On the Aggregation of Probability Assessments: Regularized Mixtures of Predictive Densities for Eurozone Inflation and Real Interest Rates

We propose methods for constructing regularized mixtures of density forecasts. We explore a variety of objectives and regularization penalties, and we use them in a substantive exploration of Eurozone inflation and real interest rate density forecasts. All individual inflation forecasters (even the ex post best forecaster) are outperformed by our regularized mixtures. From the Great Recession onward, the optimal regularization tends to move density forecasts' probability mass from the centers to the tails, correcting for overconfidence.

==> anc/code/latex/table_DGP1_ls_all_K20_T20.tex <==
\begin{table}[htp] 
\begin{center} 
\caption{Ex Post Optimal Average Log Scores, DGP1} 
\begin{tabular}{lrrr} 
\toprule 
\toprule 
Regularization group & $ L $ & \# & $\lambda^*$ \\ 
\midrule 
Simplex & 1.33 & 5.27 & NA \\ 
Simplex + Ridge & 1.16 & 20.00 & 5007.50 \\ 
Simplex + Entropy & 1.16 & 20.00 & 20.00 \\ 
\midrule 
\midrule 
Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best $N$-Average: &  &  & \\ 
\quad $N = 1$ & 2.70 & 1.00 & NA \\ 
\quad $N = 2$ & 1.63 & 2.00 & NA \\ 
\quad $N = 3$ & 1.38 & 3.00 & NA \\ 
\quad $N = 4$ & 1.30 & 4.00 & NA \\ 
\quad $N = 5$ & 1.25 & 5.00 & NA \\ 
\quad $N = 6$ & 1.22 & 6.00 & NA \\ 
\quad $N = 7$ & 1.21 & 7.00 & NA \\ 
\quad $N = 8$ & 1.20 & 8.00 & NA \\ 
\quad $N = 9$ & 1.19 & 9.00 & NA \\ 
\quad $N = 10$ & 1.18 & 10.00 & NA \\ 
\quad $N = 15$ & 1.16 & 15.00 & NA \\ 
\quad $N = 20$ & 1.16 & 20.00 & NA \\ 
Best $\leq 2$-Average & 1.64 & 2.00 & NA \\ 
Best $\leq 3$-Average & 1.43 & 2.83 & NA \\ 
Best $\leq 5$-Average & 1.37 & 3.57 & NA \\ 
Best $\leq 10$-Average & 1.37 & 3.68 & NA \\ 
Best $\leq 15$-Average & 1.37 & 3.68 & NA \\ 
Best $\leq 20$-Average & 1.37 & 3.68 & NA \\ 
\midrule 
\midrule 
Comparisons & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best & 0.25 & 1 & NA \\ 
75\% & 0.52 & 1 & NA \\ 
Median & 1.70 & 1 & NA \\ 
25\% & 4.11 & 1 & NA \\ 
Worst & 12.01 & 1 & NA \\ 
\midrule 
Simple $K$-Average & 1.16 & 20 & NA \\ 
\bottomrule 
\bottomrule 
\end{tabular} 
\end{center} 
\end{table} 


==> anc/code/latex/table_DGP1_ls_all_K20_T20_KF.tex <==
\begin{table}[htp] 
\begin{center} 
\caption{Ex Post Optimal Average Log Scores, DGP1} 
\begin{tabular}{lrrr} 
\toprule 
\toprule 
Regularization group & $ L $ & \# & $\lambda^*$ \\ 
\midrule 
Simplex & 1.21 & 4.69 & NA \\ 
Simplex + Ridge & 1.06 & 20.00 & 2511.25 \\ 
Simplex + Entropy & 1.06 & 20.00 & 5.22 \\ 
\midrule 
\midrule 
Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best $N$-Average: &  &  & \\ 
\quad $N = 1$ & 1.86 & 1.00 & NA \\ 
\quad $N = 2$ & 1.34 & 2.00 & NA \\ 
\quad $N = 3$ & 1.22 & 3.00 & NA \\ 
\quad $N = 4$ & 1.17 & 4.00 & NA \\ 
\quad $N = 5$ & 1.13 & 5.00 & NA \\ 
\quad $N = 6$ & 1.11 & 6.00 & NA \\ 
\quad $N = 7$ & 1.10 & 7.00 & NA \\ 
\quad $N = 8$ & 1.09 & 8.00 & NA \\ 
\quad $N = 9$ & 1.08 & 9.00 & NA \\ 
\quad $N = 10$ & 1.08 & 10.00 & NA \\ 
\quad $N = 15$ & 1.07 & 15.00 & NA \\ 
\quad $N = 20$ & 1.06 & 20.00 & NA \\ 
Best $\leq 2$-Average & 1.35 & 1.98 & NA \\ 
Best $\leq 3$-Average & 1.27 & 2.73 & NA \\ 
Best $\leq 5$-Average & 1.24 & 3.33 & NA \\ 
Best $\leq 10$-Average & 1.24 & 3.39 & NA \\ 
Best $\leq 15$-Average & 1.24 & 3.39 & NA \\ 
Best $\leq 20$-Average & 1.24 & 3.39 & NA \\ 
\midrule 
\midrule 
Comparisons & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best & 0.27 & 1 & NA \\ 
75\% & 0.58 & 1 & NA \\ 
Median & 1.42 & 1 & NA \\ 
25\% & 2.84 & 1 & NA \\ 
Worst & 6.82 & 1 & NA \\ 
\midrule 
Simple Average & 1.06 & 20 & NA \\ 
\bottomrule 
\bottomrule 
\end{tabular} 
\end{center} 
\end{table} 


==> anc/code/latex/table_DGP2_ls_all_K20_T20.tex <==
\begin{table}[htp] 
\begin{center} 
\caption{Ex Post Optimal Average Log Scores, DGP2} 
\begin{tabular}{lrrr} 
\toprule 
\toprule 
Regularization group & $ L $ & \# & $\lambda^*$ \\ 
\midrule 
Simplex & 1.33 & 4.76 & NA \\ 
Simplex + Ridge & 1.21 & 8.63 & 15.00 \\ 
Simplex + Entropy & 1.29 & 20.00 & 0.10 \\ 
\midrule 
\midrule 
Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best $N$-Average: &  &  & \\ 
\quad $N = 1$ & 2.68 & 1.00 & NA \\ 
\quad $N = 2$ & 1.63 & 2.00 & NA \\ 
\quad $N = 3$ & 1.38 & 3.00 & NA \\ 
\quad $N = 4$ & 1.29 & 4.00 & NA \\ 
\quad $N = 5$ & 1.25 & 5.00 & NA \\ 
\quad $N = 6$ & 1.22 & 6.00 & NA \\ 
\quad $N = 7$ & 1.21 & 7.00 & NA \\ 
\quad $N = 8$ & 1.20 & 8.00 & NA \\ 
\quad $N = 9$ & 1.19 & 9.00 & NA \\ 
\quad $N = 10$ & 1.19 & 10.00 & NA \\ 
\quad $N = 15$ & 1.47 & 15.00 & NA \\ 
\quad $N = 20$ & 1.65 & 20.00 & NA \\ 
Best $\leq 2$-Average & 1.64 & 1.99 & NA \\ 
Best $\leq 3$-Average & 1.43 & 2.83 & NA \\ 
Best $\leq 5$-Average & 1.37 & 3.47 & NA \\ 
Best $\leq 10$-Average & 1.37 & 3.52 & NA \\ 
Best $\leq 15$-Average & 1.37 & 3.52 & NA \\ 
Best $\leq 20$-Average & 1.37 & 3.52 & NA \\ 
\midrule 
\midrule 
Comparisons & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best & 0.27 & 1 & NA \\ 
75\% & 0.99 & 1 & NA \\ 
Median & 5.27 & 1 & NA \\ 
25\% & 33.97 & 1 & NA \\ 
Worst & 192.05 & 1 & NA \\ 
\midrule 
Simple $K$-Average & 1.65 & 20 & NA \\ 
\bottomrule 
\bottomrule 
\end{tabular} 
\end{center} 
\end{table} 


==> anc/code/latex/table_DGP2_ls_all_K20_T20_KF.tex <==
\begin{table}[htp] 
\begin{center} 
\caption{Ex Post Optimal Average Log Scores, DGP2} 
\begin{tabular}{lrrr} 
\toprule 
\toprule 
Regularization group & $ L $ & \# & $\lambda^*$ \\ 
\midrule 
Simplex & 1.22 & 4.36 & NA \\ 
Simplex + Ridge & 1.12 & 9.77 & 15.00 \\ 
Simplex + Entropy & 1.17 & 20.00 & 0.10 \\ 
\midrule 
\midrule 
Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best $N$-Average: &  &  & \\ 
\quad $N = 1$ & 1.86 & 1.00 & NA \\ 
\quad $N = 2$ & 1.34 & 2.00 & NA \\ 
\quad $N = 3$ & 1.23 & 3.00 & NA \\ 
\quad $N = 4$ & 1.17 & 4.00 & NA \\ 
\quad $N = 5$ & 1.15 & 5.00 & NA \\ 
\quad $N = 6$ & 1.14 & 6.00 & NA \\ 
\quad $N = 7$ & 1.13 & 7.00 & NA \\ 
\quad $N = 8$ & 1.13 & 8.00 & NA \\ 
\quad $N = 9$ & 1.13 & 9.00 & NA \\ 
\quad $N = 10$ & 1.13 & 10.00 & NA \\ 
\quad $N = 15$ & 1.24 & 15.00 & NA \\ 
\quad $N = 20$ & 1.34 & 20.00 & NA \\ 
Best $\leq 2$-Average & 1.36 & 1.97 & NA \\ 
Best $\leq 3$-Average & 1.27 & 2.71 & NA \\ 
Best $\leq 5$-Average & 1.24 & 3.22 & NA \\ 
Best $\leq 10$-Average & 1.24 & 3.26 & NA \\ 
Best $\leq 15$-Average & 1.24 & 3.26 & NA \\ 
Best $\leq 20$-Average & 1.24 & 3.26 & NA \\ 
\midrule 
\midrule 
Comparisons & $ L $ & $\#$ & $\lambda^*$ \\ 
\midrule 
Best & 0.30 & 1 & NA \\ 
75\% & 0.80 & 1 & NA \\ 
Median & 2.70 & 1 & NA \\ 
25\% & 6.75 & 1 & NA \\ 
Worst & 17.84 & 1 & NA \\ 
\midrule 
Simple Average & 1.34 & 20 & NA \\ 
\bottomrule 
\bottomrule 
\end{tabular} 
\end{center} 
\end{table} 


==> anc/code/latex/table_emp_infl_1y_L_fixedW.tex <==
\begin{table}[htp] 
\begin{center} 
\caption{Log Scores for Eurozone Inflation Density Forecasts} 
\begin{tabular}{lrr} 
\toprule 
\toprule 
Regularized Mixtures & $ L $ & \# \\ 
\midrule 
Simplex & 1.88 & 3.52 \\ 
Simplex + Ridge & 1.86 & 5.00 \\ 
Simplex + Entropy & 1.87 & 19.00 \\ 
\midrule 
\midrule 
Subset Averages & $ L $ & $\#$ \\ 
\midrule 
Best $N$-Average: &  & \\ 
\quad $N = 1$ & 2.01 & 1 \\ 
\quad $N = 2$ & 1.89 & 2 \\ 
\quad $N = 3$ & 1.85 & 3 \\ 
\quad $N = 4$ & 1.87 & 4 \\ 
\quad $N = 5$ & 1.90 & 5 \\ 
\quad $N = 10$ & 1.93 & 10 \\ 
\quad $N = 15$ & 1.95 & 15 \\ 
\quad $N = 19$ & 1.96 & 19 \\ 
Best $\leq 2$-Average & 1.89 & 1.83 \\ 
Best $\leq 3$-Average & 1.89 & 2.16 \\ 
Best $\leq 4$-Average & 1.90 & 2.24 \\ 
Best $\leq 5$-Average & 1.89 & 2.25 \\ 
Best $\leq 19$-Average & 1.89 & 2.25 \\ 
\midrule 
\midrule 
ECB/SPF Comparisons & $ L $ & $\#$ \\ 
\midrule 
Best & 2.02 & 1 \\ 
90\% & 2.04 & 1 \\ 
70\% & 2.13 & 1 \\ 
Median & 2.17 & 1 \\ 
30\% & 2.22 & 1 \\ 
10\% & 2.36 & 1 \\ 
Worst & 2.56 & 1 \\ 
\midrule 
Simple Average & 1.98 & 18 \\ 
\bottomrule 
\bottomrule 
\end{tabular} 
\end{center} 
\end{table} 


==> anc/code/main_data_step01.m <==
% data management for ECP-SPF
% date: 2017-11-18 (revised: 2020-7-26)
% minchul shin
clc; clear all; close all;

workpath = pwd;
datapath = '../data/';

addpath(datapath);
addpath([datapath 'SPF_individual_forecasts']);
addpath(genpath('toolbox_subfunc'));

%% Preliminary -
% filename = survey date (in year-quarter format)
% start: 1999Q1.csv
% end  : 2017Q4.csv

surveydate = {};
filename = {};
counter = 1;
for yind = 1999:1:2019
    for qind = 1:1:4
        temp_name = [num2str(yind), 'Q', num2str(qind), '.csv'];
        
        filename = [filename; temp_name];
        surveydate = [surveydate; temp_name(1:6)];
        counter = counter + 1;
    end
end
nsurvey = size(filename,1); %number of total survey

%% Load
ecbspf_infl_1y = [];
ecbspf_infl_2y = [];
ecbspf_infl_1yc = [];
ecbspf_infl_2yc = [];
ecbspf_infl_5yc = [];

ecbspf_rgdp_1y = [];
ecbspf_rgdp_2y = [];
ecbspf_rgdp_1yc = [];
ecbspf_rgdp_2yc = [];
ecbspf_rgdp_5yc = [];

ecbspf_unemp_1y = [];
ecbspf_unemp_2y = [];

for sind = 1:1:nsurvey
    % sind = 70;
    temp_name = filename{sind,1};
    
    [a,b,c] = xlsread(filename{sind});
%     t = readtable(filename{sind});

    % location of inflation, gdp, unemployment
    [nr, nc] = size(c);
    indx_r = (1:1:nr)';
    indx_c = (1:1:nc)';
    
    infl_loc  = ~cellfun(@isempty, strfind(b, 'HICP'));
    cinfl_loc = ~cellfun(@isempty, strfind(b, 'CORE'));
    gdp_loc   = ~cellfun(@isempty, strfind(b, 'GROWTH EXPECTATIONS;'));
    unemp_loc = ~cellfun(@isempty, strfind(b, 'EXPECTED UNEMPLOYMENT RATE;'));
    
    % --------------------
    % inflation
    
    % location of inflation data
    ind_head = indx_r(infl_loc(:,1)) + 1;
    ind_0    = indx_r(infl_loc(:,1)) + 2;
    ind_1    = indx_r(cinfl_loc(:,1)) -2;
    script_data_manage;

    % ---
    % 1-year-ahead, rolling
    temp_data00 = temp_data(temp_indx1,:);
    temp_target00 = temp_target_r{1};
    ecbspf_infl_1y = fill_data_survey(ecbspf_infl_1y, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 1);
    
    % ---
    % 2-year-ahead, rolling
    temp_data00 = temp_data(temp_indx2,:);
    temp_target00 = temp_target_r{2};
    ecbspf_infl_2y = fill_data_survey(ecbspf_infl_2y, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 1);
    
    
    % ---
    % 1-year-ahead, calendar
    temp_data00 = temp_data(temp_indx3,:);
    temp_target00 = temp_target_c{1};
    ecbspf_infl_1yc = fill_data_survey(ecbspf_infl_1yc, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 1);
    
    % ---
    % 2-year-ahead, calendar
    temp_data00 = temp_data(temp_indx4,:);
    temp_target00 = temp_target_c{2};
    ecbspf_infl_2yc = fill_data_survey(ecbspf_infl_2yc, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 1);
    
    % ---
    % 5-year-ahead, calendar
    temp_data00 = temp_data(temp_indx5,:);
    temp_target00 = temp_target_c{end};
    ecbspf_infl_5yc = fill_data_survey(ecbspf_infl_5yc, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 1);
   
    
    % --------------------
    % RGDP
    
    % location of rgdp data
    ind_head = indx_r(gdp_loc(:,1)) + 1;
    ind_0    = indx_r(gdp_loc(:,1)) + 2;
    ind_1    = indx_r(unemp_loc(:,1)) -2;
    script_data_manage;
    
    % ---
    % 1-year-ahead, rolling
    temp_data00 = temp_data(temp_indx1,:);
    temp_target00 = temp_target_r{1};
    ecbspf_rgdp_1y = fill_data_survey(ecbspf_rgdp_1y, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 2);
    
    % ---
    % 2-year-ahead, rolling
    temp_data00 = temp_data(temp_indx2,:);
    temp_target00 = temp_target_r{2};
    ecbspf_rgdp_2y = fill_data_survey(ecbspf_rgdp_2y, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 2);
    
    % ---
    % 1-year-ahead, calendar
    temp_data00 = temp_data(temp_indx3,:);
    temp_target00 = temp_target_c{1};
    ecbspf_rgdp_1yc = fill_data_survey(ecbspf_rgdp_1yc, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 2);
    
    % ---
    % 2-year-ahead, calendar
    temp_data00 = temp_data(temp_indx4,:);
    temp_target00 = temp_target_c{2};
    ecbspf_rgdp_2yc = fill_data_survey(ecbspf_rgdp_2yc, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 2);
    
    % ---
    % 5-year-ahead, calendar
    temp_data00 = temp_data(temp_indx5,:);
    temp_target00 = temp_target_c{end};
    ecbspf_rgdp_5yc = fill_data_survey(ecbspf_rgdp_5yc, sind, temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, 2);
    

end

%% Save
cd(datapath)
save('data_ecb_spf_2019Q4.mat', ...
    'ecbspf_infl_1y', 'ecbspf_infl_2y', 'ecbspf_infl_1yc', 'ecbspf_infl_2yc', 'ecbspf_infl_5yc', ...
    'ecbspf_rgdp_1y', 'ecbspf_rgdp_2y', 'ecbspf_rgdp_1yc', 'ecbspf_rgdp_2yc', 'ecbspf_rgdp_5yc');
cd(workpath)






==> anc/code/main_data_step02.m <==
% data management for ECP-SPF
% date: 2017-11-18 (revised: 2020-07-27)
% minchul shin

% this is to fill-in "actual" value
% we treat actual value as "final" (most recent vintage, which is downloaded in 2017-11-18)

% ****************
% revised version: we treat actual value as "final" (most recent vintage,
% which is downloaded in 2020-07-27)
% ****************

% actual: https://sdw.ecb.europa.eu/home.do?chart=t1.3

clc; clear all; close all;
workpath = pwd;
datapath = '../data/';

addpath(datapath);

%% load data

% forecast
load('data_ecb_spf_2019Q4.mat');

% actual
[~,~,temp_rgdp] = xlsread('data_rgdp_20200727.csv');
[~,~,temp_infl] = xlsread('data_hicp_20200727.csv');

actual_rgdp = temp_rgdp(6:end,:);
actual_infl = temp_infl(6:end,:);

%% Fill actual into the survey data

% inflation
ecbspf_infl_1y = fill_data_actual(ecbspf_infl_1y,actual_infl,12);
ecbspf_infl_2y = fill_data_actual(ecbspf_infl_2y,actual_infl,12);
ecbspf_infl_1yc = fill_data_actual(ecbspf_infl_1yc,actual_infl,12);
ecbspf_infl_2yc = fill_data_actual(ecbspf_infl_2yc,actual_infl,12);
ecbspf_infl_5yc = fill_data_actual(ecbspf_infl_5yc,actual_infl,12);

% rgdp 
ecbspf_rgdp_1y = fill_data_actual(ecbspf_rgdp_1y,actual_rgdp,4);
ecbspf_rgdp_2y = fill_data_actual(ecbspf_rgdp_2y,actual_rgdp,4);
ecbspf_rgdp_1yc = fill_data_actual(ecbspf_rgdp_1yc,actual_rgdp,4);
ecbspf_rgdp_2yc = fill_data_actual(ecbspf_rgdp_2yc,actual_rgdp,4);
ecbspf_rgdp_5yc = fill_data_actual(ecbspf_rgdp_5yc,actual_rgdp,4);


%% Save
cd(datapath)
save('data_ecb_spf_2019Q4_v02.mat', ...
    'ecbspf_infl_1y', 'ecbspf_infl_2y', 'ecbspf_infl_1yc', 'ecbspf_infl_2yc', 'ecbspf_infl_5yc', ...
    'ecbspf_rgdp_1y', 'ecbspf_rgdp_2y', 'ecbspf_rgdp_1yc', 'ecbspf_rgdp_2yc', 'ecbspf_rgdp_5yc');
cd(workpath)


==> anc/code/main_data_step03.m <==
% data management for ECP-SPF
% date: 2017-11-18 (revised: 2020-07-27)
% minchul shin

% preliminary analysis
clc; clear all; close all;
workpath = pwd;
datapath = '../data/';

addpath(datapath);
addpath(genpath('toolbox_plot'));

%% load data
% forecast
load('data_ecb_spf_2019Q4_v02.mat');

% pick a dataset
dname = 'ecbspf_infl_1y';
eval(['xxx = ', dname, ';']);

%% Checking bins
% how many realizations are outside of interval bins ...
ns0 = size(xxx,1); %

% computing actual number of surveys (surveys when actuals are available)
ns = 0;
for sind = 1:1:ns0
    if ~isnan(xxx(sind).actual)
        ns = ns+1;
    end
end

% reterive information
y0 = zeros(ns,1); %lowest bin
y1 = zeros(ns,1); %highest bin
ya = zeros(ns,1); %actual
nbins   = zeros(ns,1);
locbins = zeros(ns,1);
for sind = 1:1:ns;
    p  = xxx(sind).hist;
    px = xxx(sind).histx;
    y  = xxx(sind).actual;
    temp_ind = find((px(:,1)<y)&(y<=px(:,2)));
    
    nbins(sind,1) = size(px,1);
    locbins(sind,1) = temp_ind;
    
    
    y0(sind,1) = px(1,2);
    y1(sind,1) = px(end,1);
    ya(sind,1) = y;
    
end

figure
plot([ones(ns,1),nbins], 'r','linewidth', 2)
hold on
plot(locbins, 'b', 'linewidth',2)
hold off
title('red: bounded intervals, blue: location of realization');


fig = figure(2);
setmyfig(fig, [1.7, 1.2, 8, 4]);
plot([y0,y1], 'r', 'linewidth',2);
hold on
plot(ya, 'b', 'linewidth',2);
hold off
set(gca, 'linewidth',2, 'fontsize', 20);
xlabel('Time');
title('Range of intervals');


fig = figure(3);
setmyfig(fig, [1.7, 1.2, 8, 4]);
plot(nbins, 'linewidth',3)
ylim([7,23]);
set(gca, 'linewidth',2, 'fontsize', 20);
xlabel('Time');
title('number of bins');


%% Unique number of ids and their appearances
% how many realizations are outside of interval bins ...
ns0 = size(xxx,1); %

% computing actual number of surveys (surveys when actuals are available)
ns = 0;
for sind = 1:1:ns0
    if ~isnan(xxx(sind).actual)
        ns = ns+1;
    end
end

% reterive information
temp_id = [];
for sind = 1:1:ns
    temp_id  = [temp_id; xxx(sind).id_hist];
end

% total responses
disp(size(temp_id));

% total unique ids
disp(size(unique(temp_id)));

% unique id
id_unq = unique(temp_id);
id_n = length(id_unq);

id_res = zeros(ns,id_n);
for sind = 1:1:ns
    temp_id = xxx(sind).id_hist;
    for i=1:1:id_n
        if ismember(id_unq(i), temp_id)
            id_res(sind,i) = 1;
        end
    end
end

% -----------------------
% forecasters selection
% The filter is such that forecasters with more
% than four consecutive missing observations are excluded
% from the panel. (Genre, Kenny, Meyler, Timmermann)
KK  = 5;
KK0 = 0;
iniK = 4; %don't check this condition for the iniK quarters
id_sel = zeros(id_n,1);

for iind = 1:1:id_n
    temp_x = id_res(:,iind);
    
    % crit 1 = first KK0 exists
    valid1 = sum(temp_x(1:KK0,1)) == KK0;
    
    % crit 2 = keep only those who are not missing KK consecutive surveys
    valid2 = 1;
    temp_y = temp_x == 0;
    for i=(KK+iniK):1:size(temp_y)
        if sum(temp_y(i-KK+1:i,1)) == KK
            valid2 = 0;
            break;
        end
    end
    
    if valid1&&valid2
        id_sel(iind,1) = 1;
    end
end
disp('number of forecasters after filtering');
sum(id_sel)
id_in = id_unq(logical(id_sel));


% -------------------------------------
% construct a new panel
id_n = numel(id_in);
zzz = xxx; %copy
for sind = 1:1:ns
    temp_xxx = xxx(sind);
    temp_zzz = zzz(sind);
    
    % temp_xxx.hist
    % temp_xxx.id_hist
    
    temp_id = temp_xxx.id_hist; %id in the original data
    nbins = size(temp_xxx.hist,2);
    
    temp_zzz.hist = nan*ones(id_n,nbins);
    temp_zzz.id_hist = id_in;
    for i=1:1:id_n
        if ismember(id_in(i), temp_id)
            temp_zzz.hist(i,:) = temp_xxx.hist(temp_id == id_in(i),:);
        end
    end
    
    % add average hist (all forecasters)
    temp_zzz.hist_avg_a = mean(temp_xxx.hist,1,'omitnan');
    
    % add average hist (filtered forecasters)
    temp_zzz.hist_avg_s = mean(temp_zzz.hist,1,'omitnan');
    
    % store
    zzz(sind).hist       = temp_zzz.hist;
    zzz(sind).id_hist    = temp_zzz.id_hist;
    zzz(sind).hist_avg_a = temp_zzz.hist_avg_a;
    zzz(sind).hist_avg_s = temp_zzz.hist_avg_s;
end

% example figure
figure
plot(temp_zzz.hist', 'k', 'linewidth',1)
hold on
plot(temp_zzz.hist_avg_s', 'r', 'linewidth',3)
plot(temp_zzz.hist_avg_a', 'b', 'linewidth',3)
hold off

% -------------------------------------
% extrapolation
% 1) t=1, we replace with average forecasts
% 2) t>1, we replace with the similar forecasters (ordered by ranked score, by five group, based on previous survey performance)
sind = 1;
temp_zzz = zzz(sind);
temp_nan = isnan(temp_zzz.hist(:,1));
temp_zzz.hist(temp_nan,:) = repmat(temp_zzz.hist_avg_s, sum(temp_nan),1);
zzz(sind).hist = temp_zzz.hist;

% rps
temp_n = numel(temp_nan);
zzz(sind).rps = zeros(temp_n,1);
for i = 1:1:temp_n
    temp_p = temp_zzz.hist(i,:)';
    temp_x = temp_zzz.histx(:,:);
    temp_y = temp_zzz.actual;
    temp_rps = -sum( (cumsum(temp_p)/100 - (temp_y<=temp_x(:,2))).^2 ); %rps from Czado, Genieting ...
    zzz(sind).rps(i,1) = temp_rps;
end

% rps ranking
[a,b] = sort(zzz(sind).rps, 'descend');
zzz(sind).rps_ranking = zeros(temp_n,1);
zzz(sind).rps_ranking(b,1) = (1:1:temp_n)';
% (Ngr) groups by rps
Ngr = 5;
temp_nn = round(temp_n/Ngr);
% zzz(sind).rps_group(b,1) = [ones(temp_nn,1); 2*ones(temp_nn,1); 3*ones(temp_n-2*temp_nn,1)];
temp_rps_group = ones(temp_nn,1);
for igr = 2:(Ngr-1)
    temp_rps_group = [temp_rps_group; igr*ones(temp_nn,1)];
end
temp_rps_group = [temp_rps_group; Ngr*ones(temp_n-(Ngr-1)*temp_nn,1)];
zzz(sind).rps_group(b,1) = temp_rps_group;

% t>1
for sind = 2:1:ns
    temp_zzz = zzz(sind);
    temp_nan = isnan(temp_zzz.hist(:,1));
    temp_idloc = find(temp_nan);
    for i=1:1:numel(temp_idloc)
        %zzz(sind-1).rps(temp_idloc(i))
        temp_rg  = zzz(sind-1).rps_group;
        temp_rgi = temp_rg(temp_idloc(i));
        zzz(sind).hist(temp_idloc(i),:) = mean(zzz(sind).hist(temp_rg == temp_rgi,:),'omitnan');
    end
    
    % rps
    temp_n = numel(temp_nan);
    zzz(sind).rps = zeros(temp_n,1);
    for i = 1:1:temp_n
        temp_p = zzz(sind).hist(i,:)';
        temp_x = zzz(sind).histx(:,:);
        temp_y = zzz(sind).actual;
        temp_rps = -sum( (cumsum(temp_p)/100 - (temp_y<=temp_x(:,2))).^2 ); %rps from Czado, Genieting ...
        zzz(sind).rps(i,1) = temp_rps;
    end
    
    % rps ranking
    [a,b] = sort(zzz(sind).rps, 'descend');
    zzz(sind).rps_ranking = zeros(temp_n,1);
    zzz(sind).rps_ranking(b,1) = (1:1:temp_n)';
    
    % (Ngr) groups by rps
    Ngr = 3;
    temp_nn = round(temp_n/Ngr);
    % zzz(sind).rps_group(b,1) = [ones(temp_nn,1); 2*ones(temp_nn,1); 3*ones(temp_n-2*temp_nn,1)];
    temp_rps_group = ones(temp_nn,1);
    for igr = 2:(Ngr-1)
        temp_rps_group = [temp_rps_group; igr*ones(temp_nn,1)];
    end
    temp_rps_group = [temp_rps_group; Ngr*ones(temp_n-(Ngr-1)*temp_nn,1)];
    zzz(sind).rps_group(b,1) = temp_rps_group;
end

close all

%% save
eval([dname, '_bp = zzz;']);

cd(datapath)
save([dname,'_bp.mat'], [dname, '_bp']);
cd(workpath)


==> anc/code/main_data_step04.m <==
% Check SPF data, bins
% ECB - inflation 

% Illustration of 
% - Time-varying bins and the correction
% - Zero probability issue

clc; clear all; close all;
workpath = pwd;
datapath = '../data/';

addpath(datapath);
addpath(genpath('toolbox_plot'))

data_type = 1; %1=1y, 2=2yc

if data_type == 1
    xxx = load('ecbspf_infl_1y_bp.mat');
    xxx = xxx.ecbspf_infl_1y_bp;
    varname = 'infl_1y';
elseif data_type == 2
    xxx = load('ecbspf_infl_2yc_bp.mat');
    xxx = xxx.ecbspf_infl_2yc_bp;
    varname = 'infl_2yc';
end

%% Histogram bins, inflation rate

fig = figure(1);
setmyfig(fig, [2,2,10,4]);

t = 1;
plot(t,0);
hold on

temp_xlab = {};
for t=1:size(xxx,1)
    temp_l = xxx(t).histx(:,1);
    temp_r = xxx(t).histx(:,2);
    plot(t, unique([temp_l; temp_r]), 'p', 'linewidth', 1, 'color','k')
    temp_xlab = [temp_xlab; xxx(t).sdate];
end
hold off
temp_xtic = (1:8:84)';
set(gca, 'Xtick', temp_xtic, 'XtickLabel', temp_xlab(temp_xtic));
xlim([-1, 86]);
ylim([-3,5]);
set(gca, 'fontsize', 15, 'linewidth', 2);
grid on


%% Merging histograms 

% fixed bins
fixed_histx = xxx(1).histx(:,:);
fixed_n = size(fixed_histx,1);

% loop to update
for t = 1:1:size(xxx,1)
    
    temp_prob = xxx(t).hist;
    temp_nf = size(temp_prob,1);
    index_low = xxx(t).histx(:,2) <= fixed_histx(1,2);
    index_up = xxx(t).histx(:,1) >= fixed_histx(end,1);
    
    % merge prob
    xxx(t).hist_fixed = nan(temp_nf, fixed_n);
    xxx(t).hist_fixed(:,1) = sum(temp_prob(:,index_low),2);
    xxx(t).hist_fixed(:,end) = sum(temp_prob(:,index_up),2);
    xxx(t).hist_fixed(:,2:end-1) = temp_prob(:,~index_low & ~index_up);
    
    % fixed bin
    xxx(t).histx_fixed = fixed_histx;
end


%% Histogram bins, inflation rate, corrected bins

fig = figure(2);
setmyfig(fig, [2,2,10,4]);

t = 1;
plot(t,0);
hold on

temp_xlab = {};
for t=1:size(xxx,1)
    temp_l = xxx(t).histx_fixed(:,1);
    temp_r = xxx(t).histx_fixed(:,2);
    plot(t, unique([temp_l; temp_r]), 'p', 'linewidth', 1, 'color','k')
     
    temp_xlab = [temp_xlab; xxx(t).sdate];
end
hold off
temp_xtic = (1:8:84)';
set(gca, 'Xtick', temp_xtic, 'XtickLabel', temp_xlab(temp_xtic));
xlim([-1, 86]);
ylim([-3,5]);
set(gca, 'fontsize', 15, 'linewidth', 2);
grid on


%% Zero probability

tab_prob = [];
temp_xlab = {};
for t = 1:1:size(xxx,1)-1
    temp_index_in = (xxx(t).histx_fixed(:,1) < xxx(t).actual) & (xxx(t).histx_fixed(:,2) >= xxx(t).actual);
    temp_prob = xxx(t).hist_fixed(:,temp_index_in);
    tab_prob = [tab_prob; temp_prob'];
    temp_xlab = [temp_xlab; xxx(t).sdate];
end


fig = figure(3);
setmyfig(fig, [2,2,10,4]);

nf = size(tab_prob,2);
plot(sum(tab_prob==0,2), '*-', 'linewidth', 2)
hold on
plot(-1:86,nf*ones(88,1), '--', 'linewidth', 3);
hold off

temp_xtic = (1:16:84)';
set(gca, 'Xtick', temp_xtic, 'XtickLabel', temp_xlab(temp_xtic));
xlim([-1, 86]);
ylim([-1,nf+5]);
set(gca, 'fontsize', 15, 'linewidth', 2);
grid on
ylabel('# of forecasters');


%% zero probability correction
nf = size(xxx(1).hist,1);
tab_prob = [];
temp_xlab = {};

for t = 1:1:size(xxx,1)-1
    temp_index_in = (xxx(t).histx_fixed(:,1) < xxx(t).actual) & (xxx(t).histx_fixed(:,2) >= xxx(t).actual);
    
%     temp_prob = xxx(t).hist_fixed(:,temp_index_in);
%     tab_prob = [tab_prob; temp_prob'];
%     temp_xlab = [temp_xlab; xxx(t).sdate];
    
    xxx(t).hist_fixed_nozero = xxx(t).hist_fixed;
    for i=1:nf
        
        temp_prob0 = xxx(t).hist_fixed(i,temp_index_in);
        
        if temp_prob0 == 0
    
           % distribute a share of prob to non-zero cell, so the zero cell
           % has 1%
           temp_prob = xxx(t).hist_fixed(i,:);
           temp_nonzero = temp_prob ~=0;
           temp_prob(temp_nonzero) = temp_prob(temp_nonzero) - 1/sum(temp_nonzero);
           temp_prob(temp_index_in) = 1;
           
           % update
           xxx(t).hist_fixed_nozero(i,:) = temp_prob;
        end
    end
end

tab_prob = [];
temp_xlab = {};

for t = 1:1:size(xxx,1)-1
    temp_index_in = (xxx(t).histx_fixed(:,1) < xxx(t).actual) & (xxx(t).histx_fixed(:,2) >= xxx(t).actual);
    temp_prob = xxx(t).hist_fixed_nozero(:,temp_index_in);
    tab_prob = [tab_prob; temp_prob'];
    temp_xlab = [temp_xlab; xxx(t).sdate];
end

%%
fig = figure(123);
setmyfig(fig, [2,2,10,4]);

nf = size(tab_prob,2);
plot(sum(tab_prob==0,2), '*-', 'linewidth', 2)
hold on
plot(-1:86,nf*ones(88,1), '--', 'linewidth', 3);
hold off

temp_xtic = (1:16:84)';
set(gca, 'Xtick', temp_xtic, 'XtickLabel', temp_xlab(temp_xtic));
xlim([-1, 86]);
ylim([-1,nf+5]);
set(gca, 'fontsize', 15, 'linewidth', 2);
grid on
ylabel('# of forecasters');

%% Save updated dataset
dname = ['ecbspf_', varname, '_bp_nozero'];
eval([dname, '=xxx;']);

cd(datapath)
save(['ecbspf_', varname, '_bp_nozero.mat'], dname);
cd(workpath)

close all

==> anc/code/main_data_step05.m <==
% Data description 
% inflation and interest rate
% date: 2020/8/9
% minchul shin

% desc_v00
% figures for slides 
% scores are higher the better

clc; clear all; close all;
workpath = pwd;
datapath = '../data/';

addpath(datapath);
% savepath = [workpath, filesep, 'fig_paper_data'];

addpath(genpath('toolbox_fcst'));
addpath(genpath('toolbox_plot'))

%% Time series -- Nominal interest rate
% FRED Graph Observations
% Federal Reserve Economic Data
% Link: https://fred.stlouisfed.org
% Help: https://fred.stlouisfed.org/help-faq
% Economic Research Division
% Federal Reserve Bank of St. Louis
% 
% EUR12MD156N
% 12-Month London Interbank Offered Rate (LIBOR), based on Euro, Percent, Daily, Not Seasonally Adjusted

% There are occasional zeros, we take out them when we take the average


% interest rate dates
[~, ni_date, ~] = xlsread('EUR12MD156N.xls', 'A12:A5694');

% interest rate series
[num, txt, raw] = xlsread('EUR12MD156N.xls', 'B12:B5694');

% survey dates etc 
% survey date, sent out date, deadline date
[num2,txt2,raw2] = xlsread('SPF_rounds_dates.xlsx', 'A5:C91');

% ----
% calculate average interest rate 
ns = size(txt2,1);
cell_ni_data = cell(ns, 4); %survey date, average interest rate
mat_ni_data = zeros(ns,1); %average interest rate only

% loop over survey dates
temp_xlab = {};
for t = 1:ns
    temp_s0 = datenum(txt2{t, 2}); % sent out date
    temp_d0 = datenum(txt2{t, 3}); % deadline date
    temp_indx = (temp_s0 <= datenum(ni_date)) & (temp_d0 >= datenum(ni_date));
    
    % plug-in info
    cell_ni_data(t,1:3) = txt2(t,:);
    cell_ni_data{t,4}   = mean(num(temp_indx),'omitnan');
    mat_ni_data(t,1)    = mean(num(temp_indx),'omitnan');
    
    % for graph
    temp_xlab = [temp_xlab; txt2(t,1)];
end


%% Figure - Nominal interest rate 

fig = figure(2);
setmyfig(fig, [2,2,10,4]);

plot(zeros(size(mat_ni_data,1),1), '--', 'linewidth', 3, 'color', rgb('coral'));
hold on
plot(mat_ni_data, '*-', 'linewidth', 2, 'color', rgb('darkblue'));
hold off

temp_xtic = (1:16:84)';
set(gca, 'Xtick', temp_xtic, 'XtickLabel', temp_xlab(temp_xtic));
xlim([-1, ns+2]);
ylim([-1,6]);
set(gca, 'fontsize', 15, 'linewidth', 2);
grid on
ylabel('Nominal Interest Rate (%)');
xlabel('Survey date');

%% Save data file

cd(datapath)
save('data_nominal_rate.mat', 'mat_ni_data', 'cell_ni_data');
cd(workpath)

close all

==> anc/code/main_desc.m <==
% Descriptive analysis of ECB data 
% date: 2021/8/9
% Minchul Shin and Boyuan Zhang

% Individual and Average Density Forecasts at some point of time

% -------------------------------------
% _fixed: fixed bins with nozero bins
% _2yc: next year generated in every Q4
% -------------------------------------

clc; clear all; close all;

% -------------------------------------
% USER HAS TO CHANGE THIS
% vname = 'infl_2yc';
% dname = 'ecbspf_infl_2yc_bp_nozero';
vname = 'infl_1y';
dname = 'ecbspf_infl_1y_bp_nozero';
% -------------------------------------

workpath = pwd;
datapath = '../data/';
addpath(datapath);

savepath = [workpath, filesep, 'graphics'];

addpath(genpath('toolbox_subfunc'));
addpath(genpath('toolbox_plot'));

chk_dir(savepath)

%% load data

load('data_nominal_rate.mat');

load([dname, '.mat']);
eval(['xxx = ', dname, ';']);


%% Cut to have every 4Q (only for 2yc)

if strcmp(vname, 'infl_2yc')
   xxx_orig = xxx;
   xxx = xxx(4:4:84);
   
   cell_ni_data = cell_ni_data(4:4:84);
   mat_ni_data = mat_ni_data(4:4:84);
end


%% (1) inflation at 2018Q4

sind = 80;
temp_x = xxx(sind).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
temp_hist = xxx(sind).hist_fixed_nozero;
temp_hist_avg = mean(temp_hist,1);
temp_act = xxx(sind).actual;

fig = figure(1);
setmyfig(fig, [2,2,5,4]);

plot(temp_mid, temp_hist(:,:),'-*', 'color', rgb('grey'), 'linewidth', 1)
xlim([-1,4.5]);
ylim([0,80]);
title(xxx(sind).sdate,'FontWeight','normal')
set(gca,'linewidth', 1, 'fontsize', 15);
grid on
hold on
bar(temp_mid, temp_hist_avg, 'FaceAlpha', 0.5, 'FaceColor', rgb('orange'));
xline(temp_act,'LineWidth', 2.2,'color','black')

hold off
xlabel('Inflation rate (%)');
ylabel('Probability');

cd(savepath)
saveas(fig, ['fig_','avg_',vname,'_',xxx(sind).sdate, '.png']);
cd(workpath)

close all


%% (2) inflation at 2004Q4

sind = 24;
temp_x = xxx(sind).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
temp_hist = xxx(sind).hist_fixed_nozero;
temp_hist_avg = mean(temp_hist,1);
temp_act = xxx(sind).actual;


fig = figure(1);
setmyfig(fig, [2,2,5,4]);

plot(temp_mid, temp_hist(:,:),'-*', 'color', rgb('grey'), 'linewidth', 1)

xlim([-1,4.5]);
ylim([0,80]);

% title(['Survey from = ', xxx(sind).sdate, ', all versus average']);
title(xxx(sind).sdate,'FontWeight','normal')
set(gca,'linewidth', 1, 'fontsize', 15);
grid on
hold on
bar(temp_mid, temp_hist_avg, 'FaceAlpha', 0.5, 'FaceColor', rgb('orange'));
xline(temp_act,'LineWidth', 2.2,'color','black')
hold off
xlabel('Inflation rate (%)');
ylabel('Probability');


cd(savepath)
saveas(fig, ['fig_','avg_',vname,'_',xxx(sind).sdate, '.png']);
cd(workpath)


close all



==> anc/code/main_emp_fixW.m <==
% Empirical analysis of ECB data
% date: 2021/07/24
% Minchul Shin and Boyuan Zhang

clc; clear all; close all;
workpath = pwd;
datapath = '../data/';
addpath(datapath);

% savepath = [workpath, filesep, 'fig_slides'];
latexpath = [workpath, filesep, 'latex'];

addpath(genpath('toolbox_plot'));
addpath(genpath('toolbox_subfunc'));

chk_dir(latexpath)

%% load data
dname = 'infl_1y'; % infl_1y;
dnameL = ['ecbspf_',dname,'_bp_nozero']; % use the latest dataset
load([dnameL, '.mat']);
eval(['xxx = ', dnameL, ';']);

%% Set-up
ns0 = 9;  %2001Q1
ns1 = 83; %2019Q3
ns = ns1;

[nf,~] = size(xxx(1).hist);

% fixed window width
w = 20;

% score
score_type = 'L'; %'L','B','R'

%% Add one more hypothetical forecaster in the pool
version = 2; % 1 = simple average; 2 = uniform

for sind = 1:ns1
    
    temp_hist = xxx(sind).hist_fixed_nozero;
    
    if version == 1 % add simple average as the 19th guy
        temp_p = mean(xxx(sind).hist_fixed_nozero,1);
    else % add uniform as the 19th guy
        temp_p = ones(1,size(temp_hist,2));
        temp_p = temp_p/sum(temp_p) * 100;
    end
    new_hist = [temp_hist; temp_p];
    
    xxx(sind).hist_fixed_nozero = new_hist;
end

nf = nf + 1;
Nmax = nf;

%% Score measures
mat_rps = nan(ns,nf);
mat_bs  = nan(ns,nf);
mat_ls  = nan(ns,nf);

% average of 18 forecasters
mat_rps_avg1 = nan(ns,1);
mat_bs_avg1  = nan(ns,1);
mat_ls_avg1  = nan(ns,1);

% average of 19 forecasters
mat_rps_avg2 = nan(ns,1);
mat_bs_avg2  = nan(ns,1);
mat_ls_avg2  = nan(ns,1);

for sind = 1:1:ns1
    %    mat_rps(sind,:) = xxx(sind).rps';
    
    for i=1:nf
        mat_rps(sind,i) = rps(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
        mat_bs(sind,i) = bs(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
        mat_ls(sind,i) = ls(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
    end
    
    % average of the selected 18 (after extrapolation)
    temp_p1 = mean(xxx(sind).hist_fixed_nozero(1:end-1,:),1)';
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    mat_rps_avg1(sind,:) = rps(temp_p1, temp_x, temp_y); %rps from Czado, Genieting ...
    mat_bs_avg1(sind,:) = bs(temp_p1, temp_x, temp_y);
    mat_ls_avg1(sind,:) = ls(temp_p1, temp_x, temp_y);
    
    % average of the selected 19 (with a fake forecaster)
    temp_p2 = mean(xxx(sind).hist_fixed_nozero,1)';
    mat_rps_avg2(sind,:) = rps(temp_p2, temp_x, temp_y); %rps from Czado, Genieting ...
    mat_bs_avg2(sind,:) = bs(temp_p2, temp_x, temp_y);
    mat_ls_avg2(sind,:) = ls(temp_p2, temp_x, temp_y);
end

%% Linear opinion rule

mat_simplex_score_b = nan(nf,ns);
mat_simplex_score_n = nan(ns,1);
mat_simplex_score_f = nan(ns,1);


for t = ns0:ns1
    
    % period selection
    t0 = max(1,t-w);
    t1 = t-1;
    
    % estimation
    if score_type == 'R'
        fun = @(b) sum(rps_tw(xxx(t0:t1),b)); % we are solving min problem
    elseif score_type == 'B'
        fun = @(b) sum(bs_tw(xxx(t0:t1),b)); % we are solving min problem
    elseif score_type == 'L'
        fun = @(b) sum(ls_tw(xxx(t0:t1),b)); % we are solving min problem
    end
    
    bini = (1/nf)*ones(nf,1);
    options = optimoptions('fmincon','Display','off');
    
    [b_reg,FVAL,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,nf),1,zeros(nf,1),ones(nf,1),[],options);
    mat_simplex_score_b(:,t) = b_reg';
    mat_simplex_score_n(t,1) = sum(b_reg > (1/nf)/100);
    
    % evaluation
    temp_p = xxx(t).hist_fixed_nozero' * b_reg;
    temp_y = xxx(t).actual;
    temp_x = xxx(t).histx_fixed;
    temp_score = 0;
    
    if score_type == 'R'
        temp_i = temp_y<=temp_x(:,2);
        temp_score = sum((cumsum(temp_p)/100 - temp_i).^2,1);
        
    elseif score_type == 'B'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = mean((temp_p/100 - temp_i).^2);
        
    elseif score_type == 'L'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = -log( temp_p(temp_i == 1)/100 );
        
    end
    
    mat_simplex_score_f(t,1) = temp_score;
    
end

% score
res_simplex_score = mean(mat_simplex_score_f(ns0:ns1));
% average number of forecastors
res_simplex_n = mean(mat_simplex_score_n(ns0:ns1));

mat_simplex_b = mat_simplex_score_b';

disp('Simplex is done')

%% Regularized Linear opinion rule - computation

fun = @(lam) SimplexRidgeExPostLambda(xxx, w, ns0, ns1, score_type, lam);
options = optimset('Display','iter');
[lam_opt,fval_reg_L2] = fminbnd(fun, 0.01, 1000, options);

% evaluate at optimal lambda
[mat_reg_L2_score, mat_reg_L2_n, mat_L2_b] = SimplexRidgeExPostLambda_opt(xxx, w, ns0, ns1, score_type, lam_opt);

% score & average number of forecastors
res_reg_L2_score = mean(mat_reg_L2_score(ns0:ns1));
res_reg_L2_n= mean(mat_reg_L2_n(ns0:ns1));

% lambda
res_reg_L2_lambda = lam_opt;

disp('Ridge is done')

%% Dirichlet shrinkage - computation

fun = @(lam) SimplexEntropyExPostLambda(xxx, w, ns0, ns1, score_type, lam);
options = optimset('Display','iter');
[lam_opt,fval_dirichlet] = fminbnd(fun, 0.01, 10, options);

% evaluate at optimal lambda
[mat_dirichlet_score, mat_dirichlet_n, mat_dir_b] = SimplexEntropyExPostLambda_opt(xxx, w, ns0, ns1, score_type, lam_opt);

% score & average number of forecastors
res_dirichlet_score = mean(mat_dirichlet_score(ns0:ns1));
res_dirichlet_n = mean(mat_dirichlet_n(ns0:ns1));

% lambda
res_dirichlet_lambda = lam_opt;

disp('Entropy is done')


%% Averaging methods - Best N-Mixture
% consider all possible combination of N forecastor, evaluate the score for
% each combo and select the best.

% matrix to store historical performance of mixtures
mat_bestNmix_score = nan*ones(ns,Nmax);
mat_bestNmix_set = cell(ns,Nmax);

parfor Nind = 1:Nmax
    
    disp(Nind)
    
    mixset = nchoosek( (1:1:nf)', Nind ); %all possible combinations
    mixset_n = size(mixset,1);
    
    for sind = ns0:ns1
        
        % set-up
        t0 = max(1,sind-w);
        
        % historical performance of all N-mixtures
        temp_score = zeros(mixset_n,(sind-1-t0+1));
        saveind = 1;
        
        for t = t0:1:sind-1
            
            temp_x = xxx(t).histx_fixed;
            temp_y = xxx(t).actual;
            temp_i = temp_y<=temp_x(:,2);
            temp_hist = xxx(t).hist_fixed_nozero;
            
            temp_p = zeros(size(temp_x,1), mixset_n); % # of bins x # of combinations
            for i=1:1:size(temp_x,1)
                temp_p(i,:) = mean(reshape(temp_hist(mixset',i),Nind,[]),1); % calculate the avg prob for each bin and each combination
            end
            
            if score_type == 'R'
                temp_i = temp_y<=temp_x(:,2);
                temp_score(:,saveind)  = sum((cumsum(temp_p,1)/100 - temp_i).^2,1);
                
            elseif score_type == 'B'
                temp_i = zeros(size(temp_x,1),1);
                temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
                temp_score(:,saveind)  = mean((temp_p/100 - temp_i).^2,1);
                
            elseif score_type == 'L'
                temp_i = zeros(size(temp_x,1),1);
                temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
                temp_score(:,saveind) = -log( temp_p(temp_i==1,:)/100 );
                
            end
            
            saveind = saveind + 1;
            
        end
        
        temp_score = mean(temp_score,2);
        
        % score (sorted) select the best N-mixture given Nind
        [a,b] = sort(temp_score,'ascend');
        
        % record N-best-mix
        mat_bestNmix_score(sind,Nind) = a(1);
        mat_bestNmix_set{sind,Nind} = mixset(b(1),:);
        
    end
end


% --- OOS (time-t) evaluation
mat_bestNmix_score_eva = nan(ns,Nmax);
mat_bestNmix_score_n   = nan(ns,Nmax);

% sind = ns0
% Nind = 2

for Nind = 1:1:Nmax
    for sind = ns0:1:ns1
        
        temp_hist  = xxx(sind).hist_fixed_nozero;
        temp_histx = xxx(sind).histx_fixed;
        temp_act   = xxx(sind).actual;
        temp_set   = mat_bestNmix_set{sind,Nind};
        
        % evaluate
        best_hist = mean(temp_hist(temp_set,:),1)';
        
        if score_type == 'R'
            temp_i = temp_act<=temp_histx(:,2);
            temp_score = sum((cumsum(best_hist)/100 - temp_i).^2);
            
        elseif score_type == 'B'
            temp_i = zeros(size(temp_histx,1),1);
            temp_i((temp_act>temp_histx(:,1)) & (temp_act<=temp_histx(:,2))) = 1;
            temp_score = mean((best_hist/100 - temp_i).^2);
            
        elseif score_type == 'L'
            temp_i = zeros(size(temp_histx,1),1);
            temp_i((temp_act>temp_histx(:,1)) & (temp_act<=temp_histx(:,2))) = 1;
            temp_score = -log( best_hist(temp_i==1)/100 );
        end
        
        % store
        mat_bestNmix_score_eva(sind,Nind) = temp_score;
        mat_bestNmix_score_n(sind,Nind) = length(temp_set);
    end
end


% average across surveys
res_bestNmix_score = mean(mat_bestNmix_score_eva(ns0:ns1,:),1);
res_bestNmix_n = mean(mat_bestNmix_score_n(ns0:ns1,:),1);


% Averaging methods - best mixture of N<=Nmax
mat_bestmixLessN_score_eva = nan(ns1,Nmax);
mat_bestmixLessN_score_n   = nan(ns1,Nmax);
mat_bestmixLessN_set = cell(ns,Nmax);

% time-t evaluation
for sind = ns0:1:ns1
    
    temp_hist  = xxx(sind).hist_fixed_nozero;
    temp_histx = xxx(sind).histx_fixed;
    temp_act   = xxx(sind).actual;
    
    temp_bestLessN_eva = zeros(Nmax,1);
    temp_bestLessN_n = zeros(Nmax,1);
    
    for i=1:1:Nmax
        
       temp_score = mat_bestNmix_score(sind, 1:i); % for N <= Nmax, fixed W
       [~,b]    = sort(temp_score,'ascend');
       temp_subset = mat_bestNmix_set{sind,b(1)};
       temp_bestLessN_n(i,1) = b(1); % record selected N
       mat_bestmixLessN_set{sind,i} = temp_subset;
        
        % calculate scores
        best_hist = mean(temp_hist(temp_subset,:),1)';
        
        if score_type == 'R'
            temp_i = temp_act<=temp_histx(:,2);
            temp_score = sum((cumsum(best_hist)/100 - temp_i).^2);
            
        elseif score_type == 'B'
            temp_i = zeros(size(temp_histx,1),1);
            temp_i((temp_act>temp_histx(:,1)) & (temp_act<=temp_histx(:,2))) = 1;
            temp_score = mean((best_hist/100 - temp_i).^2);
            
        elseif score_type == 'L'
            temp_i = zeros(size(temp_histx,1),1);
            temp_i((temp_act>temp_histx(:,1)) & (temp_act<=temp_histx(:,2))) = 1;
            temp_score = -log( best_hist(temp_i==1)/100 );
        end
        
        
        temp_bestLessN_eva(i,1) = temp_score;
        
    end
    
    mat_bestmixLessN_score_eva(sind,:) = temp_bestLessN_eva;
    mat_bestmixLessN_score_n(sind,:) = temp_bestLessN_n;
end

% average across survey
res_bestmixLessN_score = mean(mat_bestmixLessN_score_eva(ns0:ns1,:),1);
res_bestmixLessN_n     = mean(mat_bestmixLessN_score_n(ns0:ns1,:),1);

disp('Average of mix is done')


%% individual for comparison
if score_type == 'R'
    mat_score = mat_rps;
    mat_score_avg1 = mat_rps_avg1;
    mat_score_avg2 = mat_rps_avg2;
    
elseif score_type == 'B'
    mat_score = mat_bs;
    mat_score_avg1 = mat_bs_avg1;
    mat_score_avg2 = mat_bs_avg2;
    
elseif score_type == 'L'
    mat_score = mat_ls;
    mat_score_avg1 = mat_ls_avg1;
    mat_score_avg2 = mat_ls_avg2;
end

ind = mean(mat_score(ns0:ns1,:),1);
[a,b] = sort(ind, 'ascend');

res_comparison = quantile(ind, flip([1, 0.9, 0.7, 0.5, 0.3, 0.1, 0]));
disp('Individual is done')

res_simple_average_score1 = mean(mat_score_avg1(ns0:ns1));
res_simple_average_score2 = mean(mat_score_avg2(ns0:ns1));


%% save output
cd(datapath)
save(['current_empirics_', dname, '_', score_type, '_AugVerison_',num2str(version),'_fixedW.mat'])
cd(workpath)










%% --- Table 1: perfornmance of several methods

%--- Part 1: make matlab table

% sub-panel 1
panel1_name   = {'Simplex'; 'Simplex + Ridge'; 'Simplex + Entropy'};
panel1_score  = [res_simplex_score; res_reg_L2_score; res_dirichlet_score];
panel1_N      = [res_simplex_n; res_reg_L2_n; res_dirichlet_n];
panel1_lamdba = {'NA'; res_reg_L2_lambda; res_dirichlet_lambda};

panel1 = table(panel1_name, panel1_score, panel1_N, panel1_lamdba, 'VariableNames',{'title1','R','#','lambda'});

% sub-panel 2
N_list1 = [1:5 10 15 nf];
N_ID_p1 = cell(numel(N_list1),1);
prefix = '\quad $N = ';
for n = 1:numel(N_list1)
    N_ID_p1{n,1} = [prefix num2str(N_list1(n)) '$'];
end

N_list2 = [2:5 nf];
N_ID_p2 = cell(numel(N_list2),1);
prefix = 'Best $\leq ';
for n = 1:numel(N_list2)
    N_ID_p2{n,1} = [prefix num2str(N_list2(n)) '$-Average'];
end

panel2_name   = [N_ID_p1; N_ID_p2];
panel2_score  = [res_bestNmix_score(N_list1) res_bestmixLessN_score(N_list2)]';
panel2_N      = [res_bestNmix_n(N_list1) res_bestmixLessN_n(N_list2)]';
panel2_lambda = repmat('NA',numel(N_list1) + numel(N_list2),1);

panel2 = table(panel2_name, panel2_score, panel2_N, panel2_lambda, 'VariableNames',{'title1','R','#','lambda'});


% sub-panel 3
panel3_name   = {'Best'; '90\%'; '70\%'; 'Median'; '30\%'; '10\%'; 'Worst'};

panel3_score  = res_comparison';
panel3_N      = ones(numel(panel3_name),1);
panel3_lambda = repmat('NA',length(panel3_name),1);

panel3 = table(panel3_name, panel3_score, panel3_N, panel3_lambda, 'VariableNames',{'title1','R','#','lambda'});


%--- Part 2: generate latex table

fid = fopen([latexpath '/table_emp_' dname '_' score_type '_fixedW.tex'],'wt');

% header and others
fprintf(fid, '%s \n', '\begin{table}[htp]');
fprintf(fid, '%s \n', '\begin{center}');
fprintf(fid, '%s \n', '\caption{Log Scores for Eurozone Inflation Density Forecasts}');
fprintf(fid, '%s \n', '\begin{tabular}{lrr}');
fprintf(fid, '%s \n', '\toprule');fprintf(fid, '%s \n', '\toprule');
fprintf(fid, '%s \n', ['Regularized Mixtures & $ ', score_type ,' $ & \# \\']);
fprintf(fid, '%s \n', '\midrule');

% sub-panel 1: regularization
for n = 1:size(panel1,1)
    fprintf(fid, '%s ', char(panel1{n,1}));
    fprintf(fid, '%s ', '&');
    
    if score_type == 'B'
        fprintf(fid, '%.3f ', panel1{n,2}); % '%.3f ' for B
    else
        fprintf(fid, '%.2f ', panel1{n,2});
    end
    
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,3});
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 2: mixture
fprintf(fid, '%s \n', ['Subset Averages & $ ', score_type, ' $ & $\#$ \\']);
fprintf(fid, '%s \n', '\midrule');
fprintf(fid, '%s \n', 'Best $N$-Average: &  & \\');

for n = 1:size(panel2,1)
    fprintf(fid, '%s ', char(panel2{n,1}));
    fprintf(fid, '%s ', '&');
    if score_type == 'B'
        fprintf(fid, '%.3f ', panel2{n,2}); % '%.3f ' for B
    else
        fprintf(fid, '%.2f ', panel2{n,2});
    end
    fprintf(fid, '%s ', '&');
    
    if n > numel(N_list1)
        fprintf(fid, '%.2f ', panel2{n,3});
    else
        fprintf(fid, '%.f ', panel2{n,3});
    end
    
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 3: indiviudal comparisons
fprintf(fid, '%s \n', ['ECB/SPF Comparisons & $ ', score_type, ' $ & $\#$ \\']);
fprintf(fid, '%s \n', '\midrule');
for n = 1:size(panel3,1)
    fprintf(fid, '%s ', char(panel3{n,1}));
    fprintf(fid, '%s ', '&');
    
    if score_type == 'B'
        fprintf(fid, '%.3f ', panel3{n,2}); % '%.3f ' for B
    else
        fprintf(fid, '%.2f ', panel3{n,2});
    end
    
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.f ', panel3{n,3});
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule');

% sub-panel 4: Simple average
fprintf(fid, '%s ', 'Simple Average');
fprintf(fid, '%s ', '&');
if score_type == 'B'
    fprintf(fid, '%.3f ', res_simple_average_score1); % '%.3f ' for B
else
    fprintf(fid, '%.2f ', res_simple_average_score1);
end
fprintf(fid, '%s ', '&');
fprintf(fid, '%.f ', nf-1);
fprintf(fid, '%s \n', '\\');

fprintf(fid, '%s \n', '\bottomrule'); fprintf(fid, '%s \n', '\bottomrule');

% footer
fprintf(fid, '%s \n', '\end{tabular}');
fprintf(fid, '%s \n', '\end{center}');
fprintf(fid, '%s \n', '\end{table}');


==> anc/code/main_figure_2d_diff_inf.m <==
% Generate 2D heatmaps based on the Empirical analysis of ECB data
% Inflation

% 11/2/2020
% Minchul Shin and Boyuan Zhang

clc; clear all; close all;

% benchmark
% 1y
% log-score


%%  housekeeping
workpath00 = pwd;
savepath00 = [workpath00, filesep, 'graphics'];

datapath = '../data/';
addpath(datapath);

% -------------------------------------
% USER HAS TO CHANGE THIS
vname = 'infl_1y';
dname = 'ecbspf_infl_1y_bp_nozero';
% -------------------------------------

addpath(genpath('toolbox_subfunc'));
addpath(genpath('toolbox_plot'));

chk_dir(savepath00);

%% load data
load([dname, '.mat']);
eval(['xxx = ', dname, ';']);


%% Set-up
ns0 = 2; %2001Q1
ns1 = 83; %2019Q3
ns = ns1;

%% Score measures
[nf, ~] = size(xxx(1).hist);
mat_rps = nan(ns, nf);
mat_bs  = nan(ns, nf);
mat_ls  = nan(ns, nf);

mat_rps_avg = nan(ns, 1);
mat_bs_avg  = nan(ns, 1);
mat_ls_avg  = nan(ns, 1);

for sind = 1:1:ns1
    
    % individual rps, bs, ls
    for i=1:nf
        mat_rps(sind,i) = rps(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
        mat_bs(sind,i) = bs(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
        mat_ls(sind,i) = ls(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
    end
    
    % average of selected (after extrapolation)
    temp_p = mean(xxx(sind).hist_fixed_nozero, 1)';
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    mat_rps_avg(sind,:) = rps(temp_p, temp_x, temp_y);
    mat_bs_avg(sind,:) = bs(temp_p, temp_x, temp_y);
    mat_ls_avg(sind,:) = ls(temp_p, temp_x, temp_y);
    
end

%% Load Regularization-based methods
load('current_empirics_infl_1y_L_AugVerison_2_fixedW.mat')

%% get b for the subset averaging
% -> we draw figure based on Best <=4-Average
bestNind = 4;

v_ones = ones(1,nf);

mat_subset_lessN_b = zeros(ns1,nf);

for sind = ns0:1:ns1
    temp_indx = mat_bestmixLessN_set{sind,bestNind};

    temp_b = zeros(1,nf);
    temp_b(temp_indx) = 1/numel(temp_indx);
    
    mat_subset_lessN_b(sind,:) = temp_b;
end


%% Heatmap

% ---------------------------
% Figure 3, 
% simple average
% (without hypothetical forecaster)

fig = figure(11);
setmyfig(fig, [2,2,12,6]);
mat_b = 1/(nf-1)*ones(size(mat_L2_b,1), nf-1);

temp_x = xxx(1).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

big_grid = temp_mid;
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);
m_grid = zeros(ns,1);
s_grid = zeros(ns,1);

for sind = ns0:1:ns1
    
    % Simple average
    temp_x = xxx(sind).histx_fixed;
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    temp_hist0 = xxx(sind).hist_fixed_nozero;
    temp_hist = mean(temp_hist0,1);
    
    % probability
    p_grid(sind,:) = mat_b(sind,:) * xxx(sind).hist_fixed_nozero(1:end-1,:);
    
    % mean and sd
    m_grid(sind,1) = (temp_hist/100)*temp_mid;
    s_grid(sind,1) = sqrt( ((temp_hist/100)*temp_mid.^2)-m_grid(sind,1).^2);    
end

% actual figure
% mymap = cbrewer('seq', 'Greys', 150);
mymap = (cbrewer('seq', 'YlOrBr', 100));
% mymap = mymap(1:125,:);

imagesc(ns0:ns1, big_grid, p_grid(ns0:ns1,:)')

colormap(mymap)
cb = colorbar('eastoutside');
caxis([0,50]) ; %change color axis
% xlabel('Time');

cb.Label.String = '(%)';
cb.Ticks = (0:5:50);

xticks_id = 1:8:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

set(gca,'YDir','normal')

xticks(xticks_id)
xticklabels(xticks_date)
yticks(0:4)
% set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15)
set(gca,'fontsize', 18)

% view(-70,60) % fix the angles of the view

% xlabel('Survey date');
% ylabel('Inflation rate (%)')
ylabel('Forecast and Realized Inflation (%)')

% title('Simplex Minus Simple Average','FontWeight','Normal', 'fontsize', 20)

hold on

temp_act = [];
for i = 1:ns
   temp_act = [temp_act; xxx(i).actual];
end

plot(1:ns, temp_act, 'linewidth', 4, 'MarkerSize', 10, 'color', 'black'); % rgb('DimGray')
yline(0, 'black--', 'LineWidth', 1.5)
hold off


cd(savepath00)
saveas(fig, 'fig_heatmap_simple_avg.png');
cd(workpath00)

close all


% ---------------------------
% Figure 6
% subset (<=N) - simplex average
% (with hypothetical forecaster)

fig = figure(133);
setmyfig(fig, [2,2,12,5.75]);
mat_b1 = mat_subset_lessN_b;
mat_b2 = 1/(nf-1)*ones(size(mat_L2_b,1), nf-1);
script_heatmap_plot_diff_uniform;
% title('Best \leq 4-Average Minus Simple Average','FontWeight','Normal', 'fontsize', 20)

hold on

temp_act = [];
for i = 1:ns
   temp_act = [temp_act; xxx(i).actual];
end

plot(1:ns, temp_act, 'linewidth', 4, 'MarkerSize', 10, 'color', 'black'); % rgb('DimGray')
yline(0, 'black--', 'LineWidth', 1.5)
hold off

cd(savepath00)
saveas(fig, 'fig_heatmap_diff_subsetleN_avg_uni.png');
cd(workpath00)

close all



==> anc/code/main_figure_2d_diff_real_int.m <==
% Generate 2D heatmaps based on the Empirical analysis of ECB data
% Real interest rate

% 11/2/2020
% Minchul Shin and Boyuan Zhang

clc; clear all; close all;

% benchmark
% 1y
% log-score


%%  housekeeping
workpath00 = pwd;
savepath00 = [workpath00, filesep, 'graphics'];

datapath = '../data/';
addpath(datapath);

% -------------------------------------
% USER HAS TO CHANGE THIS
vname = 'infl_1y';
dname = 'ecbspf_infl_1y_bp_nozero';
% -------------------------------------

addpath(genpath('toolbox_subfunc'));
addpath(genpath('toolbox_plot'));

chk_dir(savepath00);

%% load data
load('data_nominal_rate.mat');

load([dname, '.mat']);
eval(['xxx = ', dname, ';']);


%% Set-up
ns0 = 2; %2001Q1
ns1 = 83; %2019Q3
ns = ns1;


%% Score measures
[nf, ~] = size(xxx(1).hist);
mat_rps = nan(ns, nf);
mat_bs  = nan(ns, nf);
mat_ls  = nan(ns, nf);

mat_rps_avg = nan(ns, 1);
mat_bs_avg  = nan(ns, 1);
mat_ls_avg  = nan(ns, 1);

for sind = 1:1:ns1
    
    % individual rps, bs, ls
    for i=1:nf
        mat_rps(sind,i) = rps(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
        mat_bs(sind,i) = bs(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
        mat_ls(sind,i) = ls(xxx(sind).hist_fixed_nozero(i,:)', xxx(sind).histx_fixed, xxx(sind).actual);
    end
    
    % average of selected (after extrapolation)
    temp_p = mean(xxx(sind).hist_fixed_nozero, 1)';
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    mat_rps_avg(sind,:) = rps(temp_p, temp_x, temp_y);
    mat_bs_avg(sind,:) = bs(temp_p, temp_x, temp_y);
    mat_ls_avg(sind,:) = ls(temp_p, temp_x, temp_y);
    
end

%% Load Regularization-based methods
load('current_empirics_infl_1y_L_AugVerison_2_fixedW.mat')

%% get b for the subset averaging
% -> we draw figure based on Best <=4-Average
bestNind = 4;

v_ones = ones(1,nf);

mat_subset_lessN_b = zeros(ns1,nf);

for sind = ns0:1:ns1
    temp_indx = mat_bestmixLessN_set{sind,bestNind};

    temp_b = zeros(1,nf);
    temp_b(temp_indx) = 1/numel(temp_indx);
    
    mat_subset_lessN_b(sind,:) = temp_b;
end

% ---------------------------
% Figure (4)
% subset (<=N) - simplex average
fig = figure(133);
setmyfig(fig, [2,2,12,5.8]);
mat_b1 = mat_subset_lessN_b;
mat_b2 = 1/(nf-1)*ones(size(mat_L2_b,1), nf-1);
script_heatmap_plot_diff_uniform_real_int;
% title('Best \leq4-Average Minus Simple Average','FontWeight','Normal', 'fontsize', 20)

hold on

temp_act = [];
for i = 1:ns
   temp_act = [temp_act; mat_ni_data(i) - xxx(i).actual];
end

plot(1:ns, temp_act, 'linewidth', 4, 'MarkerSize', 10, 'color', 'black'); % rgb('DimGray')
yline(0, 'black--', 'LineWidth', 1.5)
hold off

cd(savepath00)
saveas(fig, 'fig_heatmap_diff_subsetleN_avg_uni_real.png');
cd(workpath00)

close all


==> anc/code/main_figure_3d_inf.m <==
% Generate 3D plots based on the Empirical analysis of ECB data
% Inflation

% 11/2/2020
% Minchul Shin and Boyuan Zhang

clc; clear all; close all;

% benchmark
% 1y
% log-score


%%  housekeeping
workpath00 = pwd;
savepath00 = [workpath00, filesep, 'graphics'];

datapath = '../data/';
addpath(datapath);

% -------------------------------------
% USER HAS TO CHANGE THIS
vname = 'infl_1y';
dname = 'ecbspf_infl_1y_bp_nozero';
% -------------------------------------

addpath(genpath('toolbox_subfunc'));
addpath(genpath('toolbox_plot'));

chk_dir(savepath00);

%% load data
load([dname, '.mat']);
eval(['xxx = ', dname, ';']);


%% Load Regularization-based methods
load('current_empirics_infl_1y_L_AugVerison_2_fixedW.mat')

%% get b for the subset averaging

% -> we draw figure based on Best <=4-Average
bestNind = 4;

v_ones = ones(1,nf);

mat_subset_lessN_b = zeros(ns1,nf);

for sind = ns0:1:ns1
    temp_indx = mat_bestmixLessN_set{sind,bestNind};

    temp_b = zeros(1,nf);
    temp_b(temp_indx) = 1/numel(temp_indx);
    
    mat_subset_lessN_b(sind,:) = temp_b;
end


%% (1a) Figure 5: Distribution over time, inflation, 3-D graph, average

temp_x = xxx(1).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

big_grid = temp_mid;
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);

for sind = 1:1:ns
    
    temp_x = xxx(sind).histx_fixed;
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    
    temp_hist = xxx(sind).hist_fixed_nozero;
    temp_hist = mean(temp_hist(1:end-1,:),1);
    
    % probability
    for j=1:1:numel(temp_mid)
        loc_j = find(big_grid==temp_mid(j));
        p_grid(sind,loc_j) = temp_hist(j);
    end
    
end

%
fig = figure(19);
setmyfig(fig, [2,2,12,8]);

mymap = (cbrewer('seq', 'YlOrBr', 100));
s = surf(1:ns, big_grid, p_grid(:,:)','FaceAlpha',1);
colormap(mymap)

xticks_id = 11:10:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

xticks(xticks_id)
xticklabels(xticks_date)
xlim([-1 ns+1])
zlim([0 60])
set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15, 'Ydir','reverse')
 
view(-70,60) % fix the angles of the view
grid on

xlabel('Survey date');
ylabel('Inflation rate (%)')
zlabel('Probability');

% title('Simple Average','FontWeight','Normal', 'fontsize', 23, 'Position', [8, 1.65, 120])
title('Simple Average','FontWeight','Normal', 'fontsize', 25, 'Position', [8, 1.67, 125])

cd(savepath00);
saveas(fig,['fig_',vname,'_Density_Average','.png']);
cd(workpath00);

close all

%% (1b) Figure 3: Average distribution over time, inflation, 3-D graph, no text
%
fig = figure(19);
setmyfig(fig, [2,2,12,8]);

mymap = (cbrewer('seq', 'YlOrBr', 100));
s = surf(1:ns, big_grid, p_grid(:,:)','FaceAlpha',1);
colormap(mymap)

xticks_id = 11:10:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

xticks(xticks_id)
xticklabels(xticks_date)
xlim([-1 ns+1])
zlim([0 60])
set(gca,'TickLength',[0.1, 0.01], 'fontsize', 19, 'Ydir','reverse')
 
view(-70,60) % fix the angles of the view
grid on

xlabel('Survey date');
ylabel('Inflation rate (%)')
zlabel('Probability');

cd(savepath00);
saveas(fig,['fig_',vname,'_Density_Average_less_text','.png']);
cd(workpath00);

close all

%% (2) Figure 4: Distribution over time, inflation, 3-D graph, simplex
mat_b = mat_simplex_b;
ns0 = 9;

temp_x = xxx(1).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

big_grid = temp_mid;
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);

for sind = 1:1:ns
    
    temp_x = xxx(sind).histx_fixed;
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    
     temp_hist = mat_b(sind,:) * xxx(sind).hist_fixed_nozero;
    
    % probability
    for j=1:1:numel(temp_mid)
        loc_j = find(big_grid==temp_mid(j));
        p_grid(sind,loc_j) = temp_hist(j);
    end
    
end

% create map
fig = figure(15);
setmyfig(fig, [2,2,12,8]);

mymap = (cbrewer('seq', 'YlOrBr', 100));
surf(ns0:ns, big_grid, p_grid(ns0:ns,:)','FaceAlpha',1);
colormap(mymap)

xticks_id = 11:10:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

xticks(xticks_id)
xticklabels(xticks_date)
xlim([ns0-1 ns+1])
zlim([0 60])
set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15, 'Ydir','reverse')

view(-70,60) % fix the angles of the view

xlabel('Survey date');
ylabel('Inflation rate (%)')
zlabel('Probability');

grid on
title('Simplex','FontWeight','Normal', 'fontsize', 25, 'Position', [15, 2.4, 138])


cd(savepath00);
saveas(fig,['fig_',vname,'_Density_Simplex','.png']);
cd(workpath00);

close all

%% (3) Figure 4 & 5: Distribution over time, inflation, 3-D graph, SubsetleN
mat_b = mat_subset_lessN_b;
ns0 = 9;

temp_x = xxx(1).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

big_grid = temp_mid;
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);

for sind = 1:1:ns
    
    temp_x = xxx(sind).histx_fixed;
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    
     temp_hist = mat_b(sind,:) * xxx(sind).hist_fixed_nozero;
    
    % probability
    for j=1:1:numel(temp_mid)
        loc_j = find(big_grid==temp_mid(j));
        p_grid(sind,loc_j) = temp_hist(j);
    end
    
end


% create map
fig = figure(17);
setmyfig(fig, [2,2,12,8]);

mymap = (cbrewer('seq', 'YlOrBr', 100));
surf(ns0:ns, big_grid, p_grid(ns0:ns,:)','FaceAlpha',1);
colormap(mymap)

xticks_id = 11:10:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

xticks(xticks_id)
xticklabels(xticks_date)
xlim([ns0-1 ns+1])
zlim([0 60])
set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15, 'Ydir','reverse')

view(-70,60) % fix the angles of the view

xlabel('Survey date');
ylabel('Inflation rate (%)')
zlabel('Probability');

grid on
title('Best \leq4-Average','FontWeight','Normal', 'fontsize', 25, 'Position', [15, 1.8, 133])

cd(savepath00);
saveas(fig,['fig_',vname,'_Density_SubsetleN','.png']);
cd(workpath00);

close all


==> anc/code/main_figure_3d_real_int.m <==
% Generate 3D plots based on the Empirical analysis of ECB data
% Real interest rate

% 11/2/2020
% Minchul Shin and Boyuan Zhang

clc; clear all; close all;

% benchmark
% 1y
% log-score


%%  housekeeping
workpath00 = pwd;
savepath00 = [workpath00, filesep, 'graphics'];

datapath = '../data/';
addpath(datapath);

% -------------------------------------
% USER HAS TO CHANGE THIS
vname = 'infl_1y';
dname = 'ecbspf_infl_1y_bp_nozero';
% -------------------------------------

addpath(genpath('toolbox_subfunc'));
addpath(genpath('toolbox_plot'));

chk_dir(savepath00);

%% load data
load('data_nominal_rate.mat');

load([dname, '.mat']);
eval(['xxx = ', dname, ';']);

%% Load Regularization-based methods
load('current_empirics_infl_1y_L_AugVerison_2_fixedW.mat')

%% get b for the subset averaging

% -> we draw figure based on Best <=4-Average
bestNind = 4;

v_ones = ones(1,nf);

mat_subset_lessN_b = zeros(ns1,nf);

for sind = ns0:1:ns1
    temp_indx = mat_bestmixLessN_set{sind,bestNind};

    temp_b = zeros(1,nf);
    temp_b(temp_indx) = 1/numel(temp_indx);
    
    mat_subset_lessN_b(sind,:) = temp_b;
end


%% (1) Figure 8: Distribution over time, inflation, 3-D graph, average

temp_grid = [];
for sind=1:1:ns
    
    temp_x = xxx(sind).histx_fixed - mat_ni_data(sind);
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    
    temp_x = -temp_x;
    
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

    temp_grid = [temp_grid; temp_mid];
end


big_grid = unique(temp_grid);
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);

for sind = 1:1:ns
    
    % grid x
    temp_x = xxx(sind).histx_fixed - mat_ni_data(sind);
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_x = -temp_x;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    
    temp_hist = xxx(sind).hist_fixed_nozero;
    temp_hist = mean(temp_hist(1:end-1,:),1);
    
    % avereage probability
    for j=1:1:numel(temp_mid)
        loc_j = find(big_grid==temp_mid(j));
        p_grid(sind,loc_j) = temp_hist(j);
    end
 
end

% Adjust big_grid and p_grid
grid_max = round(max(big_grid)*4)/4;
grid_min = round(min(big_grid)*4)/4;

if max(big_grid) > grid_max || min(big_grid) < grid_min
   grid_max = grid_max + 0.25;
   grid_min = grid_min + 0.25;
end

% big_grid_new = grid_min:0.5:grid_max;
big_grid_new = grid_min:0.5:grid_max;
ngrid_new = numel(big_grid_new);
p_grid_new = zeros(ns, ngrid_new);

% assign each midpoint in big_grid to the nearest point in the new and small grid 
grid_convert_id = zeros(ngrid,1);
for i = 1:1:ngrid
   temp_dist = abs( big_grid(i) - big_grid_new );
   [a, b] = min(temp_dist);
   grid_convert_id(i) = b;
end

% aggregate prob
for sind = 1:1:ns
   for i = 1:1:ngrid_new
      temp_hist = p_grid(sind, grid_convert_id == i);
      p_grid_new(sind, i) = sum(temp_hist);
   end
end


% create map
fig = figure(1);
setmyfig(fig, [2,2,12,8]);

mymap = (cbrewer('seq', 'YlOrBr', 100));
surf(1:ns, big_grid_new, p_grid_new(:,:)','FaceAlpha',1);
colormap(mymap)

xticks_id = 11:10:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

xticks(xticks_id)
xticklabels(xticks_date)
xlim([0 ns+1])
zlim([0 65])
set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15, 'Ydir','reverse')

view(-70,60) % fix the angles of the view

xlabel('Survey date');
ylh = ylabel('Real interest rate (%)');
zlabel('Probability');

ylh.Position(2) = ylh.Position(2) + 0.6; 
ylh.Position(1) = ylh.Position(1) + 15; 

grid on
title('Simple Average','FontWeight','Normal', 'fontsize', 25, 'Position', [30, 2.5, 115])

cd(savepath00);
saveas(fig,['fig_real_',vname,'_Density_Average','.png']);
cd(workpath00);


%% (2) Figure 8: Distribution over time, real interest rate, 3-D graph, subset
mat_b = mat_subset_lessN_b;
ns0 = 9;

temp_grid = [];

for sind=ns0:1:ns
    
    temp_x = xxx(sind).histx_fixed - mat_ni_data(sind);
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    
    temp_x = -temp_x;
    
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

    temp_grid = [temp_grid; temp_mid];
end


big_grid = unique(temp_grid);
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);

for sind = ns0:1:ns
    
    % grid x
    temp_x = xxx(sind).histx_fixed - mat_ni_data(sind);
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_x = -temp_x;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    
    temp_hist = mat_b(sind,:) * xxx(sind).hist_fixed_nozero;
    
    % avereage probability
    for j=1:1:numel(temp_mid)
        loc_j = find(big_grid==temp_mid(j));
        p_grid(sind,loc_j) = temp_hist(j);
    end
 
end


% Adjust big_grid and p_grid
grid_max = round(max(big_grid)*4)/4;
grid_min = round(min(big_grid)*4)/4;

if max(big_grid) > grid_max || min(big_grid) < grid_min
   grid_max = grid_max + 0.25;
   grid_min = grid_min + 0.25;
end

% big_grid_new = grid_min:0.5:grid_max;
big_grid_new = grid_min:0.5:grid_max;
ngrid_new = numel(big_grid_new);
p_grid_new = zeros(ns, ngrid_new);

% assign each midpoint in big_grid to the nearest point in the new and small grid 
grid_convert_id = zeros(ngrid,1);
for i = 1:1:ngrid
   temp_dist = abs( big_grid(i) - big_grid_new );
   [a, b] = min(temp_dist);
   grid_convert_id(i) = b;
end

% aggregate prob
for sind = ns0:1:ns
   for i = 1:1:ngrid_new
      temp_hist = p_grid(sind, grid_convert_id == i);
      p_grid_new(sind, i) = sum(temp_hist);
   end
end


% create map
fig = figure(6);
setmyfig(fig, [2,2,12,8]);

mymap = (cbrewer('seq', 'YlOrBr', 100));
surf(ns0:ns, big_grid_new, p_grid_new(ns0:ns,:)','FaceAlpha',1);
colormap(mymap)

xticks_id = 11:10:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

xticks(xticks_id)
xticklabels(xticks_date)
xlim([ns0-1 ns+1])
zlim([0 65])
set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15, 'Ydir','reverse')

view(-70,60) % fix the angles of the view

xlabel('Survey date');
ylh = ylabel('Real interest rate (%)');
zlabel('Probability');

ylh.Position(2) = ylh.Position(2) + 0.5; 
ylh.Position(1) = ylh.Position(1) + 14; 

grid on
title('Best \leq4-Average','FontWeight','Normal', 'fontsize', 25, 'Position', [15, 3.5, 155])

cd(savepath00);
saveas(fig,['fig_real_',vname,'_Density_SubsetleN','.png']);
cd(workpath00);

close all


==> anc/code/main_pit.m <==
% PIT analysis of ECB data

% 11/17/2020
% Minchul Shin and Boyuan Zhang

clc; clear all; close all;

% benchmark
% 1y
% log-score


%%  housekeeping
workpath00 = pwd;
savepath00 = [workpath00, filesep, 'graphics'];

datapath = '../data/';
addpath(datapath);

% -------------------------------------
% USER HAS TO CHANGE THIS
vname = 'infl_1y';
dname = 'ecbspf_infl_1y_bp_nozero';
% -------------------------------------

addpath(genpath('toolbox_subfunc'));
addpath(genpath('toolbox_plot'));

chk_dir(savepath00);

%% load data
load([dname, '.mat']);
eval(['xxx = ', dname, ';']);

%% Load Regularization-based methods
load('current_empirics_infl_1y_L_AugVerison_2_fixedW.mat')

%% Figure 7
fig = figure(1);

%% (1,1) PIT for simple average (18 forecasters)
subplot(2,2,1)

ns0 = 1;
ns1 = 36; %2007Q4
ns = ns1;

% randomized version of PIT 
nsim = 500;
mat_pit_random = nan(ns, nsim);

for sind = ns0:1:ns1
    
    % average of selected (after extrapolation)
    temp_p = mean(xxx(sind).hist_fixed_nozero(1:end-1,:), 1)';
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    % Find bin position
    temp_y_bin_pos = temp_x(:,1) < temp_y & temp_x(:,2) >= temp_y;
    
    % compute randomized version of PIT (eqn(1) of Czado Gneiting, Held (2009) )
    temp_P1 = cumsum(temp_p);
    temp_P0 = [0; temp_P1(1:end-1)];
    pp0 = temp_P0(temp_y_bin_pos)/100;
    pp1 = temp_P1(temp_y_bin_pos)/100;
    temp_pit = pp0 + ( rand(1,nsim) * (pp1 - pp0) );
    
    % store
    mat_pit_random(sind,:) = temp_pit;
end

% PIT, uniform 
script_pit_uniform
text(0.05,0.45,'Simple Average','FontSize',24)

% title('PIT Histogram');
% t = title({'First','Subsample'},'FontSize',30, 'fontweight','normal');
t = title('2001Q1-2007Q4','FontSize',30, 'fontweight','normal');
set(t,'Position',get(t,'Position')+ [0 .01 0]);  % move up slightly
% title('Simple Average', 'Units', 'normalized', 'Position', [0.25, 0.85, 0], 'fontweight','normal')

%% (1,2) PIT for simple average (18 forecasters)
subplot(2,2,2)

ns0 = 37; %2008Q1
ns1 = 83; %2019Q3
ns = ns1;

% randomized version of PIT 
nsim = 500;
mat_pit_random = nan(ns, nsim);

for sind = ns0:1:ns1
    
    % average of selected (after extrapolation)
    temp_p = mean(xxx(sind).hist_fixed_nozero(1:end-1,:), 1)';
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    % Find bin position
    temp_y_bin_pos = temp_x(:,1) < temp_y & temp_x(:,2) >= temp_y;
    
    % compute randomized version of PIT (eqn(1) of Czado Gneiting, Held (2009) )
    temp_P1 = cumsum(temp_p);
    temp_P0 = [0; temp_P1(1:end-1)];
    pp0 = temp_P0(temp_y_bin_pos)/100;
    pp1 = temp_P1(temp_y_bin_pos)/100;
    temp_pit = pp0 + ( rand(1,nsim) * (pp1 - pp0) );
    
    % store
    mat_pit_random(sind,:) = temp_pit;
end

% PIT, uniform 
script_pit_uniform
text(0.05,0.45,'Simple Average','FontSize',24)

% t = title({'Second','Subsample'},'FontSize',30, 'fontweight','normal');
t = title('2008Q1-2019Q3','FontSize',30, 'fontweight','normal');
set(t,'Position',get(t,'Position')+ [0 .01 0]);  % move up slightly

%% (2,1) PIT for subset <= 4
subplot(2,2,3)

ns0 = 9; %2001Q1
ns1 = 36; %2007Q4
ns = ns1;

% -> we draw figure based on Best <=4-Average
bestNind = 4;

v_ones = ones(1,nf);

mat_subset_lessN_b = zeros(ns1,nf);

for sind = ns0:1:ns1
    temp_indx = mat_bestmixLessN_set{sind,bestNind};

    temp_b = zeros(1,nf);
    temp_b(temp_indx) = 1/numel(temp_indx);
    
    mat_subset_lessN_b(sind,:) = temp_b;
end

% randomized version of PIT 
nsim = 500;
mat_pit_random = nan(ns, nsim);

for sind = ns0:1:ns1
    
    % average of selected (after extrapolation)
    temp_p = ( mat_subset_lessN_b(sind,:) * xxx(sind).hist_fixed_nozero )';
%     temp_p = xxx(sind).hist_fixed_nozero(12,:)'; %individual
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    % Find bin position
    temp_y_bin_pos = temp_x(:,1) < temp_y & temp_x(:,2) >= temp_y;
    
    % compute randomized version of PIT (eqn(1) of Czado Gneiting, Held (2009) )
    temp_P1 = cumsum(temp_p);
    temp_P0 = [0; temp_P1(1:end-1)];
    pp0 = temp_P0(temp_y_bin_pos)/100;
    pp1 = temp_P1(temp_y_bin_pos)/100;
    temp_pit = pp0 + ( rand(1,nsim) * (pp1 - pp0) );
    
    % store
    mat_pit_random(sind,:) = temp_pit;
end

% PIT, uniform 
script_pit_uniform

% title('PIT Histogram');
% title('Best \leq 4-Average', 'Units', 'normalized', 'Position', [0.29, 0.85, 0], 'fontweight','normal')
text(0.05,0.45,'Best \leq4-Average','FontSize',24)

%% (2,2) PIT for subset <= 4
subplot(2,2,4)

ns0 = 37; %2008Q1
ns1 = 83; %2019Q3
ns = ns1;

% -> we draw figure based on Best <=4-Average
bestNind = 4;

v_ones = ones(1,nf);

mat_subset_lessN_b = zeros(ns1,nf);

for sind = ns0:1:ns1
    temp_indx = mat_bestmixLessN_set{sind,bestNind};

    temp_b = zeros(1,nf);
    temp_b(temp_indx) = 1/numel(temp_indx);
    
    mat_subset_lessN_b(sind,:) = temp_b;
end


% randomized version of PIT 
nsim = 500;
mat_pit_random = nan(ns, nsim);

for sind = ns0:1:ns1
    
    % average of selected (after extrapolation)
    temp_p = ( mat_subset_lessN_b(sind,:) * xxx(sind).hist_fixed_nozero )';
%     temp_p = xxx(sind).hist_fixed_nozero(12,:)'; %individual
    temp_x = xxx(sind).histx_fixed(:,:);
    temp_y = xxx(sind).actual;
    
    % Find bin position
    temp_y_bin_pos = temp_x(:,1) < temp_y & temp_x(:,2) >= temp_y;
    
    % compute randomized version of PIT (eqn(1) of Czado Gneiting, Held (2009) )
    temp_P1 = cumsum(temp_p);
    temp_P0 = [0; temp_P1(1:end-1)];
    pp0 = temp_P0(temp_y_bin_pos)/100;
    pp1 = temp_P1(temp_y_bin_pos)/100;
    temp_pit = pp0 + ( rand(1,nsim) * (pp1 - pp0) );
    
    % store
    mat_pit_random(sind,:) = temp_pit;
end

% PIT, uniform 
script_pit_uniform
text(0.05,0.45,'Best \leq4-Average','FontSize',24)


%%

% 
ha=get(gcf,'children');

set(ha(1),'position',[.55 .05 .4125 .375])
set(ha(2),'position',[.05 .05 .4125 .375])
set(ha(3),'position',[.55 .52 .4125 .375])
set(ha(4),'position',[.05 .52 .4125 .375])

setmyfig(fig, [1,1,16,12]);

cd(savepath00)
saveas(fig, 'fig_pit_uniform_4panel_v2.png');
cd(workpath00)


==> anc/code/main_simul_dgp1.m <==
% Simulation for Simplex with L1, Entropy regularization

% This is the DGP1 in the paper

clc; clear all; close all;

workpath = pwd;
savepath = [workpath, filesep, 'graphics'];
latexpath = [workpath, filesep, 'latex'];
resultpath = [workpath, filesep, 'simul_results'];

addpath(genpath('toolbox_plot'));
addpath(genpath('toolbox_subfunc'));

chk_dir(savepath)
chk_dir(latexpath)
chk_dir(resultpath)

rng(1001)

%% Setting

nsimul = 10000;

K = 20; % # of forecasters
T = 20; % number of time periods
T2 = 1; % OOS evaluation (this experiment only makes sense when

lam_s = ones(K,1); %forecaster's conditional mean follows a factor structure
sig_s = 1; %forecaster's conditional variance (in mean)

rho_x = 0.9;
sig_x = 1;

sig_y = 0.5; %dgp's conditional variance

%% Shrinkage setting
ngrid = 10;
grid_lam_2 = [linspace(1e-15, 0.2, ngrid/2)';linspace(0.3, 20, ngrid/2)']; % Dirichlet shrinkage
grid_lam_3 = [linspace(1e-15, 10, ngrid/2)';linspace(15, 10000, ngrid/2)']; % L2 shrinkage

%% average subset setting
Nmax = round(K);

%% Loop starts here
mat_score_ind = zeros(nsimul,K);
mat_score_avg = zeros(nsimul,1);
mat_score_reg = zeros(nsimul,2);
mat_n_reg = zeros(nsimul,2);
mat_n_reg2 = zeros(nsimul,ngrid);
mat_n_reg3 = zeros(nsimul,ngrid);

mat_score_reg2 = zeros(nsimul,ngrid); %KL

% mixture of the best N
mat_score_mixBestN = zeros(nsimul,Nmax);
mat_n_mixBestN = zeros(nsimul,Nmax);

% mixture of the best N <= Nmax
mat_score_mixBestLessN = zeros(nsimul,Nmax);
mat_n_mixBestLessN = zeros(nsimul,Nmax);

% best N-misture
mat_score_BestNmix = zeros(nsimul,Nmax);
mat_n_BestNmix = zeros(nsimul,Nmax);

% best less than N<= Nmax-misture
mat_score_BestLessNmix = zeros(nsimul,Nmax);
mat_n_BestLEssNmix = zeros(nsimul,Nmax);

% individual for comparison
mat_score_individual = zeros(nsimul, 5);

tic;
parfor simulind = 1:nsimul
    
    simulind
    rng(simulind)

    %% Data - Conditional Mean
    x0 = sqrt( sig_x^2 / (1-rho_x^2) ) * randn(1,1);
    
    yt = zeros(T+T2,1);
    xt = zeros(T+T2,1); %conditional mean of dgp
    st = zeros(T+T2,K); %conditional mean of forecasts
    
    for t = 1:(T+T2)
        x0 = rho_x*x0 + sig_x*randn(1,1);
        xt(t,1) = x0;
        st(t,:) = lam_s'*x0 + sig_s*randn(1,K); %lam_s = 1 in this dgp.
        yt(t,1) = x0 + sig_y*randn(1,1);
    end
    
    % height of the density
    ft = normpdf(yt, st, sig_y);
    
    %% Weight computation
    data_est = ft(1:T,:);
    
    options = optimoptions('fmincon','Display','off');
    
    % Optimal linear opinion
    fun = @(b) sum(-log(data_est*b));
    bini = (1/K)*ones(K,1);
    [b_reg,FVAL,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
    
    % Dirichlet shrinkage
    temp_b_reg2 = [];
    for gg=1:ngrid
        lam = grid_lam_2(gg);
        fun = @(b) sum(-log(data_est*b)) - lam*sum(log(b));
        bini = (1/K)*ones(K,1);
        [b_reg2,FVAL2,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg2 = [temp_b_reg2, b_reg2];
    end
    
    % L2 shrinkage
    temp_b_reg3 = [];
    for gg=1:ngrid
        lam = grid_lam_3(gg);
        fun = @(b) sum(-log(data_est*b))  + lam*sum( (b-1/K).^2 );
        bini = (1/K)*ones(K,1);
        [b_reg3,FVAL3,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg3 = [temp_b_reg3, b_reg3];
    end
    
    % Equal weight
    b_reg4 = 1/K *ones(K,1);
    
    %% Averaging methods - mixture of best N
    % select the best N forecastor based on rps, then take the averge of their
    % density forecasts.
    
    mat_ls = - log(data_est); % data_est is a T x K matrix containing log score for each forecastor
    
    % ls (sorted), smaller is better
    temp_ls_ind = sum(mat_ls,1);
    [~,b] = sort(temp_ls_ind, 'ascend');
    
    % mixture of best N
    ls_mixbestN = zeros(Nmax, 1); % record ls for each bestN
    id_mixbestN = nan(K, Nmax); % record the selected forecasts. Row: forecastors; Column: bestN
    
    for Nind = 1:1:Nmax
       
       best_density = mean(data_est(:,b(1:Nind)),2);
       ls_mixbestN(Nind,1) = sum(-log(best_density));
       
       id_mixbestN(b(1:Nind), Nind) = 1;
    end
    
    %% Averaging methods - Best N-Mixture
    % consider all possible combination of N forecastor, evaluate the score for
    % each combo and select the best.
    
    mat_bestNmix_ls = nan*ones(Nmax,1);
    mat_bestNmix_set = cell(Nmax,1);
    
    for Nind = 1:1:Nmax
        
        mixset = nchoosek( (1:1:K)', Nind ); % all possible combinations
        mixset_n = size(mixset,1);
        
        % historical performance of all N-mixtures
        temp_p = zeros(T, mixset_n); % T x # of combinations
        for t = 1:1:T
            temp_p(t,:) = mean(reshape(data_est(t,mixset),[],Nind),2); % calculate the avg pdf for each bin and each combination
        end
        temp_ls = mean( - log(temp_p), 1)';
        
        % ls (sorted), smaller is better
        [a,b] = sort(temp_ls, 'ascend');
        
        % record N-best-mix
        mat_bestNmix_ls(Nind, 1) = a(1);
        mat_bestNmix_set{Nind, 1} = mixset(b(1),:)';
        
    end
    
    %% OOS evaluation
    n_cut = (1/K)*1e-3;
    
    % evaluation sample
    data_eval = ft(T+1:end,:);
    
    % individual score
    score_ind = -log(data_eval);
    
    % regression score
    score_reg = [-log(data_eval*b_reg),-log(data_eval*b_reg4)];
    
    score_reg2 = -log(data_eval*temp_b_reg2);
    score_reg3 = -log(data_eval*temp_b_reg3);
    
    % number of selected forecasters
    n_reg = [sum(b_reg>n_cut), sum(b_reg4>n_cut)];
    n_reg2 = sum(temp_b_reg2>n_cut,1);
    n_reg3 = sum(temp_b_reg3>n_cut,1);
    
    
    % Averaging methods - mixture of best N
    score_mixBestN = zeros(Nmax, 1);
    n_mixBestN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_id = find(id_mixbestN(:,Nind) == 1);
        score_mixBestN(Nind) = -log( mean(data_eval(:,temp_id)) );
    end
    
    % Averaging methods - mixture of best N <= Nmax
    score_mixBestLessN = zeros(Nmax, 1);
    n_mixBestLessN     = zeros(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = ls_mixbestN(1:Nind);
        [a,b] = sort(temp_ls,'ascend');
        temp_id = find(id_mixbestN(:,b(1)) == 1);
        
        score_mixBestLessN(Nind) = -log( mean(data_eval(:,temp_id)) );
        n_mixBestLessN(Nind) = numel(temp_id);
    end
    
    % Averaging methods - Best N-Mixture
    score_BestmixN = mat_bestNmix_ls;
    n_BestmixN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_set = mat_bestNmix_set{Nind};
        score_BestmixN(Nind) = -log( mean(data_eval(:,temp_set)) );
    end
    
    % Averaging methods - Best N<=Nmax-Mixture
    score_BestmixLessN = nan(Nmax, 1);
    n_BestmixLessN = nan(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = mat_bestNmix_ls(1:Nind);
        [a,b] = sort(temp_ls,'ascend');
        temp_set = mat_bestNmix_set{b(1)};
        
        score_BestmixLessN(Nind,1) = -log( mean(data_eval(:,temp_set)) );
        n_BestmixLessN(Nind,1) = numel(temp_set);
    end
    
    % individual for comparison
    temp = sort(score_ind, 'descend');
    score_comparison = temp(flip([1, 5, K/2, K-4, K]));
     
    %% Store
    mat_score_ind(simulind,:)  = score_ind;
    mat_score_avg(simulind,:)  = mean(score_ind);
    mat_score_reg(simulind,:)  = score_reg;
    mat_score_reg2(simulind,:) = score_reg2;
    mat_score_reg3(simulind,:) = score_reg3;
    mat_n_reg(simulind,:)  = n_reg;
    mat_n_reg2(simulind,:) = n_reg2;
    mat_n_reg3(simulind,:) = n_reg3;
    
    mat_score_individual(simulind,:) = score_comparison;
    
    % mixture of best N
    mat_score_mixBestN(simulind,:) = score_mixBestN;
    mat_n_mixBestN(simulind,:) = n_mixBestN;
    
    % mixture of the best N <= Nmax
    mat_score_mixBestLessN(simulind,:) = score_mixBestLessN;
    mat_n_mixBestLessN(simulind,:) = n_mixBestLessN;
    
    % best N-misture
    mat_score_BestNmix(simulind,:) = score_BestmixN;
    mat_n_BestNmix(simulind,:) = n_BestmixN;
    
    % best less than N<= Nmax-misture
    mat_score_BestLessNmix(simulind,:) = score_BestmixLessN;
    mat_n_BestLessNmix(simulind,:) = n_BestmixLessN;
    
end
toc;

%% Summary
disp('results ... ');
res_m1 = mean(mat_score_reg,1)
mean(mat_n_reg,1)

res_m2 = mean(mat_score_reg2,1)
mean(mat_n_reg2,1)

res_m3 = mean(mat_score_reg3,1)
mean(mat_n_reg3,1)

res_avg = mean(mat_score_avg,1)

res_mixBestN = mean(mat_score_mixBestN,1)
mean(mat_n_mixBestN,1)
[res_mixBestN_max,res_mixBestN_n] = min( res_mixBestN );

res_mixBestLessN = mean(mat_score_mixBestLessN,1)
[res_mixBestLessN_max,b] = min( res_mixBestLessN );
temp = mean(mat_n_mixBestLessN,1)
res_mixBestLessN_n = temp(b)

res_BestNmix = mean(mat_score_BestNmix,1)
mean(mat_n_BestNmix,1)
[res_BestNmix_max,res_BestNmix_n] = min( res_BestNmix );

res_BestLessNmix = mean(mat_score_BestLessNmix,1)
[res_BestLessNmix_max,b] = min( res_BestLessNmix );
temp = mean(mat_n_BestLessNmix,1)
res_BestLessNmix_n = temp(b)

mat_score_individual(mat_score_individual == Inf) = max(mat_score_individual(mat_score_individual ~= Inf));
res_comparison = mean(mat_score_individual,1)


%% Save
cd(resultpath)
savefilename = ['dgp1_K',num2str(K), 'T',num2str(T), '.mat'];
save(savefilename);
cd(workpath)

%% Figure
% part 1
fig = figure(1);
position = [2,2,12,7];
set(fig, 'color', 'w');
set(fig, 'units', 'inches');
set(fig, 'position', position);

plot(res_m1(2)*ones(ngrid,1), 'linewidth', 3, 'color','black')
hold on
plot(res_m1(1)*ones(ngrid,1), 'linewidth', 3, 'color','black')
plot(res_m2, 'linewidth', 3, 'color','black')
plot(res_m3, 'linewidth', 3, 'color','black')
hold off
ylim([1.12, 1.36]); yticks(1.12:0.04:1.36);
xlim([0.5,ngrid+0.5]); xticks(1:1:10);
xlabel('Penalty Strength');
ylabel('Average Log Score');

text(3,1.145,'Simple Average (and N-Average)', 'fontsize', 20)
text(1,1.21,{'Simplex \newline+Entropy'}, 'fontsize', 20)
text(3,1.26,{'Simplex \newline+Ridge'}, 'fontsize', 20)
text(2,1.34,'Simplex', 'fontsize', 20)

set(gca,'linewidth', 1, 'fontsize', 20);

box off
ax=gca;
axes('position',ax.Position,'box','on','ytick',[],'xtick',[],'color','none','LineWidth',1)

title('DGP 1','FontWeight','normal','FontSize',22);


cd(savepath);
saveas(fig,['fig_simul_dgp1_part1_K',num2str(K), '_T',num2str(T),'.png']);
cd(workpath);

close all

% part 2
fig = figure(2);
setmyfig(fig, [2,2,8,6]);
plot(res_m1(2)*ones(Nmax,1), 'linewidth', 3)
hold on
plot(res_m1(1)*ones(Nmax,1), 'linewidth', 3)
plot(res_mixBestN, 'linewidth', 3)
plot(res_mixBestLessN, 'linewidth', 3)
plot(res_BestNmix, 'linewidth', 3)
plot(res_BestLessNmix, 'linewidth', 3)
hold off
xlim([1,Nmax+1]);
xlabel('Nmax');
l = legend('Simple Average', 'Simplex',...
    'Mixture of Best N','Mixture of Best N $\le$ Nmax',...
    'Best N-Mixture','Best N-Mixture, N $\le$ Nmax',...
    'Location','northeast','Interpreter','latex');
set(l, 'fontsize', 16);
set(gca,'linewidth',2,'fontsize', 20);
title(['DGP 1 (T=',num2str(T),')']);
grid on

cd(savepath);
saveas(fig,['fig_simul_dgp1_part2_K',num2str(K), '_T',num2str(T),'.png']);
cd(workpath);

close all


%% save "data" in csv file
cd(resultpath)

% Part 1
output_table = table((1:ngrid)', res_m1(2)*ones(ngrid,1), res_m1(1)*ones(ngrid,1), res_m2', res_m3',...
                'VariableNames',{'shrinkage','simple average', 'simplex', 'simplex+entropy', 'simplex+ridge'});
write(output_table, ['simul_result2plot_dgp1_part1_K',num2str(K), '_T',num2str(T),'.csv'])



% Part 2
output_table = table((1:Nmax)', res_m1(2)*ones(Nmax,1), res_m1(1)*ones(Nmax,1), res_mixBestN',...
                     res_mixBestLessN', res_BestNmix',res_BestLessNmix',...
                     'VariableNames',{'Nmax','Simple Average', 'Simplex',...
                     'Mixture of Best N','Mixture of Best N<=Nmax',...
                      'Best N-Mixture','Best N-Mixture, N<=Nmax'});
write(output_table, ['simul_result2plot_dgp1_part2_K',num2str(K), '_T',num2str(T),'.csv'])

cd(workpath)


%% generate latex

% simplex and average
res_simplex_score = res_m1(1);
res_simplex_n     = mean(mat_n_reg(:,1),1);
res_average_score = res_m1(2);
res_average_n     = K;

% ridge
[a,b] = min(res_m3);
res_reg_L2_score  = a;
res_reg_L2_n      = mean(mat_n_reg3(:,b),1);
res_reg_L2_lambda = grid_lam_3(b);

% entropy
[a,b] = min(res_m2);
res_dirichlet_score  = a;
res_dirichlet_n      = mean(mat_n_reg2(:,b),1);
res_dirichlet_lambda = grid_lam_2(b);

% best mixture N
res_bestNmix_score = res_BestNmix;
res_bestNmix_n     = mean(mat_n_BestNmix,1);

% best mixture N<=Nmax
res_bestmixLessN_score = res_BestLessNmix;
res_bestmixLessN_n     = mean(mat_n_BestLessNmix,1);


%% --- Table 1: perfornmance of several methods

%--- Part 1: make matlab table

% sub-panel 1
panel1_name   = {'Simplex'; 'Simplex + Ridge'; 'Simplex + Entropy'};
panel1_score  = [res_simplex_score; res_reg_L2_score; res_dirichlet_score];
panel1_N      = [res_simplex_n; res_reg_L2_n; res_dirichlet_n];
panel1_lamdba = {'NA'; res_reg_L2_lambda; res_dirichlet_lambda};

panel1 = table(panel1_name, panel1_score, panel1_N, panel1_lamdba, 'VariableNames',{'title1','R','#','lambda'});

% sub-panel 2
N_list1 = [1:10 15 20];
N_ID_p1 = cell(numel(N_list1),1);
prefix = '\quad $N = ';
for n = 1:numel(N_list1)
    N_ID_p1{n,1} = [prefix num2str(N_list1(n)) '$'];
end

N_list2 = [2:3 5 10 15 20];
N_ID_p2 = cell(numel(N_list2),1);
prefix = 'Best $\leq ';
for n = 1:numel(N_list2)
    N_ID_p2{n,1} = [prefix num2str(N_list2(n)) '$-Average'];
end

panel2_name   = [N_ID_p1; N_ID_p2];
panel2_score  = [res_bestNmix_score(N_list1) res_bestmixLessN_score(N_list2)]';
panel2_N      = [res_bestNmix_n(N_list1) res_bestmixLessN_n(N_list2)]';
panel2_lambda = repmat('NA',numel(N_list1) + numel(N_list2),1);

panel2 = table(panel2_name, panel2_score, panel2_N, panel2_lambda, 'VariableNames',{'title1','R','#','lambda'});


% sub-panel 3
panel3_name   = {'Best'; '75\%'; 'Median'; '25\%'; 'Worst'};

panel3_score  = res_comparison';
panel3_N      = ones(numel(panel3_name),1);
panel3_lambda = repmat('NA',5,1);

panel3 = table(panel3_name, panel3_score, panel3_N, panel3_lambda, 'VariableNames',{'title1','R','#','lambda'});


%--- Part 2: generate latex table

fid = fopen([latexpath '/table_DGP1_ls_all_K',num2str(K), '_T',num2str(T),'.tex'],'wt');

% header and others
fprintf(fid, '%s \n', '\begin{table}[htp]');
fprintf(fid, '%s \n', '\begin{center}');
fprintf(fid, '%s \n', '\caption{Ex Post Optimal Average Log Scores, DGP1}');
fprintf(fid, '%s \n', '\begin{tabular}{lrrr}');
fprintf(fid, '%s \n', '\toprule');fprintf(fid, '%s \n', '\toprule');
fprintf(fid, '%s \n', 'Regularization group & $ L $ & \# & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');

% sub-panel 1: regularization
for n = 1:size(panel1,1)
    fprintf(fid, '%s ', char(panel1{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,3});
    fprintf(fid, '%s ', '&');
    
    if n == 1
       fprintf(fid, '%s ', char(panel1{n,4}));
    else
       fprintf(fid, '%.2f ', cell2mat(panel1{n,4}));
    end
    
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 2: mixture
fprintf(fid, '%s \n', 'Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
fprintf(fid, '%s \n', 'Best $N$-Average: &  &  & \\');

for n = 1:size(panel2,1)
    fprintf(fid, '%s ', char(panel2{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', panel2{n,4});
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 3: indiviudal comparisons
fprintf(fid, '%s \n', 'Comparisons & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
for n = 1:size(panel3,1)
    fprintf(fid, '%s ', char(panel3{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel3{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.f ', panel3{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', char(panel3{n,4}));
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule');

% sub-panel 4: Simple average
fprintf(fid, '%s ', 'Simple $K$-Average');
fprintf(fid, '%s ', '&');
fprintf(fid, '%.2f ', res_average_score);
fprintf(fid, '%s ', '&');
fprintf(fid, '%.f ', K);
fprintf(fid, '%s ', '&');
fprintf(fid, '%s ', 'NA');
fprintf(fid, '%s \n', '\\');
fprintf(fid, '%s \n', '\bottomrule'); fprintf(fid, '%s \n', '\bottomrule');

% footer
fprintf(fid, '%s \n', '\end{tabular}');
fprintf(fid, '%s \n', '\end{center}');
fprintf(fid, '%s \n', '\end{table}');



==> anc/code/main_simul_dgp1_kf.m <==
% Simulation for Simplex with L1, Entropy regularization

% This is the DGP1 in the paper
% Estimate using Kalman Filter

clc; clear all; close all;

workpath = pwd;
savepath = [workpath, filesep, 'graphics'];
latexpath = [workpath, filesep, 'latex'];
resultpath = [workpath, filesep, 'simul_results'];

addpath(genpath('toolbox_plot'));
addpath(genpath('toolbox_subfunc'));

chk_dir(savepath)
chk_dir(latexpath)
chk_dir(resultpath)

rng(1001)

%% Setting

nsimul = 10000;

K = 20; % # of forecasters
T = 20; % number of time periods
T2 = 1; % OOS evaluation (this experiment only makes sense when

lam_s = ones(K,1); %forecaster's conditional mean follows a factor structure
sig_s = 1; %forecaster's conditional variance (in mean)

rho_x = 0.9;
sig_x = 1;

sig_y = 0.5; %dgp's conditional variance

%% Shrinkage setting
ngrid = 10;
grid_lam_2 = [linspace(1e-15, 0.2, ngrid/2)';linspace(0.3, 20, ngrid/2)']; % Dirichlet shrinkage
grid_lam_3 = [linspace(1e-15, 10, ngrid/2)';linspace(15, 10000, ngrid/2)']; % L2 shrinkage

%% average subset setting
Nmax = round(K);

%% Loop starts here
mat_score_ind = zeros(nsimul,K);
mat_score_avg = zeros(nsimul,1);
mat_score_reg = zeros(nsimul,2);
mat_n_reg = zeros(nsimul,2);
mat_n_reg2 = zeros(nsimul,ngrid);
mat_n_reg3 = zeros(nsimul,ngrid);

mat_score_reg2 = zeros(nsimul,ngrid); %KL

% mixture of the best N
mat_score_mixBestN = zeros(nsimul,Nmax);
mat_n_mixBestN = zeros(nsimul,Nmax);

% mixture of the best N <= Nmax
mat_score_mixBestLessN = zeros(nsimul,Nmax);
mat_n_mixBestLessN = zeros(nsimul,Nmax);

% best N-misture
mat_score_BestNmix = zeros(nsimul,Nmax);
mat_n_BestNmix = zeros(nsimul,Nmax);

% best less than N<= Nmax-misture
mat_score_BestLessNmix = zeros(nsimul,Nmax);
mat_n_BestLEssNmix = zeros(nsimul,Nmax);

% individual for comparison
mat_score_individual = zeros(nsimul, 5);

tic;
% parfor simulind = 1:nsimul
parfor simulind = 1:nsimul
    
    simulind
    rng(simulind)

    %% Data - Conditional Mean
    x0 = sqrt( sig_x^2 / (1-rho_x^2) ) * randn(1,1);
    
    yt = zeros(T+T2,1);
    xt = zeros(T+T2,1); %conditional mean of dgp
    st = zeros(T+T2,K); %conditional mean of forecasts
    
    for t = 1:(T+T2)
        x0 = rho_x*x0 + sig_x*randn(1,1);
        xt(t,1) = x0;
        st(t,:) = lam_s'*x0 + sig_s*randn(1,K); %lam_s = 1 in this dgp.
        yt(t,1) = x0 + sig_y*randn(1,1);
    end
    
    % ----------------------------------------------------
    % run KF to obtain E[xt|zt,zt-1,...]
    x0 = 0;
	P0 = sig_x^2 / (1-rho_x^2);
    % ----------------------------------------------------
    %  y_{t} = A + B s_{t} + u
    %  s_{t} = Phi s_{t-1} + R*ep
    %  var(u) ~ H
    %  var(ep) ~ S2
    % ----------------------------------------------------
    xt_up = zeros(T+T2,1);
    for k = 1:K
        [s_up, P_up, loglik] = kalman_filter_ini(x0,P0,0,1,rho_x,1,sig_s^2,sig_x^2, st(:,k));
        xt_up(:,k) = s_up;
    end

    % height of the density
%     ft2 = normpdf(yt, st, sig_y); % original st = zt
    ft = normpdf(yt, xt_up, sig_y); % revised xt_up = E[xt|zt,zt-1,zt-2...]
    
    %% Weight computation
    data_est = ft(1:T,:);
    
    options = optimoptions('fmincon','Display','off');
    
    % Optimal linear opinion
    fun = @(b) sum(-log(data_est*b));
    bini = (1/K)*ones(K,1);
    [b_reg,FVAL,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
    
    % Dirichlet shrinkage
    temp_b_reg2 = [];
    for gg=1:ngrid
        lam = grid_lam_2(gg);
        fun = @(b) sum(-log(data_est*b)) - lam*sum(log(b));
        bini = (1/K)*ones(K,1);
        [b_reg2,FVAL2,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg2 = [temp_b_reg2, b_reg2];
    end
    
    % L2 shrinkage
    temp_b_reg3 = [];
    for gg=1:ngrid
        lam = grid_lam_3(gg);
        fun = @(b) sum(-log(data_est*b))  + lam*sum( (b-1/K).^2 );
        bini = (1/K)*ones(K,1);
        [b_reg3,FVAL3,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg3 = [temp_b_reg3, b_reg3];
    end
    
    % Equal weight
    b_reg4 = 1/K *ones(K,1);
    
    %% Averaging methods - mixture of best N
    % select the best N forecastor based on rps, then take the averge of their
    % density forecasts.
    
    mat_ls = - log(data_est); % data_est is a T x K matrix containing log score for each forecastor
    
    % ls (sorted), smaller is better
    temp_ls_ind = sum(mat_ls,1);
    [~,b] = sort(temp_ls_ind, 'ascend');
    
    % mixture of best N
    ls_mixbestN = zeros(Nmax, 1); % record ls for each bestN
    id_mixbestN = nan(K, Nmax); % record the selected forecasts. Row: forecastors; Column: bestN
    
    for Nind = 1:1:Nmax
       
       best_density = mean(data_est(:,b(1:Nind)),2);
       ls_mixbestN(Nind,1) = sum(-log(best_density));
       
       id_mixbestN(b(1:Nind), Nind) = 1;
    end
    
    %% Averaging methods - Best N-Mixture
    % consider all possible combination of N forecastor, evaluate the score for
    % each combo and select the best.
    
    mat_bestNmix_ls = nan*ones(Nmax,1);
    mat_bestNmix_set = cell(Nmax,1);
    
    for Nind = 1:1:Nmax
        
        mixset = nchoosek( (1:1:K)', Nind ); % all possible combinations
        mixset_n = size(mixset,1);
        
        % historical performance of all N-mixtures
        temp_p = zeros(T, mixset_n); % T x # of combinations
        for t = 1:1:T
            temp_p(t,:) = mean(reshape(data_est(t,mixset),[],Nind),2); % calculate the avg pdf for each bin and each combination
        end
        temp_ls = mean( - log(temp_p), 1)';
        
        % ls (sorted), smaller is better
        [a,b] = sort(temp_ls, 'ascend');
        
        % record N-best-mix
        mat_bestNmix_ls(Nind, 1) = a(1);
        mat_bestNmix_set{Nind, 1} = mixset(b(1),:)';
        
    end
    
    %% OOS evaluation
    n_cut = (1/K)*1e-3;
    
    % evaluation sample
    data_eval = ft(T+1:end,:);
    
    % individual score
    score_ind = -log(data_eval);
    
    % regression score
    score_reg = [-log(data_eval*b_reg),-log(data_eval*b_reg4)];
    
    score_reg2 = -log(data_eval*temp_b_reg2);
    score_reg3 = -log(data_eval*temp_b_reg3);
    
    % number of selected forecasters
    n_reg = [sum(b_reg>n_cut), sum(b_reg4>n_cut)];
    n_reg2 = sum(temp_b_reg2>n_cut,1);
    n_reg3 = sum(temp_b_reg3>n_cut,1);
    
    
    % Averaging methods - mixture of best N
    score_mixBestN = zeros(Nmax, 1);
    n_mixBestN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_id = find(id_mixbestN(:,Nind) == 1);
        score_mixBestN(Nind) = -log( mean(data_eval(:,temp_id)) );
    end
    
    % Averaging methods - mixture of best N <= Nmax
    score_mixBestLessN = zeros(Nmax, 1);
    n_mixBestLessN     = zeros(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = ls_mixbestN(1:Nind);
        [a,b] = sort(temp_ls,'ascend');
        temp_id = find(id_mixbestN(:,b(1)) == 1);
        
        score_mixBestLessN(Nind) = -log( mean(data_eval(:,temp_id)) );
        n_mixBestLessN(Nind) = numel(temp_id);
    end
    
    % Averaging methods - Best N-Mixture
    score_BestmixN = mat_bestNmix_ls;
    n_BestmixN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_set = mat_bestNmix_set{Nind};
        score_BestmixN(Nind) = -log( mean(data_eval(:,temp_set)) );
    end
    
    % Averaging methods - Best N<=Nmax-Mixture
    score_BestmixLessN = nan(Nmax, 1);
    n_BestmixLessN = nan(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = mat_bestNmix_ls(1:Nind);
        [a,b] = sort(temp_ls,'ascend');
        temp_set = mat_bestNmix_set{b(1)};
        
        score_BestmixLessN(Nind,1) = -log( mean(data_eval(:,temp_set)) );
        n_BestmixLessN(Nind,1) = numel(temp_set);
    end
    
    % individual for comparison
    temp = sort(score_ind, 'descend');
    score_comparison = temp(flip([1, 5, K/2, K-4, K]));
     
    %% Store
    mat_score_ind(simulind,:)  = score_ind;
    mat_score_avg(simulind,:)  = mean(score_ind);
    mat_score_reg(simulind,:)  = score_reg;
    mat_score_reg2(simulind,:) = score_reg2;
    mat_score_reg3(simulind,:) = score_reg3;
    mat_n_reg(simulind,:)  = n_reg;
    mat_n_reg2(simulind,:) = n_reg2;
    mat_n_reg3(simulind,:) = n_reg3;
    
    mat_score_individual(simulind,:) = score_comparison;
    
    % mixture of best N
    mat_score_mixBestN(simulind,:) = score_mixBestN;
    mat_n_mixBestN(simulind,:) = n_mixBestN;
    
    % mixture of the best N <= Nmax
    mat_score_mixBestLessN(simulind,:) = score_mixBestLessN;
    mat_n_mixBestLessN(simulind,:) = n_mixBestLessN;
    
    % best N-misture
    mat_score_BestNmix(simulind,:) = score_BestmixN;
    mat_n_BestNmix(simulind,:) = n_BestmixN;
    
    % best less than N<= Nmax-misture
    mat_score_BestLessNmix(simulind,:) = score_BestmixLessN;
    mat_n_BestLessNmix(simulind,:) = n_BestmixLessN;
    
end
toc;

%% Summary
disp('results ... ');
res_m1 = mean(mat_score_reg,1)
mean(mat_n_reg,1)

res_m2 = mean(mat_score_reg2,1)
mean(mat_n_reg2,1)

res_m3 = mean(mat_score_reg3,1)
mean(mat_n_reg3,1)

res_avg = mean(mat_score_avg,1)

res_mixBestN = mean(mat_score_mixBestN,1)
mean(mat_n_mixBestN,1)
[res_mixBestN_max,res_mixBestN_n] = min( res_mixBestN );

res_mixBestLessN = mean(mat_score_mixBestLessN,1)
[res_mixBestLessN_max,b] = min( res_mixBestLessN );
temp = mean(mat_n_mixBestLessN,1)
res_mixBestLessN_n = temp(b)

res_BestNmix = mean(mat_score_BestNmix,1)
mean(mat_n_BestNmix,1)
[res_BestNmix_max,res_BestNmix_n] = min( res_BestNmix );

res_BestLessNmix = mean(mat_score_BestLessNmix,1)
[res_BestLessNmix_max,b] = min( res_BestLessNmix );
temp = mean(mat_n_BestLessNmix,1)
res_BestLessNmix_n = temp(b)

mat_score_individual(mat_score_individual == Inf) = max(mat_score_individual(mat_score_individual ~= Inf));
res_comparison = mean(mat_score_individual,1)


%% Save
cd(resultpath)
savefilename = ['dgp1_K',num2str(K), 'T',num2str(T), '_KF.mat'];
save(savefilename);
cd(workpath)

%% Figure
% part 1
fig = figure(1);
position = [2,2,12,7];
set(fig, 'color', 'w');
set(fig, 'units', 'inches');
set(fig, 'position', position);

plot(res_m1(2)*ones(ngrid,1), 'linewidth', 3, 'color','black') % equal weight
hold on
plot(res_m1(1)*ones(ngrid,1), 'linewidth', 3, 'color','black') % Simplex
plot(res_m2, 'linewidth', 3, 'color','black') % Simplex + Entropy
plot(res_m3, 'linewidth', 3, 'color','black') % Simplex + Ridge
hold off
ylim([1.03, 1.24]); yticks(1.04:0.04:1.24);
xlim([0.5,ngrid+0.5]); xticks(1:1:10);
xlabel('Penalty Strength');
ylabel('Average Log Score');

text(3,1.05,'Simple Average (and N-Average)', 'fontsize', 20)
text(1,1.1,{'Simplex \newline+Entropy'}, 'fontsize', 20)
text(3,1.14,{'Simplex \newline+Ridge'}, 'fontsize', 20)
text(2,1.22,'Simplex', 'fontsize', 20)

set(gca,'linewidth', 1, 'fontsize', 20);

box off
ax=gca;
axes('position',ax.Position,'box','on','ytick',[],'xtick',[],'color','none','LineWidth',1)

title('DGP 1','FontWeight','normal','FontSize',22);


cd(savepath);
saveas(fig,['fig_simul_dgp1_part1_K',num2str(K), '_T',num2str(T),'_KF.png']);
cd(workpath);

close all



% part 2
fig = figure(2);
setmyfig(fig, [2,2,8,6]);
plot(res_m1(2)*ones(Nmax,1), 'linewidth', 3)
hold on
plot(res_m1(1)*ones(Nmax,1), 'linewidth', 3)
plot(res_mixBestN, 'linewidth', 3)
plot(res_mixBestLessN, 'linewidth', 3)
plot(res_BestNmix, 'linewidth', 3)
plot(res_BestLessNmix, 'linewidth', 3)
hold off
xlim([1,Nmax+1]);
xlabel('Nmax');
l = legend('Simple Average', 'Simplex',...
    'Mixture of Best N','Mixture of Best N $\le$ Nmax',...
    'Best N-Mixture','Best N-Mixture, N $\le$ Nmax',...
    'Location','northeast','Interpreter','latex');
set(l, 'fontsize', 16);
set(gca,'linewidth',2,'fontsize', 20);
title(['DGP 1 (T=',num2str(T),')']);
grid on

cd(savepath);
saveas(fig,['fig_simul_dgp1_part2_K',num2str(K), '_T',num2str(T),'_KF.png']);
cd(workpath);

close all

%% save "data" in csv file
cd(resultpath)

% part 1
output_table = table((1:ngrid)', res_m1(2)*ones(ngrid,1), res_m1(1)*ones(ngrid,1), res_m2', res_m3',...
                'VariableNames',{'shrinkage','simple average', 'simplex', 'simplex+entropy', 'simplex+ridge'});
write(output_table, ['simul_result2plot_dgp1_part1_K',num2str(K), '_T',num2str(T),'_KF.csv'])

% part 2
output_table = table((1:Nmax)', res_m1(2)*ones(Nmax,1), res_m1(1)*ones(Nmax,1), res_mixBestN',...
                     res_mixBestLessN', res_BestNmix',res_BestLessNmix',...
                     'VariableNames',{'Nmax','Simple Average', 'Simplex',...
                     'Mixture of Best N','Mixture of Best N<=Nmax',...
                      'Best N-Mixture','Best N-Mixture, N<=Nmax'});
write(output_table, ['simul_result2plot_dgp1_part2_K',num2str(K), '_T',num2str(T),'_KF.csv'])

cd(workpath)


%% generate latex

% simplex and average
res_simplex_score = res_m1(1);
res_simplex_n     = mean(mat_n_reg(:,1),1);
res_average_score = res_m1(2);
res_average_n     = K;

% ridge
[a,b] = min(res_m3);
res_reg_L2_score  = a;
res_reg_L2_n      = mean(mat_n_reg3(:,b),1);
res_reg_L2_lambda = grid_lam_3(b);

% entropy
[a,b] = min(res_m2);
res_dirichlet_score  = a;
res_dirichlet_n      = mean(mat_n_reg2(:,b),1);
res_dirichlet_lambda = grid_lam_2(b);

% best mixture N
res_bestNmix_score = res_BestNmix;
res_bestNmix_n     = mean(mat_n_BestNmix,1);

% best mixture N<=Nmax
res_bestmixLessN_score = res_BestLessNmix;
res_bestmixLessN_n     = mean(mat_n_BestLessNmix,1);


%% --- Table 1: perfornmance of several methods


%--- Part 1: make matlab table

% sub-panel 1
panel1_name   = {'Simplex'; 'Simplex + Ridge'; 'Simplex + Entropy'};
panel1_score  = [res_simplex_score; res_reg_L2_score; res_dirichlet_score];
panel1_N      = [res_simplex_n; res_reg_L2_n; res_dirichlet_n];
panel1_lamdba = {'NA'; res_reg_L2_lambda; res_dirichlet_lambda};

panel1 = table(panel1_name, panel1_score, panel1_N, panel1_lamdba, 'VariableNames',{'title1','R','#','lambda'});

% sub-panel 2
N_list1 = [1:10 15 20];
N_ID_p1 = cell(numel(N_list1),1);
prefix = '\quad $N = ';
for n = 1:numel(N_list1)
    N_ID_p1{n,1} = [prefix num2str(N_list1(n)) '$'];
end

N_list2 = [2:3 5 10 15 20];
N_ID_p2 = cell(numel(N_list2),1);
prefix = 'Best $\leq ';
for n = 1:numel(N_list2)
    N_ID_p2{n,1} = [prefix num2str(N_list2(n)) '$-Average'];
end

panel2_name   = [N_ID_p1; N_ID_p2];
panel2_score  = [res_bestNmix_score(N_list1) res_bestmixLessN_score(N_list2)]';
panel2_N      = [res_bestNmix_n(N_list1) res_bestmixLessN_n(N_list2)]';
panel2_lambda = repmat('NA',numel(N_list1) + numel(N_list2),1);

panel2 = table(panel2_name, panel2_score, panel2_N, panel2_lambda, 'VariableNames',{'title1','R','#','lambda'});


% sub-panel 3
panel3_name   = {'Best'; '75\%'; 'Median'; '25\%'; 'Worst'};

panel3_score  = res_comparison';
panel3_N      = ones(numel(panel3_name),1);
panel3_lambda = repmat('NA',5,1);

panel3 = table(panel3_name, panel3_score, panel3_N, panel3_lambda, 'VariableNames',{'title1','R','#','lambda'});


%--- Part 2: generate latex table

fid = fopen([latexpath '/table_DGP1_ls_all_K',num2str(K), '_T',num2str(T),'_KF.tex'],'wt');

% header and others
fprintf(fid, '%s \n', '\begin{table}[htp]');
fprintf(fid, '%s \n', '\begin{center}');
fprintf(fid, '%s \n', '\caption{Ex Post Optimal Average Log Scores, DGP1}');
fprintf(fid, '%s \n', '\begin{tabular}{lrrr}');
fprintf(fid, '%s \n', '\toprule');fprintf(fid, '%s \n', '\toprule');
fprintf(fid, '%s \n', 'Regularization group & $ L $ & \# & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');

% sub-panel 1: regularization
for n = 1:size(panel1,1)
    fprintf(fid, '%s ', char(panel1{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,3});
    fprintf(fid, '%s ', '&');
    
    if n == 1
       fprintf(fid, '%s ', char(panel1{n,4}));
    else
       fprintf(fid, '%.2f ', cell2mat(panel1{n,4}));
    end
    
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 2: mixture
fprintf(fid, '%s \n', 'Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
fprintf(fid, '%s \n', 'Best $N$-Average: &  &  & \\');

for n = 1:size(panel2,1)
    fprintf(fid, '%s ', char(panel2{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', panel2{n,4});
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 3: indiviudal comparisons
fprintf(fid, '%s \n', 'Comparisons & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
for n = 1:size(panel3,1)
    fprintf(fid, '%s ', char(panel3{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel3{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.f ', panel3{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', char(panel3{n,4}));
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule');

% sub-panel 4: Simple average
fprintf(fid, '%s ', 'Simple Average');
fprintf(fid, '%s ', '&');
fprintf(fid, '%.2f ', res_average_score);
fprintf(fid, '%s ', '&');
fprintf(fid, '%.f ', K);
fprintf(fid, '%s ', '&');
fprintf(fid, '%s ', 'NA');
fprintf(fid, '%s \n', '\\');
fprintf(fid, '%s \n', '\bottomrule'); fprintf(fid, '%s \n', '\bottomrule');

% footer
fprintf(fid, '%s \n', '\end{tabular}');
fprintf(fid, '%s \n', '\end{center}');
fprintf(fid, '%s \n', '\end{table}');



==> anc/code/main_simul_dgp2.m <==
% Simulation for Simplex with L1, Entropy regularization

% This is the DGP2 in the paper

clc; clear all; close all;

workpath = pwd;
savepath = [workpath, filesep, 'graphics'];
latexpath = [workpath, filesep, 'latex'];
resultpath = [workpath, filesep, 'simul_results'];

addpath(genpath('toolbox_plot'));
addpath(genpath('toolbox_subfunc'));

chk_dir(savepath)
chk_dir(latexpath)
chk_dir(resultpath)

rng(1001)

%% Setting

nsimul = 10000;

K = 20; % # of forecasters
T = 20; % number of time periods
T2 = 1; % OOS evaluation (this experiment only makes sense when

lam_s = ones(K,1); %forecaster's conditional mean follows a factor structure
sig_s = 1; %forecaster's conditional variance (in mean)

rho_x = 0.9;
sig_x = 1;

sig_y = 0.5; %dgp's conditional variance

%% Shrinkage setting
ngrid = 10;
grid_lam_2 = [linspace(1e-15, 0.2, ngrid/2)';linspace(0.3, 20, ngrid/2)'];
grid_lam_3 = [linspace(1e-15, 10, ngrid/2)';linspace(15, 10000, ngrid/2)'];

%% average subset setting
Nmax = round(K);

%% Loop starts here
mat_score_ind = zeros(nsimul,K);
mat_score_avg = zeros(nsimul,1);
mat_score_reg = zeros(nsimul,2);
mat_n_reg = zeros(nsimul,2);
mat_n_reg2 = zeros(nsimul,ngrid);
mat_n_reg3 = zeros(nsimul,ngrid);

mat_score_reg2 = zeros(nsimul,ngrid); %KL

% mixture of the best N
mat_score_mixBestN = zeros(nsimul,Nmax); 
mat_n_mixBestN = zeros(nsimul,Nmax);

% mixture of the best N <= Nmax
mat_score_mixBestLessN = zeros(nsimul,Nmax);
mat_n_mixBestLessN = zeros(nsimul,Nmax);

% best N-misture
mat_score_BestNmix = zeros(nsimul,Nmax); 
mat_n_BestNmix = zeros(nsimul,Nmax);

% best less than N<= Nmax-misture
mat_score_BestLessNmix = zeros(nsimul,Nmax); 
mat_n_BestLEssNmix = zeros(nsimul,Nmax);

% individual for comparison
mat_score_individual = zeros(nsimul, 5);

parfor simulind = 1:nsimul
    
    simulind
    rng(simulind)

    %% Data - Conditional Mean
    x0 = sqrt( sig_x^2 / (1-rho_x^2) ) * randn(1,1);
    
    yt = zeros(T+T2,1);
    xt = zeros(T+T2,1); %conditional mean of dgp
    st = zeros(T+T2,K); %conditional mean of forecasts
    for t=1:(T+T2)
        x0 = rho_x*x0 + sig_x*randn(1,1);
        xt(t,1) = x0;
        %         st(t,:) = lam_s'*x0 + sig_s*randn(1,K);
        st(t,:) = lam_s'*x0 + [sig_s*ones(1,K/2), 5*sig_s*ones(1,K/2)].*randn(1,K);
        
        yt(t,1) = x0 + sig_y*randn(1,1);
    end
    
    % height of the density
    ft = normpdf(yt, st, sig_y);
    
    %% Weight computation
    data_est = ft(1:T,:);
    
    options = optimoptions('fmincon','Display','off');
    
    % Optimal linear opinion
    fun = @(b) sum(-log(data_est*b));
    bini = (1/K)*ones(K,1);
%     options.Display = 'off';
    [b_reg,FVAL,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
    
    % Dirichlet shrinkage
    temp_b_reg2 = [];
    for gg=1:ngrid
        lam = grid_lam_2(gg);
        fun = @(b) sum(-log(data_est*b)) - lam*sum(log(b));
        bini = (1/K)*ones(K,1);
%         options.Display = 'off';
        [b_reg2,FVAL2,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg2 = [temp_b_reg2, b_reg2];
    end
    
    % L2 shrinkage
    temp_b_reg3 = [];
    for gg=1:ngrid
        lam = grid_lam_3(gg);
        fun = @(b) sum(-log(data_est*b))  + lam*sum( (b-1/K).^2 );
        bini = (1/K)*ones(K,1);
%         options.Display = 'off';
        [b_reg3,FVAL3,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg3 = [temp_b_reg3, b_reg3];
    end
    
    % Equal weight
    b_reg4 = 1/K *ones(K,1);
    
    %     % Elastic-Net shrinkage (zero)
    %     lam = 70;
    %     fun = @(b) sum(-log(data_est*b))  + lam*sum( (b-0).^2 );
    %     bini = (1/K)*ones(K,1);
    %     options.Display = 'off';
    %     [b_reg5,FVAL5,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
    
    %% Averaging methods - mixture of best N
    % select the best N forecastor based on rps, then take the averge of their
    % density forecasts.
    
    mat_ls = - log(data_est); % data_est is a T x K matrix containing log score for each forecastor
    
    % ls (sorted), smaller is better
    temp_ls_ind = sum(mat_ls,1);
    [~,b] = sort(temp_ls_ind, 'ascend');
    
    % mixture of best N
    ls_mixbestN = zeros(Nmax, 1); % record ls for each bestN
    id_mixbestN = nan(K, Nmax); % record the selected forecasts. Row: forecastors; Column: bestN
    
    for Nind = 1:1:Nmax
        
        best_density = mean(data_est(:,b(1:Nind)),2);
        ls_mixbestN(Nind,1) = sum(-log(best_density));
        
        id_mixbestN(b(1:Nind), Nind) = 1;
    end
    
    %% Averaging methods - Best N-Mixture
    % consider all possible combination of N forecastor, evaluate the score for
    % each combo and select the best.
    
    mat_bestNmix_ls = nan*ones(Nmax,1);
    mat_bestNmix_set = cell(Nmax,1);
    
    for Nind = 1:1:Nmax
        
        mixset = nchoosek( (1:1:K)', Nind ); % all possible combinations
        mixset_n = size(mixset,1);
        
        % historical performance of all N-mixtures
        temp_p = zeros(T, mixset_n); % T x # of combinations
        for t = 1:1:T
            temp_p(t,:) = mean(reshape(data_est(t,mixset),[],Nind),2); % calculate the avg pdf for each bin and each combination
        end
        temp_ls = sum( - log(temp_p), 1)';
        
        % ls (sorted), smaller is better
        [a,b] = sort(temp_ls, 'ascend');
        
        % record N-best-mix
        mat_bestNmix_ls(Nind, 1) = a(1);
        mat_bestNmix_set{Nind, 1} = mixset(b(1),:)';
        
    end
    
    %% OOS evaluation
    n_cut = (1/K)*1e-3;
    
    % evaluation sample
    data_eval = ft(T+1:end,:);
    
    % individual score
    score_ind = -log(data_eval);
    
    % regression score
    score_reg = [-log(data_eval*b_reg),-log(data_eval*b_reg4)];
    
    score_reg2 = -log(data_eval*temp_b_reg2);
    score_reg3 = -log(data_eval*temp_b_reg3);
    
    % number of selected forecasters
    n_reg = [sum(b_reg>n_cut), sum(b_reg4>n_cut)];
    n_reg2 = sum(temp_b_reg2>n_cut,1);
    n_reg3 = sum(temp_b_reg3>n_cut);

    
    % Averaging methods - mixture of best N
    score_mixBestN = zeros(Nmax, 1);
    n_mixBestN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_id = find(id_mixbestN(:,Nind) == 1);
        score_mixBestN(Nind) = -log( mean(data_eval(:,temp_id)) );
    end
    
    % Averaging methods - mixture of best N <=  Nmax
    score_mixBestLessN = zeros(Nmax, 1);
    n_mixBestLessN     = zeros(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = ls_mixbestN(1:Nind);
        [~,b]   = sort(temp_ls,'ascend');
        temp_id = find(id_mixbestN(:,b(1)) == 1);
        
        score_mixBestLessN(Nind) = -log( mean(data_eval(:,temp_id)) );
        n_mixBestLessN(Nind) = numel(temp_id);
    end
    
    % Averaging methods - Best N-Mixture
    score_BestmixN = mat_bestNmix_ls;
    n_BestmixN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_set = mat_bestNmix_set{Nind};
        score_BestmixN(Nind) = -log( mean(data_eval(:,temp_set)) );
    end
    
    % Averaging methods - Best N-Mixture <= Nmax
    score_BestmixLessN = nan(Nmax, 1);
    n_BestmixLessN = nan(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = mat_bestNmix_ls(1:Nind);
        [a,b] = sort(temp_ls,'ascend');
        temp_set = mat_bestNmix_set{b(1)};
        
        score_BestmixLessN(Nind,1) = -log( mean(data_eval(:,temp_set)) );
        n_BestmixLessN(Nind,1) = numel(temp_set);
    end
    
    % individual for comparison
    temp = sort(score_ind, 'descend');
    score_comparison = temp(flip([1, 5, K/2, K-4, K]));

    %% Store
    mat_score_ind(simulind,:)  = score_ind;
    mat_score_avg(simulind,:)  = mean(score_ind);
    mat_score_reg(simulind,:)  = score_reg;
    mat_score_reg2(simulind,:) = score_reg2;
    mat_score_reg3(simulind,:) = score_reg3;
    mat_n_reg(simulind,:)  = n_reg;
    mat_n_reg2(simulind,:) = n_reg2;
    mat_n_reg3(simulind,:) = n_reg3;
    
    mat_score_individual(simulind,:) = score_comparison;
    
    % mixture of best N
    mat_score_mixBestN(simulind,:) = score_mixBestN;
    mat_n_mixBestN(simulind,:) = n_mixBestN;
    
    % mixture of the best N <= Nmax
    mat_score_mixBestLessN(simulind,:) = score_mixBestLessN;
    mat_n_mixBestLessN(simulind,:) = n_mixBestLessN;
    
    % best N-misture
    mat_score_BestNmix(simulind,:) = score_BestmixN; 
    mat_n_BestNmix(simulind,:) = n_BestmixN;
    
    % best less than N<= Nmax-misture
    mat_score_BestLessNmix(simulind,:) = score_BestmixLessN; 
    mat_n_BestLessNmix(simulind,:) = n_BestmixLessN;
    
end

%% Summary
disp('results ... ');
res_m1 = mean(mat_score_reg,1)
mean(mat_n_reg,1)

res_m2 = mean(mat_score_reg2,1)
mean(mat_n_reg2,1)

res_m3 = mean(mat_score_reg3,1)
mean(mat_n_reg3,1)

mat_score_avg(mat_score_avg == -Inf) = min( mat_score_avg(mat_score_avg ~= -Inf) );
res_avg = mean(mat_score_avg,1)

res_mixBestN = mean(mat_score_mixBestN,1)
mean(mat_n_mixBestN,1)
[res_mixBestN_max,res_mixBestN_n] = min( res_mixBestN );

res_mixBestLessN = mean(mat_score_mixBestLessN,1)
[res_mixBestLessN_max,b] = min( res_mixBestLessN );
temp = mean(mat_n_mixBestLessN,1)
res_mixBestLessN_n = temp(b)

res_BestNmix = mean(mat_score_BestNmix,1)
mean(mat_n_BestNmix,1)
[res_BestNmix_max,res_BestNmix_n] = min( res_BestNmix );

res_BestLessNmix = mean(mat_score_BestLessNmix,1)
[res_BestLessNmix_max,b] = min( res_BestLessNmix );
temp = mean(mat_n_BestLessNmix,1)
res_BestLessNmix_n = temp(b)

mat_score_individual(mat_score_individual == Inf) = max(mat_score_individual(mat_score_individual ~= Inf));
res_comparison = mean(mat_score_individual,1)


%% Save
cd(resultpath)
savefilename = ['dgp2_K',num2str(K), 'T',num2str(T), '.mat'];
save(savefilename);
cd(workpath)


%% Figure

% part 1
fig = figure(1);
position = [2,2,12,7];
set(fig, 'color', 'w');
set(fig, 'units', 'inches');
set(fig, 'position', position);

plot(res_m1(2)*ones(ngrid,1), 'linewidth', 3, 'color','black')
hold on
plot(res_m1(1)*ones(ngrid,1), 'linewidth', 3, 'color','black')
plot(res_m2, 'linewidth', 3, 'color','black')
plot(res_m3, 'linewidth', 3, 'color','black')
plot(min(res_BestNmix)*ones(ngrid,1), 'linewidth', 3, 'color','black')
hold off
ylim([1.1, 1.8]); yticks(1.1:0.1:1.8);
xlim([0.5,ngrid+0.5]); xticks(1:1:10);
xlabel('Penalty Strength');
ylabel('Average Log Score');

text(2,1.68,'Simple Average', 'fontsize', 20)
text(6.8,1.43,{'Simplex \newline+Entropy'}, 'fontsize', 20)
text(5,1.41,{'Simplex \newline+Ridge'}, 'fontsize', 20)
text(8.5,1.36,'Simplex', 'fontsize', 20)
text(8.5,1.22,'N-Average', 'fontsize', 20)

set(gca,'linewidth', 1, 'fontsize', 20);

box off
ax=gca;
axes('position',ax.Position,'box','on','ytick',[],'xtick',[],'color','none','LineWidth',1)

title('DGP 2', 'FontWeight','normal','FontSize',22);

cd(savepath);
saveas(fig,['fig_simul_dgp2_part1_K',num2str(K), '_T',num2str(T),'.png']);
cd(workpath);

close all

% part 2
fig = figure(2);
setmyfig(fig, [2,2,8,6]);
plot(res_m1(2)*ones(Nmax,1), 'linewidth', 3)
hold on
plot(res_m1(1)*ones(Nmax,1), 'linewidth', 3)
plot(res_mixBestN, 'linewidth', 3)
plot(res_mixBestLessN, 'linewidth', 3)
plot(res_BestNmix, 'linewidth', 3)
plot(res_BestLessNmix, 'linewidth', 3)
hold off
xlim([1,Nmax+1]);
xlabel('Nmax');
l = legend('Simple Average', 'Simplex',...
    'Mixture of Best N','Mixture of Best N $\le$ Nmax',...
    'Best N-Mixture','Best N-Mixture, N $\le$ Nmax',...
    'Location','northeast','Interpreter','latex');
set(l, 'fontsize', 16);
set(gca,'linewidth',2,'fontsize', 20);
title(['DGP 2 (T=',num2str(T),')']);
grid on

cd(savepath);
saveas(fig,['fig_simul_dgp2_part2_K',num2str(K), '_T',num2str(T),'.png']);
cd(workpath);

close all

%% save "data" in csv file
cd(resultpath)

% part 1
output_table = table((1:ngrid)', res_m1(2)*ones(ngrid,1), res_m1(1)*ones(ngrid,1), res_m2', res_m3',...
                'VariableNames',{'shrinkage','simple average', 'simplex', 'simplex+entropy', 'simplex+ridge'});
write(output_table, ['simul_result2plot_dgp2_part1_K',num2str(K), '_T',num2str(T),'.csv'])


% part 2
output_table = table((1:Nmax)', res_m1(2)*ones(Nmax,1), res_m1(1)*ones(Nmax,1), res_mixBestN',...
                     res_mixBestLessN', res_BestNmix',res_BestLessNmix',...
                     'VariableNames',{'Nmax','Simple Average', 'Simplex',...
                     'Mixture of Best N','Mixture of Best N<=Nmax',...
                      'Best N-Mixture','Best N-Mixture, N<=Nmax'});
write(output_table, ['simul_result2plot_dgp2_part2_K',num2str(K), '_T',num2str(T),'.csv'])

cd(workpath)


%% generate latex

% simplex and average
res_simplex_score = res_m1(1);
res_simplex_n     = mean(mat_n_reg(:,1),1);
res_average_score = res_m1(2);
res_average_n     = K;

% ridge
[a,b] = min(res_m3);
res_reg_L2_score  = a;
res_reg_L2_n      = mean(mat_n_reg3(:,b),1);
res_reg_L2_lambda = grid_lam_3(b);

% entropy
[a,b] = min(res_m2);
res_dirichlet_score  = a;
res_dirichlet_n      = mean(mat_n_reg2(:,b),1);
res_dirichlet_lambda = grid_lam_2(b);

% best mixture N
res_bestNmix_score = res_BestNmix;
res_bestNmix_n     = mean(mat_n_BestNmix,1);

% best mixture N<=Nmax
res_bestmixLessN_score = res_BestLessNmix;
res_bestmixLessN_n     = mean(mat_n_BestLessNmix,1);


%% --- Table 1: perfornmance of several methods


%--- Part 1: make matlab table

% sub-panel 1
panel1_name   = {'Simplex'; 'Simplex + Ridge'; 'Simplex + Entropy'};
panel1_score  = [res_simplex_score; res_reg_L2_score; res_dirichlet_score];
panel1_N      = [res_simplex_n; res_reg_L2_n; res_dirichlet_n];
panel1_lamdba = {'NA'; res_reg_L2_lambda; res_dirichlet_lambda};

panel1 = table(panel1_name, panel1_score, panel1_N, panel1_lamdba, 'VariableNames',{'title1','R','#','lambda'});

% sub-panel 2
N_list1 = [1:10 15 20];
N_ID_p1 = cell(numel(N_list1),1);
prefix = '\quad $N = ';
for n = 1:numel(N_list1)
    N_ID_p1{n,1} = [prefix num2str(N_list1(n)) '$'];
end

N_list2 = [2:3 5 10 15 20];
N_ID_p2 = cell(numel(N_list2),1);
prefix = 'Best $\leq ';
for n = 1:numel(N_list2)
    N_ID_p2{n,1} = [prefix num2str(N_list2(n)) '$-Average'];
end

panel2_name   = [N_ID_p1; N_ID_p2];
panel2_score  = [res_bestNmix_score(N_list1) res_bestmixLessN_score(N_list2)]';
panel2_N      = [res_bestNmix_n(N_list1) res_bestmixLessN_n(N_list2)]';
panel2_lambda = repmat('NA',numel(N_list1) + numel(N_list2),1);

panel2 = table(panel2_name, panel2_score, panel2_N, panel2_lambda, 'VariableNames',{'title1','R','#','lambda'});


% sub-panel 3
panel3_name   = {'Best'; '75\%'; 'Median'; '25\%'; 'Worst'};

panel3_score  = res_comparison';
panel3_N      = ones(numel(panel3_name),1);
panel3_lambda = repmat('NA',5,1);

panel3 = table(panel3_name, panel3_score, panel3_N, panel3_lambda, 'VariableNames',{'title1','R','#','lambda'});


%--- Part 2: generate latex table

fid = fopen([latexpath '/table_DGP2_ls_all_K',num2str(K), '_T',num2str(T),'.tex'],'wt');

% header and others
fprintf(fid, '%s \n', '\begin{table}[htp]');
fprintf(fid, '%s \n', '\begin{center}');
fprintf(fid, '%s \n', '\caption{Ex Post Optimal Average Log Scores, DGP2}');
fprintf(fid, '%s \n', '\begin{tabular}{lrrr}');
fprintf(fid, '%s \n', '\toprule');fprintf(fid, '%s \n', '\toprule');
fprintf(fid, '%s \n', 'Regularization group & $ L $ & \# & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');

% sub-panel 1: regularization
for n = 1:size(panel1,1)
    fprintf(fid, '%s ', char(panel1{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,3});
    fprintf(fid, '%s ', '&');
    
    if n == 1
       fprintf(fid, '%s ', char(panel1{n,4}));
    else
       fprintf(fid, '%.2f ', cell2mat(panel1{n,4}));
    end
    
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 2: mixture
fprintf(fid, '%s \n', 'Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
fprintf(fid, '%s \n', 'Best $N$-Average: &  &  & \\');

for n = 1:size(panel2,1)
    fprintf(fid, '%s ', char(panel2{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', panel2{n,4});
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 3: indiviudal comparisons
fprintf(fid, '%s \n', 'Comparisons & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
for n = 1:size(panel3,1)
    fprintf(fid, '%s ', char(panel3{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel3{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.f ', panel3{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', char(panel3{n,4}));
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule');

% fprintf(fid, '%s ', 'Mean');
% fprintf(fid, '%s ', '&');
% fprintf(fid, '%.2f ', res_avg);
% fprintf(fid, '%s ', '&');
% fprintf(fid, '%.f ', 1);
% fprintf(fid, '%s ', '&');
% fprintf(fid, '%s ', 'NA');
% fprintf(fid, '%s \n', '\\');
% fprintf(fid, '%s \n', '\midrule');

% sub-panel 4: Simple average
fprintf(fid, '%s ', 'Simple $K$-Average');
fprintf(fid, '%s ', '&');
fprintf(fid, '%.2f ', res_average_score);
fprintf(fid, '%s ', '&');
fprintf(fid, '%.f ', K);
fprintf(fid, '%s ', '&');
fprintf(fid, '%s ', 'NA');
fprintf(fid, '%s \n', '\\');
fprintf(fid, '%s \n', '\bottomrule'); fprintf(fid, '%s \n', '\bottomrule');

% footer
fprintf(fid, '%s \n', '\end{tabular}');
fprintf(fid, '%s \n', '\end{center}');
fprintf(fid, '%s \n', '\end{table}');


==> anc/code/main_simul_dgp2_kf.m <==
% Simulation for Simplex with L1, Entropy regularization

% This is the DGP2 in the paper
% Estimate using Kalman Filter

clc; clear all; close all;

workpath = pwd;
savepath = [workpath, filesep, 'graphics'];
latexpath = [workpath, filesep, 'latex'];
resultpath = [workpath, filesep, 'simul_results'];

addpath(genpath('toolbox_plot'));
addpath(genpath('toolbox_subfunc'));

chk_dir(savepath)
chk_dir(latexpath)
chk_dir(resultpath)

rng(1001)

%% Setting

nsimul = 10000;

K = 20; % # of forecasters
T = 20; % number of time periods
T2 = 1; % OOS evaluation (this experiment only makes sense when

lam_s = ones(K,1); %forecaster's conditional mean follows a factor structure
sig_s = 1; %forecaster's conditional variance (in mean)

rho_x = 0.9;
sig_x = 1;

sig_y = 0.5; %dgp's conditional variance

%% Shrinkage setting
ngrid = 10;
grid_lam_2 = [linspace(1e-15, 0.2, ngrid/2)';linspace(0.3, 20, ngrid/2)'];
grid_lam_3 = [linspace(1e-15, 10, ngrid/2)';linspace(15, 10000, ngrid/2)'];

%% average subset setting
Nmax = round(K);

%% Loop starts here
mat_score_ind = zeros(nsimul,K);
mat_score_avg = zeros(nsimul,1);
mat_score_reg = zeros(nsimul,2);
mat_n_reg = zeros(nsimul,2);
mat_n_reg2 = zeros(nsimul,ngrid);
mat_n_reg3 = zeros(nsimul,ngrid);

mat_score_reg2 = zeros(nsimul,ngrid); %KL

% mixture of the best N
mat_score_mixBestN = zeros(nsimul,Nmax); 
mat_n_mixBestN = zeros(nsimul,Nmax);

% mixture of the best N <= Nmax
mat_score_mixBestLessN = zeros(nsimul,Nmax);
mat_n_mixBestLessN = zeros(nsimul,Nmax);

% best N-misture
mat_score_BestNmix = zeros(nsimul,Nmax); 
mat_n_BestNmix = zeros(nsimul,Nmax);

% best less than N<= Nmax-misture
mat_score_BestLessNmix = zeros(nsimul,Nmax); 
mat_n_BestLEssNmix = zeros(nsimul,Nmax);

% individual for comparison
mat_score_individual = zeros(nsimul, 5);

parfor simulind = 1:nsimul
    
    simulind
    rng(simulind)

    %% Data - Conditional Mean
    x0 = sqrt( sig_x^2 / (1-rho_x^2) ) * randn(1,1);
    
    yt = zeros(T+T2,1);
    xt = zeros(T+T2,1); %conditional mean of dgp
    st = zeros(T+T2,K); %conditional mean of forecasts
    for t=1:(T+T2)
        x0 = rho_x*x0 + sig_x*randn(1,1);
        xt(t,1) = x0;
        %         st(t,:) = lam_s'*x0 + sig_s*randn(1,K);
        st(t,:) = lam_s'*x0 + [sig_s*ones(1,K/2), 5*sig_s*ones(1,K/2)].*randn(1,K);
        
        yt(t,1) = x0 + sig_y*randn(1,1);
    end
    
	% ----------------------------------------------------
    % run KF to obtain E[xt|zt,zt-1,...]
    x0 = 0;
	P0 = sig_x^2 / (1-rho_x^2);
    % ----------------------------------------------------
    %  y_{t} = A + B s_{t} + u
    %  s_{t} = Phi s_{t-1} + R*ep
    %  var(u) ~ H
    %  var(ep) ~ S2
    % ----------------------------------------------------
    xt_up = zeros(T+T2,1);
    for k = 1:K
        if k <= K/2
            [s_up, P_up, loglik] = kalman_filter_ini(x0,P0,0,1,rho_x,1,sig_s^2,sig_x^2, st(:,k));
        else
            [s_up, P_up, loglik] = kalman_filter_ini(x0,P0,0,1,rho_x,1,(5*sig_s)^2,sig_x^2, st(:,k));
        end
        xt_up(:,k) = s_up;
    end

    % height of the density
    %ft = normpdf(yt, st, sig_y); % original st = zt
    ft = normpdf(yt, xt_up, sig_y); % revised xt_up = E[xt|zt,zt-1,zt-2...]
    
    %% Weight computation
    data_est = ft(1:T,:);
    
    options = optimoptions('fmincon','Display','off');
    
    % Optimal linear opinion
    fun = @(b) sum(-log(data_est*b));
    bini = (1/K)*ones(K,1);
%     options.Display = 'off';
    [b_reg,FVAL,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
    
    % Dirichlet shrinkage
    temp_b_reg2 = [];
    for gg=1:ngrid
        lam = grid_lam_2(gg);
        fun = @(b) sum(-log(data_est*b)) - lam*sum(log(b));
        bini = (1/K)*ones(K,1);
%         options.Display = 'off';
        [b_reg2,FVAL2,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg2 = [temp_b_reg2, b_reg2];
    end
    
    % L2 shrinkage
    temp_b_reg3 = [];
    for gg=1:ngrid
        lam = grid_lam_3(gg);
        fun = @(b) sum(-log(data_est*b))  + lam*sum( (b-1/K).^2 );
        bini = (1/K)*ones(K,1);
%         options.Display = 'off';
        [b_reg3,FVAL3,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
        temp_b_reg3 = [temp_b_reg3, b_reg3];
    end
    
    % Equal weight
    b_reg4 = 1/K *ones(K,1);
    
    %     % Elastic-Net shrinkage (zero)
    %     lam = 70;
    %     fun = @(b) sum(-log(data_est*b))  + lam*sum( (b-0).^2 );
    %     bini = (1/K)*ones(K,1);
    %     options.Display = 'off';
    %     [b_reg5,FVAL5,EXITFLAG,OUTPUT,LAMBDA,GRAD,HESSIAN] = fmincon(fun,bini,[],[],ones(1,K),1,zeros(K,1),ones(K,1),[],options);
    
    %% Averaging methods - mixture of best N
    % select the best N forecastor based on rps, then take the averge of their
    % density forecasts.
    
    mat_ls = - log(data_est); % data_est is a T x K matrix containing log score for each forecastor
    
    % ls (sorted), smaller is better
    temp_ls_ind = sum(mat_ls,1);
    [~,b] = sort(temp_ls_ind, 'ascend');
    
    % mixture of best N
    ls_mixbestN = zeros(Nmax, 1); % record ls for each bestN
    id_mixbestN = nan(K, Nmax); % record the selected forecasts. Row: forecastors; Column: bestN
    
    for Nind = 1:1:Nmax
        
        best_density = mean(data_est(:,b(1:Nind)),2);
        ls_mixbestN(Nind,1) = sum(-log(best_density));
        
        id_mixbestN(b(1:Nind), Nind) = 1;
    end
    
    %% Averaging methods - Best N-Mixture
    % consider all possible combination of N forecastor, evaluate the score for
    % each combo and select the best.
    
    mat_bestNmix_ls = nan*ones(Nmax,1);
    mat_bestNmix_set = cell(Nmax,1);
    
    for Nind = 1:1:Nmax
        
        mixset = nchoosek( (1:1:K)', Nind ); % all possible combinations
        mixset_n = size(mixset,1);
        
        % historical performance of all N-mixtures
        temp_p = zeros(T, mixset_n); % T x # of combinations
        for t = 1:1:T
            temp_p(t,:) = mean(reshape(data_est(t,mixset),[],Nind),2); % calculate the avg pdf for each bin and each combination
        end
        temp_ls = sum( - log(temp_p), 1)';
        
        % ls (sorted), smaller is better
        [a,b] = sort(temp_ls, 'ascend');
        
        % record N-best-mix
        mat_bestNmix_ls(Nind, 1) = a(1);
        mat_bestNmix_set{Nind, 1} = mixset(b(1),:)';
        
    end
    
    %% OOS evaluation
    n_cut = (1/K)*1e-3;
    
    % evaluation sample
    data_eval = ft(T+1:end,:);
    
    % individual score
    score_ind = -log(data_eval);
    
    % regression score
    score_reg = [-log(data_eval*b_reg),-log(data_eval*b_reg4)];
    
    score_reg2 = -log(data_eval*temp_b_reg2);
    score_reg3 = -log(data_eval*temp_b_reg3);
    
    % number of selected forecasters
    n_reg = [sum(b_reg>n_cut), sum(b_reg4>n_cut)];
    n_reg2 = sum(temp_b_reg2>n_cut,1);
    n_reg3 = sum(temp_b_reg3>n_cut);

    
    % Averaging methods - mixture of best N
    score_mixBestN = zeros(Nmax, 1);
    n_mixBestN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_id = find(id_mixbestN(:,Nind) == 1);
        score_mixBestN(Nind) = -log( mean(data_eval(:,temp_id)) );
    end
    
    % Averaging methods - mixture of best N <=  Nmax
    score_mixBestLessN = zeros(Nmax, 1);
    n_mixBestLessN     = zeros(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = ls_mixbestN(1:Nind);
        [~,b]   = sort(temp_ls,'ascend');
        temp_id = find(id_mixbestN(:,b(1)) == 1);
        
        score_mixBestLessN(Nind) = -log( mean(data_eval(:,temp_id)) );
        n_mixBestLessN(Nind) = numel(temp_id);
    end
    
    % Averaging methods - Best N-Mixture
    score_BestmixN = mat_bestNmix_ls;
    n_BestmixN = 1:Nmax;
    
    for Nind = 1:1:Nmax
        temp_set = mat_bestNmix_set{Nind};
        score_BestmixN(Nind) = -log( mean(data_eval(:,temp_set)) );
    end
    
    % Averaging methods - Best N-Mixture <= Nmax
    score_BestmixLessN = nan(Nmax, 1);
    n_BestmixLessN = nan(Nmax, 1);
    
    for Nind = 1:1:Nmax
        temp_ls = mat_bestNmix_ls(1:Nind);
        [a,b] = sort(temp_ls,'ascend');
        temp_set = mat_bestNmix_set{b(1)};
        
        score_BestmixLessN(Nind,1) = -log( mean(data_eval(:,temp_set)) );
        n_BestmixLessN(Nind,1) = numel(temp_set);
    end
    
    % individual for comparison
    temp = sort(score_ind, 'descend');
    score_comparison = temp(flip([1, 5, K/2, K-4, K]));

    %% Store
    mat_score_ind(simulind,:)  = score_ind;
    mat_score_avg(simulind,:)  = mean(score_ind);
    mat_score_reg(simulind,:)  = score_reg;
    mat_score_reg2(simulind,:) = score_reg2;
    mat_score_reg3(simulind,:) = score_reg3;
    mat_n_reg(simulind,:)  = n_reg;
    mat_n_reg2(simulind,:) = n_reg2;
    mat_n_reg3(simulind,:) = n_reg3;
    
    mat_score_individual(simulind,:) = score_comparison;
    
    % mixture of best N
    mat_score_mixBestN(simulind,:) = score_mixBestN;
    mat_n_mixBestN(simulind,:) = n_mixBestN;
    
    % mixture of the best N <= Nmax
    mat_score_mixBestLessN(simulind,:) = score_mixBestLessN;
    mat_n_mixBestLessN(simulind,:) = n_mixBestLessN;
    
    % best N-misture
    mat_score_BestNmix(simulind,:) = score_BestmixN; 
    mat_n_BestNmix(simulind,:) = n_BestmixN;
    
    % best less than N<= Nmax-misture
    mat_score_BestLessNmix(simulind,:) = score_BestmixLessN; 
    mat_n_BestLessNmix(simulind,:) = n_BestmixLessN;
    
end

%% Summary
disp('results ... ');
res_m1 = mean(mat_score_reg,1)
mean(mat_n_reg,1)

res_m2 = mean(mat_score_reg2,1)
mean(mat_n_reg2,1)

res_m3 = mean(mat_score_reg3,1)
mean(mat_n_reg3,1)

mat_score_avg(mat_score_avg == -Inf) = min( mat_score_avg(mat_score_avg ~= -Inf) );
res_avg = mean(mat_score_avg,1)

res_mixBestN = mean(mat_score_mixBestN,1)
mean(mat_n_mixBestN,1)
[res_mixBestN_max,res_mixBestN_n] = min( res_mixBestN );

res_mixBestLessN = mean(mat_score_mixBestLessN,1)
[res_mixBestLessN_max,b] = min( res_mixBestLessN );
temp = mean(mat_n_mixBestLessN,1)
res_mixBestLessN_n = temp(b)

res_BestNmix = mean(mat_score_BestNmix,1)
mean(mat_n_BestNmix,1)
[res_BestNmix_max,res_BestNmix_n] = min( res_BestNmix );

res_BestLessNmix = mean(mat_score_BestLessNmix,1)
[res_BestLessNmix_max,b] = min( res_BestLessNmix );
temp = mean(mat_n_BestLessNmix,1)
res_BestLessNmix_n = temp(b)

mat_score_individual(mat_score_individual == Inf) = max(mat_score_individual(mat_score_individual ~= Inf));
res_comparison = mean(mat_score_individual,1)

%% Save
cd(resultpath)
savefilename = ['dgp2_K',num2str(K), 'T',num2str(T), '_KF.mat'];
save(savefilename);
cd(workpath)

%% Figure
% part 1
fig = figure(1);
position = [2,2,12,7];
set(fig, 'color', 'w');
set(fig, 'units', 'inches');
set(fig, 'position', position);

plot(res_m1(2)*ones(ngrid,1), 'linewidth', 3, 'color','black') % equal weight
hold on
plot(res_m1(1)*ones(ngrid,1), 'linewidth', 3, 'color','black') % Simplex
plot(res_m2, 'linewidth', 3, 'color','black') % Simplex + Entropy
plot(res_m3, 'linewidth', 3, 'color','black') % Simplex + Ridge
plot(min(res_BestNmix)*ones(ngrid,1), 'linewidth', 3, 'color','black')
hold off
ylim([1.05, 1.4]); yticks(1.0:0.1:1.4);
xlim([0.5,ngrid+0.5]); xticks(1:1:10);
xlabel('Penalty Strength');
ylabel('Average Log Score');

text(2,1.36,'Simple Average', 'fontsize', 20)
text(6.9,1.26,{'Simplex \newline+Entropy'}, 'fontsize', 20)
text(5.1,1.25,{'Simplex \newline+Ridge'}, 'fontsize', 20)
text(8.5,1.24,'Simplex', 'fontsize', 20)
text(8.5,1.14,'N-Average', 'fontsize', 20)

set(gca,'linewidth', 1, 'fontsize', 20);

box off
ax=gca;
axes('position',ax.Position,'box','on','ytick',[],'xtick',[],'color','none','LineWidth',1)

title('DGP 2', 'FontWeight','normal','FontSize',22);

cd(savepath);
saveas(fig,['fig_simul_dgp2_part1_K',num2str(K), '_T',num2str(T),'_KF.png']);
cd(workpath);

close all


% part 2
fig = figure(2);
setmyfig(fig, [2,2,8,6]);
plot(res_m1(2)*ones(Nmax,1), 'linewidth', 3)
hold on
plot(res_m1(1)*ones(Nmax,1), 'linewidth', 3)
plot(res_mixBestN, 'linewidth', 3)
plot(res_mixBestLessN, 'linewidth', 3)
plot(res_BestNmix, 'linewidth', 3)
plot(res_BestLessNmix, 'linewidth', 3)
hold off
xlim([1,Nmax+1]);
xlabel('Nmax');
l = legend('Simple Average', 'Simplex',...
    'Mixture of Best N','Mixture of Best N $\le$ Nmax',...
    'Best N-Mixture','Best N-Mixture, N $\le$ Nmax',...
    'Location','northeast','Interpreter','latex');
set(l, 'fontsize', 16);
set(gca,'linewidth',2,'fontsize', 20);
title(['DGP 2 (T=',num2str(T),')']);
grid on

cd(savepath);
saveas(fig,['fig_simul_dgp2_part2_K',num2str(K), '_T',num2str(T),'_KF.png']);
cd(workpath);

close all

%% save "data" in csv file
cd(resultpath)

% part 1
output_table = table((1:ngrid)', res_m1(2)*ones(ngrid,1), res_m1(1)*ones(ngrid,1), res_m2', res_m3',...
                'VariableNames',{'shrinkage','simple average', 'simplex', 'simplex+entropy', 'simplex+ridge'});
write(output_table, ['simul_result2plot_dgp2_part1_K',num2str(K), '_T',num2str(T),'_KF.csv'])



% part 2
output_table = table((1:Nmax)', res_m1(2)*ones(Nmax,1), res_m1(1)*ones(Nmax,1), res_mixBestN',...
                     res_mixBestLessN', res_BestNmix',res_BestLessNmix',...
                     'VariableNames',{'Nmax','Simple Average', 'Simplex',...
                     'Mixture of Best N','Mixture of Best N<=Nmax',...
                      'Best N-Mixture','Best N-Mixture, N<=Nmax'});
write(output_table, ['simul_result2plot_dgp2_part2_K',num2str(K), '_T',num2str(T),'_KF.csv'])

cd(workpath)

%% generate latex

% simplex and average
res_simplex_score = res_m1(1);
res_simplex_n     = mean(mat_n_reg(:,1),1);
res_average_score = res_m1(2);
res_average_n     = K;

% ridge
[a,b] = min(res_m3);
res_reg_L2_score  = a;
res_reg_L2_n      = mean(mat_n_reg3(:,b),1);
res_reg_L2_lambda = grid_lam_3(b);

% entropy
[a,b] = min(res_m2);
res_dirichlet_score  = a;
res_dirichlet_n      = mean(mat_n_reg2(:,b),1);
res_dirichlet_lambda = grid_lam_2(b);

% best mixture N
res_bestNmix_score = res_BestNmix;
res_bestNmix_n     = mean(mat_n_BestNmix,1);

% best mixture N<=Nmax
res_bestmixLessN_score = res_BestLessNmix;
res_bestmixLessN_n     = mean(mat_n_BestLessNmix,1);


%% --- Table 1: perfornmance of several methods


%--- Part 1: make matlab table

% sub-panel 1
panel1_name   = {'Simplex'; 'Simplex + Ridge'; 'Simplex + Entropy'};
panel1_score  = [res_simplex_score; res_reg_L2_score; res_dirichlet_score];
panel1_N      = [res_simplex_n; res_reg_L2_n; res_dirichlet_n];
panel1_lamdba = {'NA'; res_reg_L2_lambda; res_dirichlet_lambda};

panel1 = table(panel1_name, panel1_score, panel1_N, panel1_lamdba, 'VariableNames',{'title1','R','#','lambda'});

% sub-panel 2
N_list1 = [1:10 15 20];
N_ID_p1 = cell(numel(N_list1),1);
prefix = '\quad $N = ';
for n = 1:numel(N_list1)
    N_ID_p1{n,1} = [prefix num2str(N_list1(n)) '$'];
end

N_list2 = [2:3 5 10 15 20];
N_ID_p2 = cell(numel(N_list2),1);
prefix = 'Best $\leq ';
for n = 1:numel(N_list2)
    N_ID_p2{n,1} = [prefix num2str(N_list2(n)) '$-Average'];
end

panel2_name   = [N_ID_p1; N_ID_p2];
panel2_score  = [res_bestNmix_score(N_list1) res_bestmixLessN_score(N_list2)]';
panel2_N      = [res_bestNmix_n(N_list1) res_bestmixLessN_n(N_list2)]';
panel2_lambda = repmat('NA',numel(N_list1) + numel(N_list2),1);

panel2 = table(panel2_name, panel2_score, panel2_N, panel2_lambda, 'VariableNames',{'title1','R','#','lambda'});


% sub-panel 3
panel3_name   = {'Best'; '75\%'; 'Median'; '25\%'; 'Worst'};

panel3_score  = res_comparison';
panel3_N      = ones(numel(panel3_name),1);
panel3_lambda = repmat('NA',5,1);

panel3 = table(panel3_name, panel3_score, panel3_N, panel3_lambda, 'VariableNames',{'title1','R','#','lambda'});


%--- Part 2: generate latex table

fid = fopen([latexpath '/table_DGP2_ls_all_K',num2str(K), '_T',num2str(T),'_KF.tex'],'wt');

% header and others
fprintf(fid, '%s \n', '\begin{table}[htp]');
fprintf(fid, '%s \n', '\begin{center}');
fprintf(fid, '%s \n', '\caption{Ex Post Optimal Average Log Scores, DGP2}');
fprintf(fid, '%s \n', '\begin{tabular}{lrrr}');
fprintf(fid, '%s \n', '\toprule');fprintf(fid, '%s \n', '\toprule');
fprintf(fid, '%s \n', 'Regularization group & $ L $ & \# & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');

% sub-panel 1: regularization
for n = 1:size(panel1,1)
    fprintf(fid, '%s ', char(panel1{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel1{n,3});
    fprintf(fid, '%s ', '&');
    
    if n == 1
       fprintf(fid, '%s ', char(panel1{n,4}));
    else
       fprintf(fid, '%.2f ', cell2mat(panel1{n,4}));
    end
    
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 2: mixture
fprintf(fid, '%s \n', 'Subset Averages & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
fprintf(fid, '%s \n', 'Best $N$-Average: &  &  & \\');

for n = 1:size(panel2,1)
    fprintf(fid, '%s ', char(panel2{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel2{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', panel2{n,4});
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule'); fprintf(fid, '%s \n', '\midrule');

% sub-panel 3: indiviudal comparisons
fprintf(fid, '%s \n', 'Comparisons & $ L $ & $\#$ & $\lambda^*$ \\');
fprintf(fid, '%s \n', '\midrule');
for n = 1:size(panel3,1)
    fprintf(fid, '%s ', char(panel3{n,1}));
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.2f ', panel3{n,2});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%.f ', panel3{n,3});
    fprintf(fid, '%s ', '&');
    fprintf(fid, '%s ', char(panel3{n,4}));
    fprintf(fid, '%s \n', '\\');
end
fprintf(fid, '%s \n', '\midrule');

% fprintf(fid, '%s ', 'Mean');
% fprintf(fid, '%s ', '&');
% fprintf(fid, '%.2f ', res_avg);
% fprintf(fid, '%s ', '&');
% fprintf(fid, '%.f ', 1);
% fprintf(fid, '%s ', '&');
% fprintf(fid, '%s ', 'NA');
% fprintf(fid, '%s \n', '\\');
% fprintf(fid, '%s \n', '\midrule');

% sub-panel 4: Simple average
fprintf(fid, '%s ', 'Simple Average');
fprintf(fid, '%s ', '&');
fprintf(fid, '%.2f ', res_average_score);
fprintf(fid, '%s ', '&');
fprintf(fid, '%.f ', K);
fprintf(fid, '%s ', '&');
fprintf(fid, '%s ', 'NA');
fprintf(fid, '%s \n', '\\');
fprintf(fid, '%s \n', '\bottomrule'); fprintf(fid, '%s \n', '\bottomrule');

% footer
fprintf(fid, '%s \n', '\end{tabular}');
fprintf(fid, '%s \n', '\end{center}');
fprintf(fid, '%s \n', '\end{table}');


%% Latex table for Nmixture and mixture of N

% N_list = [1:10 15 20];
% 
% N_ID = strings;
% prefix = '$N = ';
% for n = 1:numel(N_list)
%     N_ID(n,:) = [prefix num2str(N_list(n)) '$'];
% end
% 
% Nmax_ID = strings;
% prefix = '$N_{max} = ';
% for n = 1:numel(N_list)
%     Nmax_ID(n,:) = [prefix num2str(N_list(n)) '$'];
% end
% 
% %%% (1)
% % average-best N
% output_table = table(N_ID, round(res_mixBestN(N_list), 2)', round(mean(mat_n_mixBestN(:,N_list),1), 2)',...
%     'VariableNames',{'title1','L','#'});
% 
% fid = fopen([latexpath '/table_DGP2_averageBestN_K',num2str(K), '_T',num2str(T),'.tex'],'wt');
% 
% for n = 1:numel(N_list)
%     fprintf(fid, '%s %s %.2f %s %.f %s %s %s \n', ...
%         [output_table{n,1} '&' output_table{n,2} '&' output_table{n,3} '&' 'NA' '\\'] );
% end
% 
% %%% (2)
% % average-best N <= Nmax
% output_table = table(Nmax_ID, round(res_mixBestLessN(N_list), 2)', round(mean(mat_n_mixBestLessN(:,N_list),1), 2)',...
%     'VariableNames',{'title1','L','#'});
% 
% fid = fopen([latexpath '/table_DGP2_averageBestLessN_K',num2str(K), '_T',num2str(T),'.tex'],'wt');
% 
% for n = 1:numel(N_list)
%     fprintf(fid, '%s %s %.2f %s %.2f %s %s %s \n', ...
%         [output_table{n,1} '&' output_table{n,2} '&' output_table{n,3} '&' 'NA' '\\'] );
% end
% 
% %%% (3)
% % best N-average
% output_table = table(N_ID, round(res_BestNmix(N_list), 2)', round(mean(mat_n_BestNmix(:,N_list),1), 2)',...
%     'VariableNames',{'title1','L','#'});
% 
% fid = fopen([latexpath '/table_DGP2_BestNAverage_K',num2str(K), '_T',num2str(T),'.tex'],'wt');
% 
% for n = 1:numel(N_list)
%     fprintf(fid, '%s %s %.2f %s %.0f %s %s %s \n', ...
%         [output_table{n,1} '&' output_table{n,2} '&' output_table{n,3} '&' 'NA' '\\'] );
% end
% 
% %%% (4)
% % best N-average N <= Nmax
% output_table = table(Nmax_ID, round(res_BestLessNmix(N_list), 2)', round(mean(mat_n_BestLessNmix(:,N_list),1), 2)',...
%     'VariableNames',{'title1','L','#'});
% 
% fid = fopen([latexpath '/table_DGP2_BestNAverageLessN_K',num2str(K), '_T',num2str(T),'.tex'],'wt');
% 
% for n = 1:numel(N_list)
%     fprintf(fid, '%s %s %.2f %s %.2f %s %s %s \n', ...
%         [output_table{n,1} '&' output_table{n,2} '&' output_table{n,3} '&' 'NA' '\\'] );
% end

==> anc/code/simul_results/simul_result2plot_dgp1_part1_K20_T20.csv <==
shrinkage,simple average,simplex,simplex+entropy,simplex+ridge
1,1.15676052569615,1.3296291650137,1.32962917215644,1.3296291650137
2,1.15676052569615,1.3296291650137,1.23323362725502,1.27298900632484
3,1.15676052569615,1.3296291650137,1.20456285732053,1.24120100489207
4,1.15676052569615,1.3296291650137,1.18900127695186,1.2216202030344
5,1.15676052569615,1.3296291650137,1.17947678327312,1.20878104246293
6,1.15676052569615,1.3296291650137,1.169105012951,1.19391552029412
7,1.15676052569615,1.3296291650137,1.15678604507858,1.15675887046165
8,1.15676052569615,1.3296291650137,1.15676259705077,1.15675812238592
9,1.15676052569615,1.3296291650137,1.1567593071954,1.15675856674712
10,1.15676052569615,1.3296291650137,1.15675860082933,1.15675892167368


==> anc/code/simul_results/simul_result2plot_dgp1_part1_K20_T20_KF.csv <==
shrinkage,simple average,simplex,simplex+entropy,simplex+ridge
1,1.06100897996042,1.20662439635032,1.2066243965346,1.20662439635032
2,1.06100897996042,1.20662439635032,1.11468353710418,1.14834156322923
3,1.06100897996042,1.20662439635032,1.09060419820509,1.11917825090836
4,1.06100897996042,1.20662439635032,1.07859057162782,1.10384569343644
5,1.06100897996042,1.20662439635032,1.07181845201204,1.09384126336667
6,1.06100897996042,1.20662439635032,1.065256860263,1.08275876359894
7,1.06100897996042,1.20662439635032,1.06073206068684,1.0608848136138
8,1.06100897996042,1.20662439635032,1.06085718714325,1.06094505932393
9,1.06100897996042,1.20662439635032,1.06090458566693,1.06096594847595
10,1.06100897996042,1.20662439635032,1.06092944581435,1.06097654844967


==> anc/code/simul_results/simul_result2plot_dgp1_part2_K20_T20.csv <==
Nmax,Simple Average,Simplex,Mixture of Best N,Mixture of Best N<=Nmax,Best N-Mixture,"Best N-Mixture, N<=Nmax"
1,1.15676052569615,1.3296291650137,2.70264477854445,2.70264477854445,2.70264477854445,2.70264477854445
2,1.15676052569615,1.3296291650137,1.62376316238032,1.6547683388471,1.63156876087527,1.63782243900293
3,1.15676052569615,1.3296291650137,1.38052821669655,1.4610350633616,1.38477349287336,1.43038206534522
4,1.15676052569615,1.3296291650137,1.29110937555627,1.39166187957267,1.30048129976828,1.38491609221363
5,1.15676052569615,1.3296291650137,1.24331587338856,1.35907112612324,1.25160587790302,1.37421620021806
6,1.15676052569615,1.3296291650137,1.22377588167035,1.33806812251783,1.22434986496817,1.37205926082043
7,1.15676052569615,1.3296291650137,1.20949386370562,1.33121472458175,1.21036479190592,1.37154489402427
8,1.15676052569615,1.3296291650137,1.19857954992964,1.32549333453312,1.19669396985761,1.37135412379344
9,1.15676052569615,1.3296291650137,1.19017125168287,1.32209345047082,1.18729272920727,1.37133280990775
10,1.15676052569615,1.3296291650137,1.18302349262427,1.32056476282326,1.18228527033914,1.37134533935382
11,1.15676052569615,1.3296291650137,1.17826336610192,1.32014683598989,1.17752265263862,1.37134533935382
12,1.15676052569615,1.3296291650137,1.17489444353743,1.31993298186822,1.1725449654817,1.37134533935382
13,1.15676052569615,1.3296291650137,1.17080876085262,1.31975834160116,1.16943721444251,1.37134533935382
14,1.15676052569615,1.3296291650137,1.16818105745212,1.31983644236336,1.1666259930775,1.37134533935382
15,1.15676052569615,1.3296291650137,1.16616625053857,1.31979536156972,1.16336068036576,1.37134533935382
16,1.15676052569615,1.3296291650137,1.16440725643922,1.31979007875314,1.1613088590267,1.37134533935382
17,1.15676052569615,1.3296291650137,1.16171151394716,1.31965133405094,1.16057767033406,1.37134533935382
18,1.15676052569615,1.3296291650137,1.15979214254724,1.31972050282371,1.15843394406497,1.37134533935382
19,1.15676052569615,1.3296291650137,1.15894965004568,1.31970965901635,1.15782117882567,1.37134533935382
20,1.15676052569615,1.3296291650137,1.15676052569615,1.31971588289366,1.15676052569615,1.37134533935382


==> anc/code/simul_results/simul_result2plot_dgp1_part2_K20_T20_KF.csv <==
Nmax,Simple Average,Simplex,Mixture of Best N,Mixture of Best N<=Nmax,Best N-Mixture,"Best N-Mixture, N<=Nmax"
1,1.06100897996042,1.20662439635032,1.8589856436915,1.8589856436915,1.8589856436915,1.8589856436915
2,1.06100897996042,1.20662439635032,1.3516678391914,1.37492295113222,1.34414984097203,1.35266436829293
3,1.06100897996042,1.20662439635032,1.21341867644244,1.27356193473079,1.22362910450702,1.26756776754378
4,1.06100897996042,1.20662439635032,1.16146436001482,1.24623487036111,1.16853236057895,1.24433322225144
5,1.06100897996042,1.20662439635032,1.13219967479127,1.23295910181647,1.13334718669153,1.23696056500975
6,1.06100897996042,1.20662439635032,1.11129778762407,1.22378820450012,1.11415557355055,1.23565374477275
7,1.06100897996042,1.20662439635032,1.09845852755977,1.21937236437175,1.09928526506827,1.23522473270621
8,1.06100897996042,1.20662439635032,1.09014356896783,1.21787514742551,1.08854817389318,1.23512049366468
9,1.06100897996042,1.20662439635032,1.08271043594563,1.21568238511424,1.08157572834657,1.23513225604592
10,1.06100897996042,1.20662439635032,1.07742359026362,1.21453407652816,1.07770622697512,1.23513225604592
11,1.06100897996042,1.20662439635032,1.07307839789496,1.21359126034134,1.07361596583207,1.23513225604592
12,1.06100897996042,1.20662439635032,1.07131297948949,1.21322205725964,1.07098960855503,1.23513225604592
13,1.06100897996042,1.20662439635032,1.06929944646914,1.2130444081315,1.068011488366,1.23513225604592
14,1.06100897996042,1.20662439635032,1.06671428814157,1.21294171114846,1.06705203235559,1.23513225604592
15,1.06100897996042,1.20662439635032,1.06516747306101,1.21281416386033,1.06513903447118,1.23513225604592
16,1.06100897996042,1.20662439635032,1.06275507685781,1.21289412441378,1.06363648603216,1.23513225604592
17,1.06100897996042,1.20662439635032,1.06168226727282,1.21283996319712,1.06200291948001,1.23513225604592
18,1.06100897996042,1.20662439635032,1.06076470279038,1.21284841126997,1.06234249845081,1.23513225604592
19,1.06100897996042,1.20662439635032,1.06070244866189,1.21284265626435,1.06082709759367,1.23513225604592
20,1.06100897996042,1.20662439635032,1.06100897996042,1.21286308260079,1.06100897996042,1.23513225604592


==> anc/code/simul_results/simul_result2plot_dgp2_part1_K20_T20.csv <==
shrinkage,simple average,simplex,simplex+entropy,simplex+ridge
1,1.64817039188318,1.33472595348422,1.33472594442155,1.33472595348422
2,1.64817039188318,1.33472595348422,1.29221722480062,1.28721067389694
3,1.64817039188318,1.33472595348422,1.29101851046887,1.25858481881617
4,1.64817039188318,1.33472595348422,1.2964666196006,1.24080270465559
5,1.64817039188318,1.33472595348422,1.30456113831051,1.22922828241194
6,1.64817039188318,1.33472595348422,1.32352021927092,1.21421283452652
7,1.64817039188318,1.33472595348422,1.58340877382986,1.61913647125018
8,1.64817039188318,1.33472595348422,1.61265975287848,1.63319158639238
9,1.64817039188318,1.33472595348422,1.62371621565821,1.63807531857952
10,1.64817039188318,1.33472595348422,1.62952360827894,1.64055712838656


==> anc/code/simul_results/simul_result2plot_dgp2_part1_K20_T20_KF.csv <==
shrinkage,simple average,simplex,simplex+entropy,simplex+ridge
1,1.3402063724589,1.220706220759,1.22070622799552,1.220706220759
2,1.3402063724589,1.220706220759,1.17470955416555,1.17546824434536
3,1.3402063724589,1.220706220759,1.17026156809907,1.15171670567764
4,1.3402063724589,1.220706220759,1.17244565824312,1.13925102074735
5,1.3402063724589,1.220706220759,1.17717298071755,1.13221671522569
6,1.3402063724589,1.220706220759,1.18914584649165,1.12433129613607
7,1.3402063724589,1.220706220759,1.31626857550579,1.32965859729946
8,1.3402063724589,1.220706220759,1.32727323397484,1.33479941631569
9,1.3402063724589,1.220706220759,1.33134602104643,1.33657051302495
10,1.3402063724589,1.220706220759,1.33346793032734,1.33746751666347


==> anc/code/simul_results/simul_result2plot_dgp2_part2_K20_T20.csv <==
Nmax,Simple Average,Simplex,Mixture of Best N,Mixture of Best N<=Nmax,Best N-Mixture,"Best N-Mixture, N<=Nmax"
1,1.64817039188318,1.33472595348422,2.68133360320163,2.68133360320163,2.68133360320163,2.68133360320163
2,1.64817039188318,1.33472595348422,1.61552105420088,1.63669448467049,1.63038938366731,1.63628296218719
3,1.64817039188318,1.33472595348422,1.3752239164332,1.45347061517179,1.37891679386295,1.42595710832568
4,1.64817039188318,1.33472595348422,1.29178191905141,1.38688971093942,1.29147178549554,1.38309377031403
5,1.64817039188318,1.33472595348422,1.24839060855951,1.35798776870411,1.25075584730862,1.37456724454423
6,1.64817039188318,1.33472595348422,1.22189252102539,1.34458340317604,1.22301867001811,1.37127860633024
7,1.64817039188318,1.33472595348422,1.20547358353133,1.33657963467395,1.20738716801911,1.37123354062436
8,1.64817039188318,1.33472595348422,1.1955157214303,1.33286510661009,1.19674442552317,1.37123986217609
9,1.64817039188318,1.33472595348422,1.18855845413177,1.32998671007299,1.19129396170888,1.37123986217609
10,1.64817039188318,1.33472595348422,1.18254143950447,1.32873346068595,1.19337660275649,1.37123986217609
11,1.64817039188318,1.33472595348422,1.25233513688494,1.32875687600411,1.25381244984668,1.37123986217609
12,1.64817039188318,1.33472595348422,1.31393783690188,1.32875687600411,1.31446699740975,1.37123986217609
13,1.64817039188318,1.33472595348422,1.37144695835593,1.32875687600411,1.37027856657843,1.37123986217609
14,1.64817039188318,1.33472595348422,1.42150531397498,1.32875687600411,1.42076018480426,1.37123986217609
15,1.64817039188318,1.33472595348422,1.46892300277865,1.32875687600411,1.46754587073665,1.37123986217609
16,1.64817039188318,1.33472595348422,1.51090379973135,1.32875687600411,1.50958363993292,1.37123986217609
17,1.64817039188318,1.33472595348422,1.54905387616359,1.32875687600411,1.54871675667361,1.37123986217609
18,1.64817039188318,1.33472595348422,1.58505460580162,1.32875687600411,1.58401642625171,1.37123986217609
19,1.64817039188318,1.33472595348422,1.61802206024379,1.32875687600411,1.61769562466343,1.37123986217609
20,1.64817039188318,1.33472595348422,1.64817039188318,1.32875687600411,1.64817039188318,1.37123986217609


==> anc/code/simul_results/simul_result2plot_dgp2_part2_K20_T20_KF.csv <==
Nmax,Simple Average,Simplex,Mixture of Best N,Mixture of Best N<=Nmax,Best N-Mixture,"Best N-Mixture, N<=Nmax"
1,1.3402063724589,1.220706220759,1.86161279541624,1.86161279541624,1.86161279541624,1.86161279541624
2,1.3402063724589,1.220706220759,1.35548087928898,1.38940939006546,1.34449915145884,1.36062954452502
3,1.3402063724589,1.220706220759,1.22697273939493,1.29662056551669,1.22952218403056,1.27147798567923
4,1.3402063724589,1.220706220759,1.16397984294293,1.2572441409751,1.17355058505467,1.24889487149963
5,1.3402063724589,1.220706220759,1.13165833952138,1.24237339019982,1.14807529116435,1.24396243050934
6,1.3402063724589,1.220706220759,1.11404091135057,1.23571383022069,1.13600755491754,1.24265452513048
7,1.3402063724589,1.220706220759,1.10407378675589,1.23125836701141,1.12915666097265,1.242690633965
8,1.3402063724589,1.220706220759,1.09903065417525,1.2291530461789,1.12758319741844,1.24268101047965
9,1.3402063724589,1.220706220759,1.09670985045293,1.22862036010025,1.1273716569529,1.24268101047965
10,1.3402063724589,1.220706220759,1.09604640543998,1.22855083142107,1.13180748501958,1.24268101047965
11,1.3402063724589,1.220706220759,1.11992157294844,1.22845498834931,1.14497527232991,1.24268101047965
12,1.3402063724589,1.220706220759,1.14881684825415,1.22851433761223,1.16472654144427,1.24268101047965
13,1.3402063724589,1.220706220759,1.17684962623779,1.22821919422667,1.18814766304862,1.24268101047965
14,1.3402063724589,1.220706220759,1.20376899999514,1.22798881570294,1.21174234094478,1.24268101047965
15,1.3402063724589,1.220706220759,1.22999866883911,1.22800645388696,1.23507960382773,1.24268101047965
16,1.3402063724589,1.220706220759,1.25399273564475,1.22803886766034,1.25649243604742,1.24268101047965
17,1.3402063724589,1.220706220759,1.27699624755952,1.22804489559237,1.27858074525156,1.24268101047965
18,1.3402063724589,1.220706220759,1.29822839694285,1.22804489559237,1.29952546696278,1.24268101047965
19,1.3402063724589,1.220706220759,1.31955045191872,1.22804489559237,1.31937099897836,1.24268101047965
20,1.3402063724589,1.220706220759,1.34020637245889,1.22808290199769,1.34020637245889,1.24268101047965


==> anc/code/toolbox_plot/arrow.m <==
function [h,yy,zz] = arrow(varargin)
% ARROW  Draw a line with an arrowhead.
%
%  ARROW(Start,Stop) draws a line with an arrow from Start to Stop (points
%        should be vectors of length 2 or 3, or matrices with 2 or 3
%        columns), and returns the graphics handle of the arrow(s).
%
%  ARROW uses the mouse (click-drag) to create an arrow.
%
%  ARROW DEMO & ARROW DEMO2 show 3-D & 2-D demos of the capabilities of ARROW.
%
%  ARROW may be called with a normal argument list or a property-based list.
%        ARROW(Start,Stop,Length,BaseAngle,TipAngle,Width,Page,CrossDir) is
%        the full normal argument list, where all but the Start and Stop
%        points are optional.  If you need to specify a later argument (e.g.,
%        Page) but want default values of earlier ones (e.g., TipAngle),
%        pass an empty matrix for the earlier ones (e.g., TipAngle=[]).
%
%  ARROW('Property1',PropVal1,'Property2',PropVal2,...) creates arrows with the
%        given properties, using default values for any unspecified or given as
%        'default' or NaN.  Some properties used for line and patch objects are
%        used in a modified fashion, others are passed directly to LINE, PATCH,
%        or SET.  For a detailed properties explanation, call ARROW PROPERTIES.
%
%        Start         The starting points.                     B
%        Stop          The end points.                         /|\           ^
%        Length        Length of the arrowhead in pixels.     /|||\          |
%        BaseAngle     Base angle in degrees (ADE).          //|||\\        L|
%        TipAngle      Tip angle in degrees (ABC).          ///|||\\\       e|
%        Width         Width of the base in pixels.        ////|||\\\\      n|
%        Page          Use hardcopy proportions.          /////|D|\\\\\     g|
%        CrossDir      Vector || to arrowhead plane.     ////  |||  \\\\    t|
%        NormalDir     Vector out of arrowhead plane.   ///    |||    \\\   h|
%        Ends          Which end has an arrowhead.     //<----->||      \\   |
%        ObjectHandles Vector of handles to update.   /   base |||        \  V
%                                                    E    angle||<-------->C
%  ARROW(H,'Prop1',PropVal1,...), where H is a                 |||tipangle
%        vector of handles to previously-created arrows        |||
%        and/or line objects, will update the previously-      |||
%        created arrows according to the current view       -->|A|<-- width
%        and any specified properties, and will convert
%        two-point line objects to corresponding arrows.  ARROW(H) will update
%        the arrows if the current view has changed.  Root, figure, or axes
%        handles included in H are replaced by all descendant Arrow objects.
%
%  A property list can follow any specified normal argument list, e.g.,
%  ARROW([1 2 3],[0 0 0],36,'BaseAngle',60) creates an arrow from (1,2,3) to
%  the origin, with an arrowhead of length 36 pixels and 60-degree base angle.
%
%  The basic arguments or properties can generally be vectorized to create
%  multiple arrows with the same call.  This is done by passing a property
%  with one row per arrow, or, if all arrows are to have the same property
%  value, just one row may be specified.
%
%  You may want to execute AXIS(AXIS) before calling ARROW so it doesn't change
%  the axes on you; ARROW determines the sizes of arrow components BEFORE the
%  arrow is plotted, so if ARROW changes axis limits, arrows may be malformed.
%
%  This version of ARROW uses features of MATLAB 6.x and is incompatible with
%  earlier MATLAB versions (ARROW for MATLAB 4.2c is available separately);
%  some problems with perspective plots still exist.

% Copyright (c)1995-2009, Dr. Erik A. Johnson <JohnsonE@usc.edu>, 5/20/2009
% http://www.usc.edu/civil_eng/johnsone/

% Revision history:
%    5/20/09  EAJ  Fix view direction in (3D) demo.
%    6/26/08  EAJ  Replace eval('trycmd','catchcmd') with try, trycmd; catch,
%                    catchcmd; end; -- break's MATLAB 5 compatibility.
%    8/26/03  EAJ  Eliminate OpenGL attempted fix since it didn't fix anyway.
%   11/15/02  EAJ  Accomodate how MATLAB 6.5 handles NaN and logicals
%    7/28/02  EAJ  Tried (but failed) work-around for MATLAB 6.x / OpenGL bug
%                    if zero 'Width' or not double-ended
%   11/10/99  EAJ  Add logical() to eliminate zero index problem in MATLAB 5.3.
%   11/10/99  EAJ  Corrected warning if axis limits changed on multiple axes.
%   11/10/99  EAJ  Update e-mail address.
%    2/10/99  EAJ  Some documentation updating.
%    2/24/98  EAJ  Fixed bug if Start~=Stop but both colinear with viewpoint.
%    8/14/97  EAJ  Added workaround for MATLAB 5.1 scalar logical transpose bug.
%    7/21/97  EAJ  Fixed a few misc bugs.
%    7/14/97  EAJ  Make arrow([],'Prop',...) do nothing (no old handles)
%    6/23/97  EAJ  MATLAB 5 compatible version, release.
%    5/27/97  EAJ  Added Line Arrows back in.  Corrected a few bugs.
%    5/26/97  EAJ  Changed missing Start/Stop to mouse-selected arrows.
%    5/19/97  EAJ  MATLAB 5 compatible version, beta.
%    4/13/97  EAJ  MATLAB 5 compatible version, alpha.
%    1/31/97  EAJ  Fixed bug with multiple arrows and unspecified Z coords.
%   12/05/96  EAJ  Fixed one more bug with log plots and NormalDir specified
%   10/24/96  EAJ  Fixed bug with log plots and NormalDir specified
%   11/13/95  EAJ  Corrected handling for 'reverse' axis directions
%   10/06/95  EAJ  Corrected occasional conflict with SUBPLOT
%    4/24/95  EAJ  A major rewrite.
%    Fall 94  EAJ  Original code.

% Things to be done:
%  - in the arrow_clicks section, prompt by printing to the screen so that
%    the user knows what's going on; also make sure the figure is brought
%    to the front.
%  - segment parsing, computing, and plotting into separate subfunctions
%  - change computing from Xform to Camera paradigms
%     + this will help especially with 3-D perspective plots
%     + if the WarpToFill section works right, remove warning code
%     + when perpsective works properly, remove perspective warning code
%  - add cell property values and struct property name/values (like get/set)
%  - get rid of NaN as the "default" data label
%     + perhaps change userdata to a struct and don't include (or leave
%       empty) the values specified as default; or use a cell containing
%       an empty matrix for a default value
%  - add functionality of GET to retrieve current values of ARROW properties

% Many thanks to Keith Rogers <kerog@ai.mit.com> for his many excellent
% suggestions and beta testing.  Check out his shareware package MATDRAW
% (at ftp://ftp.mathworks.com/pub/contrib/v5/graphics/matdraw/) -- he has
% permission to distribute ARROW with MATDRAW.

% Permission is granted to distribute ARROW with the toolboxes for the book
% "Solving Solid Mechanics Problems with MATLAB 5", by F. Golnaraghi et al.
% (Prentice Hall, 1999).

% Permission is granted to Dr. Josef Bigun to distribute ARROW with his
% software to reproduce the figures in his image analysis text.

% global variable initialization
global ARROW_PERSP_WARN ARROW_STRETCH_WARN ARROW_AXLIMITS
if isempty(ARROW_PERSP_WARN  ), ARROW_PERSP_WARN  =1; end;
if isempty(ARROW_STRETCH_WARN), ARROW_STRETCH_WARN=1; end;

% Handle callbacks
if (nargin>0 & isstr(varargin{1}) & strcmp(lower(varargin{1}),'callback')),
	arrow_callback(varargin{2:end}); return;
end;

% Are we doing the demo?
c = sprintf('\n');
if (nargin==1 & isstr(varargin{1})),
	arg1 = lower(varargin{1});
	if strncmp(arg1,'prop',4), arrow_props;
	elseif strncmp(arg1,'demo',4)
		clf reset
		demo_info = arrow_demo;
		if ~strncmp(arg1,'demo2',5),
			hh=arrow_demo3(demo_info);
		else,
			hh=arrow_demo2(demo_info);
		end;
		if (nargout>=1), h=hh; end;
	elseif strncmp(arg1,'fixlimits',3),
		arrow_fixlimits(ARROW_AXLIMITS);
		ARROW_AXLIMITS=[];
	elseif strncmp(arg1,'help',4),
		disp(help(mfilename));
	else,
		error([upper(mfilename) ' got an unknown single-argument string ''' deblank(arg1) '''.']);
	end;
	return;
end;

% Check # of arguments
if (nargout>3), error([upper(mfilename) ' produces at most 3 output arguments.']); end;

% find first property number
firstprop = nargin+1;
for k=1:length(varargin), if ~isnumeric(varargin{k}), firstprop=k; break; end; end;
lastnumeric = firstprop-1;

% check property list
if (firstprop<=nargin),
	for k=firstprop:2:nargin,
		curarg = varargin{k};
		if ~isstr(curarg) | sum(size(curarg)>1)>1,
			error([upper(mfilename) ' requires that a property name be a single string.']);
		end;
	end;
	if (rem(nargin-firstprop,2)~=1),
		error([upper(mfilename) ' requires that the property ''' ...
		       varargin{nargin} ''' be paired with a property value.']);
	end;
end;

% default output
if (nargout>0), h=[]; end;
if (nargout>1), yy=[]; end;
if (nargout>2), zz=[]; end;

% set values to empty matrices
start      = [];
stop       = [];
len        = [];
baseangle  = [];
tipangle   = [];
wid        = [];
page       = [];
crossdir   = [];
ends       = [];
ax         = [];
oldh       = [];
ispatch    = [];
defstart      = [NaN NaN NaN];
defstop       = [NaN NaN NaN];
deflen        = 16;
defbaseangle  = 90;
deftipangle   = 16;
defwid        = 0;
defpage       = 0;
defcrossdir   = [NaN NaN NaN];
defends       = 1;
defoldh       = [];
defispatch    = 1;

% The 'Tag' we'll put on our arrows
ArrowTag = 'Arrow';

% check for oldstyle arguments
if (firstprop==2),
	% assume arg1 is a set of handles
	oldh = varargin{1}(:);
	if isempty(oldh), return; end;
elseif (firstprop>9),
	error([upper(mfilename) ' takes at most 8 non-property arguments.']);
elseif (firstprop>2),
	{start,stop,len,baseangle,tipangle,wid,page,crossdir};
	args = [varargin(1:firstprop-1) cell(1,length(ans)-(firstprop-1))];
	[start,stop,len,baseangle,tipangle,wid,page,crossdir] = deal(args{:});
end;

% parse property pairs
extraprops={};
for k=firstprop:2:nargin,
	prop = varargin{k};
	val  = varargin{k+1};
	prop = [lower(prop(:)') '      '];
	if     strncmp(prop,'start' ,5),   start      = val;
	elseif strncmp(prop,'stop'  ,4),   stop       = val;
	elseif strncmp(prop,'len'   ,3),   len        = val(:);
	elseif strncmp(prop,'base'  ,4),   baseangle  = val(:);
	elseif strncmp(prop,'tip'   ,3),   tipangle   = val(:);
	elseif strncmp(prop,'wid'   ,3),   wid        = val(:);
	elseif strncmp(prop,'page'  ,4),   page       = val;
	elseif strncmp(prop,'cross' ,5),   crossdir   = val;
	elseif strncmp(prop,'norm'  ,4),   if (isstr(val)), crossdir=val; else, crossdir=val*sqrt(-1); end;
	elseif strncmp(prop,'end'   ,3),   ends       = val;
	elseif strncmp(prop,'object',6),   oldh       = val(:);
	elseif strncmp(prop,'handle',6),   oldh       = val(:);
	elseif strncmp(prop,'type'  ,4),   ispatch    = val;
	elseif strncmp(prop,'userd' ,5),   %ignore it
	else,
		% make sure it is a valid patch or line property
		try
			get(0,['DefaultPatch' varargin{k}]);
		catch
			errstr = lasterr;
			try
				get(0,['DefaultLine' varargin{k}]);
			catch
				errstr(1:max(find(errstr==char(13)|errstr==char(10)))) = '';
				error([upper(mfilename) ' got ' errstr]);
			end
		end;
		extraprops={extraprops{:},varargin{k},val};
	end;
end;

% Check if we got 'default' values
start     = arrow_defcheck(start    ,defstart    ,'Start'        );
stop      = arrow_defcheck(stop     ,defstop     ,'Stop'         );
len       = arrow_defcheck(len      ,deflen      ,'Length'       );
baseangle = arrow_defcheck(baseangle,defbaseangle,'BaseAngle'    );
tipangle  = arrow_defcheck(tipangle ,deftipangle ,'TipAngle'     );
wid       = arrow_defcheck(wid      ,defwid      ,'Width'        );
crossdir  = arrow_defcheck(crossdir ,defcrossdir ,'CrossDir'     );
page      = arrow_defcheck(page     ,defpage     ,'Page'         );
ends      = arrow_defcheck(ends     ,defends     ,''             );
oldh      = arrow_defcheck(oldh     ,[]          ,'ObjectHandles');
ispatch   = arrow_defcheck(ispatch  ,defispatch  ,''             );

% check transpose on arguments
[m,n]=size(start   );   if any(m==[2 3])&(n==1|n>3),   start    = start';      end;
[m,n]=size(stop    );   if any(m==[2 3])&(n==1|n>3),   stop     = stop';       end;
[m,n]=size(crossdir);   if any(m==[2 3])&(n==1|n>3),   crossdir = crossdir';   end;

% convert strings to numbers
if ~isempty(ends) & isstr(ends),
	endsorig = ends;
	[m,n] = size(ends);
	col = lower([ends(:,1:min(3,n)) ones(m,max(0,3-n))*' ']);
	ends = NaN*ones(m,1);
	oo = ones(1,m);
	ii=find(all(col'==['non']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*0; end;
	ii=find(all(col'==['sto']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*1; end;
	ii=find(all(col'==['sta']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*2; end;
	ii=find(all(col'==['bot']'*oo)'); if ~isempty(ii), ends(ii)=ones(length(ii),1)*3; end;
	if any(isnan(ends)),
		ii = min(find(isnan(ends)));
		error([upper(mfilename) ' does not recognize ''' deblank(endsorig(ii,:)) ''' as a valid ''Ends'' value.']);
	end;
else,
	ends = ends(:);
end;
if ~isempty(ispatch) & isstr(ispatch),
	col = lower(ispatch(:,1));
	patchchar='p'; linechar='l'; defchar=' ';
	mask = col~=patchchar & col~=linechar & col~=defchar;
	if any(mask),
		error([upper(mfilename) ' does not recognize ''' deblank(ispatch(min(find(mask)),:)) ''' as a valid ''Type'' value.']);
	end;
	ispatch = (col==patchchar)*1 + (col==linechar)*0 + (col==defchar)*defispatch;
else,
	ispatch = ispatch(:);
end;
oldh = oldh(:);

% check object handles
if ~all(ishandle(oldh)), error([upper(mfilename) ' got invalid object handles.']); end;

% expand root, figure, and axes handles
if ~isempty(oldh),
	ohtype = get(oldh,'Type');
	mask = strcmp(ohtype,'root') | strcmp(ohtype,'figure') | strcmp(ohtype,'axes');
	if any(mask),
		oldh = num2cell(oldh);
		for ii=find(mask)',
			oldh(ii) = {findobj(oldh{ii},'Tag',ArrowTag)};
		end;
		oldh = cat(1,oldh{:});
		if isempty(oldh), return; end; % no arrows to modify, so just leave
	end;
end;

% largest argument length
[mstart,junk]=size(start); [mstop,junk]=size(stop); [mcrossdir,junk]=size(crossdir);
argsizes = [length(oldh) mstart mstop                              ...
            length(len) length(baseangle) length(tipangle)         ...
			length(wid) length(page) mcrossdir length(ends) ];
args=['length(ObjectHandle)  '; ...
      '#rows(Start)          '; ...
      '#rows(Stop)           '; ...
      'length(Length)        '; ...
      'length(BaseAngle)     '; ...
      'length(TipAngle)      '; ...
      'length(Width)         '; ...
      'length(Page)          '; ...
      '#rows(CrossDir)       '; ...
	  '#rows(Ends)           '];
if (any(imag(crossdir(:))~=0)),
	args(9,:) = '#rows(NormalDir)      ';
end;
if isempty(oldh),
	narrows = max(argsizes);
else,
	narrows = length(oldh);
end;
if (narrows<=0), narrows=1; end;

% Check size of arguments
ii = find((argsizes~=0)&(argsizes~=1)&(argsizes~=narrows));
if ~isempty(ii),
	s = args(ii',:);
	while ((size(s,2)>1)&((abs(s(:,size(s,2)))==0)|(abs(s(:,size(s,2)))==abs(' ')))),
		s = s(:,1:size(s,2)-1);
	end;
	s = [ones(length(ii),1)*[upper(mfilename) ' requires that  '] s ...
	     ones(length(ii),1)*['  equal the # of arrows (' num2str(narrows) ').' c]];
	s = s';
	s = s(:)';
	s = s(1:length(s)-1);
	error(setstr(s));
end;

% check element length in Start, Stop, and CrossDir
if ~isempty(start),
	[m,n] = size(start);
	if (n==2),
		start = [start NaN*ones(m,1)];
	elseif (n~=3),
		error([upper(mfilename) ' requires 2- or 3-element Start points.']);
	end;
end;
if ~isempty(stop),
	[m,n] = size(stop);
	if (n==2),
		stop = [stop NaN*ones(m,1)];
	elseif (n~=3),
		error([upper(mfilename) ' requires 2- or 3-element Stop points.']);
	end;
end;
if ~isempty(crossdir),
	[m,n] = size(crossdir);
	if (n<3),
		crossdir = [crossdir NaN*ones(m,3-n)];
	elseif (n~=3),
		if (all(imag(crossdir(:))==0)),
			error([upper(mfilename) ' requires 2- or 3-element CrossDir vectors.']);
		else,
			error([upper(mfilename) ' requires 2- or 3-element NormalDir vectors.']);
		end;
	end;
end;

% fill empty arguments
if isempty(start     ),   start      = [Inf Inf Inf];      end;
if isempty(stop      ),   stop       = [Inf Inf Inf];      end;
if isempty(len       ),   len        = Inf;                end;
if isempty(baseangle ),   baseangle  = Inf;                end;
if isempty(tipangle  ),   tipangle   = Inf;                end;
if isempty(wid       ),   wid        = Inf;                end;
if isempty(page      ),   page       = Inf;                end;
if isempty(crossdir  ),   crossdir   = [Inf Inf Inf];      end;
if isempty(ends      ),   ends       = Inf;                end;
if isempty(ispatch   ),   ispatch    = Inf;                end;

% expand single-column arguments
o = ones(narrows,1);
if (size(start     ,1)==1),   start      = o * start     ;   end;
if (size(stop      ,1)==1),   stop       = o * stop      ;   end;
if (length(len       )==1),   len        = o * len       ;   end;
if (length(baseangle )==1),   baseangle  = o * baseangle ;   end;
if (length(tipangle  )==1),   tipangle   = o * tipangle  ;   end;
if (length(wid       )==1),   wid        = o * wid       ;   end;
if (length(page      )==1),   page       = o * page      ;   end;
if (size(crossdir  ,1)==1),   crossdir   = o * crossdir  ;   end;
if (length(ends      )==1),   ends       = o * ends      ;   end;
if (length(ispatch   )==1),   ispatch    = o * ispatch   ;   end;
ax = o * gca;

% if we've got handles, get the defaults from the handles
if ~isempty(oldh),
	for k=1:narrows,
		oh = oldh(k);
		ud = get(oh,'UserData');
		ax(k) = get(oh,'Parent');
		ohtype = get(oh,'Type');
		if strcmp(get(oh,'Tag'),ArrowTag), % if it's an arrow already
			if isinf(ispatch(k)), ispatch(k)=strcmp(ohtype,'patch'); end;
			% arrow UserData format: [start' stop' len base tip wid page crossdir' ends]
			start0 = ud(1:3);
			stop0  = ud(4:6);
			if (isinf(len(k))),           len(k)        = ud( 7);   end;
			if (isinf(baseangle(k))),     baseangle(k)  = ud( 8);   end;
			if (isinf(tipangle(k))),      tipangle(k)   = ud( 9);   end;
			if (isinf(wid(k))),           wid(k)        = ud(10);   end;
			if (isinf(page(k))),          page(k)       = ud(11);   end;
			if (isinf(crossdir(k,1))),    crossdir(k,1) = ud(12);   end;
			if (isinf(crossdir(k,2))),    crossdir(k,2) = ud(13);   end;
			if (isinf(crossdir(k,3))),    crossdir(k,3) = ud(14);   end;
			if (isinf(ends(k))),          ends(k)       = ud(15);   end;
		elseif strcmp(ohtype,'line')|strcmp(ohtype,'patch'), % it's a non-arrow line or patch
			convLineToPatch = 1; %set to make arrow patches when converting from lines.
			if isinf(ispatch(k)), ispatch(k)=convLineToPatch|strcmp(ohtype,'patch'); end;
			x=get(oh,'XData');  x=x(~isnan(x(:)));  if isempty(x), x=NaN; end;
			y=get(oh,'YData');  y=y(~isnan(y(:)));  if isempty(y), y=NaN; end;
			z=get(oh,'ZData');  z=z(~isnan(z(:)));  if isempty(z), z=NaN; end;
			start0 = [x(1)   y(1)   z(1)  ];
			stop0  = [x(end) y(end) z(end)];
		else,
			error([upper(mfilename) ' cannot convert ' ohtype ' objects.']);
		end;
		ii=find(isinf(start(k,:)));  if ~isempty(ii),  start(k,ii)=start0(ii);  end;
		ii=find(isinf(stop( k,:)));  if ~isempty(ii),  stop( k,ii)=stop0( ii);  end;
	end;
end;

% convert Inf's to NaN's
start(     isinf(start    )) = NaN;
stop(      isinf(stop     )) = NaN;
len(       isinf(len      )) = NaN;
baseangle( isinf(baseangle)) = NaN;
tipangle(  isinf(tipangle )) = NaN;
wid(       isinf(wid      )) = NaN;
page(      isinf(page     )) = NaN;
crossdir(  isinf(crossdir )) = NaN;
ends(      isinf(ends     )) = NaN;
ispatch(   isinf(ispatch  )) = NaN;

% set up the UserData data (here so not corrupted by log10's and such)
ud = [start stop len baseangle tipangle wid page crossdir ends];

% Set Page defaults
page = ~isnan(page) & trueornan(page);

% Get axes limits, range, min; correct for aspect ratio and log scale
axm       = zeros(3,narrows);
axr       = zeros(3,narrows);
axrev     = zeros(3,narrows);
ap        = zeros(2,narrows);
xyzlog    = zeros(3,narrows);
limmin    = zeros(2,narrows);
limrange  = zeros(2,narrows);
oldaxlims = zeros(narrows,7);
oneax = all(ax==ax(1));
if (oneax),
	T    = zeros(4,4);
	invT = zeros(4,4);
else,
	T    = zeros(16,narrows);
	invT = zeros(16,narrows);
end;
axnotdone = logical(ones(size(ax)));
while (any(axnotdone)),
	ii = min(find(axnotdone));
	curax = ax(ii);
	curpage = page(ii);
	% get axes limits and aspect ratio
	axl = [get(curax,'XLim'); get(curax,'YLim'); get(curax,'ZLim')];
	oldaxlims(min(find(oldaxlims(:,1)==0)),:) = [curax reshape(axl',1,6)];
	% get axes size in pixels (points)
	u = get(curax,'Units');
	axposoldunits = get(curax,'Position');
	really_curpage = curpage & strcmp(u,'normalized');
	if (really_curpage),
		curfig = get(curax,'Parent');
		pu = get(curfig,'PaperUnits');
		set(curfig,'PaperUnits','points');
		pp = get(curfig,'PaperPosition');
		set(curfig,'PaperUnits',pu);
		set(curax,'Units','pixels');
		curapscreen = get(curax,'Position');
		set(curax,'Units','normalized');
		curap = pp.*get(curax,'Position');
	else,
		set(curax,'Units','pixels');
		curapscreen = get(curax,'Position');
		curap = curapscreen;
	end;
	set(curax,'Units',u);
	set(curax,'Position',axposoldunits);
	% handle non-stretched axes position
	str_stretch = { 'DataAspectRatioMode'    ; ...
	                'PlotBoxAspectRatioMode' ; ...
	                'CameraViewAngleMode'      };
	str_camera  = { 'CameraPositionMode'  ; ...
	                'CameraTargetMode'    ; ...
	                'CameraViewAngleMode' ; ...
	                'CameraUpVectorMode'    };
	notstretched = strcmp(get(curax,str_stretch),'manual');
	manualcamera = strcmp(get(curax,str_camera),'manual');
	if ~arrow_WarpToFill(notstretched,manualcamera,curax),
		% give a warning that this has not been thoroughly tested
		if 0 & ARROW_STRETCH_WARN,
			ARROW_STRETCH_WARN = 0;
			strs = {str_stretch{1:2},str_camera{:}};
			strs = [char(ones(length(strs),1)*sprintf('\n    ')) char(strs)]';
			warning([upper(mfilename) ' may not yet work quite right ' ...
			         'if any of the following are ''manual'':' strs(:).']);
		end;
		% find the true pixel size of the actual axes
		texttmp = text(axl(1,[1 2 2 1 1 2 2 1]), ...
		               axl(2,[1 1 2 2 1 1 2 2]), ...
		               axl(3,[1 1 1 1 2 2 2 2]),'');
		set(texttmp,'Units','points');
		textpos = get(texttmp,'Position');
		delete(texttmp);
		textpos = cat(1,textpos{:});
		textpos = max(textpos(:,1:2)) - min(textpos(:,1:2));
		% adjust the axes position
		if (really_curpage),
			% adjust to printed size
			textpos = textpos * min(curap(3:4)./textpos);
			curap = [curap(1:2)+(curap(3:4)-textpos)/2 textpos];
		else,
			% adjust for pixel roundoff
			textpos = textpos * min(curapscreen(3:4)./textpos);
			curap = [curap(1:2)+(curap(3:4)-textpos)/2 textpos];
		end;
	end;
	if ARROW_PERSP_WARN & ~strcmp(get(curax,'Projection'),'orthographic'),
		ARROW_PERSP_WARN = 0;
		warning([upper(mfilename) ' does not yet work right for 3-D perspective projection.']);
	end;
	% adjust limits for log scale on axes
	curxyzlog = [strcmp(get(curax,'XScale'),'log'); ...
	             strcmp(get(curax,'YScale'),'log'); ...
	             strcmp(get(curax,'ZScale'),'log')];
	if (any(curxyzlog)),
		ii = find([curxyzlog;curxyzlog]);
		if (any(axl(ii)<=0)),
			error([upper(mfilename) ' does not support non-positive limits on log-scaled axes.']);
		else,
			axl(ii) = log10(axl(ii));
		end;
	end;
	% correct for 'reverse' direction on axes;
	curreverse = [strcmp(get(curax,'XDir'),'reverse'); ...
	              strcmp(get(curax,'YDir'),'reverse'); ...
	              strcmp(get(curax,'ZDir'),'reverse')];
	ii = find(curreverse);
	if ~isempty(ii),
		axl(ii,[1 2])=-axl(ii,[2 1]);
	end;
	% compute the range of 2-D values
	curT = get(curax,'Xform');
	lim = curT*[0 1 0 1 0 1 0 1;0 0 1 1 0 0 1 1;0 0 0 0 1 1 1 1;1 1 1 1 1 1 1 1];
	lim = lim(1:2,:)./([1;1]*lim(4,:));
	curlimmin = min(lim')';
	curlimrange = max(lim')' - curlimmin;
	curinvT = inv(curT);
	if (~oneax),
		curT = curT.';
		curinvT = curinvT.';
		curT = curT(:);
		curinvT = curinvT(:);
	end;
	% check which arrows to which cur corresponds
	ii = find((ax==curax)&(page==curpage));
	oo = ones(1,length(ii));
	axr(:,ii)      = diff(axl')' * oo;
	axm(:,ii)      = axl(:,1)    * oo;
	axrev(:,ii)    = curreverse  * oo;
	ap(:,ii)       = curap(3:4)' * oo;
	xyzlog(:,ii)   = curxyzlog   * oo;
	limmin(:,ii)   = curlimmin   * oo;
	limrange(:,ii) = curlimrange * oo;
	if (oneax),
		T    = curT;
		invT = curinvT;
	else,
		T(:,ii)    = curT    * oo;
		invT(:,ii) = curinvT * oo;
	end;
	axnotdone(ii) = zeros(1,length(ii));
end;
oldaxlims(oldaxlims(:,1)==0,:)=[];

% correct for log scales
curxyzlog = xyzlog.';
ii = find(curxyzlog(:));
if ~isempty(ii),
	start(   ii) = real(log10(start(   ii)));
	stop(    ii) = real(log10(stop(    ii)));
	if (all(imag(crossdir)==0)), % pulled (ii) subscript on crossdir, 12/5/96 eaj
		crossdir(ii) = real(log10(crossdir(ii)));
	end;
end;

% correct for reverse directions
ii = find(axrev.');
if ~isempty(ii),
	start(   ii) = -start(   ii);
	stop(    ii) = -stop(    ii);
	crossdir(ii) = -crossdir(ii);
end;

% transpose start/stop values
start     = start.';
stop      = stop.';

% take care of defaults, page was done above
ii=find(isnan(start(:)       ));  if ~isempty(ii),  start(ii)       = axm(ii)+axr(ii)/2;                end;
ii=find(isnan(stop(:)        ));  if ~isempty(ii),  stop(ii)        = axm(ii)+axr(ii)/2;                end;
ii=find(isnan(crossdir(:)    ));  if ~isempty(ii),  crossdir(ii)    = zeros(length(ii),1);              end;
ii=find(isnan(len            ));  if ~isempty(ii),  len(ii)         = ones(length(ii),1)*deflen;        end;
ii=find(isnan(baseangle      ));  if ~isempty(ii),  baseangle(ii)   = ones(length(ii),1)*defbaseangle;  end;
ii=find(isnan(tipangle       ));  if ~isempty(ii),  tipangle(ii)    = ones(length(ii),1)*deftipangle;   end;
ii=find(isnan(wid            ));  if ~isempty(ii),  wid(ii)         = ones(length(ii),1)*defwid;        end;
ii=find(isnan(ends           ));  if ~isempty(ii),  ends(ii)        = ones(length(ii),1)*defends;       end;

% transpose rest of values
len       = len.';
baseangle = baseangle.';
tipangle  = tipangle.';
wid       = wid.';
page      = page.';
crossdir  = crossdir.';
ends      = ends.';
ax        = ax.';

% given x, a 3xN matrix of points in 3-space;
% want to convert to X, the corresponding 4xN 2-space matrix
%
%   tmp1=[(x-axm)./axr; ones(1,size(x,1))];
%   if (oneax), X=T*tmp1;
%   else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
%         tmp2=zeros(4,4*N); tmp2(:)=tmp1(:);
%         X=zeros(4,N); X(:)=sum(tmp2)'; end;
%   X = X ./ (ones(4,1)*X(4,:));

% for all points with start==stop, start=stop-(verysmallvalue)*(up-direction);
ii = find(all(start==stop));
if ~isempty(ii),
	% find an arrowdir vertical on screen and perpendicular to viewer
	%	transform to 2-D
		tmp1 = [(stop(:,ii)-axm(:,ii))./axr(:,ii);ones(1,length(ii))];
		if (oneax), twoD=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,ii).*tmp1;
		      tmp2=zeros(4,4*length(ii)); tmp2(:)=tmp1(:);
		      twoD=zeros(4,length(ii)); twoD(:)=sum(tmp2)'; end;
		twoD=twoD./(ones(4,1)*twoD(4,:));
	%	move the start point down just slightly
		tmp1 = twoD + [0;-1/1000;0;0]*(limrange(2,ii)./ap(2,ii));
	%	transform back to 3-D
		if (oneax), threeD=invT*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT(:,ii).*tmp1;
		      tmp2=zeros(4,4*length(ii)); tmp2(:)=tmp1(:);
		      threeD=zeros(4,length(ii)); threeD(:)=sum(tmp2)'; end;
		start(:,ii) = (threeD(1:3,:)./(ones(3,1)*threeD(4,:))).*axr(:,ii)+axm(:,ii);
end;

% compute along-arrow points
%	transform Start points
	tmp1=[(start-axm)./axr;ones(1,narrows)];
	if (oneax), X0=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      X0=zeros(4,narrows); X0(:)=sum(tmp2)'; end;
	X0=X0./(ones(4,1)*X0(4,:));
%	transform Stop points
	tmp1=[(stop-axm)./axr;ones(1,narrows)];
	if (oneax), Xf=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      Xf=zeros(4,narrows); Xf(:)=sum(tmp2)'; end;
	Xf=Xf./(ones(4,1)*Xf(4,:));
%	compute pixel distance between points
	D = sqrt(sum(((Xf(1:2,:)-X0(1:2,:)).*(ap./limrange)).^2));
	D = D + (D==0);  %eaj new 2/24/98
%	compute and modify along-arrow distances
	len1 = len;
	len2 = len - (len.*tan(tipangle/180*pi)-wid/2).*tan((90-baseangle)/180*pi);
	slen0 = zeros(1,narrows);
	slen1 = len1 .* ((ends==2)|(ends==3));
	slen2 = len2 .* ((ends==2)|(ends==3));
	len0 = zeros(1,narrows);
	len1  = len1 .* ((ends==1)|(ends==3));
	len2  = len2 .* ((ends==1)|(ends==3));
	%	for no start arrowhead
		ii=find((ends==1)&(D<len2));
		if ~isempty(ii),
			slen0(ii) = D(ii)-len2(ii);
		end;
	%	for no end arrowhead
		ii=find((ends==2)&(D<slen2));
		if ~isempty(ii),
			len0(ii) = D(ii)-slen2(ii);
		end;
	len1  = len1  + len0;
	len2  = len2  + len0;
	slen1 = slen1 + slen0;
	slen2 = slen2 + slen0;
 	% note:  the division by D below will probably not be accurate if both
 	%        of the following are true:
 	%           1. the ratio of the line length to the arrowhead
 	%              length is large
 	%           2. the view is highly perspective.
%	compute stoppoints
	tmp1=X0.*(ones(4,1)*(len0./D))+Xf.*(ones(4,1)*(1-len0./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	stoppoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute tippoints
	tmp1=X0.*(ones(4,1)*(len1./D))+Xf.*(ones(4,1)*(1-len1./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	tippoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute basepoints
	tmp1=X0.*(ones(4,1)*(len2./D))+Xf.*(ones(4,1)*(1-len2./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	basepoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute startpoints
	tmp1=X0.*(ones(4,1)*(1-slen0./D))+Xf.*(ones(4,1)*(slen0./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	startpoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute stippoints
	tmp1=X0.*(ones(4,1)*(1-slen1./D))+Xf.*(ones(4,1)*(slen1./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	stippoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;
%	compute sbasepoints
	tmp1=X0.*(ones(4,1)*(1-slen2./D))+Xf.*(ones(4,1)*(slen2./D));
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=invT.*tmp1;
	      tmp2=zeros(4,4*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,narrows); tmp3(:)=sum(tmp2)'; end;
	sbasepoint = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)).*axr+axm;

% compute cross-arrow directions for arrows with NormalDir specified
if (any(imag(crossdir(:))~=0)),
	ii = find(any(imag(crossdir)~=0));
	crossdir(:,ii) = cross((stop(:,ii)-start(:,ii))./axr(:,ii), ...
	                       imag(crossdir(:,ii))).*axr(:,ii);
end;

% compute cross-arrow directions
basecross  = crossdir + basepoint;
tipcross   = crossdir + tippoint;
sbasecross = crossdir + sbasepoint;
stipcross  = crossdir + stippoint;
ii = find(all(crossdir==0)|any(isnan(crossdir)));
if ~isempty(ii),
	numii = length(ii);
	%	transform start points
		tmp1 = [basepoint(:,ii) tippoint(:,ii) sbasepoint(:,ii) stippoint(:,ii)];
		tmp1 = (tmp1-axm(:,[ii ii ii ii])) ./ axr(:,[ii ii ii ii]);
		tmp1 = [tmp1; ones(1,4*numii)];
		if (oneax), X0=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      X0=zeros(4,4*numii); X0(:)=sum(tmp2)'; end;
		X0=X0./(ones(4,1)*X0(4,:));
	%	transform stop points
		tmp1 = [(2*stop(:,ii)-start(:,ii)-axm(:,ii))./axr(:,ii);ones(1,numii)];
		tmp1 = [tmp1 tmp1 tmp1 tmp1];
		if (oneax), Xf=T*tmp1;
		else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=T(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      Xf=zeros(4,4*numii); Xf(:)=sum(tmp2)'; end;
		Xf=Xf./(ones(4,1)*Xf(4,:));
	%	compute perpendicular directions
		pixfact = ((limrange(1,ii)./limrange(2,ii)).*(ap(2,ii)./ap(1,ii))).^2;
		pixfact = [pixfact pixfact pixfact pixfact];
		pixfact = [pixfact;1./pixfact];
		[dummyval,jj] = max(abs(Xf(1:2,:)-X0(1:2,:)));
		jj1 = ((1:4)'*ones(1,length(jj))==ones(4,1)*jj);
		jj2 = ((1:4)'*ones(1,length(jj))==ones(4,1)*(3-jj));
		jj3 = jj1(1:2,:);
		Xf(jj1)=Xf(jj1)+(Xf(jj1)-X0(jj1)==0); %eaj new 2/24/98
		Xp = X0;
		Xp(jj2) = X0(jj2) + ones(sum(jj2(:)),1);
		Xp(jj1) = X0(jj1) - (Xf(jj2)-X0(jj2))./(Xf(jj1)-X0(jj1)) .* pixfact(jj3);
	%	inverse transform the cross points
		if (oneax), Xp=invT*Xp;
		else, tmp1=[Xp;Xp;Xp;Xp]; tmp1=invT(:,[ii ii ii ii]).*tmp1;
		      tmp2=zeros(4,16*numii); tmp2(:)=tmp1(:);
		      Xp=zeros(4,4*numii); Xp(:)=sum(tmp2)'; end;
		Xp=(Xp(1:3,:)./(ones(3,1)*Xp(4,:))).*axr(:,[ii ii ii ii])+axm(:,[ii ii ii ii]);
		basecross(:,ii)  = Xp(:,0*numii+(1:numii));
		tipcross(:,ii)   = Xp(:,1*numii+(1:numii));
		sbasecross(:,ii) = Xp(:,2*numii+(1:numii));
		stipcross(:,ii)  = Xp(:,3*numii+(1:numii));
end;

% compute all points
%	compute start points
	axm11 = [axm axm axm axm axm axm axm axm axm axm axm];
	axr11 = [axr axr axr axr axr axr axr axr axr axr axr];
	st = [stoppoint tippoint basepoint sbasepoint stippoint startpoint stippoint sbasepoint basepoint tippoint stoppoint];
	tmp1 = (st - axm11) ./ axr11;
	tmp1 = [tmp1; ones(1,size(tmp1,2))];
	if (oneax), X0=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[T T T T T T T T T T T].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      X0=zeros(4,11*narrows); X0(:)=sum(tmp2)'; end;
	X0=X0./(ones(4,1)*X0(4,:));
%	compute stop points
	tmp1 = ([start tipcross basecross sbasecross stipcross stop stipcross sbasecross basecross tipcross start] ...
	     - axm11) ./ axr11;
	tmp1 = [tmp1; ones(1,size(tmp1,2))];
	if (oneax), Xf=T*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[T T T T T T T T T T T].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      Xf=zeros(4,11*narrows); Xf(:)=sum(tmp2)'; end;
	Xf=Xf./(ones(4,1)*Xf(4,:));
%	compute lengths
	len0  = len.*((ends==1)|(ends==3)).*tan(tipangle/180*pi);
	slen0 = len.*((ends==2)|(ends==3)).*tan(tipangle/180*pi);
	le = [zeros(1,narrows) len0 wid/2 wid/2 slen0 zeros(1,narrows) -slen0 -wid/2 -wid/2 -len0 zeros(1,narrows)];
	aprange = ap./limrange;
	aprange = [aprange aprange aprange aprange aprange aprange aprange aprange aprange aprange aprange];
	D = sqrt(sum(((Xf(1:2,:)-X0(1:2,:)).*aprange).^2));
	Dii=find(D==0); if ~isempty(Dii), D=D+(D==0); le(Dii)=zeros(1,length(Dii)); end; %should fix DivideByZero warnings
	tmp1 = X0.*(ones(4,1)*(1-le./D)) + Xf.*(ones(4,1)*(le./D));
%	inverse transform
	if (oneax), tmp3=invT*tmp1;
	else, tmp1=[tmp1;tmp1;tmp1;tmp1]; tmp1=[invT invT invT invT invT invT invT invT invT invT invT].*tmp1;
	      tmp2=zeros(4,44*narrows); tmp2(:)=tmp1(:);
	      tmp3=zeros(4,11*narrows); tmp3(:)=sum(tmp2)'; end;
	pts = tmp3(1:3,:)./(ones(3,1)*tmp3(4,:)) .* axr11 + axm11;

% correct for ones where the crossdir was specified
ii = find(~(all(crossdir==0)|any(isnan(crossdir))));
if ~isempty(ii),
	D1 = [pts(:,1*narrows+ii)-pts(:,9*narrows+ii) ...
	      pts(:,2*narrows+ii)-pts(:,8*narrows+ii) ...
	      pts(:,3*narrows+ii)-pts(:,7*narrows+ii) ...
	      pts(:,4*narrows+ii)-pts(:,6*narrows+ii) ...
	      pts(:,6*narrows+ii)-pts(:,4*narrows+ii) ...
	      pts(:,7*narrows+ii)-pts(:,3*narrows+ii) ...
	      pts(:,8*narrows+ii)-pts(:,2*narrows+ii) ...
	      pts(:,9*narrows+ii)-pts(:,1*narrows+ii)]/2;
	ii = ii'*ones(1,8) + ones(length(ii),1)*[1:4 6:9]*narrows;
	ii = ii(:)';
	pts(:,ii) = st(:,ii) + D1;
end;


% readjust for reverse directions
iicols=(1:narrows)'; iicols=iicols(:,ones(1,11)); iicols=iicols(:).';
tmp1=axrev(:,iicols);
ii = find(tmp1(:)); if ~isempty(ii), pts(ii)=-pts(ii); end;

% readjust for log scale on axes
tmp1=xyzlog(:,iicols);
ii = find(tmp1(:)); if ~isempty(ii), pts(ii)=10.^pts(ii); end;

% compute the x,y,z coordinates of the patches;
ii = narrows*(0:10)'*ones(1,narrows) + ones(11,1)*(1:narrows);
ii = ii(:)';
x = zeros(11,narrows);
y = zeros(11,narrows);
z = zeros(11,narrows);
x(:) = pts(1,ii)';
y(:) = pts(2,ii)';
z(:) = pts(3,ii)';

% do the output
if (nargout<=1),
%	% create or modify the patches
	newpatch = trueornan(ispatch) & (isempty(oldh)|~strcmp(get(oldh,'Type'),'patch'));
	newline = ~trueornan(ispatch) & (isempty(oldh)|~strcmp(get(oldh,'Type'),'line'));
	if isempty(oldh), H=zeros(narrows,1); else, H=oldh; end;
%	% make or modify the arrows
	for k=1:narrows,
		if all(isnan(ud(k,[3 6])))&arrow_is2DXY(ax(k)), zz=[]; else, zz=z(:,k); end;
		xx=x(:,k); yy=y(:,k);
		if (0), % this fix didn't work, so let's not use it -- 8/26/03
			% try to work around a MATLAB 6.x OpenGL bug -- 7/28/02
			  mask=any([ones(1,2+size(zz,2));diff([xx yy zz],[],1)],2);
			  xx=xx(mask); yy=yy(mask); if ~isempty(zz), zz=zz(mask); end;
		end;
		% plot the patch or line
		xyz = {'XData',xx,'YData',yy,'ZData',zz,'Tag',ArrowTag};
		if newpatch(k)|newline(k),
			if newpatch(k),
				H(k) = patch(xyz{:});
			else,
				H(k) = line(xyz{:});
			end;
			if ~isempty(oldh), arrow_copyprops(oldh(k),H(k)); end;
		else,
			if ispatch(k), xyz={xyz{:},'CData',[]}; end;
			set(H(k),xyz{:});
		end;
	end;
	if ~isempty(oldh), delete(oldh(oldh~=H)); end;
%	% additional properties
	set(H,'Clipping','off');
	set(H,{'UserData'},num2cell(ud,2));
	if (length(extraprops)>0), set(H,extraprops{:}); end;
	% handle choosing arrow Start and/or Stop locations if unspecified
	[H,oldaxlims,errstr] = arrow_clicks(H,ud,x,y,z,ax,oldaxlims);
	if ~isempty(errstr), error([upper(mfilename) ' got ' errstr]); end;
	% set the output
	if (nargout>0), h=H; end;
	% make sure the axis limits did not change
	if isempty(oldaxlims),
		ARROW_AXLIMITS = [];
	else,
		lims = get(oldaxlims(:,1),{'XLim','YLim','ZLim'})';
		lims = reshape(cat(2,lims{:}),6,size(lims,2));
		mask = arrow_is2DXY(oldaxlims(:,1));
		oldaxlims(mask,6:7) = lims(5:6,mask)';
		ARROW_AXLIMITS = oldaxlims(find(any(oldaxlims(:,2:7)'~=lims)),:);
		if ~isempty(ARROW_AXLIMITS),
			warning(arrow_warnlimits(ARROW_AXLIMITS,narrows));
		end;
	end;
else,
	% don't create the patch, just return the data
	h=x;
	yy=y;
	zz=z;
end;



function out = arrow_defcheck(in,def,prop)
% check if we got 'default' values
	out = in;
	if ~isstr(in), return; end;
	if size(in,1)==1 & strncmp(lower(in),'def',3),
		out = def;
	elseif ~isempty(prop),
		error([upper(mfilename) ' does not recognize ''' in(:)' ''' as a valid ''' prop ''' string.']);
	end;



function [H,oldaxlims,errstr] = arrow_clicks(H,ud,x,y,z,ax,oldaxlims)
% handle choosing arrow Start and/or Stop locations if necessary
	errstr = '';
	if isempty(H)|isempty(ud)|isempty(x), return; end;
	% determine which (if any) need Start and/or Stop
	needStart = all(isnan(ud(:,1:3)'))';
	needStop  = all(isnan(ud(:,4:6)'))';
	mask = any(needStart|needStop);
	if ~any(mask), return; end;
	ud(~mask,:)=[]; ax(:,~mask)=[];
	x(:,~mask)=[]; y(:,~mask)=[]; z(:,~mask)=[];
	% make them invisible for the time being
	set(H,'Visible','off');
	% save the current axes and limits modes; set to manual for the time being
	oldAx  = gca;
	limModes=get(ax(:),{'XLimMode','YLimMode','ZLimMode'});
	set(ax(:),{'XLimMode','YLimMode','ZLimMode'},{'manual','manual','manual'});
	% loop over each arrow that requires attention
	jj = find(mask);
	for ii=1:length(jj),
		h = H(jj(ii));
		axes(ax(ii));
		% figure out correct call
		if needStart(ii), prop='Start'; else, prop='Stop'; end;
		[wasInterrupted,errstr] = arrow_click(needStart(ii)&needStop(ii),h,prop,ax(ii));
		% handle errors and control-C
		if wasInterrupted,
			delete(H(jj(ii:end)));
			H(jj(ii:end))=[];
			oldaxlims(jj(ii:end),:)=[];
			break;
		end;
	end;
	% restore the axes and limit modes
	axes(oldAx);
	set(ax(:),{'XLimMode','YLimMode','ZLimMode'},limModes);

function [wasInterrupted,errstr] = arrow_click(lockStart,H,prop,ax)
% handle the clicks for one arrow
	fig = get(ax,'Parent');
	% save some things
	oldFigProps = {'Pointer','WindowButtonMotionFcn','WindowButtonUpFcn'};
	oldFigValue = get(fig,oldFigProps);
	oldArrowProps = {'EraseMode'};
	oldArrowValue = get(H,oldArrowProps);
	set(H,'EraseMode','background'); %because 'xor' makes shaft invisible unless Width>1
	global ARROW_CLICK_H ARROW_CLICK_PROP ARROW_CLICK_AX ARROW_CLICK_USE_Z
	ARROW_CLICK_H=H; ARROW_CLICK_PROP=prop; ARROW_CLICK_AX=ax;
	ARROW_CLICK_USE_Z=~arrow_is2DXY(ax)|~arrow_planarkids(ax);
	set(fig,'Pointer','crosshair');
	% set up the WindowButtonMotion so we can see the arrow while moving around
	set(fig,'WindowButtonUpFcn','set(gcf,''WindowButtonUpFcn'','''')', ...
	        'WindowButtonMotionFcn','');
	if ~lockStart,
		set(H,'Visible','on');
		set(fig,'WindowButtonMotionFcn',[mfilename '(''callback'',''motion'');']);
	end;
	% wait for the button to be pressed
	[wasKeyPress,wasInterrupted,errstr] = arrow_wfbdown(fig);
	% if we wanted to click-drag, set the Start point
	if lockStart & ~wasInterrupted,
		pt = arrow_point(ARROW_CLICK_AX,ARROW_CLICK_USE_Z);
		feval(mfilename,H,'Start',pt,'Stop',pt);
		set(H,'Visible','on');
		ARROW_CLICK_PROP='Stop';
		set(fig,'WindowButtonMotionFcn',[mfilename '(''callback'',''motion'');']);
		% wait for the mouse button to be released
		try
			waitfor(fig,'WindowButtonUpFcn','');
		catch
			errstr = lasterr;
			wasInterrupted = 1;
		end;
	end;
	if ~wasInterrupted, feval(mfilename,'callback','motion'); end;
	% restore some things
	set(gcf,oldFigProps,oldFigValue);
	set(H,oldArrowProps,oldArrowValue);

function arrow_callback(varargin)
% handle redrawing callbacks
	if nargin==0, return; end;
	str = varargin{1};
	if ~isstr(str), error([upper(mfilename) ' got an invalid Callback command.']); end;
	s = lower(str);
	if strcmp(s,'motion'),
		% motion callback
		global ARROW_CLICK_H ARROW_CLICK_PROP ARROW_CLICK_AX ARROW_CLICK_USE_Z
		feval(mfilename,ARROW_CLICK_H,ARROW_CLICK_PROP,arrow_point(ARROW_CLICK_AX,ARROW_CLICK_USE_Z));
		drawnow;
	else,
		error([upper(mfilename) ' does not recognize ''' str(:).' ''' as a valid Callback option.']);
	end;

function out = arrow_point(ax,use_z)
% return the point on the given axes
	if nargin==0, ax=gca; end;
	if nargin<2, use_z=~arrow_is2DXY(ax)|~arrow_planarkids(ax); end;
	out = get(ax,'CurrentPoint');
	out = out(1,:);
	if ~use_z, out=out(1:2); end;

function [wasKeyPress,wasInterrupted,errstr] = arrow_wfbdown(fig)
% wait for button down ignoring object ButtonDownFcn's
	if nargin==0, fig=gcf; end;
	errstr = '';
	% save ButtonDownFcn values
	objs = findobj(fig);
	buttonDownFcns = get(objs,'ButtonDownFcn');
	mask=~strcmp(buttonDownFcns,''); objs=objs(mask); buttonDownFcns=buttonDownFcns(mask);
	set(objs,'ButtonDownFcn','');
	% save other figure values
	figProps = {'KeyPressFcn','WindowButtonDownFcn'};
	figValue = get(fig,figProps);
	% do the real work
	set(fig,'KeyPressFcn','set(gcf,''KeyPressFcn'','''',''WindowButtonDownFcn'','''');', ...
	        'WindowButtonDownFcn','set(gcf,''WindowButtonDownFcn'','''')');
	lasterr('');
	try
		waitfor(fig,'WindowButtonDownFcn','');
		wasInterrupted = 0;
	catch
		wasInterrupted = 1;
	end
	wasKeyPress = ~wasInterrupted & strcmp(get(fig,'KeyPressFcn'),'');
	if wasInterrupted, errstr=lasterr; end;
	% restore ButtonDownFcn and other figure values
	set(objs,'ButtonDownFcn',buttonDownFcns);
	set(fig,figProps,figValue);



function [out,is2D] = arrow_is2DXY(ax)
% check if axes are 2-D X-Y plots
	% may not work for modified camera angles, etc.
	out = logical(zeros(size(ax))); % 2-D X-Y plots
	is2D = out;                     % any 2-D plots
	views = get(ax(:),{'View'});
	views = cat(1,views{:});
	out(:) = abs(views(:,2))==90;
	is2D(:) = out(:) | all(rem(views',90)==0)';

function out = arrow_planarkids(ax)
% check if axes descendents all have empty ZData (lines,patches,surfaces)
	out = logical(ones(size(ax)));
	allkids = get(ax(:),{'Children'});
	for k=1:length(allkids),
		kids = get([findobj(allkids{k},'flat','Type','line')
		            findobj(allkids{k},'flat','Type','patch')
		            findobj(allkids{k},'flat','Type','surface')],{'ZData'});
		for j=1:length(kids),
			if ~isempty(kids{j}), out(k)=logical(0); break; end;
		end;
	end;



function arrow_fixlimits(axlimits)
% reset the axis limits as necessary
	if isempty(axlimits), disp([upper(mfilename) ' does not remember any axis limits to reset.']); end;
	for k=1:size(axlimits,1),
		if any(get(axlimits(k,1),'XLim')~=axlimits(k,2:3)), set(axlimits(k,1),'XLim',axlimits(k,2:3)); end;
		if any(get(axlimits(k,1),'YLim')~=axlimits(k,4:5)), set(axlimits(k,1),'YLim',axlimits(k,4:5)); end;
		if any(get(axlimits(k,1),'ZLim')~=axlimits(k,6:7)), set(axlimits(k,1),'ZLim',axlimits(k,6:7)); end;
	end;



function out = arrow_WarpToFill(notstretched,manualcamera,curax)
% check if we are in "WarpToFill" mode.
	out = strcmp(get(curax,'WarpToFill'),'on');
	% 'WarpToFill' is undocumented, so may need to replace this by
	% out = ~( any(notstretched) & any(manualcamera) );



function out = arrow_warnlimits(axlimits,narrows)
% create a warning message if we've changed the axis limits
	msg = '';
	switch (size(axlimits,1))
		case 1, msg='';
		case 2, msg='on two axes ';
		otherwise, msg='on several axes ';
	end;
	msg = [upper(mfilename) ' changed the axis limits ' msg ...
	       'when adding the arrow'];
	if (narrows>1), msg=[msg 's']; end;
	out = [msg '.' sprintf('\n') '         Call ' upper(mfilename) ...
	       ' FIXLIMITS to reset them now.'];



function arrow_copyprops(fm,to)
% copy line properties to patches
	props  = {'EraseMode','LineStyle','LineWidth','Marker','MarkerSize',...
	          'MarkerEdgeColor','MarkerFaceColor','ButtonDownFcn',      ...
	          'Clipping','DeleteFcn','BusyAction','HandleVisibility',   ...
	          'Selected','SelectionHighlight','Visible'};
	lineprops  = {'Color',    props{:}};
	patchprops = {'EdgeColor',props{:}};
	patch2props = {'FaceColor',patchprops{:}};
	fmpatch = strcmp(get(fm,'Type'),'patch');
	topatch = strcmp(get(to,'Type'),'patch');
	set(to( fmpatch& topatch),patch2props,get(fm( fmpatch& topatch),patch2props)); %p->p
	set(to(~fmpatch&~topatch),lineprops,  get(fm(~fmpatch&~topatch),lineprops  )); %l->l
	set(to( fmpatch&~topatch),lineprops,  get(fm( fmpatch&~topatch),patchprops )); %p->l
	set(to(~fmpatch& topatch),patchprops, get(fm(~fmpatch& topatch),lineprops)  ,'FaceColor','none'); %l->p



function arrow_props
% display further help info about ARROW properties
	c = sprintf('\n');
	disp([c ...
	'ARROW Properties:  Default values are given in [square brackets], and other' c ...
	'                   acceptable equivalent property names are in (parenthesis).' c c ...
	'  Start           The starting points. For N arrows,            B' c ...
	'                  this should be a Nx2 or Nx3 matrix.          /|\           ^' c ...
	'  Stop            The end points. For N arrows, this          /|||\          |' c ...
	'                  should be a Nx2 or Nx3 matrix.             //|||\\        L|' c ...
	'  Length          Length of the arrowhead (in pixels on     ///|||\\\       e|' c ...
	'                  screen, points on a page). [16] (Len)    ////|||\\\\      n|' c ...
	'  BaseAngle       Angle (degrees) of the base angle       /////|D|\\\\\     g|' c ...
	'                  ADE.  For a simple stick arrow, use    ////  |||  \\\\    t|' c ...
	'                  BaseAngle=TipAngle. [90] (Base)       ///    |||    \\\   h|' c ...
	'  TipAngle        Angle (degrees) of tip angle ABC.    //<----->||      \\   |' c ...
	'                  [16] (Tip)                          /   base |||        \  V' c ...
	'  Width           Width of the base in pixels.  Not  E   angle ||<-------->C' c ...
	'                  the ''LineWidth'' prop. [0] (Wid)            |||tipangle' c ...
	'  Page            If provided, non-empty, and not NaN,         |||' c ...
	'                  this causes ARROW to use hardcopy            |||' c ...
	'                  rather than onscreen proportions.             A' c ...
	'                  This is important if screen aspect        -->   <-- width' c ...
	'                  ratio and hardcopy aspect ratio are    ----CrossDir---->' c ...
	'                  vastly different. []' c...
	'  CrossDir        A vector giving the direction towards which the fletches' c ...
	'                  on the arrow should go.  [computed such that it is perpen-' c ...
	'                  dicular to both the arrow direction and the view direction' c ...
	'                  (i.e., as if it was pasted on a normal 2-D graph)]  (Note' c ...
	'                  that CrossDir is a vector.  Also note that if an axis is' c ...
	'                  plotted on a log scale, then the corresponding component' c ...
	'                  of CrossDir must also be set appropriately, i.e., to 1 for' c ...
	'                  no change in that direction, >1 for a positive change, >0' c ...
	'                  and <1 for negative change.)' c ...
	'  NormalDir       A vector normal to the fletch direction (CrossDir is then' c ...
	'                  computed by the vector cross product [Line]x[NormalDir]). []' c ...
	'                  (Note that NormalDir is a vector.  Unlike CrossDir,' c ...
	'                  NormalDir is used as is regardless of log-scaled axes.)' c ...
	'  Ends            Set which end has an arrowhead.  Valid values are ''none'',' c ...
	'                  ''stop'', ''start'', and ''both''. [''stop''] (End)' c...
	'  ObjectHandles   Vector of handles to previously-created arrows to be' c ...
	'                  updated or line objects to be converted to arrows.' c ...
	'                  [] (Object,Handle)' c ]);



function out = arrow_demo
 	% demo
	% create the data
	[x,y,z] = peaks;
	[ddd,out.iii]=max(z(:));
	out.axlim = [min(x(:)) max(x(:)) min(y(:)) max(y(:)) min(z(:)) max(z(:))];
	
	% modify it by inserting some NaN's
	[m,n] = size(z);
	m = floor(m/2);
	n = floor(n/2);
	z(1:m,1:n) = NaN*ones(m,n);
	
	% graph it
	clf('reset');
	out.hs=surf(x,y,z);
	out.x=x; out.y=y; out.z=z;
	xlabel('x'); ylabel('y');
			
function h = arrow_demo3(in)
	% set the view
	axlim = in.axlim;
	axis(axlim);
	zlabel('z');
	%set(in.hs,'FaceColor','interp');
	view(3); % view(viewmtx(-37.5,30,20));
	title(['Demo of the capabilities of the ARROW function in 3-D']);
	
	% Normal blue arrow
	h1 = feval(mfilename,[axlim(1) axlim(4) 4],[-.8 1.2 4], ...
	           'EdgeColor','b','FaceColor','b');
	
	% Normal white arrow, clipped by the surface
	h2 = feval(mfilename,axlim([1 4 6]),[0 2 4]);
	t=text(-2.4,2.7,7.7,'arrow clipped by surf');
	
	% Baseangle<90
	h3 = feval(mfilename,[3 .125 3.5],[1.375 0.125 3.5],30,50);
	t2=text(3.1,.125,3.5,'local maximum');
	
	% Baseangle<90, fill and edge colors different
	h4 = feval(mfilename,axlim(1:2:5)*.5,[0 0 0],36,60,25, ...
	           'EdgeColor','b','FaceColor','c');
	t3=text(axlim(1)*.5,axlim(3)*.5,axlim(5)*.5-.75,'origin');
	set(t3,'HorizontalAlignment','center');
	
	% Baseangle>90, black fill
	h5 = feval(mfilename,[-2.9 2.9 3],[-1.3 .4 3.2],30,120,[],6, ...
	           'EdgeColor','r','FaceColor','k','LineWidth',2);
	
	% Baseangle>90, no fill
	h6 = feval(mfilename,[-2.9 2.9 1.3],[-1.3 .4 1.5],30,120,[],6, ...
	           'EdgeColor','r','FaceColor','none','LineWidth',2);
	
	% Stick arrow
	h7 = feval(mfilename,[-1.6 -1.65 -6.5],[0 -1.65 -6.5],[],16,16);
	t4=text(-1.5,-1.65,-7.25,'global mininum');
	set(t4,'HorizontalAlignment','center');
	
	% Normal, black fill
	h8 = feval(mfilename,[-1.4 0 -7.2],[-1.4 0 -3],'FaceColor','k');
	t5=text(-1.5,0,-7.75,'local minimum');
	set(t5,'HorizontalAlignment','center');
	
	% Gray fill, crossdir specified, 'LineStyle' --
	h9 = feval(mfilename,[-3 2.2 -6],[-3 2.2 -.05],36,[],27,6,[],[0 -1 0], ...
	           'EdgeColor','k','FaceColor',.75*[1 1 1],'LineStyle','--');
	
	% a series of normal arrows, linearly spaced, crossdir specified
	h10y=(0:4)'/3;
	h10 = feval(mfilename,[-3*ones(size(h10y)) h10y -6.5*ones(size(h10y))], ...
	            [-3*ones(size(h10y)) h10y -.05*ones(size(h10y))], ...
	            12,[],[],[],[],[0 -1 0]);
	
	% a series of normal arrows, linearly spaced
	h11x=(1:.33:2.8)';
	h11 = feval(mfilename,[h11x -3*ones(size(h11x)) 6.5*ones(size(h11x))], ...
	            [h11x -3*ones(size(h11x)) -.05*ones(size(h11x))]);
	
	% series of magenta arrows, radially oriented, crossdir specified
	h12x=2; h12y=-3; h12z=axlim(5)/2; h12xr=1; h12zr=h12z; ir=.15;or=.81;
	h12t=(0:11)'/6*pi;
	h12 = feval(mfilename,                                           ...
	            [h12x+h12xr*cos(h12t)*ir h12y*ones(size(h12t))       ...
	             h12z+h12zr*sin(h12t)*ir],[h12x+h12xr*cos(h12t)*or   ...
	             h12y*ones(size(h12t)) h12z+h12zr*sin(h12t)*or],     ...
	            10,[],[],[],[],                                      ...
	            [-h12xr*sin(h12t) zeros(size(h12t)) h12zr*cos(h12t)],...
	            'FaceColor','none','EdgeColor','m');
	
	% series of normal arrows, tangentially oriented, crossdir specified
	or13=.91; h13t=(0:.5:12)'/6*pi;
	locs = [h12x+h12xr*cos(h13t)*or13 h12y*ones(size(h13t)) h12z+h12zr*sin(h13t)*or13];
	h13 = feval(mfilename,locs(1:end-1,:),locs(2:end,:),6);
	
	% arrow with no line ==> oriented downwards
	h14 = feval(mfilename,[3 3 .100001],[3 3 .1],30);
	t6=text(3,3,3.6,'no line'); set(t6,'HorizontalAlignment','center');
	
	% arrow with arrowheads at both ends
	h15 = feval(mfilename,[-.5 -3 -3],[1 -3 -3],'Ends','both','FaceColor','g', ...
	            'Length',20,'Width',3,'CrossDir',[0 0 1],'TipAngle',25);
	
	h=[h1;h2;h3;h4;h5;h6;h7;h8;h9;h10;h11;h12;h13;h14;h15];

function h = arrow_demo2(in)
	axlim = in.axlim;
	dolog = 1;
	if (dolog), set(in.hs,'YData',10.^get(in.hs,'YData')); end;
	shading('interp');
	view(2);
	title(['Demo of the capabilities of the ARROW function in 2-D']);
	hold on; [C,H]=contour(in.x,in.y,in.z,20,'-'); hold off;
	for k=H',
		set(k,'ZData',(axlim(6)+1)*ones(size(get(k,'XData'))),'Color','k');
		if (dolog), set(k,'YData',10.^get(k,'YData')); end;
	end;
	if (dolog), axis([axlim(1:2) 10.^axlim(3:4)]); set(gca,'YScale','log');
	else,       axis(axlim(1:4)); end;
	
	% Normal blue arrow
	start = [axlim(1) axlim(4) axlim(6)+2];
	stop  = [in.x(in.iii) in.y(in.iii) axlim(6)+2];
	if (dolog), start(:,2)=10.^start(:,2); stop(:,2)=10.^stop(:,2); end;
	h1 = feval(mfilename,start,stop,'EdgeColor','b','FaceColor','b');
	
	% three arrows with varying fill, width, and baseangle
	start = [-3   -3   10; -3   -1.5 10; -1.5 -3   10];
	stop  = [-.03 -.03 10; -.03 -1.5 10; -1.5 -.03 10];
	if (dolog), start(:,2)=10.^start(:,2); stop(:,2)=10.^stop(:,2); end;
	h2 = feval(mfilename,start,stop,24,[90;60;120],[],[0;0;4],'Ends',str2mat('both','stop','stop'));
	set(h2(2),'EdgeColor',[0 .35 0],'FaceColor',[0 .85 .85]);
	set(h2(3),'EdgeColor','r','FaceColor',[1 .5 1]);
	h=[h1;h2];

function out = trueornan(x)
if isempty(x),
	out=x;
else,
	out = isnan(x);
	out(~out) = x(~out);
end;


==> anc/code/toolbox_plot/brewer/cbrewer.m <==
function [colormap]=cbrewer(ctype, cname, ncol, interp_method)
%
% CBREWER - This function produces a colorbrewer table (rgb data) for a 
% given type, name and number of colors of the colorbrewer tables. 
% For more information on 'colorbrewer', please visit
% http://colorbrewer2.org/
% 
% The tables were generated from an MS-Excel file provided on the website
% http://www.personal.psu.edu/cab38/ColorBrewer/ColorBrewer_updates.html
%
% 
% [colormap]=cbrewer(ctype, cname, ncol, interp_method)
%
% INPUT:
%   - ctype: type of color table 'seq' (sequential), 'div' (diverging), 'qual' (qualitative)
%   - cname: name of colortable. It changes depending on ctype.
%   - ncol:  number of color in the table. It changes according to ctype and
%            cname
%   - interp_method: interpolation method (see interp1.m). Default is "cubic" )
% 
% A note on the number of colors: Based on the original data, there is
% only a certain number of colors available for each type and name of
% colortable. When 'ncol' is larger then the maximum number of colors
% originally given, an interpolation routine is called (interp1) to produce 
% the "extended" colormaps.
%
% Example:  To produce a colortable CT of ncol X 3 entries (RGB) of 
%           sequential type and named 'Blues' with 8 colors:
%                   CT=cbrewer('seq', 'Blues', 8);
%           To use this colortable as colormap, simply call:
%                   colormap(CT)
% 
%           To see the various colormaps available according to their types and
%           names, simply call: cbrewer()
%
%  This product includes color specifications and designs developed by
%  Cynthia Brewer (http://colorbrewer.org/).
%
% Author: Charles Robert
% email: tannoudji@hotmail.com
% Date: 06.12.2011
% ------------------------------
% 18.09.2015  Minor fixes, fixed a bug where the 'spectral' color table did not appear in the preview


% load colorbrewer data
load('colorbrewer.mat')
% initialise the colormap is there are any problems
colormap=[];
if (~exist('interp_method', 'var'))
    interp_method='cubic';
end

% If no arguments
if (~exist('ctype', 'var') | ~exist('cname', 'var') | ~exist('ncol', 'var'))
    disp(' ')
    disp('[colormap] = cbrewer(ctype, cname, ncol [, interp_method])')
    disp(' ')
    disp('INPUT:')
    disp('  - ctype: type of color table *seq* (sequential), *div* (divergent), *qual* (qualitative)')
    disp('  - cname: name of colortable. It changes depending on ctype.')
    disp('  - ncol:  number of color in the table. It changes according to ctype and cname')
    disp('  - interp_method:  interpolation method  (see interp1.m). Default is "cubic" )')
    
    disp(' ')
    disp('Sequential tables:')
    z={'Blues','BuGn','BuPu','GnBu','Greens','Greys','Oranges','OrRd','PuBu','PuBuGn','PuRd',...
             'Purples','RdPu', 'Reds', 'YlGn', 'YlGnBu', 'YlOrBr', 'YlOrRd', 'Spectral'};
    disp(z')     
         
    disp('Divergent tables:')
    z={'BrBG', 'PiYG', 'PRGn', 'PuOr', 'RdBu', 'RdGy', 'RdYlBu', 'RdYlGn'};
    disp(z')
    
    disp(' ')
    disp('Qualitative tables:')
    %getfield(colorbrewer, 'qual')
    z={'Accent', 'Dark2', 'Paired', 'Pastel1', 'Pastel2', 'Set1', 'Set2', 'Set3'};
    disp(z')

    plot_brewer_cmap
    return
end

% Verify that the input is appropriate
ctype_names={'div', 'seq', 'qual'};
if (~ismember(ctype,ctype_names))
    disp('ctype must be either: *div*, *seq* or *qual*')
    colormap=[];
    return
end

if (~isfield(colorbrewer.(ctype),cname))
    disp(['The name of the colortable of type *' ctype '* must be one of the following:'])
    getfield(colorbrewer, ctype)
    colormap=[];
    return
end

if (ncol>length(colorbrewer.(ctype).(cname)))
%     disp(' ')
%     disp('----------------------------------------------------------------------')
%     disp(['The maximum number of colors for table *' cname '* is ' num2str(length(colorbrewer.(ctype).(cname)))])
%     disp(['The new colormap will be extrapolated from these ' num2str(length(colorbrewer.(ctype).(cname))) ' values'])
%     disp('----------------------------------------------------------------------')
%     disp(' ')
    cbrew_init=colorbrewer.(ctype).(cname){length(colorbrewer.(ctype).(cname))};
    colormap=interpolate_cbrewer(cbrew_init, interp_method, ncol);
    colormap=colormap./255;
    return
end

if (isempty(colorbrewer.(ctype).(cname){ncol}))
    
    while(isempty(colorbrewer.(ctype).(cname){ncol}))
        ncol=ncol+1;
    end        
    disp(' ')
    disp('----------------------------------------------------------------------')
    disp(['The minimum number of colors for table *' cname '* is ' num2str(ncol)])
    disp('This minimum value shall be defined as ncol instead')
    disp('----------------------------------------------------------------------')
    disp(' ')
end

colormap=(colorbrewer.(ctype).(cname){ncol})./255;

end

==> anc/code/toolbox_plot/brewer/change_jet.m <==
% This script help produce a new 'jet'-like colormap based on other RGB reference colors

% ------- I WAS ASKED ---------------
% "is there a chance that you could add a diverging map going from blue to green to red as in jet, 
% but using the red and blue from your RdBu map and the third darkest green from your RdYlGn map?""
%
% ANSWER:
%   You should construct the new colormap based on the existing RGB values of 'jet'
%   but projecting these RGB values on your new RGB basis. 
% -----------------------------------

% load colormaps
jet=colormap('jet');
RdBu=cbrewer('div', 'RdBu', 11);
RdYlGn=cbrewer('div', 'RdYlGn', 11);

% Define the new R, G, B references (p stands for prime)
Rp=RdBu(1,:);
Bp=RdBu(end, :);
Gp=RdYlGn(end-2, :);
RGBp=[Rp;Gp;Bp];

% construct the new colormap based on the existing RGB values of jet
% Project the RGB values on your new basis
newjet = jet*RGBp;

% store data in a strcuture, easier to handle
cmap.jet=jet;
cmap.newjet=newjet;
cnames={'jet', 'newjet'};

% plot the RGB values
fh=figure();
colors={'r', 'g', 'b'};
for iname=1:length(cnames)
   subplot(length(cnames),1,iname)
   dat=cmap.(cnames{end-iname+1});
   for icol=1:size(dat,2)
      plot(dat(:,icol), 'color', colors{icol}, 'linewidth', 2);hold on;
   end % icol
   title([' "' cnames{end-iname+1} '" in RGB plot'])
end

% plot the colormaps
fh=figure();
for iname=1:length(cnames)
   F=cmap.(cnames{iname});
   ncol=length(F);
   fg=1./ncol; % geometrical factor
   X=fg.*[0 0 1 1];
   Y=0.1.*[1 0 0 1]+(2*iname-1)*0.1;

   for icol=1:ncol
      X2=X+fg.*(icol-1);
      fill(X2,Y,F(icol, :), 'linestyle', 'none')
      hold all
   end % icol
   text(-0.1, mean(Y), cnames{iname}, 'HorizontalAlignment', 'right', 'FontWeight', 'bold', 'FontSize', 10, 'FontName' , 'AvantGarde')
   xlim([-0.4, 1])
   axis off
   set(gcf, 'color', [1 1 1])
   ylim([0.1 1.05.*max(Y)]);
 end % iname



==> anc/code/toolbox_plot/brewer/interpolate_cbrewer.m <==
function [interp_cmap]=interpolate_cbrewer(cbrew_init, interp_method, ncolors)
% 
% INTERPOLATE_CBREWER - interpolate a colorbrewer map to ncolors levels
%
% INPUT:
%   - cbrew_init: the initial colormap with format N*3
%   - interp_method: interpolation method, which can be the following:
%               'nearest' - nearest neighbor interpolation
%               'linear'  - bilinear interpolation
%               'spline'  - spline interpolation
%               'cubic'   - bicubic interpolation as long as the data is
%                           uniformly spaced, otherwise the same as 'spline'
%   - ncolors=desired number of colors 
%
% Author: Charles Robert
% email: tannoudji@hotmail.com
% Date: 14.10.2011


% just to make sure, in case someone puts in a decimal
ncolors=round(ncolors);

% How many data points of the colormap available
nmax=size(cbrew_init,1);

% create the associated X axis (using round to get rid of decimals)
a=(ncolors-1)./(nmax-1);
X=round([0 a:a:(ncolors-1)]);
X2=0:ncolors-1;

z=interp1(X,cbrew_init(:,1),X2,interp_method);
z2=interp1(X,cbrew_init(:,2),X2,interp_method);
z3=interp1(X,cbrew_init(:,3),X2, interp_method);
interp_cmap=round([z' z2' z3']);

end

==> anc/code/toolbox_plot/brewer/plot_brewer_cmap.m <==
% Plots and identifies the various colorbrewer tables available.
% Is called by cbrewer.m when no arguments are given.
%
% Author: Charles Robert
% email: tannoudji@hotmail.com
% Date: 14.10.2011



load('colorbrewer.mat')

ctypes={'div', 'seq', 'qual'};
ctypes_title={'Diverging', 'Sequential', 'Qualitative'};
cnames{1,:}={'BrBG', 'PiYG', 'PRGn', 'PuOr', 'RdBu', 'RdGy', 'RdYlBu', 'RdYlGn', 'Spectral'};
cnames{2,:}={'Blues','BuGn','BuPu','GnBu','Greens','Greys','Oranges','OrRd','PuBu','PuBuGn','PuRd',...
             'Purples','RdPu', 'Reds', 'YlGn', 'YlGnBu', 'YlOrBr', 'YlOrRd'};
cnames{3,:}={'Accent', 'Dark2', 'Paired', 'Pastel1', 'Pastel2', 'Set1', 'Set2', 'Set3'};

figure('position', [314 327 807 420])
for itype=1:3
    
    %fh(itype)=figure();
    subplot(1,3,itype)
    
    for iname=1:length(cnames{itype,:})
        
        ncol=length(colorbrewer.(ctypes{itype}).(cnames{itype}{iname}));
        fg=1./ncol; % geometrical factor

        X=fg.*[0 0 1 1];
        Y=0.1.*[1 0 0 1]+(2*iname-1)*0.1;
        F=cbrewer(ctypes{itype}, cnames{itype}{iname}, ncol);

        for icol=1:ncol
            X2=X+fg.*(icol-1);
            fill(X2,Y,F(icol, :), 'linestyle', 'none')
            text(-0.1, mean(Y), cnames{itype}{iname}, 'HorizontalAlignment', 'right', 'FontWeight', 'bold', 'FontSize', 10, 'FontName' , 'AvantGarde')
            xlim([-0.4, 1])
            hold all
        end % icol
        %set(gca, 'box', 'off')
        title(ctypes_title{itype}, 'FontWeight', 'bold', 'FontSize', 16, 'FontName' , 'AvantGarde')
        axis off
        set(gcf, 'color', [1 1 1])
    end % iname
    ylim([0.1 1.05.*max(Y)]);
end %itype

set(gcf, 'MenuBar', 'none')
set(gcf, 'Name', 'ColorBrewer Color maps')

==> anc/code/toolbox_plot/chk_dir.m <==
function v = chk_dir(folder_name)
%  checks if folder_name exists. if not makes one.
v = exist(folder_name, 'dir'); 
if v == 0
    mkdir(folder_name);
end




==> anc/code/toolbox_plot/format_ticks.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% BEGIN HEADER
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Name: format_tick.m
%
%Usage: [hx,hy] = ...
%          format_tick(h,tickx,ticky,tickposx,tickposy,rotx,roty,offset,...
%                      varargin);
%
%Description: Replace or appends XTickLabels and YTickLabels of axis handle
%             h with input tickx and ticky array
%
%***NOTE!***: BE SURE TO DELETE ANY PREVIOUS TEXT OBJECTS CREATED BY THIS
%             FUNCTION BEFORE RUNNING THIS ON THE SAME FIGURE TWICE
%
%Required Inputs:
%       h        : handle of axis to change tick labels (can use gca)
%       tickx    : cell array of tick labels or string to append to current
%                  labels
%                  (Defaults to appending degree symbols if not input)
%
%Optional Inputs
%       ticky    : cell array of tick labels or string to append to current
%                  labels (Can use [] or not specify to ignore) 
%       tickposx : Vector of x positions where you want the tick labels
%                  (Can use [] or not specify to ignore)
%       tickposy : Vector of y positions where you want the tick labels
%                  (Can use [] or not specify to ignore) 
%       rotx     : Number of degrees to rotate x tick labels 
%                  (Can use [] or not specify to ignore) Default = 0.0
%       roty     : Number of degrees to rotate y tick labels
%                  (Can use [] or not specify to ignore) Default = 0.0
%       offset   : Label offsets from axis in fraction of total range
%                  (Can use [] or not specify to ignore) Default = 0.0
%
%Optional Inputs:%                
%                Any standard text formatting parameters such as 
%                'FontSize','FontWeight',etc.
%                Use the same way you would in a set command after putting
%                in the required input values.
%
%Outputs:
%        hx: handle of text objects created for XTickLabels
%        hy: handle of text objects created for YTickLabels
%
%Function Calls:
%               None
%
%Required Data Files:
%                    None
%
%
%Example:
%       ;Example 1: Append Degree Symbols to X-Axis of a Plot
%       figure;
%       plot(1:10,1:10);
%       [hx,hy] = format_ticks(gca);
%
%       ;Example 2: Append Degree Symbolts to X and Y Axes of a Plot
%       figure;
%       plot(1:10,1:10);
%       [hx,hy] = format_ticks(gca,'^{\circ}','^{\circ}');
%
%       ;Example 2: Append Degree Symbolts to X and Y Axes of a Plot and
%       ;           put a 45 degree tilt on them
%       figure;
%       plot(1:10,1:10);
%       [hx,hy] = format_ticks(gca,'^{\circ}','^{\circ}',[],[],45,45);
%       
%       ;Example 3: Make a plot with fractions on the x tick labels
%       figure
%       plot(1:10,1:10);
%       [hx,hy] = format_ticks(gca,{'$1$','$2\frac{1}{2}$','$9\frac{1}{2}$'},...
%                 [],[1,2.5,9.5]);
%
%       ;Example 4: Make a plot with degrees on y tick label and fractions
%       ;           on x
%       figure 
%       plot(0:10,0:10);
%       [hx,hy] = format_ticks(gca,...
%                 {'$0$','$2\frac{1}{2}$','$5$','$7\frac{1}{2}$','$10$'},...
%                 '$^{\circ}$',[0,2.5,5,7.5,10],[],0,45,[],...
%                 'FontSize',16,'FontWeight','Bold');
%
%Change Log:
%           08/19/2007: Origin Version Created by Alex Hayes
%                       (hayes@gps.caltech.edu)
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% BEGIN FUNCTION
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function [hx,hy] = ...
    format_ticks(h,tickx,ticky,tickposx,tickposy,rotx,roty,offset,varargin)

%define axis text offset (percentage of total range)
if ~exist('offset','var');
    offset = 0.02;
elseif length(offset) == 0;
    offset = 0.02;
end;

%make sure the axis handle input really exists
if ~exist('h','var');
    h = gca;
    warning(['Axis handle NOT Input, Defaulting to Current Axes, '...
        num2str(h)]);
elseif length(h) == 0;
    h = gca;
    warning(['Axis Handle NOT Input, Defaulting to Current Axes, '...
        num2str(h)]);
elseif ~ishandle(h(1))
    warning(['Input (' num2str(h(1)) ') is NOT an axis handle, ' ...
        'defaulting to current axis, ' num2str(h)]);
        h = gca;
end;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%BEGIN: FIRST THE X-AXIS TICK LABELS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%fix the XTickLabels if they have been erased in the past
if length(get(h,'XTickLabel'))==0; 
    set(h,'XTickLabel',get(h,'XTick'));
end;
%set the xtick positions if entered
if exist('tickposx','var');
    if length(tickposx) > 0;
        set(h,'XTick',tickposx);
    end;
    tickposx = get(h,'XTick');
     set(h,'XTickLabel',tickposx);
end;
%make sure the xtick positions are in the xlimit range
if exist('tickposx','var');
    if length(tickposx) > 0;
        lim = get(h,'XLim');
        if lim(1) > min(tickposx);
            lim(1) = min(tickposx);
        end;
        if lim(2) < max(tickposx);
            lim(2) = max(tickposx);
        end;
        set(h,'XLim',lim);
    end;
end;
%get the tick labels and positions if the user did not input them
if ~exist('tickx','var');
    tickx = get(h,'XTickLabel');
    if ischar(tickx);
        temp = tickx;
        tickx = cell(1,size(temp,1));
        for j=1:size(temp,1);
            tickx{j} = strtrim( temp(j,:) );
        end;
    end;
    append = '^{\circ}';
    for j=1:length(tickx);
        tickx{j} = [tickx{j} append];
    end;
elseif length(tickx) == 0;
    tickx = get(h,'XTickLabel');
    if ischar(tickx);
        temp = tickx;
        tickx = cell(1,size(temp,1));
        for j=1:size(temp,1);
            tickx{j} = strtrim( temp(j,:) );
        end;
    end;
    append = '^{\circ}';
    for j=1:length(tickx);
        tickx{j} = [tickx{j} append];
    end;
elseif isstr(tickx);
    append = tickx;
    tickx = get(h,'XTickLabel');
    if ischar(tickx);
        temp = tickx;
        tickx = cell(1,size(temp,1));
        for j=1:size(temp,1);
            tickx{j} = strtrim( temp(j,:) );
        end;
    end;
    if strcmp(append(1),'$');
        for j=1:length(tickx);
            tickx{j} = ['$' tickx{j} append(2:end)];
        end;
    else;            
        for j=1:length(tickx);
            tickx{j} = [tickx{j} append];
        end;
    end;
elseif ~iscell(tickx );
    warning(['Input TICKX variable is not a compatible string ' ...
        'or cell array! Returning...']);
    return;
end;
%find out if we have to use the LaTex interpreter
temp = tickx{1};
if strcmp(temp(1),'$');
    latex_on = 1;
else;
    latex_on = 0;
end;
%erase the current tick label
set(h,'XTickLabel',{});
%get the x tick positions if the user did not input them
if ~exist('tickposx','var');
    tickposx = get(h,'XTick');
elseif length(tickx) == 0;
    tickposx = get(h,'XTick');
end;
%get the y tick positions if the user did not input them
if ~exist('tickposy','var');
    tickposy = get(h,'YTick');
elseif length(tickposy) == 0;
    tickposy = get(h,'YTick');
end;
%set the new tick positions
set(h,'YTick',tickposy);
set(h,'XTick',tickposx);
%check the lengths of the xtick positions and xtick labels
l1 = length(tickx);
l2 = length(tickposx);
if l1==0; 
    set(h,'XTickLabel',tickx);
end;
if l1~=l2;
    disp(['Length of XTick = ' num2str(length(tickposx))]);
    disp(['Length of XTickLabel = ' num2str(length(tickx))]);
    if l2 < l1;
        warning(['Reducing Length of XTickLabel!']);
    else;
        warning(['Reducing Length of XTick!']);
    end;   
    l3 = min([l1,l2]);

    
    tickx = tickx{1:l3};
    tickposx = tickposx(1:l3);
end;
%set rotation to 0 if not input
if ~exist('rotx','var');
    rotx = 0;
elseif length(rotx) == 0; 
    rotx = 0;
end;
%Convert the cell labels to a character string
%tickx = char(tickx);
tickx = cellstr(tickx);
%Make the XTICKS!
lim = get(h,'YLim');
if min(tickposy) < lim(1);
    lim(1) = min(tickposy);
end;
if max(tickposy) > lim(2);
    lim(2) = max(tickposy);
end;
if rotx == 0;
    if latex_on;
        hx = text(tickposx,...
            repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposx),1),...
            tickx,'HorizontalAlignment','center',...
            'VerticalAlignment','top','rotation',rotx,'interpreter','LaTex');
    else;
        hx = text(tickposx,...
            repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposx),1),...
            tickx,'HorizontalAlignment','center',...
            'VerticalAlignment','top','rotation',rotx);
    end;
elseif rotx < 0;
    if latex_on;
        hx = text(tickposx,...
            repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposx),1),...
            tickx,'HorizontalAlignment','left','interpreter','LaTex',...
            'VerticalAlignment','middlefi','rotation',rotx);
    else;
        hx = text(tickposx,...
            repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposx),1),...
            tickx,'HorizontalAlignment','left',...
             'VerticalAlignment','middle','rotation',rotx);
    end;
else;
    if latex_on;
        hx = text(tickposx,...
            repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposx),1),...
            tickx,'HorizontalAlignment','right','interpreter','LaTex',...
            'VerticalAlignment','middle','rotation',rotx);
    else;
        hx = text(tickposx,...
            repmat(lim(1)-offset*(lim(2)-lim(2)),length(tickposx),1),...
            tickx,'HorizontalAlignment','right',...
            'VerticalAlignment','middle','rotation',rotx);
    end;
end;
%Get and set the text size and weight
set(hx,'FontSize',get(h,'FontSize'));
set(hx,'FontWeight',get(h,'FontWeight'));

%Set the additional parameters if they were input
if length(varargin) > 2;
    command_string = ['set(hx'];
    for j=1:2:length(varargin);
        command_string = [command_string ',' ...
            '''' varargin{j} ''',varargin{' num2str(j+1) '}'];
    end;
    command_string = [command_string ');'];
    eval(command_string);
end;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%END: FIRST THE X-AXIS TICK LABELS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%     

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%BEGIN: NOW THE Y-AXIS TICK LABELS
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%only move forward if we are doing anything to the yticks
if ~exist('ticky');
    hy = -1;
elseif length(ticky)==0;
    hy = -1;
else;
    %fix the YTickLabels if they have been erased in the past
    if length(get(h,'YTickLabel'))==0;
        set(h,'YTickLabel',get(h,'YTick'));
    end;
    %set the ytick positions if entered
    if exist('tickposy','var');
        if length(tickposy) > 0;
            set(h,'YTick',tickposy);
            set(h,'YTickLabel',tickposy);
        end;
    end;
    %make sure the xtick positions are in the xlimit range
    if exist('tickposy','var');
        if length(tickposy) > 0;
            lim = get(h,'YLim');
            if lim(1) > min(tickposy);
                lim(1) = min(tickposy);
            end;
            if lim(2) < max(tickposy);
                lim(2) = max(tickposy);
            end;
            set(h,'YLim',lim);
        end;
    end;
    %get the tick labels and positions if the user did not input them
    if ~exist('ticky','var');
        ticky = get(h,'YTickLabel');
        if ischar(ticky);
            temp = ticky;
            ticky = cell(1,size(temp,1));
            for j=1:size(temp,1);
                ticky{j} = strtrim( temp(j,:) );
            end;
        end;
        append = '^{\circ}';
        for j=1:length(ticky);
            ticky{j} = [ticky{j} append];
        end;
    elseif length(ticky) == 0;
        ticky = get(h,'YTickLabel');
        if ischar(ticky);
            temp = ticky;
            ticky = cell(1,size(temp,1));
            for j=1:size(temp,1);
                ticky{j} = strtrim( temp(j,:) );
            end;
        end;
        append = '^{\circ}';
        for j=1:length(ticky);
            ticky{j} = [ticky{j} append];
        end;
    elseif isstr(ticky);
        append = ticky;
        ticky = get(h,'YTickLabel');
        if ischar(ticky);
            temp = ticky;
            ticky = cell(1,size(temp,1));
            for j=1:size(temp,1);
                ticky{j} = strtrim( temp(j,:) );
            end;
        end;
        if strcmp(append(1),'$');
            for j=1:length(ticky);
                ticky{j} = ['$' ticky{j} append(2:end)];
            end;
        else;
            for j=1:length(ticky);
                ticky{j} = [ticky{j} append];
            end;
        end;
    elseif ~iscell(ticky );
        warning(['Input TICKY variable is not a compatible string ' ...
            'or cell array! Returning...']);
        return;
    end;
    %find out if we have to use the LaTex interpreter
    temp = ticky{1};
    if strcmp(temp(1),'$');
        latex_on = 1;
    else;
        latex_on = 0;
    end;
    %erase the current tick label
    set(h,'YTickLabel',{});
    %get the x tick positions if the user did not input them
    if ~exist('tickposy','var');
        tickposy = get(h,'YTick');
    elseif length(ticky) == 0;
        tickposy = get(h,'YTick');
    end;
    %get the x tick positions if the user did not input them
    if ~exist('tickposx','var');
        tickposx = get(h,'YTick');
    elseif length(tickposx) == 0;
        tickposx = get(h,'XTick');
    end;
    %set the new tick positions
    set(h,'YTick',tickposy);
%    set(h,'XTick',tickposx);
    %check the lengths of the xtick positions and xtick labels
    l1 = length(ticky);
    l2 = length(tickposy);
    if l1==0;
        set(h,'YTickLabel',ticky);
    end;
    if l1~=l2;
        disp(['Length of YTick = ' num2str(length(tickposy))]);
        disp(['Length of YTickLabel = ' num2str(length(ticky))]);
        if l2 < l1;
            warning(['Reducing Length of YTickLabel!']);
        else;
            warning(['Reducing Length of YTick!']);
        end;
        l3 = min([l1,l2]);
        ticky = ticky{1:l3};
        tickposy = tickposy(1:l3);
    end;
    %set rotation to 0 if not input
    if ~exist('roty','var');
        roty = 0;
    elseif length(roty) == 0;
        roty = 0;
    end;
    %Convert the cell labels to a character string
    %ticky = char(ticky);
    ticky = cellstr(ticky);
    %Make the YTICKS!
    lim = get(h,'XLim');
    if min(tickposx) < lim(1);
        lim(1) = min(tickposx);
    end;
    if max(tickposx) > lim(2);
        lim(2) = max(tickposx);
    end;
    if roty == 0;
        if latex_on;
            hy = text(...
                repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposy),1),...
                tickposy,...
                ticky,'VerticalAlignment','middle',...
                'HorizontalAlignment','right','rotation',roty,'interpreter','LaTex');
        else;
            hy = text(...
                repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposy),1),...
                tickposy,...
                ticky,'VerticalAlignment','middle',...
                'HorizontalAlignment','right','rotation',roty);
        end;
    elseif roty < 180;
         if latex_on;
            hy = text(...
                repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposy),1),...
                tickposy,...
                ticky,'VerticalAlignment','middle',...
                'HorizontalAlignment','right','rotation',roty,'interpreter','LaTex');
        else;
            hy = text(...
                repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposy),1),...
                tickposy,...
                ticky,'VerticalAlignment','middle',...
                'HorizontalAlignment','right','rotation',roty);
        end;
    else;
          if latex_on;
            hy = text(...
                repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposy),1),...
                tickposy,...
                ticky,'VerticalAlignment','middle',...
                'HorizontalAlignment','right','rotation',roty,'interpreter','LaTex');
        else;
            hy = text(...
                repmat(lim(1)-offset*(lim(2)-lim(1)),length(tickposy),1),...
                tickposy,...
                ticky,'VerticalAlignment','middle',...
                'HorizontalAlignment','right','rotation',roty);
        end;
    end;
    %Get and set the text size and weight
    set(hy,'FontSize',get(h,'FontSize'));
    set(hy,'FontWeight',get(h,'FontWeight'));

    %Set the additional parameters if they were input
    if length(varargin) > 2;
        command_string = ['set(hy'];
        for j=1:2:length(varargin);
            command_string = [command_string ',' ...
                '''' varargin{j} ''',varargin{' num2str(j+1) '}'];
        end;
        command_string = [command_string ');'];
        eval(command_string);
    end;
end;
        
    














































==> anc/code/toolbox_plot/jbfill.m <==
function[fillhandle,msg]=jbfill(xpoints,upper,lower,color,edge,add,transparency)
%USAGE: [fillhandle,msg]=jbfill(xpoints,upper,lower,color,edge,add,transparency)
%This function will fill a region with a color between the two vectors provided
%using the Matlab fill command.
%
%fillhandle is the returned handle to the filled region in the plot.
%xpoints= The horizontal data points (ie frequencies). Note length(Upper)
%         must equal Length(lower)and must equal length(xpoints)!
%upper = the upper curve values (data can be less than lower)
%lower = the lower curve values (data can be more than upper)
%color = the color of the filled area 
%edge  = the color around the edge of the filled area
%add   = a flag to add to the current plot or make a new one.
%transparency is a value ranging from 1 for opaque to 0 for invisible for
%the filled color only.
%
%John A. Bockstege November 2006;
%Example:
%     a=rand(1,20);%Vector of random data
%     b=a+2*rand(1,20);%2nd vector of data points;
%     x=1:20;%horizontal vector
%     [ph,msg]=jbfill(x,a,b,rand(1,3),rand(1,3),0,rand(1,1))
%     grid on
%     legend('Datr')
if nargin<7;transparency=.5;end %default is to have a transparency of .5
if nargin<6;add=1;end     %default is to add to current plot
if nargin<5;edge='k';end  %dfault edge color is black
if nargin<4;color='b';end %default color is blue

if length(upper)==length(lower) && length(lower)==length(xpoints)
    msg='';
    filled=[upper,fliplr(lower)];
    xpoints=[xpoints,fliplr(xpoints)];
    if add
        hold on
    end
    fillhandle=fill(xpoints,filled,color);%plot the data
    set(fillhandle,'EdgeColor',edge,'FaceAlpha',transparency,'EdgeAlpha',transparency);%set edge color
    if add
        hold off
    end
else
    msg='Error: Must use the same number of points in each vector';
end


==> anc/code/toolbox_plot/license.txt <==
Copyright (c) 2010-2011, The MathWorks, Inc.
All rights reserved.

Redistribution and use in source and binary forms, with or without 
modification, are permitted provided that the following conditions are 
met:

    * Redistributions of source code must retain the above copyright 
      notice, this list of conditions and the following disclaimer.
    * Redistributions in binary form must reproduce the above copyright 
      notice, this list of conditions and the following disclaimer in 
      the documentation and/or other materials provided with the distribution
    * Neither the name of the The MathWorks, Inc. nor the names 
      of its contributors may be used to endorse or promote products derived 
      from this software without specific prior written permission.
      
THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" 
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE 
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE 
ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE 
LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR 
CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF 
SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS 
INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN 
CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) 
ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE 
POSSIBILITY OF SUCH DAMAGE.


==> anc/code/toolbox_plot/make_tab_prior.m <==
function  tab1 = make_tab_prior(prior, paraname)
% make table for prior in cell format

% size info
npara = size(prior,1);

% if paraname is not in the function, them make it empty
if nargin == 1
    paraname = cell(npara,1);
end

% labeling
shape_set = {'Beta', 'Gamma', 'Normal', 'InvGamma', 'Uniform', 'No prior', 'Fixed'};

% make table
prior_tab_head = {'Parameter', 'Distribution', 'Para(1)', 'Para(2)'};
prior_tab = num2cell(prior);


for i=1:1:npara

    % check fixed parameter
    if prior(i,4) == 1
        prior(i,1) = 7; % set prior dist. to "fixed"
        prior_tab{i,2} = prior(i,5); % set Para(1) to fixed value
        prior_tab{i,3} = 'N/A'; % set Para(1) to fixed value
    end
    
    % name of distribution
    pdf_sh = prior(i,1);
    prior_tab{i,1} = shape_set{pdf_sh};
    
end

% make table
tab1 = [prior_tab_head; [paraname prior_tab(:,1:3)]];


==> anc/code/toolbox_plot/minchul_heatmap_example.m <==
% heatmap example


%% Using external function
figure(12)
addpath('brewer');
m1 = flipud(cbrewer('seq', 'Blues', 4));
m2 = cbrewer('seq', 'Reds', 4);

pcolor(cvt_all')
colormap([m1; m2])
colorbar;
caxis([0,1]); %change color axis

%% Using my functions
figure(13)
mymap = [ ...
    rgb('FireBrick'); ...
    rgb('lightsalmon'); ...
    rgb('LightSkyBlue'); ...
    rgb('DarkBlue'); ...
    ];
pcolor(cvt_all')
colormap(mymap)
colorbar;
caxis([0,1]) ; %change color axis

==> anc/code/toolbox_plot/myexample1.m <==
% example of figure
for iter_N = 1:1:3
    % 95% confidence band
    se = zeros(T,2);
    se(:,1) = pf_s_up(:, iter_N) - 1.96*sqrt(pf_P_up(:,iter_N));
    se(:,2) = pf_s_up(:, iter_N) + 1.96*sqrt(pf_P_up(:,iter_N));
    
    % plotting     
    f1 = figure(iter_N);
    set(f1, 'color', 'w');
    set(f1, 'units', 'inches');
    set(f1, 'outerposition', [2.5, 1.1, 9, 6]);
    set(f1, 'paperpositionmode', 'auto');
    ax = axes('FontSize', 15);
    
    plot(s, 'linewidth', 2, 'linestyle', '--', 'color', 'r')
    hold on
    plot(pf_s_up(:,iter_N), 'linewidth', 1.5, 'color', 'b');
    legend1 = legend('True', 'Particle filter');
    set(legend1, 'location', 'southeast', 'fontsize', 15, 'fontname', 'Tahoma')
    hold on
    [ph,msg]=jbfill((1:1:T),se(:,1)',se(:,2)',rgb('SlateBlue'),rgb('Navy'),0,0.2);
    hold off
    axis([1, T, -4, 4])
    title(['s_{t} from Particle Filter with ', num2str(set_N(iter_N)), ...
        ' particles'], 'FontSize', 15, 'FontName', 'Tahoma')
    set(ax, 'LineWidth', 1.5);
end

==> anc/code/toolbox_plot/myexample2_xlabel_tex.m <==
% writing xlabel, ylabel with latex interpreter


xxx = [1,2,3];

plot(xxx)
% xTicks = set(gca, 'xtick', [1,2,3], 'xticklabel', {'$\sigma$', 'b', 'c'}, 'interpreter', 'latex');
set(gca, 'xticklabel', [], 'yticklabel', []);
set(gca, 'xtick', [1,2.5,3]);
yTicks = get(gca,'ytick');
xTicks = get(gca, 'xtick');

ax = axis; %Get left most x-position
HorizontalOffset = 0.1;
% Reset the xtick labels in desired font 
minY = min(yTicks);
verticalOffset = 0.1;

myticklabel = {'$\sigma$', 'b', 'c'};
for xx=1:1:3
text(xTicks(xx), minY - verticalOffset, myticklabel{xx},...
'HorizontalAlignment','Right','interpreter', 'latex'); 
end

==> anc/code/toolbox_plot/plot_autocorr.m <==
function varargout = plot_autocorr(y,numLags,numMA,numSTD)
% modification by mc

%AUTOCORR Sample autocorrelation
%
% Syntax:
%
%   [acf,lags,bounds] = autocorr(y)
%   [acf,lags,bounds] = autocorr(y,numLags,numMA,numSTD)
%   autocorr(...)
%
% Description:
%
%   Compute the sample autocorrelation function (ACF) of a univariate, 
%   stochastic time series y. When called with no output arguments,
%   AUTOCORR plots the ACF sequence with confidence bounds.
%
% Input Arguments:
%
%   y - Vector of observations of a univariate time series for which the
%     sample ACF is computed or plotted. The last element of y contains the
%     most recent observation.
%
% Optional Input Arguments:
%
%   numLags - Positive integer indicating the number of lags of the ACF 
%     to compute. If empty or missing, the default is to compute the ACF at 
%     lags 0,1,2, ... T = min[20,length(y)-1]. Since ACF is symmetric
%     about lag zero, negative lags are ignored.
%
%   numMA - Nonnegative integer indicating the number of lags beyond which 
%     the theoretical ACF is deemed to have died out. Under the hypothesis
%     that the underlying y is really an MA(numMA) process, the large-lag
%     standard error is computed via Bartlett's approximation for lags >
%     numMA as an indication of whether the ACF is effectively zero beyond
%     lag numMA. If numMA is empty or missing, the default is numMA = 0, in
%     which case y is assumed to be Gaussian white noise. If y is a
%     Gaussian white noise process of length N, the standard error will be
%     approximately 1/sqrt(N). numMA must be less than numLags.
%
%   numSTD - Positive scalar indicating the number of standard deviations
%     of the sample ACF estimation error to compute, assuming the
%     theoretical ACF of y is zero beyond lag numMA. When numMA = 0 and y
%     is a Gaussian white noise process of length numMA, specifying numSTD
%     will result in confidence bounds at +/-(numSTD/sqrt(numMA)). If empty
%     or missing, the default is numSTD = 2 (approximate 95% confidence).
%
% Output Arguments:
%
%   acf - Sample autocorrelation function of y. acf is a vector of 
%     length numLags+1 corresponding to lags 0,1,2,...,numLags. The first 
%     element of acf is unity (i.e., acf(1) = 1 at lag 0).
%
%   lags - Vector of lags corresponding to acf (0,1,2,...,numLags).
%
%   bounds - Two-element vector indicating the approximate upper and lower
%     confidence bounds, assuming that y is an MA(numMA) process. Note that 
%     bounds is approximate for lags > numMA only.
%
% Example:
%
%   % Create an MA(2) process from a sequence of 1000 Gaussian deviates,
%   % and assess whether the ACF is effectively zero for lags > 2:
%
%     x = randn(1000,1);         % 1000 Gaussian deviates ~ N(0,1)
%     y = filter([1 -1 1],1,x);  % Create an MA(2) process
%     autocorr(y,[],2)           % Inspect the ACF with 95% confidence
%
% Reference:
%
%   [1] Box, G. E. P., G. M. Jenkins, and G. C. Reinsel. Time Series
%       Analysis: Forecasting and Control. 3rd edition. Upper Saddle River,
%       NJ: Prentice-Hall, 1994.
%
% See also CROSSCORR, PARCORR, FILTER.

% Copyright 1999-2010 The MathWorks, Inc.   
% $Revision: 1.1.8.3 $  $Date: 2009/10/10 20:05:11 $

% Ensure the sample data is a vector:

[rows,columns] = size(y);

if (rows ~= 1) && (columns ~= 1)
    
    error('econ:autocorr:NonVectorInput',...
          'Input series must be a vector.')
      
end

rowSeries = (size(y,1) == 1);

y = y(:);         % Ensure a column vector
N = length(y);    % Sample size
defaultLags = 20; % Recommendation of [1]

% Ensure numLags is a positive integer or set default:

if (nargin >= 2) && ~isempty(numLags)
    
   if numel(numLags) > 1
       
      error('econ:autocorr:NonScalarLags',...
            'Number of ACF lags must be a scalar.')
        
   end
   
   if (round(numLags) ~= numLags) || (numLags <= 0)
       
      error('econ:autocorr:NonPositiveInteger',...
            'Number of ACF lags must be a positive integer.')
        
   end
   
   if numLags > (N-1)
       
      error('econ:autocorr:LagsTooLarge',...
            'Number of ACF lags must not exceed \nthe number of observations minus one.')
        
   end
   
else
    
   numLags = min(defaultLags,N-1); % Default
   
end


% Ensure numMA is a nonnegative integer or set default:

if (nargin >= 3) && ~isempty(numMA)
    
   if numel(numMA) > 1
       
      error('econ:autocorr:NonScalarNMA',...
            'Number of MA lags must be a scalar.')
        
   end
   
   if (round(numMA) ~= numMA) || (numMA < 0)
       
      error('econ:autocorr:NegativeIntegerNMA',...
            'Number of MA lags must be a nonnegative integer.')
        
   end
   
   if numMA >= numLags
       
      error('econ:autocorr:NMATooLarge',...
            'Number of MA lags must be \nless than number of ACF lags.')
        
   end
   
else
    
   numMA = 0; % Default
   
end

% Ensure numSTD is a positive scalar or set default:

if (nargin >= 4) && ~isempty(numSTD)
    
   if numel(numSTD) > 1
       
      error('econ:autocorr:NonScalarSTDs',...
            'Number of standard deviations must be a scalar.')
        
   end
   
   if numSTD < 0
       
      error('econ:autocorr:NegativeSTDs',...
            'Number of standard deviations must be nonnegative.')
        
   end
   
else
    
   numSTD = 2; % Default
   
end

% Convolution, polynomial multiplication, and FIR digital filtering are all
% the same operation. The FILTER command could be used to compute the ACF
% (by convolving the de-meaned y with a flipped version of itself), but
% FFT-based computation is significantly faster for large data sets.

% The ACF computation is based on [1], pages 30-34, 188:

nFFT = 2^(nextpow2(length(y))+1);
F = fft(y-mean(y),nFFT);
F = F.*conj(F);
acf = ifft(F);
acf = acf(1:(numLags+1)); % Retain non-negative lags
acf = acf./acf(1); % Normalize
acf = real(acf);

% Compute approximate confidence bounds using the approach in [1],
% equations 2.1.13 and 6.2.2, pp. 33 and 188, respectively:

sigmaNMA = sqrt((1+2*(acf(2:numMA+1)'*acf(2:numMA+1)))/N);  
bounds = sigmaNMA*[numSTD;-numSTD];
lags = (0:numLags)';

if nargout == 0

%  Plot the sample ACF:

   lineHandles = stem(lags,acf,'filled','r-o');
   set(lineHandles(1),'MarkerSize',7)
   grid('on')
   xlabel('Displacement', 'fontsize', 15)
   set(gca, 'fontsize', 15, 'linewidth', 2);
   ylim([-1,1]);
   %ylabel('Sample Autocorrelation')
   %title('Sample Autocorrelation Function')
   hold('on')

%  Plot confidence bounds (horizontal lines) under the hypothesis that the
%  underlying y is really an MA(numMA) process. Bartlett's approximation
%  gives an indication of whether the ACF is effectively zero beyond lag
%  numMA. For this reason, the confidence bounds appear over the ACF only
%  for lags greater than numMA (i.e., numMA+1, numMA+2, ... numLags). In
%  other words, the confidence bounds enclose only those lags for which the
%  null hypothesis is assumed to hold. 

   plot([numMA+0.5 numMA+0.5; numLags numLags],[bounds([1 1]) bounds([2 2])],'--b','linewidth',2);
   plot([0 numLags],[0 0],'-k');
   hold('off')
   a = axis;
   axis([a(1:3) 1]);

else

%  Re-format outputs for compatibility with the y input. When y is input as
%  a row vector, then pass the outputs as a row vectors; when y is a column
%  vector, then pass the outputs as a column vectors.

   if rowSeries
       
      acf = acf';
      lags = lags';
      bounds = bounds';
      
   end

   varargout = {acf,lags,bounds};

end

==> anc/code/toolbox_plot/rgb.m <==
% RGB  Rgb triple for given CSS color name
%
%   RGB = RGB('COLORNAME') returns the red-green-blue triple corresponding
%     to the color named COLORNAME by the CSS3 proposed standard [1], which
%     contains 139 different colors (an rgb triple is a 1x3 vector of
%     numbers between 0 and 1). COLORNAME is case insensitive, and for gray
%     colors both spellings (gray and grey) are allowed.
%
%   RGB CHART creates a figure window showing all the available colors with
%     their names.
%
%   EXAMPLES
%     c = rgb('DarkRed')               gives c = [0.5430 0 0]
%     c = rgb('Green')                 gives c = [0 0.5 0]
%     plot(x,y,'color',rgb('orange'))  plots an orange line through x and y
%     rgb chart                        shows all the colors
%
%   BACKGROUND
%     The color names of [1] have already been ratified in [2], and
%     according to [3] they are accepted by almost all web browsers and are
%     used in Microsoft's .net framework. All but four colors agree with
%     the X11 colornames, as detailed in [4]. Of these the most important
%     clash is green, defined as [0 0.5 0] by CSS and [0 1 0] by X11. The
%     definition of green in Matlab matches the X11 definition and gives a
%     very light green, called lime by CSS (many users of Matlab have
%     discovered this when trying to color graphs with 'g-'). Note that
%     cyan and aqua are synonyms as well as magenta and fuchsia.
%
%   ABOUT RGB
%     This program is public domain and may be distributed freely.
%     Author: Kristján Jónasson, Dept. of Computer Science, University of
%     Iceland (jonasson@hi.is). June 2009.
%
%   REFERENCES
%     [1] "CSS Color module level 3", W3C (World Wide Web Consortium)
%         working draft 21 July 2008, http://www.w3.org/TR/css3-color
%
%     [2] "Scalable Vector Graphics (SVG) 1.1 specification", W3C
%         recommendation 14 January 2003, edited in place 30 April 2009,
%         http://www.w3.org/TR/SVG
%
%     [3] "Web colors", http://en.wikipedia.org/wiki/Web_colors
%
%     [4] "X11 color names" http://en.wikipedia.org/wiki/X11_color_names

function rgb = rgb(s)
  persistent num name
  if isempty(num) % First time rgb is called
    [num,name] = getcolors();
    name = lower(name);
    num = reshape(hex2dec(num), [], 3);
    % Divide most numbers by 256 for "aesthetic" reasons (green=[0 0.5 0])
    I = num < 240;  % (interpolate F0--FF linearly from 240/256 to 1.0)
    num(I) = num(I)/256;
    num(~I) = ((num(~I) - 240)/15 + 15)/16; + 240;
  end
  if strcmpi(s,'chart')
    showcolors()
  else
    k = find(strcmpi(s, name));
    if isempty(k)
      error(['Unknown color: ' s]);
    else
      rgb = num(k(1), :);
    end
  end
end

function showcolors()
  [num,name] = getcolors();
  grp = {'White', 'Gray', 'Red', 'Pink', 'Orange', 'Yellow', 'Brown'...
    , 'Green', 'Blue', 'Purple', 'Grey'};
  J = [1,3,6,8,9,10,11];
  fl = lower(grp);
  nl = lower(name);
  for i=1:length(grp)
    n(i) = strmatch(fl{i}, nl, 'exact'); 
  end
  clf
  p = get(0,'screensize');
  wh = 0.6*p(3:4);
  xy0 = p(1:2)+0.5*p(3:4) - wh/2;
  set(gcf,'position', [xy0 wh]);
  axes('position', [0 0 1 1], 'visible', 'off');
  hold on
  x = 0;
  N = 0;
  for i=1:length(J)-1
    N = max(N, n(J(i+1)) - n(J(i)) + (J(i+1) - J(i))*1.3); 
  end
  h = 1/N;
  w = 1/(length(J)-1);
  d = w/30;
  for col = 1:length(J)-1;
    y = 1 - h;
    for i=J(col):J(col+1)-1
      t = text(x+w/2, y+h/10 , [grp{i} ' colors']);
      set(t, 'fontw', 'bold', 'vert','bot', 'horiz','cent', 'fontsize',10);
      y = y - h;
      for k = n(i):n(i+1)-1
        c = rgb(name{k});
        bright = (c(1)+2*c(2)+c(3))/4;
        if bright < 0.5, txtcolor = 'w'; else txtcolor = 'k'; end
        rectangle('position',[x+d,y,w-2*d,h],'facecolor',c);
        t = text(x+w/2, y+h/2, name{k}, 'color', txtcolor);
        set(t, 'vert', 'mid', 'horiz', 'cent', 'fontsize', 9);
        y = y - h;
      end
      y = y - 0.3*h;
    end
    x = x + w;
  end
end

function [hex,name] = getcolors()
  css = {
    %White colors
    'FF','FF','FF', 'White'
    'FF','FA','FA', 'Snow'
    'F0','FF','F0', 'Honeydew'
    'F5','FF','FA', 'MintCream'
    'F0','FF','FF', 'Azure'
    'F0','F8','FF', 'AliceBlue'
    'F8','F8','FF', 'GhostWhite'
    'F5','F5','F5', 'WhiteSmoke'
    'FF','F5','EE', 'Seashell'
    'F5','F5','DC', 'Beige'
    'FD','F5','E6', 'OldLace'
    'FF','FA','F0', 'FloralWhite'
    'FF','FF','F0', 'Ivory'
    'FA','EB','D7', 'AntiqueWhite'
    'FA','F0','E6', 'Linen'
    'FF','F0','F5', 'LavenderBlush'
    'FF','E4','E1', 'MistyRose'
    %Grey colors'
    '80','80','80', 'Gray'
    'DC','DC','DC', 'Gainsboro'
    'D3','D3','D3', 'LightGray'
    'C0','C0','C0', 'Silver'
    'A9','A9','A9', 'DarkGray'
    '69','69','69', 'DimGray'
    '77','88','99', 'LightSlateGray'
    '70','80','90', 'SlateGray'
    '2F','4F','4F', 'DarkSlateGray'
    '00','00','00', 'Black'
    %Red colors
    'FF','00','00', 'Red'
    'FF','A0','7A', 'LightSalmon'
    'FA','80','72', 'Salmon'
    'E9','96','7A', 'DarkSalmon'
    'F0','80','80', 'LightCoral'
    'CD','5C','5C', 'IndianRed'
    'DC','14','3C', 'Crimson'
    'B2','22','22', 'FireBrick'
    '8B','00','00', 'DarkRed'
    %Pink colors
    'FF','C0','CB', 'Pink'
    'FF','B6','C1', 'LightPink'
    'FF','69','B4', 'HotPink'
    'FF','14','93', 'DeepPink'
    'DB','70','93', 'PaleVioletRed'
    'C7','15','85', 'MediumVioletRed'
    %Orange colors
    'FF','A5','00', 'Orange'
    'FF','8C','00', 'DarkOrange'
    'FF','7F','50', 'Coral'
    'FF','63','47', 'Tomato'
    'FF','45','00', 'OrangeRed'
    %Yellow colors
    'FF','FF','00', 'Yellow'
    'FF','FF','E0', 'LightYellow'
    'FF','FA','CD', 'LemonChiffon'
    'FA','FA','D2', 'LightGoldenrodYellow'
    'FF','EF','D5', 'PapayaWhip'
    'FF','E4','B5', 'Moccasin'
    'FF','DA','B9', 'PeachPuff'
    'EE','E8','AA', 'PaleGoldenrod'
    'F0','E6','8C', 'Khaki'
    'BD','B7','6B', 'DarkKhaki'
    'FF','D7','00', 'Gold'
    %Brown colors
    'A5','2A','2A', 'Brown'
    'FF','F8','DC', 'Cornsilk'
    'FF','EB','CD', 'BlanchedAlmond'
    'FF','E4','C4', 'Bisque'
    'FF','DE','AD', 'NavajoWhite'
    'F5','DE','B3', 'Wheat'
    'DE','B8','87', 'BurlyWood'
    'D2','B4','8C', 'Tan'
    'BC','8F','8F', 'RosyBrown'
    'F4','A4','60', 'SandyBrown'
    'DA','A5','20', 'Goldenrod'
    'B8','86','0B', 'DarkGoldenrod'
    'CD','85','3F', 'Peru'
    'D2','69','1E', 'Chocolate'
    '8B','45','13', 'SaddleBrown'
    'A0','52','2D', 'Sienna'
    '80','00','00', 'Maroon'
    %Green colors
    '00','80','00', 'Green'
    '98','FB','98', 'PaleGreen'
    '90','EE','90', 'LightGreen'
    '9A','CD','32', 'YellowGreen'
    'AD','FF','2F', 'GreenYellow'
    '7F','FF','00', 'Chartreuse'
    '7C','FC','00', 'LawnGreen'
    '00','FF','00', 'Lime'
    '32','CD','32', 'LimeGreen'
    '00','FA','9A', 'MediumSpringGreen'
    '00','FF','7F', 'SpringGreen'
    '66','CD','AA', 'MediumAquamarine'
    '7F','FF','D4', 'Aquamarine'
    '20','B2','AA', 'LightSeaGreen'
    '3C','B3','71', 'MediumSeaGreen'
    '2E','8B','57', 'SeaGreen'
    '8F','BC','8F', 'DarkSeaGreen'
    '22','8B','22', 'ForestGreen'
    '00','64','00', 'DarkGreen'
    '6B','8E','23', 'OliveDrab'
    '80','80','00', 'Olive'
    '55','6B','2F', 'DarkOliveGreen'
    '00','80','80', 'Teal'
    %Blue colors
    '00','00','FF', 'Blue'
    'AD','D8','E6', 'LightBlue'
    'B0','E0','E6', 'PowderBlue'
    'AF','EE','EE', 'PaleTurquoise'
    '40','E0','D0', 'Turquoise'
    '48','D1','CC', 'MediumTurquoise'
    '00','CE','D1', 'DarkTurquoise'
    'E0','FF','FF', 'LightCyan'
    '00','FF','FF', 'Cyan'
    '00','FF','FF', 'Aqua'
    '00','8B','8B', 'DarkCyan'
    '5F','9E','A0', 'CadetBlue'
    'B0','C4','DE', 'LightSteelBlue'
    '46','82','B4', 'SteelBlue'
    '87','CE','FA', 'LightSkyBlue'
    '87','CE','EB', 'SkyBlue'
    '00','BF','FF', 'DeepSkyBlue'
    '1E','90','FF', 'DodgerBlue'
    '64','95','ED', 'CornflowerBlue'
    '41','69','E1', 'RoyalBlue'
    '00','00','CD', 'MediumBlue'
    '00','00','8B', 'DarkBlue'
    '00','00','80', 'Navy'
    '19','19','70', 'MidnightBlue'
    %Purple colors
    '80','00','80', 'Purple'
    'E6','E6','FA', 'Lavender'
    'D8','BF','D8', 'Thistle'
    'DD','A0','DD', 'Plum'
    'EE','82','EE', 'Violet'
    'DA','70','D6', 'Orchid'
    'FF','00','FF', 'Fuchsia'
    'FF','00','FF', 'Magenta'
    'BA','55','D3', 'MediumOrchid'
    '93','70','DB', 'MediumPurple'
    '99','66','CC', 'Amethyst'
    '8A','2B','E2', 'BlueViolet'
    '94','00','D3', 'DarkViolet'
    '99','32','CC', 'DarkOrchid'
    '8B','00','8B', 'DarkMagenta'
    '6A','5A','CD', 'SlateBlue'
    '48','3D','8B', 'DarkSlateBlue'
    '7B','68','EE', 'MediumSlateBlue'
    '4B','00','82', 'Indigo'
    %Gray repeated with spelling grey
    '80','80','80', 'Grey'
    'D3','D3','D3', 'LightGrey'
    'A9','A9','A9', 'DarkGrey'
    '69','69','69', 'DimGrey'
    '77','88','99', 'LightSlateGrey'
    '70','80','90', 'SlateGrey'
    '2F','4F','4F', 'DarkSlateGrey'
    };
  hex = css(:,1:3);
  name = css(:,4);
end

==> anc/code/toolbox_plot/rotateXLabels.m <==
function hh = rotateXLabels( ax, angle, varargin )
%rotateXLabels: rotate any xticklabels
%
%   hh = rotateXLabels(ax,angle) rotates all XLabels on axes AX by an angle
%   ANGLE (in degrees). Handles to the resulting text objects are returned
%   in HH.
%
%   hh = rotateXLabels(ax,angle,param,value,...) also allows one or more
%   optional parameters to be specified. Possible parameters are:
%     'MaxStringLength'   The maximum length of label to show (default inf)
%
%   Examples:
%   >> bar( hsv(5)+0.05 )
%   >> days = {'Monday','Tuesday','Wednesday','Thursday','Friday'};
%   >> set( gca(), 'XTickLabel', days )
%   >> rotateXLabels( gca(), 45 )
%
%   See also: GCA, BAR

%   Copyright 2006-2013 The MathWorks Ltd.

error( nargchk( 2, inf, nargin ) );
if ~isnumeric( angle ) || ~isscalar( angle )
    error( 'RotateXLabels:BadAngle', 'Parameter ANGLE must be a scalar angle in degrees' )
end
angle = mod( angle, 360 );

[maxStringLength] = parseInputs( varargin{:} );

% Get the existing label texts and clear them
[vals, labels] = findAndClearExistingLabels( ax, maxStringLength );

% Create the new label texts
h = createNewLabels( ax, vals, labels, angle );

% Reposition the axes itself to leave space for the new labels
repositionAxes( ax );

% If an X-label is present, move it too
repositionXLabel( ax );

% Store angle
setappdata( ax, 'RotateXLabelsAngle', angle );

% Only send outputs if requested
if nargout
    hh = h;
end

%-------------------------------------------------------------------------%
    function [maxStringLength] = parseInputs( varargin )
        % Parse optional inputs
        maxStringLength = inf;
        if nargin > 0
            params = varargin(1:2:end);
            values = varargin(2:2:end);
            if numel( params ) ~= numel( values )
                error( 'RotateXLabels:BadSyntax', 'Optional arguments must be specified as parameter-value pairs.' );
            end
            if any( ~cellfun( 'isclass', params, 'char' ) )
                error( 'RotateXLabels:BadSyntax', 'Optional argument names must be specified as strings.' );
            end
            for pp=1:numel( params )
                switch upper( params{pp} )
                    case 'MAXSTRINGLENGTH'
                        maxStringLength = values{pp};
                        
                    otherwise
                        error( 'RotateXLabels:BadParam', 'Optional parameter ''%s'' not recognised.', params{pp} );
                end
            end
        end
    end % parseInputs
%-------------------------------------------------------------------------%
    function [vals,labels] = findAndClearExistingLabels( ax, maxStringLength )
        % Get the current tick positions so that we can place our new labels
        vals = get( ax, 'XTick' );
        
        % Now determine the labels. We look first at for previously rotated labels
        % since if there are some the actual labels will be empty.
        ex = findall( ax, 'Tag', 'RotatedXTickLabel' );
        if isempty( ex )
            % Store the positions and labels
            labels = get( ax, 'XTickLabel' );
            if isempty( labels )
                % No labels!
                return
            else
                if ~iscell(labels)
                    labels = cellstr(labels);
                end
            end
            % Clear existing labels so that xlabel is in the right position
            set( ax, 'XTickLabel', {}, 'XTickMode', 'Manual' );
            setappdata( ax, 'OriginalXTickLabels', labels );
        else
            % Labels have already been rotated, so capture them
            labels = getappdata( ax, 'OriginalXTickLabels' );
            set(ex, 'DeleteFcn', []);
            delete(ex);
        end
        % Limit the length, if requested
        if isfinite( maxStringLength )
            for ll=1:numel( labels )
                if length( labels{ll} ) > maxStringLength
                    labels{ll} = labels{ll}(1:maxStringLength);
                end
            end
        end
        
    end % findAndClearExistingLabels
%-------------------------------------------------------------------------%
    function restoreDefaultLabels( ax )
        % Restore the default axis behavior
        removeListeners( ax );
        
        % Try to restore the tick marks and labels
        set( ax, 'XTickMode', 'auto', 'XTickLabelMode', 'auto' );
        rmappdata( ax, 'OriginalXTickLabels' );
        
        % Try to restore the axes position
        if isappdata( ax, 'OriginalAxesPosition' )
            set( ax, 'Position', getappdata( ax, 'OriginalAxesPosition' ) );
            rmappdata( ax, 'OriginalAxesPosition' );
        end
    end
%-------------------------------------------------------------------------%
    function textLabels = createNewLabels( ax, vals, labels, angle )
        % Work out the ticklabel positions
        zlim = get(ax,'ZLim');
        z = zlim(1);
        
        % We want to work in normalised coords, but this doesn't print 
        % correctly. Instead we have to work in data units even though it
        % makes positioning hard.
        ylim = get( ax, 'YLim' );
        if strcmpi( get( ax, 'XAxisLocation' ), 'Top' )
            y = ylim(2);
        else
            y = ylim(1);
        end
        
        % Now create new text objects in similar positions.
        textLabels = -1*ones( numel( vals ), 1 );
        for ll=1:numel(vals)
            textLabels(ll) = text( ...
                'Units', 'Data', ...
                'Position', [vals(ll), y, z], ...
                'String', labels{ll}, ...
                'Parent', ax, ...
                'Clipping', 'off', ...
                'Rotation', angle, ...
                'Tag', 'RotatedXTickLabel', ...
                'UserData', vals(ll));
        end
        % So that we can respond to CLA and CLOSE, attach a delete
        % callback. We only attach it to one label to save massive numbers
        % of callbacks during axes shut-down.
        set(textLabels(end), 'DeleteFcn', @onTextLabelDeleted);
        
        % Now copy font properties into the texts
        updateFont();
        % Update the alignment of the text
        updateAlignment();
 
    end % createNewLabels

%-------------------------------------------------------------------------%
    function repositionAxes( ax )
        % Reposition the axes so that there's room for the labels
        % Note that we only do this if the OuterPosition is the thing being
        % controlled
        if ~strcmpi( get( ax, 'ActivePositionProperty' ), 'OuterPosition' )
            return;
        end
        
        % Work out the maximum height required for the labels
        labelHeight = getLabelHeight(ax);
        
        % Remove listeners while we mess around with things, otherwise we'll
        % trigger redraws recursively
        removeListeners( ax );
        
        % Change to normalized units for the position calculation
        oldUnits = get( ax, 'Units' );
        set( ax, 'Units', 'Normalized' );
        
        % Not sure why, but the extent seems to be proportional to the height of the axes.
        % Correct that now.
        set( ax, 'ActivePositionProperty', 'Position' );
        pos = get( ax, 'Position' );
        axesHeight = pos(4);
        % Make sure we don't adjust away the axes entirely!
        heightAdjust = min( (axesHeight*0.9), labelHeight*axesHeight );
        
        % Move the axes
        if isappdata( ax, 'OriginalAxesPosition' )
            pos = getappdata( ax, 'OriginalAxesPosition' );
        else
            pos = get(ax,'Position');
            setappdata( ax, 'OriginalAxesPosition', pos );
        end
        if strcmpi( get( ax, 'XAxisLocation' ), 'Bottom' )
            % Move it up and reduce the height
            set( ax, 'Position', pos+[0 heightAdjust 0 -heightAdjust] )
        else
            % Just reduce the height
            set( ax, 'Position', pos+[0 0 0 -heightAdjust] )
        end
        set( ax, 'Units', oldUnits );
        set( ax, 'ActivePositionProperty', 'OuterPosition' );
        
        % Make sure we find out if axes properties are changed
        addListeners( ax );
        
    end % repositionAxes

%-------------------------------------------------------------------------%
    function repositionXLabel( ax )
        % Try to work out where to put the xlabel
        removeListeners( ax );
        labelHeight = getLabelHeight(ax);
        
        % Use the new max extent to move the xlabel. We may also need to
        % move the title
        xlab = get(ax,'XLabel');
        titleh = get( ax, 'Title' );
        set( [xlab,titleh], 'Units', 'Normalized' );
        if strcmpi( get( ax, 'XAxisLocation' ), 'Top' )
            titleExtent = get( xlab, 'Extent' );
            set( xlab, 'Position', [0.5 1+labelHeight-titleExtent(4) 0] );
            set( titleh, 'Position', [0.5 1+labelHeight 0] );
        else
            set( xlab, 'Position', [0.5 -labelHeight 0] );
            set( titleh, 'Position', [0.5 1 0] );
        end
        addListeners( ax );
    end % repositionXLabel

%-------------------------------------------------------------------------%
    function height = getLabelHeight(ax)
        height = 0;
        textLabels = findall( ax, 'Tag', 'RotatedXTickLabel' );
        if isempty(textLabels)
            return;
        end
        oldUnits = get( textLabels(1), 'Units' );
        set( textLabels, 'Units', 'Normalized' );
        for ll=1:numel(vals)
            ext = get( textLabels(ll), 'Extent' );
            if ext(4) > height
                height = ext(4);
            end
        end
        set( textLabels, 'Units', oldUnits );
    end % getLabelExtent

%-------------------------------------------------------------------------%
    function updateFont()
        % Update the rotated text fonts when the axes font changes
        properties = {
            'FontName'
            'FontSize'
            'FontAngle'
            'FontWeight'
            'FontUnits'
            };
        propertyValues = get( ax, properties );
        textLabels = findall( ax, 'Tag', 'RotatedXTickLabel' );
        set( textLabels, properties, propertyValues );
    end % updateFont

    function updateAlignment()
        textLabels = findall( ax, 'Tag', 'RotatedXTickLabel' );
        angle = get( textLabels(1), 'Rotation' );
        % Depending on the angle, we may need to change the alignment. We change
        % alignments within 5 degrees of each 90 degree orientation.
        if strcmpi( get( ax, 'XAxisLocation' ), 'Top' )
            if 0 <= angle && angle < 5
                set( textLabels, 'HorizontalAlignment', 'Center', 'VerticalAlignment', 'Bottom' );
            elseif 5 <= angle && angle < 85
                set( textLabels, 'HorizontalAlignment', 'Left', 'VerticalAlignment', 'Bottom' );
            elseif 85 <= angle && angle < 95
                set( textLabels, 'HorizontalAlignment', 'Left', 'VerticalAlignment', 'Middle' );
            elseif 95 <= angle && angle < 175
                set( textLabels, 'HorizontalAlignment', 'Left', 'VerticalAlignment', 'Top' );
            elseif 175 <= angle && angle < 185
                set( textLabels, 'HorizontalAlignment', 'Center', 'VerticalAlignment', 'Top' );
            elseif 185 <= angle && angle < 265
                set( textLabels, 'HorizontalAlignment', 'Right', 'VerticalAlignment', 'Top' );
            elseif 265 <= angle && angle < 275
                set( textLabels, 'HorizontalAlignment', 'Right', 'VerticalAlignment', 'Middle' );
            elseif 275 <= angle && angle < 355
                set( textLabels, 'HorizontalAlignment', 'Right', 'VerticalAlignment', 'Bottom' );
            else % 355-360
                set( textLabels, 'HorizontalAlignment', 'Center', 'VerticalAlignment', 'Bottom' );
            end
        else
            if 0 <= angle && angle < 5
                set( textLabels, 'HorizontalAlignment', 'Center', 'VerticalAlignment', 'Top' );
            elseif 5 <= angle && angle < 85
                set( textLabels, 'HorizontalAlignment', 'Right', 'VerticalAlignment', 'Top' );
            elseif 85 <= angle && angle < 95
                set( textLabels, 'HorizontalAlignment', 'Right', 'VerticalAlignment', 'Middle' );
            elseif 95 <= angle && angle < 175
                set( textLabels, 'HorizontalAlignment', 'Right', 'VerticalAlignment', 'Bottom' );
            elseif 175 <= angle && angle < 185
                set( textLabels, 'HorizontalAlignment', 'Center', 'VerticalAlignment', 'Bottom' );
            elseif 185 <= angle && angle < 265
                set( textLabels, 'HorizontalAlignment', 'Left', 'VerticalAlignment', 'Bottom' );
            elseif 265 <= angle && angle < 275
                set( textLabels, 'HorizontalAlignment', 'Left', 'VerticalAlignment', 'Middle' );
            elseif 275 <= angle && angle < 355
                set( textLabels, 'HorizontalAlignment', 'Left', 'VerticalAlignment', 'Top' );
            else % 355-360
                set( textLabels, 'HorizontalAlignment', 'Center', 'VerticalAlignment', 'Top' );
            end
        end
    end

%-------------------------------------------------------------------------%
    function onAxesFontChanged( ~, ~ )
        updateFont();
        repositionAxes( ax );
        repositionXLabel( ax );
    end % onAxesFontChanged

%-------------------------------------------------------------------------%
    function onAxesPositionChanged( ~, ~ )
        % We need to accept the new position, so remove the appdata before
        % redrawing
        if isappdata( ax, 'OriginalAxesPosition' )
            rmappdata( ax, 'OriginalAxesPosition' );
        end
        if isappdata( ax, 'OriginalXLabelPosition' )
            rmappdata( ax, 'OriginalXLabelPosition' );
        end
        repositionAxes( ax );
        repositionXLabel( ax );
    end % onAxesPositionChanged

%-------------------------------------------------------------------------%
    function onXAxisLocationChanged( ~, ~ )
        updateAlignment();
        repositionAxes( ax );
        repositionXLabel( ax );
    end % onXAxisLocationChanged

%-------------------------------------------------------------------------%
    function onAxesLimitsChanged( ~, ~ )
        % The limits have moved, so make sure the labels are still ok
        textLabels = findall( ax, 'Tag', 'RotatedXTickLabel' );
        xlim = get( ax, 'XLim' );
        ylim = get( ax, 'YLim' );
        if strcmpi( get( ax, 'XAxisLocation'), 'Bottom' )
            pos = [0 ylim(1)];
        else
            pos = [0 ylim(2)];
        end
        for tt=1:numel( textLabels )
            xval = get( textLabels(tt), 'UserData' );
            pos(1) = xval;
            % If the tick is off the edge, make it invisible
            if xval<xlim(1) || xval>xlim(2)
                set( textLabels(tt), 'Visible', 'off', 'Position', pos )
            elseif ~strcmpi( get( textLabels(tt), 'Visible' ), 'on' )
                set( textLabels(tt), 'Visible', 'on', 'Position', pos )
            else
                % Just set the position
                set( textLabels(tt), 'Position', pos );
            end
        end

        repositionXLabel( ax );
    end % onAxesPositionChanged

%-------------------------------------------------------------------------%
    function onTextLabelDeleted( ~, ~ )
        % The final text label has been deleted. This is likely from a 
        % "cla" or "close" call, so we should remove all of our dirty
        % hacks.
        restoreDefaultLabels(ax);
    end

%-------------------------------------------------------------------------%
    function addListeners( ax )
        % Create listeners. We store the array of listeners in the axes to make
        % sure that they have the same life-span as the axes they are listening to.
        axh = handle( ax );
        listeners = [
            handle.listener( axh, findprop( axh, 'FontName' ), 'PropertyPostSet', @onAxesFontChanged )
            handle.listener( axh, findprop( axh, 'FontSize' ), 'PropertyPostSet', @onAxesFontChanged )
            handle.listener( axh, findprop( axh, 'FontWeight' ), 'PropertyPostSet', @onAxesFontChanged )
            handle.listener( axh, findprop( axh, 'FontAngle' ), 'PropertyPostSet', @onAxesFontChanged )
            handle.listener( axh, findprop( axh, 'FontUnits' ), 'PropertyPostSet', @onAxesFontChanged )
            handle.listener( axh, findprop( axh, 'OuterPosition' ), 'PropertyPostSet', @onAxesPositionChanged )
            handle.listener( axh, findprop( axh, 'XLim' ), 'PropertyPostSet', @onAxesLimitsChanged )
            handle.listener( axh, findprop( axh, 'YLim' ), 'PropertyPostSet', @onAxesLimitsChanged )
            handle.listener( axh, findprop( axh, 'XAxisLocation' ), 'PropertyPostSet', @onXAxisLocationChanged )
            ];
        setappdata( ax, 'RotateXLabelsListeners', listeners );
    end % addListeners

%-------------------------------------------------------------------------%
    function removeListeners( ax )
        % Rempove any property listeners whilst we are fiddling with the axes
        if isappdata( ax, 'RotateXLabelsListeners' )
            delete( getappdata( ax, 'RotateXLabelsListeners' ) );
            rmappdata( ax, 'RotateXLabelsListeners' );
        end
    end % removeListeners



end % EOF

==> anc/code/toolbox_plot/rotateticklabel.m <==
function th=rotateticklabel(h,rot,demo)
%ROTATETICKLABEL rotates tick labels
%   TH=ROTATETICKLABEL(H,ROT) is the calling form where H is a handle to
%   the axis that contains the XTickLabels that are to be rotated. ROT is
%   an optional parameter that specifies the angle of rotation. The default
%   angle is 90. TH is a handle to the text objects created. For long
%   strings such as those produced by datetick, you may have to adjust the
%   position of the axes so the labels don't get cut off.
%
%   Of course, GCA can be substituted for H if desired.
%
%   TH=ROTATETICKLABEL([],[],'demo') shows a demo figure.
%
%   Known deficiencies: if tick labels are raised to a power, the power
%   will be lost after rotation.
%
%   See also datetick.

%   Written Oct 14, 2005 by Andy Bliss
%   Copyright 2005 by Andy Bliss

%DEMO:
if nargin==3
    x=[now-.7 now-.3 now];
    y=[20 35 15];
    figure
    plot(x,y,'.-')
    datetick('x',0,'keepticks')
    h=gca;
    set(h,'position',[0.13 0.35 0.775 0.55])
    rot=90;
end

%set the default rotation if user doesn't specify
if nargin==1
    rot=90;
end
%make sure the rotation is in the range 0:360 (brute force method)
while rot>360
    rot=rot-360;
end
while rot<0
    rot=rot+360;
end
%get current tick labels
a=get(h,'XTickLabel');
%erase current tick labels from figure
set(h,'XTickLabel',[]);
%get tick label positions
b=get(h,'XTick');
c=get(h,'YTick');
%make new tick labels
if rot<180
    th=text(b,repmat(c(1)-.1*(c(2)-c(1)),length(b),1),a,'HorizontalAlignment','right','rotation',rot);
else
    th=text(b,repmat(c(1)-.1*(c(2)-c(1)),length(b),1),a,'HorizontalAlignment','left','rotation',rot);
end



==> anc/code/toolbox_plot/saveas_eps.m <==
function saveas_eps(fig,savefilename)
% save file as eps
saveas(fig, savefilename, 'psc2');


==> anc/code/toolbox_plot/setmyfig.m <==
function setmyfig(fig, position, version)
% set figures
if nargin == 1
    position = [1.7, 1.2, 17, 6.5];
    version = 1; %new version
end

if nargin == 2
    version = 2; %new version
end


set(fig, 'color', 'w');
set(fig, 'units', 'inches');
set(fig, 'position', position);
% set(fig, 'paperpositionmode', 'auto');
% set(fig, 'outerPosition', position);
set(fig, 'paperpositionmode', 'manual');
set(fig, 'PaperPosition', [0,0,position(3), position(4)]);

if version == 1
    ti = get(gca,'TightInset');  %left, down, up, right
    set(gca,'LooseInset',[ti(1)+0.01, ti(2)*3, ti(3), ti(4)])
end
if version == 2
    ti = get(gca,'TightInset');  %left, down, up, right
    set(gca,'LooseInset',[ti(1)+0.02, ti(2)*3, ti(3), ti(4)])
end
% set(gca,'LooseInset',get(gca,'TightInset')*20)


% set(gcf, 'PaperPosition',[0 0 position(3)+ti(1)+ti(3) position(4)+ti(2)+ti(4)]);
% set(gcf, 'PaperPosition',[0 0 position(3)+100 position(4)+ti(2)+ti(4)]);
    


==> anc/code/toolbox_plot/setmyfig2.m <==
function setmyfig2(fig, position, version)
% set figures
if nargin == 1
    position = [1.7, 1.2, 17, 6.5];
    version = 1; %new version
end

if nargin == 2
    version = 1; %new version
end


set(fig, 'color', 'w');
set(fig, 'units', 'inches');
set(fig, 'position', position);
% set(fig, 'paperpositionmode', 'auto');
% set(fig, 'outerPosition', position);
set(fig, 'paperpositionmode', 'manual');
set(fig, 'PaperPosition', [0,0,position(3), position(4)]);

if version == 1
    ti = get(gca,'TightInset');  %left, down, up, right
    set(gca,'LooseInset',[ti(1)+0.01, ti(2)*3, ti(3), ti(4)])
end

% set(gca,'LooseInset',get(gca,'TightInset')*20)


% set(gcf, 'PaperPosition',[0 0 position(3)+ti(1)+ti(3) position(4)+ti(2)+ti(4)]);
% set(gcf, 'PaperPosition',[0 0 position(3)+100 position(4)+ti(2)+ti(4)]);
    


==> anc/code/toolbox_plot/shadenber.m <==
function []=shadenber(blah)
% shadenber.m
%  Routine to shade the nberdates in a figure
% Taken from: http://www.stanford.edu/~chadj/ChadMatlabFunctions.html
% Modified by Minchul Shin (make it self contained function)
% Last updates: 7/18/2013
% NOTE
% - x-axis should follow the date convention like:
%   date convention: year + (month-1)/12
% EXAMPLE
% xcal = ((1959+(3-1)/12):1/12:(2013+(7-1)/12))';
% x    = randn(length(xcal,1));
% plot(xcal,x);
% shadenber;

%% Define NBER dates
%  Official NBER recession dates, from
%   http://www.nber.org/cycles/cyclesmain.html  (see NBERcycles.html)
dates=[
% Peak Year,Month   Trough Year, Month
1857 6      1858 12;
1860 10     1861 6 ;
1865 4      1867 12;
1869 6      1870 12;
1873 10     1879 3 ;
1882 3      1885 5 ;
1887 3      1888 4 ;
1890 7      1891 5 ;
1893 1      1894 6 ;
1895 12     1897 6 ;
1899 6      1900 12;
1902 9      1904 8 ;
1907 5      1908 6 ;
1910 1      1912 1 ;
1913 1      1914 12;
1918 8      1919 3 ;
1920 1      1921 7 ;
1923 5      1924 7 ;
1926 10     1927 11;
1929 8      1933 3 ;
1937 5      1938 6 ;
1945 2      1945 10;
1948 11     1949 10;
1953 7      1954 5 ;
1957 8      1958 4 ;
1960 4      1961 2 ;
1969 12     1970 11;
1973 11     1975 3 ;
1980 1      1980 7 ;
1981 7      1982 11;
1990 7      1991 3 ;
2001 3      2001 11;
2007 12     2009 06;  % Starts Dec 2007, End=June 2009
      ];

start  = dates(:,1)+(dates(:,2)-1)/12;
finish = dates(:,3)+(dates(:,4)-1)/12;


%% Plot NBER recession shade
curax=axis;
indx1=find(finish>curax(1));  % First recession to include;
indx2=find(start<curax(2));  % Last recession to include;
indx1=indx1(1);
indx2=indx2(length(indx2));
if start(indx1)<curax(1);
  start(indx1)=curax(1);
end;
if finish(indx2)>curax(2);
  finish(indx2)=curax(2);
end;

% colorstr=[159 182 205]/256;
colorstr = rgb('lightgrey');

shade(start(indx1:indx2),finish(indx1:indx2),colorstr);
end


% function used here in this file
function []=shade(start,finish,colorstr)

% function []=shade(start,finish,colorstr);
%
%  start and finish are Nx1 vectors of starting and ending years.
%  The function shades between the start and finish pairs using colorstr

if ~exist('colorstr'); colorstr='y'; end;  % default is yellow
curax=axis;
y=[curax(3) curax(4) curax(4) curax(3)];
hold on;
for i=1:length(start);
  x=[start(i) start(i) finish(i) finish(i)];
  fill(x,y,colorstr);
end;
  
% Now, prevent the shading from covering up the lines in the plot.  
h = findobj(gca,'Type','line');
% set(h,'EraseMode','xor');
set(h,'EraseMode','background');
 
h = findobj(gca,'Type','patch');
set(h,'EdgeColor','none');
alpha(h, 0.7);


% This last one makes the tick marks visible
set(gca, 'Layer', 'top')
end



==> anc/code/toolbox_plot/shadenber_grey.m <==
function []=shadenber(blah)
% shadenber.m
%  Routine to shade the nberdates in a figure
% Taken from: http://www.stanford.edu/~chadj/ChadMatlabFunctions.html
% Modified by Minchul Shin (make it self contained function)
% Last updates: 7/18/2013
% NOTE
% - x-axis should follow the date convention like:
%   date convention: year + (month-1)/12
% EXAMPLE
% xcal = ((1959+(3-1)/12):1/12:(2013+(7-1)/12))';
% x    = randn(length(xcal,1));
% plot(xcal,x);
% shadenber;

%% Define NBER dates
%  Official NBER recession dates, from
%   http://www.nber.org/cycles/cyclesmain.html  (see NBERcycles.html)
dates=[
% Peak Year,Month   Trough Year, Month
1857 6      1858 12;
1860 10     1861 6 ;
1865 4      1867 12;
1869 6      1870 12;
1873 10     1879 3 ;
1882 3      1885 5 ;
1887 3      1888 4 ;
1890 7      1891 5 ;
1893 1      1894 6 ;
1895 12     1897 6 ;
1899 6      1900 12;
1902 9      1904 8 ;
1907 5      1908 6 ;
1910 1      1912 1 ;
1913 1      1914 12;
1918 8      1919 3 ;
1920 1      1921 7 ;
1923 5      1924 7 ;
1926 10     1927 11;
1929 8      1933 3 ;
1937 5      1938 6 ;
1945 2      1945 10;
1948 11     1949 10;
1953 7      1954 5 ;
1957 8      1958 4 ;
1960 4      1961 2 ;
1969 12     1970 11;
1973 11     1975 3 ;
1980 1      1980 7 ;
1981 7      1982 11;
1990 7      1991 3 ;
2001 3      2001 11;
2007 12     2009 06;  % Starts Dec 2007, End=June 2009
      ];

start  = dates(:,1)+(dates(:,2)-1)/12;
finish = dates(:,3)+(dates(:,4)-1)/12;


%% Plot NBER recession shade
curax=axis;
indx1=find(finish>curax(1));  % First recession to include;
indx2=find(start<curax(2));  % Last recession to include;
indx1=indx1(1);
indx2=indx2(length(indx2));
if start(indx1)<curax(1);
  start(indx1)=curax(1);
end;
if finish(indx2)>curax(2);
  finish(indx2)=curax(2);
end;

% colorstr=[159 182 205]/256;
colorstr = rgb('silver');
% colorstr = [0.9,0.7,0.7];

shade(start(indx1:indx2),finish(indx1:indx2),colorstr);
end


% function used here in this file
function []=shade(start,finish,colorstr)

% function []=shade(start,finish,colorstr);
%
%  start and finish are Nx1 vectors of starting and ending years.
%  The function shades between the start and finish pairs using colorstr

if ~exist('colorstr'); colorstr='y'; end;  % default is yellow
curax=axis;
y=[curax(3) curax(4) curax(4) curax(3)];
hold on;
for i=1:length(start);
  x=[start(i) start(i) finish(i) finish(i)];
  fill(x,y,colorstr);
end;
  
% Now, prevent the shading from covering up the lines in the plot.  
h = findobj(gca,'Type','line');
% set(h,'EraseMode','xor');
set(h,'EraseMode','background');
 
h = findobj(gca,'Type','patch');
set(h,'EdgeColor','none');
alpha(h, 0.7);


% This last one makes the tick marks visible
set(gca, 'Layer', 'top')
end



==> anc/code/toolbox_plot/surf_from_scatter.m <==
%% Making Surface Plots From Scatter Data
% How do you turn a collection of XYZ triplets into a surface plot? This is
% the most frequently asked 3D plotting question that I got when I was in
% Tech Support.

%% Load the data

load seamount
who -file seamount

%%
% The problem is that the data is made up of individual (x,y,z)
% measurements. It isn't laid out on a rectilinear grid, which is what the
% SURF command expects. A simple plot command isn't very useful.

plot3(x,y,z,'.-')

%% Little triangles
% The solution is to use Delaunay triangulation. Let's look at some
% info about the "tri" variable.

tri = delaunay(x,y);
plot(x,y,'.')

%%
% How many triangles are there?

[r,c] = size(tri);
disp(r)

%% Plot it with TRISURF

h = trisurf(tri, x, y, z);
axis vis3d

%% Clean it up

axis off
l = light('Position',[-50 -15 29])
set(gca,'CameraPosition',[208 -50 7687])
lighting phong
shading interp
colorbar EastOutside


==> anc/code/toolbox_plot/xcaltrans.m <==
function sss = xcaltrans(xxcal)
% transform xcal (number) to string 
% only supports monthly

% example: 1999M3
% xxcal = 1999 + (3-1)/12;

% year part
yyy = floor(xxcal);

% month part
mmm = (xxcal - yyy)*12 + 1;

% make string
sss = cell(length(xxcal),1);
for i=1:1:length(xxcal)
    sss{i,1} = [num2str(yyy(i,1)), 'M', num2str(mmm(i,1))];
end

==> anc/code/toolbox_subfunc/SimplexEntropyExPostLambda.m <==
function score_final = SimplexEntropyExPostLambda(xxx, w, ns0, ns1,score_type, lam)

% lam = 10;
% w = 20;

nf = size(xxx(1).hist_fixed_nozero, 1);
ns = ns1;

mat_score_b = nan(nf,ns);
mat_score_n = nan(ns,1);
mat_score_f = nan(ns,1);

for t = ns0:ns1
    
    % period selection
    t0 = max(1,t-w);
    t1 = t-1;
    
    % estimation
    if score_type == 'R'
        fun = @(b) sum(rps_tw(xxx(t0:t1),b)) - lam*sum(log(b)); %we are solving min problem
    elseif score_type == 'B'
        fun = @(b) sum(bs_tw(xxx(t0:t1),b)) - lam*sum(log(b)); %we are solving min problem
    elseif score_type == 'L'
        fun = @(b) sum(ls_tw(xxx(t0:t1),b)) - lam*sum(log(b)); %we are solving min problem
    end
    
    bini = (1/nf)*ones(nf,1);
    
    options = optimoptions('fmincon','Display','off');
    
    b_reg = fmincon(fun,bini,[],[],ones(1,nf),1,zeros(nf,1),ones(nf,1),[],options);
    mat_score_b(:,t) = b_reg';
    mat_score_n(t,1) = sum(b_reg > (1/nf)/100);
    
    % evaluation
    temp_p = xxx(t).hist_fixed_nozero' * b_reg;
    temp_y = xxx(t).actual;
    temp_x = xxx(t).histx_fixed;
    temp_score = 0;
    
    if score_type == 'R'
        temp_i = temp_y<=temp_x(:,2);
        temp_score = sum((cumsum(temp_p)/100 - temp_i).^2,1);
        
    elseif score_type == 'B'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = mean((temp_p/100 - temp_i).^2);
        
    elseif score_type == 'L'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = -log( temp_p(temp_i == 1)/100 );
    end
    
    mat_score_f(t,1) = temp_score;
    
end

score_final = mean(mat_score_f(ns0:ns1)); %we are solving min problem
n_final= mat_score_n;

end


==> anc/code/toolbox_subfunc/SimplexEntropyExPostLambda_opt.m <==
function [score_final,n_final,b_final] = SimplexEntropyExPostLambda_opt(xxx, w, ns0, ns1,score_type, lam)



nf = size(xxx(1).hist_fixed_nozero, 1);
ns = ns1;

mat_score_b = nan(nf,ns);
mat_score_n = nan(ns,1);
mat_score_f = nan(ns,1);

for t = ns0:ns1
    
    % period selection
    t0 = max(1,t-w);
    t1 = t-1;
    
    % estimation
    if score_type == 'R'
        fun = @(b) sum(rps_tw(xxx(t0:t1),b)) - lam*sum(log(b));
    elseif score_type == 'B'
        fun = @(b) sum(bs_tw(xxx(t0:t1),b)) - lam*sum(log(b));
    elseif score_type == 'L'
        fun = @(b) sum(ls_tw(xxx(t0:t1),b)) - lam*sum(log(b));
    end
    
    bini = (1/nf)*ones(nf,1);
    
    options = optimoptions('fmincon','Display','off');
    
    b_reg = fmincon(fun,bini,[],[],ones(1,nf),1,zeros(nf,1),ones(nf,1),[],options);
    mat_score_b(:,t) = b_reg';
    mat_score_n(t,1) = sum(b_reg > (1/nf)/100);
    
    % evaluation
    temp_p = xxx(t).hist_fixed_nozero' * b_reg;
    temp_y = xxx(t).actual;
    temp_x = xxx(t).histx_fixed;
    temp_score = 0;
    
    if score_type == 'R'
        temp_i = temp_y<=temp_x(:,2);
        temp_score = sum((cumsum(temp_p)/100 - temp_i).^2,1);
        
    elseif score_type == 'B'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = mean((temp_p/100 - temp_i).^2);
        
    elseif score_type == 'L'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = -log( temp_p(temp_i == 1)/100 );
    end
    
    mat_score_f(t,1) = temp_score;
    
end

% score_final = mean(mat_score_f(ns0:ns1));
% n_final= mean(mat_score_n(ns0:ns1));

score_final = mat_score_f;
n_final= mat_score_n;

b_final = mat_score_b';

end

==> anc/code/toolbox_subfunc/SimplexRidgeExPostLambda.m <==
function score_final = SimplexRidgeExPostLambda(xxx, w, ns0, ns1,score_type, lam)

% lam = 10;
% w = 20;

nf = size(xxx(1).hist_fixed_nozero, 1);
ns = ns1;

mat_score_b = nan(nf,ns);
mat_score_n = nan(ns,1);
mat_score_f = nan(ns,1);

for t = ns0:ns1
    
    % period selection
    t0 = max(1,t-w);
    t1 = t-1;
    
    % estimation, we are solving a min problem
    if score_type == 'R'
        fun = @(b) sum(rps_tw(xxx(t0:t1),b)) + lam*sum( (b-1/nf).^2 );
    elseif score_type == 'B'
        fun = @(b) sum(bs_tw(xxx(t0:t1),b)) + lam*sum( (b-1/nf).^2 );
    elseif score_type == 'L'
        fun = @(b) sum(ls_tw(xxx(t0:t1),b)) + lam*sum( (b-1/nf).^2 );
    end
    
    bini = (1/nf)*ones(nf,1);
    
    options = optimoptions('fmincon','Display','off');
    
    b_reg = fmincon(fun,bini,[],[],ones(1,nf),1,zeros(nf,1),ones(nf,1),[],options);
    mat_score_b(:,t) = b_reg';
    mat_score_n(t,1) = sum(b_reg > (1/nf)/100);
    
    % evaluation
    temp_p = xxx(t).hist_fixed_nozero' * b_reg;
    temp_y = xxx(t).actual;
    temp_x = xxx(t).histx_fixed;
    temp_score = 0;
    
    if score_type == 'R'
        temp_i = temp_y<=temp_x(:,2);
        temp_score = sum((cumsum(temp_p)/100 - temp_i).^2,1);
        
    elseif score_type == 'B'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = mean((temp_p/100 - temp_i).^2);
        
    elseif score_type == 'L'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = -log( temp_p(temp_i == 1)/100 );
    end
    
    mat_score_f(t,1) = temp_score;
    
end

score_final = sum(mat_score_f(ns0:ns1));
n_final= mat_score_n;

end


==> anc/code/toolbox_subfunc/SimplexRidgeExPostLambda_opt.m <==
function [score_final,n_final,b_final] = SimplexRidgeExPostLambda_opt(xxx, w, ns0, ns1,score_type, lam)

nf = size(xxx(1).hist_fixed_nozero, 1);
ns = ns1;

mat_score_b = nan(nf,ns);
mat_score_n = nan(ns,1);
mat_score_f = nan(ns,1);

for t = ns0:ns1
    
    % period selection
    t0 = max(1,t-w);
    t1 = t-1;
    
    % estimation, we are solving a min problem
    if score_type == 'R'
        fun = @(b) sum(rps_tw(xxx(t0:t1),b))  + lam*sum( (b-1/nf).^2 );
    elseif score_type == 'B'
        fun = @(b) sum(bs_tw(xxx(t0:t1),b))  + lam*sum( (b-1/nf).^2 );
    elseif score_type == 'L'
        fun = @(b) sum(ls_tw(xxx(t0:t1),b))  + lam*sum( (b-1/nf).^2 );
    end
    
    bini = (1/nf)*ones(nf,1);
    
    options = optimoptions('fmincon','Display','off');
    
    b_reg = fmincon(fun,bini,[],[],ones(1,nf),1,zeros(nf,1),ones(nf,1),[],options);
    mat_score_b(:,t) = b_reg';
    mat_score_n(t,1) = sum(b_reg > (1/nf)/100);
    
    % evaluation
    temp_p = xxx(t).hist_fixed_nozero' * b_reg;
    temp_y = xxx(t).actual;
    temp_x = xxx(t).histx_fixed;
    temp_score = 0;
    
    if score_type == 'R'
        temp_i = temp_y<=temp_x(:,2);
        temp_score = sum((cumsum(temp_p)/100 - temp_i).^2,1);
        
    elseif score_type == 'B'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = mean((temp_p/100 - temp_i).^2);
        
    elseif score_type == 'L'
        temp_i = zeros(size(temp_x,1),1);
        temp_i((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
        temp_score = -log( temp_p(temp_i == 1)/100 );
    end
    
    mat_score_f(t,1) = temp_score;
    
end

% score_final = mean(mat_score_f(ns0:ns1));
% n_final= mean(mat_score_n(ns0:ns1));

score_final = mat_score_f;
n_final= mat_score_n;
b_final = mat_score_b';

end

==> anc/code/toolbox_subfunc/bs.m <==
function fval = bs(temp_p, temp_x, temp_y)
% calculate Brier score for single periods

% temp_p: prob
% temp_x: range of hist
% temp_y: realization


temp_I = zeros(size(temp_x,1),1);
temp_I((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
fval = mean((temp_p/100-temp_I).^2);



==> anc/code/toolbox_subfunc/bs_tw.m <==
function fval = bs_tw(X,w)
% calculate Brier score for multiple periods

% X is structure
% w is mixture weight (k by 1)
% y is realization

nt = size(X,1);
fval = zeros(nt,1);
for t=1:1:nt
    temp_XX = X(t);
    
    temp_p = temp_XX.hist_fixed_nozero'*w;
    temp_x = temp_XX.histx_fixed;
    temp_y = temp_XX.actual;
    
    
    temp_I = zeros(size(temp_x,1),1);
    temp_I((temp_y>temp_x(:,1)) & (temp_y<=temp_x(:,2))) = 1;
    
    fval(t) = mean((temp_p/100-temp_I).^2);
    
end







==> anc/code/toolbox_subfunc/ecb_histx.m <==
function tab_prob = ecb_histx(xname,xmode)
% dictionary for the intervals of histogram
% ecb prob forecasts
% last updated: 11/18/2017
% This function returns left and right cut-off of the xname

if nargin == 1
    xmode = 100;
end

% [name, left cut-off, right cut-off]
% HICP
infl_prob = {'TN2_0'     , -inf, -2.0; ...
'TN1_0'     , -inf, -1.0 ; ...
'FN2_0TN1_6', -2.0, -1.6 ; ...
'FN1_5TN1_1', -1.5, -1.1 ; ...
'FN1_0TN0_6', -1.0, -0.6 ; ...
'FN0_5TN0_1', -0.5, -0.1 ; ...
'T0_0'      , -inf , 0.0 ; ...
'F0_0T0_4'  ,   0.0, 0.4 ; ...
'F0_5T0_9'  ,   0.5, 0.9 ; ...
'F1_0T1_4'  ,   1.0, 1.4 ; ...
'F1_5T1_9'  ,   1.5, 1.9 ; ...
'F2_0T2_4'  ,   2.0, 2.4 ; ...
'F2_5T2_9'  ,   2.5, 2.9 ; ...
'F3_0T3_4'  ,   3.0, 3.4 ; ...
'F3_5T3_9'  ,   3.5, 3.9 ; ...
'F3_5'      ,   3.5, inf ; ...
'F4_0'      ,   4.0, inf ; ...
};

% RGDP
rgdp_prob = {'TN1_0', -inf, -1.0       ; ...
'TN6_0', -inf, -6.0       ; ...
'FN6_0TN5_6', -6.0, -5.6  ; ...
'FN5_5TN5_1', -5.5, -5.1  ; ...
'FN5_0TN4_6', -5.0, -4.6  ; ...
'FN4_5TN4_1', -4.5, -4.1  ; ...
'FN4_0TN3_6', -4.0, -3.6  ; ...
'FN3_5TN3_1', -3.5, -3.1  ; ...
'FN3_0TN2_6', -3.0, -2.6  ; ...
'FN2_5TN2_1', -2.5, -2.1  ; ...
'FN2_0TN1_6', -2.0, -1.6  ; ...
'FN1_5TN1_1', -1.5, -1.1  ; ...
'FN1_0TN0_6', -1.0, -0.6  ; ...
'FN0_5TN0_1', -0.5, -0.1  ; ...
'T0_0', -inf, 0.0         ; ...
'F0_0T0_4', 0.0, 0.4      ; ...
'F0_5T0_9', 0.5, 0.9      ; ...
'F1_0T1_4', 1.0, 1.4      ; ...
'F1_5T1_9', 1.5, 1.9      ; ...
'F2_0T2_4', 2.0, 2.4      ; ...
'F2_5T2_9', 2.5, 2.9      ; ...
'F3_0T3_4', 3.0, 3.4      ; ...
'F3_5T3_9', 3.5, 3.9      ; ...
'F4_0T4_4', 4.0, 4.4      ; ...
'F4_5T4_9', 4.5, 4.9      ; ...
'F4_0', 4.0, inf          ; ...
'F5_0', 5.0, inf          ; ...
};

if xmode == 1 %infl
    tab = infl_prob;
elseif xmode == 2 %rgdp
    tab = rgdp_prob;
else
    tab = [infl_prob; rgdp_prob];
end

tab_prob = [];
nx = length(xname);
for i=1:1:nx
%     indx = ~cellfun(@isempty, strfind(tab(:,1), xname{i}));
    indx = strcmp(tab(:,1), xname{i});
    temp = tab(indx,:);
    tab_prob = [tab_prob; [temp{2}, temp{3}]];
end

% there is a jump between two intervals ..., we fill this gap
for i=2:1:nx
    tab_prob(i-1,2) = tab_prob(i,1);
end


% UNEMP
% T5_5, -inf, 5.5
% T6_5, -inf, 6.5
% T7_0, -inf, 7.0
% T7_5, -inf, 7.5
% T9_0, -inf, 9.0
% F5_5T5_9, 5.5, 5.9
% F6_0T6_4, 6.0, 6.4
% F6_5T6_9, 6.5, 6.9 
% F7_0T7_4, 7.0, 7.4
% F7_5T7_9, 7.5, 7.9
% F8_0T8_4, 8.0, 8.4 
% F8_5T8_9, 8.5, 8.9 
% F9_0T9_4, 9.0, 9.4
% F9_5T9_9, 9.5, 9.9 
% F10_0T10_4, 10.0, 10.4
% F10_5T10_9, 10.5, 10.9 
% F11_0T11_4, 11.0, 11.4 
% F11_5T11_9, 11.5, 11.9 
% F12_0T12_4, 12.0, 12.4
% F12_5T12_9, 12.5, 12.9
% F13_0T13_4, 13.0, 13.4 
% F13_5T13_9, 13.5, 13.9 
% F14_0T14_4, 14.0, 14.4 
% F14_5T14_9, 14.5, 14.9
% F11_0, 11.0, inf
% F11_5, 11.5, inf
% F12_0, 12.0, inf
% F15_0, 15.0, inf


==> anc/code/toolbox_subfunc/fill_data_actual.m <==
function xxx = fill_data_actual(xxx,yyy,freq)
% Fill actual into the survey data
% freq = 12 (monthly)
% freq = 4 (quarterly)

% xxx = ecbspf_infl_1y;
% yyy = actual_infl;
zzz = [];
zzz2 = [];
nobs = size(xxx,1);
for sind = 1:1:nobs;
    
    if (length(xxx(sind).tdate) == 4)
        if freq == 4
            temp_tdate = [xxx(sind).tdate, 'Q4'];
        elseif freq == 12
            temp_tdate = [xxx(sind).tdate, 'Dec'];
        end
    else
        temp_tdate = xxx(sind).tdate;
    end
    temp_ind = strcmp(yyy(:,1), temp_tdate);
%     temp_ind = strcmp(yyy(:,1), xxx(sind).tdate);
    
    if sum(temp_ind) == 0
        xxx(sind).actual = nan;
        zzz = [zzz; nan];
        zzz2 = [zzz2; nan];
    else
        xxx(sind).actual = yyy{temp_ind,2};
        zzz = [zzz; yyy{temp_ind,2}];
        zzz2 = [zzz2; mean(xxx(sind).point)];
    end
end
% ecbspf_infl_1y = xxx;

==> anc/code/toolbox_subfunc/fill_data_survey.m <==
function ecbspf00 = fill_data_survey(ecbspf00, sind, ...
    temp_data00, temp_target00, surveydate, c, ind_head, ind_hist, hist_xmode)
% fill in survey data
% 2020-7-27

% ---
% input
% ecbspf00
% sind
% temp_data00 = temp_data(temp_indx1,:);
% temp_target00 = temp_target_r{1}
% surveydate
% c
% ind_head
% ind_hist
% hist_xmode = 1 if infl, 2 if rgdp

% ---
% actual computation
ecbspf00(sind,1).sdate = surveydate{sind}; %survey date
ecbspf00(sind,1).tdate = temp_target00; %target date
ecbspf00(sind,1).id = cell2mat(temp_data00(:,2)); %forecaster id
ecbspf00(sind,1).point = cell2mat(temp_data00(:,3)); %point forecast

% prob fcst
temp_prob = cell2mat(temp_data00(:,ind_hist));
temp_prob(isnan(temp_prob)) = 0;

ecbspf00(sind,1).hist = temp_prob; %histogram for prob
ecbspf00(sind,1).histx_name = c(ind_head, ind_hist); %x-axis of the histogram
ecbspf00(sind,1).histx = ecb_histx(ecbspf00(sind,1).histx_name,hist_xmode); %x-axis of the histogram

% keep only who reported

% .. of point
temp_point = ~isnan(ecbspf00(sind,1).point);
ecbspf00(sind,1).id_point = ecbspf00(sind,1).id(temp_point,1);
ecbspf00(sind,1).point    = ecbspf00(sind,1).point(temp_point,1);

% .. of probability
temp_hist0 = (ecbspf00(sind,1).hist);
temp_hist  = sum(temp_hist0,2)>10; %keep ids only sum of prob >10, this is becuase we set NaN to 0, there could be spurious zeros
ecbspf00(sind,1).id_hist  = ecbspf00(sind,1).id(temp_hist,1);
ecbspf00(sind,1).hist  = ecbspf00(sind,1).hist(temp_hist,:);



















==> anc/code/toolbox_subfunc/kalman_filter_ini.m <==
function [s_up, P_up, loglik] = kalman_filter_ini(x0,P0,A,B,Phi,R,H,S2, y)
% ----------------------------------------------------
% Kalman filter with x0 and P0 as an input for the function
% updated: 03/14/2012
% ----------------------------------------------------
% Model
% ----------------------------------------------------
%  y_{t} = A + B s_{t} + u
%  s_{t} = Phi s_{t-1} + R*ep
%  var(u) ~ H
%  var(ep) ~ S2
% ----------------------------------------------------
% ----------------------------------------------------
% tester
% ----------------------------------------------------
% % parameter
% A = [1; 1];
% B = [2; 1];
% Phi = [0.3];
% R = 1;
% H = [1 0; 0 1];
% S2 = 1;
% % data
% T = 50;
% % s_t
% s = zeros(T+1,1);
% s(1,1) = 0;
% for i=2:1:T+1
%     s(i,1) = Phi * s(i-1,1) + R*sqrt(S2)*randn(1,1);
% end
% s = s(2:end,1);
% % y_t
% cH = chol(H)';
% y = zeros(T,2);
% for i=1:1:T
%     y(i,:) = (A + B*s(i,1) + cH*randn(2,1))';
% end
% ----------------------------------------------------
% housekeeping
[T, dim_y] = size(y);
dim_s = size(Phi,2);
s_up = zeros(T,dim_s);
P_up = zeros(dim_s, dim_s, T);
y_lik = zeros(T,1);
% 1. initialization
temp_s = x0;
temp_P = P0;

for i=1:1:T
    % 2. forecast
    s_fore = Phi*temp_s;
    P_fore = Phi*temp_P*Phi' + R*S2*R';
    
    P_fore = P_fore.*(abs(P_fore)>1e-20);
    
    P_fore = 1/2*(P_fore+P_fore');
    
    y_fore = A + B*s_fore;
    F_fore = B*P_fore*B' + H;
    F_fore = 1/2*(F_fore+F_fore');
    
    % 3. conditional likelihood
    pred_err = (y(i,:)'-y_fore);
    y_lik(i,1) = (2*pi)^(-dim_y/2) * det(F_fore)^(-1/2) * exp(-1/2*pred_err'*(F_fore\pred_err));
    
    % 4. update
    temp_s = s_fore + P_fore*B'*(F_fore\pred_err);
    temp_P = P_fore - P_fore*B'*(F_fore\B)*P_fore';
    
    temp_P = temp_P.*(abs(temp_P)>1e-20);
    
    temp_P = 1/2*(temp_P'+temp_P);
	
	% SAVE
    s_up(i,:) = temp_s;
    P_up(:,:,i) = temp_P;
end
loglik = log(y_lik);



==> anc/code/toolbox_subfunc/ls.m <==
function fval = ls(temp_p, temp_x, temp_y)
% calculate log score for single period


temp_p = temp_p/100;

temp_y_bin_pos = temp_x(:,1) < temp_y & temp_x(:,2) >= temp_y;

fval = -log(temp_p(temp_y_bin_pos));







==> anc/code/toolbox_subfunc/ls_tw.m <==
function fval = ls_tw(X,w)
% calculate log score for multiple periods

% X is structure
% w is mixture weight (k by 1)
% y is realization

% X = xxx(t0:t1);
% w = ones(nf,1)/nf;

nt = size(X,1);
fval = zeros(nt,1);

for t=1:1:nt
    temp_XX = X(t);
    
    temp_p = temp_XX.hist_fixed_nozero/100;
    temp_x = temp_XX.histx_fixed;
    temp_y = temp_XX.actual;
    
    temp_y_bin_pos = temp_x(:,1) < temp_y & temp_x(:,2) >= temp_y;
    
    temp_p2 = temp_p(:,temp_y_bin_pos)' * w;
    fval(t) = -log(temp_p2);
end







==> anc/code/toolbox_subfunc/make_num2str.m <==
function x = make_num2str(x)
% apply num2str if the element is not str)

[d1,d2] = size(x);
for i=1:1:d1
    for j=1:1:d2
        
        if ~isstr(x{i,j})
            x{i,j} = num2str(x{i,j});
        end
        
    end
end


==> anc/code/toolbox_subfunc/rps.m <==
function fval = rps(temp_p, temp_x, temp_y)
% Rankded prob score
% calculate Ranked prob score for multiple periods

% higher the better
% temp_p: prob 
% temp_x: range of hist
% temp_y: realization

fval = sum( (cumsum(temp_p)/100 - (temp_y<=temp_x(:,2))).^2 );

==> anc/code/toolbox_subfunc/rps_tw.m <==
function fval = rps_tw(X,w)
% calculate Ranked prob score for multiple periods

% X is structure
% w is mixture weight (k by 1)
% y is realization

nt = size(X,1);
fval = zeros(nt,1);
for t=1:1:nt
    temp_XX = X(t);
    
    temp_p = temp_XX.hist_fixed_nozero'*w;
    temp_x = temp_XX.histx_fixed;
    temp_y = temp_XX.actual;
    
    fval(t) = sum( (cumsum(temp_p)/100 - (temp_y<=temp_x(:,2))).^2 );
end







==> anc/code/toolbox_subfunc/script_data_manage.m <==
% script used to construct the data
% among others, it requires

% ==========================================
%     % location of inflation data
%     ind_head = indx_r(infl_loc(:,1)) + 1;
%     ind_0    = indx_r(infl_loc(:,1)) + 2;
%     ind_1    = indx_r(cinfl_loc(:,1)) -2;
% ==========================================

% Acutal script
ind_id    = 2; %column location of id
ind_point = 3; %column location of point forecast
temp      = indx_c(cellfun(@isstr, c(ind_head,:)));
ind_hist  = temp(4:end); %columan location of histgram

temp_data = c(ind_0:ind_1,:); %data portion
x = c(ind_0:ind_1,1);
xstr = make_num2str(x);
xindx = (1:1:length(x))';

% extracting target for
%"rolling-based" forecasts (1-year-ahead, 2-year-ahead)
%"calende-year-based" forecasts (1-year, 2-year, 5-year)
temp_target   = unique(xstr);
temp_target_l = cellfun(@length, temp_target);
temp_target_r = temp_target(temp_target_l~=4,1); %rolling
temp_target_c = temp_target(temp_target_l==4,1); %calendar

% temp_indx1 = ~cellfun(@isempty, strfind(xstr, temp_target_r(1))); %1-year-ahead, rolling
% temp_indx2 = ~cellfun(@isempty, strfind(xstr, temp_target_r(2))); %2-year-ahead, rolling
% temp_indx3 = ~cellfun(@isempty, strfind(xstr, temp_target_c(1))); %1-year-ahead, calendar
% temp_indx4 = ~cellfun(@isempty, strfind(xstr, temp_target_c(2))); %2-year-ahead, calendar
% temp_indx5 = ~cellfun(@isempty, strfind(xstr, temp_target_c(end))); %5-year-ahead, calendar

temp_indx1 = strcmp(xstr, temp_target_r(1)); %1-year-ahead, rolling
temp_indx2 = strcmp(xstr, temp_target_r(2)); %2-year-ahead, rolling
temp_indx3 = strcmp(xstr, temp_target_c(1)); %1-year-ahead, calendar
temp_indx4 = strcmp(xstr, temp_target_c(2)); %2-year-ahead, calendar
temp_indx5 = strcmp(xstr, temp_target_c(end)); %5-year-ahead, calendar




==> anc/code/toolbox_subfunc/script_heatmap_plot_diff_uniform.m <==
% script_heatmap_plot_diff.m
% -> generate heatmap version of diff (with uniform forecasters)

temp_x = xxx(1).histx_fixed;
temp_x(1,1) = temp_x(1,2)-0.5;
temp_x(end,2) = temp_x(end,1)+0.5;
temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

big_grid = temp_mid;
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);
m_grid = zeros(ns,1);
s_grid = zeros(ns,1);

for sind = ns0:1:ns1
    
    % Simple average
    temp_x = xxx(sind).histx_fixed;
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    temp_hist0 = xxx(sind).hist_fixed_nozero;
    temp_hist = mean(temp_hist0,1);
    
    temp_hist1 = mat_b1(sind,:) * temp_hist0;
    temp_hist2 = mat_b2(sind,:) * temp_hist0(1:end-1,:);
    
    % probability
    p_grid(sind,:) = temp_hist1 - temp_hist2;
    
    % mean and sd
    m_grid(sind,1) = (temp_hist/100)*temp_mid;
    s_grid(sind,1) = sqrt( ((temp_hist/100)*temp_mid.^2)-m_grid(sind,1).^2);    
end

% actual figure
mymap1 = (cbrewer('seq', 'Blues', 100));
mymap2 = (cbrewer('seq', 'Reds', 100));
mymap = [flipud(mymap1); [1,1,1]; mymap2];

imagesc(ns0:ns1, big_grid, p_grid(ns0:ns1,:)')

colormap(mymap)
cb = colorbar('eastoutside');
caxis([-25,25]) ; %change color axis
% xlabel('Time');

cb.Label.String = '(%)';
cb.Ticks = (-25:5:25);

xticks_id = 1:8:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

set(gca,'YDir','normal')

xticks(xticks_id)
xticklabels(xticks_date)
yticks(0:4)
% set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15)
set(gca,'fontsize', 16)

% view(-70,60) % fix the angles of the view

% xlabel('Survey date');
% ylabel('Inflation rate (%)')
% ylabel('Change in prob. and inflation rate (%)')
ylabel('Forecast Difference and Realized Inflation (%)')
zlabel('Probability');

==> anc/code/toolbox_subfunc/script_heatmap_plot_diff_uniform_real_int.m <==
% script_heatmap_plot_diff_uniform_real_int.m
% -> generate heatmap version of diff (with uniform forecasters)
% -> for real interest rate.

temp_grid = [];

for sind=ns0:1:ns
    
    temp_x = xxx(sind).histx_fixed - mat_ni_data(sind);
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    
    temp_x = - temp_x;
    
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;

    temp_grid = [temp_grid; temp_mid];
end

big_grid = unique(temp_grid);
ngrid = numel(big_grid);
p_grid = zeros(ns,ngrid);

for sind = ns0:1:ns
    
    % grid x
    temp_x = xxx(sind).histx_fixed - mat_ni_data(sind);
    temp_x(1,1) = temp_x(1,2)-0.5;
    temp_x(end,2) = temp_x(end,1)+0.5;
    temp_x = -temp_x;
    temp_mid = temp_x(:,1) + (temp_x(:,2)-temp_x(:,1))/2;
    temp_hist0 = xxx(sind).hist_fixed_nozero;
    
    temp_hist1 = mat_b1(sind,:) * temp_hist0;
    temp_hist2 = mat_b2(sind,:) * temp_hist0(1:end-1,:);
    
    temp_hist = temp_hist1 - temp_hist2;
    
    % avereage probability
    for j=1:1:numel(temp_mid)
        loc_j = find(big_grid == temp_mid(j));
        p_grid(sind,loc_j) = temp_hist(j);
    end
 
end


% Adjust big_grid and p_grid
grid_max = round(max(big_grid)*4)/4;
grid_min = round(min(big_grid)*4)/4;

if max(big_grid) > grid_max || min(big_grid) < grid_min
   grid_max = grid_max + 0.25;
   grid_min = grid_min + 0.25;
end

% big_grid_new = grid_min:0.5:grid_max;
big_grid_new = grid_min:0.5:grid_max;
ngrid_new = numel(big_grid_new);
p_grid_new = zeros(ns, ngrid_new);

% assign each midpoint in big_grid to the nearest point in the new and small grid 
grid_convert_id = zeros(ngrid,1);
for i = 1:1:ngrid
   temp_dist = abs( big_grid(i) - big_grid_new );
   [a, b] = min(temp_dist);
   grid_convert_id(i) = b;
end

% aggregate prob
for sind = ns0:1:ns
   for i = 1:1:ngrid_new
      temp_hist = p_grid(sind, grid_convert_id == i);
      p_grid_new(sind, i) = sum(temp_hist);
   end
end



% actual figure
mymap1 = (cbrewer('seq', 'Blues', 100));
mymap2 = (cbrewer('seq', 'Reds', 100));
mymap = [flipud(mymap1); [1,1,1]; mymap2];

imagesc(ns0:ns1, big_grid_new, p_grid_new(ns0:ns1,:)')

colormap(mymap)
cb = colorbar('eastoutside');
caxis([-30,30]) ; %change color axis
% xlabel('Time');

cb.Label.String = '(%)';
cb.Ticks = (-30:5:30);

xticks_id = 1:8:ns;
xticks_date = {};

for i = 1:numel(xticks_id)
   xticks_date{i} = xxx(xticks_id(i)).sdate;
end

set(gca,'YDir','normal')

xticks(xticks_id)
xticklabels(xticks_date)
yticks(-4:6)
% set(gca,'TickLength',[0.1, 0.01], 'fontsize', 15)
set(gca,'fontsize', 16)

% view(-70,60) % fix the angles of the view

% xlabel('Survey date');
% ylabel('Inflation rate (%)')
% ylabel('Change in prob. and real interest rate (%)')
ylabel('Forecast Difference and Realized Real Rate (%)')
zlabel('Probability');

==> anc/code/toolbox_subfunc/script_pit_uniform.m <==
% script_pit_uniform.m
% -> generate histogram for PIT

nb = 5; %number of bins on [0,1]
edges = linspace(0,1,nb+1)';

mat_bar = zeros(nsim, nb, ns);
for sind = ns0:ns1
    temp_p = mat_pit_random(sind,:);
    for bind = 1:nb
        mat_bar(:,bind,sind) = edges(bind) < temp_p & edges(bind+1) >= temp_p;
    end
end
% hist(mat_pit_random(:))
avg_mat_bar = mean(mat_bar(:,:,ns0:ns1),3); %average over time
avg_bar = mean(avg_mat_bar,1); %average over simulation

mid_edges = (edges(1:end-1) + edges(2:end)) / 2;
bb = bar(mid_edges, avg_bar);
bb.EdgeColor = rgb('silver');
bb.FaceColor = rgb('silver');
hold on
p1 = plot([0,1], [(1/nb), (1/nb)], '-', 'linewidth', 1.5, 'color', rgb('black'));
p1.Color(4) = 0.5;
se_line = 2*sqrt(1/nb * (1-1/nb) / (ns1-ns0+1));
p1 = plot([0,1], (1/nb)+ [se_line, se_line], '--', 'linewidth', 3, 'color', rgb('red'));
p2 = plot([0,1], (1/nb)+ [-se_line, -se_line], '--', 'linewidth', 3, 'color', rgb('red'));
p1.Color(4) = 0.5;
p2.Color(4) = 0.5;
hold off

grid on
% ylim([0,0.4])
% ylim([0,0.45]) % only for the version for subperiods
ylim([0,0.5]) % only for the version for subperiods, second break point
xlim([0,1])

yticks(0:0.1:0.4)

set(gca, 'fontsize', 20, 'linewidth', 2);


==> anc/code/toolbox_subfunc/script_pit_uniform_nonrandom.m <==
% script_pit_uniform_nonrandom.m
% -> generate histogram for nonrandom version of PIT

% Figure 
% fig = figure(2001);
% setmyfig(fig, [2,2,6.5,5]);

mid_edges = (edges(1:end-1) + edges(2:end)) / 2;
bb = bar(mid_edges, avg_bar_nonrandom);
bb.EdgeColor = rgb('silver');
bb.FaceColor = rgb('silver');
hold on
p1 = plot([0,1], [(1/nb), (1/nb)], '-', 'linewidth', 1.5, 'color', rgb('black'));
p1.Color(4) = 0.5;
se_line = 2*sqrt(1/nb * (1-1/nb) / (ns1-ns0+1));
p1 = plot([0,1], (1/nb)+ [se_line, se_line], '--', 'linewidth', 3, 'color', rgb('red'));
p2 = plot([0,1], (1/nb)+ [-se_line, -se_line], '--', 'linewidth', 3, 'color', rgb('red'));
p1.Color(4) = 0.5;
p2.Color(4) = 0.5;
hold off

grid on
% ylim([0,0.4])
% ylim([0,0.45]) % only for the version for subperiods
ylim([0,0.5]) % only for the version for subperiods, second break point
xlim([0,1])

yticks(0:0.1:0.4)

set(gca, 'fontsize', 20, 'linewidth', 2);


==> anc/code/toolbox_subfunc/trimForecaster.m <==
function ecbspf00 = trimForecaster(ecbspf00)

% ecbspf00 = ecbspf_infl_1y;

ns = size(ecbspf00,1)-1;

% find a set of forecaster ID
id = [];
for sind = 1:ns
   id = [id; ecbspf00(sind).id_hist];
end

% unique ID
id_uni = unique(id);

% table of presence of forecaster in each survey
tab_presence = zeros(ns, numel(id_uni));

for sind = 1:ns
   temp_id = ecbspf00(sind).id_hist;
   tab_presence(sind,:) = ismember(id_uni, temp_id);
end

% find inactive forecasters
id_active = ones(numel(id_uni),1);

for i = 1:numel(id_uni)
   
   counter = 0;
   pre = 1;
   
   for sind = 9:ns
      temp = tab_presence(sind, i);
      
      % counter number of consecutive zeros
      if temp == 0
         counter = counter + 1;
         
         if pre == 1
            counter = 1;
         end
         
      end
      
      % if miss 4, inactive
      if counter == 4
         id_active(i) = 0;
      end
      
      pre = temp;
   end
   
end

id_active = id_uni(logical(id_active));

% keep active forecasters
for sind = 1:ns
   temp_id = ecbspf00(sind).id_hist;
   tab_presence(sind,:) = ismember(id_uni, temp_id);
end

% update id and hist
for sind = 1:ns
   
   temp_id = ecbspf00(sind).id_hist;
   temp_hist = ecbspf00(sind).hist;
   
   ecbspf00(sind).id_hist = id_active;
   
   new_hist = nan*ones(numel(id_active), size(temp_hist,2));
   
   for i = 1:numel(id_active)
      if ismember(id_active(i), temp_id)
         
         temp_pos = temp_id == id_active(i);
         new_hist(i,:) = temp_hist(temp_pos,:);
         
      end
   end
   
   ecbspf00(sind).hist = new_hist;
   
   ecbspf00(sind).hist_avg_a = mean(temp_hist,1,'omitnan');
   
   ecbspf00(sind).hist_avg_s = mean(new_hist,1,'omitnan');
   
end

end

==> anc/data/SPF_individual_forecasts/1999Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,
1999,1,1,,,20,70,10,,,,,
1999,2,1,,10,30,60,,,,,,
1999,3,.8,,20,50,30,,,,,,
1999,4,1.2,,,40,60,,,,,,
1999,5,.8,,15,70,15,,,,,,
1999,6,.9,,,50,50,,,,,,
1999,7,.8,,,,,,,,,,
1999,9,.7,,10,80,10,,,,,,
1999,10,1.2,,10,25,40,25,,,,,
1999,11,1.2,,,10,90,,,,,,
1999,14,1,,,10,90,,,,,,
1999,16,1.2,,,30,50,15,5,,,,
1999,17,1.2,,10,20,40,20,10,,,,
1999,18,.8,5,20,40,30,5,,,,,
1999,19,.8,,,50,50,,,,,,
1999,20,.8,,20,80,,,,,,,
1999,23,1.1,,,15,70,15,,,,,
1999,24,1.3,,10,20,50,10,10,,,,
1999,26,1.2,,,20,70,10,,,,,
1999,28,1,,,30,60,10,,,,,
1999,29,1,,,30,60,10,,,,,
1999,31,1.4,,,,,,,,,,
1999,32,1,,10,40,40,10,,,,,
1999,33,1.4,,,5,80,10,5,,,,
1999,34,1.4,,,,50,50,,,,,
1999,35,1.2,,5,20,50,20,5,,,,
1999,36,1,,,30,70,,,,,,
1999,37,1.5,,,,50,50,,,,,
1999,38,1,,,40,60,,,,,,
1999,39,1.1,,,35,50,15,,,,,
1999,40,.9,,15,45,35,5,,,,,
1999,43,.5,15,30,30,15,10,,,,,
1999,45,1.2,,,10,80,10,,,,,
1999,46,.68,11,26,35,21,6,1,,,,
1999,47,.9,,20,30,30,20,,,,,
1999,50,.6,,25,75,,,,,,,
1999,52,1,,,40,60,,,,,,
1999,53,1.4,,,10,80,10,,,,,
1999,54,.7,,20,40,30,5,5,,,,
1999,55,.8,9.8,18.8,27.1,23.4,13.7,5.5,1.4,.3,,
1999,56,.8,,,75,25,,,,,,
1999,59,1.1,,,20,80,,,,,,
1999,60,1.2,,,10,80,10,,,,,
1999,61,1.2,,,10,60,30,,,,,
1999,62,1.2,,,10,80,10,,,,,
1999,63,1.2,,,25,50,25,,,,,
1999,64,1,5,7,24,35,16,8,3,1,1,
1999,65,.8,,,75,25,,,,,,
1999,67,1,,,40,40,20,,,,,
1999,68,.6,10,30,60,,,,,,,
1999,70,1,,,20,60,20,,,,,
1999,71,1.1,,10,15,60,10,5,,,,
1999,72,.7,15,25,30,20,8,2,,,,
1999,73,.5,,25,75,,,,,,,
1999,76,1.1,,5,15,40,25,10,5,,,
1999,85,.6,,40.59405941,48.51485149,9.9009901,.99009901,,,,,
1999,86,1.1,,5,30,55,10,,,,,
1999,87,.9,,10,30,40,15,5,,,,
1999,88,1.2,,5,20,60,15,,,,,
1999,89,1,,,30,70,,,,,,
1999,90,1,,,5,95,,,,,,
1999,91,1.2,1.49700599,8.68263473,25.64870259,34.83033932,21.95608782,6.38722555,.89820359,.0998004,,
1999,92,.97,,10.37067461,32.57007906,37.04692474,16.78817127,3.00852244,.21562789,,,
1999,93,1.1,,10,25,50,15,,,,,
1999,94,.9,,,60,40,,,,,,
1999,95,.8,5.05050505,22.22222222,38.38383838,26.26262626,7.07070707,1.01010101,,,,
1999Dec,1,1.2,,,10,80,10,,,,,
1999Dec,2,1.2,,10,30,50,10,,,,,
1999Dec,3,.8,,30,40,20,10,,,,,
1999Dec,4,1.3,,,,60,40,,,,,
1999Dec,5,1.1,,5,20,75,,,,,,
1999Dec,6,1.1,,,30,60,10,,,,,
1999Dec,7,.8,,,,,,,,,,
1999Dec,9,.6,,10,90,,,,,,,
1999Dec,10,1.1,,10,25,40,25,,,,,
1999Dec,11,1.5,,,,30,70,,,,,
1999Dec,14,1.3,,,10,80,10,,,,,
1999Dec,16,1.6,,,15,40,40,5,,,,
1999Dec,17,1.5,,5,15,30,30,15,5,,,
1999Dec,18,1,5,15,35,35,10,,,,,
1999Dec,19,1,,,50,50,,,,,,
1999Dec,20,.9,,10,80,10,,,,,,
1999Dec,23,1.4,,,5,40,40,15,,,,
1999Dec,24,1.4,,10,10,40,30,10,,,,
1999Dec,26,1.4,,,10,60,30,,,,,
1999Dec,28,1.2,,,30,60,10,,,,,
1999Dec,29,1.1,,,30,50,20,,,,,
1999Dec,31,1.7,,,,,,,,,,
1999Dec,32,1.2,,5.26315789,21.05263158,47.36842105,21.05263158,5.26315789,,,,
1999Dec,33,1.6,,,,10,80,10,,,,
1999Dec,34,1.5,,,,30,70,,,,,
1999Dec,35,1.8,,,,,,,,,,
1999Dec,36,1.2,,,30,70,,,,,,
1999Dec,37,1.8,,,,10,70,20,,,,
1999Dec,38,1.2,,,30,70,,,,,,
1999Dec,39,1.3,,,15,45,40,,,,,
1999Dec,40,1.1,,5,30,50,15,,,,,
1999Dec,43,.6,16,29,29,14,11,1,,,,
1999Dec,45,,,,,,,,,,,
1999Dec,46,.71,,17,73,10,,,,,,
1999Dec,47,1,,20,30,30,20,,,,,
1999Dec,50,.4,,25,75,,,,,,,
1999Dec,52,1,,10,30,60,,,,,,
1999Dec,53,1.4,,,10,80,10,,,,,
1999Dec,54,.8,,15,45,30,5,5,,,,
1999Dec,55,1.1,3.5,11,22.9,26.6,20.1,10.8,3.9,1,.2,
1999Dec,56,.9,,,50,50,,,,,,
1999Dec,59,1.4,,,,50,50,,,,,
1999Dec,60,1.4,,,,70,30,,,,,
1999Dec,61,1.5,,,,40,50,10,,,,
1999Dec,62,,,,,,,,,,,
1999Dec,63,1.4,,,,,,,,,,
1999Dec,64,1.1,4,4,20,33,21,10,5,2,1,
1999Dec,65,.9,,,,50,50,,,,,
1999Dec,67,.8,,,60,40,,,,,,
1999Dec,68,.5,10,40,40,10,,,,,,
1999Dec,70,1,,,10,70,20,,,,,
1999Dec,71,1.4,,10,20,40,25,5,,,,
1999Dec,72,1,15,15,20,25,15,8,2,,,
1999Dec,73,,,75,25,,,,,,,
1999Dec,76,1.3,,,,,,,,,,
1999Dec,85,.5,,34.34343434,49.49494949,13.13131313,3.03030303,,,,,
1999Dec,86,1.3,,5,10,65,20,,,,,
1999Dec,87,1,,,,,,,,,,
1999Dec,88,1.4,,2,15,40,30,12,1,,,
1999Dec,89,1.2,,,30,60,10,,,,,
1999Dec,90,.7,,,95,5,,,,,,
1999Dec,91,1.4,.999001,5.69430569,18.58141858,31.36863137,27.47252747,12.48751249,2.997003,.3996004,,
1999Dec,92,1.33,,6.5277921,18.3046303,27.87460039,26.02866866,14.9118284,5.22842116,1.12405899,,
1999Dec,93,,,,,,,,,,,
1999Dec,94,1.4,,,,60,40,,,,,
1999Dec,95,.8,11.11111111,21.21212121,29.29292929,24.24242424,11.11111111,3.03030303,,,,
2000,1,1.5,,,,30,50,20,,,,
2000,2,1.2,,10,20,40,30,,,,,
2000,3,1,,20,30,30,10,10,,,,
2000,4,1.6,,,,40,60,,,,,
2000,5,1.4,,,10,80,10,,,,,
2000,6,1.3,,,30,50,20,,,,,
2000,7,.8,,,,,,,,,,
2000,9,.6,,10,80,10,,,,,,
2000,10,1.3,,,20,50,30,,,,,
2000,11,1.5,,,,30,70,,,,,
2000,14,1.5,,,,50,50,,,,,
2000,16,1.8,,5,10,30,40,10,5,,,
2000,17,1.7,,,10,20,40,20,10,,,
2000,18,1.1,5,10,30,35,15,5,,,,
2000,19,1,,,50,50,,,,,,
2000,20,1.4,,,,50,50,,,,,
2000,23,1.9,,,,20,60,20,,,,
2000,24,1.8,,,5,20,50,20,5,,,
2000,26,1.5,,,,30,60,10,,,,
2000,28,1,,,20,60,20,,,,,
2000,29,1.3,,,30,40,30,,,,,
2000,31,1.7,,,,30,55,15,,,,
2000,32,1.5,,5,15,30,30,15,5,,,
2000,33,1.8,,,,10,80,10,,,,
2000,34,1.6,,,,10,80,10,,,,
2000,35,,,,,,,,,,,
2000,36,1.3,,10,20,50,20,,,,,
2000,37,1.9,,,,,50,50,,,,
2000,38,1.4,,,10,80,10,,,,,
2000,39,1.6,,,5,35,45,15,,,,
2000,40,1.2,,5,15,60,20,,,,,
2000,43,.7,17,28,28,13,12,2,,,,
2000,45,1.3,,,10,70,20,,,,,
2000,46,.64,21,22,24,18,10,4,1,,,
2000,47,1.2,,,20,30,30,20,,,,
2000,50,.3,,,75,25,,,,,,
2000,52,1.3,,,30,60,10,,,,,
2000,53,1.5,,,,10,80,10,,,,
2000,54,1,,10,30,40,10,10,,,,
2000,55,1.6,2,6.1,14.8,24.8,26.7,17.6,6.4,1.4,.2,
2000,56,1.1,,,50,50,,,,,,
2000,59,1.4,,,,60,40,,,,,
2000,60,1.6,,,,50,50,,,,,
2000,61,1.8,,,,20,50,30,,,,
2000,62,1.4,,,10,75,15,,,,,
2000,63,1.7,,,5,10,55,15,10,5,,
2000,64,1.2,3,3,14,32,23,13,8,2,2,
2000,65,1.2,,,50,50,,,,,,
2000,67,1.4,,,20,40,40,,,,,
2000,68,.7,10,30,50,10,,,,,,
2000,70,1.5,,,,20,60,20,,,,
2000,71,1.4,,10,20,40,25,5,,,,
2000,72,1.5,5,10,15,20,25,15,8,2,,
2000,73,.7,,25,50,25,,,,,,
2000,76,1.4,,5,10,30,20,20,10,5,,
2000,85,.7,,25,39,27,8,1,,,,
2000,86,1.5,,,10,20,60,10,,,,
2000,87,1.3,,5,10,40,30,15,,,,
2000,88,1.6,,2,8,20,50,15,5,,,
2000,89,1.3,,,,70,30,,,,,
2000,90,1.5,,,,5,95,,,,,
2000,91,1.6,1.6,5.5,14.1,23.5,25.6,18.2,8.4,2.5,.6,
2000,92,1.38,,7.14360752,17.22870049,24.76100431,24.39331863,16.46181322,7.60584095,2.40571489,,
2000,93,1.2,,10,15,40,20,15,,,,
2000,94,1.5,,,,40,60,,,,,
2000,95,1,5,15,30,30,15,4,1,,,
2000Dec,1,1.7,,,,30,50,20,,,,
2000Dec,2,1.2,,10,40,35,15,,,,,
2000Dec,3,1.2,,10,30,30,20,10,,,,
2000Dec,4,1.8,,,,20,70,10,,,,
2000Dec,5,1.5,,,10,70,20,,,,,
2000Dec,6,1.3,,,20,50,30,,,,,
2000Dec,7,.8,,,,,,,,,,
2000Dec,9,.7,,10,80,10,,,,,,
2000Dec,10,1.6,,,20,50,30,,,,,
2000Dec,11,1.6,,,,20,80,,,,,
2000Dec,14,1.7,,,,20,80,,,,,
2000Dec,16,2,,5,10,15,20,20,15,10,5,
2000Dec,17,2,,,5,15,30,30,15,5,,
2000Dec,18,1.2,5,10,25,40,10,5,5,,,
2000Dec,19,1.2,,,50,50,,,,,,
2000Dec,20,1.5,,,,70,30,,,,,
2000Dec,23,2.1,,,,10,40,40,10,,,
2000Dec,24,2.1,,,5,20,30,30,10,5,,
2000Dec,26,1.6,,,,30,60,10,,,,
2000Dec,28,1,,,20,60,20,,,,,
2000Dec,29,1.4,,,20,40,40,,,,,
2000Dec,31,1.9,,,,20,50,30,,,,
2000Dec,32,1.8,,5,15,20,40,15,5,,,
2000Dec,33,2,,,,,15,80,5,,,
2000Dec,34,1.8,,,,10,70,20,,,,
2000Dec,35,,,,,,,,,,,
2000Dec,36,1.4,,,10,50,30,10,,,,
2000Dec,37,2.1,,,,,30,70,,,,
2000Dec,38,1.6,,,,20,70,10,,,,
2000Dec,39,1.6,,,5,30,50,10,5,,,
2000Dec,40,1.4,,,10,55,30,5,,,,
2000Dec,43,.9,16,23,23,15,15,5,3,,,
2000Dec,45,,,,,,,,,,,
2000Dec,46,.53,1.98019802,43.56435644,51.48514851,2.97029703,,,,,,
2000Dec,47,1.5,,,20,25,35,20,,,,
2000Dec,50,1.3,,,50,50,,,,,,
2000Dec,52,1.5,,,10,40,40,10,,,,
2000Dec,53,1.6,,,,10,80,10,,,,
2000Dec,54,1.1,,10,25,45,10,10,,,,
2000Dec,55,1.7,1.3986014,4.8951049,12.68731269,23.17682318,27.27272727,20.07992008,8.19180819,1.998002,.2997003,
2000Dec,56,1.2,,,50,50,,,,,,
2000Dec,59,1.6,,,,10,70,20,,,,
2000Dec,60,1.8,,,,40,50,10,,,,
2000Dec,61,2,,,,10,50,40,,,,
2000Dec,62,,,,,,,,,,,
2000Dec,63,1.9,,,,,,,,,,
2000Dec,64,1.4,2,3,11,32,24,14,9,3,2,
2000Dec,65,1.4,,,,50,50,,,,,
2000Dec,67,1.6,,,,40,60,,,,,
2000Dec,68,.8,10,30,50,10,,,,,,
2000Dec,70,1.7,,,,20,60,20,,,,
2000Dec,71,1.4,,10,20,40,25,5,,,,
2000Dec,72,2,,,,,,,,,,
2000Dec,73,,,,,,,,,,,
2000Dec,76,1.7,,,,,,,,,,
2000Dec,85,.8,,22,29,26,15,6,2,,,
2000Dec,86,1.7,,,5,20,50,20,5,,,
2000Dec,87,1.4,,,,,,,,,,
2000Dec,88,1.8,,,5,20,45,25,5,,,
2000Dec,89,1.4,,,10,60,30,,,,,
2000Dec,90,1.3,,,,95,5,,,,,
2000Dec,91,1.6,2.3,6.2,14.2,22.4,24.1,17.8,9,3.1,.9,
2000Dec,92,1.53,,6.41751201,14.6609717,21.42018153,23.16070475,18.53710625,10.98772023,4.81580352,,
2000Dec,93,,,,,,,,,,,
2000Dec,94,1.5,,,,30,70,,,,,
2000Dec,95,1.1,9,14,22,24,18,9,3,1,,
2003,1,1.8,,,,15,70,15,,,,
2003,2,1.6,,,10,30,30,30,,,,
2003,3,1.7,,,10,30,30,20,10,,,
2003,4,2,,,,15,35,35,15,,,
2003,5,1.8,,,,20,65,15,,,,
2003,6,1.9,,,10,30,40,20,,,,
2003,7,,,,,,,,,,,
2003,9,1.3,,,10,70,20,,,,,
2003,10,1.6,,,,30,50,20,,,,
2003,11,2,,,,,80,20,,,,
2003,14,1.5,,,,20,80,,,,,
2003,16,2.5,,5,5,10,25,35,15,5,,
2003,17,2,,,,10,40,40,10,,,
2003,18,1.8,5,5,10,15,25,20,10,5,5,
2003,19,2,,,,,40,60,,,,
2003,20,2.3,,,,,25,50,25,,,
2003,23,2.5,,,,,20,30,40,10,,
2003,24,2.7,,,,,10,25,25,25,15,
2003,26,1.9,,,,10,70,20,,,,
2003,28,1.8,,,5,15,60,15,5,,,
2003,29,1.5,,,10,30,50,10,,,,
2003,31,2,,,,,,,,,,
2003,32,2,,,,,,,,,,
2003,33,2.7,,,,,,10,80,10,,
2003,34,2,,,,,40,60,,,,
2003,35,,,,,,,,,,,
2003,36,2.2,,,,10,30,50,10,,,
2003,37,2.5,,,,,25,50,25,,,
2003,38,2.2,,,,,10,80,10,,,
2003,39,1.9,,,,15,45,35,5,,,
2003,40,1.5,,5,10,25,35,20,5,,,
2003,43,1.5,4,8,13,26,26,12,6,3,2,
2003,45,,,,,,,,,,,
2003,46,.28,37,23,20,12,6,2,,,,
2003,47,1.9,,,,20,30,30,20,,,
2003,50,2,,,,20,50,20,10,,,
2003,52,1.9,,,5,5,40,30,20,,,
2003,53,2.2,,,,,10,80,10,,,
2003,54,1.6,,,5,20,50,20,5,,,
2003,55,1.9,,,,,,,,,,
2003,56,,,,,50,50,,,,,
2003,59,1.5,,,,65,35,,,,,
2003,60,2,,,,10,40,40,10,,,
2003,61,2,,,,10,40,40,10,,,
2003,62,1.6,,,,30,60,10,,,,
2003,63,1.8,,5,10,20,30,20,10,5,,
2003,64,2.5,1,1,5,12,12,24,27,10,8,
2003,65,1.6,,,,40,60,,,,,
2003,67,1.5,,,20,40,40,,,,,
2003,68,1,,10,40,40,10,,,,,
2003,70,1.5,5,15,15,15,15,15,15,5,,
2003,71,1.5,,5,10,30,35,15,5,,,
2003,72,2,6,6,8,12,17,18,13,8,12,
2003,73,,,,,,25,50,25,,,
2003,76,2,,,5,10,20,30,20,10,5,
2003,85,2.3,,,,,15,40,35,10,,
2003,86,2.2,,,5,10,15,35,20,10,5,
2003,87,1.5,,5,5,20,50,15,5,,,
2003,88,2,2,4,8,15,30,25,10,4,2,
2003,89,1.6,,,,20,60,20,,,,
2003,90,2,,,,,,95,5,,,
2003,91,1.8,3.5892323,6.08175474,11.46560319,16.94915254,19.64107677,17.84646062,12.66201396,7.07876371,4.68594217,
2003,92,2.2,,,,,,,,,,
2003,93,1.7,,,,20,40,15,15,10,,
2003,94,1.9,,,,30,50,20,,,,
2003,95,1.5,2.02020202,8.08080808,16.16161616,23.23232323,23.23232323,16.16161616,8.08080808,2.02020202,1.01010101,
2003Dec,1,1.8,,,,15,70,15,,,,
2003Dec,2,1.6,,,10,30,30,30,,,,
2003Dec,3,1.7,,,10,30,30,20,10,,,
2003Dec,4,2,,,,15.78947368,36.84210526,26.31578947,21.05263158,,,
2003Dec,5,1.7,,,,20,70,10,,,,
2003Dec,6,1.9,,,10,30,40,20,,,,
2003Dec,7,,,,,,,,,,,
2003Dec,9,1.3,,,10,70,20,,,,,
2003Dec,10,1.6,,,,25,50,25,,,,
2003Dec,11,2,,,,,80,20,,,,
2003Dec,14,,,,,,,,,,,
2003Dec,16,2.2,,5,5,10,25,35,15,5,,
2003Dec,17,2,,,,10,40,40,10,,,
2003Dec,18,,,,,,,,,,,
2003Dec,19,2,,,,,40,60,,,,
2003Dec,20,2.4,,,,,,,,,,
2003Dec,23,2.5,,,,,20,30,40,10,,
2003Dec,24,2.7,,,,,10,25,25,25,15,
2003Dec,26,2,,,,10,70,20,,,,
2003Dec,28,1.8,,,5,15,60,15,5,,,
2003Dec,29,1.8,,,10,30,40,20,,,,
2003Dec,31,2,,,,,,,,,,
2003Dec,32,2,,,,,,,,,,
2003Dec,33,2.7,,,,,,10,80,10,,
2003Dec,34,2,,,,,40,60,,,,
2003Dec,35,,,,,,,,,,,
2003Dec,36,2.2,,,,10,30,50,10,,,
2003Dec,37,2.5,,,,,25,50,25,,,
2003Dec,38,2.5,,,,,10,80,10,,,
2003Dec,39,2,,,,10,40,40,10,,,
2003Dec,40,1.5,,5,10,25,35,20,5,,,
2003Dec,43,,,,,,,,,,,
2003Dec,45,,,,,,,,,,,
2003Dec,46,.25,16,68,16,,,,,,,
2003Dec,47,1.9,,,,20,30,30,20,,,
2003Dec,50,,,,,,,,,,,
2003Dec,52,2,,,5,5,40,30,20,,,
2003Dec,53,2.2,,,,,10,80,10,,,
2003Dec,54,1.6,,,5,20,50,20,5,,,
2003Dec,55,1.8,,,,,,,,,,
2003Dec,56,,,,,,,,,,,
2003Dec,59,1.3,,,,70,30,,,,,
2003Dec,60,2,,,,10,40,40,10,,,
2003Dec,61,2,,,,10,40,40,10,,,
2003Dec,62,,,,,,,,,,,
2003Dec,63,1.8,,,,,,,,,,
2003Dec,64,2.5,1,1,5,12,12,24,27,10,8,
2003Dec,65,1.5,,,,50,50,,,,,
2003Dec,67,2.2,,,,,30,50,20,,,
2003Dec,68,1,,10,40,40,10,,,,,
2003Dec,70,1.5,5,15,15,15,15,15,15,5,,
2003Dec,71,1.5,,5,10,30,35,15,5,,,
2003Dec,72,2,6,6,8,12,17,18,13,8,12,
2003Dec,73,,,,,,,,,,,
2003Dec,76,2,,,5,10,20,30,20,10,5,
2003Dec,85,2.5,,,,,15,40,35,10,,
2003Dec,86,2.1,,,5,10,20,40,15,10,,
2003Dec,87,1.5,,,,,,,,,,
2003Dec,88,,,,,,,,,,,
2003Dec,89,1.8,,,,10,60,30,,,,
2003Dec,90,,,,,,,,,,,
2003Dec,91,1.8,5.08982036,6.78642715,11.47704591,15.86826347,17.96407186,16.56686627,12.4750499,7.68463074,6.08782435,
2003Dec,92,2.3,,,,,,,,,,
2003Dec,93,,,,,,,,,,,
2003Dec,94,1.9,,,,20,50,30,,,,
2003Dec,95,1.5,4.95049505,8.91089109,15.84158416,20.79207921,20.79207921,15.84158416,8.91089109,2.97029703,.99009901,
,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
1999,1,2,,,,,43,47,10,,,
1999,2,2.2,,,,,50,50,,,,
1999,3,1.9,,,,,70,30,,,,
1999,4,2.4,,,,,20,60,20,,,
1999,5,1.9,,,,10,65,20,5,,,
1999,6,2.2,,,,,30,50,20,,,
1999,7,1.6,,,,,,,,,,
1999,9,1.8,,,,10,60,30,,,,
1999,10,1.8,,,,10,50,40,,,,
1999,11,2.1,,,,,40,60,,,,
1999,14,2.1,,,,,20,80,,,,
1999,16,2,,,,5,30,40,20,5,,
1999,17,2.3,,,5,5,15,40,20,10,5,
1999,18,2,,,5,15,35,25,15,5,,
1999,19,1.5,,,,60,40,,,,,
1999,20,1.9,,,,,50,50,,,,
1999,23,2.1,,,,5,40,50,5,,,
1999,24,2.1,,,,10,10,60,20,,,
1999,26,2.2,,5,5,15,20,30,15,5,5,
1999,28,1.9,,,,20,70,10,,,,
1999,29,1.9,,,,10,60,30,,,,
1999,31,2.2,,,,,,,,,,
1999,32,2.1,,,,10,30,40,20,,,
1999,33,1.9,,,,15,80,5,,,,
1999,34,2.2,,,,,,80,20,,,
1999,35,2,,,,20,30,35,15,,,
1999,36,1.7,,,,10,50,40,,,,
1999,37,2.3,,,,,20,80,,,,
1999,38,2,,,,,50,50,,,,
1999,39,2.1,,,,,25,65,10,,,
1999,40,2.1,,,10,10,30,40,10,,,
1999,43,2.1,1,1,5,9,35,35,11,2,1,
1999,45,2,,,,,20,80,,,,
1999,46,2.04,1.01010101,5.55555556,5.55555556,18.18181818,18.18181818,18.68686869,18.68686869,6.56565657,6.56565657,1.01010101
1999,47,2.1,,,,10,40,40,10,,,
1999,50,2.1,,,,,25,75,,,,
1999,52,2,,,,10,20,60,10,,,
1999,53,2.2,,,,,10,90,,,,
1999,54,2.2,,,,10,30,50,10,,,
1999,55,2.1,1.1,2.8,7,13,18.2,19.8,16.4,11.2,5.25,5.25
1999,56,2,,,,,40,60,,,,
1999,59,2.2,,,,,5,80,15,,,
1999,60,2,,,,10,40,40,10,,,
1999,61,2.2,,,,,30,60,10,,,
1999,62,2.2,,,,,10,80,10,,,
1999,63,2,,,,10,40,50,,,,
1999,64,2.1,10,7,8,10,15,30,11,6,2,1
1999,65,2,,,,,50,50,,,,
1999,67,2.1,,,,,30,60,10,,,
1999,68,2,,,,10,40,40,10,,,
1999,70,2.2,,,,,30,60,10,,,
1999,71,1.3,,5,20,50,20,5,,,,
1999,72,1.6,,5,10,30,40,10,5,,,
1999,73,,,,,25,75,,,,,
1999,76,2.1,,,5,10,20,30,20,10,5,
1999,85,2.3,,,,,,,,,,
1999,86,2.2,,,,10,20,50,15,5,,
1999,87,2.2,,,,10,30,55,5,,,
1999,88,2.1,,,,5,25,60,10,,,
1999,89,2.1,,,,,20,70,10,,,
1999,90,2.1,,,,15,15,35,35,,,
1999,91,2.3,,,.5,5,21.9,38.1,26.4,7.3,.8,
1999,92,2.5,0,0,1.93814019,6.49728861,14.93271741,23.49869452,25.34645511,18.72866037,9.05804378,0
1999,93,2.1,,,10,10,20,30,20,10,,
1999,94,2,,,,10,30,50,10,,,
1999,95,2.1,,4,4,18.5,18.5,21,21,6,6,1
1999Q3,1,2.2,,,,,30,50,20,,,
1999Q3,2,2.3,,,,,45,55,,,,
1999Q3,3,1.8,,,,10,70,20,,,,
1999Q3,4,2.5,,,,,10,70,20,,,
1999Q3,5,2,,,5,15,50,25,5,,,
1999Q3,6,2.4,,,,,10,60,30,,,
1999Q3,7,1.6,,,,,,,,,,
1999Q3,9,1.7,,,,20,80,,,,,
1999Q3,10,1.6,,,,10,50,40,,,,
1999Q3,11,2,,,,,30,70,,,,
1999Q3,14,2.3,,,,,10,90,,,,
1999Q3,16,2,,,5,5,20,35,25,5,5,
1999Q3,17,2.3,,,5,5,15,40,20,10,5,
1999Q3,18,2,,5,10,15,20,25,15,10,,
1999Q3,19,1.3,,,,75,25,,,,,
1999Q3,20,1.9,,,,,50,50,,,,
1999Q3,23,1.9,,,,10,50,40,,,,
1999Q3,24,2.1,,,,10,10,60,20,,,
1999Q3,26,2,,5,5,15,20,30,15,5,5,
1999Q3,28,1.5,,,,20,70,10,,,,
1999Q3,29,2,,,,10,70,20,,,,
1999Q3,31,2.2,,,,,,,,,,
1999Q3,32,2.2,,,,10,25,40,20,5,,
1999Q3,33,2,,,,,10,80,10,,,
1999Q3,34,2.3,,,,,10,60,30,,,
1999Q3,35,2,,,5,20,25,30,15,5,,
1999Q3,36,1.8,,,,,70,30,,,,
1999Q3,37,2.5,,,,,20,80,,,,
1999Q3,38,2,,,,,40,60,,,,
1999Q3,39,2.4,,,,,20,30,50,,,
1999Q3,40,2.3,,,5,5,25,50,15,,,
1999Q3,43,2.4,1,1,3,4,16,45,21,6,3,
1999Q3,45,,,,,,,,,,,
1999Q3,46,2.02,0,.5,.5,23.5,23.5,25,25,1,1,0
1999Q3,47,2,,,,10,40,40,10,,,
1999Q3,50,1.9,,,,,75,25,,,,
1999Q3,52,2.5,,,,,10,70,20,,,
1999Q3,53,2.9,,,,,90,10,,,,
1999Q3,54,,,,,,,,,,,
1999Q3,55,2,1.2,3.7,9.4,18.4,25.5,24.8,12.8,3.6,.3,.3
1999Q3,56,1.9,,,,,40,60,,,,
1999Q3,59,2.2,,,,,10,80,10,,,
1999Q3,60,2,,,,,40,50,10,,,
1999Q3,61,2,,,,,30,60,10,,,
1999Q3,62,,,,,,,,,,,
1999Q3,63,2.2,,,,,,,,,,
1999Q3,64,2.2,8,6,6,11,16,29,11,9,3,1
1999Q3,65,1.9,,,,,50,50,,,,
1999Q3,67,2.3,,,,,40,50,10,,,
1999Q3,68,2,,,,10,40,40,10,,,
1999Q3,70,2.4,,,,,20,60,20,,,
1999Q3,71,1.1,,5,20,50,20,5,,,,
1999Q3,72,1.4,2,8,20,35,25,8,2,,,
1999Q3,73,,,,,,,,,,,
1999Q3,76,1.9,,5,10,20,30,20,10,5,,
1999Q3,85,2.1,,.99009901,2.97029703,7.92079208,16.83168317,23.76237624,23.76237624,15.84158416,7.92079208,
1999Q3,86,2.2,,,,10,15,50,20,5,,
1999Q3,87,2.3,,,,10,20,60,10,,,
1999Q3,88,2,,,,5,40,45,10,,,
1999Q3,89,2.1,,,,,30,60,10,,,
1999Q3,90,2,,,,2.5,2.5,47.5,47.5,,,
1999Q3,91,2.5,0,0,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024
1999Q3,92,2.5,0,0,3.0223655,7.91859762,15.34354221,22.01289543,23.38303445,18.37598227,9.94358251,0
1999Q3,93,,,,,,,,,,,
1999Q3,94,1.8,,,,10,60,30,,,,
1999Q3,95,1.9,2.97029703,7.92079208,7.92079208,17.82178218,17.82178218,15.84158416,15.84158416,5.94059406,5.94059406,1.98019802
2000,1,2.5,,,,,30,30,40,,,
2000,2,2.4,,,,,40,60,,,,
2000,3,1.8,,,,10,70,20,,,,
2000,4,3,,,,,,,20,70,10,
2000,5,2.3,,,,5,30,50,15,,,
2000,6,2.7,,,,,10,30,50,10,,
2000,7,2.2,,,,,,,,,,
2000,9,1.9,,,,10,70,20,,,,
2000,10,2.2,,,,10,40,50,,,,
2000,11,2.4,,,,,,60,40,,,
2000,14,2.5,,,,,20,40,40,,,
2000,16,2.9,,,,5,5,25,35,25,5,
2000,17,2.5,,,,5,15,30,30,15,5,
2000,18,2,,5,10,15,20,25,15,10,,
2000,19,1.6,,,,50,50,,,,,
2000,20,2.4,,,,,20,70,10,,,
2000,23,2.8,,,,,10,30,40,20,,
2000,24,2.8,,,,,5,10,60,25,,
2000,26,2.4,,,5,5,15,20,30,15,5,5
2000,28,1.8,,,,20,60,20,,,,
2000,29,2.3,,,,10,50,40,,,,
2000,31,2.7,,,,,,,,,,
2000,32,2.6,,,,5,15,30,40,10,,
2000,33,2.4,,,,,10,80,10,,,
2000,34,2.6,,,,,,30,70,,,
2000,35,,,,,,,,,,,
2000,36,2,,,,,50,50,,,,
2000,37,2.7,,,,,,50,50,,,
2000,38,2.5,,,,,,40,60,,,
2000,39,2.5,,,,,10,20,70,,,
2000,40,2.6,,,,5,15,35,45,,,
2000,43,2.4,1,1,3,4,16,45,21,6,3,
2000,45,2.4,,,,,,80,20,,,
2000,46,2.26,3.96039604,5.94059406,5.94059406,12.87128713,12.87128713,15.34653465,15.34653465,9.9009901,9.9009901,7.92079208
2000,47,2.5,,,,,20,30,30,20,,
2000,50,2.3,,,,,,75,25,,,
2000,52,2.5,,,,5,5,40,40,10,,
2000,53,2.7,,,,,,10,90,,,
2000,54,2.8,,,,,10,40,40,10,,
2000,55,2.7,5.5,4.7,7.3,10.2,12.9,14.8,15.7,13.1,7.9,7.9
2000,56,2.2,,,,,,70,30,,,
2000,59,2.5,,,,,,20,80,,,
2000,60,2.5,,,,,10,30,50,10,,
2000,61,2.6,,,,,10,40,50,,,
2000,62,2.5,,,,,,30,70,,,
2000,63,2,,,,10,30,60,,,,
2000,64,2.5,5,5,5,11,17,28,12,11,4,2
2000,65,2.4,,,,20,30,50,,,,
2000,67,2.4,,,,,10,50,40,,,
2000,68,2.5,,,,9.09090909,9.09090909,36.36363636,36.36363636,9.09090909,,
2000,70,2.8,,,,,,30,50,20,,
2000,71,1.7,,5,5,20,40,25,5,,,
2000,72,2.3,,2,6,12,15,35,20,8,2,
2000,73,,,,,25,25,50,,,,
2000,76,2.5,,,,5,10,20,30,20,10,5
2000,85,2,,1,4,12,26,21,21,11,4,
2000,86,2.7,,,,5,15,20,45,10,5,
2000,87,2.5,,,,5,10,35,45,5,,
2000,88,2.6,,,5,15,25,45,10,,,
2000,89,2.5,,,,,,40,60,,,
2000,90,2.5,,,,,,47.5,47.5,2.5,2.5,
2000,91,2.5,.1001001,.6006006,2.4024024,7.50750751,16.01601602,23.42342342,23.42342342,16.01601602,7.50750751,3.003003
2000,92,2.37,0,0,8.80903491,12.76180698,16.30390144,18.35728953,18.21355236,15.93429158,9.6201232,0
2000,93,1.6,,,10,20,30,20,20,,,
2000,94,2.7,,,,,,25,75,,,
2000,95,2.6,0,2.52525253,2.52525253,11.11111111,11.11111111,19.19191919,19.19191919,13.13131313,13.13131313,8.08080808
2000Q3,1,2.5,,,,,30,30,40,,,
2000Q3,2,2.5,,,,,35,65,,,,
2000Q3,3,1.9,,,,10,50,30,10,,,
2000Q3,4,3.1,,,,,,,20,70,10,
2000Q3,5,2.5,,,,5,50,30,15,,,
2000Q3,6,2.8,,,,,10,30,50,10,,
2000Q3,7,2.6,,,,,,,,,,
2000Q3,9,1.8,,,,10,70,20,,,,
2000Q3,10,2.1,,,,10,40,50,,,,
2000Q3,11,2.5,,,,,,50,50,,,
2000Q3,14,2.6,,,,,,50,50,,,
2000Q3,16,3.2,,,5,5,5,10,30,30,10,5
2000Q3,17,2.4,,,,5,15,35,25,15,5,
2000Q3,18,2,,5,10,15,20,25,15,10,,
2000Q3,19,1.7,,,,50,50,,,,,
2000Q3,20,2.5,,,,,,50,50,,,
2000Q3,23,2.8,,,,,10,30,40,20,,
2000Q3,24,3,,,,,10,15,30,30,15,
2000Q3,26,2.3,,,5,5,15,20,30,15,5,5
2000Q3,28,1.7,,,,20,60,20,,,,
2000Q3,29,2.5,,,,10,40,40,10,,,
2000Q3,31,2.7,,,,,,,,,,
2000Q3,32,2.7,,,,5,10,30,40,10,5,
2000Q3,33,2.4,,,,,10,80,10,,,
2000Q3,34,2.7,,,,,,20,80,,,
2000Q3,35,,,,,,,,,,,
2000Q3,36,2.2,,,,,30,70,,,,
2000Q3,37,2.8,,,,,,20,80,,,
2000Q3,38,2.5,,,,,,70,30,,,
2000Q3,39,2.5,,,,,10,20,70,,,
2000Q3,40,2.7,,,,5,5,30,50,10,,
2000Q3,43,2.7,1,1,2,3,10,25,33,18,6,1
2000Q3,45,,,,,,,,,,,
2000Q3,46,2.31,0,1.01010101,1.01010101,14.64646465,14.64646465,27.27272727,27.27272727,7.07070707,7.07070707,0
2000Q3,47,2.75,,,,,15,25,40,20,,
2000Q3,50,2.4,,,,,,75,25,,,
2000Q3,52,2.5,,,,,10,30,40,20,,
2000Q3,53,2.4,,,,,,90,10,,,
2000Q3,54,,,,,,,,,,,
2000Q3,55,2.6,4.60921844,4.60921844,7.51503006,10.92184369,14.12825651,16.23246493,16.73346693,12.9258517,6.16232465,6.16232465
2000Q3,56,2.2,,,,,,70,30,,,
2000Q3,59,3.1,,,,,,,30,70,,
2000Q3,60,2.6,,,,,,30,50,20,,
2000Q3,61,2.8,,,,,10,40,50,,,
2000Q3,62,,,,,,,,,,,
2000Q3,63,2.7,,,,,,,,,,
2000Q3,64,2.6,5,5,5,10,16,27,13,12,5,2
2000Q3,65,2.6,,,,,25,75,,,,
2000Q3,67,2.3,,,,,10,60,30,,,
2000Q3,68,2.5,,,,9.09090909,9.09090909,36.36363636,36.36363636,9.09090909,,
2000Q3,70,2.7,,,,,,25,50,25,,
2000Q3,71,1.7,,,5,20,50,20,5,,,
2000Q3,72,2.4,,,5,10,20,30,20,10,5,
2000Q3,73,,,,,,,,,,,
2000Q3,76,2.8,,,,5,10,20,30,20,10,5
2000Q3,85,1.9,,2.97029703,7.92079208,13.86138614,18.81188119,20.79207921,17.82178218,11.88118812,5.94059406,
2000Q3,86,2.8,,,,5,10,25,45,10,5,
2000Q3,87,2.6,,,,5,10,35,45,5,,
2000Q3,88,2.7,,,,2,8,20,50,15,5,
2000Q3,89,2.6,,,,,,40,60,,,
2000Q3,90,2.5,,,,2.5,2.5,45,45,2.5,2.5,
2000Q3,91,2.5,.29910269,1.29611167,3.48953141,8.47457627,15.55333998,21.03688933,21.03688933,15.55333998,8.47457627,4.78564307
2000Q3,92,2.36,0,0,13.31830865,14.83150891,15.9154325,16.46276025,16.41983258,15.77591758,7.27623954,0
2000Q3,93,,,,,,,,,,,
2000Q3,94,2.6,,,,,,40,60,,,
2000Q3,95,2.4,1,4.5,4.5,13,13,17.5,17.5,11,11,7
2003,1,2.3,,,,,15,60,25,,,
2003,2,2.5,,,,,20,30,30,20,,
2003,3,2.5,,,,10,20,20,20,20,10,
2003,4,2.5,,,,5,15,30,30,15,5,
2003,5,2.6,,,,,10,40,35,15,,
2003,6,2.7,,,,,10,30,40,20,,
2003,7,,,,,,,,,,,
2003,9,2.5,,,,,,30,70,,,
2003,10,2.5,,,,,5,15,50,20,10,
2003,11,2.5,,,,,,50,50,,,
2003,14,2.5,,,,,,40,60,,,
2003,16,3,5,5,10,10,10,10,10,20,15,5
2003,17,2.9,,,,,5,15,35,30,15,
2003,18,2.2,5,5,10,15,15,15,15,10,5,5
2003,19,1.5,,,,50,50,,,,,
2003,20,2.5,,,,,,50,50,,,
2003,23,2.3,,,,5,20,50,20,5,,
2003,24,3.2,,,,,,10,30,30,30,
2003,26,2.4,,,5,10,20,30,20,10,5,
2003,28,2.5,10,5,5,5,10,30,30,4,1,
2003,29,2.4,,,,10,20,50,20,,,
2003,31,2.5,,,,,,,,,,
2003,32,2.5,,,,,,,,,,
2003,33,2.5,,,,,,10,80,10,,
2003,34,2.3,,,,,20,60,20,,,
2003,35,,,,,,,,,,,
2003,36,2.1,,,,10,20,50,20,,,
2003,37,2.5,,,,,33.33333333,33.33333333,33.33333333,,,
2003,38,2.5,,,,,,10,80,10,,
2003,39,2.5,,,,,15,30,45,10,,
2003,40,2.5,,,5,10,15,30,30,10,,
2003,43,2.5,1,2,4,6,11,20,30,17,8,1
2003,45,,,,,,,,,,,
2003,46,2.25,6,5,8,11,13,14,13,11,8,11
2003,47,3,,,,,,20,30,30,20,
2003,50,2.25,,,,,,100,,,,
2003,52,2.3,,,,10,40,40,10,,,
2003,53,2.7,,,,,,10,80,10,,
2003,54,2.5,,,,,10,40,40,10,,
2003,55,2.2,,,,,,,,,,
2003,56,,,,,,,50,50,,,
2003,59,2.3,,,,,10,70,20,,,
2003,60,2.5,,,,,10,40,40,10,,
2003,61,2,,,,,30,40,20,10,,
2003,62,2.9,,,,,,10,60,30,,
2003,63,2.4,,,5,5,15,30,30,10,5,
2003,64,2.5,1,5,5,14,15,20,15,14,10,1
2003,65,2.8,,,,,10,40,50,,,
2003,67,2.1,,,,,10,80,10,,,
2003,68,2.3,,,,,20,60,20,,,
2003,70,2,10,10,10,10,10,10,10,10,10,10
2003,71,2.25,,5,5,10,25,30,20,5,,
2003,72,2.5,1.01010101,3.03030303,6.06060606,9.09090909,12.12121212,18.18181818,20.2020202,12.12121212,9.09090909,9.09090909
2003,73,,,,,,,,,,,
2003,76,3,,,,5,5,10,20,30,20,10
2003,85,2.5,,,,,10,35,45,10,,
2003,86,2.3,,,5,10,15,35,20,10,5,
2003,87,2.5,,,,,10,40,40,10,,
2003,88,2.5,2,4,7,10,12,20,25,12,6,2
2003,89,2.3,,,,,10,60,30,,,
2003,90,2.8,,,,2.5,2.5,45,45,2.5,2.5,
2003,91,2.7,.69375619,2.27948464,3.76610505,7.63131814,12.38850347,16.45193261,17.839445,15.75817641,11.39742319,11.7938553
2003,92,2.2,,,,,,,,,,
2003,93,,,,,,,,,,,
2003,94,2.5,,,,,10,30,50,10,,
2003,95,2.4,2,5,5,12.5,12.5,16,16,11,11,9
2003Q4,1,2.3,,,,,15,60,25,,,
2003Q4,2,2.5,,,,,20,30,30,20,,
2003Q4,3,2.5,,,,10,20,20,20,20,10,
2003Q4,4,2.5,,,,5,15,30,30,15,5,
2003Q4,5,2.5,,,,,10,40,40,10,,
2003Q4,6,2.7,,,,,10,30,40,20,,
2003Q4,7,,,,,,,,,,,
2003Q4,9,2.8,,,,,,20,80,,,
2003Q4,10,2.5,,,,,,,,,,
2003Q4,11,2.5,,,,,,50,50,,,
2003Q4,14,,,,,,,,,,,
2003Q4,16,2.2,5,5,10,10,10,10,10,20,15,5
2003Q4,17,2.7,,,,,5,15,35,30,15,
2003Q4,18,,,,,,,,,,,
2003Q4,19,1.5,,,,50,50,,,,,
2003Q4,20,2.5,,,,,,50,50,,,
2003Q4,23,2.3,,,,5,20,50,20,5,,
2003Q4,24,3.2,,,,,,10,30,30,30,
2003Q4,26,2.4,,,5,10,20,30,20,10,5,
2003Q4,28,2.5,10,5,5,5,10,30,30,4,1,
2003Q4,29,2.8,,,,10,20,40,30,,,
2003Q4,31,2.5,,,,,,,,,,
2003Q4,32,2.5,,,,,,,,,,
2003Q4,33,2.5,,,,,,10,80,10,,
2003Q4,34,2.3,,,,,,,,,,
2003Q4,35,,,,,,,,,,,
2003Q4,36,1.7,,,,,,,,,,
2003Q4,37,2.5,,,,,33.33333333,33.33333333,33.33333333,,,
2003Q4,38,2.5,,,,,,10,80,10,,
2003Q4,39,2.6,,,,,10,25,50,15,,
2003Q4,40,2.5,,,5,10,15,30,30,10,,
2003Q4,43,,,,,,,,,,,
2003Q4,45,,,,,,,,,,,
2003Q4,46,2.26,0,.99009901,2.97029703,9.9009901,21.78217822,27.72277228,21.78217822,10.89108911,2.97029703,.99009901
2003Q4,47,3,,,,,,20,30,30,20,
2003Q4,50,,,,,,,,,,,
2003Q4,52,2.5,,,,10,40,40,10,,,
2003Q4,53,2.7,,,,,,10,80,10,,
2003Q4,54,2.5,,,,,10,40,40,10,,
2003Q4,55,2.3,,,,,,,,,,
2003Q4,56,,,,,,,,,,,
2003Q4,59,2.5,,,,,,40,60,,,
2003Q4,60,2.5,,,,,10,40,40,10,,
2003Q4,61,2,,,,,30,40,20,10,,
2003Q4,62,,,,,,,,,,,
2003Q4,63,2.4,,,,,,,,,,
2003Q4,64,2.5,1,5,5,14,15,20,15,14,10,1
2003Q4,65,2.6,,,,,,50,50,,,
2003Q4,67,2.2,,,,,10,80,10,,,
2003Q4,68,2,,,,10,20,40,20,10,,
2003Q4,70,2,10,10,10,10,10,10,10,10,10,10
2003Q4,71,2.25,,5,5,10,25,30,20,5,,
2003Q4,72,2.5,1.01010101,3.03030303,6.06060606,9.09090909,12.12121212,18.18181818,20.2020202,12.12121212,9.09090909,9.09090909
2003Q4,73,,,,,,,,,,,
2003Q4,76,3,,,,5,5,10,20,30,20,10
2003Q4,85,2.7,,,,,10,35,45,10,,
2003Q4,86,2.2,,,5,10,20,30,20,10,5,
2003Q4,87,2.5,,,,,,,,,,
2003Q4,88,,,,,,,,,,,
2003Q4,89,2.5,,,,,,40,60,,,
2003Q4,90,,,,,,,,,,,
2003Q4,91,2.7,1.18694362,3.26409496,4.45103858,7.91295747,11.96834817,15.23244313,16.32047478,14.73788328,11.17705242,13.7487636
2003Q4,92,2,,,,,,,,,,
2003Q4,93,,,,,,,,,,,
2003Q4,94,2.5,,,,,10,30,50,10,,
2003Q4,95,2.5,2.97029703,4.95049505,4.95049505,11.38613861,11.38613861,14.85148515,14.85148515,11.38613861,11.38613861,11.88118812
,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T9_0,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0,,
1999,1,10.2,,,0,33.33333333,55.55555556,11.11111111,,,,
1999,2,10,,,40,60,,,,,,
1999,3,10.7,,,,10,80,10,,,,
1999,4,11,,,,,20,70,10,,,
1999,5,9.9,,15,60,15,10,,,,,
1999,6,10.6,,,,15,70,15,,,,
1999,7,10.9,,,,,,,,,,
1999,9,10.9,,,,,60,40,,,,
1999,10,10.9,,,10,20,30,20,20,,,
1999,11,10.6,,,,,100,,,,,
1999,14,10.5,,,,20,70,10,,,,
1999,16,10.7,,,5,30,35,30,,,,
1999,17,10.4,,,10,40,40,10,,,,
1999,18,11,,,5,25,30,30,10,,,
1999,19,11.5,,,,,,75,25,,,
1999,20,10.6,,,,30,60,10,,,,
1999,23,10.5,,,,40,50,10,,,,
1999,24,10.5,,,20,30,30,20,,,,
1999,26,10.7,,,,20,65,10,5,,,
1999,28,10.9,,,,10,80,10,,,,
1999,29,10.8,,,,,80,20,,,,
1999,31,10.7,,,0,22.22222222,55.55555556,22.22222222,,,,
1999,32,10.5,,,,35,45,20,,,,
1999,33,11.3,,,,,10,80,10,,,
1999,34,10.5,,,,50,50,,,,,
1999,35,10.6,,,,35,65,,,,,
1999,36,10.7,,,,,70,30,,,,
1999,37,10.5,,,,50,50,,,,,
1999,38,10.8,,,,10,80,10,,,,
1999,39,10.5,,,,50,35,15,,,,
1999,40,10.6,,,,30,40,20,10,,,
1999,43,10.6,,,15,35,35,15,,,,
1999,45,11.1,,,,,,,,,,
1999,46,10.73,,4.5,4.5,30,30,15,15,1,,
1999,47,10.6,,,,15,70,15,,,,
1999,50,11,,,,,50,50,,,,
1999,52,10.7,,,5,30,60,5,,,,
1999,53,10.9,,,,,80,20,,,,
1999,54,10.4,,,,60,40,,,,,
1999,55,10.7,.2004008,2.00400802,10.22044088,26.55310621,34.76953908,20.64128257,5.11022044,.501002,,
1999,56,10.5,,,,20,60,20,,,,
1999,59,10.6,,,,20,70,10,,,,
1999,60,10.4,,,30,50,20,,,,,
1999,61,10.5,,,,40,50,10,,,,
1999,62,11.1,,,,,40,60,,,,
1999,63,10.5,,,,,,,,,,
1999,64,10.6,1,3,7,14,30,20,10,15,,
1999,65,10.6,,,,25,75,,,,,
1999,67,10,,10,40,40,10,,,,,
1999,68,10.8,,,,10,80,10,,,,
1999,70,10.6,,,10,30,40,20,,,,
1999,71,11.7,,,,,,22.72727273,54.54545455,22.72727273,,
1999,72,11.1,,,,,30,50,20,,,
1999,73,,,,,,25,75,,,,
1999,76,9.8,10,20,30,20,10,5,5,,,
1999,85,10.9,,,,,55,45,,,,
1999,86,10.7,,,10,20,50,15,5,,,
1999,87,10.7,,,,10,60,30,,,,
1999,88,10.7,,,,20,50,25,5,,,
1999,89,10.6,,,,20,70,10,,,,
1999,90,11,,,,,20,80,,,,
1999,91,10.5,,,4.70753205,45.29246795,45.29246795,4.70753205,,,,
1999,92,10.6,,,.98,24.27,58.89,15.48,.38,,,
1999,93,11,,5,5,5,15,30,30,10,,
1999,94,11,,,,,50,50,,,,
1999,95,10.9,,4,4,35,35,11,11,,,
1999Nov,1,10.2,,,9.09090909,45.45454545,27.27272727,18.18181818,,,,
1999Nov,2,10,,,40,60,,,,,,
1999Nov,3,10.9,,,,10,50,30,10,,,
1999Nov,4,11,,,,,20,70,10,,,
1999Nov,5,9.9,,25,60,15,,,,,,
1999Nov,6,10.6,,,,40,50,10,,,,
1999Nov,7,10.8,,,,,,,,,,
1999Nov,9,10.9,,,,,40,60,,,,
1999Nov,10,11.1,,,10,20,30,20,20,,,
1999Nov,11,10.6,,,,,100,,,,,
1999Nov,14,10.3,,,,60,40,,,,,
1999Nov,16,10.6,,,5,30,35,30,,,,
1999Nov,17,10.3,,5,20,50,20,5,,,,
1999Nov,18,11.1,,,5,20,30,35,10,,,
1999Nov,19,11.6,,,,,,75,25,,,
1999Nov,20,10.4,,,,50,50,,,,,
1999Nov,23,10.4,,,,50,40,10,,,,
1999Nov,24,10.5,,,20,30,30,20,,,,
1999Nov,26,10.6,,,,25,60,15,,,,
1999Nov,28,10.8,,,,15,70,15,,,,
1999Nov,29,11,,,,,50,50,,,,
1999Nov,31,10.7,,,0,21.05263158,52.63157895,26.31578947,,,,
1999Nov,32,10.3,,,20,40,30,10,,,,
1999Nov,33,11,,,,,10,80,10,,,
1999Nov,34,,,,,,,,,,,
1999Nov,35,,,,,,,,,,,
1999Nov,36,10.6,,,,,10,70,20,,,
1999Nov,37,10.1,,,10,80,10,,,,,
1999Nov,38,10.8,,,,20,80,,,,,
1999Nov,39,10.2,,,20,60,15,5,,,,
1999Nov,40,10.5,,,5,30,40,25,,,,
1999Nov,43,10.4,,,15,35,35,15,,,,
1999Nov,45,,,,,,,,,,,
1999Nov,46,10.78,,,,42.5,42.5,7.5,7.5,,,
1999Nov,47,10.5,,,,40,50,10,,,,
1999Nov,50,11.1,,,,,20,80,,,,
1999Nov,52,10.5,,,5,40,50,5,,,,
1999Nov,53,10.8,,,,,90,10,,,,
1999Nov,54,10.3,,,,60,40,,,,,
1999Nov,55,10.6,.7,4,14.1,28.2,31.3,17,4.2,.5,,
1999Nov,56,10.5,,,,20,60,20,,,,
1999Nov,59,10.4,,,10,80,10,,,,,
1999Nov,60,10.4,,10,40,40,10,,,,,
1999Nov,61,10.3,,,,50,40,10,,,,
1999Nov,62,,,,,,,,,,,
1999Nov,63,10.3,,,,,,,,,,
1999Nov,64,10.3,1,4,9,19,25,19,10,13,,
1999Nov,65,10.6,,,20,40,40,,,,,
1999Nov,67,10,,10,40,40,10,,,,,
1999Nov,68,10.8,,,,20,70,10,,,,
1999Nov,70,10.6,,,,30,40,30,,,,
1999Nov,71,11.7,,,,,,,,,,
1999Nov,72,11.2,,,,,25,45,20,10,,
1999Nov,73,,,,,,,,,,,
1999Nov,76,9.8,10,20,30,20,10,5,5,,,
1999Nov,85,11,,,,,10,70,20,,,
1999Nov,86,10.6,,5,10,20,50,10,5,,,
1999Nov,87,10.6,,,,15,60,25,,,,
1999Nov,88,10.7,,,,20,50,25,5,,,
1999Nov,89,10.5,,,,25,50,25,,,,
1999Nov,90,10.7,,,,,95,5,,,,
1999Nov,91,10.4,,1.2012012,14.61461461,44.04404404,33.43343343,6.40640641,.3003003,,,
1999Nov,92,10.6,,.82378943,7.29355033,26.50190878,38.29616235,22.05143661,5.0331525,,,
1999Nov,93,,,,,,,,,,,
1999Nov,94,11,,,,,50,50,,,,
1999Nov,95,10.8,,10,10,31,31,8.5,8.5,1,,
2000,1,10,,,20,60,20,0,,,,
2000,2,9.8,,10,30,60,,,,,,
2000,3,10.8,,,,20,50,20,10,,,
2000,4,10.6,,,,15,80,5,,,,
2000,5,9.8,,20,60,10,10,,,,,
2000,6,10.5,,,10,30,40,20,,,,
2000,7,10.7,,,,,,,,,,
2000,9,11,,,,,50,50,,,,
2000,10,10.7,,,10,30,40,20,,,,
2000,11,10.3,,,,70,30,,,,,
2000,14,10.3,,,,70,30,,,,,
2000,16,10.2,,5,30,30,30,5,,,,
2000,17,10,,5,30,40,20,5,,,,
2000,18,11.3,,,5,15,25,35,15,5,,
2000,19,11.5,,,,,,50,50,,,
2000,20,10.4,,,,50,50,,,,,
2000,23,10,,,40,50,10,,,,,
2000,24,10.3,,,20,50,25,5,,,,
2000,26,10.5,,,5,25,60,10,,,,
2000,28,11,,,,,20,60,20,,,
2000,29,10.5,,,,10,60,30,,,,
2000,31,10.3,,,22.22222222,44.44444444,33.33333333,0,,,,
2000,32,10.1,,,20,40,30,10,,,,
2000,33,11,,,,,10,80,10,,,
2000,34,10.2,,,10,70,20,,,,,
2000,35,,,,,,,,,,,
2000,36,10.6,,,,,70,30,,,,
2000,37,10,,,20,80,,,,,,
2000,38,10,,,10,80,10,,,,,
2000,39,9.9,,10,55,20,10,5,,,,
2000,40,10.3,,,10,40,40,10,,,,
2000,43,10.3,,,16,35,35,14,,,,
2000,45,10.9,,,,,,,,,,
2000,46,11.02,3,7,7,16.5,16.5,16.5,16.5,17,,
2000,47,10.2,,,,,,,,,,
2000,50,11.1,,,,,25,75,,,,
2000,52,10.3,,,5,50,40,5,,,,
2000,53,10.5,,,,20,80,,,,,
2000,54,9.7,,20,40,20,20,,,,,
2000,55,10.3,1.2,6.1,17.3,25.8,23.3,15.3,7.4,3.6,,
2000,56,10.1,,,20,60,20,,,,,
2000,59,10,,,30,60,10,,,,,
2000,60,10,,10,40,40,10,,,,,
2000,61,10,,,10,50,30,10,,,,
2000,62,10.8,,,,40,60,,,,,
2000,63,10.5,4.54545455,9.09090909,36.36363636,36.36363636,9.09090909,4.54545455,0,,,
2000,64,10.2,1,5,10,24,20,18,10,12,,
2000,65,10.2,,,,50,50,,,,,
2000,67,10,,10,40,40,10,,,,,
2000,68,10.5,,,10,40,40,10,,,,
2000,70,10.1,,10,20,30,30,10,,,,
2000,71,11.9,,,,,10,20,40,30,,
2000,72,11.3,,,,,25,35,30,10,,
2000,73,,,,,,25,75,,,,
2000,76,9.8,10,20,30,20,10,5,5,,,
2000,85,11.4,,,,,10,60,30,,,
2000,86,10.3,,5,20,45,15,10,5,,,
2000,87,10.3,,,10,50,30,10,,,,
2000,88,10.4,,,10,45,30,10,5,,,
2000,89,10.4,,,,60,40,,,,,
2000,90,10.5,,,,5,90,5,,,,
2000,91,10.1,.7,8.4,32.1,40.1,16.4,2.2,.1,,,
2000,92,10.6,,4.76602183,13.40105912,22.74937858,26.46709175,21.0958608,11.52058792,,,
2000,93,11.1,,5,5,5,15,30,30,10,,
2000,94,10.8,,,,10,80,10,,,,
2000,95,10.6,,13,13,30.5,30.5,6.5,6.5,,,
2000Nov,1,9.8,,10,50,25,15,,,,,
2000Nov,2,9.7,,10,30,60,,,,,,
2000Nov,3,10.5,,,20,20,40,20,,,,
2000Nov,4,10.4,,,,20,60,20,,,,
2000Nov,5,9.7,5,30,55,10,,,,,,
2000Nov,6,10.5,,,10,30,40,20,,,,
2000Nov,7,10.7,,,,,,,,,,
2000Nov,9,11.1,,,,,40,60,,,,
2000Nov,10,10.9,,,10,30,40,20,,,,
2000Nov,11,10.3,,,,70,30,,,,,
2000Nov,14,10,,,,90,10,,,,,
2000Nov,16,10,,5,30,30,30,5,,,,
2000Nov,17,10,,5,30,40,20,5,,,,
2000Nov,18,11.5,,,5.55555556,5.55555556,11.11111111,38.88888889,27.77777778,11.11111111,,
2000Nov,19,11.4,,,,,,50,50,,,
2000Nov,20,9.8,,,40,40,20,,,,,
2000Nov,23,9.8,,,50,40,10,,,,,
2000Nov,24,10.3,,,20,50,25,5,,,,
2000Nov,26,10.4,,,5,60,25,10,,,,
2000Nov,28,10.9,,,,,20,60,20,,,
2000Nov,29,10.2,,,,30,50,20,,,,
2000Nov,31,10.3,,,22.22222222,44.44444444,33.33333333,0,,,,
2000Nov,32,10,,,20,40,30,10,,,,
2000Nov,33,11,,,,,10,80,10,,,
2000Nov,34,,,,,,,,,,,
2000Nov,35,,,,,,,,,,,
2000Nov,36,10.4,,,,,40,50,10,,,
2000Nov,37,9.7,,,80,20,,,,,,
2000Nov,38,10,,,20,80,,,,,,
2000Nov,39,9.9,,10,55,20,15,,,,,
2000Nov,40,10.1,,,25,50,20,5,,,,
2000Nov,43,10.1,,,17,35,35,13,,,,
2000Nov,45,,,,,,,,,,,
2000Nov,46,11.16,,,,15.84158416,15.84158416,33.66336634,33.66336634,.99009901,,
2000Nov,47,9.8,,10,50,30,10,,,,,
2000Nov,50,11.1,,,,,50,50,,,,
2000Nov,52,10.2,,,5,50,40,5,,,,
2000Nov,53,10.4,,,,80,20,,,,,
2000Nov,54,9.5,,20,40,20,20,,,,,
2000Nov,55,10.3,1.998002,7.19280719,17.08291708,23.87612388,21.77822178,15.18481518,8.09190809,4.7952048,,
2000Nov,56,10.1,,0,20,60,20,,,,,
2000Nov,59,9.5,,40,60,,,,,,,
2000Nov,60,9.8,,25,50,25,,,,,,
2000Nov,61,9.9,,,30,40,20,10,,,,
2000Nov,62,,,,,,,,,,,
2000Nov,63,10,,,,,,,,,,
2000Nov,64,10,1,5,12,24,20,17,9,12,,
2000Nov,65,10.1,,,50,50,,,,,,
2000Nov,67,10,,10,40,40,10,,,,,
2000Nov,68,10.5,,,10,40,40,10,,,,
2000Nov,70,10.3,,10,20,30,30,10,,,,
2000Nov,71,11.9,,,,,10,20,40,30,,
2000Nov,72,11.2,,,,5,20,35,25,15,,
2000Nov,73,,,,,,,,,,,
2000Nov,76,9.8,10,20,30,20,10,5,5,,,
2000Nov,85,11.1,,,,,20,60,20,,,
2000Nov,86,10.1,,5,25,40,15,10,5,,,
2000Nov,87,10.4,,,10,55,30,5,,,,
2000Nov,88,10.4,,,10,45,30,10,5,,,
2000Nov,89,10.4,,,30,60,10,,,,,
2000Nov,90,10.5,,,,,95,5,,,,
2000Nov,91,9.9,5.09490509,18.28171828,33.86613387,28.97102897,11.48851149,2.0979021,.1998002,,,
2000Nov,92,10.6,,3.35353113,12.05599666,23.9134977,29.07438362,21.68825742,9.91433347,,,
2000Nov,93,,,,,,,,,,,
2000Nov,94,10.7,,,,20,80,,,,,
2000Nov,95,10.5,1,19,19,26,26,4.5,4.5,,,
2003,1,9,20,40,20,15,5,,,,,
2003,2,9.2,30,30,30,10,,,,,,
2003,3,9.3,20,30,30,20,,,,,,
2003,4,10,,,25,50,25,,,,,
2003,5,9.4,10,40,40,5,5,,,,,
2003,6,10,,10,30,40,20,,,,,
2003,7,,,,,,,,,,,
2003,9,11.1,,,,,40,60,,,,
2003,10,10,,5,25,40,20,10,,,,
2003,11,9.5,,50,30,20,,,,,,
2003,14,8.5,50,25,25,,,,,,,
2003,16,8.1,40,20,15,5,5,5,5,5,,
2003,17,9,30,40,20,10,,,,,,
2003,18,11,5,5,10,10,15,20,20,15,,
2003,19,11,,,,,50,50,,,,
2003,20,8.8,40,40,20,,,,,,,
2003,23,8,40,30,20,10,,,,,,
2003,24,9.7,10,10,35,35,10,,,,,
2003,26,9.5,5,15,30,30,10,5,5,,,
2003,28,9,10,60,20,5,3,2,,,,
2003,29,9.5,,30,50,20,,,,,,
2003,31,9,,,,,,,,,,
2003,32,9,,,,,,,,,,
2003,33,10.4,,,5,70,10,10,5,,,
2003,34,10,,,30,50,20,,,,,
2003,35,,,,,,,,,,,
2003,36,10.2,,,10,60,20,10,,,,
2003,37,8.5,50,50,,,,,,,,
2003,38,9,30,60,10,,,,,,,
2003,39,9.4,15,35,25,15,10,,,,,
2003,40,9.5,10,25,25,20,10,10,,,,
2003,43,9,50,15,15,10,6,2,1,1,,
2003,45,,,,,,,,,,,
2003,46,11.24,3,4,8,12,15,17,15,26,,
2003,47,8,,75,25,,,,,,,
2003,50,10.5,,,,50,50,,,,,
2003,52,9.8,10,20,20,40,10,,,,,
2003,53,9,,10,80,10,,,,,,
2003,54,8.5,60,30,10,,,,,,,
2003,55,10,,,,,,,,,,
2003,56,,,,,,,,,,,
2003,59,,,,,,,,,,,
2003,60,9.4,,40,40,10,10,,,,,
2003,61,9,20,40,20,20,,,,,,
2003,62,10.3,,,20,60,20,,,,,
2003,63,9.5,10,20,20,20,15,10,5,,,
2003,64,9,20,30,15,10,5,5,5,10,,
2003,65,9.2,40,40,20,,,,,,,
2003,67,9.6,,10,80,10,,,,,,
2003,68,9,30,40,20,10,,,,,,
2003,70,10,5,15,15,15,15,15,15,5,,
2003,71,11,,5,5,15,30,30,10,5,,
2003,72,10,19,12,18,20,12,9,6,4,,
2003,73,,,,,,,,,,,
2003,76,8.3,50,30,10,5,5,,,,,
2003,85,10.9,,,,10,70,20,,,,
2003,86,9.43,10,45,20,15,10,,,,,
2003,87,9.8,5,15,40,25,10,5,,,,
2003,88,9,40,20,15,10,8,4,2,1,,
2003,89,10,,,40,60,,,,,,
2003,90,10,,,20,60,20,,,,,
2003,91,9.2,37.9,29.9,21.3,8.6,2,.3,,,,
2003,92,,,,,,,,,,,
2003,93,,,,,,,,,,,
2003,94,10.5,,10,10,30,30,10,10,,,
2003,95,9.6,20,26,26,13,13,1,1,,,
2003Dec,1,9,20,40,20,15,5,,,,,
2003Dec,2,9.2,30,30,30,10,,,,,,
2003Dec,3,9.3,20,30,30,20,,,,,,
2003Dec,4,10,,,25,50,25,,,,,
2003Dec,5,9.5,5,40,45,10,,,,,,
2003Dec,6,10,,10,30,40,20,,,,,
2003Dec,7,,,,,,,,,,,
2003Dec,9,11,,,,,50,50,,,,
2003Dec,10,10,,,,,,,,,,
2003Dec,11,9.5,,50,30,20,,,,,,
2003Dec,14,,,,,,,,,,,
2003Dec,16,7.7,40,20,15,5,5,5,5,5,,
2003Dec,17,9,30,40,20,10,,,,,,
2003Dec,18,,,,,,,,,,,
2003Dec,19,11,,,,,50,50,,,,
2003Dec,20,8.6,40,40,20,,,,,,,
2003Dec,23,7.8,40,30,20,10,,,,,,
2003Dec,24,9.7,10,10,35,35,10,,,,,
2003Dec,26,9.5,5,15,30,30,10,5,5,,,
2003Dec,28,9,10,60,20,5,3,2,,,,
2003Dec,29,9,,30,60,10,,,,,,
2003Dec,31,8.75,,,,,,,,,,
2003Dec,32,9,,,,,,,,,,
2003Dec,33,12,,,,,,,,,,
2003Dec,34,10,,,,,,,,,,
2003Dec,35,,,,,,,,,,,
2003Dec,36,10.8,,,10,20,50,15,5,,,
2003Dec,37,8,70,30,,,,,,,,
2003Dec,38,9,30,60,10,,,,,,,
2003Dec,39,9.3,20,35,25,15,5,,,,,
2003Dec,40,9.5,10,25,25,20,10,10,,,,
2003Dec,43,,,,,,,,,,,
2003Dec,45,,,,,,,,,,,
2003Dec,46,11.22,,,,2.02020202,24.24242424,53.53535354,19.19191919,1.01010101,,
2003Dec,47,8,,75,25,,,,,,,
2003Dec,50,,,,,,,,,,,
2003Dec,52,9.8,10,20,20,40,10,,,,,
2003Dec,53,8.8,,10,80,10,,,,,,
2003Dec,54,8.5,60,30,10,,,,,,,
2003Dec,55,9.9,,,,,,,,,,
2003Dec,56,,,,,,,,,,,
2003Dec,59,,,,,,,,,,,
2003Dec,60,9.4,,40,40,10,10,,,,,
2003Dec,61,9,20,40,20,20,,,,,,
2003Dec,62,,,,,,,,,,,
2003Dec,63,9.5,,,,,,,,,,
2003Dec,64,9,20,30,15,10,5,5,5,10,,
2003Dec,65,9.4,20,60,20,,,,,,,
2003Dec,67,9.6,,10,80,10,,,,,,
2003Dec,68,9,30,40,20,10,,,,,,
2003Dec,70,10,5,15,15,15,15,15,15,5,,
2003Dec,71,11,,5,5,15,30,30,10,5,,
2003Dec,72,10,19,12,18,20,12,9,6,4,,
2003Dec,73,,,,,,,,,,,
2003Dec,76,8.3,50,30,10,5,5,,,,,
2003Dec,85,10.6,,,,10,70,20,,,,
2003Dec,86,9.39,10,45,25,15,5,,,,,
2003Dec,87,,,,,,,,,,,
2003Dec,88,,,,,,,,,,,
2003Dec,89,9.9,,,60,40,,,,,,
2003Dec,90,,,,,,,,,,,
2003Dec,91,9,50,26.9,16,5.7,1.2,.2,,,,
2003Dec,92,,,,,,,,,,,
2003Dec,93,,,,,,,,,,,
2003Dec,94,10.5,,10,10,30,30,10,10,,,
2003Dec,95,9.5,26,24.5,24.5,11.5,11.5,1,1,,,
,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/1999Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,
1999,1,1,0,0,20,70,10,0,0,0,0,
1999,2,.9,2.5,10,40,35,10,2.5,0,0,0,
1999,3,1,0,0,50,50,0,0,0,0,0,
1999,4,1.1,0,0,10,70,20,0,0,0,0,
1999,5,1.2,0,0,45,45,10,0,0,0,0,
1999,7,1.2,,,,,,,,,,
1999,9,1.1,0,0,30,70,0,0,0,0,0,
1999,11,1,0,0,30,60,10,0,0,0,0,
1999,14,1,0,0,10,90,0,0,0,0,0,
1999,16,1.2,0,0,30,50,15,5,0,0,0,
1999,17,1.2,0,5,20,50,20,5,0,0,0,
1999,19,1.1,0,0,50,50,0,0,0,0,0,
1999,20,1.2,0,0,0,100,0,0,0,0,0,
1999,23,1.1,0,0,5,80,15,0,0,0,0,
1999,24,1.2,0,0,15,60,20,5,0,0,0,
1999,26,1,0,0,20,70,10,0,0,0,0,
1999,28,1.1,0,0,25,70,5,0,0,0,0,
1999,29,1.2,0,0,30,60,10,0,0,0,0,
1999,31,1.3,,,,,,,,,,
1999,32,1,0,0,40,50,10,0,0,0,0,
1999,33,1.3,0,0,0,80,15,5,0,0,0,
1999,34,1.3,0,0,0,60,40,0,0,0,0,
1999,36,1.1,0,0,30,70,0,0,0,0,0,
1999,37,1.4,0,0,0,65,35,0,0,0,0,
1999,38,1.2,0,0,0,60,40,0,0,0,0,
1999,39,1.2,0,0,30,50,20,0,0,0,0,
1999,40,1,0,0,30,60,10,0,0,0,0,
1999,41,1,0,0,10,90,0,0,0,0,0,
1999,42,1.2,0,0,15,70,15,0,0,0,0,
1999,43,1.1,0,0,38,62,0,0,0,0,0,
1999,45,1.2,0,0,0,90,10,0,0,0,0,
1999,46,.88,0,3.9603960396,68.3168316832,27.7227722772,0,0,0,0,0,
1999,47,.9,0,0,50,50,0,0,0,0,0,
1999,48,1.1,0,0,20,60,20,0,0,0,0,
1999,50,.8,0,0,100,0,0,0,0,0,0,
1999,53,1,0,0,10,80,10,0,0,0,0,
1999,54,1.4,0,5,15,45,30,5,0,0,0,
1999,55,1.2,3.3033033033,10.4104104104,21.5215215215,27.4274274274,21.5215215215,11.2112112112,3.7037037037,.8008008008,.1001001001,
1999,56,.9,0,0,50,50,0,0,0,0,0,
1999,57,1.1,0,0,20,80,0,0,0,0,0,
1999,59,1,0,0,10,70,20,0,0,0,0,
1999,60,1.4,0,0,10,60,30,0,0,0,0,
1999,61,1.3,0,0,10,60,30,0,0,0,0,
1999,63,1,0,0,10,60,30,0,0,0,0,
1999,64,1.1,5,7,22,37,16,8,3,1,1,
1999,65,.7,0,0,35,65,0,0,0,0,0,
1999,67,1.2,0,0,30,60,10,0,0,0,0,
1999,70,1.3,0,0,10,60,30,0,0,0,0,
1999,71,1.4,0,5,15,40,20,15,5,0,0,
1999,72,1,5,10,25,30,20,8,2,0,0,
1999,73,1.3,0,0,35,50,15,0,0,0,0,
1999,85,.9,0,30,49,20,1,0,0,0,0,
1999,87,1.1,0,5,30,50,15,0,0,0,0,
1999,88,1.2,0,0,15,60,25,0,0,0,0,
1999,89,1.2,0,0,0,70,30,0,0,0,0,
1999,90,1,0,0,5,95,0,0,0,0,0,
1999,91,1.3,.2,3.6,21.5,41.9,26.8,5.6,.4,0,0,
1999,92,1.13,0,3.1485009526,24.92730372,46.8765667302,22.3302917878,2.6471472977,.0701895117,0,0,
1999,93,1.2,0,10,25,50,15,0,0,0,0,
1999,94,1.1,0,0,40,60,0,0,0,0,0,
1999,95,.9,3.9603960396,10.8910891089,38.6138613861,35.6435643564,10.8910891089,0,0,0,0,
2000,1,1.5,0,0,5,20,50,20,5,0,0,
2000,2,1.2,2.5,10,35,40,10,2.5,0,0,0,
2000,3,1.4,0,0,20,40,30,10,0,0,0,
2000,4,1.6,0,0,0,40,60,0,0,0,0,
2000,5,1.6,0,0,30,50,20,0,0,0,0,
2000,7,1.5,,,,,,,,,,
2000,9,1.2,0,0,25,75,0,0,0,0,0,
2000,11,1.4,0,0,10,50,40,0,0,0,0,
2000,14,1.5,0,0,0,40,60,0,0,0,0,
2000,16,1.8,0,5,10,30,40,10,5,0,0,
2000,17,1.7,0,0,10,20,40,20,10,0,0,
2000,19,1.2,0,0,50,50,0,0,0,0,0,
2000,20,1.4,0,0,0,80,20,0,0,0,0,
2000,23,1.9,0,0,0,10,70,20,0,0,0,
2000,24,1.7,0,0,20,55,20,5,0,0,0,
2000,26,1.54,0,0,0,30,60,10,0,0,0,
2000,28,1.3,0,0,10,70,20,0,0,0,0,
2000,29,1.7,0,0,20,50,30,0,0,0,0,
2000,31,1.9,,,,,,,,,,
2000,32,1.6,0,0,10,30,40,15,5,0,0,
2000,33,1.8,0,0,0,5,80,15,0,0,0,
2000,34,1.6,0,0,0,10,80,10,0,0,0,
2000,36,1.5,0,0,20,30,40,10,0,0,0,
2000,37,1.9,0,0,0,0,60,40,0,0,0,
2000,38,2.2,0,0,0,0,40,60,0,0,0,
2000,39,1.7,0,0,0,30,50,20,0,0,0,
2000,40,1.4,0,0,10,40,35,15,0,0,0,
2000,41,1.5,0,0,0,30,70,0,0,0,0,
2000,42,1.7,0,0,0,25,50,25,0,0,0,
2000,43,1.3,0,7.9207920792,22.7722772277,30.6930693069,30.6930693069,7.9207920792,0,0,0,
2000,45,1.5,0,0,0,75,25,0,0,0,0,
2000,46,.76,0,17.1717171717,64.6464646465,18.1818181818,0,0,0,0,0,
2000,47,1.3,0,0,20,60,20,0,0,0,0,
2000,48,1.4,0,0,10,60,30,0,0,0,0,
2000,50,1.4,0,0,50,50,0,0,0,0,0,
2000,53,1.5,0,0,0,10,80,10,0,0,0,
2000,54,1.3,0,5,20,45,25,5,0,0,0,
2000,55,1.7,.3,2.2,9.6,20.4,27,22.2,12.1,4.7,1.5,
2000,56,1.4,0,0,0,75,25,0,0,0,0,
2000,57,1.6,0,0,10,60,30,0,0,0,0,
2000,59,1.6,0,0,0,20,70,10,0,0,0,
2000,60,1.6,0,0,0,50,50,0,0,0,0,
2000,61,1.8,0,0,0,20,50,30,0,0,0,
2000,63,1.5,0,0,0,35,50,15,0,0,0,
2000,64,1.2,3,3,14,32,23,13,8,2,2,
2000,65,1.4,0,0,20,80,0,0,0,0,0,
2000,67,1.7,0,0,0,20,60,20,0,0,0,
2000,70,1.7,0,0,0,40,40,20,0,0,0,
2000,71,1.2,5,10,20,30,20,10,5,0,0,
2000,72,1.5,4.854368932,9.7087378641,14.5631067961,19.4174757282,24.2718446602,14.5631067961,7.7669902913,4.854368932,0,
2000,73,1.5,0,0,35,45,20,0,0,0,0,
2000,85,1.2,0,5,30,50,15,0,0,0,0,
2000,87,1.6,0,0,10,30,45,15,0,0,0,
2000,88,1.7,0,0,5,25,50,15,5,0,0,
2000,89,1.4,0,0,0,20,70,10,0,0,0,
2000,90,1.3,0,0,5,95,0,0,0,0,0,
2000,91,1.6,.7,3.8,13.3,26.1,29.2,18.6,6.7,1.4,.2,
2000,92,1.68,0,2.5893582453,10.0324939074,21.5272136474,28.3103168156,22.8269699431,11.2916328188,3.4220146223,0,
2000,93,1.3,0,10,15,40,20,15,0,0,0,
2000,94,1.5,0,0,0,40,60,0,0,0,0,
2000,95,1.2,1,6,23,35,26,9,0,0,0,
2000Mar,1,1.4,0,0,15,70,15,0,0,0,0,
2000Mar,2,1.2,2.5,10,35,40,10,2.5,0,0,0,
2000Mar,3,1.1,0,10,30,40,20,0,0,0,0,
2000Mar,4,1.7,0,0,0,40,60,0,0,0,0,
2000Mar,5,1.4,0,0,35,50,15,0,0,0,0,
2000Mar,7,1.4,,,,,,,,,,
2000Mar,9,1.2,0,0,25,75,0,0,0,0,0,
2000Mar,11,1.5,0,0,0,40,50,10,0,0,0,
2000Mar,14,1.3,0,0,10,80,10,0,0,0,0,
2000Mar,16,1.9,0,0,10,15,40,30,5,0,0,
2000Mar,17,1.5,0,0,10,40,40,10,0,0,0,
2000Mar,19,1,0,0,50,50,0,0,0,0,0,
2000Mar,20,1.8,0,0,0,50,50,0,0,0,0,
2000Mar,23,1.8,0,0,0,30,50,20,0,0,0,
2000Mar,24,1.8,0,0,5,10,40,30,10,5,0,
2000Mar,26,1.3,0,0,10,60,30,0,0,0,0,
2000Mar,28,1.2,0,0,10,70,20,0,0,0,0,
2000Mar,29,1.6,0,0,10,50,40,0,0,0,0,
2000Mar,31,2.1,,,,,,,,,,
2000Mar,32,1.4,0,0,15,50,30,5,0,0,0,
2000Mar,33,1.8,0,0,0,5,80,15,0,0,0,
2000Mar,34,1.5,0,0,0,50,50,0,0,0,0,
2000Mar,36,1.4,0,0,30,30,40,0,0,0,0,
2000Mar,37,2,0,0,0,0,70,30,0,0,0,
2000Mar,38,2,0,0,0,0,40,60,0,0,0,
2000Mar,39,1.7,0,0,0,20,60,20,0,0,0,
2000Mar,40,1.3,0,0,10,45,35,10,0,0,0,
2000Mar,41,1.7,0,0,0,10,90,0,0,0,0,
2000Mar,42,1.6,0,0,0,15,50,20,15,0,0,
2000Mar,43,1.3,0,0,31,38,31,0,0,0,0,
2000Mar,45,,,,,,,,,,,
2000Mar,46,.78,0,15,65,20,0,0,0,0,0,
2000Mar,47,1.3,0,0,20,60,20,0,0,0,0,
2000Mar,48,1.2,0,0,10,70,20,0,0,0,0,
2000Mar,50,1,0,0,75,25,0,0,0,0,0,
2000Mar,53,1.7,0,0,0,10,80,10,0,0,0,
2000Mar,54,1.5,0,5,10,45,30,10,0,0,0,
2000Mar,55,1.8,.2,1.8,8.1,18.5,27.1,23.8,13.5,5.3,1.7,
2000Mar,56,1.4,0,0,0,75,25,0,0,0,0,
2000Mar,57,1.3,0,0,0,70,30,0,0,0,0,
2000Mar,59,1.7,0,0,0,15,80,5,0,0,0,
2000Mar,60,1.5,0,0,0,50,50,0,0,0,0,
2000Mar,61,1.6,0,0,0,30,50,20,0,0,0,
2000Mar,63,,,,,,,,,,,
2000Mar,64,1.2,4,4,18,35,21,10,5,2,1,
2000Mar,65,1.4,0,0,0,70,30,0,0,0,0,
2000Mar,67,1.4,0,0,0,40,40,20,0,0,0,
2000Mar,70,1.6,0,0,0,50,40,10,0,0,0,
2000Mar,71,1.4,0,10,20,30,25,10,5,0,0,
2000Mar,72,1.3,5,10,15,30,20,15,5,0,0,
2000Mar,73,,,,,,,,,,,
2000Mar,85,1,0,5,35,45,15,0,0,0,0,
2000Mar,87,1.5,0,0,15,35,40,10,0,0,0,
2000Mar,88,1.5,0,0,10,30,40,15,5,0,0,
2000Mar,89,1.5,0,0,0,50,50,0,0,0,0,
2000Mar,90,1.2,0,0,5,95,0,0,0,0,0,
2000Mar,91,,,,,,,,,,,
2000Mar,92,1.69,0,2.5177664975,9.8375634518,21.2994923858,28.2842639594,23.0355329949,11.5025380711,3.5228426396,0,
2000Mar,93,,,,,,,,,,,
2000Mar,94,1.5,0,0,0,60,40,0,0,0,0,
2000Mar,95,1,6,12,31,27,18,6,0,0,0,
2001Mar,1,1.7,0,0,5,20,50,20,5,0,0,
2001Mar,2,1.4,2.5,7.5,35,40,12.5,2.5,0,0,0,
2001Mar,3,1.4,0,0,20,30,40,10,0,0,0,
2001Mar,4,2,0,0,0,0,60,40,0,0,0,
2001Mar,5,1.8,0,0,20,30,35,15,0,0,0,
2001Mar,7,1.6,,,,,,,,,,
2001Mar,9,1.3,0,0,20,80,0,0,0,0,0,
2001Mar,11,1.5,0,0,0,30,60,10,0,0,0,
2001Mar,14,1.6,0,0,0,30,70,0,0,0,0,
2001Mar,16,2.1,0,5,10,15,20,25,15,5,5,
2001Mar,17,2,0,0,5,10,35,35,15,0,0,
2001Mar,19,1.3,0,0,25,75,0,0,0,0,0,
2001Mar,20,2.1,0,0,0,30,70,0,0,0,0,
2001Mar,23,2.2,0,0,0,10,40,40,10,0,0,
2001Mar,24,2.2,0,0,0,5,15,50,20,10,0,
2001Mar,26,1.7,0,0,0,20,60,20,0,0,0,
2001Mar,28,1.5,0,0,5,35,55,5,0,0,0,
2001Mar,29,1.7,0,0,10,30,60,0,0,0,0,
2001Mar,31,2,,,,,,,,,,
2001Mar,32,2,0,0,10,20,40,25,5,0,0,
2001Mar,33,2.2,0,0,0,0,10,80,10,0,0,
2001Mar,34,1.7,0,0,0,15,70,15,0,0,0,
2001Mar,36,1.7,0,0,20,30,35,15,0,0,0,
2001Mar,37,2.2,0,0,0,0,30,70,0,0,0,
2001Mar,38,2.2,0,0,0,0,40,60,0,0,0,
2001Mar,39,1.5,0,0,5,45,40,10,0,0,0,
2001Mar,40,1.5,0,5,10,30,40,10,5,0,0,
2001Mar,41,1.4,0,0,0,90,10,0,0,0,0,
2001Mar,42,1.4,,,,,,,,,,
2001Mar,43,1.4,0,15.1515151515,15.1515151515,23.2323232323,23.2323232323,23.2323232323,0,0,0,
2001Mar,45,,,,,,,,,,,
2001Mar,46,.67,1,27,59,13,0,0,0,0,0,
2001Mar,47,1.5,0,0,0,30,50,20,0,0,0,
2001Mar,48,1.5,0,0,0,60,40,0,0,0,0,
2001Mar,50,1.5,0,0,25,75,0,0,0,0,0,
2001Mar,53,1.8,0,0,0,10,80,10,0,0,0,
2001Mar,54,1.3,0,5,20,45,25,5,0,0,0,
2001Mar,55,1.5,.5,3.5,12.3,23.8,25.4,19,10,4,1.5,
2001Mar,56,1.5,0,0,0,50,50,0,0,0,0,
2001Mar,57,1.4,0,0,0,50,50,0,0,0,0,
2001Mar,59,1.4,0,0,0,60,40,0,0,0,0,
2001Mar,60,1.7,0,0,0,30,50,20,0,0,0,
2001Mar,61,2,0,0,0,10,50,40,0,0,0,
2001Mar,63,,,,,,,,,,,
2001Mar,64,1.5,2,3,11,30,26,14,9,3,2,
2001Mar,65,1.7,0,0,0,50,50,0,0,0,0,
2001Mar,67,1.8,0,0,0,10,60,30,0,0,0,
2001Mar,70,2,0,0,0,25,30,25,10,10,0,
2001Mar,71,1.1,5,10,20,30,20,10,5,0,0,
2001Mar,72,2,3,5,8,10,17,20,15,10,12,
2001Mar,73,,,,,,,,,,,
2001Mar,85,1.1,0,10,20,30,20,20,0,0,0,
2001Mar,87,1.8,0,0,5,20,50,25,0,0,0,
2001Mar,88,1.9,0,0,5,15,45,25,10,0,0,
2001Mar,89,1.3,0,0,0,60,40,0,0,0,0,
2001Mar,90,1.8,0,0,0,10,90,0,0,0,0,
2001Mar,91,,,,,,,,,,,
2001Mar,92,1.82,0,3.8027268854,10.225820196,17.7886663826,22.9122283767,21.8257349808,15.4026416702,8.0421815083,0,
2001Mar,93,,,,,,,,,,,
2001Mar,94,1.7,0,0,0,30,70,0,0,0,0,
2001Mar,95,1.2,6,9,21,25,22,12,5,0,0,
,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
1999,1,2,0,0,0,3,49,45,3,0,0,0
1999,2,2,0,1,2.5,9,35,40,10,2.5,0,0
1999,3,1.9,0,0,0,0,70,30,0,0,0,0
1999,4,2.3,0,0,0,0,30,70,0,0,0,0
1999,5,1.9,0,0,0,5,50,30,15,0,0,0
1999,7,1.9,,,,,,,,,,
1999,9,1.6,0,0,0,20,80,0,0,0,0,0
1999,11,2.1,0,0,0,0,20,70,10,0,0,0
1999,14,2.2,0,0,0,0,30,70,0,0,0,0
1999,16,2,0,0,0,5,30,40,20,5,0,0
1999,17,2.3,0,0,0,15,20,40,20,5,0,0
1999,19,1.7,0,0,0,50,50,0,0,0,0,0
1999,20,1.8,0,0,0,0,80,20,0,0,0,0
1999,23,2.1,0,0,0,5.5555555556,44.4444444444,44.4444444444,5.5555555556,0,0,0
1999,24,2,0,0,0,10,30,50,10,0,0,0
1999,26,1.9,0,0,5,15,30,30,15,5,0,0
1999,28,1.9,0,0,0,10,60,30,0,0,0,0
1999,29,2.1,0,0,0,0,30,50,20,0,0,0
1999,31,2,,,,,,,,,,
1999,32,2.1,0,0,0,5,30,45,20,0,0,0
1999,33,1.7,0,0,0,10,80,10,0,0,0,0
1999,34,2.1,0,0,0,0,15,75,10,0,0,0
1999,36,1.9,0,0,0,10,50,40,0,0,0,0
1999,37,2,0,0,0,0,30,70,0,0,0,0
1999,38,1.6,0,0,0,40,60,0,0,0,0,0
1999,39,1.9,0,0,0,0,55,45,0,0,0,0
1999,40,2,0,5,10,20,25,35,5,0,0,0
1999,41,1.9,0,0,0,0,75,25,0,0,0,0
1999,42,1.8,0,0,5,10,70,10,5,0,0,0
1999,43,1.8,0,0,0,23,46,23,8,0,0,0
1999,45,2,0,0,0,0,50,50,0,0,0,0
1999,46,1.15,7.0707070707,17.6767676768,17.6767676768,21.7171717172,21.7171717172,6.5656565657,6.5656565657,.5050505051,.5050505051,0
1999,47,2,0,0,0,0,50,50,0,0,0,0
1999,48,2.2,0,0,0,0,20,70,10,0,0,0
1999,50,2.3,0,0,0,0,25,75,0,0,0,0
1999,53,2,0,0,0,0,50,50,0,0,0,0
1999,54,2,0,0,5,15,35,35,10,0,0,0
1999,55,1.9,.2002002002,1.4014014014,6.6066066066,16.9169169169,26.6266266266,25.3253253253,15.015015015,6.006006006,1.6016016016,.3003003003
1999,56,1.9,0,0,0,0,60,40,0,0,0,0
1999,57,2.2,0,0,0,0,50,50,0,0,0,0
1999,59,2.1,0,0,0,0,20,70,10,0,0,0
1999,60,2,0,0,0,10,40,50,0,0,0,0
1999,61,2,0,0,0,0,40,60,0,0,0,0
1999,63,1.9,0,0,0,10,60,30,0,0,0,0
1999,64,2,10,7,8,10,17,28,11,6,2,1
1999,65,2,0,0,0,0,50,50,0,0,0,0
1999,67,1.9,0,0,0,10,60,30,0,0,0,0
1999,70,2.3,0,0,0,0,25,50,15,10,0,0
1999,71,1.4,0,5,10,40,30,10,5,0,0,0
1999,72,1.7,0,5,10,25,40,15,5,0,0,0
1999,73,1.5,0,0,0,25,75,0,0,0,0,0
1999,85,2.1,,,,,,,,,,
1999,87,2.2,0,0,0,5,25,55,15,0,0,0
1999,88,2.1,0,0,0,5,25,60,10,0,0,0
1999,89,1.8,0,0,0,0,60,40,0,0,0,0
1999,90,2,0,0,0,0,15,80,5,0,0,0
1999,91,2.1,0,.1001001001,1.3013013013,10.1101101101,30.6306306306,36.7367367367,17.6176176176,3.3033033033,.2002002002,0
1999,92,2,0,0,6.3816604709,14.6736885584,23.0896323833,24.907063197,18.4014869888,9.3143329203,3.2321354812,0
1999,93,2.1,0,0,10,10,20,30,20,10,0,0
1999,94,1.9,0,0,0,10,40,40,10,0,0,0
1999,95,2,0,5.5,5.5,19,19,20,20,5.5,5.5,0
1999Q4,1,2.3,0,0,0,0,30,50,20,0,0,0
1999Q4,2,2.5,0,0,4,10,20,40,20,5,1,0
1999Q4,3,2,0,0,0,10,40,40,10,0,0,0
1999Q4,4,3.1,0,0,0,0,0,10,20,60,10,0
1999Q4,5,2,0,0,0,0,5,50,40,5,0,0
1999Q4,7,1.9,,,,,,,,,,
1999Q4,9,1.8,0,0,0,10,70,20,0,0,0,0
1999Q4,11,2.8,0,0,0,0,0,20,60,20,0,0
1999Q4,14,2.5,0,0,0,0,0,40,60,0,0,0
1999Q4,16,2.7,0,0,0,10,15,25,35,10,5,0
1999Q4,17,2.4,0,0,0,10,10,40,30,10,0,0
1999Q4,19,1.9,0,0,0,50,50,0,0,0,0,0
1999Q4,20,1.8,0,0,0,10,70,20,0,0,0,0
1999Q4,23,2.4,0,0,0,0,20,60,20,0,0,0
1999Q4,24,2.6,0,0,0,0,5,25,40,25,5,0
1999Q4,26,2.4,0,0,0,5,15,30,30,15,5,0
1999Q4,28,2.4,0,0,0,0,30,60,10,0,0,0
1999Q4,29,2.5,0,0,0,0,0,15,70,15,0,0
1999Q4,31,2.2,,,,,,,,,,
1999Q4,32,2.4,0,0,0,0,20,45,30,5,0,0
1999Q4,33,1.7,0,0,0,10,80,10,0,0,0,0
1999Q4,34,2.3,0,0,0,0,10,60,30,0,0,0
1999Q4,36,1.9,0,0,0,0,60,40,0,0,0,0
1999Q4,37,2.5,0,0,0,0,20,80,0,0,0,0
1999Q4,38,1.8,0,0,0,40,60,0,0,0,0,0
1999Q4,39,2.4,0,0,0,0,20,30,50,0,0,0
1999Q4,40,2.5,0,0,5,15,20,30,20,10,0,0
1999Q4,41,2.3,0,0,0,0,25,75,0,0,0,0
1999Q4,42,2,0,0,0,10,40,40,10,0,0,0
1999Q4,43,2.1,0,0,8,15,23,31,15,8,0,0
1999Q4,45,,,,,,,,,,,
1999Q4,46,.84,20,18.5,18.5,16,16,5,5,.5,.5,0
1999Q4,47,2,0,0,0,0,50,50,0,0,0,0
1999Q4,48,2.5,0,0,0,0,0,40,60,0,0,0
1999Q4,50,2,0,0,0,0,50,50,0,0,0,0
1999Q4,53,2.8,0,0,0,0,0,20,80,0,0,0
1999Q4,54,2.5,0,0,0,10,15,40,20,15,0,0
1999Q4,55,2.4,0,.2,1.4,6.4,17.2,26.6,25.3,15,6,1.9
1999Q4,56,2.2,0,0,0,0,0,70,30,0,0,0
1999Q4,57,,,,,,,,,,,
1999Q4,59,2.3,0,0,0,0,15,70,15,0,0,0
1999Q4,60,2.5,0,0,0,0,10,40,50,0,0,0
1999Q4,61,2.4,0,0,0,0,20,50,30,0,0,0
1999Q4,63,,,,,,,,,,,
1999Q4,64,2.5,8,6,6,11,14,20,22,9,3,1
1999Q4,65,1.9,0,0,0,0,50,50,0,0,0,0
1999Q4,67,2,0,0,0,10,30,60,0,0,0,0
1999Q4,70,2.9,0,0,0,0,25,40,20,15,0,0
1999Q4,71,1.9,0,0,5,10,40,30,10,5,0,0
1999Q4,72,1.8,0,2,8,20,35,25,8,2,0,0
1999Q4,73,,,,,,,,,,,
1999Q4,85,1.9,0,.9900990099,2.9702970297,7.9207920792,16.8316831683,23.7623762376,23.7623762376,15.8415841584,7.9207920792,0
1999Q4,87,2.5,0,0,0,0,20,55,20,5,0,0
1999Q4,88,2.4,0,0,0,3,25,45,25,2,0,0
1999Q4,89,1.9,0,0,0,0,50,50,0,0,0,0
1999Q4,90,2,0,0,0,0,15,85,0,0,0,0
1999Q4,91,,,,,,,,,,,
1999Q4,92,1.96,0,0,8.2626219771,15.6448875689,21.9028425965,22.7089520577,17.4268137463,9.8960543063,4.1578277471,0
1999Q4,93,,,,,,,,,,,
1999Q4,94,2.4,0,0,0,0,20,50,30,0,0,0
1999Q4,95,2.1,0,6.9306930693,6.9306930693,16.3366336634,16.3366336634,17.3267326733,17.3267326733,7.9207920792,7.9207920792,2.9702970297
2000,1,2.5,0,0,0,0,25,35,40,0,0,0
2000,2,2.7,0,0,1,2.5,9,35,40,10,2.5,0
2000,3,2.4,0,0,0,0,10,50,40,0,0,0
2000,4,2.9,0,0,0,0,0,20,60,20,0,0
2000,5,2.5,0,0,0,0,5,45,40,10,0,0
2000,7,2.2,,,,,,,,,,
2000,9,2,0,0,0,10,50,40,0,0,0,0
2000,11,2.5,0,0,0,0,10,20,60,10,0,0
2000,14,2.7,0,0,0,0,0,40,60,0,0,0
2000,16,2.9,0,0,0,5,5,25,35,25,5,0
2000,17,2.8,0,0,0,0,10,20,40,20,10,0
2000,19,2,0,0,0,40,60,0,0,0,0,0
2000,20,2.1,0,0,0,0,20,80,0,0,0,0
2000,23,2.8,0,0,0,0,10,30,50,10,0,0
2000,24,2.8,0,0,0,0,10,25,40,25,0,0
2000,26,2.3,0,0,0,10,20,40,20,10,0,0
2000,28,2.3,0,0,0,0,20,60,20,0,0,0
2000,29,2.8,0,0,0,0,10,30,60,0,0,0
2000,31,2.7,,,,,,,,,,
2000,32,2.7,0,0,0,0,10,35,45,10,0,0
2000,33,1.7,0,0,0,10,80,10,0,0,0,0
2000,34,2.6,0,0,0,0,0,35,65,0,0,0
2000,36,2.1,0,0,0,0,50,50,0,0,0,0
2000,37,2.6,0,0,0,0,0,60,40,0,0,0
2000,38,2.2,0,0,0,0,40,60,0,0,0,0
2000,39,2.6,0,0,0,0,5,20,70,5,0,0
2000,40,2.6,0,0,5,10,15,30,30,10,0,0
2000,41,2.8,0,0,0,0,0,25,75,0,0,0
2000,42,2.3,0,0,0,5,20,50,20,5,0,0
2000,43,2.4,0,0,0,15,15,31,23,8,8,0
2000,45,2.5,0,0,0,0,20,50,30,0,0,0
2000,46,1.41,8,13,13,19,19,11,11,2.5,2.5,1
2000,47,2.3,0,0,0,0,20,60,20,0,0,0
2000,48,2.7,0,0,0,0,0,30,60,10,0,0
2000,50,2.7,0,0,0,0,0,50,50,0,0,0
2000,53,2.6,0,0,0,0,0,20,80,0,0,0
2000,54,3,0,0,0,5,10,20,35,25,5,0
2000,55,2.8,0,0,.1002004008,1.3026052104,6.7134268537,18.1362725451,26.5531062124,23.8476953908,14.4288577154,8.9178356713
2000,56,2.2,0,0,0,0,0,70,30,0,0,0
2000,57,2.5,0,0,0,0,0,50,50,0,0,0
2000,59,2.6,0,0,0,0,10,30,60,0,0,0
2000,60,2.7,0,0,0,0,10,30,50,10,0,0
2000,61,2.6,0,0,0,0,10,50,40,0,0,0
2000,63,2.2,0,0,0,5,20,50,20,5,0,0
2000,64,3,5,5,5,11,12,15,13,28,4,2
2000,65,2.3,0,0,0,10,20,70,0,0,0,0
2000,67,2,0,0,0,10,50,40,0,0,0,0
2000,70,2.6,0,0,0,0,20,35,25,20,0,0
2000,71,2,0,0,5,10,30,40,10,5,0,0
2000,72,2.3,0,2,6,12,15,35,20,8,2,0
2000,73,1.9,0,0,0,25,60,15,0,0,0,0
2000,85,2,0,1,4,12,26,21,21,11,4,0
2000,87,2.6,0,0,0,0,5,25,50,20,0,0
2000,88,2.6,0,0,0,5,15,25,45,10,0,0
2000,89,2.5,0,0,0,0,0,50,50,0,0,0
2000,90,2.5,0,0,0,0,0,5,90,5,0,0
2000,91,2.5,.1001001001,.6006006006,2.4024024024,7.5075075075,16.016016016,23.4234234234,23.4234234234,16.016016016,7.5075075075,3.003003003
2000,92,2.4,,,,,,,,,,
2000,93,1.6,0,0,10,20,30,20,20,0,0,0
2000,94,2.9,0,0,0,0,0,25,75,0,0,0
2000,95,2.4,0,3.5353535354,3.5353535354,12.6262626263,12.6262626263,23.7373737374,23.7373737374,7.5757575758,7.5757575758,5.0505050505
2000Q4,1,2.5,0,0,0,0,30,30,40,0,0,0
2000Q4,2,3,0,0,1,2,8,35,40,11,3,0
2000Q4,3,2.4,0,0,0,0,10,50,40,0,0,0
2000Q4,4,2.5,0,0,0,0,0,20,60,20,0,0
2000Q4,5,2.9,0,0,0,0,3,30,50,15,2,0
2000Q4,7,2.4,,,,,,,,,,
2000Q4,9,2.2,0,0,0,0,40,60,0,0,0,0
2000Q4,11,2.3,0,0,0,0,20,50,30,0,0,0
2000Q4,14,2.5,0,0,0,0,0,50,50,0,0,0
2000Q4,16,2.8,0,0,5,5,5,10,30,30,10,5
2000Q4,17,3,0,0,0,0,5,10,35,35,10,5
2000Q4,19,2.2,0,0,0,40,60,0,0,0,0,0
2000Q4,20,2.3,0,0,0,0,11.1111111111,77.7777777778,11.1111111111,0,0,0
2000Q4,23,2.7,0,0,0,0,10,30,40,20,0,0
2000Q4,24,2.5,0,0,0,0,5,25,40,25,5,0
2000Q4,26,1.9,0,0,5,15,30,30,15,5,0,0
2000Q4,28,2,0,0,0,0,10,60,30,0,0,0
2000Q4,29,3,0,0,0,0,0,10,60,30,0,0
2000Q4,31,2.9,,,,,,,,,,
2000Q4,32,2.8,0,0,0,0,9.0909090909,27.2727272727,45.4545454545,13.6363636364,4.5454545455,0
2000Q4,33,1.7,0,0,0,10,80,10,0,0,0,0
2000Q4,34,2.8,0,0,0,0,0,10,80,10,0,0
2000Q4,36,2.2,0,0,0,0,30,65,5,0,0,0
2000Q4,37,3,0,0,0,0,0,20,80,0,0,0
2000Q4,38,2.5,0,0,0,0,20,60,20,0,0,0
2000Q4,39,2.6,0,0,0,0,5,15,75,5,0,0
2000Q4,40,2.8,0,0,5,10,15,20,35,15,0,0
2000Q4,41,2.9,0,0,0,0,0,20,80,0,0,0
2000Q4,42,2,,,,,,,,,,
2000Q4,43,2.5,0,0,0,8,15,23,31,15,8,0
2000Q4,45,,,,,,,,,,,
2000Q4,46,1.89,4.0404040404,8.0808080808,8.0808080808,17.1717171717,17.1717171717,15.6565656566,15.6565656566,6.0606060606,6.0606060606,2.0202020202
2000Q4,47,2.6,0,0,0,0,0,40,60,0,0,0
2000Q4,48,2.8,0,0,0,0,0,20,50,30,0,0
2000Q4,50,3,0,0,0,0,0,25,75,0,0,0
2000Q4,53,2.3,0,0,0,0,0,20,80,0,0,0
2000Q4,54,3,0,0,0,5,10,20,35,25,5,0
2000Q4,55,2.7,0,0,.2002002002,1.9019019019,8.6086086086,20.5205205205,27.2272272272,21.8218218218,12.6126126126,7.1071071071
2000Q4,56,2.3,0,0,0,0,0,70,30,0,0,0
2000Q4,57,,,,,,,,,,,
2000Q4,59,2.7,0,0,0,0,0,40,60,0,0,0
2000Q4,60,3,0,0,0,0,0,20,40,40,0,0
2000Q4,61,2.6,0,0,0,0,10,40,50,0,0,0
2000Q4,63,,,,,,,,,,,
2000Q4,64,3,5,5,5,10,11,14,14,29,5,2
2000Q4,65,2.3,0,0,0,0,40,60,0,0,0,0
2000Q4,67,2.1,0,0,0,18.1818181818,18.1818181818,63.6363636364,0,0,0,0
2000Q4,70,2.8,0,0,0,0,5,40,30,25,0,0
2000Q4,71,2,0,0,5,10,30,40,10,5,0,0
2000Q4,72,2.4,0,0,5,10,20,30,20,10,5,0
2000Q4,73,,,,,,,,,,,
2000Q4,85,2.1,0,2.9702970297,7.9207920792,13.8613861386,18.8118811881,20.7920792079,15.8415841584,11.8811881188,7.9207920792,0
2000Q4,87,2.8,0,0,0,0,5,25,45,20,5,0
2000Q4,88,2.8,0,0,0,2,8,15,50,20,5,0
2000Q4,89,2.6,0,0,0,0,20,30,50,0,0,0
2000Q4,90,2.6,0,0,0,0,0,0,95,5,0,0
2000Q4,91,,,,,,,,,,,
2000Q4,92,2.3,,,,,,,,,,
2000Q4,93,,,,,,,,,,,
2000Q4,94,2.8,0,0,0,0,0,60,40,0,0,0
2000Q4,95,2.6,0,3,3,11.5,11.5,18,18,12.5,12.5,10
,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T9_0,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0,,
1999,1,10.2,0,0,0,33.3333333333,55.5555555556,11.1111111111,0,0,,
1999,2,10.7,0,0,5,20,50,20,5,0,,
1999,3,10.5,0,0,0,40,60,0,0,0,,
1999,4,10.6,0,0,0,15,70,15,0,0,,
1999,5,10.8,0,0,10,45,40,5,0,0,,
1999,7,10.7,,,,,,,,,,
1999,9,10.8,0,0,0,0,80,20,0,0,,
1999,11,10.6,0,0,0,30,50,20,0,0,,
1999,14,10.5,0,0,0,20,80,0,0,0,,
1999,16,10.3,0,0,10,35,30,25,0,0,,
1999,17,10.1,0,0,20,50,20,10,0,0,,
1999,19,10.6,0,0,0,40,60,0,0,0,,
1999,20,10.7,0,0,0,10,80,10,0,0,,
1999,23,10.4,0,0,0,50,50,0,0,0,,
1999,24,10.5,0,0,10,40,40,10,0,0,,
1999,26,10.5,0,0,5,40,50,5,0,0,,
1999,28,10.8,0,0,0,30,60,10,0,0,,
1999,29,11,0,0,0,0,20,70,10,0,,
1999,31,10.9,,,,,,,,,,
1999,32,10.4,0,0,0,50,45,5,0,0,,
1999,33,10,0,0,50,50,0,0,0,0,,
1999,34,10.5,0,0,0,45,55,0,0,0,,
1999,36,10.4,0,0,0,60,35,5,0,0,,
1999,37,10.4,0,0,0,70,30,0,0,0,,
1999,38,10.4,0,0,0,50,50,0,0,0,,
1999,39,10.7,0,0,0,30,50,20,0,0,,
1999,40,10.3,0,0,20,50,25,5,0,0,,
1999,41,10.6,0,0,0,10,80,10,0,0,,
1999,42,10.1,0,0,40,60,0,0,0,0,,
1999,43,10.4,0,0,0,50,40,10,0,0,,
1999,45,10.4,0,0,10,80,10,0,0,0,,
1999,46,10.51,0,0,0,49.5,49.5,.5,.5,0,,
1999,47,10.3,0,0,0,60,40,0,0,0,,
1999,48,10.3,0,0,0,30,70,0,0,0,,
1999,50,10.6,0,0,0,50,50,0,0,0,,
1999,53,10.5,0,0,0,0,80,20,0,0,,
1999,54,10,0,0,40,40,20,0,0,0,,
1999,55,10.3,1.0989010989,6.993006993,22.4775224775,34.965034965,25.2747252747,7.992007992,1.0989010989,.0999000999,,
1999,56,10.4,0,0,0,60,40,0,0,0,,
1999,57,10.5,0,0,0,50,50,0,0,0,,
1999,59,10.7,0,0,0,20,70,10,0,0,,
1999,60,10.3,0,0,30,50,20,0,0,0,,
1999,61,10.4,0,0,20,50,30,0,0,0,,
1999,63,10,0,4.7619047619,33.3333333333,57.1428571429,4.7619047619,0,0,0,,
1999,64,10.5,1,3,7,14,30,20,10,15,,
1999,65,10.3,0,0,0,60,40,0,0,0,,
1999,67,10.5,0,0,20,40,40,0,0,0,,
1999,70,10.2,0,0,30,50,20,0,0,0,,
1999,71,10.7,0,5,10,20,30,20,10,5,,
1999,72,10.6,0,0,0,35,55,10,0,0,,
1999,73,10.5,0,0,0,20,80,0,0,0,,
1999,85,11,0,0,0,0,25,45,30,0,,
1999,87,10.5,0,0,15,30,35,20,0,0,,
1999,88,10.5,0,0,5,30,50,15,0,0,,
1999,89,10.6,0,0,0,20,70,10,0,0,,
1999,90,10.5,0,0,0,30,70,0,0,0,,
1999,91,10.5,0,0,4.7094188377,45.2905811623,45.2905811623,4.7094188377,0,0,,
1999,92,10.39,0,0,.9200920092,50.99509951,47.3747374737,.7100710071,0,0,,
1999,93,10.8,0,5,5,5,30,30,15,10,,
1999,94,11,0,0,0,0,50,50,0,0,,
1999,95,10.4,0,10,10,35,35,5,5,0,,
2000,1,10,0,0,20,60,20,0,0,0,,
2000,2,10.2,2.5,7.5,20,40,20,7.5,2.5,0,,
2000,3,10.2,0,0,20,60,20,0,0,0,,
2000,4,10.1,0,0,10,60,30,0,0,0,,
2000,5,10.4,0,2,15,45,35,3,0,0,,
2000,7,10.5,,,,,,,,,,
2000,9,10.7,0,0,0,40,60,0,0,0,,
2000,11,10.3,0,0,30,50,20,0,0,0,,
2000,14,10,0,0,30,70,0,0,0,0,,
2000,16,9.9,0,10,35,30,20,5,0,0,,
2000,17,9.5,5,20,40,20,10,5,0,0,,
2000,19,10.4,0,0,0,50,50,0,0,0,,
2000,20,10.2,0,0,10,80,10,0,0,0,,
2000,23,10,0,0,40,50,10,0,0,0,,
2000,24,10.3,0,0,20,50,25,5,0,0,,
2000,26,10.2,0,0,20,75,5,0,0,0,,
2000,28,10.6,0,0,0,30,60,10,0,0,,
2000,29,10.4,0,0,5,50,30,15,0,0,,
2000,31,10.3,,,,,,,,,,
2000,32,10,0,0,30,50,20,0,0,0,,
2000,33,10,0,0,50,50,0,0,0,0,,
2000,34,10.2,0,0,20,70,10,0,0,0,,
2000,36,10.2,0,0,0,65,30,5,0,0,,
2000,37,9.9,0,0,40,60,0,0,0,0,,
2000,38,10,0,0,20,80,0,0,0,0,,
2000,39,10.4,0,0,15,40,40,5,0,0,,
2000,40,9.8,0,10,40,35,10,5,0,0,,
2000,41,10.3,0,0,0,90,10,0,0,0,,
2000,42,9.4,20,60,20,0,0,0,0,0,,
2000,43,10,0,5,20,30,20,20,5,0,,
2000,45,10.3,0,0,15,80,5,0,0,0,,
2000,46,10.53,0,5.0505050505,5.0505050505,38.8888888889,38.8888888889,6.0606060606,6.0606060606,0,,
2000,47,9.54,0,20,60,20,0,0,0,0,,
2000,48,9.7,0,0,60,40,0,0,0,0,,
2000,50,10.3,0,0,25,50,25,0,0,0,,
2000,53,10.3,0,0,0,70,30,0,0,0,,
2000,54,9.5,0,10,40,40,10,0,0,0,,
2000,55,10,6.6933066933,17.8821178821,31.968031968,30.1698301698,11.4885114885,1.6983016983,.0999000999,0,,
2000,56,10,0,0,40,40,20,0,0,0,,
2000,57,10,0,0,30,70,0,0,0,0,,
2000,59,9.5,0,0,60,35,5,0,0,0,,
2000,60,9.9,0,10,40,40,10,0,0,0,,
2000,61,9.8,0,10,50,40,0,0,0,0,,
2000,63,9.6,0,30,60,10,0,0,0,0,,
2000,64,10.1,1,5,10,24,20,18,10,12,,
2000,65,10.1,0,0,10,50,40,0,0,0,,
2000,67,10.2,0,0,20,40,40,0,0,0,,
2000,70,9.5,10,30,40,20,0,0,0,0,,
2000,71,10.8,0,5,10,20,30,20,10,5,,
2000,72,10.5,0,0,15,30,40,15,0,0,,
2000,73,10,0,0,5,55,40,0,0,0,,
2000,85,11.6,0,0,0,0,10,30,40,20,,
2000,87,10.2,0,5,25,45,15,10,0,0,,
2000,88,10.1,0,0,30,50,15,5,0,0,,
2000,89,10.4,0,0,0,60,40,0,0,0,,
2000,90,10,0,0,15,85,0,0,0,0,,
2000,91,10.2,.4,5.6,26.8,41.9,21.5,3.6,.2,0,,
2000,92,10.29,0,6.7267827529,19.5066334992,29.539800995,26.2748756219,13.7334162521,4.2184908789,0,,
2000,93,11,0,5,5,5,15,30,30,10,,
2000,94,10.8,0,0,0,10,80,10,0,0,,
2000,95,10.1,4,19,19,25.5,25.5,3.5,3.5,0,,
2000Feb,1,10.2,0,0,9.0909090909,45.4545454545,27.2727272727,18.1818181818,0,0,,
2000Feb,2,10.4,2,5,16,35,30,10,2,0,,
2000Feb,3,10.3,0,0,10,60,30,0,0,0,,
2000Feb,4,10.3,0,0,10,60,30,0,0,0,,
2000Feb,5,10.4,0,0,15,45,35,5,0,0,,
2000Feb,7,10.6,,,,,,,,,,
2000Feb,9,10.8,0,0,0,0,90,10,0,0,,
2000Feb,11,10.5,0,0,10,50,40,0,0,0,,
2000Feb,14,10,0,0,40,60,0,0,0,0,,
2000Feb,16,10.1,0,5,20,35,30,10,0,0,,
2000Feb,17,9.9,5,10,40,30,10,5,0,0,,
2000Feb,19,10.5,0,0,0,50,50,0,0,0,,
2000Feb,20,10.4,0,0,10,70,20,0,0,0,,
2000Feb,23,10.1,0,0,30,50,20,0,0,0,,
2000Feb,24,10.4,0,0,15,40,35,10,0,0,,
2000Feb,26,10.3,0,0,20,70,10,0,0,0,,
2000Feb,28,10.8,0,0,0,30,60,10,0,0,,
2000Feb,29,10.7,0,0,0,30,60,10,0,0,,
2000Feb,31,10.6,,,,,,,,,,
2000Feb,32,10.2,0,0,30,50,20,0,0,0,,
2000Feb,33,11,0,0,0,0,50,50,0,0,,
2000Feb,34,10.3,0,0,0,50,50,0,0,0,,
2000Feb,36,10.5,0,0,0,50,45,5,0,0,,
2000Feb,37,10.1,0,0,40,60,0,0,0,0,,
2000Feb,38,10.2,0,0,20,80,0,0,0,0,,
2000Feb,39,10.5,0,0,10,35,45,10,0,0,,
2000Feb,40,10.2,0,0,20,50,25,5,0,0,,
2000Feb,41,10.4,0,0,0,60,40,0,0,0,,
2000Feb,42,9.6,0,30,50,15,5,0,0,0,,
2000Feb,43,10.1,0,0,10,40,40,10,0,0,,
2000Feb,45,,,,,,,,,,,
2000Feb,46,10.89,0,.495049505,.495049505,30.6930693069,30.6930693069,18.8118811881,18.8118811881,0,,
2000Feb,47,10.1,0,0,20,60,20,0,0,0,,
2000Feb,48,10,0,0,50,50,0,0,0,0,,
2000Feb,50,10.5,0,0,0,50,50,0,0,0,,
2000Feb,53,10.4,0,0,0,70,30,0,0,0,,
2000Feb,54,9.9,0,0,40,40,20,0,0,0,,
2000Feb,55,10.1,2.6973026973,12.1878121878,29.2707292707,33.8661338661,17.5824175824,3.996003996,.3996003996,0,,
2000Feb,56,10.1,0,0,20,60,20,0,0,0,,
2000Feb,57,,,,,,,,,,,
2000Feb,59,10,0,0,15,70,15,0,0,0,,
2000Feb,60,10.1,0,10,40,40,10,0,0,0,,
2000Feb,61,9.9,0,0,50,40,10,0,0,0,,
2000Feb,63,,,,,,,,,,,
2000Feb,64,10.4,1,4,9,19,25,19,10,13,,
2000Feb,65,10,0,0,18.1818181818,54.5454545455,27.2727272727,0,0,0,,
2000Feb,67,10.4,0,0,30,60,10,0,0,0,,
2000Feb,70,9.8,0,30,40,30,0,0,0,0,,
2000Feb,71,10.8,0,5,10,20,30,20,10,5,,
2000Feb,72,10.6,0,0,10,30,45,15,0,0,,
2000Feb,73,,,,,,,,,,,
2000Feb,85,11.4,0,0,0,0,10,35,35,20,,
2000Feb,87,10.4,0,5,10,45,25,15,0,0,,
2000Feb,88,10.4,0,0,15,50,30,5,0,0,,
2000Feb,89,10.5,0,0,0,30,50,20,0,0,,
2000Feb,90,10.2,0,0,25,75,0,0,0,0,,
2000Feb,91,,,,,,,,,,,
2000Feb,92,10.3,0,4.6547003347,18.6796470946,33.2826285367,28.81046547,12.1083054457,2.4642531183,0,,
2000Feb,93,,,,,,,,,,,
2000Feb,94,10.8,0,0,0,10,70,20,0,0,,
2000Feb,95,10.3,0,15.1515151515,15.1515151515,28.7878787879,28.7878787879,6.0606060606,6.0606060606,0,,
2001Feb,1,9.7,0,10,50,25,15,0,0,0,,
2001Feb,2,9.5,5,25,32.5,25,10,2.5,0,0,,
2001Feb,3,10.1,0,0,30,60,10,0,0,0,,
2001Feb,4,9.9,0,10,60,30,0,0,0,0,,
2001Feb,5,10.3,0,10,20,50,17,3,0,0,,
2001Feb,7,10.5,,,,,,,,,,
2001Feb,9,10.6,0,0,0,40,60,0,0,0,,
2001Feb,11,10.1,0,10,40,40,10,0,0,0,,
2001Feb,14,9.8,0,0,60,40,0,0,0,0,,
2001Feb,16,9.6,0,15,30,30,20,5,0,0,,
2001Feb,17,8.9,50,30,10,10,0,0,0,0,,
2001Feb,19,10.2,0,0,0,75,25,0,0,0,,
2001Feb,20,10,0,0,20,70,10,0,0,0,,
2001Feb,23,9.7,0,25,50,25,0,0,0,0,,
2001Feb,24,10.1,0,0,27.7777777778,44.4444444444,22.2222222222,5.5555555556,0,0,,
2001Feb,26,10,0,0,40,55,5,0,0,0,,
2001Feb,28,10.5,0,0,0,30,60,10,0,0,,
2001Feb,29,9.8,0,0,40,50,10,0,0,0,,
2001Feb,31,9.9,,,,,,,,,,
2001Feb,32,9.8,0,5,40,35,20,0,0,0,,
2001Feb,33,11,0,0,0,0,50,50,0,0,,
2001Feb,34,10.3,0,0,10,60,30,0,0,0,,
2001Feb,36,,0,0,5,65,30,0,0,0,,
2001Feb,37,9.5,0,30,70,0,0,0,0,0,,
2001Feb,38,9.5,0,20,80,0,0,0,0,0,,
2001Feb,39,10.1,0,5,40,30,20,5,0,0,,
2001Feb,40,9.5,5,15,40,25,10,5,0,0,,
2001Feb,41,9.9,0,0,60,40,0,0,0,0,,
2001Feb,42,9.2,,,,,,,,,,
2001Feb,43,9.7,0,5,30,20,20,20,5,0,,
2001Feb,45,,,,,,,,,,,
2001Feb,46,10.84,0,1.5,1.5,30.5,30.5,17.5,17.5,1,,
2001Feb,47,9,10,60,30,0,0,0,0,0,,
2001Feb,48,9.4,0,10,80,10,0,0,0,0,,
2001Feb,50,10,0,0,50,50,0,0,0,0,,
2001Feb,53,10.1,0,0,0,90,10,0,0,0,,
2001Feb,54,9.5,0,10,40,40,10,0,0,0,,
2001Feb,55,9.8,10.01001001,23.5235235235,34.7347347347,24.1241241241,6.8068068068,.8008008008,0,0,,
2001Feb,56,9.8,0,0,50,40,10,0,0,0,,
2001Feb,57,,,,,,,,,,,
2001Feb,59,9.3,0,70,30,0,0,0,0,0,,
2001Feb,60,9.6,0,25,50,25,0,0,0,0,,
2001Feb,61,9.4,0,50,40,10,0,0,0,0,,
2001Feb,63,,,,,,,,,,,
2001Feb,64,9.9,1,5,12,24,20,17,9,12,,
2001Feb,65,9.7,0,0,50,40,10,0,0,0,,
2001Feb,67,10,0,0,30,60,10,0,0,0,,
2001Feb,70,9,50,40,10,0,0,0,0,0,,
2001Feb,71,10.8,0,5,10,20,30,20,10,5,,
2001Feb,72,10.4,0,5,15,35,30,15,0,0,,
2001Feb,73,,,,,,,,,,,
2001Feb,85,11.5,0,0,0,0,5,30,40,25,,
2001Feb,87,9.9,0,10,40,35,15,0,0,0,,
2001Feb,88,9.7,0,10,45,30,10,5,0,0,,
2001Feb,89,10.3,0,0,30,60,10,0,0,0,,
2001Feb,90,9.7,0,25,75,0,0,0,0,0,,
2001Feb,91,,,,,,,,,,,
2001Feb,92,10.29,0,7.6817558299,19.5420491717,27.783053709,25.1556399705,14.5088108051,5.3286905139,0,,
2001Feb,93,,,,,,,,,,,
2001Feb,94,10.7,0,0,0,10,80,10,0,0,,
2001Feb,95,10,5.9405940594,22.7722772277,22.7722772277,21.7821782178,21.7821782178,2.4752475248,2.4752475248,0,,
,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/1999Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,
1999,1,1,,,20,70,10,,,,,
1999,3,1,,,50,50,,,,,,
1999,5,1,,,30,60,10,,,,,
1999,7,1,,,,,,,,,,
1999,9,1.1,,,30,70,,,,,,
1999,10,1.1,,,15,80,5,,,,,
1999,11,1,,,10,70,15,5,,,,
1999,14,1,,,20,80,,,,,,
1999,16,1.2,,,30,50,15,5,,,,
1999,19,1.1,,,25,75,,,,,,
1999,20,1,,,50,50,,,,,,
1999,23,1.2,,,5,80,15,,,,,
1999,26,1.2,,,10,80,10,,,,,
1999,28,1.1,,,10,70,15,5,,,,
1999,29,1,,,14,85,1,,,,,
1999,31,1.2,,,,,,,,,,
1999,32,1,,,35,60,5,,,,,
1999,33,1,,,10,75,15,,,,,
1999,34,1.3,,,,50,50,,,,,
1999,35,1.4,,,10,45,35,10,,,,
1999,36,1.2,,,30,70,,,,,,
1999,37,1.2,,,,80,20,,,,,
1999,38,1.2,,,,70,30,,,,,
1999,39,1.2,,,15,65,20,,,,,
1999,41,1.1,,,10,90,,,,,,
1999,42,1.3,,,,90,10,,,,,
1999,45,1.1,,,,100,,,,,,
1999,46,.86,,,93.8,6.2,,,,,,
1999,47,1,,,45,50,5,,,,,
1999,48,1.1,,,20,60,20,,,,,
1999,52,1.3,,,20,70,10,,,,,
1999,53,1.1,,,5,90,5,,,,,
1999,54,1.4,,5,15,40,35,5,,,,
1999,55,1.1,4.6,12.2,23.8,27,19.5,9.4,2.8,.6,.1,
1999,56,1.5,,,,70,30,,,,,
1999,59,1,,,40,60,,,,,,
1999,62,1.2,,,,5,90,5,,,,
1999,63,1.3,,,,60,40,,,,,
1999,64,1.2,,,20,70,10,,,,,
1999,65,1.3,,,10,80,10,,,,,
1999,67,1,,,,50,50,,,,,
1999,70,1.2,,,5,80,15,,,,,
1999,72,1.1,,,30,40,30,,,,,
1999,73,.8,,,50,50,,,,,,
1999,76,1,,5,10,40,30,10,5,,,
1999,85,.9,,2,50,30,18,,,,,
1999,87,1.1,,,20,60,20,,,,,
1999,88,1.2,,,15,60,25,,,,,
1999,90,1,,,5,95,,,,,,
1999,91,.9,,2.3,66.9,30.7,.1,,,,,
1999,93,1.2,,,20,60,20,,,,,
1999,94,1.3,,,20,60,20,,,,,
1999,95,.9,3.9603960396,10.8910891089,38.6138613861,35.6435643564,10.8910891089,,,,,
2000,1,1.5,,,,25,50,20,5,,,
2000,3,1.4,,,20,40,30,10,,,,
2000,5,1.4,,,25,40,35,,,,,
2000,7,1.3,,,,,,,,,,
2000,9,1.3,,,20,80,,,,,,
2000,10,1.5,,,,40,60,,,,,
2000,11,1.3,,,10,70,15,5,,,,
2000,14,1.4,,,,60,40,,,,,
2000,16,1.8,,,5,30,40,20,5,,,
2000,19,1.2,,,25,75,,,,,,
2000,20,1.4,,,25,60,15,,,,,
2000,23,1.9,,,,10,70,20,,,,
2000,26,1.7,,,,20,60,20,,,,
2000,28,1.2,,,5,70,15,10,,,,
2000,29,1.2,,,1,88,10,1,,,,
2000,31,1.6,,,,38.8888888889,44.4444444444,16.6666666667,,,,
2000,32,1.7,,,10,25,40,20,5,,,
2000,33,1.5,,,5,40,40,15,,,,
2000,34,1.7,,,,20,70,10,,,,
2000,35,,,,,,,,,,,
2000,36,1.5,,,20,40,40,,,,,
2000,37,1.9,,,,,50,50,,,,
2000,38,1.8,,,,,60,40,,,,
2000,39,1.6,,,,30,55,15,,,,
2000,41,1.6,,,,10,90,,,,,
2000,42,1.75,,,,10,75,15,,,,
2000,45,1.5,,,,75,25,,,,,
2000,46,.8,5.5,22,38.1,26.3,7.3,.8,,,,
2000,47,1.3,,,40,50,10,,,,,
2000,48,1.4,,,10,60,30,,,,,
2000,52,1.8,,,10,30,50,10,,,,
2000,53,1.5,,,,10,80,10,,,,
2000,54,1.4,,,20,40,25,15,,,,
2000,55,1.7,.3,2.2,9.6,20.4,27,22.2,12.1,4.7,1.5,
2000,56,1.5,,,,20,80,,,,,
2000,59,1.5,,,,35,65,,,,,
2000,62,1.5,,,,42.8571428571,52.380952381,4.7619047619,,,,
2000,63,1.6,,,,20,50,30,,,,
2000,64,1.5,1,1,10,29,30,17,8,2,2,
2000,65,1.7,,,,40,50,10,,,,
2000,67,1.3,,,,,,,,,,
2000,70,1.7,,,,25,60,15,,,,
2000,72,1.6,5,10,15,20,25,15,8,2,,
2000,73,1.4,,,50,50,,,,,,
2000,76,1.3,,5,20,30,20,10,10,5,,
2000,85,1.2,,2,8,60,14,10,4,2,,
2000,87,1.5,,,5,20,50,25,,,,
2000,88,1.6,,,5,25,50,15,5,,,
2000,90,1.3,,,,95,5,,,,,
2000,91,1.1,,3.003003003,34.7347347347,51.7517517518,10.3103103103,.2002002002,,,,
2000,93,1.5,,,10,30,40,20,,,,
2000,94,1.7,,,10,30,50,10,,,,
2000,95,1.2,,7,23,35,26,9,,,,
2000Jun,1,1.5,,,15,70,15,,,,,
2000Jun,3,1.2,,,30,40,30,,,,,
2000Jun,5,1.4,,,30,40,30,,,,,
2000Jun,7,1.3,,,,,,,,,,
2000Jun,9,1.3,,,20,80,,,,,,
2000Jun,10,1.5,,,,35,65,,,,,
2000Jun,11,1.2,,,5,75,15,5,,,,
2000Jun,14,1.3,,,10,60,30,,,,,
2000Jun,16,1.5,,,5,30,40,20,5,,,
2000Jun,19,1.3,,,25,75,,,,,,
2000Jun,20,1.6,,,,50,50,,,,,
2000Jun,23,1.9,,,,20,50,30,,,,
2000Jun,26,1.7,,,,10,60,30,,,,
2000Jun,28,1.2,,,5,70,15,10,,,,
2000Jun,29,1.3,,,,85,14,1,,,,
2000Jun,31,1.5,,,,,,,,,,
2000Jun,32,1.5,,,15,35,40,10,,,,
2000Jun,33,1.5,,,5,40,40,15,,,,
2000Jun,34,1.6,,,,40,50,10,,,,
2000Jun,35,2,,,,,,,,,,
2000Jun,36,1.4,,,20,40,40,,,,,
2000Jun,37,1.9,,,,,60,40,,,,
2000Jun,38,1.8,,,,,90,10,,,,
2000Jun,39,1.6,,,,35,45,20,,,,
2000Jun,41,1.7,,,,10,90,,,,,
2000Jun,42,1.8,,,,15,60,25,,,,
2000Jun,45,,,,,,,,,,,
2000Jun,46,.67,4.2,28.6,47.1,18.4,1.7,,,,,
2000Jun,47,1.2,,,45,40,15,,,,,
2000Jun,48,1.3,,,10,60,30,,,,,
2000Jun,52,1.7,,,10,10,50,30,,,,
2000Jun,53,1.8,,,,20,40,40,,,,
2000Jun,54,1.6,,,20,25,40,15,,,,
2000Jun,55,1.7,.2997002997,2.1978021978,6.3936063936,23.1768231768,26.8731268731,22.1778221778,12.2877122877,4.8951048951,1.6983016983,
2000Jun,56,1.7,,,,10,90,,,,,
2000Jun,59,1.4,,,,40,60,,,,,
2000Jun,62,,,,,,,,,,,
2000Jun,63,,,,,,,,,,,
2000Jun,64,1.5,1,1,10,29,30,17,8,2,2,
2000Jun,65,1.8,,,,20,60,20,,,,
2000Jun,67,1.4,,,,10,60,30,,,,
2000Jun,70,1.7,,,,25,60,15,,,,
2000Jun,72,1.6,2,8,15,20,30,15,8,2,,
2000Jun,73,1.5,,,25,50,25,,,,,
2000Jun,76,1.3,,5,20,30,20,10,10,5,,
2000Jun,85,1,,2,14,65,10,8,1,,,
2000Jun,87,1.5,,,5,25,60,10,,,,
2000Jun,88,1.7,,,10,20,50,15,5,,,
2000Jun,90,1.4,,,,90,10,,,,,
2000Jun,91,1.2,,,15.8,77.5,6.7,,,,,
2000Jun,93,,,,,,,,,,,
2000Jun,94,1.9,,,10,30,50,10,,,,
2000Jun,95,1.1,5,9,29,28,21,8,,,,
2001Jun,1,1.8,,,5,20,50,20,5,,,
2001Jun,3,1.4,,,20,30,40,10,,,,
2001Jun,5,1.8,,,20,30,40,10,,,,
2001Jun,7,1.3,,,,,,,,,,
2001Jun,9,1.3,,,20,80,,,,,,
2001Jun,10,1.6,,,,30,60,10,,,,
2001Jun,11,1.7,,,0,5,75,15,5,,,
2001Jun,14,1.5,,,,40,60,,,,,
2001Jun,16,2.1,5,10,10,10,10,25,15,10,5,
2001Jun,19,1.4,,,,100,,,,,,
2001Jun,20,2,,,,10,50,40,,,,
2001Jun,23,2,,,,10,40,40,10,,,
2001Jun,26,1.5,,,15,30,40,15,,,,
2001Jun,28,1.8,,,5,40,40,15,,,,
2001Jun,29,,,,,,,,,,,
2001Jun,31,2,,,,,,,,,,
2001Jun,32,2,,,10,20,40,25,5,,,
2001Jun,33,2,,,,,50,50,,,,
2001Jun,34,1.6,,,,50,50,,,,,
2001Jun,35,,,,,,,,,,,
2001Jun,36,1.8,,,20,30,45,5,,,,
2001Jun,37,2,,,,,50,50,,,,
2001Jun,38,1.9,,,,,90,10,,,,
2001Jun,39,1.5,,,5,45,40,10,,,,
2001Jun,41,1.5,,,,70,30,,,,,
2001Jun,42,1.6,,,,20,60,20,,,,
2001Jun,45,,,,,,,,,,,
2001Jun,46,.67,28.2,16,17.1,15.1,11.1,6.8,3.5,1.5,.7,
2001Jun,47,1.4,,10,20,40,20,10,,,,
2001Jun,48,1.4,,,,40,60,,,,,
2001Jun,52,1.7,,,10,40,40,10,,,,
2001Jun,53,1.5,,,,30,50,20,,,,
2001Jun,54,1.2,,5,20,40,30,5,,,,
2001Jun,55,1.9,1.3986013986,4.2957042957,8.3916083916,22.3776223776,26.3736263736,23.1768231768,10.7892107892,2.7972027972,.3996003996,
2001Jun,56,1.7,,,,,100,,,,,
2001Jun,59,1.6,,,,30,60,10,,,,
2001Jun,62,,,,,,,,,,,
2001Jun,63,,,,,,,,,,,
2001Jun,64,2,1,1,3,15,30,30,15,3,2,
2001Jun,65,1.8,,,,,60,40,,,,
2001Jun,67,1.5,,,,10,40,40,10,,,
2001Jun,70,1.9,,,,10,60,25,5,,,
2001Jun,72,2,3,5,8,10,17,20,15,10,12,
2001Jun,73,,,,,25,50,25,,,,
2001Jun,76,1.7,,5,10,20,30,20,10,5,,
2001Jun,85,1.6,,2,8,30,40,10,6,4,,
2001Jun,87,1.8,,,5.5555555556,22.2222222222,50,22.2222222222,,,,
2001Jun,88,2,,,5,10,35,35,10,5,,
2001Jun,90,1.8,,,,10,90,,,,,
2001Jun,91,1.4,,.5005005005,12.1121121121,48.6486486486,34.4344344344,4.2042042042,.1001001001,,,
2001Jun,93,,,,,,,,,,,
2001Jun,94,2,,5,10,30,40,10,5,,,
2001Jun,95,1.2,6,9,21,25,22,12,5,,,
,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
1999,1,2,,,,3,49,45,3,,,
1999,3,1.8,,,,,80,20,,,,
1999,5,1,,,,10,35,35,20,,,
1999,7,1.9,,,,,,,,,,
1999,9,1.8,,,,,90,10,,,,
1999,10,1.8,,,,5,60,35,,,,
1999,11,1.9,,,,5,70,20,5,,,
1999,14,2.3,,,,,10,80,10,,,
1999,16,2,,,,5,25,40,25,5,,
1999,19,2,,,,,50,50,,,,
1999,20,2,,,,,50,50,,,,
1999,23,2.1,,,,5,40,50,5,,,
1999,26,1.8,,,5,20,40,30,5,,,
1999,28,2.1,,,,4.5454545455,27.2727272727,54.5454545455,13.6363636364,,,
1999,29,1.8,,,,5,80,15,,,,
1999,31,2,,,,,,,,,,
1999,32,2,,,,5,40,40,15,,,
1999,33,1.8,,,,5,90,5,,,,
1999,34,2,,,,,30,60,10,,,
1999,35,2.1,,,,5,30,60,5,,,
1999,36,1.9,,,,10,50,40,,,,
1999,37,2.2,,,,,20,60,20,,,
1999,38,1.9,,,,,60,40,,,,
1999,39,2.1,,,,,,,,,,
1999,41,2.1,,,,,20,80,,,,
1999,42,2,,,,,45,55,,,,
1999,45,1.8,,,,,100,,,,,
1999,46,1.81,,,,46.3,46.3,3.7,3.7,,,
1999,47,2.1,,,,,35,60,5,,,
1999,48,2.2,,,,,20,70,10,,,
1999,52,2,,,,,30,70,,,,
1999,53,1.9,,,,,75,25,,,,
1999,54,2.1,,,,15,30,40,15,,,
1999,55,2,.1001001001,1.001001001,3.6036036036,16.016016016,25.5255255255,26.6266266266,17.1171171171,7.4074074074,2.1021021021,.5005005005
1999,56,2,,,,,30,70,,,,
1999,59,1.8,,,,,65,35,,,,
1999,62,2,,,,,35,60,5,,,
1999,63,1.3,,,,10,50,40,,,,
1999,64,1.9,,,,7,45,40,8,,,
1999,65,1.9,,,,,40,50,10,,,
1999,67,1.8,,,,,70,30,,,,
1999,70,2.3,,,,,10,70,20,,,
1999,72,1.9,,,5,20,40,25,10,,,
1999,73,1.5,,,,25,75,,,,,
1999,76,2,,,5,10,20,30,20,10,5,
1999,85,2,,,,3,12,70,12,3,,
1999,87,2.2,,,,4.7619047619,19.0476190476,61.9047619048,14.2857142857,,,
1999,88,1.9,,,,5,50,40,5,,,
1999,90,2,,,,,5,80,15,,,
1999,91,2.1,,,.3003003003,6.4064064064,33.4334334334,44.044044044,14.6146146146,1.2012012012,,
1999,93,2,,,,10,20,40,25,5,,
1999,94,1.9,,,,10,40,40,10,,,
1999,95,2,,5.5,5.5,19,19,20,20,5.5,5.5,
2000,1,2.5,,,,,25,35,40,,,
2000,3,2.4,,,,,10,50,40,,,
2000,5,2.9,,,,5,10,30,40,10,5,
2000,7,2.5,,,,,,,,,,
2000,9,2.5,,,,,10,60,30,,,
2000,10,2.6,,,,,5,40,50,5,,
2000,11,2.4,,,,,5,70,20,5,,
2000,14,2.5,,,,,,25,75,,,
2000,16,2.9,,,,5,5,25,35,20,10,
2000,19,2.4,,,,,25,75,,,,
2000,20,2.7,,,,,,35,65,,,
2000,23,2.8,,,,,10,30,50,10,,
2000,26,2.4,,,,5,15,30,30,15,5,
2000,28,2.4,,,,,10,40,40,10,,
2000,29,2.6,,,,,,10,85,5,,
2000,31,2.75,,,,,,22.2222222222,44.4444444444,33.3333333333,,
2000,32,2.6,,,,,10,35,45,10,,
2000,33,2.3,,,,,10,80,10,,,
2000,34,2.3,,,,,,60,40,,,
2000,35,2.5,,,,,,,,,,
2000,36,2.5,,,,,10,40,50,,,
2000,37,2.7,,,,,,20,70,10,,
2000,38,2.4,,,,,,90,10,,,
2000,39,2.7,,,,,,20,70,10,,
2000,41,2.8,,,,,,20,80,,,
2000,42,2.6,,,,,5,30,50,15,,
2000,45,3.2,,,,,,,80,20,,
2000,46,1.81,,1.05,1.05,33.15,33.15,15.75,15.75,.05,.05,
2000,47,2.4,,,,,15,70,15,,,
2000,48,2.7,,,,,,30,60,10,,
2000,52,2.5,,,,5,40,50,5,,,
2000,53,2.5,,,,,,25,75,,,
2000,54,3.1,,,,5,10,15,30,30,10,
2000,55,2.9,,.2002002002,1.1011011011,4.2042042042,10.8108108108,20.02002002,26.4264264264,23.2232232232,10.8108108108,3.2032032032
2000,56,2.5,,,,,,30,70,,,
2000,59,2.7,,,,,,40,60,,,
2000,62,2.7,,,,,,25,70,5,,
2000,63,2.6,,,,,10,30,50,10,,
2000,64,2.8,2,2,3,7,12,15,34,19,4,2
2000,65,2.5,,,,,,30,50,20,,
2000,67,2.4,,,,,15,70,15,,,
2000,70,3,,,,,,5,45,45,5,
2000,72,2.6,,,2,8,15,20,35,15,5,
2000,73,2.3,,,,25,25,50,,,,
2000,76,3,,,,,7.5,10,20,25,20,17.5
2000,85,2.2,,,,4,15,50,25,6,,
2000,87,2.7,,,,,5,25,50,20,,
2000,88,2.6,,,,5,15,25,45,10,,
2000,90,2.5,,,,,,5,90,5,,
2000,91,2.5,,.4,1.9,6.8,16.1,24.8,24.8,16.1,6.8,2.3
2000,93,2.7,,,,,15,20,40,25,,
2000,94,2.9,,,,,,25,75,,,
2000,95,2.6,,2.5252525253,2.5252525253,10.6060606061,10.6060606061,21.2121212121,21.2121212121,11.6161616162,11.6161616162,8.0808080808
2000Q1,1,2.3,,,,,30,50,20,,,
2000Q1,3,2.1,,,,10,30,40,20,,,
2000Q1,5,3.3,,,,,5,25,25,35,10,
2000Q1,7,2.3,,,,,,,,,,
2000Q1,9,2.1,,,,,10,70,20,,,
2000Q1,10,2.5,,,,,5,40,50,5,,
2000Q1,11,2.1,,,,,10,75,10,5,,
2000Q1,14,2.7,,,,,,10,80,10,,
2000Q1,16,2.7,,,,10,15,25,35,10,5,
2000Q1,19,2.2,,,,,25,75,,,,
2000Q1,20,2.2,,,,,10,75,15,,,
2000Q1,23,2.5,,,,,20,30,40,10,,
2000Q1,26,2.1,,,,10,20,40,20,10,,
2000Q1,28,2.1,,,,,25,50,25,,,
2000Q1,29,2.3,,,,,5,85,10,,,
2000Q1,31,2.6,,,,,,,27.7777777778,50,22.2222222222,
2000Q1,32,2.4,,,,,15,50,30,5,,
2000Q1,33,2.3,,,,,10,80,10,,,
2000Q1,34,2.4,,,,,,60,40,,,
2000Q1,35,2.5,,,,10,25,40,25,,,
2000Q1,36,2.2,,,,,20,60,20,,,
2000Q1,37,2.2,,,,,,50,50,,,
2000Q1,38,2.2,,,,,,90,10,,,
2000Q1,39,2.7,,,,,5,15,65,15,,
2000Q1,41,2.6,,,,,,20,80,,,
2000Q1,42,2.4,,,,,5,70,25,,,
2000Q1,45,,,,,,,,,,,
2000Q1,46,1.73,,.4,.4,40.3,40.3,9.3,9.3,,,
2000Q1,47,,,,,,,,,,,
2000Q1,48,2.6,,,,,,30,60,10,,
2000Q1,52,2.5,,,,,10,70,20,,,
2000Q1,53,2.2,,,,,10,60,30,,,
2000Q1,54,3,,,,5,10,20,35,25,5,
2000Q1,55,2.6,.2002002002,.7007007007,2.8028028028,8.1081081081,16.5165165165,24.5245245245,26.026026026,15.3153153153,4.9049049049,.9009009009
2000Q1,56,2.3,,,,,,70,30,,,
2000Q1,59,2.3,,,,,10,70,20,,,
2000Q1,62,,,,,,,,,,,
2000Q1,63,,,,,,,,,,,
2000Q1,64,2.6,2,2,3,7,14,20,32,13,5,2
2000Q1,65,2.8,,,,,,20,50,30,,
2000Q1,67,2.2,,,,,30,70,,,,
2000Q1,70,2.9,,,,,,10,40,40,10,
2000Q1,72,2.4,,,2,8,20,35,25,8,2,
2000Q1,73,2.3,,,,,25,75,,,,
2000Q1,76,2.6,,,2.5,5,10,20,25,20,10,7.5
2000Q1,85,2.3,,,,,7,60,30,3,,
2000Q1,87,2.3,,,,,20,55,20,5,,
2000Q1,88,2.4,,,,5,15,45,25,10,,
2000Q1,90,2.5,,,,,,85,15,,,
2000Q1,91,2.6,,,,,2.3,34.7,53.9,9,.1,
2000Q1,93,,,,,,,,,,,
2000Q1,94,2.4,,,,,20,50,30,,,
2000Q1,95,2.4,,4.0404040404,4.0404040404,13.6363636364,13.6363636364,18.6868686869,18.6868686869,11.1111111111,11.1111111111,5.0505050505
2001Q1,1,2.5,,,,,30,30,40,,,
2001Q1,3,2.4,,,,,10,50,40,,,
2001Q1,5,2.8,,,,,5,10,55,20,10,
2001Q1,7,2.6,,,,,,,,,,
2001Q1,9,2.3,,,,,10,80,10,,,
2001Q1,10,2.5,,,,,5,40,50,5,,
2001Q1,11,2.5,,,,,5,30,60,5,,
2001Q1,14,2.3,,,,,,70,30,,,
2001Q1,16,2.8,,,5,5,5,10,30,30,10,5
2001Q1,19,2.3,,,,,,100,,,,
2001Q1,20,2.6,,,,,,50,50,,,
2001Q1,23,2.8,,,,,10,30,40,20,,
2001Q1,26,2.3,,,,10,20,40,20,10,,
2001Q1,28,,,,,,,20,70,10,,
2001Q1,29,,,,,,,,,,,
2001Q1,31,3,,,,,,,,,,
2001Q1,32,2.8,,,,,10,30,50,10,,
2001Q1,33,2.7,,,,,,15,80,5,,
2001Q1,34,2.6,,,,,,15,70,15,,
2001Q1,35,,,,,,,,,,,
2001Q1,36,2.4,,,,,30,50,20,,,
2001Q1,37,3,,,,,,10,80,10,,
2001Q1,38,2.6,,,,,,40,60,,,
2001Q1,39,2.8,,,,,,10,55,35,,
2001Q1,41,2.8,,,,,,,90,10,,
2001Q1,42,2.7,,,,,,30,40,30,,
2001Q1,45,,,,,,,,,,,
2001Q1,46,2.21,.1,1.95,1.95,17.1,17.1,24.65,24.65,6,6,.5
2001Q1,47,,,,,,,,,,,
2001Q1,48,2.8,,,,,,20,50,30,,
2001Q1,52,2.5,,,,,10,30,40,20,,
2001Q1,53,2.8,,,,,,40,40,20,,
2001Q1,54,2.8,,,,5,10,25,35,20,5,
2001Q1,55,2.7,,,.2002002002,1.9019019019,8.6086086086,20.5205205205,27.2272272272,21.8218218218,12.6126126126,7.1071071071
2001Q1,56,2.5,,,,,,20,80,,,
2001Q1,59,2.8,,,,,,30,70,,,
2001Q1,62,,,,,,,,,,,
2001Q1,63,,,,,,,,,,,
2001Q1,64,3,1.9801980198,1.9801980198,2.9702970297,6.9306930693,10.8910891089,13.8613861386,18.8118811881,34.6534653465,4.9504950495,2.9702970297
2001Q1,65,2.8,,,,,,30,40,30,,
2001Q1,67,2.4,,,,,,60,40,,,
2001Q1,70,3.2,,,,,,10,40,40,10,
2001Q1,72,2.6,,,2,8,10,20,30,20,8,2
2001Q1,73,2.6,,,,,,50,50,,,
2001Q1,76,3.2,,,,2.5,5,10,20,25,20,17.5
2001Q1,85,2.5,,,,1,7,30,35,20,6,1
2001Q1,87,2.8,,,,,5,20,45,25,5,
2001Q1,88,2.7,,,,5,10,25,35,20,5,
2001Q1,90,2.8,,,,,,,95,5,,
2001Q1,91,2.7,.0998003992,.3992015968,1.6966067864,5.4890219561,12.5748502994,20.3592814371,23.3532934132,18.9620758483,10.9780439122,6.0878243513
2001Q1,93,,,,,,,,,,,
2001Q1,94,2.8,,,,,,60,40,,,
2001Q1,95,2.7,,2.5,2.5,10.5,10.5,18,18,13,13,12
,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T9_0,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0,,
1999,1,10.5,,,,33.3333333333,55.5555555556,11.1111111111,,,,
1999,3,10.4,,,,60,40,,,,,
1999,5,10.2,,,,55,45,,,,,
1999,7,10.3,,,,,,,,,,
1999,9,10.6,,,,10,80,10,,,,
1999,10,10.3,,,10,60,30,,,,,
1999,11,10.3,,,10,80,10,,,,,
1999,14,10.3,,,,90,10,,,,,
1999,16,10.3,,,10,35,30,25,,,,
1999,19,10.5,,,,25,75,,,,,
1999,20,10.5,,,,50,50,,,,,
1999,23,10.3,,,,50,50,,,,,
1999,26,10.3,,,5,90,5,,,,,
1999,28,10.2,,,15,70,15,,,,,
1999,29,10.2,,,1,89,10,,,,,
1999,31,10.3,,,15,50,35,,,,,
1999,32,10.3,,,10,60,30,,,,,
1999,33,10,,,5,90,5,,,,,
1999,34,10.4,,,,50,50,,,,,
1999,35,10.2,,,20,60,20,,,,,
1999,36,10.4,,,10,70,20,,,,,
1999,37,10.4,,,,70,30,,,,,
1999,38,10.3,,,10,90,,,,,,
1999,39,10.3,,,,75,25,,,,,
1999,41,10.4,,,,75,25,,,,,
1999,42,10.3,,,10,90,,,,,,
1999,45,10.4,,,,100,,,,,,
1999,46,10.28,,,,50,50,,,,,
1999,47,,,,,,,,,,,
1999,48,10.3,,,,30,70,,,,,
1999,52,10.3,,,,60,40,,,,,
1999,53,10.3,,,,80,20,,,,,
1999,54,9.9,,,40,40,20,,,,,
1999,55,10.3,.7007007007,5.5055055055,21.021021021,34.9349349349,26.4264264264,9.6096096096,1.7017017017,.1001001001,,
1999,56,10.3,,,,100,,,,,,
1999,59,10.3,,,10,80,10,,,,,
1999,62,10.8,,,,10,80,10,,,,
1999,63,10.3,,,40,60,,,,,,
1999,64,10.3,,,15,70,15,,,,,
1999,65,10.2,,,10,90,,,,,,
1999,67,10.4,,,,50,50,,,,,
1999,70,10.2,,5,30,55,10,,,,,
1999,72,10.3,,,15,70,15,,,,,
1999,73,,,,,,25,75,,,,
1999,76,10.3,,10,20,40,20,10,,,,
1999,85,10.3,,,10,80,10,,,,,
1999,87,10.3,,,10,55,35,,,,,
1999,88,10.2,,,25,60,15,,,,,
1999,90,10.5,,,,30,70,,,,,
1999,91,10.3,,.3996003996,15.4845154845,58.8411588412,24.2757242757,.999000999,,,,
1999,93,10.9,,5,5,5,30,30,15,10,,
1999,94,11,,,,,50,50,,,,
1999,95,10.1,,20.297029703,20.297029703,27.7227722772,27.7227722772,1.9801980198,1.9801980198,,,
2000,1,10,,,20,60,20,,,,,
2000,3,10.2,,,20,60,20,,,,,
2000,5,9.8,,20,40,30,10,,,,,
2000,7,10,,,,,,,,,,
2000,9,10.3,,,10,70,20,,,,,
2000,10,9.4,10,50,40,,,,,,,
2000,11,10,,,15,75,10,,,,,
2000,14,9.8,,,70,30,,,,,,
2000,16,9.9,,10,35,30,20,5,,,,
2000,19,10.3,,,,50,50,,,,,
2000,20,9.9,,20,30,50,,,,,,
2000,23,9.8,,30,50,20,,,,,,
2000,26,10,,,40,55,5,,,,,
2000,28,9.8,,5,40,40,15,,,,,
2000,29,9.9,,1,60,35,4,,,,,
2000,31,9.6,,25,50,25,,,,,,
2000,32,9.9,,5,45,40,10,,,,,
2000,33,9,,90,10,,,,,,,
2000,34,9.9,,,30,60,10,,,,,
2000,35,,,,,,,,,,,
2000,36,10,,,25,50,25,,,,,
2000,37,9.8,,,50,50,,,,,,
2000,38,9.9,,20,80,,,,,,,
2000,39,10,,5,45,45,5,,,,,
2000,41,10,,,40,60,,,,,,
2000,42,10,,,50,50,,,,,,
2000,45,10,,,50,50,,,,,,
2000,46,10.42,,8.008008008,8.008008008,37.4874874875,37.4874874875,4.5045045045,4.5045045045,,,
2000,47,,,,,,,,,,,
2000,48,9.7,,,60,40,,,,,,
2000,52,9.6,,,60,40,,,,,,
2000,53,10,,,,70,30,,,,,
2000,54,9.5,,10,50,30,10,,,,,
2000,55,10,2.0979020979,12.2877122877,30.6693306693,32.3676323676,17.0829170829,4.6953046953,.6993006993,.0999000999,,
2000,56,9.9,,,70,30,,,,,,
2000,59,9.9,,,60,40,,,,,,
2000,62,10.5,,,,30,65,5,,,,
2000,63,9.5,,30,50,20,,,,,,
2000,64,9.9,1,10,35,30,12,6,4,2,,
2000,65,9.9,,20,50,30,,,,,,
2000,67,10,,,15,70,15,,,,,
2000,70,9.3,5,55,35,5,,,,,,
2000,72,9.8,,15,50,30,5,,,,,
2000,73,,,,,,50,50,,,,
2000,76,9.7,15,20,30,20,10,5,,,,
2000,85,10,,,30,55,15,,,,,
2000,87,10,,5,25,50,20,,,,,
2000,88,9.8,,10,45,30,15,,,,,
2000,90,10,,,15,85,,,,,,
2000,91,10.1,.7,8.4,32.1,40.1,16.4,2.2,.1,,,
2000,93,10.5,,4.5454545455,4.5454545455,18.1818181818,31.8181818182,22.7272727273,9.0909090909,9.0909090909,,
2000,94,10.8,,,,10,80,10,,,,
2000,95,9.6,19,29.5,29.5,11,11,,,,,
2000May,1,10,,,9.0909090909,45.4545454545,27.2727272727,18.1818181818,,,,
2000May,3,10.3,,,10,60,30,,,,,
2000May,5,9.7,,20,40,35,5,,,,,
2000May,7,10,,,,,,,,,,
2000May,9,10.5,,,,50,50,,,,,
2000May,10,9.7,,45,50,5,,,,,,
2000May,11,10.1,,,15,75,10,,,,,
2000May,14,10,,,85,15,,,,,,
2000May,16,10.1,,5,20,35,30,10,,,,
2000May,19,10.1,,,,75,25,,,,,
2000May,20,9.7,,10,40,40,10,,,,,
2000May,23,9.8,,30,50,20,,,,,,
2000May,26,10.1,,,25,70,5,,,,,
2000May,28,9.9,,10,50,30,10,,,,,
2000May,29,9.9,,1,60,35,4,,,,,
2000May,31,9.7,,,,,,,,,,
2000May,32,9.9,,5,45,40,10,,,,,
2000May,33,9,,90,10,,,,,,,
2000May,34,9.6,,,50,50,,,,,,
2000May,35,9.7,5,10,40,40,5,,,,,
2000May,36,9.9,,,40,40,20,,,,,
2000May,37,9.8,,,50,50,,,,,,
2000May,38,9.9,,10,90,,,,,,,
2000May,39,10,,5,45,40,10,,,,,
2000May,41,9.9,,20,60,20,,,,,,
2000May,42,10,,,50,50,,,,,,
2000May,45,,,,,,,,,,,
2000May,46,10.39,,8.3583583584,8.3583583584,38.1881881882,38.1881881882,3.4534534535,3.4534534535,,,
2000May,47,,,,,,,,,,,
2000May,48,9.8,,,60,40,,,,,,
2000May,52,9.7,,20,70,10,,,,,,
2000May,53,10.1,,,,80,20,,,,,
2000May,54,9.8,,,40,40,20,,,,,
2000May,55,10.1,1.4985014985,9.6903096903,27.972027972,34.0659340659,19.8801198801,5.8941058941,.8991008991,.0999000999,,
2000May,56,10,,,30,70,,,,,,
2000May,59,9.9,,,50,50,,,,,,
2000May,62,,,,,,,,,,,
2000May,63,,,,,,,,,,,
2000May,64,9.9,1,10,35,30,12,6,4,2,,
2000May,65,9.7,,30,50,20,,,,,,
2000May,67,9.8,,,60,40,,,,,,
2000May,70,9.6,5,55,35,5,,,,,,
2000May,72,9.9,,15,45,35,5,,,,,
2000May,73,,,,,,,,,,,
2000May,76,9.8,15,20,30,20,10,5,,,,
2000May,85,10.1,,,20,55,25,,,,,
2000May,87,10.2,,,10,55,25,10,,,,
2000May,88,10,,5,35,45,15,,,,,
2000May,90,10.2,,,25,75,,,,,,
2000May,91,10.2,.1,3.9,26.8,46.5,20.4,2.2,.1,,,
2000May,93,,,,,,,,,,,
2000May,94,10.8,,,,,,,,,,
2000May,95,9.8,8.9108910891,28.7128712871,28.7128712871,15.8415841584,15.8415841584,.9900990099,.9900990099,,,
2001May,1,9.5,,10,50,25,15,,,,,
2001May,3,10.1,,,30,60,10,,,,,
2001May,5,9.5,3,25,50,20,2,,,,,
2001May,7,9.8,,,,,,,,,,
2001May,9,10.2,,,10,60,30,,,,,
2001May,10,9.2,10,60,30,,,,,,,
2001May,11,9.6,,10,75,15,,,,,,
2001May,14,9.5,,15,70,15,,,,,,
2001May,16,9.6,,15,30,30,20,5,,,,
2001May,19,9.9,,,75,25,,,,,,
2001May,20,9.3,,50,40,10,,,,,,
2001May,23,9.5,,33.3333333333,44.4444444444,22.2222222222,,,,,,
2001May,26,9.9,,5,50,45,,,,,,
2001May,28,,,40,40,20,,,,,,
2001May,29,,,,,,,,,,,
2001May,31,9,,,,,,,,,,
2001May,32,9.6,,10,40,40,10,,,,,
2001May,33,8,70,20,10,,,,,,,
2001May,34,9.4,,20,60,20,,,,,,
2001May,35,,,,,,,,,,,
2001May,36,9.9,,,40,40,20,,,,,
2001May,37,9.4,,40,60,,,,,,,
2001May,38,9.3,,60,40,,,,,,,
2001May,39,9.7,,30,45,20,5,,,,,
2001May,41,9.7,5,45,50,,,,,,,
2001May,42,9.8,,,70,30,,,,,,
2001May,45,,,,,,,,,,,
2001May,46,10.64,.3003003003,7.0570570571,7.0570570571,28.9289289289,28.9289289289,13.2632632633,13.2632632633,1.2012012012,,
2001May,47,,,,,,,,,,,
2001May,48,9.2,,60,40,,,,,,,
2001May,52,9,10,40,40,10,,,,,,
2001May,53,9.8,,,50,40,10,,,,,
2001May,54,9.3,,10,40,40,10,,,,,
2001May,55,9.9,9,21,33.6,26.9,8.5,1,,,,
2001May,56,9.6,,10,90,,,,,,,
2001May,59,9.7,,10,60,30,,,,,,
2001May,62,,,,,,,,,,,
2001May,63,,,,,,,,,,,
2001May,64,9.5,10,20,35,22,6,3,3,1,,
2001May,65,9.5,,40,50,10,,,,,,
2001May,67,9.4,,40,60,,,,,,,
2001May,70,8.9,25,40,35,,,,,,,
2001May,72,9.4,15,35,30,15,5,,,,,
2001May,73,,,,,,,,,,,
2001May,76,9.2,35,30,20,10,5,,,,,
2001May,85,9.8,,,50,50,,,,,,
2001May,87,9.7,,10,45,30,15,,,,,
2001May,88,9.6,5,15,40,25,10,5,,,,
2001May,90,9.5,,25,75,,,,,,,
2001May,91,10,3.5035035035,14.7147147147,31.8318318318,31.8318318318,14.7147147147,3.1031031031,.3003003003,,,
2001May,93,,,,,,,,,,,
2001May,94,10.7,,,,10,80,10,,,,
2001May,95,9.3,30,27.5,27.5,7.5,7.5,,,,,
,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/1999Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,
1999,1,1.2,,,5,90,5,,,,,
1999,2,1.2,,,15,70,15,,,,,
1999,3,1.1,,,20,80,,,,,,
1999,4,1.1,,,,100,,,,,,
1999,5,1.1,,,10,90,,,,,,
1999,7,.9,,,,,,,,,,
1999,9,1.1,,,10,90,,,,,,
1999,11,1,,,40,60,,,,,,
1999,14,1,,,,100,,,,,,
1999,16,1.1,,,10,80,10,,,,,
1999,19,1.1,,,,100,,,,,,
1999,23,1.1,,,,100,,,,,,
1999,24,1.1,,,10,80,10,,,,,
1999,26,1.1,,,,100,,,,,,
1999,28,1.1,,,2,96,2,,,,,
1999,30,1.1,,,,100,,,,,,
1999,31,1.1,,,,,,,,,,
1999,32,1.1,,,10,90,,,,,,
1999,33,1.2,,,,85,10,5,,,,
1999,35,1.1,,,5,95,,,,,,
1999,36,1.2,,,30,70,,,,,,
1999,37,1.1,,,,100,,,,,,
1999,38,1.1,,,,100,,,,,,
1999,39,1.2,,,,100,,,,,,
1999,40,1.1,,,,100,,,,,,
1999,41,1.1,,,,100,,,,,,
1999,42,1.2,,,,100,,,,,,
1999,45,1.2,,,,100,,,,,,
1999,46,1.05,,,8,92,,,,,,
1999,47,1.1,,,,100,,,,,,
1999,49,1.5,,,,50,50,,,,,
1999,52,1.3,,,10,50,40,,,,,
1999,53,1.1,,,10,80,10,,,,,
1999,54,1,,,20,50,30,,,,,
1999,55,1.1,,.1001001,27.12712713,66.46646647,6.30630631,,,,,
1999,57,1.2,,,,95,5,,,,,
1999,59,1.2,,,10,80,10,,,,,
1999,61,1.1,,,,100,,,,,,
1999,62,1.2,,,5,90,5,,,,,
1999,63,1.1,,,5,95,,,,,,
1999,64,1.2,,,7,85,8,,,,,
1999,65,.7,,,70,30,,,,,,
1999,67,1.1,,,,70,30,,,,,
1999,70,1.1,,,,80,20,,,,,
1999,72,1.1,,,15,80,5,,,,,
1999,73,1.2,,,,100,,,,,,
1999,76,1.1,,5,25,50,15,5,,,,
1999,85,1,,,,,,,,,,
1999,87,1.5,,,5,35,60,,,,,
1999,88,1.1,,,5,95,,,,,,
1999,89,1.1,,,,100,,,,,,
1999,90,1,,,5,95,,,,,,
1999,91,1.35,,,.4,87.2,12.4,,,,,
1999,92,1.11,,,4.01,95.21,.78,,,,,
1999,93,1.2,,,5,90,5,,,,,
1999,94,1.2,,,,60,40,,,,,
1999,95,1.2,,,22.22222222,65.65656566,12.12121212,,,,,
2000,1,1.8,,,5,20,50,20,5,,,
2000,2,1.4,,5,10,40,30,10,5,,,
2000,3,1.5,,,10,40,40,10,,,,
2000,4,1.8,,,,40,60,,,,,
2000,5,1.5,,,,30,70,,,,,
2000,7,1.2,,,,,,,,,,
2000,9,1.3,,,10,80,10,,,,,
2000,11,1.3,,,,80,15,5,,,,
2000,14,1.5,,,,50,50,,,,,
2000,16,1.5,1,5,16,35,35,5,1,1,1,
2000,19,1.6,,,,25,75,,,,,
2000,23,1.7,,,,20,70,10,,,,
2000,24,1.5,,,15,35,35,10,5,,,
2000,26,1.7,,,,20,70,10,,,,
2000,28,1.4,,,5,45,35,15,,,,
2000,30,1.6,,,,10,90,,,,,
2000,31,1.6,,,,,,,,,,
2000,32,1.7,,,5,25,55,15,,,,
2000,33,1.7,,,,,70,20,10,,,
2000,35,1.6,,,10,30,50,10,,,,
2000,36,1.5,,,10,45,45,,,,,
2000,37,1.9,,,,,70,30,,,,
2000,38,1.7,,,,5,90,5,,,,
2000,39,1.6,,,,30,55,15,,,,
2000,40,1.5,,,5,50,35,10,,,,
2000,41,1.5,,,,20,75,5,,,,
2000,42,1.6,,,,10,80,10,,,,
2000,45,1.5,,,,50,50,,,,,
2000,46,1.07,,3.03030303,38.38383838,51.51515152,7.07070707,,,,,
2000,47,1.4,,,5,45,45,5,,,,
2000,49,1.2,,5,15,60,15,5,,,,
2000,52,1.8,,,10,30,50,10,,,,
2000,53,1.6,,,,10,70,20,,,,
2000,54,1.5,,,10,40,40,10,,,,
2000,55,1.7,1.20361083,4.21263791,9.02708124,26.47943831,27.48244734,20.46138415,8.52557673,2.20661986,.40120361,
2000,57,1.7,,,,20,80,,,,,
2000,59,1.7,,,,10,60,30,,,,
2000,61,1.6,,,,20,60,20,,,,
2000,62,1.6,,,,10,85,5,,,,
2000,63,1.5,,,,20,70,10,,,,
2000,64,1.6,1,1,7,20,42,17,8,2,2,
2000,65,1.6,,,,35,65,,,,,
2000,67,1.6,,,,20,70,10,,,,
2000,70,1.5,,,,10,80,10,,,,
2000,72,1.5,1,4,10,25,30,20,8,2,,
2000,73,1.6,,,,25,70,5,,,,
2000,76,1.5,,1,10,35,35,15,4,,,
2000,85,1.5,,,,,,,,,,
2000,87,1.5,,,5,20,50,25,,,,
2000,88,1.3,,,15,55,20,10,,,,
2000,89,1.6,,,,30,50,20,,,,
2000,90,1.3,,,,75,25,,,,,
2000,91,1,2.3023023,13.61361361,34.13413413,34.13413413,13.61361361,2.1021021,.1001001,0,,
2000,92,1.65,0,.74088907,6.65798959,24.0989187,36.97436924,24.0989187,6.65798959,.77092511,,
2000,93,1.4,,,5,40,50,5,,,,
2000,94,1.6,,,,40,60,,,,,
2000,95,1.5,,1,13,33,34,16,3,,,
2000Sep,1,1.8,,,,20,60,20,,,,
2000Sep,2,1.6,,5,10,35,30,15,5,,,
2000Sep,3,1.3,,,20,50,30,,,,,
2000Sep,4,1.7,,,,20,60,20,,,,
2000Sep,5,1.5,,,5,30,60,5,,,,
2000Sep,7,1.4,,,,,,,,,,
2000Sep,9,1.3,,,10,80,10,,,,,
2000Sep,11,1.1,,,15,85,,,,,,
2000Sep,14,1.5,,,,50,50,,,,,
2000Sep,16,1.4,1,5,16,45,25,5,1,1,1,
2000Sep,19,1.7,,,,25,75,,,,,
2000Sep,23,1.7,,,,20,70,10,,,,
2000Sep,24,1.6,,,10,30,35,10,10,5,,
2000Sep,26,1.5,,,10,40,40,10,,,,
2000Sep,28,1.3,,,5,55,30,10,,,,
2000Sep,30,1.8,,,,10,90,,,,,
2000Sep,31,1.6,,,,,,,,,,
2000Sep,32,1.7,,,,20,60,20,,,,
2000Sep,33,1.8,,,,,60,20,20,,,
2000Sep,35,1.6,,5,10,25,45,10,5,,,
2000Sep,36,1.5,,,,40,50,10,,,,
2000Sep,37,1.9,,,,,60,40,,,,
2000Sep,38,1.8,,,,5,90,5,,,,
2000Sep,39,1.6,,,,35,45,20,,,,
2000Sep,40,1.3,,,5,60,25,10,,,,
2000Sep,41,1.6,,,,10,85,5,,,,
2000Sep,42,1.5,,,,20,70,10,,,,
2000Sep,45,,,,,,,,,,,
2000Sep,46,.87,,11,56,31,2,,,,,
2000Sep,47,1.2,,,20,70,10,,,,,
2000Sep,49,1.3,,5,15,60,15,5,,,,
2000Sep,52,1.7,,,10,10,50,30,,,,
2000Sep,53,1.6,,,,10,70,20,,,,
2000Sep,54,1.6,,,10,40,40,10,,,,
2000Sep,55,1.7,.3003003,2.5025025,14.21421421,23.62362362,34.43443443,20.12012012,4.4044044,.4004004,,
2000Sep,57,1.5,,,,15,85,,,,,
2000Sep,59,1.7,,,,10,60,30,,,,
2000Sep,61,1.6,,,,20,60,20,,,,
2000Sep,62,,,,,,,,,,,
2000Sep,63,,,,,,,,,,,
2000Sep,64,1.6,1,1,7,20,42,17,8,2,2,
2000Sep,65,1.9,,,,35,65,,,,,
2000Sep,67,1.8,,,,20,60,20,,,,
2000Sep,70,1.9,,,,10,65,25,,,,
2000Sep,72,1.6,4,10,15,20,25,15,7,3,1,
2000Sep,73,1.8,,,,15,70,15,,,,
2000Sep,76,1.3,,2.5,15,40,30,10,2.5,,,
2000Sep,85,.8,11.51,12.69,17.88,19.72,17.02,13.11,5.2,2.05,.82,
2000Sep,87,1.5,,,5,40,50,5,,,,
2000Sep,88,1.2,,,15,55,20,10,,,,
2000Sep,89,1.5,,,5,20,40,30,5,,,
2000Sep,90,1.2,,,,75,25,,,,,
2000Sep,91,1.1,,.6,33.2,61.4,4.8,,,,,
2000Sep,92,1.77,,1.97094382,8.31047445,19.46561008,27.9487961,24.61647872,13.28863151,4.39906533,,
2000Sep,93,,,,,,,,,,,
2000Sep,94,1.3,,,,50,50,,,,,
2000Sep,95,1.4,,4.95049505,20.79207921,29.7029703,25.74257426,13.86138614,3.96039604,.99009901,,
2001Sep,1,1.7,,,5,20,50,20,5,,,
2001Sep,2,1.8,,5,10,35,30,15,5,,,
2001Sep,3,1.6,,,10,20,50,20,,,,
2001Sep,4,2,,,,,50,50,,,,
2001Sep,5,1.5,,,5,25,65,5,,,,
2001Sep,7,1.7,,,,,,,,,,
2001Sep,9,1.3,,,20,60,20,,,,,
2001Sep,11,1.7,,,,10,85,5,,,,
2001Sep,14,1.5,,,,30,70,,,,,
2001Sep,16,1.1,2,5,20,30,22,15,2,2,2,
2001Sep,19,1.8,,,,20,80,,,,,
2001Sep,23,2,,,,,40,50,10,,,
2001Sep,24,2.1,,,5,15,25,30,10,10,5,
2001Sep,26,2,,,,10,30,40,20,,,
2001Sep,28,1.5,,,10,35,40,15,,,,
2001Sep,30,1.8,,,,,100,,,,,
2001Sep,31,1.9,,,,,,,,,,
2001Sep,32,2,,,,10,40,45,5,,,
2001Sep,33,2.6,,,,,,10,70,20,,
2001Sep,35,,,,,,,,,,,
2001Sep,36,1.8,,,,15,55,25,5,,,
2001Sep,37,2,,,,,50,50,,,,
2001Sep,38,1.6,,,,5,90,5,,,,
2001Sep,39,1.6,,,,33,45,22,,,,
2001Sep,40,1.5,,,10,40,35,15,,,,
2001Sep,41,1.6,,,,5,90,5,,,,
2001Sep,42,1.7,,,,15,75,10,,,,
2001Sep,45,,,,,,,,,,,
2001Sep,46,.81,4.04040404,21.21212121,41.41414141,27.27272727,6.06060606,,,,,
2001Sep,47,,,,,,,,,,,
2001Sep,49,1.5,,5,10,40,30,10,5,,,
2001Sep,52,1.5,,,10,40,40,10,,,,
2001Sep,53,1.9,,,,,50,50,,,,
2001Sep,54,1.8,,,10,30,50,10,,,,
2001Sep,55,2,1.1,3.4,6.6,20.7,25.7,25,13.1,3.8,.6,
2001Sep,57,1.5,,,,40,60,,,,,
2001Sep,59,1.5,,,10,30,40,20,,,,
2001Sep,61,1.5,,,,30,50,20,,,,
2001Sep,62,,,,,,,,,,,
2001Sep,63,,,,,,,,,,,
2001Sep,64,2,1,1,3,15,30,30,15,3,2,
2001Sep,65,1.5,,,,50,50,,,,,
2001Sep,67,1.8,,,,10,40,40,10,,,
2001Sep,70,2.1,,,,10,60,30,,,,
2001Sep,72,2,5,5,8,10,20,17,15,10,10,
2001Sep,73,1.9,,,,5,70,25,,,,
2001Sep,76,1.7,,5,10,20,30,20,10,5,,
2001Sep,85,1.6,5.47726137,6.02698651,12.68365817,17.87106447,19.71014493,17.06146927,13.10344828,5.1974013,2.86856572,
2001Sep,87,1.7,,,4.76190476,28.57142857,52.38095238,14.28571429,,,,
2001Sep,88,1.8,,,5,20,40,25,10,,,
2001Sep,89,1.8,,,5,20,50,20,5,,,
2001Sep,90,1.6,,,,25,75,,,,,
2001Sep,91,1.2,,2.2022022,26.12612613,52.05205205,18.51851852,1.1011011,0,0,,
2001Sep,92,1.8,,3.95913155,10.50446999,18.06087697,22.97786292,21.63686675,15.08088548,7.77990634,,
2001Sep,93,,,,,,,,,,,
2001Sep,94,1.5,,,,30,70,,,,,
2001Sep,95,1.6,,4.04040404,13.13131313,23.23232323,26.26262626,19.19191919,10.1010101,3.03030303,1.01010101,
,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
1999,1,1.9,,,,,60,40,,,,
1999,2,2.1,,,5,15,30,40,10,,,
1999,3,2,,,,,50,50,,,,
1999,4,2.1,,,,,40,60,,,,
1999,5,2,,,,,45,55,,,,
1999,7,2.1,,,,,,,,,,
1999,9,1.8,,,,,80,20,,,,
1999,11,2,,,,,40,60,,,,
1999,14,2.3,,,,,,70,30,,,
1999,16,2.1,,,,,25,50,25,,,
1999,19,1.8,,,,,90,10,,,,
1999,23,2.1,,,,,10,80,10,,,
1999,24,2.1,,,,,40,60,,,,
1999,26,2,,,,20,30,30,20,,,
1999,28,2.1,,,,,30,70,,,,
1999,30,2.1,,,,,,100,,,,
1999,31,2,,,,,,,,,,
1999,32,2.1,,,,,30,70,,,,
1999,33,2.1,,,,,15,80,5,,,
1999,35,1.6,,,,5,95,,,,,
1999,36,1.9,,,,10,50,40,,,,
1999,37,2.2,,,,,10,90,,,,
1999,38,1.9,,,,,90,10,,,,
1999,39,2,,,,,35,65,,,,
1999,40,2,,,,,45,55,,,,
1999,41,2.1,,,,,20,80,,,,
1999,42,1.9,,,,,55,45,,,,
1999,45,2.2,,,,,,100,,,,
1999,46,1.67,,,,48,48,2,2,,,
1999,47,2.1,,,,,10,90,,,,
1999,49,2.1,,,,,5,90,5,,,
1999,52,2,,,,,,30,30,40,,
1999,53,1.9,,,,,60,30,10,,,
1999,54,2.1,,,,,40,60,,,,
1999,55,2.1,,,,2.1021021,32.43243243,53.75375375,11.41141141,.3003003,,
1999,57,2,,,,,40,60,,,,
1999,59,2.1,,,,,10,70,20,,,
1999,61,1.7,,,,,80,20,,,,
1999,62,2.2,,,,,5,90,5,,,
1999,63,2,,,,,10,90,,,,
1999,64,1.8,,,,,75,25,,,,
1999,65,2.1,,,,,40,60,,,,
1999,67,1.8,,,,,70,30,,,,
1999,70,2.2,,,,,30,60,10,,,
1999,72,1.8,,,,10,70,20,,,,
1999,73,1.6,,,,,60,40,,,,
1999,76,2,,,2.5,15,30,35,15,2.5,,
1999,85,1.6,,,,,,,,,,
1999,87,2.2,,,,,35,65,,,,
1999,88,1.9,,,,,60,40,,,,
1999,89,1.9,,,,,60,40,,,,
1999,90,2,,,,,5,95,,,,
1999,91,2.1,,,,2.3,34.7,53.9,9,.1,,
1999,92,2.02,,,,.10001,4.30043004,32.66326633,48.14481448,14.02140214,.77007701,
1999,93,2,,,,,20,80,,,,
1999,94,1.9,,,,,50,50,,,,
1999,95,2.1,,,5.05050505,5.05050505,33.33333333,39.39393939,15.15151515,2.02020202,,
2000,1,2.8,,,,,5,20,50,25,,
2000,2,2.8,,,5,10,15,20,30,15,5,
2000,3,2.7,,,,,,10,80,10,,
2000,4,3.1,,,,,,,35,55,10,
2000,5,2.6,,,,,3,40,53,4,,
2000,7,3,,,,,,,,,,
2000,9,2.7,,,,,,30,70,,,
2000,11,2.5,,,,,5,20,70,5,,
2000,14,2.8,,,,,,10,60,30,,
2000,16,2.9,,,,,10,20,40,20,10,
2000,19,2.5,,,,,,75,25,,,
2000,23,2.8,,,,,,20,50,30,,
2000,24,3.1,,,,,,10,35,45,10,
2000,26,2.9,,,,,,20,50,30,,
2000,28,2.6,,,,,10,25,50,15,,
2000,30,2.9,,,,,,,65,35,,
2000,31,2.8,,,,,,,,,,
2000,32,2.7,,,,,5,25,60,10,,
2000,33,2.7,,,,,,10,80,10,,
2000,35,2.7,,,,,10,30,50,10,,
2000,36,2.5,,,,,5,35,60,,,
2000,37,2.8,,,,,,10,70,20,,
2000,38,2.4,,,,,,90,10,,,
2000,39,2.8,,,,,,5,80,15,,
2000,40,2.8,,,,,10,20,50,20,,
2000,41,2.9,,,,,,10,80,10,,
2000,42,2.9,,,,,,10,60,30,,
2000,45,3.1,,,,,,,50,50,,
2000,46,2.4,,,,3.96039604,3.96039604,45.04950495,45.04950495,.99009901,.99009901,
2000,47,2.7,,,,,,10,70,20,,
2000,49,2.6,,,,,,5,70,20,5,
2000,52,3,,,,,10,40,40,10,,
2000,53,2.7,,,,,,10,80,10,,
2000,54,3,,,,,,10,40,50,,
2000,55,3.2,,,.1001001,1.1011011,4.9049049,14.51451451,27.32732733,32.63263263,16.41641642,3.003003
2000,57,3,,,,,,,50,50,,
2000,59,3,,,,,5,10,30,40,10,5
2000,61,2.7,,,,,,30,60,10,,
2000,62,2.8,,,,,,5,85,10,,
2000,63,2.7,,,,,,10,70,20,,
2000,64,3,,1,1,3,5,20,20,25,20,5
2000,65,2.7,,,,,,30,45,25,,
2000,67,2.4,,,,,15,70,15,,,
2000,70,3,,,,,,11.11111111,55.55555556,33.33333333,,
2000,72,2.6,,,,5,10,25,40,15,5,
2000,73,2.8,,,,,,40,50,10,,
2000,76,3.2,,,,,5,10,20,40,20,5
2000,85,2.6,,,,,,,,,,
2000,87,2.7,,,,,,10,50,30,10,
2000,88,2.8,,,,,10,10,50,25,5,
2000,89,2.7,,,,,10,30,50,10,,
2000,90,2.6,,,,,,5,90,5,,
2000,91,2.5,,.2,1.4,6.1,16.1,26.2,26.2,16.1,6.1,1.6
2000,92,2.84,,,,,,,,,,
2000,93,2.9,,,,,10,30,50,10,,
2000,94,2.9,,,,,,25,50,25,,
2000,95,2.9,,.99009901,1.98019802,3.96039604,9.9009901,17.82178218,19.8019802,17.82178218,13.86138614,13.86138614
2000Q2,1,2.8,,,,,5,20,50,25,,
2000Q2,2,2.8,,,5,10,15,20,30,15,5,
2000Q2,3,2.4,,,,,20,40,30,10,,
2000Q2,4,3.2,,,,,,,35,55,10,
2000Q2,5,2.8,,,,,,15,55,30,,
2000Q2,7,3,,,,,,,,,,
2000Q2,9,2.6,,,,,,40,60,,,
2000Q2,11,2.7,,,,,,10,75,15,,
2000Q2,14,2.8,,,,,,10,60,30,,
2000Q2,16,3.4,,,,,10,20,25,35,10,
2000Q2,19,2.6,,,,,,50,50,,,
2000Q2,23,3.1,,,,,,20,30,40,10,
2000Q2,24,3.3,,,,,,10,30,40,20,
2000Q2,26,3.2,,,,,,5,30,40,20,5
2000Q2,28,2.8,,,,,10,25,50,15,,
2000Q2,30,3.1,,,,,,,50,50,,
2000Q2,31,2.9,,,,,,,,,,
2000Q2,32,2.7,,,,,5,20,60,15,,
2000Q2,33,2.7,,,,,,10,80,10,,
2000Q2,35,2.9,,,,,,10,60,20,10,
2000Q2,36,2.4,,,,,10,60,30,,,
2000Q2,37,2.8,,,,,,,70,30,,
2000Q2,38,2.4,,,,,,90,10,,,
2000Q2,39,2.9,,,,,,5,60,35,,
2000Q2,40,2.4,,,,,10,45,35,10,,
2000Q2,41,2.9,,,,,,10,60,30,,
2000Q2,42,3.2,,,,,,,45,55,,
2000Q2,45,,,,,,,,,,,
2000Q2,46,2.27,,,,5,5,45,45,,,
2000Q2,47,2.9,,,,,,10,60,30,,
2000Q2,49,2.8,,,,,,10,60,20,10,
2000Q2,52,2.9,,,,,10,30,40,20,,
2000Q2,53,2.8,,,,,,10,80,10,,
2000Q2,54,2.7,,,,,20,30,30,20,,
2000Q2,55,3.6,,,.0999001,.6993007,2.7972028,8.59140859,18.58141858,28.27172827,28.77122877,12.18781219
2000Q2,57,,,,,,,,,,,
2000Q2,59,2.8,,,,,10,20,40,20,10,
2000Q2,61,2.8,,,,,,40,60,,,
2000Q2,62,,,,,,,,,,,
2000Q2,63,,,,,,,,,,,
2000Q2,64,3,,1,1,3,5,20,30,25,10,5
2000Q2,65,2.8,,,,,,30,50,20,,
2000Q2,67,2.2,,,,,30,70,,,,
2000Q2,70,3.2,,,,,,10,50,40,,
2000Q2,72,2.6,,1,2,5,10,25,35,15,5,2
2000Q2,73,3,,,,,,,45,50,5,
2000Q2,76,3.4,,,,,5,15,20,30,25,5
2000Q2,85,2.5,3.58677191,4.47597163,10.32071136,12.43880508,23.10920172,15.24627835,14.97652113,7.7829953,5.19532421,2.86741932
2000Q2,87,3.2,,,,,,5,35,45,15,
2000Q2,88,2.8,,,,,5,15,45,30,5,
2000Q2,89,2.5,,,,5,10,30,40,10,5,
2000Q2,90,2.6,,,,,,25,75,,,
2000Q2,91,2.6,,,.1,1.3,10.1,30.6,36.7,17.6,3.3,.3
2000Q2,92,2.73,,,,,,,,,,
2000Q2,93,,,,,,,,,,,
2000Q2,94,2.9,,,,,,,50,50,,
2000Q2,95,2.8,,.98039216,3.92156863,6.8627451,11.76470588,15.68627451,19.60784314,16.66666667,12.74509804,11.76470588
2001Q2,1,2.5,,0,0,0,11.11111111,27.77777778,33.33333333,27.77777778,0,0
2001Q2,2,3,1,3,4,6,10,15,20,24,15,2
2001Q2,3,2.8,,,,,,10,70,20,,
2001Q2,4,3.4,,,,,,,25,50,25,
2001Q2,5,2.6,,,,,,17,60,23,,
2001Q2,7,2.8,,,,,,,,,,
2001Q2,9,2.7,,,,,,30,70,,,
2001Q2,11,2.5,,,,,5,25,70,,,
2001Q2,14,2.8,,,,,,25,50,25,,
2001Q2,16,2.6,,2,3,5,10,20,25,20,10,5
2001Q2,19,2.5,,,,,,50,50,,,
2001Q2,23,2.8,,,,,,25,50,25,,
2001Q2,24,3,,,,,5,10,35,35,10,5
2001Q2,26,2,,,,20,30,30,20,,,
2001Q2,28,2.7,,,,,10,25,50,15,,
2001Q2,30,3.2,,,,,,,40,60,,
2001Q2,31,3,,,,,,27.77777778,38.88888889,33.33333333,,
2001Q2,32,2.7,,,,,10,40,40,10,,
2001Q2,33,2.6,,,,,,15,80,5,,
2001Q2,35,,,,,,,,,,,
2001Q2,36,2.6,,,,,10,45,45,,,
2001Q2,37,2.7,,,,,,10,80,10,,
2001Q2,38,2.6,,,,,,50,50,,,
2001Q2,39,2.7,,,,,,22,48,30,,
2001Q2,40,2.9,,,,5,10,25,40,15,5,
2001Q2,41,2.8,,,,,,10,80,10,,
2001Q2,42,3,,,,,,,50,50,,
2001Q2,45,,,,,,,,,,,
2001Q2,46,2.7,,,,1.5,1.5,38.5,38.5,10,10,
2001Q2,47,,,,,,,,,,,
2001Q2,49,3,,,,,,10,35,35,10,10
2001Q2,52,2.5,,,,,10,30,40,20,,
2001Q2,53,3,,,,,,,30,70,,
2001Q2,54,3,,,,,11.11111111,22.22222222,33.33333333,22.22222222,11.11111111,
2001Q2,55,2.9,,,.2,1.4,6.3,17.1,26.6,25.3,15.1,8
2001Q2,57,,,,,,,,,,,
2001Q2,59,2.3,,,,10,20,40,20,10,,
2001Q2,61,2.9,,,,,,30,60,10,,
2001Q2,62,,,,,,,,,,,
2001Q2,63,,,,,,,,,,,
2001Q2,64,3,,1,1,3,5,20,30,25,10,5
2001Q2,65,2.3,,,,,,40,30,30,,
2001Q2,67,2.4,,,,,,60,40,,,
2001Q2,70,2.9,,,,,,10,50,30,10,
2001Q2,72,2.6,3,3,5,8,12,20,28,12,5,4
2001Q2,73,,,,,,,,,,,
2001Q2,76,3.2,,,,5,5,10,20,30,20,10
2001Q2,85,2.2,6.68066807,9.18091809,14.99149915,15.16151615,19.5219522,16.05160516,8.73087309,6.09060906,2.20022002,1.39013901
2001Q2,87,2.7,,,,,5,20,45,25,5,
2001Q2,88,3,,,,,10,20,30,35,5,
2001Q2,89,3,,,,,5,10,20,40,20,5
2001Q2,90,3.2,,,,,,,25,75,,
2001Q2,91,2.7,.0998004,.3992016,1.69660679,5.48902196,12.5748503,20.35928144,23.35329341,18.96207585,10.97804391,6.08782435
2001Q2,92,2.6,,,,,,,,,,
2001Q2,93,,,,,,,,,,,
2001Q2,94,1.9,,,,,50,50,,,,
2001Q2,95,3,,,2,6,10,14,19,17,14,18
,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T9_0,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0,,
1999,1,10.2,,,10,80,10,,,,,
1999,2,,,,,,,,,,,
1999,3,10.3,,,,80,20,,,,,
1999,4,10.3,,,,100,,,,,,
1999,5,10.3,,,1,99,,,,,,
1999,7,10,,,,,,,,,,
1999,9,9.9,,,50,50,,,,,,
1999,11,10.2,,,5,90,5,,,,,
1999,14,10.3,,,,100,,,,,,
1999,16,10.3,,,15,70,15,,,,,
1999,19,10.2,,,,100,,,,,,
1999,23,10.3,,,,100,,,,,,
1999,24,,,,15,70,15,,,,,
1999,26,10.3,,,,100,,,,,,
1999,28,10.2,,,5,90,5,,,,,
1999,30,10.3,,,,100,,,,,,
1999,31,10.3,,,,,,,,,,
1999,32,10.2,,,5,90,5,,,,,
1999,33,10.3,,,5,80,15,,,,,
1999,35,10.2,,,,100,,,,,,
1999,36,10.4,,,10,70,20,,,,,
1999,37,11.1,,,,,10,90,,,,
1999,38,10.2,,,,100,,,,,,
1999,39,10.2,,,,95,5,,,,,
1999,40,10.2,,,,100,,,,,,
1999,41,10.1,,,5,90,5,,,,,
1999,42,10.3,,,5,95,,,,,,
1999,45,10.2,,,,100,,,,,,
1999,46,10.14,,.99009901,28.71287129,62.37623762,7.92079208,,,,,
1999,47,,,,,,,,,,,
1999,49,10.1,,,15,70,15,,,,,
1999,52,10.2,,,60,40,,,,,,
1999,53,10.2,,,,100,,,,,,
1999,54,10.2,,,20,70,10,,,,,
1999,55,10.2,,,13.7,82.8,3.5,,,,,
1999,57,10.1,,,,100,,,,,,
1999,59,10.2,,,20,80,,,,,,
1999,61,10.2,,,30,70,,,,,,
1999,62,10.2,,,10,80,10,,,,,
1999,63,,,,,,,,,,,
1999,64,10.2,,,10,85,5,,,,,
1999,65,10.8,,,,40,50,10,,,,
1999,67,10,,,15,70,15,,,,,
1999,70,10,,,65,35,,,,,,
1999,72,10.2,,,,100,,,,,,
1999,73,10.1,,,,100,,,,,,
1999,76,10.2,,5,20,50,20,5,,,,
1999,85,,,,,,,,,,,
1999,87,10.2,,,35,65,,,,,,
1999,88,10.2,,,5,90,5,,,,,
1999,89,10.3,,,30,70,,,,,,
1999,90,10.5,,,,30,70,,,,,
1999,91,10.2,,.999001,24.27572428,58.84115884,15.48451548,.3996004,,,,
1999,92,10.26,,,,99.02,.98,,,,,
1999,93,10.7,,,,10,80,10,,,,
1999,94,10.3,,,,90,10,,,,,
1999,95,10,,1,40,54,4,1,,,,
2000,1,9.8,,15,60,25,,,,,,
2000,2,,,,,,,,,,,
2000,3,10.1,,,30,60,10,,,,,
2000,4,9.8,,9.09090909,81.81818182,9.09090909,,,,,,
2000,5,10,,,20,80,,,,,,
2000,7,9.5,,,,,,,,,,
2000,9,9.2,,60,40,,,,,,,
2000,11,9.9,,,60,40,,,,,,
2000,14,9.8,,,80,20,,,,,,
2000,16,9.9,,10,40,40,10,,,,,
2000,19,9.9,,,25,75,,,,,,
2000,23,9.6,,40,50,10,,,,,,
2000,24,,,10,40,40,10,,,,,
2000,26,9.7,,,55,45,,,,,,
2000,28,9.7,,20,70,10,,,,,,
2000,30,9.7,,40,60,,,,,,,
2000,31,9.6,,,,,,,,,,
2000,32,9.7,,20,55,20,5,,,,,
2000,33,9.7,,10,80,10,,,,,,
2000,35,9.7,,10,60,20,10,,,,,
2000,36,10,,,25,50,25,,,,,
2000,37,10.3,,,15,70,15,,,,,
2000,38,9.4,,70,30,,,,,,,
2000,39,9.9,,2,53,40,5,,,,,
2000,40,9.7,,10,50,30,10,,,,,
2000,41,9.6,,10,80,10,,,,,,
2000,42,9.5,,35,55,10,,,,,,
2000,45,9.5,,25,75,,,,,,,
2000,46,9.84,1,15,52,29,3,,,,,
2000,47,,,,,,,,,,,
2000,49,9.4,10,40,40,10,,,,,,
2000,52,9.6,,10,70,20,,,,,,
2000,53,9.4,,40,60,,,,,,,
2000,54,9.5,10,50,30,10,,,,,,
2000,55,9.7,,10.98901099,48.25174825,40.35964036,.3996004,,,,,
2000,57,9.5,,,90,10,,,,,,
2000,59,9.7,10,20,40,20,10,,,,,
2000,61,9.6,,30,60,10,,,,,,
2000,62,9.8,,10,70,20,,,,,,
2000,63,,,,,,,,,,,
2000,64,9.6,10,25,30,25,8,1,1,,,
2000,65,9.8,,,50,40,10,,,,,
2000,67,9.5,,20,50,30,,,,,,
2000,70,9.6,,25,65,10,,,,,,
2000,72,9.8,,15,45,35,5,,,,,
2000,73,9.6,,5,55,40,,,,,,
2000,76,9.6,10,20,40,20,10,,,,,
2000,85,,,,,,,,,,,
2000,87,9.7,,10,60,25,5,,,,,
2000,88,9.6,,20,55,20,5,,,,,
2000,89,9.7,,10,50,30,10,,,,,
2000,90,10,,,15,85,,,,,,
2000,91,10,1.3,12,36.7,36.7,12,1.3,,,,
2000,92,10.11,,5.08457511,26.4901329,42.28755538,22.16069271,3.77567459,.20136931,,,
2000,93,10.2,,,30,50,20,,,,,
2000,94,9.8,,,50,50,,,,,,
2000,95,9.4,26,31,28,12,3,,,,,
2000Aug,1,9.5,,20,60,20,,,,,,
2000Aug,2,,,,,,,,,,,
2000Aug,3,10,,,50,40,10,,,,,
2000Aug,4,10,,,50,50,,,,,,
2000Aug,5,9.8,,,55,45,,,,,,
2000Aug,7,9.4,,,,,,,,,,
2000Aug,9,9.5,,50,50,,,,,,,
2000Aug,11,9.8,,,75,25,,,,,,
2000Aug,14,9.8,,,90,10,,,,,,
2000Aug,16,9.8,,10,40,40,10,,,,,
2000Aug,19,9.7,,25,75,,,,,,,
2000Aug,23,9.5,,50,50,,,,,,,
2000Aug,24,,,10,40,40,10,,,,,
2000Aug,26,9.9,,,65,35,,,,,,
2000Aug,28,9.6,,30,60,10,,,,,,
2000Aug,30,9.5,,35,65,,,,,,,
2000Aug,31,9.5,,,,,,,,,,
2000Aug,32,9.6,,25,50,20,5,,,,,
2000Aug,33,9.5,,10,80,10,,,,,,
2000Aug,35,9.7,,20,50,20,10,,,,,
2000Aug,36,9.7,,,55,40,5,,,,,
2000Aug,37,10.3,,,15,70,15,,,,,
2000Aug,38,9.3,10,80,10,,,,,,,
2000Aug,39,9.9,,3,59,35,3,,,,,
2000Aug,40,9.5,,10,60,20,10,,,,,
2000Aug,41,9.3,,70,30,,,,,,,
2000Aug,42,9.6,,30,70,,,,,,,
2000Aug,45,,,,,,,,,,,
2000Aug,46,10.11,,2,34,55,9,,,,,
2000Aug,47,,,,,,,,,,,
2000Aug,49,9.7,,,,,,,,,,
2000Aug,52,9.5,,30,60,10,,,,,,
2000Aug,53,9.4,,50,50,,,,,,,
2000Aug,54,9.6,,20,60,20,,,,,,
2000Aug,55,9.6,,4.8,60.5,34.7,,,,,,
2000Aug,57,,,,,,,,,,,
2000Aug,59,9.6,10,20,40,20,10,,,,,
2000Aug,61,9.5,,40,60,,,,,,,
2000Aug,62,,,,,,,,,,,
2000Aug,63,,,,,,,,,,,
2000Aug,64,9.5,10,27,30,23,8,1,1,,,
2000Aug,65,9.7,,,60,30,10,,,,,
2000Aug,67,9.5,,30,50,20,,,,,,
2000Aug,70,9.5,,35,65,,,,,,,
2000Aug,72,9.7,5,15,40,30,10,,,,,
2000Aug,73,9.5,,,100,,,,,,,
2000Aug,76,9.5,15,25,35,15,10,,,,,
2000Aug,85,,,,,,,,,,,
2000Aug,87,10,,5,60,30,5,,,,,
2000Aug,88,9.4,10,45,30,10,5,,,,,
2000Aug,89,9.5,,30,50,20,,,,,,
2000Aug,90,10,,,40,60,,,,,,
2000Aug,91,10.1,.3003003,6.40640641,33.43343343,44.04404404,14.61461461,1.2012012,0,,,
2000Aug,92,10.1,0,8.52617505,26.03106037,34.74236347,22.53419726,7.08629024,1.07991361,,,
2000Aug,93,,,,,,,,,,,
2000Aug,94,9.7,,,60,40,,,,,,
2000Aug,95,9.5,16.83168317,30.69306931,30.69306931,15.84158416,4.95049505,.99009901,,,,
2001Aug,1,9.2,5,60,35,,,,,,,
2001Aug,2,,,,,,,,,,,
2001Aug,3,9.7,,30,50,20,,,,,,
2001Aug,4,9.4,,60,40,,,,,,,
2001Aug,5,9.6,,5,55,40,,,,,,
2001Aug,7,9,,,,,,,,,,
2001Aug,9,8.9,40,60,,,,,,,,
2001Aug,11,9.6,,20,75,5,,,,,,
2001Aug,14,9.3,,60,40,,,,,,,
2001Aug,16,9.6,,15,35,35,10,5,,,,
2001Aug,19,9.2,,75,25,,,,,,,
2001Aug,23,9,40,50,10,,,,,,,
2001Aug,24,,5,30,40,20,5,,,,,
2001Aug,26,9.6,,10,70,20,,,,,,
2001Aug,28,9.2,5,50,40,5,,,,,,
2001Aug,30,8.7,80,20,,,,,,,,
2001Aug,31,8.3,,,,,,,,,,
2001Aug,32,9.2,20,50,20,10,,,,,,
2001Aug,33,9,5,90,5,,,,,,,
2001Aug,35,,,,,,,,,,,
2001Aug,36,9.6,,5,60,35,,,,,,
2001Aug,37,9.5,,50,50,,,,,,,
2001Aug,38,9,10,70,20,,,,,,,
2001Aug,39,9.6,,28,56,15,1,,,,,
2001Aug,40,9.2,15,30,40,10,5,,,,,
2001Aug,41,9,,80,20,,,,,,,
2001Aug,42,9.2,20,60,20,,,,,,,
2001Aug,45,,,,,,,,,,,
2001Aug,46,9.79,1,19,53,25,2,,,,,
2001Aug,47,,,,,,,,,,,
2001Aug,49,9,,,,,,,,,,
2001Aug,52,8.7,10,60,30,,,,,,,
2001Aug,53,8.8,50,50,,,,,,,,
2001Aug,54,9,20,40,30,10,,,,,,
2001Aug,55,9.3,4.2042042,65.66566567,12.41241241,17.71771772,,,,,,
2001Aug,57,,,,,,,,,,,
2001Aug,59,9.5,20,30,30,20,,,,,,
2001Aug,61,9,30,50,20,,,,,,,
2001Aug,62,,,,,,,,,,,
2001Aug,63,,,,,,,,,,,
2001Aug,64,8.9,29,29,20,15,5,1,1,,,
2001Aug,65,10,,,50,40,10,,,,,
2001Aug,67,9.2,,30,40,30,,,,,,
2001Aug,70,9.2,10,60,30,,,,,,,
2001Aug,72,9.5,10,20,35,18,12,5,,,,
2001Aug,73,9.4,,40,60,,,,,,,
2001Aug,76,8.8,60,25,10,5,,,,,,
2001Aug,85,,,,,,,,,,,
2001Aug,87,9.4,5,45,40,10,,,,,,
2001Aug,88,9,30,35,20,10,5,,,,,
2001Aug,89,9.1,10,50,30,10,,,,,,
2001Aug,90,9.1,,85,15,,,,,,,
2001Aug,91,9.9,5.09490509,18.28171828,33.86613387,28.97102897,11.48851149,2.0979021,.1998002,,,
2001Aug,92,9.6,,,,,,,,,,
2001Aug,93,,,,,,,,,,,
2001Aug,94,9.2,,75,25,,,,,,,
2001Aug,95,9.1,45,30,17,7,1,,,,,
,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2000Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,
2000,1,1.8,,,,5,80,15,,,,
2000,2,1.5,,,10,35,45,10,,,,
2000,3,1.7,,,,10,80,10,,,,
2000,4,1.9,,,,,55,40,5,,,
2000,5,1.8,,,,10,85,5,,,,
2000,7,2,,,,,,,,,,
2000,9,1.9,,,,,60,40,,,,
2000,10,1.8,,,5,35,50,10,,,,
2000,11,1.5,,,,10,80,10,,,,
2000,13,2.4,,,,,35,40,20,5,,
2000,14,1.5,,,,50,50,,,,,
2000,15,2,,,,5,50,40,5,,,
2000,16,1.6,,,5,20,50,20,5,,,
2000,23,1.8,,,,,70,30,,,,
2000,24,1.75,,,,20,50,30,,,,
2000,26,1.8,,,,,60,40,,,,
2000,28,1.7,,,,20,70,10,,,,
2000,29,1.6,,,,,100,,,,,
2000,30,1.8,,,,,75,25,,,,
2000,32,1.8,,,,20,55,25,,,,
2000,33,2.2,,,,,5,80,15,,,
2000,35,2,,,,5,30,40,25,,,
2000,36,1.6,,,10,30,60,,,,,
2000,37,1.8,,,,,70,30,,,,
2000,38,2,,,,,50,50,,,,
2000,39,1.6,,,,13,70,17,,,,
2000,40,1.8,,,,,50,30,15,5,,
2000,41,1.8,,,,20,60,20,,,,
2000,42,1.8,,,,,80,20,,,,
2000,44,2,,,5,10,30,30,20,5,,
2000,45,1.8,,,,,80,20,,,,
2000,46,1.56,,,2,39,53,6,,,,
2000,47,1.7,,,,12,80,8,,,,
2000,48,1.8,,,,20,60,20,,,,
2000,49,1.7,,,,,,,,,,
2000,50,1.8,,,,,75,25,,,,
2000,53,1.7,,,,5,80,15,,,,
2000,54,1.7,,,,20,60,20,,,,
2000,55,1.7,,,,11,70.5,18.2,.3,,,
2000,57,1.7,,,,,85,10,5,,,
2000,61,1.7,,,,20,60,20,,,,
2000,62,1.6,,,,10,80,10,,,,
2000,64,1.7,1,1,7,18,44,17,8,2,2,
2000,65,1.9,,,,10,60,30,,,,
2000,66,2.05,,,1,5,35,45,10,4,,
2000,67,1.7,,,,,100,,,,,
2000,70,1.7,,,,35,45,20,,,,
2000,71,1.5,,5,10,30,40,10,5,,,
2000,72,1.5,,1,9,30,35,20,4,1,,
2000,73,1.7,,,,5,80,15,,,,
2000,76,1.7,,5,10,15,40,15,10,5,,
2000,85,1.6,,,,10,45,25,15,5,,
2000,87,1.75,,,,5,80,15,,,,
2000,89,1.9,,,,20,50,20,10,,,
2000,90,1.7,,,,5,85,10,,,,
2000,91,1.1,.3003003,6.40640641,33.43343343,44.04404404,14.61461461,1.2012012,0,0,,
2000,92,1.9,0,.13019529,2.14321482,13.61041562,34.18127191,34.18127191,13.61041562,2.14321482,,
2000,93,1.6,,,,10,80,10,,,,
2000,94,1.7,,,,20,60,20,,,,
2000,95,1.5,,2,15,32,35,14,2,,,
2000Dec,1,1.9,,,,3,80,17,,,,
2000Dec,2,,,3,12,28,37,15,5,,,
2000Dec,3,1.8,,,,10,60,30,,,,
2000Dec,4,1.8,,,,,60,30,10,,,
2000Dec,5,1.6,,,,5,90,5,,,,
2000Dec,7,1.8,,,,,,,,,,
2000Dec,9,1.8,,,,,70,30,,,,
2000Dec,10,1.6,,,10,40,40,10,,,,
2000Dec,11,1.4,,,,30,70,,,,,
2000Dec,13,2.4,,,,,30,40,20,10,,
2000Dec,14,1.1,,,20,80,,,,,,
2000Dec,15,1.9,,,,,55,45,,,,
2000Dec,16,1.3,,2,18,40,30,8,1,1,,
2000Dec,23,1.6,,,,10,80,10,,,,
2000Dec,24,1.8,,,,15,50,35,,,,
2000Dec,26,1.6,,,,20,60,20,,,,
2000Dec,28,1.6,,,,30,50,20,,,,
2000Dec,29,1.6,,,,10,80,10,,,,
2000Dec,30,1.8,,,,,75,25,,,,
2000Dec,32,1.6,,,,20,60,20,,,,
2000Dec,33,2.2,,,,,8,80,12,,,
2000Dec,35,2,,,,5.26315789,26.31578947,36.84210526,21.05263158,10.52631579,,
2000Dec,36,2,,,5,15,50,30,,,,
2000Dec,37,1.8,,,,,60,40,,,,
2000Dec,38,1.9,,,,,50,50,,,,
2000Dec,39,1.6,,,,20,65,15,,,,
2000Dec,40,1.7,,,,10,60,20,10,,,
2000Dec,41,1.5,,,,50,50,,,,,
2000Dec,42,1.4,,,5,70,25,,,,,
2000Dec,44,,,,,,,,,,,
2000Dec,45,,,,,,,,,,,
2000Dec,46,1.05,1,10,35,39,14,1,,,,
2000Dec,47,1.6,,,,15,80,5,,,,
2000Dec,48,1.7,,,,20,50,30,,,,
2000Dec,49,1.6,,,10,35,45,10,,,,
2000Dec,50,1.3,,,,50,50,,,,,
2000Dec,53,1.6,,,,20,70,10,,,,
2000Dec,54,1.7,,,,35,60,5,,,,
2000Dec,55,1.6,.09165903,1.09990834,8.15765353,25.02291476,31.16406966,27.4060495,5.95783685,1.00824931,.09165903,
2000Dec,57,1.5,,,,15,80,5,,,,
2000Dec,61,1.7,,,,20,60,20,,,,
2000Dec,62,,,,,,,,,,,
2000Dec,64,1.7,1,1,7,18,44,17,8,2,2,
2000Dec,65,1.8,,,,,75,25,,,,
2000Dec,66,1.8,,,2,15,45,30,8,,,
2000Dec,67,1.8,,,,,100,,,,,
2000Dec,70,1.8,,,,30,40,25,5,,,
2000Dec,71,1.1,3,7,20,40,20,7,3,,,
2000Dec,72,1.2,4,10,15,25,20,15,7,3,1,
2000Dec,73,1.8,,,,,70,30,,,,
2000Dec,76,1.3,2.5,5,15,35,25,10,5,2.5,,
2000Dec,85,1.3,,,,,,,,,,
2000Dec,87,1.6,,,,30,60,10,,,,
2000Dec,89,1.8,,,,20,50,20,10,,,
2000Dec,90,1.4,,,,55,45,,,,,
2000Dec,91,1.1,,.6,33.2,61.4,4.8,,,,,
2000Dec,92,1.92,,1.36623165,5.44453507,15.21207178,26.05016313,27.35522023,17.6182708,6.95350734,,
2000Dec,93,,,,,,,,,,,
2000Dec,94,1.5,,,,30,60,10,,,,
2000Dec,95,1.6,,2,15,27,29,19,7,1,,
2001,1,1.8,,,,10,80,10,,,,
2001,2,1.8,,3,15,20,30,25,7,,,
2001,3,1.8,,,,10,60,30,,,,
2001,4,1.9,,,,,50,40,10,,,
2001,5,1.9,,,,10,85,5,,,,
2001,7,1.7,,,,,,,,,,
2001,9,1.7,,,,,70,30,,,,
2001,10,1.7,,,5,40,50,5,,,,
2001,11,1.5,,,,10,80,10,,,,
2001,13,2.4,,,,,30,40,20,10,,
2001,14,1.5,,,,50,50,,,,,
2001,15,1.8,,,,,70,30,,,,
2001,16,1.2,1,4,15,40,30,7,1,1,1,
2001,23,1.8,,,,,50,40,10,,,
2001,24,1.9,,,,10,40,40,10,,,
2001,26,1.7,,,,10,60,30,,,,
2001,28,1.6,,,,30,60,10,,,,
2001,29,1.7,,,,5,85,10,,,,
2001,30,1.8,,,,10,75,15,,,,
2001,32,1.8,,,5,20,50,20,5,,,
2001,33,2.2,,,,,10,80,10,,,
2001,35,,,,,,,,,,,
2001,36,1.9,,,,5,40,40,15,,,
2001,37,1.8,,,,,50,50,,,,
2001,38,1.8,,,,,80,20,,,,
2001,39,1.7,,,,5,65,30,,,,
2001,40,1.6,,,,15,60,20,5,,,
2001,41,1.4,,,,50,50,,,,,
2001,42,1.3,,,30,70,,,,,,
2001,44,2.1,,,5,10,10,40,25,10,,
2001,45,1.8,,,,25,75,,,,,
2001,46,1.1,3.03030303,13.13131313,27.27272727,31.31313131,18.18181818,6.06060606,1.01010101,,,
2001,47,1.6,,,,10,80,10,,,,
2001,48,1.7,,,,30,50,20,,,,
2001,49,1.6,,,,,,,,,,
2001,50,1.4,,,,50,50,,,,,
2001,53,1.6,,,,30,60,10,,,,
2001,54,1.5,,,,40,50,10,,,,
2001,55,1.7,.4995005,2.7972028,6.99300699,24.67532468,27.37262737,21.87812188,10.98901099,3.7962038,.999001,
2001,57,1.5,,,,45,50,5,,,,
2001,61,1.4,,,,40,40,20,,,,
2001,62,1.8,,,,10,70,20,,,,
2001,64,2,1,1,3,15,30,30,15,3,2,
2001,65,1.7,,,,10,75,15,,,,
2001,66,1.7,,,,20,55,25,,,,
2001,67,1.9,,,,,90,10,,,,
2001,70,1.8,,,,30,35,30,5,,,
2001,71,1.2,,5,10,30,40,10,5,,,
2001,72,1.7,5,8,12,20,25,15,7,5,3,
2001,73,2,,,,,75,25,,,,
2001,76,1.8,,2.5,5,20,30,25,10,5,2.5,
2001,85,1.5,,,,10.52631579,36.84210526,31.57894737,15.78947368,5.26315789,,
2001,87,1.6,,,,25,65,10,,,,
2001,89,1.9,,,,10,40,30,20,,,
2001,90,1.5,,,,,90,10,,,,
2001,91,1,2.3023023,13.61361361,34.13413413,34.13413413,13.61361361,2.1021021,.1001001,0,,
2001,92,1.9,0,3.13531353,7.76608911,16.53259076,24.13366337,24.13366337,16.53259076,7.76608911,,
2001,93,1.8,,,,,70,20,10,,,
2001,94,1.3,,,20,60,20,,,,,
2001,95,1.6,,.99009901,10.89108911,28.71287129,34.65346535,19.8019802,4.95049505,,,
2001Dec,1,1.8,,,,5,80,15,,,,
2001Dec,2,1.8,,5,10,20,30,25,10,,,
2001Dec,3,1.9,,,,10,50,40,,,,
2001Dec,4,1.9,,,,,50,35,15,,,
2001Dec,5,1.7,,,,10,80,10,,,,
2001Dec,7,1.6,,,,,,,,,,
2001Dec,9,1.6,,,,,80,20,,,,
2001Dec,10,1.7,,,5,40,50,5,,,,
2001Dec,11,1.5,,,,10,80,10,,,,
2001Dec,13,2.4,,,,,30,40,20,10,,
2001Dec,14,1.5,,,,50,50,,,,,
2001Dec,15,1.7,,,,,65,35,,,,
2001Dec,16,1.2,2,5,20,30,22,15,2,2,2,
2001Dec,23,2,,,,,30,60,10,,,
2001Dec,24,2,,,,10,40,40,10,,,
2001Dec,26,1.9,,,,20,60,20,,,,
2001Dec,28,1.6,,,15,20,50,10,5,,,
2001Dec,29,1.8,,,,,90,10,,,,
2001Dec,30,1.6,,,,15,75,10,,,,
2001Dec,32,2,,,,10,40,40,10,,,
2001Dec,33,2.2,,,,,,,,,,
2001Dec,35,,,,,,,,,,,
2001Dec,36,2.3,,,,5,30,50,15,,,
2001Dec,37,1.8,,,,,50,50,,,,
2001Dec,38,1.6,,,,10,80,10,,,,
2001Dec,39,1.9,,,,5,55,40,,,,
2001Dec,40,1.5,,,5,10,50,30,5,,,
2001Dec,41,1.6,,,,30,70,,,,,
2001Dec,42,1.7,,,,35,65,,,,,
2001Dec,44,,,,,,,,,,,
2001Dec,45,,,,,,,,,,,
2001Dec,46,1.2,6,12,22,26,20,10,3,1,,
2001Dec,47,1.6,,,,15,80,5,,,,
2001Dec,48,1.6,,,,30,50,20,,,,
2001Dec,49,1.6,,,5,40,40,10,5,,,
2001Dec,50,1.7,,,,25,75,,,,,
2001Dec,53,1.5,,,,30,60,10,,,,
2001Dec,54,1.4,,,,50,45,5,,,,
2001Dec,55,1.7,.5,2.8,7.4,24.5,27.4,21.8,10.9,3.7,1,
2001Dec,57,1.2,,,,50,50,,,,,
2001Dec,61,1.3,,,,40,40,20,,,,
2001Dec,62,,,,,,,,,,,
2001Dec,64,2,1,1,3,15,30,30,15,3,2,
2001Dec,65,1.5,,,,10,75,15,,,,
2001Dec,66,1.7,,,,30,50,20,,,,
2001Dec,67,1.9,,,,,90,10,,,,
2001Dec,70,2,,,10,20,30,30,10,,,
2001Dec,71,1.5,,5,10,20,30,20,10,5,,
2001Dec,72,2,5,5,8,10,20,17,15,10,10,
2001Dec,73,1.9,,,,,60,40,,,,
2001Dec,76,1.9,,2.5,10,15,25,20,15,10,2.5,
2001Dec,85,1.6,,,,,,,,,,
2001Dec,87,1.7,,,,15,70,15,,,,
2001Dec,89,1.9,,,,10,40,30,20,,,
2001Dec,90,1.5,,,,35,65,,,,,
2001Dec,91,1.2,,2.2022022,26.12612613,52.05205205,18.51851852,1.1011011,0,0,,
2001Dec,92,1.97,,4.72129784,7.46672213,17.05490849,21.36023295,22.31697171,17.23169717,9.84816972,,
2001Dec,93,,,,,,,,,,,
2001Dec,94,1.4,,,10,60,30,,,,,
2001Dec,95,1.7,,3,11,22,26,21,12,4,1,
2004,1,1.8,,,,5,60,30,5,,,
2004,2,1.5,,5,15,30,30,15,5,,,
2004,3,,,,,,,,,,,
2004,4,1.8,,,,70,30,,,,,
2004,5,1.8,,,,20,75,5,,,,
2004,7,,,,,,,,,,,
2004,9,1.5,,,,30,50,20,,,,
2004,10,1.5,,,13,33,33,21,,,,
2004,11,1.9,,,,,80,20,,,,
2004,13,2.2,,,,20,20,40,20,,,
2004,14,1.5,,,,30,70,,,,,
2004,15,1.7,,,,35,50,15,,,,
2004,16,1.3,3,10,20,20,20,10,7,5,5,
2004,23,2.5,,,,,10,40,40,10,,
2004,24,2,,,,10,40,40,10,,,
2004,26,1.7,,,,20,60,20,,,,
2004,28,,,,,,,,,,,
2004,29,,,,,,,,,,,
2004,30,1.5,,,,10,80,10,,,,
2004,32,,,,,,,,,,,
2004,33,2.3,,,,,10,80,10,,,
2004,35,,,,,,,,,,,
2004,36,2.2,,,,,20,50,30,,,
2004,37,2.2,,,,,30,50,20,,,
2004,38,1.9,,,,,90,10,,,,
2004,39,1.9,,,,5,50,40,5,,,
2004,40,1.7,,,5,20,40,20,15,,,
2004,41,1.5,,,,25,70,5,,,,
2004,42,1.5,,,,20,80,,,,,
2004,44,2.1,,,5,10,20,30,20,10,5,
2004,45,,,,,,,,,,,
2004,46,.74,33.66336634,10.89108911,10.89108911,10.89108911,9.9009901,7.92079208,5.94059406,3.96039604,5.94059406,
2004,47,,,,,,,,,,,
2004,48,1.7,,,,20,60,20,,,,
2004,49,1.5,,,9.09090909,18.18181818,45.45454545,18.18181818,9.09090909,,,
2004,50,1.5,,,,25,50,25,,,,
2004,53,2.4,,,,,,70,30,,,
2004,54,1.5,,,10,40,40,10,,,,
2004,55,1.8,5.3,7.6,13.1,18.3,19.7,19.1,8.3,5.6,3,
2004,57,,,,,,,,,,,
2004,61,1.8,,,,25,40,25,10,,,
2004,62,,,,,,,,,,,
2004,64,2.4,0,1,2,14,20,25,25,10,3,
2004,65,1.6,,,,30,60,10,,,,
2004,66,1.6,,,,40,50,10,,,,
2004,67,1.9,,,,,50,50,,,,
2004,70,,,,,,,,,,,
2004,71,1.5,,3,7,15,50,15,7,3,,
2004,72,2.3,6,6,8,12,17,18,13,8,12,
2004,73,2,,,,,25,50,25,,,
2004,76,,,,,,,,,,,
2004,85,1.6,,,,,,,,,,
2004,87,1.5,,5,10,40,30,10,5,,,
2004,89,1.8,,,5,20,50,20,5,,,
2004,90,2.1,,,,,5,90,5,,,
2004,91,1.1,.3003003,6.40640641,33.43343343,44.04404404,14.61461461,1.2012012,,,,
2004,92,2.2,,,,,,,,,,
2004,93,,,,,20,30,30,20,,,
2004,94,1.6,,,,20,50,30,,,,
2004,95,1.6,2.02020202,6.06060606,14.14141414,22.22222222,24.24242424,18.18181818,9.09090909,3.03030303,1.01010101,
2004Dec,1,1.8,,,,5,60,30,5,,,
2004Dec,2,1.5,,5,15,30,30,15,5,,,
2004Dec,3,,,,,,,,,,,
2004Dec,4,1.8,,,,70,30,,,,,
2004Dec,5,1.8,,,,20,75,5,,,,
2004Dec,7,,,,,,,,,,,
2004Dec,9,1.5,,,,30,50,20,,,,
2004Dec,10,1.5,,,13,33,33,21,,,,
2004Dec,11,1.9,,,,,80,20,,,,
2004Dec,13,2.2,,,,20,20,40,20,,,
2004Dec,14,1.5,,,,30,70,,,,,
2004Dec,15,,,,,,,,,,,
2004Dec,16,1.5,3,10,20,20,20,10,7,5,5,
2004Dec,23,2.5,,,,,10,40,40,10,,
2004Dec,24,2,,,,10,40,40,10,,,
2004Dec,26,1.7,,,,20,60,20,,,,
2004Dec,28,,,,,,,,,,,
2004Dec,29,,,,,,,,,,,
2004Dec,30,1.5,,,,10,80,10,,,,
2004Dec,32,,,,,,,,,,,
2004Dec,33,2.3,,,,,10,80,10,,,
2004Dec,35,,,,,,,,,,,
2004Dec,36,2.5,,,,,15,40,40,5,,
2004Dec,37,2,,,,,30,50,20,,,
2004Dec,38,1.9,,,,,90,10,,,,
2004Dec,39,2,,,,5,45,40,10,,,
2004Dec,40,,,,,,,,,,,
2004Dec,41,1.5,,,,25,70,5,,,,
2004Dec,42,1.5,,,,20,80,,,,,
2004Dec,44,,,,,,,,,,,
2004Dec,45,,,,,,,,,,,
2004Dec,46,.67,37,10,10,10,9,7,6,4,7,
2004Dec,47,,,,,,,,,,,
2004Dec,48,1.7,,,,20,60,20,,,,
2004Dec,49,1.5,,,,,,,,,,
2004Dec,50,,,,,,,,,,,
2004Dec,53,2.4,,,,,,70,30,,,
2004Dec,54,1.5,,,10,40,40,10,,,,
2004Dec,55,1.8,,,,,,,,,,
2004Dec,57,,,,,,,,,,,
2004Dec,61,,,,,,,,,,,
2004Dec,62,,,,,,,,,,,
2004Dec,64,2.4,0,1,2,14,20,25,25,10,3,
2004Dec,65,1.7,,,,30,60,10,,,,
2004Dec,66,1.6,,,,40,50,10,,,,
2004Dec,67,1.9,,,,,50,50,,,,
2004Dec,70,,,,,,,,,,,
2004Dec,71,1.5,,3,7,15,50,15,7,3,,
2004Dec,72,2.3,6,6,8,12,17,18,13,8,12,
2004Dec,73,,,,,,,,,,,
2004Dec,76,,,,,,,,,,,
2004Dec,85,,,,,,,,,,,
2004Dec,87,1.5,,5,10,40,30,10,5,,,
2004Dec,89,1.9,,,5,20,40,30,5,,,
2004Dec,90,2.2,,,,,5,80,15,,,
2004Dec,91,.9,,4.8,61.4,33.2,.6,,,,,
2004Dec,92,2.3,,,,,,,,,,
2004Dec,93,,,,,,,,,,,
2004Dec,94,1.7,,,,20,50,30,,,,
2004Dec,95,1.6,5,8,14,19,20,16,10,5,3,
,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,
,,,,,,,,,,,,
,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
2000,1,3,,,,,5,10,60,20,5,
2000,2,2.9,,,,5,10,20,35,20,10,
2000,3,2.9,,,,,,,70,30,,
2000,4,3.3,,,,,,,20,60,20,
2000,5,2.7,,,,,,30,55,15,,
2000,7,3.2,,,,,,,,,,
2000,9,3.25,,,,,,,20,70,10,
2000,10,,,,,,,,,,,
2000,11,3,,,,,,,20,80,,
2000,13,3.3,,,,,,5,25,50,20,
2000,14,2.8,,,,,,,70,30,,
2000,15,2.75,,,,,,15,70,15,,
2000,16,3.2,,,,,2,8,30,40,15,5
2000,23,3,,,,,,,40,50,10,
2000,24,3.2,,,,,,,20,50,30,
2000,26,3,,,,,,20,30,30,20,
2000,28,3,,,,,,,30,50,20,
2000,29,3,,,,,,,45,55,,
2000,30,3.1,,,,,,,40,60,,
2000,32,3,,,,,,5,40,45,10,
2000,33,2.7,,,,,,10,80,10,,
2000,35,3,,,,,,5,20,55,20,
2000,36,2.7,,,,,,25,65,10,,
2000,37,3,,,,,,,50,50,,
2000,38,3,,,,,,,50,50,,
2000,39,3.2,,,,,,,10,70,20,
2000,40,3,,,,,5,10,35,40,10,
2000,41,3.1,,,,,,,15,85,,
2000,42,3.1,,,,,,,20,75,5,
2000,44,2.9,,,5,5,5,10,20,30,20,5
2000,45,3.2,,,,,,,75,25,,
2000,46,2.11,,,1,8,32,40,17,2,,
2000,47,3.1,,,,,,5,50,40,5,
2000,48,3.5,,,,,,,10,40,50,
2000,49,3,,,,,,,20,60,20,
2000,50,3.3,,,,,,,,80,20,
2000,53,3,,,,,,,20,70,10,
2000,54,3.4,,,,,,,25,40,30,5
2000,55,3.2,,,,,,1.8,26.5,56.9,14.4,.4
2000,57,3.1,,,,,,,40,60,,
2000,61,3.2,,,,,,,40,60,,
2000,62,3,,,,,,,45,50,5,
2000,64,3.2,0,1,1,3,5,20,25,30,10,5
2000,65,3.2,,,,,,15,25,30,20,10
2000,66,3.1,,,,,,,25,60,15,
2000,67,2.8,,,,,,20,80,,,
2000,70,3.2,,,,,,5,30,55,10,
2000,71,3,,,,,3,7,15,50,15,10
2000,72,3.1,,,,,5,10,30,35,15,5
2000,73,3.9,,,,,,,,30,60,10
2000,76,3.5,,,,,2.5,7.5,10,20,35,25
2000,85,2.8,,,,,9.52380952,9.52380952,33.33333333,23.80952381,14.28571429,9.52380952
2000,87,3.2,,,,,,,15,65,20,
2000,89,3,,,,,5,10,30,40,15,
2000,90,3,,,,,,,45,55,,
2000,91,2.8,,,,,,6.7,77.5,15.8,,
2000,92,2.96,,,,,,,,,,
2000,93,3,,,,,,5,40,40,15,
2000,94,3.2,,,,,,,40,60,,
2000,95,3.2,,,,2.02020202,5.05050505,9.09090909,21.21212121,26.26262626,20.2020202,16.16161616
2000Q3,1,3,,,,,5,10,60,20,5,
2000Q3,2,3,,,,3,8,20,35,22,12,
2000Q3,3,2.9,,,,,,,70,30,,
2000Q3,4,3.4,,,,,,,20,50,30,
2000Q3,5,2.9,,,,,,5,60,30,5,
2000Q3,7,3.1,,,,,,,,,,
2000Q3,9,3.4,,,,,,,10,70,20,
2000Q3,10,,,,,,,,,,,
2000Q3,11,3,,,,,,,20,80,,
2000Q3,13,3.3,,,,,,5,25,50,20,
2000Q3,14,3,,,,,,,30,70,,
2000Q3,15,2.8,,,,,,,,,,
2000Q3,16,2.9,,1,1,1,2,5,40,30,15,5
2000Q3,23,3.2,,,,,,,30,50,20,
2000Q3,24,3.4,,,,,,,20,50,30,
2000Q3,26,3.1,,,,,,20,30,30,20,
2000Q3,28,3.1,,,,,,5,30,40,20,5
2000Q3,29,3.1,,,,,,,30,70,,
2000Q3,30,3.1,,,,,,,40,60,,
2000Q3,32,2.8,,,,,,15,45,30,10,
2000Q3,33,2.7,,,,,,10,80,10,,
2000Q3,35,2.8,,,,,,10,25,50,15,
2000Q3,36,2.9,,,,,,10,60,30,,
2000Q3,37,3.2,,,,,,,40,60,,
2000Q3,38,3,,,,,,,10,90,,
2000Q3,39,3.1,,,,,,,10,75,15,
2000Q3,40,3,,,,,5,15,35,35,10,
2000Q3,41,3,,,,,,,30,70,,
2000Q3,42,3,,,,,,,20,80,,
2000Q3,44,,,,,,,,,,,
2000Q3,45,,,,,,,,,,,
2000Q3,46,1.9,,,2,17,39,32,9,1,,
2000Q3,47,3,,,,,,5,50,40,5,
2000Q3,48,3.7,,,,,,,,30,50,20
2000Q3,49,3.1,,,,,,,,,,
2000Q3,50,3.2,,,,,,,,80,20,
2000Q3,53,3,,,,,,,10,70,20,
2000Q3,54,3.5,,,,,,,20,35,35,10
2000Q3,55,2.9,,,,.6993007,5.09490509,18.88111888,33.96603397,29.17082917,10.38961039,1.7982018
2000Q3,57,,,,,,,,30,70,,
2000Q3,61,3,,,,,,,50,50,,
2000Q3,62,,,,,,,,,,,
2000Q3,64,3.2,0,1,1,3,5,20,25,30,10,5
2000Q3,65,3.4,,,,,,10,35,40,15,
2000Q3,66,3,,,,,,,50,50,,
2000Q3,67,2.8,,,,,,20,80,,,
2000Q3,70,3.3,,,,,5,5,25,50,10,5
2000Q3,71,3,,,,,3,7,15,50,15,10
2000Q3,72,3,,,,,2,10,25,30,20,13
2000Q3,73,3.9,,,,,,,,5,70,25
2000Q3,76,3.6,,,,,2.5,7.5,12.5,20,27.5,30
2000Q3,85,2.2,,,,,,,,,,
2000Q3,87,3.3,,,,,,,15,70,15,
2000Q3,89,2.9,,,,,5,10,30,40,15,
2000Q3,90,3,,,,,,,25,65,10,
2000Q3,91,3.1,,,,.1,1.3,10.1,30.6,36.7,17.6,3.6
2000Q3,92,2.82,,,,,,,,,,
2000Q3,93,,,,,,,,,,,
2000Q3,94,3.1,,,,,,,50,50,,
2000Q3,95,3.3,,,1.98019802,3.96039604,5.94059406,10.89108911,16.83168317,18.81188119,17.82178218,23.76237624
2001,1,3,,,,,5,10,50,30,5,
2001,2,3.2,,,4,6,8,12,20,30,15,5
2001,3,2.9,,,,,,10,50,40,,
2001,4,3.2,,,,,,,20,60,20,
2001,5,2.8,,,,,,15,60,20,5,
2001,7,3,,,,,,,,,,
2001,9,3.1,,,,,,,30,70,,
2001,10,,,,,,,,,,,
2001,11,3.1,,,,,,,15,85,,
2001,13,3.1,,,,,5,5,30,30,20,10
2001,14,3,,,,,,,40,60,,
2001,15,2.75,,,,,,15,65,20,,
2001,16,3.1,,2,3,5,5,10,20,30,15,10
2001,23,2.8,,,,,,20,50,30,,
2001,24,3,,,,,,10,40,40,10,
2001,26,3.1,,,,,,20,30,30,20,
2001,28,3,,,,,,,40,40,20,
2001,29,,,,,,,,,,,
2001,30,2.8,,,,,,,60,40,,
2001,32,2.6,,,,,15,30,40,15,,
2001,33,2.8,,,,,,5,80,15,,
2001,35,2.8,,,,,,20,40,30,10,
2001,36,2.8,,,,,,20,55,25,,
2001,37,3,,,,,,,50,50,,
2001,38,2.8,,,,,,,60,40,,
2001,39,2.9,,,,,,,48,40,12,
2001,40,2.8,,,,,10,15,35,30,10,
2001,41,3,,,,,,,20,80,,
2001,42,3,,,,,,,40,60,,
2001,44,3.1,,,,5,5,5,20,35,25,5
2001,45,3,,,,,,,75,25,,
2001,46,1.97,,.99009901,3.96039604,15.84158416,30.69306931,29.7029703,14.85148515,3.96039604,,
2001,47,3,,,,,,5,50,40,5,
2001,48,3.1,,,,,,,30,50,20,
2001,49,3,,,,,5,5,20,40,20,10
2001,50,3.1,,,,,,,50,50,,
2001,53,3.2,,,,,,,10,70,20,
2001,54,2.9,,,,,,5,40,30,20,5
2001,55,2.8,,,.1,1.3,7.8,23.2,34.9,24.8,7,.9
2001,57,3,,,,,,,50,50,,
2001,61,2.7,,,,,,15,50,35,,
2001,62,3,,,,,,,45,50,5,
2001,64,3,0,1,1,3,5,20,25,30,10,5
2001,65,2.9,,,,,5,5,50,20,20,
2001,66,2.6,,,,,10,20,50,20,,
2001,67,2.8,,,,,,20,80,,,
2001,70,3.3,,,,,,5,25,60,10,
2001,71,2.9,,,,,3,7,15,50,15,10
2001,72,3,,,,2,6,12,25,30,15,10
2001,73,3.6,,,,,,,,20,70,10
2001,76,3.6,,,,,5,10,15,20,30,20
2001,85,2.5,,,,,15,20,25,15,15,10
2001,87,2.9,,,,,,10,40,30,15,5
2001,89,3,,,,,5,10,35,35,15,
2001,90,3,,,,,,,25,60,15,
2001,91,2.7,,,,,,2.3,97.6,.1,,
2001,92,2.58,,,,,,,,,,
2001,93,3,,,,,,5,40,40,15,
2001,94,2.7,,,,,,20,60,20,,
2001,95,3.1,,,,4,8,16,19,19,16,18
2001Q3,1,3,,,,,5,10,50,30,5,
2001Q3,2,3.2,,,4,6,8,12,20,30,15,5
2001Q3,3,2.9,,,,,,10,50,40,,
2001Q3,4,3.2,,,,,,,20,60,20,
2001Q3,5,2.6,,,,,,2,65,30,3,
2001Q3,7,2.7,,,,,,,,,,
2001Q3,9,3,,,,,,,40,60,,
2001Q3,10,,,,,,,,,,,
2001Q3,11,3,,,,,,,20,80,,
2001Q3,13,3.1,,,,,5,5,30,30,20,10
2001Q3,14,2.5,,,,,,20,80,,,
2001Q3,15,2.6,,,,,,,,,,
2001Q3,16,3.3,,,.95238095,.95238095,2.85714286,14.28571429,23.80952381,33.33333333,14.28571429,9.52380952
2001Q3,23,2.5,,,,,,20,50,30,,
2001Q3,24,2.7,,,,,,30,50,20,,
2001Q3,26,3.1,,,,,,20,30,30,20,
2001Q3,28,2.9,,,,,,10.52631579,21.05263158,42.10526316,21.05263158,5.26315789
2001Q3,29,,,,,,,,,,,
2001Q3,30,2.8,,,,,,,55,45,,
2001Q3,32,2.5,,,,,15,35,35,15,,
2001Q3,33,2.8,,,,,,5,80,15,,
2001Q3,35,,,,,,,,,,,
2001Q3,36,2.9,,,,,,10,60,30,,
2001Q3,37,3,,,,,,,50,50,,
2001Q3,38,2.8,,,,,,,50,50,,
2001Q3,39,3,,,,,,,25,65,10,
2001Q3,40,2.7,,,,,5,15,40,35,5,
2001Q3,41,3,,,,,,,30,70,,
2001Q3,42,3,,,,,,,30,70,,
2001Q3,44,,,,,,,,,,,
2001Q3,45,,,,,,,,,,,
2001Q3,46,2.01,,1,4,15,29,30,16,4,1,
2001Q3,47,2.8,,,,,,5,50,40,5,
2001Q3,48,3.2,,,,,,,30,40,30,
2001Q3,49,2.9,,,,,,,,,,
2001Q3,50,3,,,,,,,75,25,,
2001Q3,53,3.3,,,,,,,10,60,30,
2001Q3,54,3,,,,,,10,40,30,20,
2001Q3,55,2.7,,.1,.9,4.2,12.2,23,28,20.1,8.8,2.7
2001Q3,57,,,,,,,,50,50,,
2001Q3,61,2.6,,,,,,20,50,30,,
2001Q3,62,,,,,,,,,,,
2001Q3,64,3,0,1,1,3,5,20,30,25,10,5
2001Q3,65,2.4,,,,,10,40,25,25,,
2001Q3,66,2.5,,,,,,50,50,,,
2001Q3,67,2.7,,,,,,30,70,,,
2001Q3,70,3.3,,,,,5,5,25,50,10,5
2001Q3,71,2.8,,,,,3,7,15,50,15,10
2001Q3,72,3,,,,3,7,10,18,25,17,20
2001Q3,73,3.5,,,,,,,,25,60,15
2001Q3,76,3.6,,,,2.5,5,10,15,20,25,22.5
2001Q3,85,2.4,,,,,,,,,,
2001Q3,87,2.8,,,,,,10,40,30,15,5
2001Q3,89,2.9,,,,,5,10,35,35,15,
2001Q3,90,2.9,,,,,,,55,45,,
2001Q3,91,2.6,,,.3996004,2.997003,12.48751249,27.47252747,31.36863137,18.58141858,5.69430569,.999001
2001Q3,92,2.63,,,,,,,,,,
2001Q3,93,,,,,,,,,,,
2001Q3,94,2.6,,,,,10,20,50,20,,
2001Q3,95,3,,,2,6,10,14,19,17,14,18
2004,1,2.5,,,,,10,40,40,10,,
2004,2,2,,3,7,15,25,25,13,7,3,2
2004,3,,,,,,,,,,,
2004,4,2.5,,,,,,50,50,,,
2004,5,2.8,,,,5,40,50,5,,,
2004,7,,,,,,,,,,,
2004,9,2.7,,,,,,30,50,20,,
2004,10,2.5,,,,,5,30,30,30,5,
2004,11,2.7,,,,,,10,80,10,,
2004,13,2.3,,,5,5,20,30,30,10,,
2004,14,2.5,,,,,,20,80,,,
2004,15,2.3,,,,,20,60,20,,,
2004,16,2.5,1,1,3,5,5,20,30,20,10,5
2004,23,2.5,,,,,18.18181818,54.54545455,27.27272727,,,
2004,24,2.5,,,,10,20,25,25,15,5,
2004,26,2.6,,,,5,10,20,30,20,10,5
2004,28,,,,,,,,,,,
2004,29,,,,,,,,,,,
2004,30,,,,,,,,,,,
2004,32,,,,,,,,,,,
2004,33,2.5,,,,,,50,50,,,
2004,35,,,,,,,,,,,
2004,36,2.4,,,,5,20,40,30,5,,
2004,37,2.5,,,,,,25,50,25,,
2004,38,2.7,,,,,,10,80,10,,
2004,39,2.75,,,,,5,15,50,25,5,
2004,40,2.7,,,5,10,20,25,30,10,,
2004,41,2.8,,,,,,20,60,20,,
2004,42,2.5,,,,,,40,50,10,,
2004,44,2.5,,,,5,20,30,30,10,5,
2004,45,,,,,,,,,,,
2004,46,2.09,,,3.03030303,13.13131313,27.27272727,31.31313131,18.18181818,6.06060606,1.01010101,
2004,47,,,,,,,,,,,
2004,48,2.6,,,,,10,20,60,10,,
2004,49,3,,,,,,20,20,30,20,10
2004,50,2.5,,,,,,50,50,,,
2004,53,3.3,,,,,,,30,70,,
2004,54,2.5,,,,,10,35,45,10,,
2004,55,2.4,.8,3.7,11.6,22,24.3,19.2,11.3,5,1.6,.5
2004,57,,,,,,,,,,,
2004,61,2.2,,,,10,30,30,20,10,,
2004,62,,,,,,,,,,,
2004,64,2.5,1,3,3,8,15,20,20,20,8,2
2004,65,,,,,,,15,60,25,,
2004,66,2.2,,,,,,,,,,
2004,67,2.5,,,,,,50,50,,,
2004,70,,,,,,,,,,,
2004,71,2.8,,,,3,7,20,40,20,7,3
2004,72,2.3,9,4,6,9,12,20,18,10,6,6
2004,73,,,,,,10,70,20,,,
2004,76,,,,,,,,,,,
2004,85,2.5,,,,,,,,,,
2004,87,2.5,,,,5,10,30,35,15,5,
2004,89,2.3,,,,5,10,60,20,5,,
2004,90,2.3,,,,,10,65,25,,,
2004,91,3,,,,,,.6,49.4,49.4,.6,
2004,92,2.2,,,,,,,,,,
2004,93,,,,,,10,10,50,20,10,
2004,94,2.6,,,,,20,30,30,20,,
2004,95,2.4,2.02020202,3.03030303,6.06060606,10.1010101,14.14141414,16.16161616,17.17171717,13.13131313,9.09090909,9.09090909
2004Q3,1,2.5,,,,,10,40,40,10,,
2004Q3,2,2,,3,7,15,25,25,13,7,3,2
2004Q3,3,,,,,,,,,,,
2004Q3,4,2.5,,,,,,50,50,,,
2004Q3,5,2.6,,,,5,40,50,5,,,
2004Q3,7,,,,,,,,,,,
2004Q3,9,2.7,,,,,,30,50,20,,
2004Q3,10,2.5,,,,,5,30,30,30,5,
2004Q3,11,2.7,,,,,,10,80,10,,
2004Q3,13,2.3,,,5,5,20,30,30,10,,
2004Q3,14,2.5,,,,,,20,80,,,
2004Q3,15,,,,,,,,,,,
2004Q3,16,3,1,1,3,5,5,20,20,30,10,5
2004Q3,23,2.5,,,,,18.18181818,54.54545455,27.27272727,,,
2004Q3,24,2.3,,5,5,10,15,20,25,15,5,
2004Q3,26,2.8,,,,5,10,20,30,20,10,5
2004Q3,28,,,,,,,,,,,
2004Q3,29,,,,,,,,,,,
2004Q3,30,,,,,,,,,,,
2004Q3,32,,,,,,,,,,,
2004Q3,33,2.5,,,,,,50,50,,,
2004Q3,35,,,,,,,,,,,
2004Q3,36,2.7,,,,5,20,35,35,5,,
2004Q3,37,2.5,,,,,,,,,,
2004Q3,38,2.7,,,,,,10,80,10,,
2004Q3,39,2.8,,,,,5,15,45,25,10,
2004Q3,40,,,,,,,,,,,
2004Q3,41,2.8,,,,,,20,60,20,,
2004Q3,42,2.7,,,,,,25,50,25,,
2004Q3,44,,,,,,,,,,,
2004Q3,45,,,,,,,,,,,
2004Q3,46,2.09,,,3.03030303,13.13131313,27.27272727,31.31313131,18.18181818,6.06060606,1.01010101,
2004Q3,47,,,,,,,,,,,
2004Q3,48,2.6,,,,,10,20,60,10,,
2004Q3,49,,,,,,,,,,,
2004Q3,50,,,,,,,,,,,
2004Q3,53,3.3,,,,,,,30,70,,
2004Q3,54,,,,,,,,,,,
2004Q3,55,2.4,,,,,,,,,,
2004Q3,57,,,,,,,,,,,
2004Q3,61,,,,,,,,,,,
2004Q3,62,,,,,,,,,,,
2004Q3,64,2.5,1,3,3,8,15,20,20,20,8,2
2004Q3,65,,,,,,,,,,,
2004Q3,66,2.2,,,,,,,,,,
2004Q3,67,2.4,,,,,,60,40,,,
2004Q3,70,,,,,,,,,,,
2004Q3,71,2.8,,,,3,7,20,40,20,7,3
2004Q3,72,2.3,9,4,6,9,12,20,18,10,6,6
2004Q3,73,,,,,,,,,,,
2004Q3,76,,,,,,,,,,,
2004Q3,85,,,,,,,,,,,
2004Q3,87,2.5,,5,10,40,30,10,5,,,
2004Q3,89,2.5,,,,5,15,30,30,15,5,
2004Q3,90,2.2,,,,,5,85,10,,,
2004Q3,91,2.9,,,,,.1,9,53.9,34.7,2.3,
2004Q3,92,2,,,,,,,,,,
2004Q3,93,,,,,,,,,,,
2004Q3,94,2.6,,,,,20,30,30,20,,
2004Q3,95,2.5,3.96039604,3.96039604,6.93069307,9.9009901,11.88118812,13.86138614,13.86138614,11.88118812,9.9009901,13.86138614
,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T9_0,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0,,
2000,1,9.5,10,40,40,10,,,,,,
2000,2,9.8,,20,40,25,15,,,,,
2000,3,9.8,,,80,20,,,,,,
2000,4,9.4,,90,10,,,,,,,
2000,5,9.4,5,50,45,,,,,,,
2000,7,9.25,,,,,,,,,,
2000,9,9.4,,60,40,,,,,,,
2000,10,,,,,,,,,,,
2000,11,9.7,,10,80,10,,,,,,
2000,13,9.1,,40,40,20,,,,,,
2000,14,9.5,,40,60,,,,,,,
2000,15,9,70,15,15,,,,,,,
2000,16,9.4,5,50,40,5,,,,,,
2000,23,9.1,30,60,10,,,,,,,
2000,24,9.3,25,50,25,,,,,,,
2000,26,9.3,5,70,25,,,,,,,
2000,28,9.2,20,50,25,5,,,,,,
2000,29,9.3,5,70,25,,,,,,,
2000,30,9.5,,50,50,,,,,,,
2000,32,9.2,35,55,10,,,,,,,
2000,33,9,15,80,5,,,,,,,
2000,35,9.5,,15,80,5,,,,,,
2000,36,9.7,,10,45,40,5,,,,,
2000,37,9.3,,80,20,,,,,,,
2000,38,9.4,,80,20,,,,,,,
2000,39,9.3,5,65,30,,,,,,,
2000,40,9.2,20,45,25,10,,,,,,
2000,41,9.3,,70,30,,,,,,,
2000,42,9.4,,60,40,,,,,,,
2000,44,9.7,5,20,30,20,10,5,5,5,,
2000,45,9.4,,75,25,,,,,,,
2000,46,9.18,20,73,7,,,,,,,
2000,47,,,,,,,,,,,
2000,48,9,40,60,,,,,,,,
2000,49,9.2,10,70,20,,,,,,,
2000,50,9,50,50,,,,,,,,
2000,53,9.4,,40,60,,,,,,,
2000,54,8.9,55,35,10,,,,,,,
2000,55,9.4,.999001,69.83016983,28.97102897,.1998002,,,,,,
2000,57,9.5,,40,60,,,,,,,
2000,61,9.2,20,70,10,,,,,,,
2000,62,9.6,,20,70,10,,,,,,
2000,64,9,39,24,15,15,5,1,1,,,
2000,65,9.6,,30,50,20,,,,,,
2000,66,9.3,15,60,25,,,,,,,
2000,67,9.8,,20,80,,,,,,,
2000,70,9.5,15,30,45,10,,,,,,
2000,71,9.1,35,50,10,5,,,,,,
2000,72,9.1,,25,70,5,,,,,,
2000,73,8.9,60,40,,,,,,,,
2000,76,9.1,40,40,15,5,,,,,,
2000,85,9.2,10,40,40,10,,,,,,
2000,87,9.3,20,70,10,,,,,,,
2000,89,9.3,20,50,30,,,,,,,
2000,90,9.4,,55,45,,,,,,,
2000,91,9.9,,2.3,66.9,30.7,.1,,,,,
2000,92,9.19,26.33,49.48,23.3,.89,,,,,,
2000,93,9.8,,20,50,20,10,,,,,
2000,94,9.5,,50,50,,,,,,,
2000,95,9.1,40.4040404,32.32323232,18.18181818,7.07070707,2.02020202,,,,,
2000Dec,1,9.2,10,40,40,10,,,,,,
2000Dec,2,9.5,5,30,30,20,12,3,,,,
2000Dec,3,9.6,,30,60,10,,,,,,
2000Dec,4,9,50,50,,,,,,,,
2000Dec,5,9.2,5,55,40,,,,,,,
2000Dec,7,9,,,,,,,,,,
2000Dec,9,9.1,20,80,,,,,,,,
2000Dec,10,,,,,,,,,,,
2000Dec,11,9.5,,20,80,,,,,,,
2000Dec,13,9.1,,40,40,20,,,,,,
2000Dec,14,9.3,,100,,,,,,,,
2000Dec,15,8.8,,,,,,,,,,
2000Dec,16,9,30,35,30,5,,,,,,
2000Dec,23,8.8,70,30,,,,,,,,
2000Dec,24,9,35,50,15,,,,,,,
2000Dec,26,9.1,10,70,20,,,,,,,
2000Dec,28,8.9,70,25,5,,,,,,,
2000Dec,29,9.2,15,80,5,,,,,,,
2000Dec,30,9.1,,60,40,,,,,,,
2000Dec,32,8.8,70,30,,,,,,,,
2000Dec,33,8.8,80,20,,,,,,,,
2000Dec,35,9.3,10,65,20,5,,,,,,
2000Dec,36,9.8,,5.26315789,47.36842105,42.10526316,5.26315789,,,,,
2000Dec,37,8.8,90,10,,,,,,,,
2000Dec,38,9.2,20,80,,,,,,,,
2000Dec,39,9,20,65,15,,,,,,,
2000Dec,40,9.1,40,30,20,10,,,,,,
2000Dec,41,8.9,60,40,,,,,,,,
2000Dec,42,9.3,,70,30,,,,,,,
2000Dec,44,,,,,,,,,,,
2000Dec,45,9,,,,,,,,,,
2000Dec,46,9.16,35,45,18,2,,,,,,
2000Dec,47,,,,,,,,,,,
2000Dec,48,8.5,80,20,,,,,,,,
2000Dec,49,8.9,,,,,,,,,,
2000Dec,50,8.5,100,,,,,,,,,
2000Dec,53,9.2,20,80,,,,,,,,
2000Dec,54,8.5,70,25,5,,,,,,,
2000Dec,55,9.2,.999001,98.5014985,.4995005,,,,,,,
2000Dec,57,,,,,,,,,,,
2000Dec,61,9,40,60,,,,,,,,
2000Dec,62,,,,,,,,,,,
2000Dec,64,8.7,50,20,12,11,5,1,1,,,
2000Dec,65,9.9,,5,75,20,,,,,,
2000Dec,66,9.2,,,,,,,,,,
2000Dec,67,9.6,,20,80,,,,,,,
2000Dec,70,9.2,15,30,45,10,,,,,,
2000Dec,71,8.7,70,20,10,,,,,,,
2000Dec,72,8.7,,60,35,5,,,,,,
2000Dec,73,8.5,100,,,,,,,,,
2000Dec,76,8.7,60,25,15,,,,,,,
2000Dec,85,,,,,,,,,,,
2000Dec,87,9.1,30,60,10,,,,,,,
2000Dec,89,9.1,20,50,30,,,,,,,
2000Dec,90,9,60,35,5,,,,,,,
2000Dec,91,9.4,9.1,53.9,34.7,2.3,,,,,,
2000Dec,92,8.9,57.93,26.21,13.59,2.14,.13,,,,,
2000Dec,93,,,,,,,,,,,
2000Dec,94,9.2,30,60,10,,,,,,,
2000Dec,95,8.6,69.3877551,20.40816327,8.16326531,2.04081633,,,,,,
2001,1,9,15,60,20,5,,,,,,
2001,2,9.1,10,40,20,15,10,5,,,,
2001,3,9.4,10,20,70,,,,,,,
2001,4,8.7,70,30,,,,,,,,
2001,5,9.1,10,50,40,,,,,,,
2001,7,8.75,,,,,,,,,,
2001,9,8.9,70,30,,,,,,,,
2001,10,,,,,,,,,,,
2001,11,9.2,10,80,10,,,,,,,
2001,13,9,19.04761905,38.0952381,28.57142857,9.52380952,4.76190476,,,,,
2001,14,9.3,10,90,,,,,,,,
2001,15,8.5,80,10,10,,,,,,,
2001,16,8.9,35,30,30,5,,,,,,
2001,23,8.4,80,20,,,,,,,,
2001,24,8.5,70,30,,,,,,,,
2001,26,8.8,60,35,5,,,,,,,
2001,28,8.5,70,25,5,,,,,,,
2001,29,,,,,,,,,,,
2001,30,8.7,95,5,,,,,,,,
2001,32,8.6,75,25,,,,,,,,
2001,33,8.5,80,20,,,,,,,,
2001,35,9,40,50,10,,,,,,,
2001,36,9.3,,45,35,20,,,,,,
2001,37,8.6,90,10,,,,,,,,
2001,38,9,20,80,,,,,,,,
2001,39,8.7,35,65,,,,,,,,
2001,40,9,40,30,20,10,,,,,,
2001,41,8.7,70,30,,,,,,,,
2001,42,8.9,60,40,,,,,,,,
2001,44,9.4,10,20,35,20,5,5,5,,,
2001,45,8.8,75,25,,,,,,,,
2001,46,9.2,36,35,22,6,1,,,,,
2001,47,,,,,,,,,,,
2001,48,8,90,10,,,,,,,,
2001,49,8.5,70,20,10,,,,,,,
2001,50,8.1,100,,,,,,,,,
2001,53,9,40,60,,,,,,,,
2001,54,8.2,90,10,,,,,,,,
2001,55,9.1,28.4,66.5,5.1,,,,,,,
2001,57,9,,80,20,,,,,,,
2001,61,8.6,65,35,,,,,,,,
2001,62,9.1,20,70,10,,,,,,,
2001,64,8.4,60,17,8,8,5,1,1,,,
2001,65,9.5,,50,40,10,,,,,,
2001,66,9.1,20,50,20,10,,,,,,
2001,67,9.4,,70,30,,,,,,,
2001,70,9,15,35,40,10,,,,,,
2001,71,8.5,80,15,5,,,,,,,
2001,72,8.3,,70,25,5,,,,,,
2001,73,8.5,70,30,,,,,,,,
2001,76,8.3,70,20,10,,,,,,,
2001,85,9.4,10,30,30,20,10,,,,,
2001,87,8.9,50,40,10,,,,,,,
2001,89,8.9,40,40,20,,,,,,,
2001,90,8.9,55,45,,,,,,,,
2001,91,9.5,.6,49.4,49.4,.6,,,,,,
2001,92,8.73,63.21367863,16.66833317,12.93870613,5.33946605,1.50984902,.289971,.039996,,,
2001,93,9.2,20,50,20,10,,,,,,
2001,94,9.1,30,50,20,,,,,,,
2001,95,8.2,84.15841584,9.9009901,3.96039604,1.98019802,,,,,,
2001Dec,1,8.8,15,60,20,5,,,,,,
2001Dec,2,8.8,35,27,20,8,5,5,,,,
2001Dec,3,9.2,20,40,40,,,,,,,
2001Dec,4,8.5,90,10,,,,,,,,
2001Dec,5,8.9,15,50,35,,,,,,,
2001Dec,7,8.75,,,,,,,,,,
2001Dec,9,8.6,80,20,,,,,,,,
2001Dec,10,,,,,,,,,,,
2001Dec,11,9.1,20,80,,,,,,,,
2001Dec,13,9,19.04761905,38.0952381,28.57142857,9.52380952,4.76190476,,,,,
2001Dec,14,9,30,70,,,,,,,,
2001Dec,15,8.5,,,,,,,,,,
2001Dec,16,8.5,30,30,20,10,5,5,,,,
2001Dec,23,8.2,90,10,,,,,,,,
2001Dec,24,8.2,80,20,,,,,,,,
2001Dec,26,8.6,65,30,5,,,,,,,
2001Dec,28,8.3,80,15,5,,,,,,,
2001Dec,29,,,,,,,,,,,
2001Dec,30,8.3,100,,,,,,,,,
2001Dec,32,8.3,75,25,,,,,,,,
2001Dec,33,8.3,90,10,,,,,,,,
2001Dec,35,,,,,,,,,,,
2001Dec,36,9.5,,40,40,20,,,,,,
2001Dec,37,8.2,100,,,,,,,,,
2001Dec,38,9,10,90,,,,,,,,
2001Dec,39,8.4,60,40,,,,,,,,
2001Dec,40,8.8,50,35,10,5,,,,,,
2001Dec,41,8.6,75,25,,,,,,,,
2001Dec,42,8.7,65,35,,,,,,,,
2001Dec,44,,,,,,,,,,,
2001Dec,45,8.5,,,,,,,,,,
2001Dec,46,9.62,16,27,31,19,6,1,,,,
2001Dec,47,,,,,,,,,,,
2001Dec,48,7.5,90,10,,,,,,,,
2001Dec,49,8.3,,,,,,,,,,
2001Dec,50,7.7,100,,,,,,,,,
2001Dec,53,8.7,80,20,,,,,,,,
2001Dec,54,7.9,90,10,,,,,,,,
2001Dec,55,8.9,62.6,36.7,.7,,,,,,,
2001Dec,57,,,,,,,,,,,
2001Dec,61,8.4,70,30,,,,,,,,
2001Dec,62,,,,,,,,,,,
2001Dec,64,8.1,65,14,7,7,5,1,1,,,
2001Dec,65,9.5,,25,50,25,,,,,,
2001Dec,66,9.3,,,,,,,,,,
2001Dec,67,9.3,,80,20,,,,,,,
2001Dec,70,8.8,15,35,40,10,,,,,,
2001Dec,71,8,80,15,5,,,,,,,
2001Dec,72,8,,59,35,5,1,,,,,
2001Dec,73,8.2,100,,,,,,,,,
2001Dec,76,8,75,20,5,,,,,,,
2001Dec,85,,,,,,,,,,,
2001Dec,87,8.7,50,40,10,,,,,,,
2001Dec,89,8.6,40,40,20,,,,,,,
2001Dec,90,8.2,75,25,,,,,,,,
2001Dec,91,9.2,30.86913087,46.45354645,20.37962038,2.1978022,.0999001,0,,,,
2001Dec,92,8.6,71.61283872,15.72842716,9.48905109,2.65973403,.459954,.049995,,,,
2001Dec,93,,,,,,,,,,,
2001Dec,94,8.9,60,30,10,,,,,,,
2001Dec,95,8.3,78,14,5,3,,,,,,
2004,1,8.5,80,15,5,,,,,,,
2004,2,7.5,80,8,6,4,2,,,,,
2004,3,,,,,,,,,,,
2004,4,,,,,,,,,,,
2004,5,9,50,30,15,5,,,,,,
2004,7,,,,,,,,,,,
2004,9,7.3,90,10,,,,,,,,
2004,10,7,100,,,,,,,,,
2004,11,,,,,,,,,,,
2004,13,8.3,60,20,10,5,5,,,,,
2004,14,8,90,10,,,,,,,,
2004,15,7.3,90,5,5,,,,,,,
2004,16,8.3,40,30,20,5,5,,,,,
2004,23,7.5,90,10,,,,,,,,
2004,24,7.5,80,20,,,,,,,,
2004,26,8,80,10,5,5,,,,,,
2004,28,,,,,,,,,,,
2004,29,,,,,,,,,,,
2004,30,,,,,,,,,,,
2004,32,,,,,,,,,,,
2004,33,8,90,10,,,,,,,,
2004,35,,,,,,,,,,,
2004,36,8.5,55,30,15,,,,,,,
2004,37,7,100,,,,,,,,,
2004,38,8.2,90,10,,,,,,,,
2004,39,8,80,20,,,,,,,,
2004,40,9,35,25,20,10,5,5,,,,
2004,41,8.5,70,30,,,,,,,,
2004,42,9.7,,15,60,25,,,,,,
2004,44,8.8,40,10,10,10,10,10,5,5,,
2004,45,,,,,,,,,,,
2004,46,11.74,,,1.01010101,4.04040404,11.11111111,21.21212121,25.25252525,37.37373737,,
2004,47,,,,,,,,,,,
2004,48,7.5,80,20,,,,,,,,
2004,49,6.5,80,20,,,,,,,,
2004,50,7,100,,,,,,,,,
2004,53,7.5,100,,,,,,,,,
2004,54,,,,,,,,,,,
2004,55,8.1,92.9,6.2,.9,,,,,,,
2004,57,,,,,,,,,,,
2004,61,9.2,30,30,20,20,,,,,,
2004,62,,,,,,,,,,,
2004,64,7.5,65,14,7,7,5,1,1,,,
2004,65,8.7,,50,50,,,,,,,
2004,66,9.5,,,,,,,,,,
2004,67,8.6,100,,,,,,,,,
2004,70,,,,,,,,,,,
2004,71,7,90,5,3,2,,,,,,
2004,72,9,42,20,16,10,6,5,1,,,
2004,73,,60,40,,,,,,,,
2004,76,,,,,,,,,,,
2004,85,9.7,,,,,,,,,,
2004,87,7.5,60,25,10,5,,,,,,
2004,89,7,40,30,20,10,,,,,,
2004,90,8,70,15,10,5,,,,,,
2004,91,7.5,,,,,,,,,,
2004,92,7.1,,,,,,,,,,
2004,93,,60,20,10,10,,,,,,
2004,94,10,,20,30,30,20,,,,,
2004,95,6.7,95,5,,,,,,,,
2004Dec,1,8.5,80,15,5,,,,,,,
2004Dec,2,7.5,80,8,6,4,2,,,,,
2004Dec,3,,,,,,,,,,,
2004Dec,4,,,,,,,,,,,
2004Dec,5,8.8,55,25,15,5,,,,,,
2004Dec,7,,,,,,,,,,,
2004Dec,9,7.1,90,10,,,,,,,,
2004Dec,10,7,100,,,,,,,,,
2004Dec,11,,,,,,,,,,,
2004Dec,13,8.5,60,20,10,5,5,,,,,
2004Dec,14,8,90,10,,,,,,,,
2004Dec,15,,,,,,,,,,,
2004Dec,16,8,30,30,20,10,5,5,,,,
2004Dec,23,7.5,90,10,,,,,,,,
2004Dec,24,7.5,80,20,,,,,,,,
2004Dec,26,8,80,10,5,5,,,,,,
2004Dec,28,,,,,,,,,,,
2004Dec,29,,,,,,,,,,,
2004Dec,30,,,,,,,,,,,
2004Dec,32,,,,,,,,,,,
2004Dec,33,8,90,10,,,,,,,,
2004Dec,35,,,,,,,,,,,
2004Dec,36,9,40,40,20,,,,,,,
2004Dec,37,7,100,,,,,,,,,
2004Dec,38,8,90,10,,,,,,,,
2004Dec,39,7.8,85,15,,,,,,,,
2004Dec,40,,,,,,,,,,,
2004Dec,41,8.5,70,30,,,,,,,,
2004Dec,42,9.8,,10,70,20,,,,,,
2004Dec,44,,,,,,,,,,,
2004Dec,45,,,,,,,,,,,
2004Dec,46,11.99,,,1,3,8,16,22,50,,
2004Dec,47,,,,,,,,,,,
2004Dec,48,7.5,80,20,,,,,,,,
2004Dec,49,,,,,,,,,,,
2004Dec,50,,,,,,,,,,,
2004Dec,53,7.4,100,,,,,,,,,
2004Dec,54,,,,,,,,,,,
2004Dec,55,8.1,,,,,,,,,,
2004Dec,57,,,,,,,,,,,
2004Dec,61,,,,,,,,,,,
2004Dec,62,,,,,,,,,,,
2004Dec,64,7.5,65,14,7,7,5,1,1,,,
2004Dec,65,,,,,,,,,,,
2004Dec,66,9.5,,,,,,,,,,
2004Dec,67,8.4,100,,,,,,,,,
2004Dec,70,,,,,,,,,,,
2004Dec,71,6.5,90,5,3,2,,,,,,
2004Dec,72,9,42,20,16,10,6,5,1,,,
2004Dec,73,,,,,,,,,,,
2004Dec,76,,,,,,,,,,,
2004Dec,85,,,,,,,,,,,
2004Dec,87,7.5,60,25,10,5,,,,,,
2004Dec,89,6.8,40,30,20,10,,,,,,
2004Dec,90,8.3,75,12,8,5,,,,,,
2004Dec,91,7,,,,,,,,,,
2004Dec,92,6.9,,,,,,,,,,
2004Dec,93,,,,,,,,,,,
2004Dec,94,10,,20,30,30,20,,,,,
2004Dec,95,6.5,95,5,,,,,,,,
,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2000Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,
2000,1,1.9,0,0,0,5,65,30,0,0,0,,,
2000,2,2.2,0,0,0,0,20,80,0,0,0,,,
2000,3,2,0,0,0,0,40,60,0,0,0,,,
2000,4,1.8,0,0,0,5,70,25,0,0,0,,,
2000,5,1.8,0,0,0,5,85,10,0,0,0,,,
2000,7,2.25,,,,,,,,,,,,
2000,9,1.8,0,0,0,0,70,30,0,0,0,,,
2000,10,1.8,0,0,5,30,50,15,0,0,0,,,
2000,14,1.9,0,0,0,0,80,20,0,0,0,,,
2000,15,1.9,0,0,0,5,60,30,5,0,0,,,
2000,16,1.2,0,0,0,10,60,25,5,0,0,,,
2000,17,2,0,0,5,20,25,40,10,0,0,,,
2000,18,1.8,0,0,5,15,50,20,10,0,0,,,
2000,19,2.3,0,0,0,0,0,100,0,0,0,,,
2000,20,1.9,0,0,0,0,80,20,0,0,0,,,
2000,22,1.7,1,1,3,20,45,20,10,0,0,,,
2000,23,1.8,0,0,0,0,75,25,0,0,0,,,
2000,24,1.9,0,0,0,5,55,40,0,0,0,,,
2000,26,1.8,0,0,0,0,70,30,0,0,0,,,
2000,28,1.7,0,0,0,10,80,10,0,0,0,,,
2000,31,1.9,,,,,,,,,,,,
2000,32,1.9,0,0,0,10,65,25,0,0,0,,,
2000,33,2.1,0,0,0,0,0,90,10,0,0,,,
2000,34,1.8,0,0,0,15,80,5,0,0,0,,,
2000,35,2.2,0,0,0,0,10,80,10,0,0,,,
2000,36,1.8,0,0,5,20,50,20,5,0,0,,,
2000,37,1.8,0,0,0,0,80,20,0,0,0,,,
2000,38,2,0,0,0,0,50,50,0,0,0,,,
2000,39,1.8,0,0,0,0,75,25,0,0,0,,,
2000,40,2,0,0,0,0,40,40,15,5,0,,,
2000,41,1.9,0,0,0,0,65,35,0,0,0,,,
2000,42,2.1,0,0,0,0,30,70,0,0,0,,,
2000,44,2.1,0,0,0,10,30,35,20,5,0,,,
2000,45,1.9,0,0,0,0,75,25,0,0,0,,,
2000,46,2.3,0,0,0,0,2,91,7,0,0,,,
2000,48,1.8,0,0,0,10,60,30,0,0,0,,,
2000,53,1.7,0,0,0,10,75,15,0,0,0,,,
2000,55,2,0,0,0,2.4,51.8,45.2,.6,0,0,,,
2000,56,1.9,0,0,0,0,80,20,0,0,0,,,
2000,57,1.9,0,0,0,0,85,10,5,0,0,,,
2000,59,1.7,0,0,0,20,70,10,0,0,0,,,
2000,61,1.8,0,0,0,0,60,40,0,0,0,,,
2000,62,1.4,0,0,5,60,35,0,0,0,0,,,
2000,63,1.7,0,0,0,5,80,15,0,0,0,,,
2000,64,1.8,1,1,7,18,44,17,8,2,2,,,
2000,67,2,0,0,0,0,40,50,10,0,0,,,
2000,70,1.9,0,0,0,10,50,40,0,0,0,,,
2000,71,1.9,0,0,5,10,70,10,5,0,0,,,
2000,72,1.9,0,0,5,20,35,30,9,1,0,,,
2000,73,1.9,0,0,0,0,75,25,0,0,0,,,
2000,76,1.9,0,0,5,10,40,30,10,5,0,,,
2000,82,1.7,0,0,0,10,60,20,10,0,0,,,
2000,85,1.9,0,0,0,20,55,25,0,0,0,,,
2000,87,1.7,0,0,0,5,85,10,0,0,0,,,
2000,89,1.8,0,0,0,20,50,20,10,0,0,,,
2000,90,1.8,0,0,0,0,90,10,0,0,0,,,
2000,91,,,,,,,,,,,,,
2000,92,1.87,0,.010002,.75015003,11.23224645,40.99819964,37.75755151,8.76175235,.49009802,0,,,
2000,93,1.9,0,0,0,0,50,40,10,0,0,,,
2000,94,1.7,0,0,0,20,60,20,0,0,0,,,
2000,95,1.7,0,1.01010101,8.08080808,24.24242424,39.39393939,22.22222222,5.05050505,0,0,,,
2000,96,2,0,0,0,5,40,50,5,0,0,,,
2001,1,1.9,0,0,0,10,75,15,0,0,0,,,
2001,2,2,0,0,0,0,40,50,10,0,0,,,
2001,3,1.9,0,0,0,0,70,30,0,0,0,,,
2001,4,1.7,0,0,0,15,70,15,0,0,0,,,
2001,5,1.8,0,0,0,5,90,5,0,0,0,,,
2001,7,1.8,,,,,,,,,,,,
2001,9,1.7,0,0,0,0,80,20,0,0,0,,,
2001,10,1.7,0,0,5,40,50,5,0,0,0,,,
2001,14,1.6,0,0,0,20,80,0,0,0,0,,,
2001,15,1.9,0,0,0,10,50,35,5,0,0,,,
2001,16,1.3,0,5,10,40,30,10,4,1,0,,,
2001,17,1.8,0,15,20,40,20,5,0,0,0,,,
2001,18,1.8,0,0,7.5,20,35,25,12.5,0,0,,,
2001,19,2,0,0,0,0,50,50,0,0,0,,,
2001,20,1.8,0,0,0,0,90,10,0,0,0,,,
2001,22,1.5,1,1,8,30,35,20,3,1,1,,,
2001,23,1.8,0,0,0,10,40,40,10,0,0,,,
2001,24,1.9,0,0,0,10,45,35,10,0,0,,,
2001,26,1.8,0,0,0,10,65,20,5,0,0,,,
2001,28,1.6,0,0,5,10,70,10,5,0,0,,,
2001,31,1.8,,,,,,,,,,,,
2001,32,1.8,0,0,5,20,50,20,5,0,0,,,
2001,33,2,0,0,0,0,0,90,10,0,0,,,
2001,34,1.9,0,0,0,5,85,10,0,0,0,,,
2001,35,,,,,,,,,,,,,
2001,36,1.9,0,0,0,5,40,40,15,0,0,,,
2001,37,1.8,0,0,0,0,50,50,0,0,0,,,
2001,38,1.8,0,0,0,0,80,20,0,0,0,,,
2001,39,1.9,0,0,0,5,60,35,0,0,0,,,
2001,40,1.8,0,0,0,10,50,30,10,0,0,,,
2001,41,1.6,0,0,0,20,80,0,0,0,0,,,
2001,42,1.4,0,0,0,65,35,0,0,0,0,,,
2001,44,2.2,0,0,0,10,15,40,25,10,0,,,
2001,45,1.9,0,0,0,5,80,15,0,0,0,,,
2001,46,2.28,0,.99009901,3.96039604,10.89108911,19.8019802,25.74257426,21.78217822,11.88118812,4.95049505,,,
2001,48,1.6,0,0,0,30,60,10,0,0,0,,,
2001,53,1.6,0,0,0,20,75,5,0,0,0,,,
2001,55,2.3,.2002002,1.001001,4.2042042,11.51151151,21.52152152,27.22722723,21.92192192,9.60960961,2.8028028,,,
2001,56,1.8,0,0,0,0,70,30,0,0,0,,,
2001,57,1.7,0,0,0,30,65,5,0,0,0,,,
2001,59,1.8,0,0,0,30,50,20,0,0,0,,,
2001,61,1.4,0,0,0,40,40,20,0,0,0,,,
2001,62,1.6,0,0,0,35,60,5,0,0,0,,,
2001,63,1.5,0,0,0,25,60,15,0,0,0,,,
2001,64,2,1,1,3,15,30,30,15,3,2,,,
2001,67,2,0,0,0,0,40,50,10,0,0,,,
2001,70,2,0,0,0,5,45,45,5,0,0,,,
2001,71,1.3,0,0,10,50,30,10,0,0,0,,,
2001,72,1.8,3,5,7,15,25,20,12,8,5,,,
2001,73,2.2,0,0,0,0,30,65,5,0,0,,,
2001,76,1.9,0,0,2.5,12.5,35,25,15,7.5,2.5,,,
2001,82,1.3,0,0,25,35,25,15,0,0,0,,,
2001,85,1.6,0,0,5,15,50,20,10,0,0,,,
2001,87,1.6,0,0,0,25,70,5,0,0,0,,,
2001,89,1.7,0,0,0,20,50,20,10,0,0,,,
2001,90,1.7,0,0,0,0,95,5,0,0,0,,,
2001,91,,,,,,,,,,,,,
2001,92,1.44,0,6.88859922,15.19101574,25.76957786,26.79233932,17.08613256,6.67803068,1.59430462,0,,,
2001,93,2.1,0,0,0,0,30,50,20,0,0,,,
2001,94,1.3,0,0,20,60,20,0,0,0,0,,,
2001,95,1.7,0,0,8,26,36,23,7,0,0,,,
2001,96,1.7,0,0,0,5,55,35,5,0,0,,,
2001Mar,1,1.9,0,0,0,3,80,17,0,0,0,,,
2001Mar,2,2,0,0,0,20,40,40,0,0,0,,,
2001Mar,3,2,0,0,0,0,50,50,0,0,0,,,
2001Mar,4,1.5,0,0,0,30,50,20,0,0,0,,,
2001Mar,5,1.6,0,0,0,5,90,5,0,0,0,,,
2001Mar,7,2.1,,,,,,,,,,,,
2001Mar,9,1.7,0,0,0,0,80,20,0,0,0,,,
2001Mar,10,1.6,0,0,10,40,40,10,0,0,0,,,
2001Mar,14,1.6,0,0,0,20,80,0,0,0,0,,,
2001Mar,15,2.1,0,0,0,5,50,35,10,0,0,,,
2001Mar,16,.9,0,5,30,30,20,10,4,1,0,,,
2001Mar,17,1.9,0,15,20,40,20,5,0,0,0,,,
2001Mar,18,1.5,0,5,15,30,30,15,5,0,0,,,
2001Mar,19,2,0,0,0,0,0,100,0,0,0,,,
2001Mar,20,1.8,0,0,0,0,90,10,0,0,0,,,
2001Mar,22,1.2,1,1,20,35,30,10,1,1,1,,,
2001Mar,23,1.6,0,0,0,10,60,30,0,0,0,,,
2001Mar,24,1.7,0,0,0,10,55,35,0,0,0,,,
2001Mar,26,1.5,0,0,0,20,70,10,0,0,0,,,
2001Mar,28,,,,,,,,,,,,,
2001Mar,31,1.9,,,,,,,,,,,,
2001Mar,32,1.8,0,0,5,20,50,20,5,0,0,,,
2001Mar,33,2,0,0,0,0,0,90,10,0,0,,,
2001Mar,34,2,0,0,0,20,80,0,0,0,0,,,
2001Mar,35,2.2,0,0,0,0,20,60,20,0,0,,,
2001Mar,36,2,0,0,10,10,40,30,10,0,0,,,
2001Mar,37,1.8,0,0,0,0,50,50,0,0,0,,,
2001Mar,38,1.9,0,0,0,0,80,20,0,0,0,,,
2001Mar,39,1.8,0,0,0,10,60,30,0,0,0,,,
2001Mar,40,1.7,0,0,0,15,60,20,5,0,0,,,
2001Mar,41,1.5,0,0,0,30,70,0,0,0,0,,,
2001Mar,42,1.5,0,0,0,45,55,0,0,0,0,,,
2001Mar,44,,,,,,,,,,,,,
2001Mar,45,,,,,,,,,,,,,
2001Mar,46,2.26,0,0,0,5,24,41,25,5,0,,,
2001Mar,48,1.4,0,0,0,50,50,0,0,0,0,,,
2001Mar,53,1.5,0,0,0,30,70,0,0,0,0,,,
2001Mar,55,2,.1,1,5.5,17.9,32,30.6,11.2,1.6,.1,,,
2001Mar,56,1.8,0,0,0,0,80,20,0,0,0,,,
2001Mar,57,1.8,0,0,0,15,80,5,0,0,0,,,
2001Mar,59,1.2,0,0,9.52380952,47.61904762,38.0952381,4.76190476,0,0,0,,,
2001Mar,61,1.4,0,0,0,40,40,20,0,0,0,,,
2001Mar,62,,,,,,,,,,,,,
2001Mar,63,,,,,,,,,,,,,
2001Mar,64,1.8,1,1,7,18,44,17,8,2,2,,,
2001Mar,67,2,0,0,0,0,40,50,10,0,0,,,
2001Mar,70,1.9,0,0,0,5,45,40,10,0,0,,,
2001Mar,71,1.2,0,0,10,15,60,10,5,0,0,,,
2001Mar,72,1.7,1,3,7,15,25,20,15,10,4,,,
2001Mar,73,1.7,0,0,0,0,70,30,0,0,0,,,
2001Mar,76,1.7,0,0,5,20,40,20,10,5,0,,,
2001Mar,82,1.4,0,0,25,30,30,15,0,0,0,,,
2001Mar,85,1.6,0,0,20,25,45,10,0,0,0,,,
2001Mar,87,1.5,0,0,0,45,50,5,0,0,0,,,
2001Mar,89,1.7,0,0,0,20,50,20,10,0,0,,,
2001Mar,90,1.6,0,0,0,5,85,10,0,0,0,,,
2001Mar,91,,,,,,,,,,,,,
2001Mar,92,1.44,0,6.88859922,15.19101574,25.76957786,26.79233932,17.08613256,6.67803068,1.59430462,0,,,
2001Mar,93,,,,,,,,,,,,,
2001Mar,94,1.7,0,0,0,30,60,10,0,0,0,,,
2001Mar,95,1.5,0,3,18,29,28,16,5,1,0,,,
2001Mar,96,1.7,0,0,0,5,55,35,5,0,0,,,
2002Mar,1,1.8,0,0,0,5,80,15,0,0,0,,,
2002Mar,2,2,0,0,0,20,40,40,0,0,0,,,
2002Mar,3,1.9,0,0,0,10,50,40,0,0,0,,,
2002Mar,4,1.8,0,0,0,20,60,20,0,0,0,,,
2002Mar,5,1.8,0,0,0,5,90,5,0,0,0,,,
2002Mar,7,1.5,,,,,,,,,,,,
2002Mar,9,1.7,0,0,0,0,80,20,0,0,0,,,
2002Mar,10,1.7,0,0,5,40,50,5,0,0,0,,,
2002Mar,14,1.5,0,0,0,50,50,0,0,0,0,,,
2002Mar,15,1.9,0,0,0,10,50,35,5,0,0,,,
2002Mar,16,1.4,1,4,20,30,30,10,3,1,1,,,
2002Mar,17,1.8,0,15,20,40,20,5,0,0,0,,,
2002Mar,18,2,0,0,5,15,30,30,15,5,0,,,
2002Mar,19,1.7,0,0,0,0,50,50,0,0,0,,,
2002Mar,20,1.9,0,0,0,0,75,25,0,0,0,,,
2002Mar,22,1.7,1,2,15,25,35,15,5,1,1,,,
2002Mar,23,2.1,0,0,0,0,30,60,10,0,0,,,
2002Mar,24,1.8,0,0,0,10,45,35,10,0,0,,,
2002Mar,26,1.7,0,0,0,10,60,25,5,0,0,,,
2002Mar,28,,,,,,,,,,,,,
2002Mar,31,2,,,,,,,,,,,,
2002Mar,32,1.8,0,0,5,15,40,30,10,0,0,,,
2002Mar,33,2.2,0,0,0,0,0,80,20,0,0,,,
2002Mar,34,2.1,0,0,0,10,85,5,0,0,0,,,
2002Mar,35,,,,,,,,,,,,,
2002Mar,36,2.2,0,0,5,10,30,40,15,0,0,,,
2002Mar,37,1.8,0,0,0,0,50,50,0,0,0,,,
2002Mar,38,1.5,0,0,0,10,80,10,0,0,0,,,
2002Mar,39,1.9,0,0,0,5,55,40,0,0,0,,,
2002Mar,40,1.6,0,0,0,30,50,15,5,0,0,,,
2002Mar,41,1.5,0,0,0,35,65,0,0,0,0,,,
2002Mar,42,1.4,0,0,0,55,45,0,0,0,0,,,
2002Mar,44,,,,,,,,,,,,,
2002Mar,45,,,,,,,,,,,,,
2002Mar,46,2.27,6,5,8,11,13,13,13,11,20,,,
2002Mar,48,1.7,0,0,0,30,50,20,0,0,0,,,
2002Mar,53,1.6,0,0,0,25,75,0,0,0,0,,,
2002Mar,55,2.3,.1,.6,3.2,10.2,21,27.5,22.8,10.8,3.8,,,
2002Mar,56,1.3,0,0,0,50,40,10,0,0,0,,,
2002Mar,57,1.4,0,0,0,40,60,0,0,0,0,,,
2002Mar,59,1.7,0,0,20,30,30,20,0,0,0,,,
2002Mar,61,1.3,0,0,0,55,35,10,0,0,0,,,
2002Mar,62,,,,,,,,,,,,,
2002Mar,63,,,,,,,,,,,,,
2002Mar,64,2,1,1,3,15,30,30,15,3,2,,,
2002Mar,67,2,0,0,0,0,40,50,10,0,0,,,
2002Mar,70,1.8,0,0,0,5,60,30,5,0,0,,,
2002Mar,71,1.6,0,0,0,5,30,40,20,5,0,,,
2002Mar,72,2,5,5,8,10,17,20,15,10,10,,,
2002Mar,73,2.1,0,0,0,0,40,60,0,0,0,,,
2002Mar,76,2,0,2.5,5,15,25,30,15,5,2.5,,,
2002Mar,82,1.2,0,0,25,40,25,10,0,0,0,,,
2002Mar,85,1.8,0,5,25,30,25,15,0,0,0,,,
2002Mar,87,1.6,0,0,0,30,60,10,0,0,0,,,
2002Mar,89,1.9,0,0,0,20,50,30,0,0,0,,,
2002Mar,90,1.4,0,0,0,15,70,15,0,0,0,,,
2002Mar,91,,,,,,,,,,,,,
2002Mar,92,1.42,0,13.03113275,15.5359497,21.23516885,21.49883379,16.10384342,8.93418517,3.66088632,0,,,
2002Mar,93,,,,,,,,,,,,,
2002Mar,94,1.5,0,0,20,60,20,0,0,0,0,,,
2002Mar,95,1.8,0,2,10,21,26,22,13,4,2,,,
2002Mar,96,,,,,,,,,,,,,
,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,
,,,,,,,,,,,,,,
,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0T4_4,F4_5T4_9,F5_0
2000,1,3.3,0,0,0,0,0,5,35,50,10,0,0,0
2000,2,3.3,0,0,0,0,0,0,20,40,40,0,0,0
2000,3,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2000,4,3.6,0,0,0,0,0,0,0,40,60,0,0,0
2000,5,3.3,0,0,0,0,0,0,25,60,15,0,0,0
2000,7,3.8,,,,,,,,,,,,
2000,9,3.4,0,0,0,0,0,0,0,60,40,0,0,0
2000,10,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2000,14,3.3,0,0,0,0,0,0,0,80,20,0,0,0
2000,15,3.1,0,0,0,0,0,5,40,50,5,0,0,0
2000,16,3.25,0,0,0,0,0,5,20,50,20,5,0,0
2000,17,3,0,0,0,0,0,5,20,40,30,5,0,0
2000,18,3.3,0,0,0,0,0,5,20,45,25,5,0,0
2000,19,3.3,0,0,0,0,0,0,0,100,0,0,0,0
2000,20,3.3,0,0,0,0,0,0,20,65,15,0,0,0
2000,22,3.7,1,1,1,2,3,5,15,25,30,15,1,1
2000,23,3.3,0,0,0,0,0,0,10,60,30,0,0,0
2000,24,3.5,0,0,0,0,0,0,10,30,50,10,0,0
2000,26,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2000,28,3,0,0,0,0,0,10,30,50,10,0,0,0
2000,31,3.2,0,0,0,0,0,0,21.05263158,63.15789474,15.78947368,0,0,0
2000,32,3.2,0,0,0,0,0,0,35,55,10,0,0,0
2000,33,3.2,0,0,0,0,0,0,5,90,5,0,0,0
2000,34,3.2,0,0,0,0,0,0,5,90,5,0,0,0
2000,35,3.2,0,0,0,0,0,10,25,55,10,0,0,0
2000,36,2.9,0,0,0,0,0,16.66666667,61.11111111,22.22222222,0,0,0,0
2000,37,3.2,0,0,0,0,0,0,20,80,0,0,0,0
2000,38,3.2,0,0,0,0,0,0,30,70,0,0,0,0
2000,39,3.5,0,0,0,0,0,0,3,48,47,2,0,0
2000,40,3.2,0,0,0,0,5,5,20,55,15,0,0,0
2000,41,3.1,0,0,0,0,0,0,20,80,0,0,0,0
2000,42,3.4,0,0,0,0,0,0,0,55,45,0,0,0
2000,44,2.9,0,0,5,5,5,10,20,30,20,5,0,0
2000,45,3.4,0,0,0,0,0,0,50,50,0,0,0,0
2000,46,3.63,0,0,0,0,0,1.01010101,10.1010101,29.29292929,36.36363636,19.19191919,4.04040404,0
2000,48,3.6,0,0,0,0,0,0,0,30,60,10,0,0
2000,53,3.1,0,0,0,0,0,0,5,75,20,0,0,0
2000,55,3.6,0,0,0,0,0,.2002002,6.10610611,38.73873874,48.84884885,6.10610611,0,0
2000,56,3.2,0,0,0,0,0,0,20,60,20,0,0,0
2000,57,3.5,0,0,0,0,0,0,10,80,10,0,0,0
2000,59,3.3,0,0,0,0,0,5,15,55,20,5,0,0
2000,61,3.4,0,0,0,0,0,0,30,50,20,0,0,0
2000,62,3.3,0,0,0,0,0,0,0,35,60,5,0,0
2000,63,3.5,0,0,0,0,0,0,5,80,15,0,0,0
2000,64,3,0,1,1,3,5,20,25,30,10,3,1,1
2000,67,3.1,0,0,0,0,0,0,40,50,10,0,0,0
2000,70,3.4,0,0,0,0,0,0,25,50,25,0,0,0
2000,71,3.8,0,0,0,0,0,0,10,25,60,5,0,0
2000,72,3.3,0,0,0,0,0,12,20,35,25,8,0,0
2000,73,3.9,0,0,0,0,0,0,0,20,70,10,0,0
2000,76,,0,0,0,0,0,5,10,30,40,10,5,0
2000,82,,,,,,,,,,,,,
2000,85,3.5,,,,,,,,,,,,
2000,87,3.4,0,0,0,0,0,0,0,60,40,0,0,0
2000,89,3,0,0,0,0,0,0,20,60,20,0,0,0
2000,90,3.2,0,0,0,0,0,0,5,75,20,0,0,0
2000,91,,,,,,,,,,,,,
2000,92,3.34,0,0,0,.66783109,2.90763382,8.64070687,17.58964348,24.52481249,23.4357341,15.34984075,6.88379739,0
2000,93,3.3,0,0,0,0,0,0,20,70,10,0,0,0
2000,94,3.2,0,0,0,0,0,0,40,60,0,0,0,0
2000,95,3.3,0,0,0,2,4,9,20,26,21,12,5,1
2000,96,3.5,0,0,0,0,0,0,5,60,35,0,0,0
2000Q4,1,3.2,0,0,0,0,0,5,35,50,10,0,0,0
2000Q4,2,3.2,0,0,0,0,0,0,20,50,30,0,0,0
2000Q4,3,3.2,0,0,0,0,0,0,30,50,20,0,0,0
2000Q4,4,3.5,0,0,0,0,0,0,10,30,50,10,0,0
2000Q4,5,2.5,0,0,0,0,5,20,60,15,0,0,0,0
2000Q4,7,3.9,,,,,,,,,,,,
2000Q4,9,3.3,0,0,0,0,0,0,10,80,10,0,0,0
2000Q4,10,3.6,0,0,0,0,0,5.55555556,22.22222222,44.44444444,22.22222222,5.55555556,0,0
2000Q4,14,3,0,0,0,0,0,0,40,60,0,0,0,0
2000Q4,15,2.8,0,0,0,0,0,5,45,50,0,0,0,0
2000Q4,16,3,0,0,0,0,0,5,20,50,20,5,0,0
2000Q4,17,3.5,0,0,0,0,0,5,20,40,30,5,0,0
2000Q4,18,3.4,0,0,0,0,5,10,15,35,20,10,5,0
2000Q4,19,3.2,0,0,0,0,0,0,20,80,0,0,0,0
2000Q4,20,3.3,0,0,0,0,0,0,10,70,20,0,0,0
2000Q4,22,3.7,.98039216,.98039216,1.96078431,2.94117647,3.92156863,3.92156863,19.60784314,19.60784314,29.41176471,14.70588235,.98039216,.98039216
2000Q4,23,3.2,0,0,0,0,0,0,25,50,25,0,0,0
2000Q4,24,3.6,0,0,0,0,0,0,10,25,50,15,0,0
2000Q4,26,3.7,0,0,0,0,0,0,0,25,50,25,0,0
2000Q4,28,2.6,0,0,0,0,0,25,50,25,0,0,0,0
2000Q4,31,3,,,,,,,,,,,,
2000Q4,32,3.1,0,0,0,0,0,10,40,45,5,0,0,0
2000Q4,33,3,0,0,0,0,0,0,20,80,0,0,0,0
2000Q4,34,3,0,0,0,0,0,0,10,90,0,0,0,0
2000Q4,35,3,0,0,0,0,5,15,30,35,15,0,0,0
2000Q4,36,2.9,0,0,0,0,0,10,50,40,0,0,0,0
2000Q4,37,3.1,0,0,0,0,0,0,40,60,0,0,0,0
2000Q4,38,3.2,0,0,0,0,0,0,30,70,0,0,0,0
2000Q4,39,3.6,0,0,0,0,0,0,0,35,60,5,0,0
2000Q4,40,3.2,0,0,0,0,5,5,25,45,20,0,0,0
2000Q4,41,3.2,0,0,0,0,0,0,20,70,10,0,0,0
2000Q4,42,3.3,,,,,,,,,,,,
2000Q4,44,,,,,,,,,,,,,
2000Q4,45,,,,,,,,,,,,,
2000Q4,46,3.85,0,0,0,0,0,2.02020202,9.09090909,19.19191919,27.27272727,24.24242424,13.13131313,5.05050505
2000Q4,48,3.6,0,0,0,0,0,0,0,40,40,20,0,0
2000Q4,53,2.9,0,0,0,0,0,0,60,30,10,0,0,0
2000Q4,55,3.6,0,0,0,.1,.6,4.1,14.8,29.8,33.1,14.8,2.5,.2
2000Q4,56,2.9,0,0,0,0,0,0,50,40,10,0,0,0
2000Q4,57,,0,0,0,0,0,0,0,50,50,0,0,0
2000Q4,59,3.2,0,0,0,0,0,5,20,50,20,5,0,0
2000Q4,61,3,0,0,0,0,0,0,50,40,10,0,0,0
2000Q4,62,,,,,,,,,,,,,
2000Q4,63,,,,,,,,,,,,,
2000Q4,64,3.2,0,1,1,3,5,20,25,30,10,3,1,1
2000Q4,67,3,0,0,0,0,0,0,50,50,0,0,0,0
2000Q4,70,3,0,0,0,0,0,0,25,50,25,0,0,0
2000Q4,71,4,0,0,0,0,0,0,3,7,30,50,10,0
2000Q4,72,3.1,0,0,0,0,2,10,25,30,20,10,2,1
2000Q4,73,3.9,0,0,0,0,0,0,0,15,70,15,0,0
2000Q4,76,,0,0,0,2.5,5,7.5,10,15,30,15,10,5
2000Q4,82,,,,,,,,,,,,,
2000Q4,85,3.6,0,0,0,0,0,0,20,30,40,10,0,0
2000Q4,87,3.3,0,0,0,0,0,0,20,60,20,0,0,0
2000Q4,89,2.8,0,0,0,0,0,10,60,20,10,0,0,0
2000Q4,90,3.3,0,0,0,0,0,0,5,75,20,0,0,0
2000Q4,91,,,,,,,,,,,,,
2000Q4,92,3.18,0,0,0,1.89382179,5.53658284,11.96315844,19.1244955,22.63272276,19.8282107,12.8531512,6.16785677,0
2000Q4,93,,,,,,,,,,,,,
2000Q4,94,3,0,0,0,0,0,0,50,50,0,0,0,0
2000Q4,95,3.4,0,0,1,3,5,9,16,20,18,14,9,5
2000Q4,96,3.3,0,0,0,0,0,0,10,50,35,5,0,0
2001,1,3.1,0,0,0,0,0,5,38,47,10,0,0,0
2001,2,3.1,0,0,0,0,0,0,30,40,30,0,0,0
2001,3,2.8,0,0,0,0,0,10,60,30,0,0,0,0
2001,4,3.2,0,0,0,0,0,0,10,60,30,0,0,0
2001,5,3.1,0,0,0,0,0,5,20,55,15,5,0,0
2001,7,3.5,,,,,,,,,,,,
2001,9,3.1,0,0,0,0,0,0,10,70,20,0,0,0
2001,10,3.2,0,0,0,0,0,5,20,40,30,5,0,0
2001,14,3,0,0,0,0,0,0,40,60,0,0,0,0
2001,15,2.8,0,0,0,0,0,10,45,45,0,0,0,0
2001,16,3,0,0,0,1,3,10,30,30,20,5,1,0
2001,17,3.3,0,0,0,0,0,5,20,40,30,5,0,0
2001,18,3.5,0,0,0,0,0,5,20,35,30,10,0,0
2001,19,2.8,0,0,0,0,0,0,80,20,0,0,0,0
2001,20,3.1,0,0,0,0,0,0,25,65,10,0,0,0
2001,22,3.2,5,1,1,3,7,10,20,25,20,5,2,1
2001,23,3,0,0,0,0,0,0,40,50,10,0,0,0
2001,24,3.3,0,0,0,0,0,5,20,40,30,5,0,0
2001,26,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2001,28,3,0,0,0,0,0,15,30,40,15,0,0,0
2001,31,2.9,,,,,,,,,,,,
2001,32,2.8,0,0,0,0,10,25,45,20,0,0,0,0
2001,33,2.9,0,0,0,0,0,0,10,90,0,0,0,0
2001,34,3,0,0,0,0,0,0,15,85,0,0,0,0
2001,35,,,,,,,,,,,,,
2001,36,2.9,0,0,0,0,0,20,45,35,0,0,0,0
2001,37,3,0,0,0,0,0,0,50,50,0,0,0,0
2001,38,3.1,0,0,0,0,0,0,50,50,0,0,0,0
2001,39,3.2,0,0,0,0,0,0,25,55,20,0,0,0
2001,40,3,0,0,0,0,5,10,35,40,10,0,0,0
2001,41,2.9,0,0,0,0,0,0,50,50,0,0,0,0
2001,42,3,0,0,0,0,0,0,30,60,10,0,0,0
2001,44,3.1,0,0,0,5,5,5,20,35,25,5,0,0
2001,45,2.9,0,0,0,0,0,0,75,25,0,0,0,0
2001,46,3.66,0,0,1.02040816,2.04081633,5.10204082,8.16326531,12.24489796,15.30612245,16.32653061,14.28571429,11.2244898,14.28571429
2001,48,3.4,0,0,0,0,0,0,20,50,30,0,0,0
2001,53,3.3,0,0,0,0,0,0,5,70,25,0,0,0
2001,55,2.9,0,0,0,.7007007,5.40540541,19.21921922,34.03403403,28.92892893,10.11011011,1.5015015,.1001001,0
2001,56,2.8,0,0,0,0,0,0,50,40,10,0,0,0
2001,57,3.2,0,0,0,0,0,0,20,70,10,0,0,0
2001,59,3.2,0,0,0,0,5,15,30,40,10,0,0,0
2001,61,2.8,0,0,0,0,0,10,50,30,10,0,0,0
2001,62,3.2,0,0,0,0,0,0,35,60,5,0,0,0
2001,63,3,0,0,0,0,0,0,15,60,25,0,0,0
2001,64,3,0,1,1,3,5,20,30,25,10,3,1,1
2001,67,2.9,0,0,0,0,0,20,50,30,0,0,0,0
2001,70,3.3,0,0,0,0,0,5,20,45,20,10,0,0
2001,71,3.2,0,0,0,0,0,5,15,60,13,7,0,0
2001,72,3,0,0,0,2,6,12,25,30,15,8,2,0
2001,73,3.6,0,0,0,0,0,0,0,30,60,10,0,0
2001,76,,0,0,0,0,2.5,5,15,25,30,15,5,2.5
2001,82,,,,,,,,,,,,,
2001,85,2.9,0,0,0,0,10,20,30,20,10,10,0,0
2001,87,3.3,0,0,0,0,0,0,40,50,10,0,0,0
2001,89,3.1,0,0,0,0,0,10,10,65,15,0,0,0
2001,90,3,0,0,0,0,0,0,5,80,15,0,0,0
2001,91,,,,,,,,,,,,,
2001,92,3.09,,,,,,,,,,,,
2001,93,3.4,0,0,0,0,0,0,10,60,30,0,0,0
2001,94,2.7,0,0,0,0,0,20,60,20,0,0,0,0
2001,95,3.1,0,0,0,5,8,15,19,19,16,10,5,3
2001,96,2.9,0,0,0,0,0,5,30,55,10,0,0,0
2001Q4,1,3,0,0,0,0,0,7,42,43,8,0,0,0
2001Q4,2,3.1,0,0,0,0,0,10,30,40,20,0,0,0
2001Q4,3,2.8,0,0,0,0,0,20,50,30,0,0,0,0
2001Q4,4,3.1,0,0,0,0,0,0,30,40,30,0,0,0
2001Q4,5,2.9,0,0,0,0,0,20,60,20,0,0,0,0
2001Q4,7,3.1,,,,,,,,,,,,
2001Q4,9,2.9,0,0,0,0,0,0,60,40,0,0,0,0
2001Q4,10,3.1,0,0,0,0,0,0,30,30,30,10,0,0
2001Q4,14,2.8,0,0,0,0,0,10,70,20,0,0,0,0
2001Q4,15,2.5,0,0,0,0,0,4.54545455,40.90909091,27.27272727,22.72727273,4.54545455,0,0
2001Q4,16,2.7,0,1,1,3,10,20,30,20,10,3,1,1
2001Q4,17,3,0,0,0,0,0,5,20,40,30,5,0,0
2001Q4,18,3.6,0,0,0,0,5,10,15,30,25,10,5,0
2001Q4,19,2.5,0,0,0,0,0,0,100,0,0,0,0,0
2001Q4,20,3.2,0,0,0,0,0,0,10,70,20,0,0,0
2001Q4,22,3,1,1,1,4,7,16,25,25,12,5,2,1
2001Q4,23,2.7,0,0,0,0,0,20,40,30,10,0,0,0
2001Q4,24,3.1,0,0,0,0,0,5,30,40,20,5,0,0
2001Q4,26,3.3,0,0,0,0,0,0,25,50,25,0,0,0
2001Q4,28,2.6,0,0,0,0,0,30,40,30,0,0,0,0
2001Q4,31,2.9,,,,,,,,,,,,
2001Q4,32,2.7,0,0,0,10,30,40,15,5,0,0,0,0
2001Q4,33,2.6,0,0,0,0,0,0,90,10,0,0,0,0
2001Q4,34,2.7,0,0,0,0,0,0,20,80,0,0,0,0
2001Q4,35,,,,,,,,,,,,,
2001Q4,36,2.8,0,0,0,0,0,10,60,30,0,0,0,0
2001Q4,37,3,0,0,0,0,0,0,50,50,0,0,0,0
2001Q4,38,3,0,0,0,0,0,0,30,70,0,0,0,0
2001Q4,39,3,0,0,0,0,0,0,45,50,5,0,0,0
2001Q4,40,2.8,0,0,0,0,5,15,40,35,5,0,0,0
2001Q4,41,2.8,0,0,0,0,0,0,75,25,0,0,0,0
2001Q4,42,3.1,,,,,,,,,,,,
2001Q4,44,,,,,,,,,,,,,
2001Q4,45,,,,,,,,,,,,,
2001Q4,46,3.43,1,1,2,4,7,10,12,14,14,12,9,14
2001Q4,48,3.2,0,0,0,0,0,0,30,50,20,0,0,0
2001Q4,53,3.2,0,0,0,0,0,0,10,75,15,0,0,0
2001Q4,55,2.5,0,.1,1.2,5.5,15.4,25.8,26.6,16.6,6.7,1.8,.3,0
2001Q4,56,2.4,0,0,0,0,10,40,30,15,5,0,0,0
2001Q4,57,,0,0,0,0,0,0,50,50,0,0,0,0
2001Q4,59,3.1,0,0,0,0,0,10,30,30,20,10,0,0
2001Q4,61,2.7,0,0,0,0,0,20,50,30,0,0,0,0
2001Q4,62,,,,,,,,,,,,,
2001Q4,63,,,,,,,,,,,,,
2001Q4,64,3,0,1,1,3,5,20,30,25,10,3,1,1
2001Q4,67,2.9,0,0,0,0,0,10,80,10,0,0,0,0
2001Q4,70,3,0,0,0,0,0,10,20,35,20,15,0,0
2001Q4,71,2.6,0,0,0,2.94117647,8.82352941,14.70588235,39.21568627,19.60784314,9.80392157,4.90196078,0,0
2001Q4,72,3,0,0,0,3,7,10,18,25,17,12,6,2
2001Q4,73,3.9,0,0,0,0,0,0,0,25,60,15,0,0
2001Q4,76,,0,0,1,1.5,2.5,5,10,20,25,20,10,5
2001Q4,82,,,,,,,,,,,,,
2001Q4,85,3,0,0,0,0,15,20,30,20,10,5,0,0
2001Q4,87,2.8,0,0,0,0,0,20,50,30,0,0,0,0
2001Q4,89,2.8,0,0,0,0,0,20,50,20,10,0,0,0
2001Q4,90,2.9,0,0,0,0,0,0,20,65,15,0,0,0
2001Q4,91,,,,,,,,,,,,,
2001Q4,92,3.13,,,,,,,,,,,,
2001Q4,93,,,,,,,,,,,,,
2001Q4,94,2.5,0,0,0,0,10,20,50,20,0,0,0,0
2001Q4,95,3,0,0,2,6,10,14,19,17,14,10,5,3
2001Q4,96,2.6,0,0,0,0,5,20,40,25,10,0,0,0
,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T7_5,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0,
2000,1,9.2,0,0,0,15,60,20,5,0,0,0,0,
2000,2,9.2,0,0,0,20,80,0,0,0,0,0,0,
2000,3,9.3,0,0,0,0,80,20,0,0,0,0,0,
2000,4,9.2,0,0,0,10,80,10,0,0,0,0,0,
2000,5,9.1,0,0,0,5,55,40,0,0,0,0,0,
2000,7,9.2,,,,,,,,,,,,
2000,9,9.2,0,0,0,40,60,0,0,0,0,0,0,
2000,10,8.8,0,0,0,60,30,10,0,0,0,0,0,
2000,14,9.3,0,0,0,0,100,0,0,0,0,0,0,
2000,15,9,0,0,10,40,45,5,0,0,0,0,0,
2000,16,9.3,0,0,5,10,60,20,5,0,0,0,0,
2000,17,9,0,0,5,30,50,15,0,0,0,0,0,
2000,18,9.1,0,0,5,30,40,20,5,0,0,0,0,
2000,19,9.2,0,0,0,0,80,20,0,0,0,0,0,
2000,20,9.1,0,0,0,5,90,5,0,0,0,0,0,
2000,22,9,1,1,4,25,30,25,10,2,1,1,0,
2000,23,9.1,0,0,0,40,50,10,0,0,0,0,0,
2000,24,9,0,0,0,30,65,5,0,0,0,0,0,
2000,26,9.2,0,0,0,10,85,5,0,0,0,0,0,
2000,28,,,,,,,,,,,,,
2000,31,,,,,,,,,,,,,
2000,32,9.1,0,0,5,30,55,10,0,0,0,0,0,
2000,33,9.2,0,0,0,0,90,10,0,0,0,0,0,
2000,34,,0,0,0,5,90,5,0,0,0,0,0,
2000,35,9.3,0,0,0,20,60,20,0,0,0,0,0,
2000,36,9.4,0,0,0,5,40,40,15,0,0,0,0,
2000,37,9.2,0,0,0,0,90,10,0,0,0,0,0,
2000,38,9.4,0,0,0,0,80,20,0,0,0,0,0,
2000,39,9.1,0,0,0,30,60,10,0,0,0,0,0,
2000,40,8.6,0,5,30,40,20,5,0,0,0,0,0,
2000,41,9.2,0,0,0,10,90,0,0,0,0,0,0,
2000,42,9.3,0,0,0,20,80,0,0,0,0,0,0,
2000,44,9.5,0,0,0,5,20,40,15,10,5,5,0,
2000,45,9.4,0,0,0,0,75,25,0,0,0,0,0,
2000,46,9.36,0,0,0,2.02020202,76.76767677,21.21212121,0,0,0,0,0,
2000,48,9,0,0,0,40,60,0,0,0,0,0,0,
2000,53,9.2,0,0,0,20,75,5,0,0,0,0,0,
2000,55,9.2,0,0,0,1.7,98.1,.2,0,0,0,0,0,
2000,56,,0,0,5,20,70,5,0,0,0,0,0,
2000,57,9.5,0,0,0,30,70,0,0,0,0,0,0,
2000,59,,0,0,0,0,30,60,10,0,0,0,0,
2000,61,9.2,0,0,0,35,55,10,0,0,0,0,0,
2000,62,9.2,0,0,0,0,10,80,10,0,0,0,0,
2000,63,,0,0,0,30,70,0,0,0,0,0,0,
2000,64,9,1,5,15,18,24,15,15,5,1,1,0,
2000,67,9.2,0,0,0,20,60,20,0,0,0,0,0,
2000,70,9.3,0,0,0,20,55,25,0,0,0,0,0,
2000,71,8.8,0,5,15,60,15,5,0,0,0,0,0,
2000,72,9.1,0,0,0,30,65,5,0,0,0,0,0,
2000,73,8.5,0,0,0,60,40,0,0,0,0,0,0,
2000,76,9.1,0,0,5,30,50,10,5,0,0,0,0,
2000,82,,,,,,,,,,,,,
2000,85,9.4,0,0,0,0,50,40,10,0,0,0,0,
2000,87,9.2,0,0,0,20,70,10,0,0,0,0,0,
2000,89,9.3,0,0,0,30,50,20,0,0,0,0,0,
2000,90,9.4,0,0,0,15,75,10,0,0,0,0,0,
2000,91,9,0,0,0,50.05005005,45.24524525,4.7047047,0,0,0,0,0,
2000,92,9.22,0,0,0,6.2,74.46,19.29,.05,0,0,0,0,
2000,93,9.3,0,0,0,20,50,30,0,0,0,0,0,
2000,94,9.5,0,0,0,0,50,50,0,0,0,0,0,
2000,95,9,1.98019802,3.96039604,15.84158416,30.69306931,29.7029703,12.87128713,4.95049505,0,0,0,0,
2000,96,8.6,0,0,10,70,15,5,0,0,0,0,0,
2001,1,8.5,0,0,15,60,20,5,0,0,0,0,0,
2001,2,8.4,0,30,40,30,0,0,0,0,0,0,0,
2001,3,8.6,0,0,0,50,50,0,0,0,0,0,0,
2001,4,8.5,0,0,30,50,20,0,0,0,0,0,0,
2001,5,8.7,0,0,10,55,35,0,0,0,0,0,0,
2001,7,8.5,,,,,,,,,,,,
2001,9,8.6,0,0,10,80,10,0,0,0,0,0,0,
2001,10,8.2,0,0,35,40,20,5,0,0,0,0,0,
2001,14,8.8,0,0,0,80,20,0,0,0,0,0,0,
2001,15,8.75,0,0,18.18181818,45.45454545,31.81818182,4.54545455,0,0,0,0,0,
2001,16,8.7,0,5,20,40,20,10,5,0,0,0,0,
2001,17,8.7,0,5,30,50,15,0,0,0,0,0,0,
2001,18,8,10,25,30,25,10,0,0,0,0,0,0,
2001,19,8.5,0,0,0,80,20,0,0,0,0,0,0,
2001,20,8.6,0,0,20,70,10,0,0,0,0,0,0,
2001,22,8.6,1,1,10,25,25,20,10,5,2,1,0,
2001,23,8.4,0,10,40,40,10,0,0,0,0,0,0,
2001,24,8.1,0,30,50,15,5,0,0,0,0,0,0,
2001,26,8.7,0,0,10,80,10,0,0,0,0,0,0,
2001,28,,,,,,,,,,,,,
2001,31,,,,,,,,,,,,,
2001,32,8.5,0,10,40,40,10,0,0,0,0,0,0,
2001,33,8.5,0,0,5,90,5,0,0,0,0,0,0,
2001,34,,0,0,0,90,10,0,0,0,0,0,0,
2001,35,,,,,,,,,,,,,
2001,36,9.2,0,0,5,15,45,30,5,0,0,0,0,
2001,37,8.4,0,0,10,80,10,0,0,0,0,0,0,
2001,38,9,0,0,0,20,80,0,0,0,0,0,0,
2001,39,8.5,0,5,35,55,5,0,0,0,0,0,0,
2001,40,8.3,0,15,45,25,10,5,0,0,0,0,0,
2001,41,8.4,0,0,60,40,0,0,0,0,0,0,0,
2001,42,8.9,0,0,0,55,45,0,0,0,0,0,0,
2001,44,9.3,0,0,0,10,25,35,20,10,0,0,0,
2001,45,8.8,0,0,0,75,25,0,0,0,0,0,0,
2001,46,9.44,0,2.02020202,8.08080808,17.17171717,26.26262626,24.24242424,15.15151515,6.06060606,1.01010101,0,0,
2001,48,8.1,0,30,50,20,0,0,0,0,0,0,0,
2001,53,8.6,0,0,20,75,5,0,0,0,0,0,0,
2001,55,8.8,0,0,6.09390609,69.93006993,23.67632368,.2997003,0,0,0,0,0,
2001,56,,0,10,50,30,10,0,0,0,0,0,0,
2001,57,8.7,0,0,10,70,20,0,0,0,0,0,0,
2001,59,,0,5,20,50,20,5,0,0,0,0,0,
2001,61,8.6,0,0,30,55,15,0,0,0,0,0,0,
2001,62,8.4,0,0,0,55,45,0,0,0,0,0,0,
2001,63,,0,0,40,50,10,0,0,0,0,0,0,
2001,64,8.4,5,15,30,10,17,8,8,5,1,1,0,
2001,67,8.9,0,0,10,40,40,10,0,0,0,0,0,
2001,70,8.6,0,0,15,55,30,0,0,0,0,0,0,
2001,71,7.9,5,50,30,15,0,0,0,0,0,0,0,
2001,72,8.3,5,5,35,30,20,5,0,0,0,0,0,
2001,73,8.3,0,0,50,20,30,0,0,0,0,0,0,
2001,76,8.3,10,20,40,20,7.5,2.5,0,0,0,0,0,
2001,82,,,,,,,,,,,,,
2001,85,9.3,0,0,0,0,40,30,25,5,0,0,0,
2001,87,8.3,0,20,60,20,0,0,0,0,0,0,0,
2001,89,8.9,0,0,10,50,30,10,0,0,0,0,0,
2001,90,8.9,0,0,10,75,15,0,0,0,0,0,0,
2001,91,8.5,0,0,0,89.48948949,9.90990991,.6006006,0,0,0,0,0,
2001,92,8.84,0,5.89378901,17.94740612,28.65036325,26.88018009,14.81633071,4.79893584,.91067226,.10232273,0,0,
2001,93,8.9,0,0,20,50,30,0,0,0,0,0,0,
2001,94,9.1,0,0,0,30,50,20,0,0,0,0,0,
2001,95,8.2,15.84158416,21.78217822,26.73267327,20.79207921,9.9009901,2.97029703,1.98019802,0,0,0,0,
2001,96,8.2,0,15,50,30,5,0,0,0,0,0,0,
2001Feb,1,8.8,0,0,10,40,40,10,0,0,0,0,0,
2001Feb,2,8.7,0,0,30,70,0,0,0,0,0,0,0,
2001Feb,3,8.9,0,0,0,30,60,10,0,0,0,0,0,
2001Feb,4,8.8,0,0,10,60,30,0,0,0,0,0,0,
2001Feb,5,9,0,0,0,45,50,5,0,0,0,0,0,
2001Feb,7,8.6,,,,,,,,,,,,
2001Feb,9,8.9,0,0,10,70,20,0,0,0,0,0,0,
2001Feb,10,8.3,0,0,0,63.15789474,31.57894737,5.26315789,0,0,0,0,0,
2001Feb,14,9,0,0,0,50,50,0,0,0,0,0,0,
2001Feb,15,8.75,0,0,20,45,30,5,0,0,0,0,0,
2001Feb,16,9,0,0,5,20,40,20,10,5,0,0,0,
2001Feb,17,8.9,0,5,30,50,15,0,0,0,0,0,0,
2001Feb,18,8.5,5,25,30,30,10,0,0,0,0,0,0,
2001Feb,19,8.7,0,0,0,100,0,0,0,0,0,0,0,
2001Feb,20,8.7,0,0,30,60,10,0,0,0,0,0,0,
2001Feb,22,8.8,1,1,5,25,25,23,12,5,2,1,0,
2001Feb,23,8.7,0,0,30,50,20,0,0,0,0,0,0,
2001Feb,24,8.4,0,5,50,40,5,0,0,0,0,0,0,
2001Feb,26,9,0,0,0,40,60,0,0,0,0,0,0,
2001Feb,28,,,,,,,,,,,,,
2001Feb,31,,,,,,,,,,,,,
2001Feb,32,8.6,0,5,35,45,10,5,0,0,0,0,0,
2001Feb,33,8.9,0,0,10,80,10,0,0,0,0,0,0,
2001Feb,34,,0,0,0,0,90,10,0,0,0,0,0,
2001Feb,35,8.7,0,0,20,50,20,10,0,0,0,0,0,
2001Feb,36,9.5,0,0,0,5,40,40,15,0,0,0,0,
2001Feb,37,8.7,0,0,0,90,10,0,0,0,0,0,0,
2001Feb,38,9.2,0,0,0,20,80,0,0,0,0,0,0,
2001Feb,39,8.7,0,0,20,55,25,0,0,0,0,0,0,
2001Feb,40,8.5,0,10,40,30,15,5,0,0,0,0,0,
2001Feb,41,8.7,0,0,0,90,10,0,0,0,0,0,0,
2001Feb,42,9.1,0,0,0,20,80,0,0,0,0,0,0,
2001Feb,44,,,,,,,,,,,,,
2001Feb,45,,,,,,,,,,,,,
2001Feb,46,9.79,0,0,1.01010101,7.07070707,22.22222222,35.35353535,25.25252525,8.08080808,1.01010101,0,0,
2001Feb,48,8.5,0,10,40,40,10,0,0,0,0,0,0,
2001Feb,53,8.9,0,0,10,60,30,0,0,0,0,0,0,
2001Feb,55,8.9,0,0,.3,62.4,37.1,.2,0,0,0,0,0,
2001Feb,56,,0,0,10,60,30,0,0,0,0,0,0,
2001Feb,57,,,,,,,,,,,,,
2001Feb,59,,0,10,20,50,20,0,0,0,0,0,0,
2001Feb,61,8.9,0,0,20,50,30,0,0,0,0,0,0,
2001Feb,62,,,,,,,,,,,,,
2001Feb,63,,,,,,,,,,,,,
2001Feb,64,8.7,3,10,22,15,20,12,11,5,1,1,0,
2001Feb,67,9,0,0,10,40,40,10,0,0,0,0,0,
2001Feb,70,8.8,0,0,10,60,30,0,0,0,0,0,0,
2001Feb,71,8.3,5,30,50,10,5,0,0,0,0,0,0,
2001Feb,72,8.6,0,5,15,40,35,5,0,0,0,0,0,
2001Feb,73,8.5,0,0,0,100,0,0,0,0,0,0,0,
2001Feb,76,8.5,5,10,30,40,10,5,0,0,0,0,0,
2001Feb,82,,,,,,,,,,,,,
2001Feb,85,9.1,0,0,0,0,40,30,25,5,0,0,0,
2001Feb,87,8.8,0,0,10,70,20,0,0,0,0,0,0,
2001Feb,89,8.9,0,0,10,50,30,10,0,0,0,0,0,
2001Feb,90,8.7,0,0,5,85,10,0,0,0,0,0,0,
2001Feb,91,8.3,0,0,0,99,1,0,0,0,0,0,0,
2001Feb,92,8.93,0,2.94768612,14.1750503,30.46277666,31.81086519,16.13682093,3.9637827,.47283702,.03018109,0,0,
2001Feb,93,,,,,,,,,,,,,
2001Feb,94,9,0,0,0,40,60,0,0,0,0,0,0,
2001Feb,95,8.3,12,20,27,23,14,4,0,0,0,0,0,
2001Feb,96,8.5,0,0,30,60,10,0,0,0,0,0,0,
2002Feb,1,8.2,0,10,40,40,10,0,0,0,0,0,0,
2002Feb,2,7.9,0,70,30,0,0,0,0,0,0,0,0,
2002Feb,3,8.4,0,0,0,70,30,0,0,0,0,0,0,
2002Feb,4,8.3,0,10,60,20,10,0,0,0,0,0,0,
2002Feb,5,8.8,0,0,5,60,35,0,0,0,0,0,0,
2002Feb,7,8.4,,,,,,,,,,,,
2002Feb,9,8.3,0,10,70,20,0,0,0,0,0,0,0,
2002Feb,10,8,0,0,35,40,20,5,0,0,0,0,0,
2002Feb,14,8.5,0,0,30,70,0,0,0,0,0,0,0,
2002Feb,15,8.7,0,10,10,50,20,10,0,0,0,0,0,
2002Feb,16,8.4,0,5,10,40,30,10,5,0,0,0,0,
2002Feb,17,8.2,0,5,30,50,15,0,0,0,0,0,0,
2002Feb,18,7.5,45,35,20,0,0,0,0,0,0,0,0,
2002Feb,19,8.1,0,20,80,0,0,0,0,0,0,0,0,
2002Feb,20,8.2,0,0,60,40,0,0,0,0,0,0,0,
2002Feb,22,8.3,1,3,10,25,20,20,12,6,2,1,0,
2002Feb,23,8,0,20,50,20,10,0,0,0,0,0,0,
2002Feb,24,7.7,25,40,25,10,0,0,0,0,0,0,0,
2002Feb,26,8.4,0,5,50,45,0,0,0,0,0,0,0,
2002Feb,28,,,,,,,,,,,,,
2002Feb,31,,,,,,,,,,,,,
2002Feb,32,8.2,5,30,45,15,5,0,0,0,0,0,0,
2002Feb,33,8,0,5,90,5,0,0,0,0,0,0,0,
2002Feb,34,,0,0,0,90,10,0,0,0,0,0,0,
2002Feb,35,,,,,,,,,,,,,
2002Feb,36,9.3,0,0,0,20,45,25,10,0,0,0,0,
2002Feb,37,7.9,0,80,20,0,0,0,0,0,0,0,0,
2002Feb,38,8.8,0,0,10,80,10,0,0,0,0,0,0,
2002Feb,39,8.3,0,15,50,35,0,0,0,0,0,0,0,
2002Feb,40,8.1,0,20,50,25,5,0,0,0,0,0,0,
2002Feb,41,8.1,0,25,75,0,0,0,0,0,0,0,0,
2002Feb,42,8.8,0,0,10,80,10,0,0,0,0,0,0,
2002Feb,44,,,,,,,,,,,,,
2002Feb,45,,,,,,,,,,,,,
2002Feb,46,10.01,.99009901,1.98019802,4.95049505,8.91089109,14.85148515,18.81188119,18.81188119,14.85148515,8.91089109,6.93069307,0,
2002Feb,48,7.5,30,50,20,0,0,0,0,0,0,0,0,
2002Feb,53,8,0,30,60,10,0,0,0,0,0,0,0,
2002Feb,55,8.6,0,1.8,31.3,53.9,12.5,.5,0,0,0,0,0,
2002Feb,56,,0,10,60,30,0,0,0,0,0,0,0,
2002Feb,57,,,,,,,,,,,,,
2002Feb,59,,10,30,30,20,10,0,0,0,0,0,0,
2002Feb,61,8.2,0,10,55,35,0,0,0,0,0,0,0,
2002Feb,62,,,,,,,,,,,,,
2002Feb,63,,,,,,,,,,,,,
2002Feb,64,8.1,5,20,30,14,10,7,7,5,1,1,0,
2002Feb,67,8.7,0,0,30,60,10,0,0,0,0,0,0,
2002Feb,70,8.5,0,0,30,55,15,0,0,0,0,0,0,
2002Feb,71,7.6,10,50,30,7,3,0,0,0,0,0,0,
2002Feb,72,7.9,10,25,25,20,15,5,0,0,0,0,0,
2002Feb,73,8.2,0,0,70,30,0,0,0,0,0,0,0,
2002Feb,76,7.8,32.5,30,20,10,5,2.5,0,0,0,0,0,
2002Feb,82,,,,,,,,,,,,,
2002Feb,85,9.6,0,0,0,0,35,35,20,5,5,0,0,
2002Feb,87,8,0,40,50,10,0,0,0,0,0,0,0,
2002Feb,89,8.6,0,0,20,50,30,0,0,0,0,0,0,
2002Feb,90,8,0,0,60,40,0,0,0,0,0,0,0,
2002Feb,91,7.9,0,0,0,99.7,.3,0,0,0,0,0,0,
2002Feb,92,8.73,0,8.57532236,20.7359262,27.93793899,23.96477618,13.09361568,4.54974316,1.0063948,.13628263,0,0,
2002Feb,93,,,,,,,,,,,,,
2002Feb,94,8.5,0,0,0,60,40,0,0,0,0,0,0,
2002Feb,95,7.4,53,22,16,6,3,0,0,0,0,0,0,
2002Feb,96,,,,,,,,,,,,,
,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2000Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,
2000,1,2.1,0,0,0,5,30,40,20,5,0,,,
2000,3,2.2,0,0,0,0,10,80,10,0,0,,,
2000,4,2.2,0,0,0,0,40,50,10,0,0,,,
2000,5,1.9,0,0,0,0,80,20,0,0,0,,,
2000,7,2.1,,,,,,,,,,,,
2000,9,2.1,0,0,0,0,30,70,0,0,0,,,
2000,10,2.1,0,0,0,0,10,80,10,0,0,,,
2000,11,1.8,0,0,0,5,70,25,0,0,0,,,
2000,14,2,0,0,0,0,30,70,0,0,0,,,
2000,15,2.1,0,0,0,0,30,65,5,0,0,,,
2000,17,2,0,0,5,15,25,45,10,0,0,,,
2000,19,2.3,0,0,0,0,0,100,0,0,0,,,
2000,20,2,0,0,0,0,30,70,0,0,0,,,
2000,22,2,1,1,3,13,30,35,13,3,1,,,
2000,26,2.1,0,0,0,0,30,60,10,0,0,,,
2000,28,2.1,0,0,0,0,20,70,10,0,0,,,
2000,29,1.8,0,0,0,0,70,30,0,0,0,,,
2000,30,2.1,0,0,0,0,5,90,5,0,0,,,
2000,31,2.2,0,0,0,0,10,60,30,0,0,,,
2000,32,2.1,0,0,0,0,30,50,20,0,0,,,
2000,33,2.5,0,0,0,0,0,70,30,0,0,,,
2000,35,2.2,0,0,0,0,0,90,10,0,0,,,
2000,36,2,0,0,5,20,30,40,5,0,0,,,
2000,37,2,0,0,0,0,50,50,0,0,0,,,
2000,39,2.1,0,0,0,0,10,90,0,0,0,,,
2000,41,2.1,0,0,0,0,20,80,0,0,0,,,
2000,43,2.1,0,0,0,0,5,90,5,0,0,,,
2000,45,1.92,0,.10001,2.18021802,15.80158016,38.81388139,32.71327133,9.44094409,.92009201,.030003,,,
2000,46,2.3,0,0,0,.29,14.72,60.42,23.78,.79,0,,,
2000,48,2.1,0,0,0,0,40,50,10,0,0,,,
2000,53,2.1,0,0,0,0,30,70,0,0,0,,,
2000,54,2.1,0,0,0,5,40,45,10,0,0,,,
2000,55,2.1,0,0,0,.2997003,30.06993007,65.33466533,4.2957043,0,0,,,
2000,56,2.2,0,0,0,0,20,70,10,0,0,,,
2000,57,1.9,0,0,0,0,60,30,10,0,0,,,
2000,59,2.1,0,0,0,0,25,50,25,0,0,,,
2000,64,2,0,0,0,0,30,50,20,0,0,,,
2000,67,2,0,0,0,0,50,50,0,0,0,,,
2000,70,2.2,0,0,0,0,20,75,5,0,0,,,
2000,71,2,0,0,0,0,45,50,5,0,0,,,
2000,72,2.1,0,0,0,0,25,65,10,0,0,,,
2000,73,1.9,0,0,0,0,60,40,0,0,0,,,
2000,76,2.1,0,0,0,5,10,70,10,5,0,,,
2000,85,2.1,0,0,0,0,40,60,0,0,0,,,
2000,87,2.2,0,0,0,0,5,85,10,0,0,,,
2000,89,2.2,0,0,0,0,20,50,30,0,0,,,
2000,90,2,0,0,0,0,10,90,0,0,0,,,
2000,91,1.9,0,0,.999001,24.27572428,58.84115884,15.48451548,.3996004,0,0,,,
2000,93,1.9,0,0,0,0,55,40,5,0,0,,,
2000,94,1.8,0,0,0,0,70,30,0,0,0,,,
2000,95,2,0,0,0,5,45,45,5,0,0,,,
2000,96,2.1,0,0,0,3,30,60,7,0,0,,,
2001,1,2,0,0,2,13,30,35,17,2,1,,,
2001,3,1.9,0,0,0,0,70,20,10,0,0,,,
2001,4,1.9,0,0,0,0,40,50,10,0,0,,,
2001,5,1.8,0,0,0,5,85,10,0,0,0,,,
2001,7,1.8,,,,,,,,,,,,
2001,9,1.9,0,0,0,0,50,50,0,0,0,,,
2001,10,1.8,0,0,0,0,30,40,30,0,0,,,
2001,11,1.5,0,0,0,40,55,5,0,0,0,,,
2001,14,1.8,0,0,0,10,80,10,0,0,0,,,
2001,15,1.9,0,0,0,5,50,40,5,0,0,,,
2001,17,1.7,0,0,10,20,40,25,5,0,0,,,
2001,19,1.9,0,0,0,0,75,25,0,0,0,,,
2001,20,1.8,0,0,0,0,70,30,0,0,0,,,
2001,22,1.4,1,1,8,35,30,20,3,1,1,,,
2001,26,2.25,0,0,0,0,30,50,20,0,0,,,
2001,28,1.5,0,0,0,20,60,20,0,0,0,,,
2001,29,1.7,0,0,0,0,80,20,0,0,0,,,
2001,30,1.9,0,0,0,0,85,15,0,0,0,,,
2001,31,1.9,,,,,,,,,,,,
2001,32,1.9,0,0,0,5,40,40,15,0,0,,,
2001,33,2.1,0,0,0,0,10,80,10,0,0,,,
2001,35,2,0,0,0,0,30,60,10,0,0,,,
2001,36,2.1,0,0,0,5,40,50,5,0,0,,,
2001,37,2,0,0,0,0,50,50,0,0,0,,,
2001,39,2.1,0,0,0,0,40,60,0,0,0,,,
2001,41,1.9,0,0,0,0,65,35,0,0,0,,,
2001,43,1.7,0,0,0,0,90,10,0,0,0,,,
2001,45,1.9,0,0,.020002,5.81058106,59.42594259,33.81338134,.93009301,0,0,,,
2001,46,1.97,0,0,.04,5.1,48.71,42.75,3.38,.02,0,,,
2001,48,1.4,0,0,10,40,40,10,0,0,0,,,
2001,53,1.8,0,0,0,0,85,15,0,0,0,,,
2001,54,1.7,0,0,0,10,50,30,10,0,0,,,
2001,55,2.1,.1001001,.8008008,4.1041041,13.11311311,24.42442442,26.82682683,18.81881882,8.60860861,3.2032032,,,
2001,56,1.7,0,0,0,10,55,30,5,0,0,,,
2001,57,1.7,0,0,0,30,60,10,0,0,0,,,
2001,59,1.7,0,0,10,20,40,20,10,0,0,,,
2001,64,2,1,1,3,15,30,30,15,3,2,,,
2001,67,1.8,0,0,0,0,80,20,0,0,0,,,
2001,70,2.1,0,0,0,0,35,50,15,0,0,,,
2001,71,1.6,0,0,5,20,40,25,10,0,0,,,
2001,72,1.9,3,5,7,15,25,20,12,9,4,,,
2001,73,2,0,0,0,0,30,65,5,0,0,,,
2001,76,1.9,0,0,5,10,40,30,10,5,0,,,
2001,85,1.6,0,0,2,19,40,30,8,1,0,,,
2001,87,2.1,0,0,0,5,10,75,10,0,0,,,
2001,89,1.8,0,0,0,20,40,30,10,0,0,,,
2001,90,1.6,0,0,0,0,95,5,0,0,0,,,
2001,91,1.5,0,.999001,24.27572428,58.84115884,15.48451548,.3996004,0,0,0,,,
2001,93,1.6,0,0,0,35,40,20,5,0,0,,,
2001,94,1.3,0,0,0,50,50,0,0,0,0,,,
2001,95,1.8,0,0,5,23,35,26,9,2,0,,,
2001,96,2,0,0,0,5,30,40,15,8,2,,,
2001Jun,1,2,0,0,1,14,30,30,20,4,1,,,
2001Jun,3,1.9,0,0,0,0,60,40,0,0,0,,,
2001Jun,4,1.8,0,0,0,10,50,40,0,0,0,,,
2001Jun,5,1.7,0,0,0,10,80,10,0,0,0,,,
2001Jun,7,2,,,,,,,,,,,,
2001Jun,9,2,0,0,0,0,50,50,0,0,0,,,
2001Jun,10,1.9,0,0,0,0,20,50,30,0,0,,,
2001Jun,11,1.6,0,0,0,30,60,10,0,0,0,,,
2001Jun,14,1.7,0,0,0,10,80,10,0,0,0,,,
2001Jun,15,2,0,0,0,5,50,40,5,0,0,,,
2001Jun,17,1.6,0,0,10,20,40,25,5,0,0,,,
2001Jun,19,1.8,0,0,0,0,75,25,0,0,0,,,
2001Jun,20,1.8,0,0,0,0,70,30,0,0,0,,,
2001Jun,22,1,3,6,30,30,20,5,3,2,1,,,
2001Jun,26,1.9,0,0,0,10,40,40,10,0,0,,,
2001Jun,28,,0,0,5,20,50,20,5,0,0,,,
2001Jun,29,,,,,,,,,,,,,
2001Jun,30,1.6,0,0,0,15,80,5,0,0,0,,,
2001Jun,31,1.5,,,,,,,,,,,,
2001Jun,32,1.8,0,0,0,10,45,35,10,0,0,,,
2001Jun,33,2.1,0,0,0,0,10,80,10,0,0,,,
2001Jun,35,2,0,0,0,0,30,50,20,0,0,,,
2001Jun,36,2.2,0,0,5,10,40,35,10,0,0,,,
2001Jun,37,2.2,0,0,0,0,50,50,0,0,0,,,
2001Jun,39,2.1,0,0,0,5,35,55,5,0,0,,,
2001Jun,41,1.8,0,0,0,10,60,30,0,0,0,,,
2001Jun,43,,,,,,,,,,,,,
2001Jun,45,1.91,0,0,.37,11.01,49.06,35.43,4.06,.07,0,,,
2001Jun,46,1.93,0,0,0,0,79.28,20.72,0,0,0,,,
2001Jun,48,1.1,0,0,0,20,50,30,0,0,0,,,
2001Jun,53,1.9,0,0,0,0,70,30,0,0,0,,,
2001Jun,54,1.6,0,0,0,10,50,30,10,0,0,,,
2001Jun,55,2,0,.2997003,3.1968032,15.38461538,32.66733267,30.96903097,14.08591409,3.0969031,.2997003,,,
2001Jun,56,1.5,0,0,0,20,70,10,0,0,0,,,
2001Jun,57,1.8,0,0,0,25,70,5,0,0,0,,,
2001Jun,59,1.6,0,0,10,20,40,20,10,0,0,,,
2001Jun,64,2,0,0,0,0,30,50,20,0,0,,,
2001Jun,67,1.9,0,0,0,0,90,10,0,0,0,,,
2001Jun,70,2.1,0,0,0,0,35,50,15,0,0,,,
2001Jun,71,1.6,0,0,5,15,60,15,5,0,0,,,
2001Jun,72,1.8,1,3,7,15,25,20,15,10,4,,,
2001Jun,73,2,0,0,0,0,20,70,10,0,0,,,
2001Jun,76,1.8,0,0,5,20,40,25,10,0,0,,,
2001Jun,85,1.8,0,0,0,2,18,42,30,8,0,,,
2001Jun,87,1.9,0,0,0,10,45,35,10,0,0,,,
2001Jun,89,1.8,0,0,0,20,50,30,0,0,0,,,
2001Jun,90,1.5,0,0,0,5,90,5,0,0,0,,,
2001Jun,91,1.5,.1001001,4.2042042,34.43443443,48.64864865,12.11211211,.5005005,0,0,0,,,
2001Jun,93,2,0,0,0,35,40,20,5,0,0,,,
2001Jun,94,1.5,0,0,0,60,40,0,0,0,0,,,
2001Jun,95,1.9,0,2,8,20,30,22,13,5,0,,,
2001Jun,96,2.1,0,0,1,9,25,35,20,9,1,,,
2002,1,1.9,0,0,5,25,30,25,13,2,0,,,
2002,3,1.8,0,0,0,10,70,20,0,0,0,,,
2002,4,1.9,0,0,0,0,60,40,0,0,0,,,
2002,5,1.8,0,0,0,5,90,5,0,0,0,,,
2002,7,,,,,,,,,,,,,
2002,9,1.7,0,0,0,10,60,30,0,0,0,,,
2002,10,1.8,0,0,0,0,30,50,20,0,0,,,
2002,11,,,,,,,,,,,,,
2002,14,1.5,0,0,0,30,70,0,0,0,0,,,
2002,15,1.7,0,0,0,5,60,30,5,0,0,,,
2002,17,1.5,0,5,20,30,35,10,0,0,0,,,
2002,19,1.8,0,0,0,0,75,25,0,0,0,,,
2002,20,1.8,0,0,0,0,60,40,0,0,0,,,
2002,22,1.8,1,1,10,20,35,20,10,2,1,,,
2002,26,2,0,0,0,0,40,40,20,0,0,,,
2002,28,,,,,,,,,,,,,
2002,29,,,,,,,,,,,,,
2002,30,1.7,0,0,0,5,85,10,0,0,0,,,
2002,31,1.9,,,,,,,,,,,,
2002,32,,,,,,,,,,,,,
2002,33,2,0,0,0,0,10,80,10,0,0,,,
2002,35,,,,,,,,,,,,,
2002,36,2.1,0,0,0,15,30,40,15,0,0,,,
2002,37,2,0,0,0,0,50,50,0,0,0,,,
2002,39,2,0,0,0,5,40,55,0,0,0,,,
2002,41,1.9,0,0,0,0,60,40,0,0,0,,,
2002,43,,,,,,,,,,,,,
2002,45,1.8,.130013,1.38013801,7.61076108,21.73217322,32.20322032,24.78247825,9.8909891,2.04020402,.230023,,,
2002,46,2.28,0,0,0,.36,16.28,60.73,21.96,.67,0,,,
2002,48,1.5,0,0,0,50,40,10,0,0,0,,,
2002,53,2,0,0,0,0,40,60,0,0,0,,,
2002,54,1.5,0,0,5,25,40,25,5,0,0,,,
2002,55,2.2,1.3013013,3.1031031,7.40740741,13.91391391,20.22022022,22.82282282,18.11811812,9.30930931,3.8038038,,,
2002,56,,,,,,,,,,,,,
2002,57,,,,,,,,,,,,,
2002,59,1.8,0,5,15,30,20,20,10,0,0,,,
2002,64,2.2,1,1,3,15,20,30,25,3,2,,,
2002,67,1.8,0,0,0,0,90,10,0,0,0,,,
2002,70,2.1,0,0,0,0,30,45,25,0,0,,,
2002,71,1.3,0,3,7,40,30,15,5,0,0,,,
2002,72,1.5,5,5,10,18,20,18,11,8,5,,,
2002,73,2.3,0,0,0,0,10,80,10,0,0,,,
2002,76,2,0,0,5,10,25,35,15,7.5,2.5,,,
2002,85,1.9,0,0,1.96078431,7.84313725,25.49019608,25.49019608,20.58823529,13.7254902,4.90196078,,,
2002,87,1.9,0,0,0,20,40,25,15,0,0,,,
2002,89,1.9,0,0,0,10,40,40,10,0,0,,,
2002,90,1.7,0,0,0,0,90,10,0,0,0,,,
2002,91,1.1,.1001001,4.2042042,34.43443443,48.64864865,12.11211211,.5005005,0,0,0,,,
2002,93,1.5,0,0,3,45,40,10,2,0,0,,,
2002,94,1.4,0,0,0,50,50,0,0,0,0,,,
2002,95,1.6,3,5,12,23,26,20,8,3,0,,,
2002,96,1.7,0,0,5,15,35,20,15,8,2,,,
2002Jun,1,1.9,0,0,5,25,35,23,10,2,0,,,
2002Jun,3,1.9,0,0,0,10,50,40,0,0,0,,,
2002Jun,4,1.9,0,0,0,10,50,40,0,0,0,,,
2002Jun,5,1.7,0,0,0,10,80,10,0,0,0,,,
2002Jun,7,,,,,,,,,,,,,
2002Jun,9,1.7,0,0,0,10,60,30,0,0,0,,,
2002Jun,10,1.8,0,0,0,0,30,50,20,0,0,,,
2002Jun,11,,,,,,,,,,,,,
2002Jun,14,1.5,0,0,0,30,70,0,0,0,0,,,
2002Jun,15,1.7,0,0,0,10,55,30,5,0,0,,,
2002Jun,17,1.4,0,5,20,30,35,10,0,0,0,,,
2002Jun,19,1.8,0,0,0,0,75,25,0,0,0,,,
2002Jun,20,1.9,0,0,0,0,50,50,0,0,0,,,
2002Jun,22,1.7,1,2,10,20,30,20,10,5,2,,,
2002Jun,26,2.1,0,0,0,10,30,40,20,0,0,,,
2002Jun,28,,,,,,,,,,,,,
2002Jun,29,,,,,,,,,,,,,
2002Jun,30,1.7,0,0,0,0,95,5,0,0,0,,,
2002Jun,31,2,,,,,,,,,,,,
2002Jun,32,,,,,,,,,,,,,
2002Jun,33,2,0,0,0,0,10,80,10,0,0,,,
2002Jun,35,,,,,,,,,,,,,
2002Jun,36,2.3,0,0,0,15,30,40,15,0,0,,,
2002Jun,37,1.8,0,0,0,0,50,50,0,0,0,,,
2002Jun,39,2,0,0,0,7,40,48,5,0,0,,,
2002Jun,41,1.8,0,0,0,5,80,15,0,0,0,,,
2002Jun,43,,,,,,,,,,,,,
2002Jun,45,1.87,0,.2,3.21,18.61,39.03,29.82,8.28,.82,.03,,,
2002Jun,46,2.27,0,0,0,0,.06,99.59,.35,0,0,,,
2002Jun,48,1.5,0,0,10,40,40,10,0,0,0,,,
2002Jun,53,2,0,0,0,0,40,60,0,0,0,,,
2002Jun,54,1.5,0,0,0,10,50,30,10,0,0,,,
2002Jun,55,2.3,.3,1.4,5.1,12.9,22.5,27,20.2,8.4,2.2,,,
2002Jun,56,,,,,,,,,,,,,
2002Jun,57,,,,,,,,,,,,,
2002Jun,59,1.6,0,5.55555556,11.11111111,22.22222222,22.22222222,22.22222222,11.11111111,5.55555556,0,,,
2002Jun,64,2.2,1,1,3,15,20,30,25,3,2,,,
2002Jun,67,1.8,0,0,0,0,90,10,0,0,0,,,
2002Jun,70,2.1,0,0,0,0,30,45,25,0,0,,,
2002Jun,71,1.3,0,3,7,40,30,15,5,0,0,,,
2002Jun,72,1.5,5,5,10,18,20,18,11,8,5,,,
2002Jun,73,2.3,0,0,0,0,0,80,20,0,0,,,
2002Jun,76,2,0,0,5,10,30,35,15,5,0,,,
2002Jun,85,2.2,0,0,7,13,22,24,19,10,5,,,
2002Jun,87,1.7,0,0,0,15,50,30,5,0,0,,,
2002Jun,89,1.9,0,0,0,10,40,40,10,0,0,,,
2002Jun,90,1.7,0,0,0,5,90,5,0,0,0,,,
2002Jun,91,1,0,4.5540797,58.25426945,31.49905123,5.69259962,0,0,0,0,,,
2002Jun,93,1.6,0,0,3,45,40,10,2,0,0,,,
2002Jun,94,1.4,0,0,20,50,30,0,0,0,0,,,
2002Jun,95,1.6,2,4,13,23,26,19,10,3,0,,,
2002Jun,96,1.6,0,0,5,20,30,23,13,6,3,,,
,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,
,,,,,,,,,,,,,,
,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0T4_4,F4_5T4_9,F5_0
2000,1,3.6,0,0,0,0,0,1,10,35,40,13,1,0
2000,3,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2000,4,3.8,0,0,0,0,0,0,0,40,50,10,0,0
2000,5,3.4,0,0,0,0,0,0,5,80,15,0,0,0
2000,7,3.8,,,,,,,,,,,,
2000,9,3.5,0,0,0,0,0,0,0,60,40,0,0,0
2000,10,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2000,11,3.5,0,0,0,0,0,0,5,25,70,0,0,0
2000,14,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2000,15,3.5,0,0,0,0,0,0,25,60,15,0,0,0
2000,17,3.4,0,0,0,0,0,0,25,40,30,5,0,0
2000,19,3.3,0,0,0,0,0,0,10,90,0,0,0,0
2000,20,3.4,0,0,0,0,0,0,0,70,30,0,0,0
2000,22,3.7,0,0,0,0,1,4,15,30,35,15,0,0
2000,26,3.6,0,0,0,0,0,0,0,40,50,10,0,0
2000,28,3.7,0,0,0,0,0,0,0,25,50,25,0,0
2000,29,3.3,0,0,0,0,0,0,5,85,10,0,0,0
2000,30,3.4,0,0,0,0,0,0,0,90,10,0,0,0
2000,31,3.5,,,,,,,,,,,,
2000,32,3.3,0,0,0,0,0,0,20,50,30,0,0,0
2000,33,3.3,0,0,0,0,0,0,0,90,10,0,0,0
2000,35,3.3,0,0,0,0,0,0,20,70,10,0,0,0
2000,36,3.1,0,0,0,0,0,5,45,45,5,0,0,0
2000,37,3.5,0,0,0,0,0,0,0,30,70,0,0,0
2000,39,3.5,0,0,0,0,0,0,0,30,70,0,0,0
2000,41,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2000,43,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2000,45,3.32,0,0,0,0,0,.08,10.74,64.84,23.91,.43,0,0
2000,46,3.75,.030003,.120012,.470047,1.42014201,3.54035404,7.21072107,11.96119612,16.22162216,17.96179618,16.23162316,11.99119912,12.84128413
2000,48,3.6,0,0,0,0,0,0,0,30,60,10,0,0
2000,53,3.4,0,0,0,0,0,0,10,70,20,0,0,0
2000,54,3.7,0,0,0,0,0,0,10,30,50,10,0,0
2000,55,3.5,0,0,0,0,0,.2002002,8.80880881,49.14914915,38.53853854,3.3033033,0,0
2000,56,3.4,0,0,0,0,0,0,20,50,30,0,0,0
2000,57,3.7,0,0,0,0,0,0,0,50,50,0,0,0
2000,59,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2000,64,3.2,0,0,0,0,0,0,25,50,25,0,0,0
2000,67,3.2,0,0,0,0,0,0,0,80,20,0,0,0
2000,70,3.6,0,0,0,0,0,0,0,45,40,15,0,0
2000,71,3.5,0,0,0,0,0,3,7,30,40,15,5,0
2000,72,3.3,0,0,0,0,0,0,20,60,20,0,0,0
2000,73,3.9,0,0,0,0,0,0,0,20,70,10,0,0
2000,76,3.7,0,0,0,0,0,0,5,20,50,20,5,0
2000,85,3.5,,,,,,,,,,,,
2000,87,3.6,0,0,0,0,0,0,0,10,60,30,0,0
2000,89,3.5,0,0,0,0,0,0,10,40,50,0,0,0
2000,90,3.6,0,0,0,0,0,0,5,5,90,0,0,0
2000,91,,,,,,,,,,,,,
2000,93,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2000,94,3.7,0,0,0,0,0,0,0,30,70,0,0,0
2000,95,3.3,0,0,0,0,2,6,20,35,25,10,2,0
2000,96,3.6,0,0,0,0,0,1,9,35,42,10,3,0
2001,1,3.3,0,0,0,0,2,10,20,35,25,7,1,0
2001,3,2.8,0,0,0,0,0,10,60,30,0,0,0,0
2001,4,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2001,5,3.2,0,0,0,0,0,0,10,80,10,0,0,0
2001,7,3.5,,,,,,,,,,,,
2001,9,3.2,0,0,0,0,0,0,30,60,10,0,0,0
2001,10,3.3,0,0,0,0,0,5,20,40,30,5,0,0
2001,11,3.1,0,0,0,0,0,0,35,45,20,0,0,0
2001,14,3,0,0,0,0,0,0,40,60,0,0,0,0
2001,15,3,0,0,0,0,0,5,40,50,5,0,0,0
2001,17,3.2,0,0,0,0,0,5,20,35,30,10,0,0
2001,19,3,0,0,0,0,0,0,20,80,0,0,0,0
2001,20,3.4,0,0,0,0,0,0,0,60,40,0,0,0
2001,22,3,0,1,1,2,10,15,25,25,15,5,1,0
2001,26,3.5,0,0,0,0,0,0,20,30,30,20,0,0
2001,28,3.3,0,0,0,0,0,0,25,50,25,0,0,0
2001,29,2.8,0,0,0,0,0,0,90,10,0,0,0,0
2001,30,3.1,0,0,0,0,0,0,25,75,0,0,0,0
2001,31,3.2,0,0,0,0,0,0,30,50,20,0,0,0
2001,32,2.9,0,0,0,0,5,20,40,25,10,0,0,0
2001,33,3,0,0,0,0,0,0,30,70,0,0,0,0
2001,35,3.2,0,0,0,0,0,0,30,50,20,0,0,0
2001,36,3,0,0,0,0,0,10,45,45,0,0,0,0
2001,37,3.2,0,0,0,0,0,0,0,50,50,0,0,0
2001,39,3.3,0,0,0,0,0,0,4,55,40,1,0,0
2001,41,3.3,0,0,0,0,0,0,10,70,20,0,0,0
2001,43,3.6,0,0,0,0,0,0,0,30,70,0,0,0
2001,45,3.28,0,0,0,0,0,.09,12.95,68.11,18.66,.19,0,0
2001,46,4.48,0,.010004,.06002401,.23009204,.87034814,2.38095238,5.31212485,9.69387755,14.43577431,17.55702281,17.44697879,32.00280112
2001,48,3.4,0,0,0,0,0,0,20,50,30,0,0,0
2001,53,3.1,0,0,0,0,0,0,15,75,10,0,0,0
2001,54,3.4,0,0,0,0,0,0,10,50,30,10,0,0
2001,55,3,0,0,.0999001,1.0989011,5.89410589,18.28171828,32.16783217,29.77022977,11.08891109,1.4985015,.0999001,0
2001,56,3.1,0,0,0,0,5,10,30,50,5,0,0,0
2001,57,3.4,0,0,0,0,0,0,0,80,20,0,0,0
2001,59,3.2,0,0,0,0,0,10,20,40,20,10,0,0
2001,64,3.2,0,1,1,3,5,10,20,30,25,3,1,1
2001,67,3,0,0,0,0,0,0,30,70,0,0,0,0
2001,70,3.5,0,0,0,0,0,0,10,40,35,15,0,0
2001,71,3.1,0,0,0,0,3,7,20,35,20,10,5,0
2001,72,3.1,0,0,0,1,5,12,25,30,15,8,3,1
2001,73,3.6,0,0,0,0,0,0,0,30,60,10,0,0
2001,76,4,0,0,0,0,0,5,10,15,25,35,10,0
2001,85,2.9,,,,,,,,,,,,
2001,87,3.5,0,0,0,0,0,0,0,35,50,15,0,0
2001,89,3.2,0,0,0,0,0,0,30,50,20,0,0,0
2001,90,3.4,0,0,0,0,0,0,5,95,0,0,0,0
2001,91,,,,,,,,,,,,,
2001,93,3.2,0,0,0,0,0,0,0,60,40,0,0,0
2001,94,2.4,0,0,0,0,0,30,40,30,0,0,0,0
2001,95,3.1,0,0,0,5,8,15,19,19,16,10,5,3
2001,96,3.1,0,0,0,0,5,12,20,35,25,3,0,0
2001Q1,1,3.7,0,0,0,0,0,0,15,20,30,20,15,0
2001Q1,3,3.1,0,0,0,0,0,0,40,50,10,0,0,0
2001Q1,4,3.9,0,0,0,0,0,0,0,20,50,30,0,0
2001Q1,5,3.1,0,0,0,0,0,0,15,70,15,0,0,0
2001Q1,7,3.5,,,,,,,,,,,,
2001Q1,9,3.5,0,0,0,0,0,0,0,70,30,0,0,0
2001Q1,10,3.5,0,0,0,0,0,5,20,40,30,5,0,0
2001Q1,11,3.3,0,0,0,0,0,0,25,30,45,0,0,0
2001Q1,14,3.3,0,0,0,0,0,0,20,80,0,0,0,0
2001Q1,15,3,0,0,0,0,0,0,45,45,10,0,0,0
2001Q1,17,3.3,0,0,0,0,0,10,10,35,35,10,0,0
2001Q1,19,3,0,0,0,0,0,0,10,90,0,0,0,0
2001Q1,20,3.6,0,0,0,0,0,0,0,50,50,0,0,0
2001Q1,22,3.3,0,1.11111111,1.11111111,3.33333333,5.55555556,11.11111111,22.22222222,27.77777778,22.22222222,2.22222222,2.22222222,1.11111111
2001Q1,26,3.7,0,0,0,0,0,0,15,20,30,20,15,0
2001Q1,28,3.7,0,0,0,0,0,0,10,25,40,25,0,0
2001Q1,29,3,0,0,0,0,0,0,10,90,0,0,0,0
2001Q1,30,,,,,,,,,,,,,
2001Q1,31,3.4,0,0,0,0,0,0,15,50,35,0,0,0
2001Q1,32,3,0,0,0,0,0,5,40,40,15,0,0,0
2001Q1,33,3,0,0,0,0,0,0,40,60,0,0,0,0
2001Q1,35,2.9,0,0,0,0,0,20,40,40,0,0,0,0
2001Q1,36,2.8,0,0,0,0,15,20,40,20,5,0,0,0
2001Q1,37,3.4,0,0,0,0,0,0,0,70,30,0,0,0
2001Q1,39,3.4,0,0,0,0,0,0,5,45,48,2,0,0
2001Q1,41,3.3,0,0,0,0,0,0,10,60,30,0,0,0
2001Q1,43,,,,,,,,,,,,,
2001Q1,45,3.3,0,0,0,0,0,.03,10.01,70.27,19.55,.14,0,0
2001Q1,46,4.19,.01,.03,.15,.53,1.59,3.86,7.68,12.48,16.55,17.93,15.87,23.32
2001Q1,48,3.5,0,0,0,0,0,0,10,40,40,10,0,0
2001Q1,53,3.2,0,0,0,0,0,0,10,75,15,0,0,0
2001Q1,54,3.8,0,0,0,0,0,0,10,30,50,10,0,0
2001Q1,55,3.2,0,0,0,.4004004,2.8028028,12.11211211,27.92792793,34.03403403,18.51851852,3.9039039,.3003003,0
2001Q1,56,3.4,0,0,0,0,0,0,10,60,30,0,0,0
2001Q1,57,,,,,,,,,,,,,
2001Q1,59,3.3,0,0,0,0,0,10,30,30,20,10,0,0
2001Q1,64,3.2,0,1,1,3,5,10,20,30,25,3,1,1
2001Q1,67,3,0,0,0,0,0,0,20,80,0,0,0,0
2001Q1,70,3.6,0,0,0,0,0,0,5,40,40,15,0,0
2001Q1,71,3.3,0,0,0,0,5,10,20,30,20,10,5,0
2001Q1,72,3.2,0,0,0,1,5,12,25,30,15,8,3,1
2001Q1,73,3.5,0,0,0,0,0,0,0,20,80,0,0,0
2001Q1,76,4.1,0,0,0,0,0,0,10,15,25,30,15,5
2001Q1,85,3,0,0,0,0,0,10.86956522,29.34782609,34.7826087,25,0,0,0
2001Q1,87,3.5,0,0,0,0,0,0,5.55555556,44.44444444,44.44444444,5.55555556,0,0
2001Q1,89,3.7,0,0,0,0,0,0,0,40,50,10,0,0
2001Q1,90,3.5,0,0,0,0,0,0,0,10,90,0,0,0
2001Q1,91,,,,,,,,,,,,,
2001Q1,93,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2001Q1,94,3.4,0,0,0,0,0,0,0,50,50,0,0,0
2001Q1,95,3.3,0,0,.99009901,3.96039604,5.94059406,10.89108911,16.83168317,19.8019802,16.83168317,12.87128713,7.92079208,3.96039604
2001Q1,96,3.1,0,0,0,3,6,12,23,35,15,6,0,0
2002,1,2.7,0,0,1,3,10,25,30,20,8,2,1,0
2002,3,2.5,0,0,0,0,10,40,40,10,0,0,0,0
2002,4,3,0,0,0,0,0,20,30,30,20,0,0,0
2002,5,3,0,0,0,0,0,5,15,70,10,0,0,0
2002,7,,,,,,,,,,,,,
2002,9,2.8,0,0,0,0,0,10,60,30,0,0,0,0
2002,10,2.8,0,0,0,0,0,15,30,30,25,0,0,0
2002,11,,,,,,,,,,,,,
2002,14,2.3,0,0,0,0,0,60,40,0,0,0,0,0
2002,15,2.7,0,0,0,0,0,10,65,20,5,0,0,0
2002,17,3.1,0,0,0,0,5,10,20,40,20,5,0,0
2002,19,3,0,0,0,0,0,0,25,75,0,0,0,0
2002,20,3.3,0,0,0,0,0,0,0,50,50,0,0,0
2002,22,2.6,0,1,2,7,10,20,25,20,10,3,1,1
2002,26,3,0,0,0,0,10,15,25,25,15,10,0,0
2002,28,,,,,,,,,,,,,
2002,29,,,,,,,,,,,,,
2002,30,2.7,0,0,0,0,0,20,75,5,0,0,0,0
2002,31,2.7,0,0,0,0,0,30,50,20,0,0,0,0
2002,32,,,,,,,,,,,,,
2002,33,3,0,0,0,0,0,0,30,70,0,0,0,0
2002,35,,,,,,,,,,,,,
2002,36,2.7,0,0,0,0,5,20,35,35,5,0,0,0
2002,37,3,0,0,0,0,0,0,25,50,25,0,0,0
2002,39,3.2,0,0,0,0,0,0,15,65,20,0,0,0
2002,41,3.1,0,0,0,0,0,0,30,50,20,0,0,0
2002,43,,,,,,,,,,,,,
2002,45,,,,,,,,,,,,,
2002,46,5.29,0,0,0,.020004,.110022,.43008602,1.32026405,3.33066613,6.86137227,11.55231046,15.89317864,60.48209642
2002,48,,,,,,,,,,,,,
2002,53,3.3,0,0,0,0,0,0,10,75,15,0,0,0
2002,54,2.9,0,0,0,0,5,15,35,20,20,5,0,0
2002,55,2.6,0,.1998002,1.2987013,5.69430569,16.18381618,28.87112887,31.26873127,14.18581419,2.1978022,.0999001,0,0
2002,56,,,,,,,,,,,,,
2002,57,,,,,,,,,,,,,
2002,59,2.8,0,0,0,0,10,20,30,20,15,5,0,0
2002,64,2.6,0,1,1,3,5,25,30,25,5,3,1,1
2002,67,2.7,0,0,0,0,0,10,90,0,0,0,0,0
2002,70,3,0,0,0,0,0,5,25,45,20,5,0,0
2002,71,3,0,0,0,0,5,10,20,30,20,10,5,0
2002,72,2.8,0,0,1,1,8,15,25,22,15,8,3,2
2002,73,3.3,0,0,0,0,0,0,10,70,20,0,0,0
2002,76,3.2,0,0,0,0,5,10,20,30,20,10,5,0
2002,85,2.4,0,0,3.96039604,9.9009901,16.83168317,22.77227723,21.78217822,14.85148515,6.93069307,2.97029703,0,0
2002,87,3,0,0,0,0,0,15,40,35,10,0,0,0
2002,89,3,0,0,0,0,0,0,40,50,10,0,0,0
2002,90,3,0,0,0,0,0,10,80,10,0,0,0,0
2002,91,,,,,,,,,,,,,
2002,93,3,0,0,0,0,0,0,20,50,30,0,0,0
2002,94,2.5,0,0,0,0,0,30,40,30,0,0,0,0
2002,95,2.8,0,2,3,8,12,16,16,14,12,10,4,3
2002,96,2.5,0,0,3,6,12,25,35,15,4,0,0,0
2002Q1,1,2.6,0,0,2,5,15,20,30,20,5,2,1,0
2002Q1,3,2.7,0,0,0,0,0,30,50,20,0,0,0,0
2002Q1,4,3,0,0,0,0,0,20,30,30,20,0,0,0
2002Q1,5,3,0,0,0,0,0,0,25,60,15,0,0,0
2002Q1,7,,,,,,,,,,,,,
2002Q1,9,3,0,0,0,0,0,0,70,30,0,0,0,0
2002Q1,10,3.2,0,0,0,0,0,10,30,30,30,0,0,0
2002Q1,11,,,,,,,,,,,,,
2002Q1,14,2.5,0,0,0,0,0,30,70,0,0,0,0,0
2002Q1,15,2.8,0,0,0,0,0,10,50,30,10,0,0,0
2002Q1,17,3.1,0,0,0,0,5,10,20,40,20,5,0,0
2002Q1,19,3,0,0,0,0,0,0,10,90,0,0,0,0
2002Q1,20,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2002Q1,22,2.6,0,1,1,6,15,25,25,20,6,1,0,0
2002Q1,26,3.2,0,0,0,0,0,15,20,30,20,15,0,0
2002Q1,28,,,,,,,,,,,,,
2002Q1,29,,,,,,,,,,,,,
2002Q1,30,,,,,,,,,,,,,
2002Q1,31,2.9,0,0,0,0,0,20,50,30,0,0,0,0
2002Q1,32,2.7,0,0,0,0,10,25,40,20,5,0,0,0
2002Q1,33,3,0,0,0,0,0,0,40,60,0,0,0,0
2002Q1,35,,,,,,,,,,,,,
2002Q1,36,2.7,0,0,0,5,10,20,40,20,5,0,0,0
2002Q1,37,3,0,0,0,0,0,0,15,70,15,0,0,0
2002Q1,39,3.1,0,0,0,0,0,0,35,45,20,0,0,0
2002Q1,41,3.2,0,0,0,0,0,0,20,70,10,0,0,0
2002Q1,43,,,,,,,,,,,,,
2002Q1,45,,,,,,,,,,,,,
2002Q1,46,4.977941,0,0,.01,.07,.27,.89,2.42,5.37,9.75,14.47,17.55,49.2
2002Q1,48,3,0,0,0,0,0,20,30,30,20,0,0,0
2002Q1,53,3.3,0,0,0,0,0,0,10,70,20,0,0,0
2002Q1,54,3.2,0,0,0,0,0,0,10,50,30,10,0,0
2002Q1,55,2.7,.2002002,.7007007,2.7027027,7.40740741,15.11511512,23.02302302,25.82582583,17.61761762,6.20620621,1.1011011,.1001001,0
2002Q1,56,,,,,,,,,,,,,
2002Q1,57,,,,,,,,,,,,,
2002Q1,59,2.9,0,0,0,5,10,20,30,20,15,0,0,0
2002Q1,64,2.8,0,1,1,3,5,15,30,25,15,3,1,1
2002Q1,67,2.8,0,0,0,0,0,10,90,0,0,0,0,0
2002Q1,70,3.3,0,0,0,0,0,0,10,45,30,15,0,0
2002Q1,71,2.9,0,0,0,0,5,10,30,20,20,10,5,0
2002Q1,72,2.9,0,0,1,1,8,15,25,22,15,8,3,2
2002Q1,73,3.3,0,0,0,0,0,0,20,70,10,0,0,0
2002Q1,76,,,,,,,,,,,,,
2002Q1,85,2.3,0,2.02020202,6.06060606,11.11111111,17.17171717,20.2020202,18.18181818,13.13131313,8.08080808,3.03030303,1.01010101,0
2002Q1,87,3,0,0,0,0,0,10,35,45,10,0,0,0
2002Q1,89,2.8,0,0,0,0,0,20,60,20,0,0,0,0
2002Q1,90,2.8,0,0,0,0,0,5,90,5,0,0,0,0
2002Q1,91,,,,,,,,,,,,,
2002Q1,93,3.2,0,0,0,0,0,0,0,60,40,0,0,0
2002Q1,94,2.1,0,0,0,0,10,40,40,10,0,0,0,0
2002Q1,95,3,1,1,3,7,10,13,16,14,13,10,6,6
2002Q1,96,2.6,0,0,3,7,15,25,30,15,5,0,0,0
,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T7_0,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5,
2000,1,9,0,0,0,15,27,30,23,5,0,0,0,
2000,3,9.2,0,0,0,0,10,90,0,0,0,0,0,
2000,4,9.1,0,0,0,0,20,80,0,0,0,0,0,
2000,5,9.3,0,0,0,0,10,85,5,0,0,0,0,
2000,7,9,,,,,,,,,,,,
2000,9,9,0,0,0,0,40,60,0,0,0,0,0,
2000,10,9.1,0,0,0,0,0,60,30,10,0,0,0,
2000,11,9.1,0,0,0,5,15,80,0,0,0,0,0,
2000,14,9.3,0,0,0,0,10,90,0,0,0,0,0,
2000,15,9.2,0,0,0,0,25,65,10,0,0,0,0,
2000,17,9,0,0,0,5,40,50,5,0,0,0,0,
2000,19,9,0,0,0,0,20,80,0,0,0,0,0,
2000,20,9.3,0,0,0,0,20,80,0,0,0,0,0,
2000,22,9,0,0,1,8,35,35,15,5,1,0,0,
2000,26,9,0,0,0,20,80,0,0,0,0,0,0,
2000,28,9.1,0,0,0,0,20,60,20,0,0,0,0,
2000,29,8.9,0,0,0,0,80,20,0,0,0,0,0,
2000,30,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,31,9,0,0,0,0,40,60,0,0,0,0,0,
2000,32,9,0,0,0,5,40,50,5,0,0,0,0,
2000,33,9,0,0,0,0,0,20,80,0,0,0,0,
2000,35,9.1,0,0,0,0,20,80,0,0,0,0,0,
2000,36,9.3,0,0,0,0,20,45,35,0,0,0,0,
2000,37,9.1,0,0,0,0,0,100,0,0,0,0,0,
2000,39,9.1,0,0,0,0,30,70,0,0,0,0,0,
2000,41,9.1,0,0,0,0,20,80,0,0,0,0,0,
2000,43,9.2,0,0,0,0,10,90,0,0,0,0,0,
2000,45,9.19,0,0,0,0,.03,99.97,0,0,0,0,0,
2000,46,8.72,0,0,.61,21.48,61.2,16.36,.35,0,0,0,0,
2000,48,9,0,0,0,0,40,60,0,0,0,0,0,
2000,53,9,0,0,0,0,40,60,0,0,0,0,0,
2000,54,8.5,0,0,0,40,50,10,0,0,0,0,0,
2000,55,9,0,0,0,0,42.8,57.2,0,0,0,0,0,
2000,56,8.9,0,0,0,10,45,40,5,0,0,0,0,
2000,57,9.2,0,0,0,0,30,70,0,0,0,0,0,
2000,59,9.2,0,0,0,0,30,60,10,0,0,0,0,
2000,64,9,0,1,5,15,18,24,15,15,5,1,1,
2000,67,9.2,0,0,0,0,0,100,0,0,0,0,0,
2000,70,9.2,0,0,0,0,25,60,15,0,0,0,0,
2000,71,8.8,0,0,0,5,60,30,5,0,0,0,0,
2000,72,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,73,8.5,0,0,0,0,70,30,0,0,0,0,0,
2000,76,9.1,0,0,0,0,10,80,10,0,0,0,0,
2000,85,9,0,0,0,0,10,70,20,0,0,0,0,
2000,87,9.2,0,0,0,0,20,70,10,0,0,0,0,
2000,89,9.2,0,0,0,0,10,50,30,10,0,0,0,
2000,90,9.1,0,0,0,0,5,90,5,0,0,0,0,
2000,91,,,,,,,,,,,,,
2000,93,9.2,0,0,0,0,0,80,20,0,0,0,0,
2000,94,9.1,0,0,0,0,30,70,0,0,0,0,0,
2000,95,9,0,0,2.04081633,10.20408163,34.69387755,38.7755102,12.24489796,2.04081633,0,0,0,
2000,96,8.6,0,0,0,25,55,18,2,0,0,0,0,
2001,1,8.4,0,10,25,30,30,5,0,0,0,0,0,
2001,3,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001,4,8.2,0,0,20,60,20,0,0,0,0,0,0,
2001,5,8.4,0,0,0,0,60,40,0,0,0,0,0,
2001,7,8.3,,,,,,,,,,,,
2001,9,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001,10,8.5,0,0,0,35,40,20,5,0,0,0,0,
2001,11,8.5,0,0,0,45,45,10,0,0,0,0,0,
2001,14,8.8,0,0,0,0,90,10,0,0,0,0,0,
2001,15,8.75,0,0,0,10,55,30,5,0,0,0,0,
2001,17,8.4,0,0,10,45,40,5,0,0,0,0,0,
2001,19,8.4,0,0,0,50,50,0,0,0,0,0,0,
2001,20,8.7,0,0,0,0,20,80,0,0,0,0,0,
2001,22,8.6,0,1,1,15,30,25,15,7,3,2,1,
2001,26,8.3,0,0,60,35,5,0,0,0,0,0,0,
2001,28,8.4,0,0,20,40,30,10,0,0,0,0,0,
2001,29,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001,30,8.2,0,0,0,10,85,5,0,0,0,0,0,
2001,31,8.4,0,0,0,0,20,60,20,0,0,0,0,
2001,32,8.2,0,0,10,50,30,10,0,0,0,0,0,
2001,33,8.8,0,0,0,0,0,70,30,0,0,0,0,
2001,35,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001,36,9.1,0,0,0,0,20,50,30,0,0,0,0,
2001,37,8.4,0,0,0,70,30,0,0,0,0,0,0,
2001,39,8.5,0,0,2,43,55,0,0,0,0,0,0,
2001,41,8.3,0,0,0,0,75,25,0,0,0,0,0,
2001,43,8.7,0,0,0,10,90,0,0,0,0,0,0,
2001,45,8.52,0,0,0,40.55,59.45,0,0,0,0,0,0,
2001,46,7.93,.06,6.63,52.56,38.29,2.45,.01,0,0,0,0,0,
2001,48,8.1,0,0,30,50,20,0,0,0,0,0,0,
2001,53,8.2,0,0,10,75,15,0,0,0,0,0,0,
2001,54,7.5,0,10,40,35,15,0,0,0,0,0,0,
2001,55,8.6,0,0,.1001001,25.62562563,67.46746747,6.80680681,0,0,0,0,0,
2001,56,8,0,0,25,40,30,5,0,0,0,0,0,
2001,57,8.5,0,0,0,20,80,0,0,0,0,0,0,
2001,59,8.6,0,0,10,15,50,15,10,0,0,0,0,
2001,64,8.4,0,5,15,30,10,17,8,8,5,1,1,
2001,67,8.9,0,0,0,0,80,20,0,0,0,0,0,
2001,70,8.5,0,0,0,40,50,10,0,0,0,0,0,
2001,71,7.9,5,10,35,30,15,5,0,0,0,0,0,
2001,72,7.9,0,5,40,35,15,5,0,0,0,0,0,
2001,73,8.3,0,0,0,60,20,20,0,0,0,0,0,
2001,76,8,0,15,25,40,15,5,0,0,0,0,0,
2001,85,9.2,0,0,0,0,5,60,35,0,0,0,0,
2001,87,8.2,0,0,20,60,20,0,0,0,0,0,0,
2001,89,8.5,0,0,0,20,50,30,0,0,0,0,0,
2001,90,8.5,0,0,0,0,90,10,0,0,0,0,0,
2001,91,,,,,,,,,,,,,
2001,93,8.3,0,0,0,63.63636364,27.27272727,9.09090909,0,0,0,0,0,
2001,94,8.3,0,0,20,50,30,0,0,0,0,0,0,
2001,95,8.1,0,22.22222222,24.24242424,26.26262626,18.18181818,7.07070707,2.02020202,0,0,0,0,
2001,96,8.2,0,3,25,40,25,5,2,0,0,0,0,
2001May,1,8.6,0,0,10,20,35,25,10,0,0,0,0,
2001May,3,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001May,4,8.2,0,0,20,60,20,0,0,0,0,0,0,
2001May,5,8.8,0,0,0,15,55,30,0,0,0,0,0,
2001May,7,8.3,,,,,,,,,,,,
2001May,9,8.6,0,0,0,40,60,0,0,0,0,0,0,
2001May,10,8.5,0,0,0,30,40,20,10,0,0,0,0,
2001May,11,8.7,0,0,0,30,40,30,0,0,0,0,0,
2001May,14,9,0,0,0,0,50,50,0,0,0,0,0,
2001May,15,8.8,0,0,0,10,50,35,5,0,0,0,0,
2001May,17,8.6,0,5,10,30,45,10,0,0,0,0,0,
2001May,19,8.4,0,0,0,80,20,0,0,0,0,0,0,
2001May,20,8.7,0,0,0,20,80,0,0,0,0,0,0,
2001May,22,8.7,0,1,4,20,25,20,20,5,3,1,1,
2001May,26,8.5,0,0,40,55,5,0,0,0,0,0,0,
2001May,28,9.1,0,0,0,0,20,60,20,0,0,0,0,
2001May,29,,,,,,,,,,,,,
2001May,30,,,,,,,,,,,,,
2001May,31,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001May,32,8.3,0,0,5,45,40,10,0,0,0,0,0,
2001May,33,8.9,0,0,0,0,0,60,40,0,0,0,0,
2001May,35,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001May,36,9,0,0,0,5,40,40,15,0,0,0,0,
2001May,37,8.5,0,0,0,50,50,0,0,0,0,0,0,
2001May,39,8.6,0,0,0,35,60,5,0,0,0,0,0,
2001May,41,8.3,0,0,0,0,75,25,0,0,0,0,0,
2001May,43,,,,,,,,,,,,,
2001May,45,8.86,0,0,0,0,98.47,1.53,0,0,0,0,0,
2001May,46,7.98,0,0,58.82,41.18,0,0,0,0,0,0,0,
2001May,48,8.3,0,0,20,50,30,0,0,0,0,0,0,
2001May,53,8.3,0,0,5.26315789,73.68421053,21.05263158,0,0,0,0,0,0,
2001May,54,8.2,0,0,10,50,40,0,0,0,0,0,0,
2001May,55,8.7,0,0,0,.1,46.4,53.2,.3,0,0,0,0,
2001May,56,8.1,0,0,30,50,20,0,0,0,0,0,0,
2001May,57,,,,,,,,,,,,,
2001May,59,8.6,0,0,10,15,50,15,10,0,0,0,0,
2001May,64,8.7,0,3,10,22,20,15,12,11,5,1,1,
2001May,67,8.9,0,0,0,0,80,20,0,0,0,0,0,
2001May,70,8.9,0,0,0,30,50,20,0,0,0,0,0,
2001May,71,8,5,10,30,35,15,5,0,0,0,0,0,
2001May,72,8,0,5,35,40,15,5,0,0,0,0,0,
2001May,73,8.3,0,0,0,80,20,0,0,0,0,0,0,
2001May,76,8.1,0,5,30,40,20,5,0,0,0,0,0,
2001May,85,8.5,0,0,0,0,40,30,20,10,0,0,0,
2001May,87,8.5,0,0,0,20,70,10,0,0,0,0,0,
2001May,89,8.5,0,0,0,20,50,30,0,0,0,0,0,
2001May,90,8.7,0,0,0,0,90,10,0,0,0,0,0,
2001May,91,,,,,,,,,,,,,
2001May,93,8.5,0,0,0,0,0,80,20,0,0,0,0,
2001May,94,8.7,0,0,0,20,60,20,0,0,0,0,0,
2001May,95,8.4,0,8.08080808,17.17171717,25.25252525,24.24242424,17.17171717,6.06060606,2.02020202,0,0,0,
2001May,96,8.4,0,3,25,30,35,5,2,0,0,0,0,
2002,1,8,3,15,25,30,20,5,2,0,0,0,0,
2002,3,8,0,0,50,40,10,0,0,0,0,0,0,
2002,4,7.3,20,60,20,0,0,0,0,0,0,0,0,
2002,5,9,0,0,0,45,40,15,0,0,0,0,0,
2002,7,,,,,,,,,,,,,
2002,9,7.9,0,0,50,50,0,0,0,0,0,0,0,
2002,10,7.8,0,0,0,35,50,10,5,0,0,0,0,
2002,11,,,,,,,,,,,,,
2002,14,8.8,0,0,0,0,80,20,0,0,0,0,0,
2002,15,8.7,0,0,0,15,55,25,5,0,0,0,0,
2002,17,7.8,0,10,40,35,15,0,0,0,0,0,0,
2002,19,7.8,0,0,80,20,0,0,0,0,0,0,0,
2002,20,8.3,0,0,0,60,40,0,0,0,0,0,0,
2002,22,8.4,1,2,6,20,20,20,18,8,3,1,1,
2002,26,7.7,0,60,35,5,0,0,0,0,0,0,0,
2002,28,,,,,,,,,,,,,
2002,29,,,,,,,,,,,,,
2002,30,7.5,0,0,30,65,5,0,0,0,0,0,0,
2002,31,7.8,,,,,,,,,,,,
2002,32,,,,,,,,,,,,,
2002,33,8.5,0,0,0,0,20,60,20,0,0,0,0,
2002,35,,,,,,,,,,,,,
2002,36,9,0,0,0,0,25,55,20,0,0,0,0,
2002,37,7.8,0,0,80,20,0,0,0,0,0,0,0,
2002,39,8,0,0,36,60,4,0,0,0,0,0,0,
2002,41,7.9,0,0,0,65,35,0,0,0,0,0,0,
2002,43,,,,,,,,,,,,,
2002,45,,,,,,,,,,,,,
2002,46,7.03,45.76,49.07,5.13,.04,0,0,0,0,0,0,0,
2002,48,,,,,,,,,,,,,
2002,53,7.7,0,10,60,30,0,0,0,0,0,0,0,
2002,54,6.7,60,30,10,0,0,0,0,0,0,0,0,
2002,55,8.3,0,.1001001,11.61161161,52.45245245,30.93093093,4.7047047,.2002002,0,0,0,0,
2002,56,,,,,,,,,,,,,
2002,57,,,,,,,,,,,,,
2002,59,8,0,10,15,25,25,15,10,0,0,0,0,
2002,64,8.1,1,4,20,30,14,10,7,7,5,1,1,
2002,67,8.5,0,0,0,10,90,0,0,0,0,0,0,
2002,70,8.1,0,0,20,50,30,0,0,0,0,0,0,
2002,71,7.4,21.05263158,36.84210526,15.78947368,15.78947368,7.36842105,3.15789474,0,0,0,0,0,
2002,72,6.9,35,25,20,10,8,2,0,0,0,0,0,
2002,73,8,0,0,10,85,5,0,0,0,0,0,0,
2002,76,7.4,15,40,25,15,5,0,0,0,0,0,0,
2002,85,9.5,0,0,0,0,0,25,60,10,5,0,0,
2002,87,7.3,25,50,25,0,0,0,0,0,0,0,0,
2002,89,8.3,0,0,0,50,40,10,0,0,0,0,0,
2002,90,8,0,0,0,90,10,0,0,0,0,0,0,
2002,91,,,,,,,,,,,,,
2002,93,8.5,0,0,0,40,50,10,0,0,0,0,0,
2002,94,8.2,0,0,20,50,30,0,0,0,0,0,0,
2002,95,7.4,0,56,21,14,7,2,0,0,0,0,0,
2002,96,7.9,0,5,35,30,25,5,0,0,0,0,0,
2002May,1,8.2,5,10,20,30,20,10,5,0,0,0,0,
2002May,3,8.1,0,0,40,50,10,0,0,0,0,0,0,
2002May,4,7.5,20,60,20,0,0,0,0,0,0,0,0,
2002May,5,9.3,0,0,5,60,30,5,0,0,0,0,0,
2002May,7,,,,,,,,,,,,,
2002May,9,8.1,0,0,40,60,0,0,0,0,0,0,0,
2002May,10,8,0,0,0,35,50,10,5,0,0,0,0,
2002May,11,,,,,,,,,,,,,
2002May,14,8.8,0,0,0,0,80,20,0,0,0,0,0,
2002May,15,8.7,0,0,0,15,50,30,5,0,0,0,0,
2002May,17,8.2,0,5,20,50,25,0,0,0,0,0,0,
2002May,19,7.9,0,0,80,20,0,0,0,0,0,0,0,
2002May,20,8.4,0,0,30,60,10,0,0,0,0,0,0,
2002May,22,8.4,1,2,5,20,25,20,17,5,3,1,1,
2002May,26,7.9,0,60,35,5,0,0,0,0,0,0,0,
2002May,28,,,,,,,,,,,,,
2002May,29,,,,,,,,,,,,,
2002May,30,,,,,,,,,,,,,
2002May,31,7.9,,,,,,,,,,,,
2002May,32,,,,,,,,,,,,,
2002May,33,8.6,0,0,0,0,15,80,5,0,0,0,0,
2002May,35,,,,,,,,,,,,,
2002May,36,8.9,0,0,0,10,40,40,10,0,0,0,0,
2002May,37,7.9,0,0,50,50,0,0,0,0,0,0,0,
2002May,39,8,0,0,30,65,5,0,0,0,0,0,0,
2002May,41,7.9,0,0,0,0,70,30,0,0,0,0,0,
2002May,43,,,,,,,,,,,,,
2002May,45,,,,,,,,,,,,,
2002May,46,7.04,29.22,70.78,0,0,0,0,0,0,0,0,0,
2002May,48,7.5,10,40,40,10,0,0,0,0,0,0,0,
2002May,53,7.8,0,5.26315789,73.68421053,21.05263158,0,0,0,0,0,0,0,
2002May,54,7.3,20,50,30,0,0,0,0,0,0,0,0,
2002May,55,8.3,0,0,1.7017017,30.53053053,53.75375375,13.51351351,.5005005,0,0,0,0,
2002May,56,,,,,,,,,,,,,
2002May,57,,,,,,,,,,,,,
2002May,59,8.2,0,10,15,25,25,15,10,0,0,0,0,
2002May,64,8.3,1,4,17,30,17,10,7,7,5,1,1,
2002May,67,8.5,0,0,0,10,90,0,0,0,0,0,0,
2002May,70,8.2,0,0,25,55,20,0,0,0,0,0,0,
2002May,71,7.4,21.05263158,36.84210526,15.78947368,15.78947368,7.36842105,3.15789474,0,0,0,0,0,
2002May,72,7,35,25,20,10,8,2,0,0,0,0,0,
2002May,73,8.2,0,0,15,80,5,0,0,0,0,0,0,
2002May,76,7.6,15,20,35,15,10,5,0,0,0,0,0,
2002May,85,9,0,0,0,5,15,30,25,20,5,0,0,
2002May,87,7.7,15,40,40,5,0,0,0,0,0,0,0,
2002May,89,8.3,0,0,0,50,40,10,0,0,0,0,0,
2002May,90,8.2,0,0,5,90,5,0,0,0,0,0,0,
2002May,91,,,,,,,,,,,,,
2002May,93,8.3,0,0,0,63.63636364,27.27272727,9.09090909,0,0,0,0,0,
2002May,94,8.2,0,0,20,60,20,0,0,0,0,0,0,
2002May,95,7.6,0,46,20,16,10,6,2,0,0,0,0,
2002May,96,7.9,0,5,35,30,25,5,0,0,0,0,0,
,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2000Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,
2000,1,2.3,0,0,0,0,5,60,30,5,0,0,,
2000,2,2.1,0,0,0,0,10,90,0,0,0,0,,
2000,3,,0,0,0,0,0,80,20,0,0,0,,
2000,4,2.3,0,0,0,0,0,95,5,0,0,0,,
2000,5,2.2,0,0,0,0,0,50,48,2,0,0,,
2000,6,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,7,2.3,,,,,,,,,,,,
2000,9,2.4,0,0,0,0,0,80,20,0,0,0,,
2000,10,2.3,0,0,0,0,0,80,20,0,0,0,,
2000,11,2.1,0,0,0,0,25,70,5,0,0,0,,
2000,14,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,15,2.3,0,0,0,0,0,95,5,0,0,0,,
2000,16,2.3,0,0,0,0,5,85,10,0,0,0,,
2000,17,2.2,0,0,0,0,20,70,10,0,0,0,,
2000,18,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,19,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,20,2.2,0,0,0,0,10,90,0,0,0,0,,
2000,22,2.3,,,,,,,,,,,,
2000,23,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,24,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,26,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,28,2.3,0,0,0,0,0,50,50,0,0,0,,
2000,29,2.3,0,0,0,0,0,99,1,0,0,0,,
2000,30,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,31,2.4,0,0,0,0,0,95,5,0,0,0,,
2000,32,2.3,0,0,0,0,5,85,10,0,0,0,,
2000,33,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,34,2.2,0,0,0,0,5,70,25,0,0,0,,
2000,35,2.5,0,0,0,0,0,40,60,0,0,0,,
2000,36,2.2,0,0,0,5,30,50,15,0,0,0,,
2000,37,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,38,2.4,0,0,0,0,0,100,0,0,0,0,,
2000,39,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,40,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,41,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,42,2.3,0,0,0,0,0,90,10,0,0,0,,
2000,45,2.4,0,0,0,0,0,90,10,0,0,0,,
2000,46,2.89,0,0,0,0,.099990001,8.6291370863,55.7544245575,33.7266273373,1.7798220178,.0099990001,,
2000,48,2.3,0,0,0,0,20,60,20,0,0,0,,
2000,50,1.6,0,0,0,0,90,10,0,0,0,0,,
2000,52,2.3,0,0,0,0,5,60,30,5,0,0,,
2000,53,2.4,0,0,0,0,0,75,25,0,0,0,,
2000,54,2.4,0,0,0,0,0,50,50,0,0,0,,
2000,55,2.3,0,0,0,0,.8,87.2,12,0,0,0,,
2000,56,2.3,0,0,0,0,5,85,10,0,0,0,,
2000,57,2.2,0,0,0,0,0,80,20,0,0,0,,
2000,59,2.3,0,0,0,0,10,80,10,0,0,0,,
2000,60,2.1,0,0,0,0,10,70,20,0,0,0,,
2000,61,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,62,2.5,0,0,0,0,0,9.0909090909,72.7272727273,18.1818181818,0,0,,
2000,64,2.3,0,0,0,0,0,80,20,0,0,0,,
2000,65,2.3,0,0,0,0,0,80,20,0,0,0,,
2000,67,2.3,0,0,0,0,20,60,20,0,0,0,,
2000,70,2.3,0,0,0,0,0,95,5,0,0,0,,
2000,71,2.3,0,0,0,0,5,85,10,0,0,0,,
2000,72,2.4,0,0,0,0,0,80,20,0,0,0,,
2000,73,2.2,0,0,0,0,35,60,5,0,0,0,,
2000,76,2.3,0,0,0,0,5,80,15,0,0,0,,
2000,85,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,87,2.3,0,0,0,0,10,55,30,5,0,0,,
2000,89,2.4,0,0,0,0,20,50,30,0,0,0,,
2000,90,2.1,0,0,0,0,5,90,5,0,0,0,,
2000,91,1.9,0,0,.1,2.2,20.4,46.5,26.8,3.9,.1,0,,
2000,92,2.35,0,0,0,0,0,69.15,30.85,0,0,0,,
2000,93,2.5,0,0,0,0,0,70,30,0,0,0,,
2000,94,2.3,0,0,0,0,0,100,0,0,0,0,,
2000,95,2.3,0,0,0,0,5,80,15,0,0,0,,
2000,96,2.3,0,0,0,0,5,60,35,0,0,0,,
2001,1,2.1,0,0,0,5,30,40,20,5,0,0,,
2001,2,2.5,0,0,0,0,0,40,60,0,0,0,,
2001,3,,0,0,0,0,50,40,10,0,0,0,,
2001,4,2.1,0,0,0,0,35,65,0,0,0,0,,
2001,5,1.8,0,0,0,5,65,30,0,0,0,0,,
2001,6,2.2,0,0,0,0,10,50,40,0,0,0,,
2001,7,2,,,,,,,,,,,,
2001,9,2.1,0,0,0,0,30,70,0,0,0,0,,
2001,10,2.1,0,0,0,0,30,40,30,0,0,0,,
2001,11,2.1,0,0,0,0,30,60,10,0,0,0,,
2001,14,1.9,0,0,0,0,60,40,0,0,0,0,,
2001,15,2.1,0,0,0,5,35,55,5,0,0,0,,
2001,16,1.7,0,1,3,10,40,30,10,5,1,0,,
2001,17,1.8,0,0,5,15,45,30,5,0,0,0,,
2001,18,1.8,0,0,0,10,45,35,10,0,0,0,,
2001,19,1.8,0,0,0,0,75,25,0,0,0,0,,
2001,20,1.9,0,0,0,0,70,30,0,0,0,0,,
2001,22,1.3,1,4,20,40,15,10,4,3,2,1,,
2001,23,2.2,0,0,0,0,20,50,30,0,0,0,,
2001,24,2.2,0,0,0,0,25,70,5,0,0,0,,
2001,26,2.25,0,0,0,5,15,60,15,5,0,0,,
2001,28,1.7,0,0,0,20,60,20,0,0,0,0,,
2001,29,1.7,0,0,0,5,80,15,0,0,0,0,,
2001,30,2.1,0,0,0,0,45,55,0,0,0,0,,
2001,31,2.2,0,0,0,0,11.1111111111,66.6666666667,22.2222222222,0,0,0,,
2001,32,2.1,0,0,0,10,30,35,20,5,0,0,,
2001,33,2.4,0,0,0,0,0,80,15,5,0,0,,
2001,34,2.1,0,0,0,0,10,80,10,0,0,0,,
2001,35,2.2,0,0,0,0,20,60,20,0,0,0,,
2001,36,2.2,0,0,0,10,35,45,10,0,0,0,,
2001,37,2,0,0,0,0,50,50,0,0,0,0,,
2001,38,2.2,0,0,0,0,10,90,0,0,0,0,,
2001,39,2.1,0,0,0,0,25,70,5,0,0,0,,
2001,40,2,0,0,0,0,40,40,20,0,0,0,,
2001,41,2,0,0,0,0,40,60,0,0,0,0,,
2001,42,2.1,0,0,0,0,35,65,0,0,0,0,,
2001,45,2.1,0,0,0,0,20,75,5,0,0,0,,
2001,46,2.93,0,0,0,0,.07,6.87,52.44,38.09,2.52,.01,,
2001,48,1.9,0,0,0,5,50,40,5,0,0,0,,
2001,50,2,0,0,0,10,50,40,0,0,0,0,,
2001,52,1.8,0,0,5,20,40,30,5,0,0,0,,
2001,53,2,0,0,0,0,40,60,0,0,0,0,,
2001,54,1.7,0,0,0,10,50,30,10,0,0,0,,
2001,55,2.1,0,.1,1.9,12.1,33.7,38.9,12.3,1,0,0,,
2001,56,1.8,0,0,0,5,45,35,10,5,0,0,,
2001,57,1.8,0,0,0,20,60,20,0,0,0,0,,
2001,59,2,0,0,0,10,40,30,20,0,0,0,,
2001,60,1.7,0,0,0,10,60,30,0,0,0,0,,
2001,61,1.7,0,0,0,25,60,15,0,0,0,0,,
2001,62,2,0,0,0,0,10,50,30,10,0,0,,
2001,64,2,1,1,3,15,30,30,15,3,1,1,,
2001,65,2,0,0,0,0,20,60,20,0,0,0,,
2001,67,2,0,0,0,10,40,40,10,0,0,0,,
2001,70,2.2,0,0,0,0,10,70,20,0,0,0,,
2001,71,1.8,0,0,5,15,53,15,7,5,0,0,,
2001,72,2.2,0,1,4,10,20,25,20,15,4,1,,
2001,73,2.3,0,0,0,0,30,65,5,0,0,0,,
2001,76,2.4,0,0,0,10,15,40,25,10,0,0,,
2001,85,2,0,0,0,0,39,52,9,0,0,0,,
2001,87,2.1,0,0,0,5,35,35,20,5,0,0,,
2001,89,2.2,0,0,0,0,25,50,25,0,0,0,,
2001,90,1.8,0,0,0,0,95,5,0,0,0,0,,
2001,91,1.7,0,0,.999000999,24.2757242757,58.8411588412,15.4845154845,.3996003996,0,0,0,,
2001,92,2.04,0,0,1.4262756127,9.5419847328,28.5958216151,36.3398955404,19.6163117718,4.4797107272,0,0,,
2001,93,2,0,0,0,10,40,40,10,0,0,0,,
2001,94,1.9,0,0,0,20,50,30,0,0,0,0,,
2001,95,2.1,0,0,0,8,30,40,17,4,1,0,,
2001,96,2.1,0,0,0,5,25,40,20,8,2,0,,
2001Sep,1,1.9,0,0,2,20,25,25,20,5,3,0,,
2001Sep,2,2.5,0,0,0,0,0,60,40,0,0,0,,
2001Sep,3,,0,0,0,0,50,50,0,0,0,0,,
2001Sep,4,1.5,0,0,0,25,50,25,0,0,0,0,,
2001Sep,5,1.9,0,0,5,10,60,20,5,0,0,0,,
2001Sep,6,2.5,0,0,0,0,20,30,40,10,0,0,,
2001Sep,7,1.8,,,,,,,,,,,,
2001Sep,9,2,0,0,0,0,30,70,0,0,0,0,,
2001Sep,10,2.4,0,0,0,0,20,50,30,0,0,0,,
2001Sep,11,2,0,0,0,0,45,50,5,0,0,0,,
2001Sep,14,,0,0,0,30,70,0,0,0,0,0,,
2001Sep,15,2,0,0,0,5,40,50,5,0,0,0,,
2001Sep,16,1.7,0,1,3,10,45,25,10,5,1,0,,
2001Sep,17,1.7,0,0,10,20,40,25,5,0,0,0,,
2001Sep,18,1.6,0,0,10,20,35,25,10,0,0,0,,
2001Sep,19,1.5,0,0,0,25,75,0,0,0,0,0,,
2001Sep,20,1.8,0,0,0,0,75,25,0,0,0,0,,
2001Sep,22,.8,5,20,30,25,10,5,3,1,1,0,,
2001Sep,23,1.8,0,0,5,20,50,20,5,0,0,0,,
2001Sep,24,1.8,0,0,0,5,55,35,5,0,0,0,,
2001Sep,26,1.6,0,0,0,30,40,30,0,0,0,0,,
2001Sep,28,1.5,,,,,,,,,,,,
2001Sep,29,1.3,0,0,10,70,20,0,0,0,0,0,,
2001Sep,30,1.8,0,0,0,0,42,58,0,0,0,0,,
2001Sep,31,1.8,0,0,0,10,65,25,0,0,0,0,,
2001Sep,32,1.9,0,0,0,15,35,30,15,5,0,0,,
2001Sep,33,2.4,0,0,0,0,0,80,15,5,0,0,,
2001Sep,34,2.1,0,0,0,0,10,85,5,0,0,0,,
2001Sep,35,2,0,0,0,0,20,50,20,10,0,0,,
2001Sep,36,2.2,0,0,0,5,10,35,40,10,0,0,,
2001Sep,37,2,0,0,0,0,50,50,0,0,0,0,,
2001Sep,38,2,0,0,0,0,50,50,0,0,0,0,,
2001Sep,39,1.7,0,0,0,15,53,30,2,0,0,0,,
2001Sep,40,1.6,0,0,0,10,50,30,10,0,0,0,,
2001Sep,41,1.8,0,0,0,0,80,20,0,0,0,0,,
2001Sep,42,1.7,,,,,,,,,,,,
2001Sep,45,,,,,,,,,,,,,
2001Sep,46,2.93,0,0,0,0,0,0,79.8,20.2,0,0,,
2001Sep,48,1.6,0,0,0,30,50,20,0,0,0,0,,
2001Sep,50,1.5,0,0,0,25,50,25,0,0,0,0,,
2001Sep,52,1.7,0,0,5,20,40,30,5,0,0,0,,
2001Sep,53,1.6,0,0,0,20,70,10,0,0,0,0,,
2001Sep,54,1.6,0,0,0,10,50,30,10,0,0,0,,
2001Sep,55,2,.3,1.9,7.5,19.4,31.3,28.9,9.6,1.1,0,0,,
2001Sep,56,1.6,0,0,0,10,50,30,10,0,0,0,,
2001Sep,57,1.6,0,0,0,40,50,10,0,0,0,0,,
2001Sep,59,1.4,0,0,10,20,40,20,10,0,0,0,,
2001Sep,60,1.7,0,0,0,10,60,30,0,0,0,0,,
2001Sep,61,1.4,0,0,0,55,45,0,0,0,0,0,,
2001Sep,62,,,,,,,,,,,,,
2001Sep,64,2,1,1,3,15,30,30,15,3,1,1,,
2001Sep,65,1.9,0,0,0,0,30,50,20,0,0,0,,
2001Sep,67,2.2,0,0,0,10,40,40,10,0,0,0,,
2001Sep,70,2.1,0,0,0,0,25,70,5,0,0,0,,
2001Sep,71,1.5,0,5,10,20,47,10,5,3,0,0,,
2001Sep,72,2,1,3,6,15,20,22,18,10,4,1,,
2001Sep,73,2,0,0,0,0,20,70,10,0,0,0,,
2001Sep,76,2.1,0,0,5,10,25,35,15,10,0,0,,
2001Sep,85,1.9,0,0,0,14,53,31,2,0,0,0,,
2001Sep,87,1.8,0,0,0,15,50,30,5,0,0,0,,
2001Sep,89,1.8,0,0,0,10,50,40,0,0,0,0,,
2001Sep,90,1.7,0,0,0,10,90,0,0,0,0,0,,
2001Sep,91,1.3,0,0,10.5,69.2,20.1,.2,0,0,0,0,,
2001Sep,92,1.4,0,7.6753507014,16.1322645291,26.3026052104,26.3026052104,16.1322645291,6.0621242485,1.3927855711,0,0,,
2001Sep,93,2,0,0,0,10,40,40,10,0,0,0,,
2001Sep,94,1.9,0,0,0,20,50,30,0,0,0,0,,
2001Sep,95,1.9,0,1,8,19,30,23,13,5,1,0,,
2001Sep,96,2,0,0,2,8,30,30,20,8,2,0,,
2002,1,2,0,0,3,10,25,30,20,8,3,1,,
2002,2,2.4,0,0,0,0,0,60,40,0,0,0,,
2002,3,,0,0,0,10,70,20,0,0,0,0,,
2002,4,1.9,0,0,0,25,50,25,0,0,0,0,,
2002,5,1.8,0,0,0,20,70,10,0,0,0,0,,
2002,6,2,0,0,0,20,30,30,20,0,0,0,,
2002,7,1.5,,,,,,,,,,,,
2002,9,2,0,0,0,0,40,60,0,0,0,0,,
2002,10,1.6,0,0,0,30,50,20,0,0,0,0,,
2002,11,,,,,,,,,,,,,
2002,14,1.7,0,0,0,30,60,10,0,0,0,0,,
2002,15,1.7,0,0,0,15,65,15,5,0,0,0,,
2002,16,1.5,1,3,10,20,25,20,10,5,4,2,,
2002,17,1.5,0,5,20,30,35,10,0,0,0,0,,
2002,18,2,0,0,0,20,30,30,15,5,0,0,,
2002,19,1.8,0,0,0,0,75,25,0,0,0,0,,
2002,20,1.7,0,0,0,0,80,20,0,0,0,0,,
2002,22,1.6,.9090909091,2.7272727273,4.5454545455,22.7272727273,40.9090909091,13.6363636364,1.8181818182,10.9090909091,.9090909091,.9090909091,,
2002,23,2.2,0,0,0,5,20,50,20,5,0,0,,
2002,24,1.8,0,0,0,5,60,30,5,0,0,0,,
2002,26,1.8,0,0,0,20,40,30,10,0,0,0,,
2002,28,,,,,,,,,,,,,
2002,29,1.7,0,0,0,10,80,10,0,0,0,0,,
2002,30,1.8,0,0,0,5,60,35,0,0,0,0,,
2002,31,1.6,0,0,0,20,50,30,0,0,0,0,,
2002,32,1.8,0,0,0,15,35,30,15,5,0,0,,
2002,33,2.2,0,0,0,0,5,80,15,0,0,0,,
2002,34,2,0,0,0,0,20,80,0,0,0,0,,
2002,35,,,,,,,,,,,,,
2002,36,2.2,0,0,0,15,30,40,15,0,0,0,,
2002,37,2,0,0,0,0,50,50,0,0,0,0,,
2002,38,1.7,0,0,0,30,70,0,0,0,0,0,,
2002,39,1.9,0,0,0,0,2,48,50,0,0,0,,
2002,40,1.7,0,0,0,20,50,20,10,0,0,0,,
2002,41,1.6,0,0,0,20,75,5,0,0,0,0,,
2002,42,1.5,0,0,0,40,50,10,0,0,0,0,,
2002,45,1.8,0,0,0,0,45,50,5,0,0,0,,
2002,46,2.88,0,0,0,0,.07,6.87,52.44,38.09,2.52,.01,,
2002,48,1.7,0,0,0,20,60,20,0,0,0,0,,
2002,50,1.5,0,0,0,50,50,0,0,0,0,0,,
2002,52,1.7,0,5,10,20,30,20,10,5,0,0,,
2002,53,2,0,0,0,0,50,50,0,0,0,0,,
2002,54,1.5,0,0,5,25,40,25,5,0,0,0,,
2002,55,1.9,.9,3.4,9.6,19.6,26.8,24,11.8,3.3,.6,0,,
2002,56,,,,,,,,,,,,,
2002,57,,,,,,,,,,,,,
2002,59,1.6,0,0,10,20,30,20,20,0,0,0,,
2002,60,1.8,0,0,0,10,60,30,0,0,0,0,,
2002,61,1.3,0,0,15,50,35,0,0,0,0,0,,
2002,62,1.75,0,0,0,0,60,30,10,0,0,0,,
2002,64,2.2,1,1,3,15,20,30,25,3,1,1,,
2002,65,1.9,0,0,0,0,50,40,10,0,0,0,,
2002,67,1.9,0,0,0,20,60,20,0,0,0,0,,
2002,70,2,0,0,0,15,60,25,0,0,0,0,,
2002,71,1.7,0,5.2631578947,10.5263157895,21.0526315789,42.1052631579,10.5263157895,5.2631578947,5.2631578947,0,0,,
2002,72,1.5,3,8,10,18,20,15,12,8,3,3,,
2002,73,2.2,0,0,0,0,10,80,10,0,0,0,,
2002,76,1.8,0,5,10,20,30,20,10,5,0,0,,
2002,85,1.9,0,0,4,20,38,29,8,1,0,0,,
2002,87,1.8,0,0,10,30,40,15,5,0,0,0,,
2002,89,1.8,0,0,0,20,50,30,0,0,0,0,,
2002,90,1.7,0,0,0,0,95,5,0,0,0,0,,
2002,91,1.1,0,1.2012012012,14.6146146146,44.044044044,33.4334334334,6.4064064064,.3003003003,0,0,0,,
2002,92,1.5,,,,,,,,,,,,
2002,93,1.7,0,0,0,20,60,15,5,0,0,0,,
2002,94,1.7,0,0,0,30,50,20,0,0,0,0,,
2002,95,1.6,2.0202020202,5.0505050505,12.1212121212,23.2323232323,26.2626262626,19.1919191919,8.0808080808,3.0303030303,1.0101010101,0,,
2002,96,1.7,0,0,5,15,30,25,15,7,3,0,,
2002Sep,1,1.9,0,1,10,20,20,20,20,5,2,2,,
2002Sep,2,2.3,0,0,0,0,0,60,40,0,0,0,,
2002Sep,3,,0,0,0,10,50,40,0,0,0,0,,
2002Sep,4,1.8,0,0,0,25,50,25,0,0,0,0,,
2002Sep,5,1.8,0,0,3,20,75,2,0,0,0,0,,
2002Sep,6,1.9,0,0,0,20,30,30,20,0,0,0,,
2002Sep,7,1.4,,,,,,,,,,,,
2002Sep,9,2,0,0,0,0,40,60,0,0,0,0,,
2002Sep,10,2,0,0,0,30,50,20,0,0,0,0,,
2002Sep,11,,,,,,,,,,,,,
2002Sep,14,,,,,,,,,,,,,
2002Sep,15,1.7,0,0,0,15,65,15,5,0,0,0,,
2002Sep,16,1.4,1,3,10,20,25,20,10,5,4,2,,
2002Sep,17,1.4,0,5,20,30,35,10,0,0,0,0,,
2002Sep,18,2.2,0,0,5,10,20,30,20,10,5,0,,
2002Sep,19,1.8,0,0,0,0,100,0,0,0,0,0,,
2002Sep,20,1.7,0,0,0,0,85,15,0,0,0,0,,
2002Sep,22,1.8,2,3,10,25,30,20,5,3,1,1,,
2002Sep,23,2.4,0,0,10,15,50,15,10,0,0,0,,
2002Sep,24,1.9,0,0,0,5,50,40,5,0,0,0,,
2002Sep,26,1.9,0,0,0,30,40,30,0,0,0,0,,
2002Sep,28,,,,,,,,,,,,,
2002Sep,29,1.7,0,0,0,15,70,15,0,0,0,0,,
2002Sep,30,1.7,0,0,0,4.7619047619,57.1428571429,38.0952380952,0,0,0,0,,
2002Sep,31,1.6,0,0,0,20,50,30,0,0,0,0,,
2002Sep,32,1.8,0,0,0,15,35,30,15,5,0,0,,
2002Sep,33,2.2,0,0,0,0,5,80,15,0,0,0,,
2002Sep,34,2,0,0,0,0,15,85,0,0,0,0,,
2002Sep,35,,,,,,,,,,,,,
2002Sep,36,2.3,0,0,0,0,15,30,40,15,0,0,,
2002Sep,37,2,0,0,0,0,50,50,0,0,0,0,,
2002Sep,38,1.6,0,0,0,20,80,0,0,0,0,0,,
2002Sep,39,1.9,0,0,0,4,44,48,4,0,0,0,,
2002Sep,40,1.5,0,0,10,30,30,20,10,0,0,0,,
2002Sep,41,1.6,0,0,0,20,75,5,0,0,0,0,,
2002Sep,42,1.5,,,,,,,,,,,,
2002Sep,45,,,,,,,,,,,,,
2002Sep,46,2.86,0,0,0,0,0,0,94.8,5.2,0,0,,
2002Sep,48,1.5,0,0,5,40,40,15,0,0,0,0,,
2002Sep,50,1.5,0,0,0,50,50,0,0,0,0,0,,
2002Sep,52,1.7,0,5,10,20,30,20,10,5,0,0,,
2002Sep,53,2,0,0,0,0,50,50,0,0,0,0,,
2002Sep,54,1.5,0,0,0,10,50,30,10,0,0,0,,
2002Sep,55,1.8,.7,3.3,10.1,21,27.5,22.8,10.8,3.2,.6,0,,
2002Sep,56,,,,,,,,,,,,,
2002Sep,57,,,,,,,,,,,,,
2002Sep,59,1.6,0,0,10,20,30,20,20,0,0,0,,
2002Sep,60,1.7,0,0,0,10,60,30,0,0,0,0,,
2002Sep,61,1.3,0,0,15,50,35,0,0,0,0,0,,
2002Sep,62,,,,,,,,,,,,,
2002Sep,64,2.2,1,1,3,15,20,30,25,3,1,1,,
2002Sep,65,1.8,0,0,0,0,50,40,10,0,0,0,,
2002Sep,67,1.9,0,0,0,20,60,20,0,0,0,0,,
2002Sep,70,1.9,0,0,0,10,70,20,0,0,0,0,,
2002Sep,71,1.6,0,5,10,30,37,10,5,3,0,0,,
2002Sep,72,1.5,3,8,10,18,20,15,12,8,3,3,,
2002Sep,73,1.8,0,0,0,0,80,20,0,0,0,0,,
2002Sep,76,1.7,2.6315789474,5.2631578947,10.5263157895,15.7894736842,31.5789473684,15.7894736842,10.5263157895,5.2631578947,2.6315789474,0,,
2002Sep,85,1.8,0,2,9,22,30,24,10,3,0,0,,
2002Sep,87,1.8,0,0,5,20,45,20,10,0,0,0,,
2002Sep,89,1.8,0,0,0,20,50,30,0,0,0,0,,
2002Sep,90,1.6,0,0,0,10,90,0,0,0,0,0,,
2002Sep,91,1,.2004008016,7.4148296593,42.3847695391,42.3847695391,7.4148296593,.2004008016,0,0,0,0,,
2002Sep,92,1.52,0,12.6497603834,13.857827476,20.1178115016,21.625399361,17.2024760383,10.1337859425,4.4129392971,0,0,,
2002Sep,93,1.7,0,0,0,20,60,15,5,0,0,0,,
2002Sep,94,1.4,0,0,20,50,30,0,0,0,0,0,,
2002Sep,95,1.6,0,4.0404040404,13.1313131313,23.2323232323,26.2626262626,19.1919191919,10.101010101,3.0303030303,1.0101010101,0,,
2002Sep,96,1.5,0,3,8,27,35,17,8,2,0,0,,
,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,
,,,,,,,,,,,,,,
,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0T4_4,F4_5T4_9,F5_0
2000,1,3.7,0,0,0,0,0,0,10,40,45,5,0,0
2000,2,3.6,0,0,0,0,0,0,0,30,70,0,0,0
2000,3,,0,0,0,0,0,0,0,50,50,0,0,0
2000,4,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2000,5,3.3,0,0,0,0,0,0,25,65,10,0,0,0
2000,6,3.6,0,0,0,0,0,0,0,30,60,10,0,0
2000,7,3.5,,,,,,,,,,,,
2000,9,3.4,0,0,0,0,0,0,0,60,40,0,0,0
2000,10,3.4,0,0,0,0,0,0,20,60,20,0,0,0
2000,11,3.5,0,0,0,0,0,0,10,30,60,0,0,0
2000,14,3.5,0,0,0,0,0,0,0,20,80,0,0,0
2000,15,3.5,0,0,0,0,0,0,15,70,15,0,0,0
2000,16,3.5,0,0,0,0,0,0,10,30,40,20,0,0
2000,17,3.6,0,0,0,0,0,0,0,40,55,5,0,0
2000,18,3.3,0,0,0,0,0,0,10,50,40,0,0,0
2000,19,3.4,0,0,0,0,0,0,0,100,0,0,0,0
2000,20,3.3,0,0,0,0,0,0,30,70,0,0,0,0
2000,22,3.5,,,,,,,,,,,,
2000,23,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2000,24,3.6,0,0,0,0,0,0,0,40,60,0,0,0
2000,26,3.3,0,0,0,0,0,0,20,60,20,0,0,0
2000,28,3.5,0,0,0,0,0,0,20,40,40,0,0,0
2000,29,3.4,0,0,0,0,0,0,0,90,10,0,0,0
2000,30,3.3,0,0,0,0,0,0,0,100,0,0,0,0
2000,31,3.4,0,0,0,0,0,0,0,80,20,0,0,0
2000,32,3.4,0,0,0,0,0,0,15,50,35,0,0,0
2000,33,3.3,0,0,0,0,0,0,5,90,5,0,0,0
2000,34,3.3,0,0,0,0,0,0,0,80,20,0,0,0
2000,35,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2000,36,3.3,0,0,0,0,0,5,40,45,10,0,0,0
2000,37,3.4,0,0,0,0,0,0,0,40,60,0,0,0
2000,38,3.4,0,0,0,0,0,0,0,90,10,0,0,0
2000,39,3.5,0,0,0,0,0,0,0,10,90,0,0,0
2000,40,3.3,0,0,0,0,0,0,0,95,5,0,0,0
2000,41,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2000,42,3.4,0,0,0,0,0,0,0,40,60,0,0,0
2000,45,3.5,0,0,0,0,0,0,0,10,90,0,0,0
2000,46,3.95,0,.0300060012,.1400280056,.5401080216,1.8703740748,4.8209641928,9.7419483897,15.4530906181,19.2438487698,18.8137627526,14.4428885777,14.9029805961
2000,48,3.5,0,0,0,0,0,0,20,30,40,10,0,0
2000,50,3.4,0,0,0,0,0,0,0,100,0,0,0,0
2000,52,3.6,0,0,0,0,0,0,10,30,60,0,0,0
2000,53,3.3,0,0,0,0,0,0,5,80,15,0,0,0
2000,54,3.5,0,0,0,0,0,0,0,60,40,0,0,0
2000,55,3.5,0,0,0,0,0,.2002002002,8.008008008,45.9459459459,42.1421421421,3.7037037037,0,0
2000,56,3.4,0,0,0,0,0,0,10,60,30,0,0,0
2000,57,3.6,0,0,0,0,0,0,0,40,60,0,0,0
2000,59,3.3,0,0,0,0,0,0,10,40,40,10,0,0
2000,60,3.2,0,0,0,0,0,0,20,60,20,0,0,0
2000,61,3.5,0,0,0,0,0,0,0,25,75,0,0,0
2000,62,3.75,0,0,0,0,0,0,10,50,40,0,0,0
2000,64,3.2,0,0,0,0,0,0,10,85,5,0,0,0
2000,65,3.6,0,0,0,0,0,0,0,10,70,20,0,0
2000,67,3.3,0,0,0,0,0,0,10,80,10,0,0,0
2000,70,3.4,0,0,0,0,0,0,0,95,5,0,0,0
2000,71,3.5,0,0,0,0,0,0,5,45,45,5,0,0
2000,72,3.5,0,0,0,0,0,0,0,45,55,0,0,0
2000,73,3.9,0,0,0,0,0,0,0,20,70,10,0,0
2000,76,,,,,,,,,,,,,
2000,85,3.5,0,0,0,0,0,0,0,18,82,0,0,0
2000,87,3.5,0,0,0,0,0,0,0,40,60,0,0,0
2000,89,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2000,90,3.5,0,0,0,0,0,0,0,20,80,0,0,0
2000,91,3.3,0,0,0,0,0,0,0,6.7,77.5,15.8,0,0
2000,92,3.34,0,0,0,0,0,.45,10.63,45.54,37.39,5.83,.16,0
2000,93,3.3,0,0,0,0,0,0,5,40,55,0,0,0
2000,94,3.6,0,0,0,0,0,0,0,30,70,0,0,0
2000,95,3.5,0,0,0,0,0,0,5,45,45,5,0,0
2000,96,3.5,0,0,0,0,0,0,5,55,35,5,0,0
2001,1,3.2,0,0,0,2,6,10,35,35,10,2,0,0
2001,2,3,0,0,0,0,0,0,30,60,10,0,0,0
2001,3,,0,0,0,0,0,0,50,50,0,0,0,0
2001,4,3.5,0,0,0,0,0,0,20,40,40,0,0,0
2001,5,3.2,0,0,0,0,0,0,30,60,10,0,0,0
2001,6,3.2,0,0,0,0,0,10,25,40,25,0,0,0
2001,7,3,,,,,,,,,,,,
2001,9,3,0,0,0,0,0,0,40,60,0,0,0,0
2001,10,3.1,0,0,0,0,0,5,40,40,15,0,0,0
2001,11,3.4,0,0,0,0,0,0,10,50,40,0,0,0
2001,14,3,0,0,0,0,0,0,50,50,0,0,0,0
2001,15,3,0,0,0,0,0,5,40,50,5,0,0,0
2001,16,2.9,0,0,.9900990099,.9900990099,2.9702970297,4.9504950495,29.702970297,29.702970297,14.8514851485,9.900990099,4.9504950495,.9900990099
2001,17,3.3,0,0,0,0,0,10,20,40,20,10,0,0
2001,18,3.2,0,0,0,0,0,5,20,40,30,5,0,0
2001,19,3,0,0,0,0,0,0,20,80,0,0,0,0
2001,20,3,0,0,0,0,0,0,50,50,0,0,0,0
2001,22,3,0,0,2,5,5,20,30,30,5,3,0,0
2001,23,3,0,0,0,0,0,20,40,40,0,0,0,0
2001,24,3.5,0,0,0,0,0,5,20,30,40,5,0,0
2001,26,3.3,0,0,0,0,0,10,25,40,20,5,0,0
2001,28,3.1,0,0,0,0,0,20,30,40,10,0,0,0
2001,29,2.8,0,0,0,0,0,0,90,10,0,0,0,0
2001,30,2.8,0,0,0,0,0,10,80,10,0,0,0,0
2001,31,2.9,0,0,0,0,0,25,50,25,0,0,0,0
2001,32,2.9,0,0,0,0,5,20,40,25,10,0,0,0
2001,33,2.8,0,0,0,0,0,0,90,10,0,0,0,0
2001,34,2.9,0,0,0,0,0,0,60,40,0,0,0,0
2001,35,3.2,0,0,0,0,0,0,30,50,20,0,0,0
2001,36,3,0,0,0,0,0,10,40,45,5,0,0,0
2001,37,3.1,0,0,0,0,0,0,0,70,30,0,0,0
2001,38,2.9,0,0,0,0,0,0,80,20,0,0,0,0
2001,39,3.2,0,0,0,0,0,0,15,65,20,0,0,0
2001,40,2.8,0,0,0,0,5,10,50,30,5,0,0,0
2001,41,3.3,0,0,0,0,0,0,10,70,20,0,0,0
2001,42,3,0,0,0,0,0,0,40,50,10,0,0,0
2001,45,2.8,0,0,0,0,0,0,75,25,0,0,0,0
2001,46,4.87,0,0,0,.03,.17,.7,2.21,5.5,10.72,16.37,19.58,44.72
2001,48,3,0,0,0,0,0,10,40,40,10,0,0,0
2001,50,3.1,0,0,0,0,0,0,30,70,0,0,0,0
2001,52,2.8,0,0,5,5,10,30,40,10,0,0,0,0
2001,53,3,0,0,0,0,0,0,25,70,5,0,0,0
2001,54,3.3,0,0,0,0,0,0,20,50,30,0,0,0
2001,55,2.9,0,0,.0999000999,1.0989010989,6.4935064935,20.2797202797,33.7662337662,27.972027972,8.991008991,1.1988011988,.0999000999,0
2001,56,3,0,0,0,0,0,5,35,50,10,0,0,0
2001,57,3,0,0,0,0,0,0,0,80,20,0,0,0
2001,59,3,0,0,0,0,0,10,30,30,20,10,0,0
2001,60,2.8,0,0,0,0,0,10,60,30,0,0,0,0
2001,61,2.7,0,0,0,0,0,25,60,15,0,0,0,0
2001,62,3.5,0,0,0,0,0,5,45,45,5,0,0,0
2001,64,3,0,1,1,3,5,10,25,30,20,3,1,1
2001,65,3.5,0,0,0,0,0,0,0,20,50,30,0,0
2001,67,2.9,0,0,0,0,0,20,60,20,0,0,0,0
2001,70,3.1,0,0,0,0,0,0,25,70,5,0,0,0
2001,71,3.2,0,0,0,0,5,10,20,40,20,5,0,0
2001,72,3.1,0,0,0,1,5,12,25,30,15,8,3,1
2001,73,3.6,0,0,0,0,0,0,0,30,65,5,0,0
2001,76,,,,,,,,,,,,,
2001,85,2.5,0,0,0,0,11,34,52,3,0,0,0,0
2001,87,3.2,0,0,0,0,0,10,30,50,10,0,0,0
2001,89,3,0,0,0,0,0,0,30,50,20,0,0,0
2001,90,3.3,0,0,0,0,0,0,10,90,0,0,0,0
2001,91,3.1,0,0,0,0,0,0,0,15.9,84.1,0,0,0
2001,92,3.09,0,0,0,3.6254728878,7.797393863,13.377469525,18.2849936948,19.9348465742,17.3182009248,13.0411937789,6.6204287516,0
2001,93,3,0,0,0,0,0,0,20,70,10,0,0,0
2001,94,3,0,0,0,0,0,0,30,60,10,0,0,0
2001,95,3.1,0,0,0,3.0303030303,6.0606060606,15.1515151515,22.2222222222,22.2222222222,18.1818181818,9.0909090909,3.0303030303,1.0101010101
2001,96,2.9,0,0,0,0,2,15,32,32,17,2,0,0
2001Q2,1,3,0,0,0,0,3,20,30,30,15,2,0,0
2001Q2,2,3,0,0,0,0,0,0,30,60,10,0,0,0
2001Q2,3,,0,0,0,0,0,0,40,50,10,0,0,0
2001Q2,4,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2001Q2,5,2.7,0,0,0,0,0,6,50,40,4,0,0,0
2001Q2,6,3.3,0,0,0,0,0,20,25,40,15,0,0,0
2001Q2,7,3.2,,,,,,,,,,,,
2001Q2,9,3.2,0,0,0,0,0,0,30,60,10,0,0,0
2001Q2,10,3.2,0,0,0,0,0,5,30,50,15,0,0,0
2001Q2,11,3.4,0,0,0,0,0,0,10,40,50,0,0,0
2001Q2,14,2.7,0,0,0,0,0,20,60,20,0,0,0,0
2001Q2,15,3,0,0,0,0,0,0,45,45,10,0,0,0
2001Q2,16,2.9,0,0,1,1,7,10,30,20,15,10,5,1
2001Q2,17,3.3,0,0,0,0,0,10,10,35,35,10,0,0
2001Q2,18,,,,,,,,,,,,,
2001Q2,19,3,0,0,0,0,0,0,90,10,0,0,0,0
2001Q2,20,3.1,0,0,0,0,0,0,40,60,0,0,0,0
2001Q2,22,2.9,0,0,0,5,10,25,30,25,5,0,0,0
2001Q2,23,3,0,0,0,0,20,40,40,0,0,0,0,0
2001Q2,24,3.6,0,0,0,0,0,5,10,40,40,5,0,0
2001Q2,26,3.3,0,0,0,0,0,15,20,30,20,15,0,0
2001Q2,28,,,,,,,,,,,,,
2001Q2,29,2.9,0,0,0,0,0,0,70,30,0,0,0,0
2001Q2,30,,,,,,,,,,,,,
2001Q2,31,2.9,0,0,0,0,0,15,60,25,0,0,0,0
2001Q2,32,2.9,0,0,0,0,0,15,40,35,10,0,0,0
2001Q2,33,2.8,0,0,0,0,0,0,80,20,0,0,0,0
2001Q2,34,3,0,0,0,0,0,0,45,50,5,0,0,0
2001Q2,35,2.9,0,0,0,0,0,20,40,40,0,0,0,0
2001Q2,36,3,0,0,0,0,10,15,30,35,10,0,0,0
2001Q2,37,3.2,0,0,0,0,0,0,0,70,30,0,0,0
2001Q2,38,2.9,0,0,0,0,0,0,20,60,20,0,0,0
2001Q2,39,3.3,0,0,0,0,0,0,10,60,30,0,0,0
2001Q2,40,2.8,0,0,0,0,5,15,50,25,5,0,0,0
2001Q2,41,3.4,0,0,0,0,0,0,0,60,40,0,0,0
2001Q2,42,2.7,,,,,,,,,,,,
2001Q2,45,,,,,,,,,,,,,
2001Q2,46,,,,,,,,,,,,,
2001Q2,48,2.9,0,0,0,0,0,5,50,40,5,0,0,0
2001Q2,50,3.3,0,0,0,0,0,0,10,80,10,0,0,0
2001Q2,52,3,0,0,5,5,10,10,30,30,10,0,0,0
2001Q2,53,2.9,0,0,0,0,0,0,60,40,0,0,0,0
2001Q2,54,3.5,0,0,0,0,0,0,10,40,50,0,0,0
2001Q2,55,3,0,0,0,.3996003996,3.4965034965,15.2847152847,31.968031968,32.2677322677,13.7862137862,2.5974025974,.1998001998,0
2001Q2,56,3,0,0,0,0,0,0,35,55,10,0,0,0
2001Q2,57,,0,0,0,0,0,0,0,40,60,0,0,0
2001Q2,59,3.1,0,0,0,0,0,20,30,30,20,0,0,0
2001Q2,60,3,0,0,0,0,0,0,25,50,25,0,0,0
2001Q2,61,2.5,0,0,0,0,0,40,60,0,0,0,0,0
2001Q2,62,,,,,,,,,,,,,
2001Q2,64,3,0,1,1,3,5,10,25,30,20,3,1,1
2001Q2,65,,,,,,,,,,,,,
2001Q2,67,3.3,0,0,0,0,0,0,20,60,20,0,0,0
2001Q2,70,3,0,0,0,0,0,0,20,80,0,0,0,0
2001Q2,71,3.2,0,0,0,0,5,15,20,25,20,15,0,0
2001Q2,72,3.1,0,0,0,1,5,12,25,30,15,8,3,1
2001Q2,73,3.5,0,0,0,0,0,0,0,50,50,0,0,0
2001Q2,76,,,,,,,,,,,,,
2001Q2,85,2.5,0,0,0,0,7,45,42,6,0,0,0,0
2001Q2,87,3.1,0,0,0,0,0,10,35,45,10,0,0,0
2001Q2,89,3.2,0,0,0,0,0,0,20,60,20,0,0,0
2001Q2,90,3.5,0,0,0,0,0,0,0,25,75,0,0,0
2001Q2,91,2.8,0,0,0,0,.4004004004,5.005005005,21.9219219219,38.1381381381,26.4264264264,7.3073073073,.8008008008,0
2001Q2,92,3.07,0,0,0,2.4510813594,6.6941297631,13.5427394439,20.2677651905,22.4510813594,18.403707518,11.1740473738,5.0154479918,0
2001Q2,93,2.8,0,0,0,0,0,0,25,60,15,0,0,0
2001Q2,94,3.4,0,0,0,0,0,0,20,60,20,0,0,0
2001Q2,95,3.3,0,0,.9900990099,3.9603960396,5.9405940594,10.8910891089,16.8316831683,19.801980198,16.8316831683,12.8712871287,7.9207920792,3.9603960396
2001Q2,96,2.9,0,0,0,0,7,17,30,30,13,3,0,0
2002,1,2.7,0,0,2,3,10,25,30,15,10,3,2,0
2002,2,3,0,0,0,0,0,0,30,60,10,0,0,0
2002,3,,0,0,0,0,10,40,40,10,0,0,0,0
2002,4,3.1,0,0,0,0,0,10,20,40,20,10,0,0
2002,5,2.9,0,0,0,0,0,5,50,35,10,0,0,0
2002,6,2.8,0,0,0,0,10,20,30,30,10,0,0,0
2002,7,3,,,,,,,,,,,,
2002,9,2.8,0,0,0,0,0,10,60,30,0,0,0,0
2002,10,2.8,0,0,0,0,0,20,50,20,10,0,0,0
2002,11,,,,,,,,,,,,,
2002,14,2.5,0,0,0,0,0,40,60,0,0,0,0,0
2002,15,2.7,0,0,0,0,0,10,65,20,5,0,0,0
2002,16,3,1,2,3,4,6,10,30,20,15,5,3,1
2002,17,3.1,0,0,0,0,5,10,20,40,20,5,0,0
2002,18,3.1,0,0,0,0,5,10,20,35,25,5,0,0
2002,19,2.8,0,0,0,0,0,0,100,0,0,0,0,0
2002,20,3,0,0,0,0,0,0,50,50,0,0,0,0
2002,22,2.6,0,1,2,5,10,20,30,20,10,2,0,0
2002,23,2.5,0,0,0,0,9.0909090909,36.3636363636,45.4545454545,9.0909090909,0,0,0,0
2002,24,2.8,0,0,0,5,10,20,30,25,10,0,0,0
2002,26,2.9,0,0,0,0,5,20,30,25,15,5,0,0
2002,28,,,,,,,,,,,,,
2002,29,,,,,,,,,,,,,
2002,30,2.6,0,0,0,0,0,5,80,15,0,0,0,0
2002,31,2.6,0,0,0,0,0,30,50,20,0,0,0,0
2002,32,2.5,0,0,0,0,10,25,40,20,5,0,0,0
2002,33,2.9,0,0,0,0,0,0,80,20,0,0,0,0
2002,34,3.1,0,0,0,0,0,0,5,90,5,0,0,0
2002,35,,,,,,,,,,,,,
2002,36,2.7,0,0,0,0,5,20,40,30,5,0,0,0
2002,37,3,0,0,0,0,0,0,25,50,25,0,0,0
2002,38,3.2,0,0,0,0,0,0,0,80,20,0,0,0
2002,39,3.1,0,0,0,0,0,0,35,55,10,0,0,0
2002,40,3,0,0,0,5,5,15,30,40,5,0,0,0
2002,41,3,0,0,0,0,0,0,40,50,10,0,0,0
2002,42,2.9,0,0,0,0,0,0,65,35,0,0,0,0
2002,45,3.2,0,0,0,0,0,0,25,50,25,0,0,0
2002,46,5.91,0,0,0,0,0,.03,.15,.62,2.01,5.12,10.21,81.86
2002,48,3.1,0,0,0,0,0,5,40,50,5,0,0,0
2002,50,2.9,0,0,0,0,0,0,50,50,0,0,0,0
2002,52,2.8,0,0,0,5,10,20,30,20,10,5,0,0
2002,53,2.8,0,0,0,0,0,20,70,10,0,0,0,0
2002,54,3,0,0,0,0,0,15,35,35,15,0,0,0
2002,55,2.6,0,.1996007984,1.2974051896,5.8882235529,16.6666666667,29.5409181637,31.4371257485,12.9740518962,1.8962075848,.0998003992,0,0
2002,56,,,,,,,,,,,,,
2002,57,,,,,,,,,,,,,
2002,59,2.6,0,0,0,0,10,20,30,20,15,5,0,0
2002,60,2.6,0,0,0,0,0,20,60,20,0,0,0,0
2002,61,3,0,0,0,0,0,10,40,40,10,0,0,0
2002,62,3,0,0,0,0,0,5,45,45,5,0,0,0
2002,64,2.6,0,1,1,3,5,25,30,25,5,3,1,1
2002,65,3,0,0,0,0,0,0,15,50,25,10,0,0
2002,67,2.5,0,0,0,0,10,40,40,10,0,0,0,0
2002,70,2.7,0,0,0,0,0,40,50,10,0,0,0,0
2002,71,2.8,0,2,3,5,10,15,30,15,10,5,3,2
2002,72,2.8,0,0,1,2,7,15,25,22,15,8,3,2
2002,73,3,0,0,0,0,0,0,25,65,10,0,0,0
2002,76,,,,,,,,,,,,,
2002,85,2.1,0,0,15,21,21,26,11,5,1,0,0,0
2002,87,3,0,0,0,0,0,10,35,45,10,0,0,0
2002,89,2.8,0,0,0,0,0,20,50,30,0,0,0,0
2002,90,3,0,0,0,0,0,0,10,90,0,0,0,0
2002,91,2.8,0,0,0,0,0,0,6.7,77.5,15.8,0,0,0
2002,92,3.13,,,,,,,,,,,,
2002,93,3.2,0,0,0,0,0,5,40,50,5,0,0,0
2002,94,2.6,0,0,0,0,10,20,50,20,0,0,0,0
2002,95,2.8,0,2.0408163265,3.0612244898,8.1632653061,12.2448979592,16.3265306122,16.3265306122,14.2857142857,12.2448979592,8.1632653061,4.0816326531,3.0612244898
2002,96,2.5,0,0,2,5,12,25,30,17,7,2,0,0
2002Q2,1,2.5,0,2,5,10,15,20,20,15,10,2,1,0
2002Q2,2,3,0,0,0,0,0,0,30,60,10,0,0,0
2002Q2,3,,0,0,0,0,0,30,50,20,0,0,0,0
2002Q2,4,3.1,0,0,0,0,0,10,20,40,20,10,0,0
2002Q2,5,3,0,0,0,0,0,2,55,40,3,0,0,0
2002Q2,6,2.7,0,0,0,0,15,20,30,20,15,0,0,0
2002Q2,7,3,,,,,,,,,,,,
2002Q2,9,3,0,0,0,0,0,0,60,40,0,0,0,0
2002Q2,10,3,0,0,0,0,0,10,50,30,10,0,0,0
2002Q2,11,,,,,,,,,,,,,
2002Q2,14,,,,,,,,,,,,,
2002Q2,15,2.7,0,0,0,0,0,15,55,25,5,0,0,0
2002Q2,16,3.2,1,2,3,4,6,10,20,30,15,5,3,1
2002Q2,17,3.1,0,0,0,0,5,10,20,40,20,5,0,0
2002Q2,18,,,,,,,,,,,,,
2002Q2,19,2.9,0,0,0,0,0,0,100,0,0,0,0,0
2002Q2,20,3,0,0,0,0,0,0,50,50,0,0,0,0
2002Q2,22,2.7,0,0,0,3,15,25,25,20,10,2,0,0
2002Q2,23,2.5,0,0,0,10,40,40,10,0,0,0,0,0
2002Q2,24,2.9,0,0,0,5,10,20,30,25,10,0,0,0
2002Q2,26,3,0,0,0,0,10,15,25,25,15,10,0,0
2002Q2,28,,,,,,,,,,,,,
2002Q2,29,,,,,,,,,,,,,
2002Q2,30,,,,,,,,,,,,,
2002Q2,31,2.6,0,0,0,0,0,35,45,20,0,0,0,0
2002Q2,32,2.5,0,0,0,0,10,25,40,20,5,0,0,0
2002Q2,33,2.9,0,0,0,0,0,0,80,20,0,0,0,0
2002Q2,34,3.2,0,0,0,0,0,0,5,85,10,0,0,0
2002Q2,35,,,,,,,,,,,,,
2002Q2,36,2.7,0,0,0,0,5,20,40,30,5,0,0,0
2002Q2,37,3,0,0,0,0,0,0,15,70,15,0,0,0
2002Q2,38,3.3,0,0,0,0,0,0,0,70,30,0,0,0
2002Q2,39,3.2,0,0,0,0,0,0,23.8095238095,61.9047619048,14.2857142857,0,0,0
2002Q2,40,3.2,0,0,0,5,5,20,30,35,5,0,0,0
2002Q2,41,3.1,0,0,0,0,0,0,30,50,20,0,0,0
2002Q2,42,2.8,,,,,,,,,,,,
2002Q2,45,,,,,,,,,,,,,
2002Q2,46,,,,,,,,,,,,,
2002Q2,48,3.3,0,0,0,0,0,10,30,40,20,0,0,0
2002Q2,50,2.75,0,0,0,0,0,0,50,50,0,0,0,0
2002Q2,52,2.8,0,0,0,5,10,20,30,20,10,5,0,0
2002Q2,53,2.8,0,0,0,0,0,20,70,10,0,0,0,0
2002Q2,54,3.2,0,0,0,0,0,0,20,50,30,0,0,0
2002Q2,55,2.4,.1002004008,.8016032064,3.4068136273,9.9198396794,19.7394789579,26.753507014,23.9478957916,11.623246493,3.2064128257,.501002004,0,0
2002Q2,56,,,,,,,,,,,,,
2002Q2,57,,,,,,,,,,,,,
2002Q2,59,2.8,0,0,0,0,10,20,30,20,15,5,0,0
2002Q2,60,2.7,0,0,0,0,0,25,50,25,0,0,0,0
2002Q2,61,3.2,0,0,0,0,0,10,40,40,10,0,0,0
2002Q2,62,,,,,,,,,,,,,
2002Q2,64,2.6,0,1,1,3,5,25,30,25,5,3,1,1
2002Q2,65,,,,,,,,,,,,,
2002Q2,67,2.7,0,0,0,0,0,25,50,25,0,0,0,0
2002Q2,70,2.8,0,0,0,0,0,27.2727272727,54.5454545455,18.1818181818,0,0,0,0
2002Q2,71,2.9,0,2.1276595745,3.1914893617,5.3191489362,12.7659574468,15.9574468085,21.2765957447,15.9574468085,13.829787234,5.3191489362,2.1276595745,2.1276595745
2002Q2,72,2.8,0,0,1,2,7,15,25,22,15,8,3,2
2002Q2,73,3.3,,,,,,,,,,,,
2002Q2,76,,,,,,,,,,,,,
2002Q2,85,2,0,0,17,19,20,23,12,7,2,0,0,0
2002Q2,87,3.2,0,0,0,0,0,5,35,45,15,0,0,0
2002Q2,89,2.8,0,0,0,0,0,20,50,30,0,0,0,0
2002Q2,90,3,0,0,0,0,0,0,20,80,0,0,0,0
2002Q2,91,2.1,0,0,.3996003996,3.2967032967,12.1878121878,27.4725274725,31.3686313686,18.5814185814,5.6943056943,.8991008991,.0999000999,0
2002Q2,92,3.13,,,,,,,,,,,,
2002Q2,93,3.1,0,0,0,0,0,10,50,40,0,0,0,0
2002Q2,94,2.7,0,0,0,0,0,20,60,20,0,0,0,0
2002Q2,95,3,0,.9803921569,2.9411764706,6.862745098,9.8039215686,13.7254901961,16.6666666667,14.7058823529,13.7254901961,9.8039215686,5.8823529412,4.9019607843
2002Q2,96,2.5,0,0,0,4,16,28,28,16,6,2,0,0
,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T7_0,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5,
2000,1,9.1,0,0,0,0,25,70,5,0,0,0,0,
2000,2,9.1,0,0,0,0,0,100,0,0,0,0,0,
2000,3,,0,0,0,0,20,80,0,0,0,0,0,
2000,4,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,5,9,0,0,0,0,30,70,0,0,0,0,0,
2000,6,9,0,0,0,0,20,80,0,0,0,0,0,
2000,7,9,,,,,,,,,,,,
2000,9,9,0,0,0,0,40,60,0,0,0,0,0,
2000,10,9.1,0,0,0,0,20,60,20,0,0,0,0,
2000,11,9.1,0,0,0,5,15,80,0,0,0,0,0,
2000,14,9,0,0,0,0,40,60,0,0,0,0,0,
2000,15,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,16,9.1,0,0,0,0,20,80,0,0,0,0,0,
2000,17,9.1,0,0,0,5,40,50,5,0,0,0,0,
2000,18,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,19,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,20,9.2,0,0,0,0,10,90,0,0,0,0,0,
2000,22,9.2,0,0,0,5,30,45,15,5,0,0,0,
2000,23,9.1,0,0,0,0,20,80,0,0,0,0,0,
2000,24,9.1,0,0,0,0,0,100,0,0,0,0,0,
2000,26,9.1,0,0,0,0,0,100,0,0,0,0,0,
2000,28,9,0,0,0,10,40,40,10,0,0,0,0,
2000,29,9.1,0,0,0,0,5,95,0,0,0,0,0,
2000,30,9,0,0,0,0,20,80,0,0,0,0,0,
2000,31,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,32,9,0,0,0,0,45,55,0,0,0,0,0,
2000,33,9,0,0,0,0,5,90,5,0,0,0,0,
2000,34,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,35,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,36,9.3,0,0,0,0,20,45,35,0,0,0,0,
2000,37,9.1,0,0,0,0,0,100,0,0,0,0,0,
2000,38,9.1,0,0,0,0,20,80,0,0,0,0,0,
2000,39,9.1,0,0,0,0,0,100,0,0,0,0,0,
2000,40,9.1,0,0,0,0,5,95,0,0,0,0,0,
2000,41,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,42,9.1,0,0,0,0,10,90,0,0,0,0,0,
2000,45,9,0,0,0,0,10,90,0,0,0,0,0,
2000,46,9.28,0,0,0,.3299670033,15.898410159,61.0138986101,22.097790221,.6599340066,0,0,0,
2000,48,9.1,0,0,0,0,40,60,0,0,0,0,0,
2000,50,9,0,0,0,0,10,90,0,0,0,0,0,
2000,52,9.2,0,0,0,0,10,80,10,0,0,0,0,
2000,53,9.2,0,0,0,0,15.7894736842,78.9473684211,5.2631578947,0,0,0,0,
2000,54,8.6,0,0,0,10,85,5,0,0,0,0,0,
2000,55,9.1,0,0,0,0,46.3,53.7,0,0,0,0,0,
2000,56,9.1,0,0,0,0,20,70,10,0,0,0,0,
2000,57,9,0,0,0,0,30,70,0,0,0,0,0,
2000,59,9.1,0,0,0,0,10,70,20,0,0,0,0,
2000,60,9,0,0,0,0,0,100,0,0,0,0,0,
2000,61,9.2,0,0,0,0,25,75,0,0,0,0,0,
2000,62,9,0,0,0,0,5,80,15,0,0,0,0,
2000,64,9.1,0,0,0,0,30,70,0,0,0,0,0,
2000,65,9.2,0,0,0,0,0,100,0,0,0,0,0,
2000,67,9.2,0,0,0,0,50,50,0,0,0,0,0,
2000,70,9,0,0,0,0,10,90,0,0,0,0,0,
2000,71,8.9,0,0,0,1,50,45,4,0,0,0,0,
2000,72,9.1,0,0,0,0,5,95,0,0,0,0,0,
2000,73,8.5,0,0,0,20,80,0,0,0,0,0,0,
2000,76,9.1,0,0,0,0,20,75,5,0,0,0,0,
2000,85,9.2,0,0,0,0,0,100,0,0,0,0,0,
2000,87,9,0,0,0,0,40,60,0,0,0,0,0,
2000,89,9.1,0,0,0,0,30,60,10,0,0,0,0,
2000,90,9,0,0,0,0,10,90,0,0,0,0,0,
2000,91,9,0,0,4.7094188377,45.2905811623,45.2905811623,4.7094188377,0,0,0,0,0,
2000,92,9.11,0,0,0,0,1.7898210179,98.0201979802,.1899810019,0,0,0,0,
2000,93,8.9,0,0,0,0,65,35,0,0,0,0,0,
2000,94,9.2,0,0,0,0,20,70,10,0,0,0,0,
2000,95,8.9,0,0,0,0,80,20,0,0,0,0,0,
2000,96,8.6,0,0,0,30,65,5,0,0,0,0,0,
2001,1,8.4,0,0,10,40,40,10,0,0,0,0,0,
2001,2,8.5,0,0,0,20,70,10,0,0,0,0,0,
2001,3,,0,0,0,60,40,0,0,0,0,0,0,
2001,4,8.3,0,0,0,50,50,0,0,0,0,0,0,
2001,5,8.7,0,0,0,6,45,45,4,0,0,0,0,
2001,6,8.5,0,0,15,30,40,15,0,0,0,0,0,
2001,7,8.3,,,,,,,,,,,,
2001,9,8.3,0,0,0,60,40,0,0,0,0,0,0,
2001,10,8.6,0,0,0,30,50,20,0,0,0,0,0,
2001,11,8.7,0,0,0,30,40,30,0,0,0,0,0,
2001,14,8.5,0,0,0,40,60,0,0,0,0,0,0,
2001,15,8.75,0,0,0,20,50,25,5,0,0,0,0,
2001,16,8.4,0,0,10,40,30,10,10,0,0,0,0,
2001,17,8.5,0,0,14.2857142857,38.0952380952,42.8571428571,4.7619047619,0,0,0,0,0,
2001,18,8.4,0,5,15,35,25,15,5,0,0,0,0,
2001,19,8.6,0,0,0,0,100,0,0,0,0,0,0,
2001,20,8.7,0,0,0,35,65,0,0,0,0,0,0,
2001,22,8.7,0,0,5,10,25,25,20,10,3,2,0,
2001,23,8.5,0,0,0,0,50,50,0,0,0,0,0,
2001,24,8.2,0,0,15,50,30,5,0,0,0,0,0,
2001,26,8.4,0,0,0,50,45,5,0,0,0,0,0,
2001,28,8.4,0,0,20,30,30,20,0,0,0,0,0,
2001,29,8.6,0,0,0,15,85,0,0,0,0,0,0,
2001,30,8.2,0,0,15,80,5,0,0,0,0,0,0,
2001,31,8.2,0,0,10,70,20,0,0,0,0,0,0,
2001,32,8.3,0,0,10,40,30,15,5,0,0,0,0,
2001,33,8.5,0,0,0,10,90,0,0,0,0,0,0,
2001,34,8.2,0,0,0,20,80,0,0,0,0,0,0,
2001,35,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001,36,9.1,0,0,0,0,20,50,30,0,0,0,0,
2001,37,8.4,0,0,0,70,30,0,0,0,0,0,0,
2001,38,8.6,0,0,0,20,80,0,0,0,0,0,0,
2001,39,8.6,0,0,0,28,70,2,0,0,0,0,0,
2001,40,8.4,0,0,10,40,30,15,5,0,0,0,0,
2001,41,8.2,0,0,0,90,10,0,0,0,0,0,0,
2001,42,8.6,0,0,0,0,70,30,0,0,0,0,0,
2001,45,8.5,0,0,0,25,75,0,0,0,0,0,0,
2001,46,9.23,0,0,0,.0502512563,20.4422110553,61.5879396985,17.5175879397,.4020100503,0,0,0,
2001,48,8.3,0,0,20,50,30,0,0,0,0,0,0,
2001,50,8.5,0,0,0,25,75,0,0,0,0,0,0,
2001,52,8.7,0,0,5,20,40,30,5,0,0,0,0,
2001,53,8.4,0,0,0,70,30,0,0,0,0,0,0,
2001,54,7.6,0,10,40,40,10,0,0,0,0,0,0,
2001,55,8.8,0,0,0,6.0939060939,69.9300699301,23.6763236763,.2997002997,0,0,0,0,
2001,56,8.3,0,0,10,50,30,10,0,0,0,0,0,
2001,57,8.5,0,0,0,20,80,0,0,0,0,0,0,
2001,59,8.6,0,0,0,25,50,25,0,0,0,0,0,
2001,60,8.3,0,0,0,70,30,0,0,0,0,0,0,
2001,61,8.6,0,0,0,30,60,10,0,0,0,0,0,
2001,62,8.75,0,0,0,5,70,25,0,0,0,0,0,
2001,64,8.5,0,3,10,35,37,10,3,2,0,0,0,
2001,65,8.9,0,0,0,0,80,20,0,0,0,0,0,
2001,67,8.8,0,0,0,30,70,0,0,0,0,0,0,
2001,70,8.3,0,0,10,70,20,0,0,0,0,0,0,
2001,71,8.3,0,0,0,20,40,30,10,0,0,0,0,
2001,72,8.5,0,0,20,30,35,15,0,0,0,0,0,
2001,73,8.3,0,0,11.1111111111,66.6666666667,22.2222222222,0,0,0,0,0,0,
2001,76,8.3,0,5,20,50,20,5,0,0,0,0,0,
2001,85,9.5,0,0,0,0,0,30,65,5,0,0,0,
2001,87,8.2,0,0,15,40,30,15,0,0,0,0,0,
2001,89,8.5,0,0,0,20,60,20,0,0,0,0,0,
2001,90,8.5,0,0,0,0,80,20,0,0,0,0,0,
2001,91,8.5,.6012024048,9.9198396794,39.4789579158,39.4789579158,9.9198396794,.6012024048,0,0,0,0,0,
2001,92,8.91,0,.13,2.04,13.22,33.82,34.44,13.97,2.24,.14,0,0,
2001,93,9,0,0,0,10,60,25,5,0,0,0,0,
2001,94,9.3,0,0,0,0,10,70,20,0,0,0,0,
2001,95,8,5.9405940594,15.8415841584,29.702970297,29.702970297,14.8514851485,2.9702970297,.9900990099,0,0,0,0,
2001,96,8.2,0,0,20,40,32,8,0,0,0,0,0,
2001Aug,1,8.4,0,8,20,30,25,15,2,0,0,0,0,
2001Aug,2,8.5,0,0,0,0,80,20,0,0,0,0,0,
2001Aug,3,,0,0,0,60,40,0,0,0,0,0,0,
2001Aug,4,8.3,0,0,20,60,20,0,0,0,0,0,0,
2001Aug,5,8.6,0,0,0,3,45,50,2,0,0,0,0,
2001Aug,6,8.4,0,0,10,25,40,25,0,0,0,0,0,
2001Aug,7,8.2,,,,,,,,,,,,
2001Aug,9,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001Aug,10,8.6,0,0,0,30,40,20,10,0,0,0,0,
2001Aug,11,8.8,0,0,0,30,30,40,0,0,0,0,0,
2001Aug,14,8.3,0,0,0,60,40,0,0,0,0,0,0,
2001Aug,15,8.8,0,0,0,19.0476190476,42.8571428571,33.3333333333,4.7619047619,0,0,0,0,
2001Aug,16,8.5,0,0,0,0,20,80,0,0,0,0,0,
2001Aug,17,8.7,0,5,10,30,45,10,0,0,0,0,0,
2001Aug,18,,,,,,,,,,,,,
2001Aug,19,8.5,0,0,0,20,80,0,0,0,0,0,0,
2001Aug,20,8.8,0,0,0,35,65,0,0,0,0,0,0,
2001Aug,22,8.6,0,0,5,10,25,25,20,10,3,1,1,
2001Aug,23,8.4,0,0,0,0,50,50,0,0,0,0,0,
2001Aug,24,8.1,0,0,15,50,30,5,0,0,0,0,0,
2001Aug,26,8.5,0,0,0,45,50,5,0,0,0,0,0,
2001Aug,28,,0,0,20,30,30,20,0,0,0,0,0,
2001Aug,29,8.5,,,,,,,,,,,,
2001Aug,30,,,,,,,,,,,,,
2001Aug,31,8.9,0,0,20,70,10,0,0,0,0,0,0,
2001Aug,32,8.2,0,0,10,40,30,15,5,0,0,0,0,
2001Aug,33,8.5,0,0,0,10,90,0,0,0,0,0,0,
2001Aug,34,8.4,0,0,0,90,10,0,0,0,0,0,0,
2001Aug,35,8.4,0,0,0,60,40,0,0,0,0,0,0,
2001Aug,36,8.8,0,0,0,5,45,35,15,0,0,0,0,
2001Aug,37,8.4,0,0,0,80,20,0,0,0,0,0,0,
2001Aug,38,8.4,0,0,10,80,10,0,0,0,0,0,0,
2001Aug,39,8.5,0,0,2,33,60,5,0,0,0,0,0,
2001Aug,40,8.2,0,5,25,35,25,10,0,0,0,0,0,
2001Aug,41,8.1,0,0,15,80,5,0,0,0,0,0,0,
2001Aug,42,8.6,,,,,,,,,,,,
2001Aug,45,,,,,,,,,,,,,
2001Aug,46,9.22,0,0,0,0,.4,99.56,.04,0,0,0,0,
2001Aug,48,8.2,0,0,20,50,30,0,0,0,0,0,0,
2001Aug,50,,0,0,0,50,50,0,0,0,0,0,0,
2001Aug,52,8.6,0,0,5,20,40,30,5,0,0,0,0,
2001Aug,53,8.4,0,0,0,70,30,0,0,0,0,0,0,
2001Aug,54,8.3,0,0,40,40,20,0,0,0,0,0,0,
2001Aug,55,8.7,0,0,0,9.4094094094,84.984984985,5.6056056056,0,0,0,0,0,
2001Aug,56,8.2,0,0,10,60,30,0,0,0,0,0,0,
2001Aug,57,,,,,,,,,,,,,
2001Aug,59,8.5,0,0,10,40,40,10,0,0,0,0,0,
2001Aug,60,8.5,0,0,0,50,50,0,0,0,0,0,0,
2001Aug,61,8.6,0,0,0,30,70,0,0,0,0,0,0,
2001Aug,62,,,,,,,,,,,,,
2001Aug,64,8.4,0,3,10,35,37,10,3,2,0,0,0,
2001Aug,65,,,,,,,,,,,,,
2001Aug,67,8.8,0,0,0,30,70,0,0,0,0,0,0,
2001Aug,70,8.4,0,0,10,70,20,0,0,0,0,0,0,
2001Aug,71,8.2,0,0,5,10,35,30,15,5,0,0,0,
2001Aug,72,8.4,0,5,30,40,20,5,0,0,0,0,0,
2001Aug,73,8.2,0,0,0,80,20,0,0,0,0,0,0,
2001Aug,76,8.1,0,10,25,40,15,10,0,0,0,0,0,
2001Aug,85,9.6,0,0,0,0,0,20,40,30,10,0,0,
2001Aug,87,8.1,0,0,15,40,30,15,0,0,0,0,0,
2001Aug,89,8.5,0,0,0,20,60,20,0,0,0,0,0,
2001Aug,90,8.7,0,0,0,0,90,10,0,0,0,0,0,
2001Aug,91,8,4.8048048048,45.2452452452,45.2452452452,4.7047047047,0,0,0,0,0,0,0,
2001Aug,92,8.9,0,.1300260052,2.1404280856,13.5927185437,34.1368273655,34.1368273655,13.5927185437,2.1404280856,.1300260052,0,0,
2001Aug,93,9,0,0,0,10,60,25,5,0,0,0,0,
2001Aug,94,9.3,0,0,0,0,10,70,20,0,0,0,0,
2001Aug,95,8.3,3,9,19,26,23,15,5,0,0,0,0,
2001Aug,96,8.3,0,0,20,40,30,8,2,0,0,0,0,
2002,1,8,0,10,20,30,20,15,4,1,0,0,0,
2002,2,8,0,0,10,50,40,0,0,0,0,0,0,
2002,3,,0,0,60,30,10,0,0,0,0,0,0,
2002,4,7.6,,,,,,,,,,,,
2002,5,8.5,0,0,0,7,60,30,3,0,0,0,0,
2002,6,8.1,0,10,20,30,30,10,0,0,0,0,0,
2002,7,7.8,,,,,,,,,,,,
2002,9,7.6,0,0,70,30,0,0,0,0,0,0,0,
2002,10,8,0,0,0,40,50,10,0,0,0,0,0,
2002,11,,,,,,,,,,,,,
2002,14,8.3,0,0,0,60,40,0,0,0,0,0,0,
2002,15,8.5,0,0,0,40,50,10,0,0,0,0,0,
2002,16,8.1,0,5,20,30,20,10,10,5,0,0,0,
2002,17,7.9,0,10,40,35,15,0,0,0,0,0,0,
2002,18,7.8,5,20,30,25,15,5,0,0,0,0,0,
2002,19,8.3,0,0,0,90,10,0,0,0,0,0,0,
2002,20,8.4,0,0,0,60,40,0,0,0,0,0,0,
2002,22,8.5,0,0,5,20,20,20,20,10,3,1,1,
2002,23,8,0,0,0,30,50,20,0,0,0,0,0,
2002,24,7.7,0,5,45,30,15,5,0,0,0,0,0,
2002,26,7.8,0,0,55,40,5,0,0,0,0,0,0,
2002,28,,,,,,,,,,,,,
2002,29,,,,,,,,,,,,,
2002,30,7.6,0,5,80,15,0,0,0,0,0,0,0,
2002,31,7.6,0,0,20,60,20,0,0,0,0,0,0,
2002,32,7.9,0,10,35,25,15,10,5,0,0,0,0,
2002,33,8,0,0,10,90,0,0,0,0,0,0,0,
2002,34,7.5,0,0,90,10,0,0,0,0,0,0,0,
2002,35,,,,,,,,,,,,,
2002,36,9,0,0,0,0,25,55,20,0,0,0,0,
2002,37,7.9,0,0,70,30,0,0,0,0,0,0,0,
2002,38,8.1,0,0,20,80,0,0,0,0,0,0,0,
2002,39,8.1,0,0,26,60,14,0,0,0,0,0,0,
2002,40,7.7,0,10,40,20,15,10,5,0,0,0,0,
2002,41,7.8,0,0,70,30,0,0,0,0,0,0,0,
2002,42,8.5,0,0,0,0,80,20,0,0,0,0,0,
2002,45,7.9,0,0,50,50,0,0,0,0,0,0,0,
2002,46,9.19,0,0,0,.8800880088,25.1825182518,60.1660166017,13.5313531353,.2400240024,0,0,0,
2002,48,7.7,0,30,40,30,0,0,0,0,0,0,0,
2002,50,8.25,0,0,0,75,25,0,0,0,0,0,0,
2002,52,8.2,5,10,20,30,20,10,5,0,0,0,0,
2002,53,8,0,0,40,60,0,0,0,0,0,0,0,
2002,54,7.1,45,45,10,0,0,0,0,0,0,0,0,
2002,55,8.5,0,0,.3003003003,16.8168168168,54.6546546547,25.025025025,3.2032032032,0,0,0,0,
2002,56,,,,,,,,,,,,,
2002,57,,,,,,,,,,,,,
2002,59,8.2,0,10,20,40,20,10,0,0,0,0,0,
2002,60,7.9,0,0,50,50,0,0,0,0,0,0,0,
2002,61,8.1,0,0,20,50,30,0,0,0,0,0,0,
2002,62,8.5,0,0,0,15,60,25,0,0,0,0,0,
2002,64,8.1,1,4,20,30,14,10,7,7,5,1,1,
2002,65,8.7,0,0,0,0,90,10,0,0,0,0,0,
2002,67,8.4,0,0,30,70,0,0,0,0,0,0,0,
2002,70,7.8,0,20,60,20,0,0,0,0,0,0,0,
2002,71,7.8,0,5,15,30,30,10,10,0,0,0,0,
2002,72,7.9,5.5555555556,16.6666666667,27.7777777778,27.7777777778,16.6666666667,5.5555555556,0,0,0,0,0,
2002,73,8,0,0,20,75,5,0,0,0,0,0,0,
2002,76,7.6,15,20,30,20,10,5,0,0,0,0,0,
2002,85,9.8,0,0,0,0,10,25,45,15,5,0,0,
2002,87,7.5,0,15,35,30,10,5,5,0,0,0,0,
2002,89,8.5,0,0,0,20,60,20,0,0,0,0,0,
2002,90,,,,,,,,,,,,,
2002,91,7.5,50,49.4,.6,0,0,0,0,0,0,0,0,
2002,92,8.7,,,,,,,,,,,,
2002,93,8.8,0,0,0,5,65,30,0,0,0,0,0,
2002,94,9.4,0,0,0,0,10,60,30,0,0,0,0,
2002,95,7.3,38,22,20,13,6,1,0,0,0,0,0,
2002,96,7.9,0,5,30,35,20,7,3,0,0,0,0,
2002Aug,1,7.9,10,20,25,20,15,5,3,2,0,0,0,
2002Aug,2,8,0,0,10,60,30,0,0,0,0,0,0,
2002Aug,3,,0,0,40,50,10,0,0,0,0,0,0,
2002Aug,4,7.6,10,20,50,20,0,0,0,0,0,0,0,
2002Aug,5,8.6,0,0,0,8,60,30,2,0,0,0,0,
2002Aug,6,7.8,0,10,30,30,30,0,0,0,0,0,0,
2002Aug,7,7.7,,,,,,,,,,,,
2002Aug,9,7.7,0,0,70,30,0,0,0,0,0,0,0,
2002Aug,10,8.2,0,0,0,40,50,10,0,0,0,0,0,
2002Aug,11,,,,,,,,,,,,,
2002Aug,14,,,,,,,,,,,,,
2002Aug,15,8.7,0,0,0,20,50,25,5,0,0,0,0,
2002Aug,16,8.2,0,0,10,40,30,10,10,0,0,0,0,
2002Aug,17,8.3,0,5,20,50,25,0,0,0,0,0,0,
2002Aug,18,,,,,,,,,,,,,
2002Aug,19,8.3,0,0,0,100,0,0,0,0,0,0,0,
2002Aug,20,8.5,0,0,0,50,50,0,0,0,0,0,0,
2002Aug,22,8.5,0,2,3,20,25,20,20,5,3,1,1,
2002Aug,23,8,0,0,0,30,50,20,0,0,0,0,0,
2002Aug,24,7.7,0,5,45,30,15,5,0,0,0,0,0,
2002Aug,26,7.9,0,0,50,45,5,0,0,0,0,0,0,
2002Aug,28,,,,,,,,,,,,,
2002Aug,29,,,,,,,,,,,,,
2002Aug,30,,,,,,,,,,,,,
2002Aug,31,8.1,0,30,60,10,0,0,0,0,0,0,0,
2002Aug,32,7.8,0,10,35,25,15,10,5,0,0,0,0,
2002Aug,33,8,0,0,10,90,0,0,0,0,0,0,0,
2002Aug,34,7.8,0,0,80,20,0,0,0,0,0,0,0,
2002Aug,35,,,,,,,,,,,,,
2002Aug,36,8.7,0,0,0,10,45,35,10,0,0,0,0,
2002Aug,37,7.8,0,0,60,40,0,0,0,0,0,0,0,
2002Aug,38,8,0,0,20,80,0,0,0,0,0,0,0,
2002Aug,39,8,0,0,30,65,5,0,0,0,0,0,0,
2002Aug,40,7.5,0,10,35,25,15,10,5,0,0,0,0,
2002Aug,41,7.7,0,0,90,10,0,0,0,0,0,0,0,
2002Aug,42,8.5,,,,,,,,,,,,
2002Aug,45,,,,,,,,,,,,,
2002Aug,46,9.17,0,0,0,0,1.92,98.08,0,0,0,0,0,
2002Aug,48,7.7,10,20,50,20,0,0,0,0,0,0,0,
2002Aug,50,,0,0,0,80,20,0,0,0,0,0,0,
2002Aug,52,8.2,5,10,20,30,20,10,5,0,0,0,0,
2002Aug,53,8,0,0,40,60,0,0,0,0,0,0,0,
2002Aug,54,7.4,30,50,20,0,0,0,0,0,0,0,0,
2002Aug,55,8.4,0,0,.5,19,56.3,22.3,1.9,0,0,0,0,
2002Aug,56,,,,,,,,,,,,,
2002Aug,57,,,,,,,,,,,,,
2002Aug,59,8.2,0,10,20,40,20,10,0,0,0,0,0,
2002Aug,60,8,0,0,50,50,0,0,0,0,0,0,0,
2002Aug,61,8,0,0,20,50,30,0,0,0,0,0,0,
2002Aug,62,,,,,,,,,,,,,
2002Aug,64,8,1,4,20,30,14,10,7,7,5,1,1,
2002Aug,65,,,,,,,,,,,,,
2002Aug,67,8.4,0,0,30,70,0,0,0,0,0,0,0,
2002Aug,70,7.7,0,20,60,20,0,0,0,0,0,0,0,
2002Aug,71,7.8,0,5,15,25,30,10,10,5,0,0,0,
2002Aug,72,7.8,5,20,30,25,15,5,0,0,0,0,0,
2002Aug,73,8,0,0,15,80,5,0,0,0,0,0,0,
2002Aug,76,7.5,17.5,30,35,10,5,2.5,0,0,0,0,0,
2002Aug,85,9.8,0,0,0,0,0,15,35,35,10,5,0,
2002Aug,87,7.5,0,15,35,30,10,5,5,0,0,0,0,
2002Aug,89,8.5,0,0,0,20,60,20,0,0,0,0,0,
2002Aug,90,,,,,,,,,,,,,
2002Aug,91,7.7,30.8691308691,46.4535464535,20.3796203796,2.1978021978,.0999000999,0,0,0,0,0,0,
2002Aug,92,8.87,0,1.79,6.51,16.81,26.61,25.84,15.39,5.62,1.26,.17,0,
2002Aug,93,8.8,0,0,0,5,65,30,0,0,0,0,0,
2002Aug,94,9.5,0,0,0,0,20,40,40,0,0,0,0,
2002Aug,95,7.5,30.303030303,21.2121212121,21.2121212121,15.1515151515,8.0808080808,4.0404040404,0,0,0,0,0,
2002Aug,96,7.9,0,5,30,35,20,7,3,0,0,0,0,
,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2001Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2001,1,1.9,0,0,0,15,50,30,5,0,0,,,,
2001,2,2.4,0,0,0,0,0,70,30,0,0,,,,
2001,3,2,0,0,0,0,50,40,10,0,0,,,,
2001,4,2.1,0,0,0,0,16.6666666667,66.6666666667,16.6666666667,0,0,,,,
2001,5,2,0,0,0,0,45,55,0,0,0,,,,
2001,7,2,,,,,,,,,,,,,
2001,9,2.2,0,0,0,0,20,80,0,0,0,,,,
2001,10,2.1,0,0,0,0,30,40,30,0,0,,,,
2001,11,1.9,0,0,0,10,50,40,0,0,0,,,,
2001,14,2,0,0,0,0,60,40,0,0,0,,,,
2001,15,2.1,0,0,0,5,35,55,5,0,0,,,,
2001,16,1.7,0,0,5,10,40,30,10,5,0,,,,
2001,17,1.8,0,0,0,0,30,55,15,0,0,,,,
2001,18,1.9,0,0,0,10,45,35,10,0,0,,,,
2001,19,2,0,0,0,0,25,75,0,0,0,,,,
2001,20,2.1,0,0,0,0,0,90,10,0,0,,,,
2001,22,1.9,1,4,10,20,30,20,10,3,2,,,,
2001,23,2.3,0,0,0,0,20,70,10,0,0,,,,
2001,24,2,0,0,0,0,42.8571428571,52.380952381,4.7619047619,0,0,,,,
2001,26,2.25,0,0,0,10,30,35,20,5,0,,,,
2001,29,1.8,0,0,0,5,80,15,0,0,0,,,,
2001,30,2.1,0,0,0,0,42.8571428571,52.380952381,4.7619047619,0,0,,,,
2001,31,2.1,0,0,0,0,30,70,0,0,0,,,,
2001,32,2.3,0,0,0,10,30,35,20,5,0,,,,
2001,33,2.5,0,0,0,0,0,20,80,0,0,,,,
2001,34,2.1,0,0,0,0,10,80,10,0,0,,,,
2001,35,2,0,0,0,10,40,40,10,0,0,,,,
2001,36,2.2,0,0,0,10,35,45,10,0,0,,,,
2001,37,1.9,0,0,0,0,70,30,0,0,0,,,,
2001,38,2.2,0,0,0,0,10,80,10,0,0,,,,
2001,39,2,0,0,0,0,33,65,2,0,0,,,,
2001,41,2.1,0,0,0,0,20,80,0,0,0,,,,
2001,42,1.8,0,0,0,10,70,20,0,0,0,,,,
2001,45,2.1,0,0,0,0,15,80,5,0,0,,,,
2001,48,2.1,0,0,0,5,40,50,5,0,0,,,,
2001,49,1.4,0,10,15,40,20,10,5,0,0,,,,
2001,50,1.6,0,0,0,25,50,25,0,0,0,,,,
2001,53,1.7,0,0,0,30,60,10,0,0,0,,,,
2001,54,1.9,0,0,0,10,60,30,0,0,0,,,,
2001,55,2.1,0,0,0,0,16.1,82.7,1.2,0,0,,,,
2001,56,1.7,0,0,0,15,45,35,5,0,0,,,,
2001,57,2,0,0,0,0,60,40,0,0,0,,,,
2001,59,2,0,0,5,20,50,20,5,0,0,,,,
2001,61,1.9,0,0,0,20,60,20,0,0,0,,,,
2001,63,2,0,0,0,0,50,50,0,0,0,,,,
2001,64,1.8,1,1,3,20,30,25,15,3,2,,,,
2001,67,2.4,0,0,0,0,10,50,40,0,0,,,,
2001,68,2.1,1,3,8,10,15,35,15,10,3,,,,
2001,70,2.1,0,0,0,0,30,50,20,0,0,,,,
2001,73,1.9,0,0,0,0,50,45,5,0,0,,,,
2001,82,2.1,1,2,5,10,20,25,20,10,7,,,,
2001,85,2.1,0,0,0,0,25,70,5,0,0,,,,
2001,87,1.8,0,5,15,55,20,5,0,0,0,,,,
2001,89,2.2,0,0,0,0,25,50,25,0,0,,,,
2001,90,2,0,0,0,0,10,90,0,0,0,,,,
2001,91,1.8,0,0,.1,2.2,20.4,46.5,26.8,3.9,.1,,,,
2001,92,1.87,0,.1601922307,2.4529435322,14.7577092511,35.0720865038,33.1898277934,12.5050060072,1.8622346816,0,,,,
2001,93,1.8,0,0,0,0,75,20,5,0,0,,,,
2001,94,1.2,0,0,10,60,30,0,0,0,0,,,,
2001,95,2,0,0,2,12,33,37,13,3,0,,,,
2001,96,2.3,0,0,0,0,25,45,25,5,0,,,,
2001Dec,1,1.7,0,0,5,25,40,25,5,0,0,,,,
2001Dec,2,2.3,0,0,0,0,0,80,20,0,0,,,,
2001Dec,3,1.9,0,0,0,0,60,40,0,0,0,,,,
2001Dec,4,1.7,0,0,15,60,25,0,0,0,0,,,,
2001Dec,5,1.5,0,0,0,10,60,30,0,0,0,,,,
2001Dec,7,1.7,,,,,,,,,,,,,
2001Dec,9,1.9,0,0,0,0,60,40,0,0,0,,,,
2001Dec,10,1.6,0,0,0,20,50,30,0,0,0,,,,
2001Dec,11,1.7,0,0,0,20,60,20,0,0,0,,,,
2001Dec,14,1.5,,,,,,,,,,,,,
2001Dec,15,2,0,0,0,4.7619047619,47.619047619,42.8571428571,4.7619047619,0,0,,,,
2001Dec,16,1.5,0,5,10,20,30,20,10,5,0,,,,
2001Dec,17,1.2,0,0,20,40,25,15,0,0,0,,,,
2001Dec,18,,,,,,,,,,,,,,
2001Dec,19,1.7,0,0,0,0,100,0,0,0,0,,,,
2001Dec,20,1.9,0,0,0,0,0,75,25,0,0,,,,
2001Dec,22,1.5,2,12,20,30,25,8,2,1,0,,,,
2001Dec,23,1.8,0,0,0,20,60,20,0,0,0,,,,
2001Dec,24,1.5,0,0,0,35,50,10,5,0,0,,,,
2001Dec,26,1.8,0,0,5,20,30,25,15,5,0,,,,
2001Dec,29,1.4,0,0,10,70,20,0,0,0,0,,,,
2001Dec,30,1.9,0,0,0,0,52.380952381,42.8571428571,4.7619047619,0,0,,,,
2001Dec,31,1.6,0,0,0,30,70,0,0,0,0,,,,
2001Dec,32,1.9,0,0,0,15,35,30,15,5,0,,,,
2001Dec,33,2.3,0,0,0,0,5,90,5,0,0,,,,
2001Dec,34,2.1,0,0,0,0,15,85,0,0,0,,,,
2001Dec,35,1.6,0,0,0,20,60,20,0,0,0,,,,
2001Dec,36,2.1,0,0,0,10,20,45,20,5,0,,,,
2001Dec,37,1.8,0,0,0,0,90,10,0,0,0,,,,
2001Dec,38,1.9,0,0,0,10,80,10,0,0,0,,,,
2001Dec,39,1.3,0,0,0,68,30,2,0,0,0,,,,
2001Dec,41,1.6,0,0,0,25,75,0,0,0,0,,,,
2001Dec,42,1.6,0,0,0,25,65,10,0,0,0,,,,
2001Dec,45,,,,,,,,,,,,,,
2001Dec,48,1.7,0,0,0,20,60,20,0,0,0,,,,
2001Dec,49,.8,5.5555555556,22.2222222222,44.4444444444,22.2222222222,5.5555555556,0,0,0,0,,,,
2001Dec,50,1.5,0,0,0,27.2727272727,63.6363636364,9.0909090909,0,0,0,,,,
2001Dec,53,1.5,0,0,0,30,60,10,0,0,0,,,,
2001Dec,54,1.7,0,0,0,30,60,10,0,0,0,,,,
2001Dec,55,1.5,0,.8,8.9,23.6,33,22.5,8.8,2.1,.3,,,,
2001Dec,56,1.2,0,0,5,45,30,20,0,0,0,,,,
2001Dec,57,1.6,0,0,0,40,50,10,0,0,0,,,,
2001Dec,59,1.2,0,10,20,30,30,10,0,0,0,,,,
2001Dec,61,1.5,0,0,0,35,55,10,0,0,0,,,,
2001Dec,63,,,,,,,,,,,,,,
2001Dec,64,1.8,1,1,3,20,30,25,15,3,2,,,,
2001Dec,67,1.9,0,0,0,0,50,50,0,0,0,,,,
2001Dec,68,2,1,3,8,10,15,35,15,10,3,,,,
2001Dec,70,2,0,0,0,0,30,50,20,0,0,,,,
2001Dec,73,2.1,0,0,0,0,20,70,10,0,0,,,,
2001Dec,82,1.8,,,,,,,,,,,,,
2001Dec,85,1.8,0,0,0,25,65,10,0,0,0,,,,
2001Dec,87,1.2,5,15,50,25,5,0,0,0,0,,,,
2001Dec,89,1.9,0,0,0,20,50,30,0,0,0,,,,
2001Dec,90,2,0,0,0,0,10,90,0,0,0,,,,
2001Dec,91,1.1,0,0,0,4.8,61.4,33.2,.6,0,0,,,,
2001Dec,92,1.55,0,5.0411729263,12.6832697329,23.9606346656,27.7465354489,19.7027515565,8.576019281,2.2896163888,0,,,,
2001Dec,93,1.8,0,0,0,0,75,20,5,0,0,,,,
2001Dec,94,.9,0,0,40,40,20,0,0,0,0,,,,
2001Dec,95,1.7,0,3,12,24,30,19,9,3,0,,,,
2001Dec,96,1.8,0,0,0,10,50,25,10,5,0,,,,
2002,1,1.8,0,2,8,25,27,25,10,3,0,,,,
2002,2,2.3,0,0,0,0,0,80,20,0,0,,,,
2002,3,1.8,0,0,0,0,10,70,20,0,0,,,,
2002,4,1.7,0,0,20,70,10,0,0,0,0,,,,
2002,5,1.8,0,0,0,0,65,35,0,0,0,,,,
2002,7,1.6,,,,,,,,,,,,,
2002,9,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,10,1.6,0,0,0,30,50,20,0,0,0,,,,
2002,11,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,14,1.6,0,0,0,40,50,10,0,0,0,,,,
2002,15,1.7,0,0,0,15,65,15,5,0,0,,,,
2002,16,1.5,2,3,10,15,25,20,15,8,2,,,,
2002,17,1.5,0,5,20,30,35,10,0,0,0,,,,
2002,18,1.6,0,0,10,20,40,20,10,0,0,,,,
2002,19,2,0,0,0,0,25,75,0,0,0,,,,
2002,20,1.8,0,0,0,0,0,60,40,0,0,,,,
2002,22,1.7,1,2,7,20,35,20,10,3,2,,,,
2002,23,2.1,0,0,0,9.0909090909,36.3636363636,45.4545454545,9.0909090909,0,0,,,,
2002,24,1.7,0,0,0,20,55,20,5,0,0,,,,
2002,26,1.8,0,0,5,15,32.5,27.5,15,5,0,,,,
2002,29,1.6,0,0,0,15,80,5,0,0,0,,,,
2002,30,1.7,0,0,0,20,70,10,0,0,0,,,,
2002,31,1.5,,,,,,,,,,,,,
2002,32,1.8,0,0,0,15,35,30,15,5,0,,,,
2002,33,2,0,0,0,0,10,80,10,0,0,,,,
2002,34,2,0,0,0,0,20,80,0,0,0,,,,
2002,35,,,,,,,,,,,,,,
2002,36,2.2,0,0,0,15,30,40,15,0,0,,,,
2002,37,2,0,0,0,0,50,50,0,0,0,,,,
2002,38,1.8,0,0,0,10,80,10,0,0,0,,,,
2002,39,1.9,0,0,0,2,50,48,0,0,0,,,,
2002,41,1.4,0,0,0,60,40,0,0,0,0,,,,
2002,42,1.5,0,0,0,45,55,0,0,0,0,,,,
2002,45,1.8,0,0,0,0,50,50,0,0,0,,,,
2002,48,1.6,0,0,0,30,50,20,0,0,0,,,,
2002,49,1.3,0,5,10,30,30,20,5,0,0,,,,
2002,50,1.25,0,0,25,50,25,0,0,0,0,,,,
2002,53,1.8,0,0,0,30,50,20,0,0,0,,,,
2002,54,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,55,1.6,0,.2002002002,4.8048048048,27.9279279279,39.9399399399,21.6216216216,5.005005005,.5005005005,0,,,,
2002,56,1.3,0,0,0,25,60,15,0,0,0,,,,
2002,57,1.8,0,0,20,60,20,0,0,0,0,,,,
2002,59,1.8,0,4.5454545455,9.0909090909,22.7272727273,36.3636363636,22.7272727273,4.5454545455,0,0,,,,
2002,61,1.4,0,0,10,65,25,0,0,0,0,,,,
2002,63,,,,,,,,,,,,,,
2002,64,2.2,1,1,3,15,20,30,25,3,2,,,,
2002,67,2,0,0,0,0,50,50,0,0,0,,,,
2002,68,1.8,2,2,6,20,40,20,6,2,2,,,,
2002,70,1.9,0,0,0,30,50,20,0,0,0,,,,
2002,73,2,0,0,0,0,60,40,0,0,0,,,,
2002,82,1.7,,,,,,,,,,,,,
2002,85,1.7,0,0,10,20,50,15,5,0,0,,,,
2002,87,1.6,0,5,30,40,20,5,0,0,0,,,,
2002,89,1.8,0,0,0,20,40,30,10,0,0,,,,
2002,90,1.8,0,0,0,0,80,20,0,0,0,,,,
2002,91,1.4,0,0,0,.3,15.5,58.9,24.3,1,0,,,,
2002,92,1.71,0,5.1694311591,10.6746718225,19.6906482141,24.9007835555,21.5630406024,12.8014653506,5.1999592958,0,,,,
2002,93,1.6,0,0,0,30,65,5,0,0,0,,,,
2002,94,1.3,0,0,20,60,20,0,0,0,0,,,,
2002,95,1.6,0,1.9801980198,10.8910891089,28.7128712871,32.6732673267,19.801980198,4.9504950495,.9900990099,0,,,,
2002,96,1.7,0,0,5,20,35,25,10,5,0,,,,
2002Dec,1,1.8,0,7,10,20,25,20,10,8,0,,,,
2002Dec,2,2.3,0,0,0,0,0,80,20,0,0,,,,
2002Dec,3,1.8,0,0,0,10,60,30,0,0,0,,,,
2002Dec,4,1.7,0,0,20,70,10,0,0,0,0,,,,
2002Dec,5,1.6,0,0,0,20,70,10,0,0,0,,,,
2002Dec,7,1.5,,,,,,,,,,,,,
2002Dec,9,1.7,0,0,0,20,60,20,0,0,0,,,,
2002Dec,10,1.8,0,0,0,30,50,20,0,0,0,,,,
2002Dec,11,1.6,0,0,0,40,50,10,0,0,0,,,,
2002Dec,14,1.5,,,,,,,,,,,,,
2002Dec,15,1.7,0,0,0,15,65,15,5,0,0,,,,
2002Dec,16,1.7,4,6,10,15,25,15,13,9,3,,,,
2002Dec,17,1.3,0,0,20,40,25,15,0,0,0,,,,
2002Dec,18,,,,,,,,,,,,,,
2002Dec,19,2.2,0,0,0,0,0,100,0,0,0,,,,
2002Dec,20,1.7,0,0,0,0,0,75,25,0,0,,,,
2002Dec,22,1.8,2,4,10,25,25,20,10,3,1,,,,
2002Dec,23,2.3,0,0,0,10,30,50,10,0,0,,,,
2002Dec,24,1.8,0,0,0,20,55,20,5,0,0,,,,
2002Dec,26,1.9,0,0,5,20,25,25,20,5,0,,,,
2002Dec,29,1.7,0,0,0,15,70,15,0,0,0,,,,
2002Dec,30,1.6,0,0,0,20,70,10,0,0,0,,,,
2002Dec,31,1.8,0,0,0,40,60,0,0,0,0,,,,
2002Dec,32,1.8,0,0,0,15,35,30,15,5,0,,,,
2002Dec,33,2,0,0,0,0,5,90,5,0,0,,,,
2002Dec,34,2,0,0,0,0,10,90,0,0,0,,,,
2002Dec,35,,,,,,,,,,,,,,
2002Dec,36,2,0,0,0,10,20,35,25,10,0,,,,
2002Dec,37,2,0,0,0,0,50,50,0,0,0,,,,
2002Dec,38,1.7,0,0,0,10,80,10,0,0,0,,,,
2002Dec,39,2.1,0,0,0,1,36,55,8,0,0,,,,
2002Dec,41,1.4,0,0,0,60,40,0,0,0,0,,,,
2002Dec,42,1.4,0,0,0,55,45,0,0,0,0,,,,
2002Dec,45,,,,,,,,,,,,,,
2002Dec,48,1.6,0,0,5,30,50,15,0,0,0,,,,
2002Dec,49,1.5,0,0,5,25,35,25,10,0,0,,,,
2002Dec,50,1.25,0,0,25,75,0,0,0,0,0,,,,
2002Dec,53,1.9,0,0,0,30,50,20,0,0,0,,,,
2002Dec,54,1.5,0,0,0,40,50,10,0,0,0,,,,
2002Dec,55,2,.5,2.2,11.4,13.1,26.1,26,14.7,4.9,1.1,,,,
2002Dec,56,1.5,0,0,0,35,40,25,0,0,0,,,,
2002Dec,57,,,,,,,,,,,,,,
2002Dec,59,2.1,0,4.5454545455,9.0909090909,22.7272727273,36.3636363636,22.7272727273,4.5454545455,0,0,,,,
2002Dec,61,1.4,0,0,15,70,15,0,0,0,0,,,,
2002Dec,63,,,,,,,,,,,,,,
2002Dec,64,2.2,1,1,3,15,20,30,25,3,2,,,,
2002Dec,67,2,0,0,0,0,50,50,0,0,0,,,,
2002Dec,68,1.7,2,2,6,20,40,20,6,2,2,,,,
2002Dec,70,1.8,0,0,0,30,50,20,0,0,0,,,,
2002Dec,73,1.9,0,0,0,0,80,20,0,0,0,,,,
2002Dec,82,1.5,,,,,,,,,,,,,
2002Dec,85,1.5,0,5,20,25,30,15,5,0,0,,,,
2002Dec,87,1.7,0,5,20,50,20,5,0,0,0,,,,
2002Dec,89,1.8,0,0,0,20,40,30,10,0,0,,,,
2002Dec,90,1.9,0,0,0,0,80,20,0,0,0,,,,
2002Dec,91,,0,.1001001001,4.2042042042,34.4344344344,48.6486486486,12.1121121121,.5005005005,0,0,,,,
2002Dec,92,1.73,0,7.1989258418,11.2063623218,18.4569303863,22.516009089,20.3263788473,13.4889485643,6.8064449494,0,,,,
2002Dec,93,1.5,0,0,0,30,65,5,0,0,0,,,,
2002Dec,94,1.3,0,0,20,50,30,0,0,0,0,,,,
2002Dec,95,1.6,0,4.0404040404,13.1313131313,23.2323232323,27.2727272727,19.1919191919,10.101010101,3.0303030303,0,,,,
2002Dec,96,1.8,0,0,5,20,30,25,12,6,2,,,,
2005,1,1.8,0,2,8,10,30,25,15,10,0,,,,
2005,2,2,0,0,0,12.5,25,25,25,12.5,0,,,,
2005,3,1.8,0,0,0,20,50,30,0,0,0,,,,
2005,4,1.8,0,0,0,25,50,25,0,0,0,,,,
2005,5,1.8,0,0,5,10,85,0,0,0,0,,,,
2005,7,,,,,,,,,,,,,,
2005,9,1.8,0,0,0,10,50,30,10,0,0,,,,
2005,10,1.4,0,0,10,35,30,15,10,0,0,,,,
2005,11,1.8,0,0,0,10,60,30,0,0,0,,,,
2005,14,1.5,0,0,0,50,50,0,0,0,0,,,,
2005,15,1.5,0,0,5,40,20,20,10,5,0,,,,
2005,16,1.9,1,1,3,20,25,25,20,3,2,,,,
2005,17,1.8,0,0,0,15,45,35,5,0,0,,,,
2005,18,1.7,0,0,10,15,40,25,10,0,0,,,,
2005,19,2,0,0,0,0,50,50,0,0,0,,,,
2005,20,2,0,0,0,0,0,50,50,0,0,,,,
2005,22,1.5,3,3,10,25,30,15,10,3,1,,,,
2005,23,2.5,0,0,0,0,20,40,40,0,0,,,,
2005,24,2,0,0,0,10,40,40,10,0,0,,,,
2005,26,1.8,0,5,10,15,20,20,15,10,5,,,,
2005,29,,,,,,,,,,,,,,
2005,30,1.8,0,0,0,25,50,20,5,0,0,,,,
2005,31,1.75,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2.3,0,0,0,0,10,70,20,0,0,,,,
2005,34,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.3,0,0,5,5,10,40,25,10,5,,,,
2005,37,2,0,0,0,0,50,50,0,0,0,,,,
2005,38,1.5,0,0,0,10,80,10,0,0,0,,,,
2005,39,2.1,0,0,0,2,35,48,14,1,0,,,,
2005,41,1.1,0,0,40,40,20,0,0,0,0,,,,
2005,42,1.5,0,0,0,45,55,0,0,0,0,,,,
2005,45,,,,,,,,,,,,,,
2005,48,1.6,,,,,,,,,,,,,
2005,49,,,,,,,,,,,,,,
2005,50,1.75,0,0,0,25,50,25,0,0,0,,,,
2005,53,1.9,0,0,0,20,40,40,0,0,0,,,,
2005,54,1.5,0,0,10,20,60,5,5,0,0,,,,
2005,55,1.9,,,,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,1.75,0,0,0,30,40,30,0,0,0,,,,
2005,61,,,,,,,,,,,,,,
2005,63,1.7,0,0,0,30,50,15,5,0,0,,,,
2005,64,2.1,,,,,,,,,,,,,
2005,67,1.86,0,0,0,20,50,30,0,0,0,,,,
2005,68,1.8,1,1,3,15,60,15,3,1,1,,,,
2005,70,1.8,0,0,0,30,50,20,0,0,0,,,,
2005,73,,0,0,0,10,40,40,10,0,0,,,,
2005,82,1.5,,,,,,,,,,,,,
2005,85,2,0,0,0,20,30,40,10,0,0,,,,
2005,87,1.5,0,5,10,40,30,10,5,0,0,,,,
2005,89,1.8,0,0,0,30,50,15,5,0,0,,,,
2005,90,,,,,,,,,,,,,,
2005,91,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,1.8,0,0,0,20,65,15,0,0,0,,,,
2005,94,2.25,0,0,0,10,20,30,30,10,0,,,,
2005,95,1.6,0,1,10,31,37,18,3,0,0,,,,
2005,96,2,0,0,2,8,25,30,20,10,5,,,,
2005Dec,1,1.8,0,2,8,10,30,25,15,10,0,,,,
2005Dec,2,2,0,0,0,12.5,25,25,25,12.5,0,,,,
2005Dec,3,1.8,0,0,0,20,50,30,0,0,0,,,,
2005Dec,4,1.8,0,0,0,25,50,25,0,0,0,,,,
2005Dec,5,1.8,0,0,0,20,80,0,0,0,0,,,,
2005Dec,7,,,,,,,,,,,,,,
2005Dec,9,1.8,0,0,0,10,50,30,10,0,0,,,,
2005Dec,10,1.4,0,0,10,35,30,15,10,0,0,,,,
2005Dec,11,,,,,,,,,,,,,,
2005Dec,14,1.5,,,,,,,,,,,,,
2005Dec,15,,,,,,,,,,,,,,
2005Dec,16,1.9,1,1,3,20,25,25,20,3,2,,,,
2005Dec,17,1.8,0,0,0,15,45,35,5,0,0,,,,
2005Dec,18,,,,,,,,,,,,,,
2005Dec,19,2,0,0,0,0,50,50,0,0,0,,,,
2005Dec,20,2,0,0,0,0,0,50,50,0,0,,,,
2005Dec,22,1.5,2.0202020202,3.0303030303,10.101010101,25.2525252525,30.303030303,15.1515151515,10.101010101,3.0303030303,1.0101010101,,,,
2005Dec,23,2.5,0,0,0,0,20,40,40,0,0,,,,
2005Dec,24,2,0,0,0,10,40,40,10,0,0,,,,
2005Dec,26,1.8,0,5,10,15,20,20,15,10,5,,,,
2005Dec,29,,,,,,,,,,,,,,
2005Dec,30,,,,,,,,,,,,,,
2005Dec,31,1.75,,,,,,,,,,,,,
2005Dec,32,,,,,,,,,,,,,,
2005Dec,33,2.3,0,0,0,0,10,70,20,0,0,,,,
2005Dec,34,,,,,,,,,,,,,,
2005Dec,35,,,,,,,,,,,,,,
2005Dec,36,2.4,0,0,5,5,10,40,25,10,5,,,,
2005Dec,37,2,0,0,0,0,50,50,0,0,0,,,,
2005Dec,38,1.5,0,0,0,10,80,10,0,0,0,,,,
2005Dec,39,2.2,0,0,0,4,27,46,21,2,0,,,,
2005Dec,41,1.1,0,0,40,40,20,0,0,0,0,,,,
2005Dec,42,,,,,,,,,,,,,,
2005Dec,45,,,,,,,,,,,,,,
2005Dec,48,1.6,,,,,,,,,,,,,
2005Dec,49,,,,,,,,,,,,,,
2005Dec,50,,,,,,,,,,,,,,
2005Dec,53,1.9,0,0,0,20,40,40,0,0,0,,,,
2005Dec,54,1.5,0,0,10,20,60,5,5,0,0,,,,
2005Dec,55,,,,,,,,,,,,,,
2005Dec,56,,,,,,,,,,,,,,
2005Dec,57,,,,,,,,,,,,,,
2005Dec,59,1.75,0,5.2631578947,15.7894736842,21.0526315789,31.5789473684,21.0526315789,5.2631578947,0,0,,,,
2005Dec,61,,,,,,,,,,,,,,
2005Dec,63,,,,,,,,,,,,,,
2005Dec,64,,,,,,,,,,,,,,
2005Dec,67,1.89,0,0,0,11.1111111111,66.6666666667,22.2222222222,0,0,0,,,,
2005Dec,68,1.8,1,1,3,15,60,15,3,1,1,,,,
2005Dec,70,1.8,0,0,0,30,50,20,0,0,0,,,,
2005Dec,73,,,,,,,,,,,,,,
2005Dec,82,1.5,,,,,,,,,,,,,
2005Dec,85,,,,,,,,,,,,,,
2005Dec,87,1.5,0,5,10,40,30,10,5,0,0,,,,
2005Dec,89,1.9,0,0,5,25,40,20,10,0,0,,,,
2005Dec,90,,,,,,,,,,,,,,
2005Dec,91,,,,,,,,,,,,,,
2005Dec,92,,,,,,,,,,,,,,
2005Dec,93,1.8,0,0,0,20,65,15,0,0,0,,,,
2005Dec,94,2.25,0,0,0,10,20,30,30,10,0,,,,
2005Dec,95,1.6,0,2.9702970297,12.8712871287,27.7227722772,30.6930693069,18.8118811881,5.9405940594,.9900990099,0,,,,
2005Dec,96,2,0,0,2,8,25,30,20,10,5,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2001,1,2.7,0,0,0,0,0,30,55,15,0,0,,,
2001,2,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001,3,2.9,0,0,0,0,0,0,60,40,0,0,,,
2001,4,2.7,0,0,0,0,0,25,65,10,0,0,,,
2001,5,2.7,0,0,0,0,0,40,60,0,0,0,,,
2001,7,2.5,,,,,,,,,,,,,
2001,9,2.5,0,0,0,0,0,50,50,0,0,0,,,
2001,10,2.8,0,0,0,0,0,30,60,10,0,0,,,
2001,11,3,0,0,0,0,0,5,30,60,5,0,,,
2001,14,2.6,0,0,0,0,20,30,50,0,0,0,,,
2001,15,2.8,0,0,0,0,0,15,55,30,0,0,,,
2001,16,2.7,0,0,0,5,5,25,40,20,5,0,,,
2001,17,2.8,0,0,0,0,5,20,45,20,10,0,,,
2001,18,2.8,0,0,0,0,0,10,50,35,5,0,,,
2001,19,2.8,0,0,0,0,0,0,100,0,0,0,,,
2001,20,2.7,0,0,0,0,0,0,75,25,0,0,,,
2001,22,2.5,0,0,5,6,15,32,22,15,5,0,,,
2001,23,2.8,0,0,0,0,0,30,50,20,0,0,,,
2001,24,2.7,0,0,0,0,5,30,50,15,0,0,,,
2001,26,2.8,0,0,0,0,5,20,50,20,5,0,,,
2001,29,2.8,0,0,0,0,0,15,80,5,0,0,,,
2001,30,2.7,0,0,0,0,10,20,70,0,0,0,,,
2001,31,2.9,0,0,0,0,0,20,60,20,0,0,,,
2001,32,2.6,0,0,0,5,15,25,35,15,5,0,,,
2001,33,2.5,0,0,0,0,5,20,70,5,0,0,,,
2001,34,2.7,0,0,0,0,0,10,80,10,0,0,,,
2001,35,3.1,0,0,0,0,0,0,30,70,0,0,,,
2001,36,3,0,0,0,0,0,10,45,40,5,0,,,
2001,37,2.9,0,0,0,0,0,0,50,50,0,0,,,
2001,38,2.8,0,0,0,0,0,10,80,10,0,0,,,
2001,39,2.7,0,0,0,0,0,13,67,20,0,0,,,
2001,41,3,0,0,0,0,0,0,40,60,0,0,,,
2001,42,2.6,0,0,0,0,0,45,55,0,0,0,,,
2001,45,2.1,0,0,0,0,0,40,60,0,0,0,,,
2001,48,2.8,0,0,0,0,0,20,50,30,0,0,,,
2001,49,2.6,,,,,,,,,,,,,
2001,50,3,0,0,0,0,0,0,50,50,0,0,,,
2001,53,3,0,0,0,0,0,0,40,60,0,0,,,
2001,54,2.7,0,0,0,5,15,25,50,5,0,0,,,
2001,55,2.5,0,0,0,0,2.5974025974,37.7622377622,47.952047952,11.0889110889,.5994005994,0,,,
2001,56,2.9,0,0,0,0,0,20,60,20,0,0,,,
2001,57,3,0,0,0,0,0,0,40,60,0,0,,,
2001,59,2.4,0,0,5,10,20,40,25,0,0,0,,,
2001,61,2.6,0,0,0,0,0,35,50,15,0,0,,,
2001,63,2.6,0,0,0,0,0,40,60,0,0,0,,,
2001,64,3,0,1,1,3,5,10,25,30,20,5,,,
2001,67,2.8,0,0,0,0,0,20,70,10,0,0,,,
2001,68,2.9,1,2,3,5,9,16,30,16,13,5,,,
2001,70,2.9,0,0,0,0,0,30,50,20,0,0,,,
2001,73,2.4,0,0,0,0,10,60,30,0,0,0,,,
2001,82,2.5,,,,,,,,,,,,,
2001,85,2.5,0,0,0,0,1,42,54,3,0,0,,,
2001,87,2.8,0,0,0,0,10,30,50,10,0,0,,,
2001,89,2.9,0,0,0,0,0,20,60,20,0,0,,,
2001,90,3,0,0,0,0,0,0,20,75,5,0,,,
2001,91,3,0,0,0,0,0,4.7094188377,45.2905811623,45.2905811623,4.7094188377,0,,,
2001,92,2.73,0,.1939237233,.991165697,4.0077569489,10.9351432881,20.4912734324,26.3089851325,23.1307907778,13.9409609998,0,,,
2001,93,2.8,0,0,0,0,0,20,50,30,0,0,,,
2001,94,2.2,0,0,0,0,20,50,30,0,0,0,,,
2001,95,2.7,0,0,3.0303030303,6.0606060606,12.1212121212,21.2121212121,24.2424242424,18.1818181818,11.1111111111,4.0404040404,,,
2001,96,2.3,0,0,0,0,10,45,40,5,0,0,,,
2001Q3,1,2.6,0,0,0,0,12,35,45,8,0,0,,,
2001Q3,2,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001Q3,3,2.8,0,0,0,0,0,10,60,30,0,0,,,
2001Q3,4,2.7,0,0,0,0,5,25,60,10,0,0,,,
2001Q3,5,2.7,0,0,0,0,0,49,51,0,0,0,,,
2001Q3,7,2.4,,,,,,,,,,,,,
2001Q3,9,2.6,0,0,0,0,0,40,60,0,0,0,,,
2001Q3,10,2.8,0,0,0,0,0,35,55,10,0,0,,,
2001Q3,11,3.1,0,0,0,0,0,5,20,65,10,0,,,
2001Q3,14,2.5,,,,,,,,,,,,,
2001Q3,15,2.7,0,0,0,0,5,30,45,20,0,0,,,
2001Q3,16,2.9,0,0,0,5,5,25,35,25,5,0,,,
2001Q3,17,3.4,0,0,0,0,0,10,25,45,20,0,,,
2001Q3,18,,,,,,,,,,,,,,
2001Q3,19,2.8,0,0,0,0,0,0,100,0,0,0,,,
2001Q3,20,2.5,0,0,0,0,0,0,75,25,0,0,,,
2001Q3,22,2.3,0,0,5,10,25,30,15,10,5,0,,,
2001Q3,23,2.6,0,0,0,0,10,40,50,0,0,0,,,
2001Q3,24,3.1,0,0,0,0,5,15,30,40,10,0,,,
2001Q3,26,2.7,0,0,0,0,5,20,50,20,5,0,,,
2001Q3,29,2.9,0,0,0,0,0,5,85,10,0,0,,,
2001Q3,30,,,,,,,,,,,,,,
2001Q3,31,2.8,0,0,0,0,0,20,60,20,0,0,,,
2001Q3,32,2.5,0,0,0,5,15,30,30,15,5,0,,,
2001Q3,33,2.6,0,0,0,0,0,15,80,5,0,0,,,
2001Q3,34,2.8,0,0,0,0,0,5,90,5,0,0,,,
2001Q3,35,3.2,0,0,0,0,0,5,25,60,10,0,,,
2001Q3,36,2.9,0,0,0,0,5,35,40,15,5,0,,,
2001Q3,37,3.1,0,0,0,0,0,0,20,80,0,0,,,
2001Q3,38,2.7,0,0,0,0,0,10,80,10,0,0,,,
2001Q3,39,2.6,0,0,0,0,0,30,65,5,0,0,,,
2001Q3,41,3,0,0,0,0,0,0,40,50,10,0,,,
2001Q3,42,2.5,0,0,0,0,0,45,55,0,0,0,,,
2001Q3,45,,,,,,,,,,,,,,
2001Q3,48,2.6,0,0,0,0,10,30,50,10,0,0,,,
2001Q3,49,2.5,,,,,,,,,,,,,
2001Q3,50,,0,0,0,0,0,0,50,50,0,0,,,
2001Q3,53,2.8,0,0,0,0,0,0,30,70,0,0,,,
2001Q3,54,2.7,0,0,0,5,15,30,50,0,0,0,,,
2001Q3,55,2.4,0,0,.1,1.8,12.8,30.7,30.2,16.8,6,1.6,,,
2001Q3,56,2.8,0,0,0,0,0,20,60,20,0,0,,,
2001Q3,57,,,,,,,,,,,,,,
2001Q3,59,2.4,0,0,0,10,20,40,20,10,0,0,,,
2001Q3,61,2.5,0,0,0,0,0,30,55,15,0,0,,,
2001Q3,63,,,,,,,,,,,,,,
2001Q3,64,,0,1,1,3,5,10,25,30,20,5,,,
2001Q3,67,,,,,,,,,,,,,,
2001Q3,68,2.8,1,2,3,5,9,16,30,16,13,5,,,
2001Q3,70,2.8,0,0,0,0,0,30,50,20,0,0,,,
2001Q3,73,2.2,0,0,0,0,35,65,0,0,0,0,,,
2001Q3,82,2.4,,,,,,,,,,,,,
2001Q3,85,2.1,0,0,0,2.0202020202,32.3232323232,53.5353535354,12.1212121212,0,0,0,,,
2001Q3,87,2.8,0,0,0,0,15,25,45,15,0,0,,,
2001Q3,89,3,0,0,0,0,0,20,60,20,0,0,,,
2001Q3,90,2.8,0,0,0,0,0,5,75,20,0,0,,,
2001Q3,91,3.2,0,0,0,0,0,.8465608466,7.7248677249,27.9365079365,40.3174603175,23.1746031746,,,
2001Q3,92,2.68,0,.6138331689,2.0059191056,5.8642990244,12.6712704154,20.2564945742,23.9723775074,21.0018634221,13.613942782,0,,,
2001Q3,93,2.8,0,0,0,0,0,20,50,30,0,0,,,
2001Q3,94,2.6,0,0,0,0,0,40,50,10,0,0,,,
2001Q3,95,2.7,0,1.9801980198,2.9702970297,7.9207920792,12.8712871287,16.8316831683,19.801980198,16.8316831683,10.8910891089,9.900990099,,,
2001Q3,96,2.3,0,0,0,0,10,45,40,5,0,0,,,
2002,1,2.7,0,0,0,0,8,25,35,25,7,0,,,
2002,2,2.3,0,0,0,0,0,50,50,0,0,0,,,
2002,3,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002,4,3.1,0,0,0,0,0,10,30,60,0,0,,,
2002,5,2.7,0,0,0,0,10,40,50,0,0,0,,,
2002,7,2.6,,,,,,,,,,,,,
2002,9,2.8,0,0,0,0,0,20,60,20,0,0,,,
2002,10,3.2,0,0,0,0,0,0,25,50,25,0,,,
2002,11,3.3,0,0,0,0,0,0,20,70,10,0,,,
2002,14,2.7,0,0,0,0,0,40,60,0,0,0,,,
2002,15,2.5,0,0,0,0,0,35,45,15,5,0,,,
2002,16,3,1,2,3,4,5,10,20,30,20,5,,,
2002,17,3.2,0,0,0,0,0,10,25,45,20,0,,,
2002,18,3.3,0,0,0,0,0,5,20,40,30,5,,,
2002,19,3,0,0,0,0,0,0,50,50,0,0,,,
2002,20,3,0,0,0,0,0,0,50,50,0,0,,,
2002,22,2.6,0,1,2,5,12,25,30,20,5,0,,,
2002,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002,24,3,0,0,0,5,5,15,30,35,10,0,,,
2002,26,2.9,0,0,0,0,0,20,30,30,20,0,,,
2002,29,2.7,0,0,0,0,0,10,80,10,0,0,,,
2002,30,2.8,0,0,0,0,10,15,65,10,0,0,,,
2002,31,2.6,0,0,0,0,0,25,60,15,0,0,,,
2002,32,2.5,0,0,0,5,15,30,30,15,5,0,,,
2002,33,2.8,0,0,0,0,0,15,80,5,0,0,,,
2002,34,2.7,0,0,0,0,0,10,80,10,0,0,,,
2002,35,,,,,,,,,,,,,,
2002,36,2.8,0,0,0,0,5,20,40,30,5,0,,,
2002,37,3,0,0,0,0,0,0,25,50,25,0,,,
2002,38,2.9,0,0,0,0,0,10,80,10,0,0,,,
2002,39,3,0,0,0,0,0,0,41,58,1,0,,,
2002,41,2.8,0,0,0,0,0,0,75,25,0,0,,,
2002,42,2.8,0,0,0,0,0,30,70,0,0,0,,,
2002,45,3.2,0,0,0,0,0,25,75,0,0,0,,,
2002,48,2.7,0,0,0,0,5,30,40,20,5,0,,,
2002,49,2.8,0,0,0,10,15,20,20,20,10,5,,,
2002,50,2.9,0,0,0,0,0,0,75,25,0,0,,,
2002,53,3,0,0,0,0,0,0,50,50,0,0,,,
2002,54,2.8,0,0,0,0,10,30,50,10,0,0,,,
2002,55,3.2,0,0,0,.2,2.3,10.8,26.8,35.1,19.8,5,,,
2002,56,2.7,0,0,0,0,0,30,60,10,0,0,,,
2002,57,,,,,,,,,,,,,,
2002,59,3,0,0,0,10,10,20,30,25,5,0,,,
2002,61,3.1,0,0,0,0,0,0,35,50,15,0,,,
2002,63,,,,,,,,,,,,,,
2002,64,2.6,0,1,1,3,5,25,30,25,5,5,,,
2002,67,3,0,0,0,0,0,20,60,20,0,0,,,
2002,68,2.6,3,4,5,7,10,17,25,17,7,5,,,
2002,70,2.8,0,0,0,0,0,30,50,20,0,0,,,
2002,73,2.2,0,0,0,0,20,60,20,0,0,0,,,
2002,82,2.3,,,,,,,,,,,,,
2002,85,2.2,0,0,0,2,15,53,30,0,0,0,,,
2002,87,3,0,0,0,0,10,20,40,20,10,0,,,
2002,89,2.8,0,0,0,0,10,20,50,15,5,0,,,
2002,90,2.8,0,0,0,0,0,5,80,15,0,0,,,
2002,91,2.8,0,0,0,0,.1001001001,2.2022022022,20.4204204204,46.5465465465,26.8268268268,3.9039039039,,,
2002,92,2.84,,,,,,,,,,,,,
2002,93,2.8,0,0,0,0,0,20,40,40,0,0,,,
2002,94,1.1,0,0,10,50,40,0,0,0,0,0,,,
2002,95,2.9,0,0,1.9801980198,5.9405940594,10.8910891089,16.8316831683,22.7722772277,17.8217821782,13.8613861386,9.900990099,,,
2002,96,2.2,0,0,0,5,20,45,25,5,0,0,,,
2002Q3,1,2.8,0,0,0,0,5,15,40,30,10,0,,,
2002Q3,2,2.3,0,0,0,0,0,50,50,0,0,0,,,
2002Q3,3,2.6,0,0,0,0,0,30,60,10,0,0,,,
2002Q3,4,3.1,0,0,0,0,0,10,30,60,0,0,,,
2002Q3,5,2.5,0,0,0,0,0,55,40,5,0,0,,,
2002Q3,7,2.6,,,,,,,,,,,,,
2002Q3,9,2.8,0,0,0,0,0,20,60,20,0,0,,,
2002Q3,10,3.1,0,0,0,0,0,0,25,50,25,0,,,
2002Q3,11,3.3,0,0,0,0,0,0,20,70,10,0,,,
2002Q3,14,2.8,,,,,,,,,,,,,
2002Q3,15,2.7,0,0,0,0,5,30,40,20,5,0,,,
2002Q3,16,3.2,1,2,3,4,5,10,20,30,20,5,,,
2002Q3,17,2.8,0,0,0,0,10,25,45,20,0,0,,,
2002Q3,18,,,,,,,,,,,,,,
2002Q3,19,3.1,0,0,0,0,0,0,40,60,0,0,,,
2002Q3,20,2.9,0,0,0,0,0,0,50,50,0,0,,,
2002Q3,22,2.7,0,0,0,3,15,25,25,20,10,2,,,
2002Q3,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002Q3,24,2.6,0,0,0,5,10,25,35,20,5,0,,,
2002Q3,26,2.9,0,0,0,0,0,20,30,30,20,0,,,
2002Q3,29,2.7,0,0,0,0,0,15,85,0,0,0,,,
2002Q3,30,,,,,,,,,,,,,,
2002Q3,31,2.6,0,0,0,0,0,25,60,15,0,0,,,
2002Q3,32,2.5,0,0,0,5,15,30,30,15,5,0,,,
2002Q3,33,2.8,0,0,0,0,0,0,80,20,0,0,,,
2002Q3,34,2.9,0,0,0,0,0,5,90,5,0,0,,,
2002Q3,35,,,,,,,,,,,,,,
2002Q3,36,2.7,0,0,0,0,5,40,40,10,5,0,,,
2002Q3,37,3,0,0,0,0,0,0,25,50,25,0,,,
2002Q3,38,2.9,0,0,0,0,0,10,80,10,0,0,,,
2002Q3,39,3.1,0,0,0,0,0,3,27,60,10,0,,,
2002Q3,41,2.8,0,0,0,0,0,5,75,20,0,0,,,
2002Q3,42,2.8,0,0,0,0,0,20,70,10,0,0,,,
2002Q3,45,,,,,,,,,,,,,,
2002Q3,48,2.6,0,0,0,0,5,30,50,15,0,0,,,
2002Q3,49,2.9,0,0,0,10,15,20,20,20,10,5,,,
2002Q3,50,,0,0,0,0,0,0,75,25,0,0,,,
2002Q3,53,2.9,0,0,0,0,0,0,40,60,0,0,,,
2002Q3,54,2.8,0,0,0,0,10,30,50,10,0,0,,,
2002Q3,55,3.4,0,0,.3,1.3,4.5,11.2,20.1,26.2,23,13.4,,,
2002Q3,56,2.6,0,0,0,0,0,30,50,20,0,0,,,
2002Q3,57,,,,,,,,,,,,,,
2002Q3,59,3.1,0,0,0,0,10,15,25,35,15,0,,,
2002Q3,61,3.1,0,0,0,0,0,0,30,55,15,0,,,
2002Q3,63,,,,,,,,,,,,,,
2002Q3,64,,0,1,1,3,5,25,30,25,5,5,,,
2002Q3,67,,,,,,,,,,,,,,
2002Q3,68,2.6,3,4,5,7,10,17,25,17,7,5,,,
2002Q3,70,2.6,0,0,0,0,0,30,50,20,0,0,,,
2002Q3,73,2.1,0,0,0,0,20,60,20,0,0,0,,,
2002Q3,82,2.4,,,,,,,,,,,,,
2002Q3,85,2.1,0,0,0,6,31,44,19,0,0,0,,,
2002Q3,87,2.9,0,0,0,0,10,20,40,20,10,0,,,
2002Q3,89,2.8,0,0,0,0,10,20,50,15,5,0,,,
2002Q3,90,2.6,0,0,0,0,0,10,65,25,0,0,,,
2002Q3,91,2.2,0,0,.2002002002,2.3023023023,9.7097097097,24.8248248248,32.2322322322,21.7217217217,7.6076076076,1.4014014014,,,
2002Q3,92,2.84,,,,,,,,,,,,,
2002Q3,93,2.8,0,0,0,0,0,20,40,40,0,0,,,
2002Q3,94,1.2,0,0,20,50,30,0,0,0,0,0,,,
2002Q3,95,2.9,0,1.0204081633,3.0612244898,7.1428571429,10.2040816327,14.2857142857,17.3469387755,15.306122449,13.2653061224,18.3673469388,,,
2002Q3,96,2.2,0,0,0,10,20,40,20,10,0,0,,,
2005,1,2.5,0,0,0,5,10,20,30,20,10,5,,,
2005,2,2.5,0,0,0,5,10,20,30,20,10,5,,,
2005,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2005,4,2.7,0,0,0,0,0,35,55,10,0,0,,,
2005,5,2.6,0,0,0,5,40,40,15,0,0,0,,,
2005,7,,,,,,,,,,,,,,
2005,9,2.6,0,0,0,0,0,40,50,10,0,0,,,
2005,10,2.8,0,0,0,10,10,20,30,20,10,0,,,
2005,11,3,0,0,0,0,10,40,40,10,0,0,,,
2005,14,3,,,,,,,,,,,,,
2005,15,2.8,0,0,0,5,10,20,40,20,5,0,,,
2005,16,3,5,5,5,5,10,15,15,20,15,5,,,
2005,17,3,0,0,0,0,0,5.2631578947,26.3157894737,47.3684210526,21.0526315789,0,,,
2005,18,3,0,0,0,0,10,15,25,35,15,0,,,
2005,19,,,,,,,,,,,,,,
2005,20,3,0,0,0,0,0,0,50,50,0,0,,,
2005,22,3,1,2,3,5,10,20,25,25,5,4,,,
2005,23,2.75,0,0,0,0,0,30,50,20,0,0,,,
2005,24,3,0,0,0,5,10,15,25,30,10,5,,,
2005,26,2.8,0,0,0,0,5,15,40,30,10,0,,,
2005,29,,,,,,,,,,,,,,
2005,30,2.4,0,0,0,0,20,50,20,10,0,0,,,
2005,31,2.6,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2.5,0,0,0,0,0,10,80,10,0,0,,,
2005,34,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.4,0,0,5,15,20,25,20,15,0,0,,,
2005,37,3,0,0,0,0,0,30,40,30,0,0,,,
2005,38,3,0,0,0,0,0,0,50,50,0,0,,,
2005,39,2.9,0,0,0,0,4,12,45,27,12,0,,,
2005,41,3.1,0,0,0,0,0,0,20,70,10,0,,,
2005,42,2.75,0,0,0,0,0,35,65,0,0,0,,,
2005,45,,,,,,,,,,,,,,
2005,48,3.3,,,,,,,,,,,,,
2005,49,,,,,,,,,,,,,,
2005,50,2.5,0,0,0,0,0,50,50,0,0,0,,,
2005,53,2.8,0,0,0,0,0,10,50,40,0,0,,,
2005,54,,,,,,,,,,,,,,
2005,55,2.4,,,,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,2.5,0,5,10,20,30,20,10,5,0,0,,,
2005,61,,,,,,,,,,,,,,
2005,63,2.8,0,0,0,0,5,20,40,30,5,0,,,
2005,64,2.4,,,,,,,,,,,,,
2005,67,2.4,0,0,0,0,20,60,20,0,0,0,,,
2005,68,2.3,5,6,8,11,15,17,15,11,7,5,,,
2005,70,2.2,0,0,0,0,20,50,30,0,0,0,,,
2005,73,,0,0,0,0,20,60,20,0,0,0,,,
2005,82,2.3,,,,,,,,,,,,,
2005,85,2.5,0,0,0,0,15,25,40,15,5,0,,,
2005,87,2.5,0,0,0,5,10,30,35,15,5,0,,,
2005,89,2.5,0,0,0,0,5,20,50,20,5,0,,,
2005,90,,,,,,,,,,,,,,
2005,91,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,3,0,0,0,0,0,0,26.3157894737,63.1578947368,10.5263157895,0,,,
2005,94,3,0,0,0,0,0,20,30,30,20,0,,,
2005,95,2.6,1,2,5,10,16,20,19,14,8,5,,,
2005,96,2.4,0,0,0,2,8,15,30,25,15,5,,,
2005Q3,1,2.5,0,0,0,5,10,20,30,20,10,5,,,
2005Q3,2,2.5,0,0,0,5,10,20,30,20,10,5,,,
2005Q3,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2005Q3,4,2.7,0,0,0,0,0,35,55,10,0,0,,,
2005Q3,5,2.7,0,0,0,10,30,40,20,0,0,0,,,
2005Q3,7,,,,,,,,,,,,,,
2005Q3,9,2.6,0,0,0,0,0,40,50,10,0,0,,,
2005Q3,10,,0,0,0,10,10,20,30,20,10,0,,,
2005Q3,11,,,,,,,,,,,,,,
2005Q3,14,3,,,,,,,,,,,,,
2005Q3,15,,,,,,,,,,,,,,
2005Q3,16,2.8,5,5,5,5,10,15,15,20,15,5,,,
2005Q3,17,3,0,0,0,0,0,5.2631578947,26.3157894737,47.3684210526,21.0526315789,0,,,
2005Q3,18,,,,,,,,,,,,,,
2005Q3,19,,,,,,,,,,,,,,
2005Q3,20,3,0,0,0,0,0,0,50,50,0,0,,,
2005Q3,22,3,1,1,3,5,10,15,25,25,10,5,,,
2005Q3,23,2.75,0,0,0,0,0,30,50,20,0,0,,,
2005Q3,24,3,0,0,0,5,10,15,25,30,10,5,,,
2005Q3,26,2.8,0,0,0,0,5,15,40,30,10,0,,,
2005Q3,29,,,,,,,,,,,,,,
2005Q3,30,,,,,,,,,,,,,,
2005Q3,31,2.6,,,,,,,,,,,,,
2005Q3,32,,,,,,,,,,,,,,
2005Q3,33,2.5,0,0,0,0,0,10,80,10,0,0,,,
2005Q3,34,,,,,,,,,,,,,,
2005Q3,35,,,,,,,,,,,,,,
2005Q3,36,2.5,0,0,5,15,20,25,20,15,0,0,,,
2005Q3,37,3,0,0,0,0,0,30,40,30,0,0,,,
2005Q3,38,3,0,0,0,0,0,0,50,50,0,0,,,
2005Q3,39,2.8,0,0,0,0,5,15,45,25,10,0,,,
2005Q3,41,3.1,0,0,0,0,0,0,20,70,10,0,,,
2005Q3,42,,,,,,,,,,,,,,
2005Q3,45,,,,,,,,,,,,,,
2005Q3,48,3.3,,,,,,,,,,,,,
2005Q3,49,,,,,,,,,,,,,,
2005Q3,50,,,,,,,,,,,,,,
2005Q3,53,2.9,0,0,0,0,0,10,50,40,0,0,,,
2005Q3,54,,,,,,,,,,,,,,
2005Q3,55,,,,,,,,,,,,,,
2005Q3,56,,,,,,,,,,,,,,
2005Q3,57,,,,,,,,,,,,,,
2005Q3,59,2.5,5,5,10,15,30,15,10,5,5,0,,,
2005Q3,61,,,,,,,,,,,,,,
2005Q3,63,,,,,,,,,,,,,,
2005Q3,64,,,,,,,,,,,,,,
2005Q3,67,2.4,0,0,0,0,20,60,20,0,0,0,,,
2005Q3,68,2.3,5,6,8,11,15,17,15,11,7,5,,,
2005Q3,70,2.2,0,0,0,0,20,50,30,0,0,0,,,
2005Q3,73,,,,,,,,,,,,,,
2005Q3,82,2.3,,,,,,,,,,,,,
2005Q3,85,,,,,,,,,,,,,,
2005Q3,87,2.5,0,0,0,5,10,30,35,15,5,0,,,
2005Q3,89,2.7,0,0,0,0,5,20,50,20,5,0,,,
2005Q3,90,,,,,,,,,,,,,,
2005Q3,91,,,,,,,,,,,,,,
2005Q3,92,,,,,,,,,,,,,,
2005Q3,93,3,0,0,0,0,0,0,26.3157894737,63.1578947368,10.5263157895,0,,,
2005Q3,94,3,0,0,0,0,0,20,30,30,20,0,,,
2005Q3,95,2.6,1.9607843137,2.9411764706,5.8823529412,9.8039215686,13.7254901961,15.6862745098,15.6862745098,13.7254901961,9.8039215686,10.7843137255,,,
2005Q3,96,2.4,0,0,0,2,8,15,30,25,15,5,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0
2001,1,8.5,0,0,0,0,5,40,50,5,0,0,0,0,0
2001,2,8.6,0,0,0,0,20,80,0,0,0,0,0,0,0
2001,3,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,4,8.3,0,0,0,0,20,60,20,0,0,0,0,0,0
2001,5,8.6,0,0,0,0,35,65,0,0,0,0,0,0,0
2001,7,8.3,,,,,,,,,,,,,
2001,9,8.6,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,10,8.6,0,0,0,0,30,60,10,0,0,0,0,0,0
2001,11,8.7,0,0,0,0,30,40,30,0,0,0,0,0,0
2001,14,8.7,0,0,0,0,0,70,30,0,0,0,0,0,0
2001,15,8.5,0,0,0,0,25,55,20,0,0,0,0,0,0
2001,16,8.5,0,0,0,5,30,50,10,5,0,0,0,0,0
2001,17,8.5,0,0,0,0,5,40,50,5,0,0,0,0,0
2001,18,8.7,0,0,0,5,35,50,10,0,0,0,0,0,0
2001,19,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,20,8.6,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,22,8.7,0,0,0,5,10,25,25,20,10,3,2,0,0
2001,23,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,24,8.5,0,0,0,10,35,45,10,0,0,0,0,0,0
2001,26,8.4,0,0,0,0,50,40,10,0,0,0,0,0,0
2001,29,8.4,0,0,0,5,80,15,0,0,0,0,0,0,0
2001,30,8.5,0,0,0,0,30,50,20,0,0,0,0,0,0
2001,31,8.5,,,,,,,,,,,,,
2001,32,8.4,0,0,0,10,40,30,15,5,0,0,0,0,0
2001,33,9.4,0,0,0,0,0,0,80,20,0,0,0,0,0
2001,34,8.6,0,0,0,0,30,70,0,0,0,0,0,0,0
2001,35,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,36,9,0,0,0,0,5,40,40,15,0,0,0,0,0
2001,37,8.5,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,38,8.6,0,0,0,0,20,80,0,0,0,0,0,0,0
2001,39,8.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2001,41,8.4,0,0,0,0,70,30,0,0,0,0,0,0,0
2001,42,8.6,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,45,8.6,0,0,0,0,25,75,0,0,0,0,0,0,0
2001,48,8.4,0,0,0,10,50,30,10,0,0,0,0,0,0
2001,49,8.4,,,,,,,,,,,,,
2001,50,8.5,0,0,0,0,25,75,0,0,0,0,0,0,0
2001,53,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,54,8.5,0,0,0,10,40,50,0,0,0,0,0,0,0
2001,55,8.6,0,0,0,0,14.7,85.3,0,0,0,0,0,0,0
2001,56,8.3,0,0,0,20,45,25,10,0,0,0,0,0,0
2001,57,,0,0,0,0,20,80,0,0,0,0,0,0,0
2001,59,8.6,0,0,0,20,25,30,25,0,0,0,0,0,0
2001,61,8.6,0,0,0,0,25,60,15,0,0,0,0,0,0
2001,63,8.5,0,0,0,0,30,60,10,0,0,0,0,0,0
2001,64,8.5,0,0,3,10,25,40,17,3,2,0,0,0,0
2001,67,8.6,0,0,0,0,20,60,20,0,0,0,0,0,0
2001,68,8.6,2,4,6,10,12,13,12,10,9,8,6,5,3
2001,70,9.2,0,0,0,0,0,30,50,20,0,0,0,0,0
2001,73,8.3,0,0,0,11.1111111111,66.6666666667,22.2222222222,0,0,0,0,0,0,0
2001,82,8.5,,,,,,,,,,,,,
2001,85,9.4,0,0,0,0,0,0,50,40,10,0,0,0,0
2001,87,8.6,0,0,0,10,35,45,10,0,0,0,0,0,0
2001,89,8.5,0,0,0,0,20,60,20,0,0,0,0,0,0
2001,90,8.6,0,0,0,0,20,75,5,0,0,0,0,0,0
2001,91,8,0,0,10.6106106106,39.4394394394,39.4394394394,9.9099099099,.6006006006,0,0,0,0,0,0
2001,92,8.54,0,0,0,1.64,30.39,56.46,11.3,.21,0,0,0,0,0
2001,93,8.4,0,0,0,15,40,40,5,0,0,0,0,0,0
2001,94,8.9,0,0,0,0,10,70,20,0,0,0,0,0,0
2001,95,8.2,1.0101010101,2.0202020202,9.0909090909,24.2424242424,33.3333333333,22.2222222222,7.0707070707,1.0101010101,0,0,0,0,0
2001,96,8.6,0,0,0,0,30,50,17,3,0,0,0,0,0
2001Nov,1,8.3,0,0,0,5,25,40,25,5,0,0,0,0,0
2001Nov,2,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2001Nov,3,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2001Nov,4,8,0,0,0,40,50,10,0,0,0,0,0,0,0
2001Nov,5,8.7,0,0,0,0,25,70,5,0,0,0,0,0,0
2001Nov,7,7.8,,,,,,,,,,,,,
2001Nov,9,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001Nov,10,8.7,0,0,0,0,30,70,0,0,0,0,0,0,0
2001Nov,11,8.6,0,0,0,0,40,50,10,0,0,0,0,0,0
2001Nov,14,8.6,,,,,,,,,,,,,
2001Nov,15,8.3,0,0,0,5,55,30,10,0,0,0,0,0,0
2001Nov,16,8.4,0,0,0,5,40,40,10,5,0,0,0,0,0
2001Nov,17,8,0,0,5,10,30,45,10,0,0,0,0,0,0
2001Nov,18,,,,,,,,,,,,,,
2001Nov,19,8,0,0,0,5,95,0,0,0,0,0,0,0,0
2001Nov,20,8.3,0,0,0,0,10,90,0,0,0,0,0,0,0
2001Nov,22,8.7,0,0,0,5,10,25,25,20,10,2,2,1,0
2001Nov,23,8.3,0,0,0,0,60,40,0,0,0,0,0,0,0
2001Nov,24,8.3,0,0,0,10,45,35,10,0,0,0,0,0,0
2001Nov,26,8.1,0,0,0,10,50,35,5,0,0,0,0,0,0
2001Nov,29,,,,,,,,,,,,,,
2001Nov,30,,,,,,,,,,,,,,
2001Nov,31,8.3,,,,,,,,,,,,,
2001Nov,32,8.3,0,0,0,10,40,30,15,5,0,0,0,0,0
2001Nov,33,9,0,0,0,0,0,50,50,0,0,0,0,0,0
2001Nov,34,8.4,0,0,0,0,90,10,0,0,0,0,0,0,0
2001Nov,35,8.2,0,0,0,10,70,20,0,0,0,0,0,0,0
2001Nov,36,8.8,0,0,0,0,5,40,40,15,0,0,0,0,0
2001Nov,37,8.4,0,0,0,80,20,0,0,0,0,0,0,0,0
2001Nov,38,8.4,0,0,0,10,80,10,0,0,0,0,0,0,0
2001Nov,39,8.3,0,0,0,2,66,28,4,0,0,0,0,0,0
2001Nov,41,8.2,0,0,0,5,90,5,0,0,0,0,0,0,0
2001Nov,42,8.6,0,0,0,0,10,80,10,0,0,0,0,0,0
2001Nov,45,,,,,,,,,,,,,,
2001Nov,48,8.2,0,0,0,20,50,30,0,0,0,0,0,0,0
2001Nov,49,8.2,,,,,,,,,,,,,
2001Nov,50,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001Nov,53,8.1,0,0,0,0,60,40,0,0,0,0,0,0,0
2001Nov,54,8.2,0,0,0,30,40,30,0,0,0,0,0,0,0
2001Nov,55,8.5,0,0,0,.1998001998,48.6513486513,50.9490509491,.1998001998,0,0,0,0,0,0
2001Nov,56,8,0,0,5,35,55,5,0,0,0,0,0,0,0
2001Nov,57,,,,,,,,,,,,,,
2001Nov,59,8.2,0,0,0,20,25,30,25,0,0,0,0,0,0
2001Nov,61,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2001Nov,63,,,,,,,,,,,,,,
2001Nov,64,8.3,0,0,3,10,40,25,17,3,2,0,0,0,0
2001Nov,67,8.2,0,0,0,25,50,25,0,0,0,0,0,0,0
2001Nov,68,8.3,2,4,6,10,12,13,12,10,9,8,6,5,3
2001Nov,70,8,0,0,0,20,50,30,0,0,0,0,0,0,0
2001Nov,73,8,0,0,0,0,80,20,0,0,0,0,0,0,0
2001Nov,82,8.4,,,,,,,,,,,,,
2001Nov,85,9.7,0,0,0,0,0,0,25,50,20,5,0,0,0
2001Nov,87,8.5,0,0,0,10,40,40,10,0,0,0,0,0,0
2001Nov,89,8.5,0,0,0,0,20,60,20,0,0,0,0,0,0
2001Nov,90,8.2,0,0,0,10,80,10,0,0,0,0,0,0,0
2001Nov,91,8.2,0,0,8.1,26.4,38.1,21.9,5,.5,0,0,0,0,0
2001Nov,92,8.45,0,.0100010001,1.7801780178,11.7811781178,32.4532453245,35.5835583558,15.5315531553,2.6802680268,.1800180018,0,0,0,0
2001Nov,93,8.4,0,0,0,15,40,40,5,0,0,0,0,0,0
2001Nov,94,8.7,0,0,0,0,10,70,20,0,0,0,0,0,0
2001Nov,95,8.2,0,5,10,22,26,21,13,3,0,0,0,0,0
2001Nov,96,8.6,0,0,0,0,35,45,17,3,0,0,0,0,0
2002,1,8,0,0,0,10,25,30,25,10,0,0,0,0,0
2002,2,8.3,0,0,0,0,50,50,0,0,0,0,0,0,0
2002,3,8,0,0,0,60,30,10,0,0,0,0,0,0,0
2002,4,7.8,0,0,20,50,30,0,0,0,0,0,0,0,0
2002,5,8.8,0,0,0,0,35,60,5,0,0,0,0,0,0
2002,7,7.3,,,,,,,,,,,,,
2002,9,8.1,0,0,0,30,60,10,0,0,0,0,0,0,0
2002,10,8,0,0,0,15,50,30,5,0,0,0,0,0,0
2002,11,8.3,0,0,0,20,40,40,0,0,0,0,0,0,0
2002,14,8.5,0,0,0,0,30,60,10,0,0,0,0,0,0
2002,15,8.25,0,0,0,10,45,35,10,0,0,0,0,0,0
2002,16,8.2,0,0,5,10,40,30,10,5,0,0,0,0,0
2002,17,7.9,0,0,0,14.2857142857,38.0952380952,42.8571428571,4.7619047619,0,0,0,0,0,0
2002,18,8,0,0,10,35,40,15,0,0,0,0,0,0,0
2002,19,7.7,0,0,10,90,0,0,0,0,0,0,0,0,0
2002,20,8.2,0,0,0,20,75,5,0,0,0,0,0,0,0
2002,22,8.6,0,0,0,5,20,20,20,20,10,3,2,0,0
2002,23,8.1,0,0,0,30,50,20,0,0,0,0,0,0,0
2002,24,8,0,0,5,35,45,10,5,0,0,0,0,0,0
2002,26,7.8,0,0,10,55,30,5,0,0,0,0,0,0,0
2002,29,7.9,0,0,5,80,15,0,0,0,0,0,0,0,0
2002,30,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,31,8.1,,,,,,,,,,,,,
2002,32,8,0,0,10,30,30,15,10,5,0,0,0,0,0
2002,33,8.5,0,0,0,10,15,70,5,0,0,0,0,0,0
2002,34,7.8,0,0,0,90,10,0,0,0,0,0,0,0,0
2002,35,,,,,,,,,,,,,,
2002,36,8.8,0,0,0,0,10,45,35,10,0,0,0,0,0
2002,37,8,0,0,0,60,40,0,0,0,0,0,0,0,0
2002,38,8.1,0,0,0,10,80,10,0,0,0,0,0,0,0
2002,39,8,0,0,0,40,50,10,0,0,0,0,0,0,0
2002,41,7.9,0,0,0,70,30,0,0,0,0,0,0,0,0
2002,42,8.4,0,0,0,0,55,45,0,0,0,0,0,0,0
2002,45,7.9,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,48,7.9,0,0,10,50,30,10,0,0,0,0,0,0,0
2002,49,7.8,,,,,,,,,,,,,
2002,50,8.25,0,0,0,0,75,25,0,0,0,0,0,0,0
2002,53,7.8,0,0,0,60,40,0,0,0,0,0,0,0,0
2002,54,7.7,0,0,10,50,40,0,0,0,0,0,0,0,0
2002,55,8.2,0,0,0,11.011011011,71.4714714715,17.2172172172,.3003003003,0,0,0,0,0,0
2002,56,7.7,0,0,20,40,30,10,0,0,0,0,0,0,0
2002,57,,,,,,,,,,,,,,
2002,59,7.5,0,15,20,30,20,10,5,0,0,0,0,0,0
2002,61,8.1,0,0,0,20,50,30,0,0,0,0,0,0,0
2002,63,,,,,,,,,,,,,,
2002,64,8.1,0,1,4,20,30,30,10,3,2,0,0,0,0
2002,67,8.4,0,0,0,20,60,20,0,0,0,0,0,0,0
2002,68,7.9,5,10,14,15,14,11,9,7,5,4,3,2,1
2002,70,8.4,0,0,0,10,50,40,0,0,0,0,0,0,0
2002,73,8,0,0,0,20,75,5,0,0,0,0,0,0,0
2002,82,8.5,,,,,,,,,,,,,
2002,85,9.8,0,0,0,0,0,0,30,50,15,5,0,0,0
2002,87,8.3,0,0,10,20,40,20,10,0,0,0,0,0,0
2002,89,8.3,0,0,5,25,50,20,0,0,0,0,0,0,0
2002,90,8.2,0,0,0,0,75,25,0,0,0,0,0,0,0
2002,91,7.5,0,0,50.0500500501,39.4394394394,9.9099099099,.6006006006,0,0,0,0,0,0,0
2002,92,8.39,0,3.1296870313,7.6692330767,16.2183781622,23.4876512349,23.3076692331,15.8484151585,7.3792620738,2.3597640236,.5099490051,.0799920008,.0099990001,0
2002,93,7.9,0,0,10,40,30,20,0,0,0,0,0,0,0
2002,94,10.3,0,0,0,0,0,0,30,50,20,0,0,0,0
2002,95,7.5,1.9417475728,25.2427184466,24.2718446602,24.2718446602,15.5339805825,6.7961165049,.9708737864,.9708737864,0,0,0,0,0
2002,96,8.3,0,0,0,20,40,30,10,0,0,0,0,0,0
2002Nov,1,7.8,0,0,10,25,30,25,10,0,0,0,0,0,0
2002Nov,2,8.2,0,0,0,0,60,40,0,0,0,0,0,0,0
2002Nov,3,8,0,0,0,50,40,10,0,0,0,0,0,0,0
2002Nov,4,7.4,0,0,50,50,0,0,0,0,0,0,0,0,0
2002Nov,5,8.9,0,0,0,0,20,70,10,0,0,0,0,0,0
2002Nov,7,7,,,,,,,,,,,,,
2002Nov,9,7.9,0,0,0,50,50,0,0,0,0,0,0,0,0
2002Nov,10,8.2,0,0,0,15,60,25,0,0,0,0,0,0,0
2002Nov,11,8.2,0,0,0,30,50,20,0,0,0,0,0,0,0
2002Nov,14,,,,,,,,,,,,,,
2002Nov,15,8.2,0,0,0,10,50,30,10,0,0,0,0,0,0
2002Nov,16,8,0,0,5,10,40,30,10,5,0,0,0,0,0
2002Nov,17,7.5,0,10,35,45,10,0,0,0,0,0,0,0,0
2002Nov,18,,,,,,,,,,,,,,
2002Nov,19,7.6,0,0,5,95,0,0,0,0,0,0,0,0,0
2002Nov,20,8,0,0,0,20,80,0,0,0,0,0,0,0,0
2002Nov,22,8.6,0,0,1.9801980198,2.9702970297,19.801980198,24.7524752475,19.801980198,19.801980198,4.9504950495,2.9702970297,1.9801980198,.9900990099,0
2002Nov,23,8,0,0,0,30,50,20,0,0,0,0,0,0,0
2002Nov,24,7.8,0,0,5,45,35,10,5,0,0,0,0,0,0
2002Nov,26,7.5,0,0,15,60,25,0,0,0,0,0,0,0,0
2002Nov,29,,,,,,,,,,,,,,
2002Nov,30,,,,,,,,,,,,,,
2002Nov,31,8,,,,,,,,,,,,,
2002Nov,32,7.9,0,0,10,30,30,15,10,5,0,0,0,0,0
2002Nov,33,8.2,0,0,0,5,90,5,0,0,0,0,0,0,0
2002Nov,34,7.6,0,0,0,80,20,0,0,0,0,0,0,0,0
2002Nov,35,,,,,,,,,,,,,,
2002Nov,36,8.7,0,0,0,0,10,45,35,10,0,0,0,0,0
2002Nov,37,7.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002Nov,38,8,0,0,0,10,80,10,0,0,0,0,0,0,0
2002Nov,39,7.8,0,0,9,44,46,1,0,0,0,0,0,0,0
2002Nov,41,7.7,0,0,0,90,10,0,0,0,0,0,0,0,0
2002Nov,42,8.4,0,0,0,0,55,45,0,0,0,0,0,0,0
2002Nov,45,,,,,,,,,,,,,,
2002Nov,48,7.7,0,10,20,50,20,0,0,0,0,0,0,0,0
2002Nov,49,7.5,,,,,,,,,,,,,
2002Nov,50,8.1,0,0,0,0,75,25,0,0,0,0,0,0,0
2002Nov,53,7.5,0,0,20,60,20,0,0,0,0,0,0,0,0
2002Nov,54,7.5,0,0,10,50,40,0,0,0,0,0,0,0,0
2002Nov,55,8.1,0,0,1.2012012012,28.6286286286,53.8538538539,15.4154154154,.9009009009,0,0,0,0,0,0
2002Nov,56,7.6,0,0,15,60,25,0,0,0,0,0,0,0,0
2002Nov,57,,,,,,,,,,,,,,
2002Nov,59,7.3,0,20,30,20,20,10,0,0,0,0,0,0,0
2002Nov,61,7.9,0,0,0,40,40,20,0,0,0,0,0,0,0
2002Nov,63,,,,,,,,,,,,,,
2002Nov,64,7.9,0,1,14,30,20,20,10,3,2,0,0,0,0
2002Nov,67,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002Nov,68,7.6,5,10,14,15,14,11,9,7,5,4,3,2,1
2002Nov,70,7.6,0,0,0,20,50,30,0,0,0,0,0,0,0
2002Nov,73,7.8,0,0,0,15,80,5,0,0,0,0,0,0,0
2002Nov,82,8.6,,,,,,,,,,,,,
2002Nov,85,9.7,0,0,0,0,0,0,15,35,35,10,5,0,0
2002Nov,87,8.1,0,0,10,25,35,20,10,0,0,0,0,0,0
2002Nov,89,8.2,0,0,5,25,50,15,5,0,0,0,0,0,0
2002Nov,90,8,0,0,0,0,80,20,0,0,0,0,0,0,0
2002Nov,91,7.4,0,0,59.9,33.4,6.4,.3,0,0,0,0,0,0,0
2002Nov,92,8.37,0,1.7898210179,6.5093490651,16.8083191681,26.6073392661,25.8374162584,15.3884611539,5.6194380562,1.2598740126,.1699830017,.0099990001,0,0
2002Nov,93,7.9,0,0,10,40,30,20,0,0,0,0,0,0,0
2002Nov,94,10,0,0,0,0,0,0,20,40,40,0,0,0,0
2002Nov,95,7.5,0,28.2828282828,21.2121212121,21.2121212121,16.1616161616,9.0909090909,4.0404040404,0,0,0,0,0,0
2002Nov,96,8.3,0,0,0,20,45,25,10,0,0,0,0,0,0
2005,1,7,20,25,25,15,10,3,2,0,0,0,0,0,0
2005,2,8.5,0,0,5,10,20,30,20,10,5,0,0,0,0
2005,3,,,,,,,,,,,,,,
2005,4,6,60,40,0,0,0,0,0,0,0,0,0,0,0
2005,5,8.5,0,0,0,5,40,50,5,0,0,0,0,0,0
2005,7,,,,,,,,,,,,,,
2005,9,6,70,20,10,0,0,0,0,0,0,0,0,0,0
2005,10,7.2,0,10,30,20,15,15,5,5,0,0,0,0,0
2005,11,,,,,,,,,,,,,,
2005,14,6.5,,,,,,,,,,,,,
2005,15,7,10,30,30,10,10,10,0,0,0,0,0,0,0
2005,16,6.7,30,30,10,5,5,5,5,2,2,2,2,1,1
2005,17,7,10,25,35,20,10,0,0,0,0,0,0,0,0
2005,18,7,15,25,35,15,10,0,0,0,0,0,0,0,0
2005,19,,,,,,,,,,,,,,
2005,20,7.5,0,0,50,50,0,0,0,0,0,0,0,0,0
2005,22,7.5,5,15,20,20,20,10,4,3,1,1,1,0,0
2005,23,6.5,20,40,30,10,0,0,0,0,0,0,0,0,0
2005,24,7.2,5,20,40,20,10,5,0,0,0,0,0,0,0
2005,26,,,,,,,,,,,,,,
2005,29,,,,,,,,,,,,,,
2005,30,6.5,40,50,10,0,0,0,0,0,0,0,0,0,0
2005,31,7,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,7.5,0,0,20,80,0,0,0,0,0,0,0,0,0
2005,34,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,8.1,0,5,15,25,35,15,5,0,0,0,0,0,0
2005,37,7,0,40,40,20,0,0,0,0,0,0,0,0,0
2005,38,7.5,0,0,20,80,0,0,0,0,0,0,0,0,0
2005,39,7,15,31,29,20,5,0,0,0,0,0,0,0,0
2005,41,5,100,0,0,0,0,0,0,0,0,0,0,0,0
2005,42,8.2,0,0,0,30,40,30,0,0,0,0,0,0,0
2005,45,,,,,,,,,,,,,,
2005,48,7,,,,,,,,,,,,,
2005,49,,,,,,,,,,,,,,
2005,50,7.4,0,0,50,50,0,0,0,0,0,0,0,0,0
2005,53,7,0,10,50,40,0,0,0,0,0,0,0,0,0
2005,54,,,,,,,,,,,,,,
2005,55,7.6,,,,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,6.5,25,40,20,10,5,0,0,0,0,0,0,0,0
2005,61,,,,,,,,,,,,,,
2005,63,7.5,5,10,30,30,10,10,5,0,0,0,0,0,0
2005,64,6.7,,,,,,,,,,,,,
2005,67,7.7,0,0,20,60,20,0,0,0,0,0,0,0,0
2005,68,7.5,5,9,11,12,11,10,9,8,7,6,5,4,3
2005,70,7.2,20,30,50,0,0,0,0,0,0,0,0,0,0
2005,73,,,,,,,,,,,,,,
2005,82,7,,,,,,,,,,,,,
2005,85,9.5,0,0,0,0,0,10,35,45,10,0,0,0,0
2005,87,7.2,9.5238095238,23.8095238095,33.3333333333,19.0476190476,9.5238095238,4.7619047619,0,0,0,0,0,0,0
2005,89,6.7,30,50,15,5,0,0,0,0,0,0,0,0,0
2005,90,,,,,,,,,,,,,,
2005,91,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,,,,,,,,,,,,,,
2005,94,9.5,0,0,0,0,0,20,30,30,20,0,0,0,0
2005,95,,,,,,,,,,,,,,
2005,96,7.6,0,5,20,30,20,15,7,3,0,0,0,0,0
2005Nov,1,7,20,25,25,15,10,3,2,0,0,0,0,0,0
2005Nov,2,8.5,0,0,5,10,20,30,20,10,5,0,0,0,0
2005Nov,3,,,,,,,,,,,,,,
2005Nov,4,6,60,40,0,0,0,0,0,0,0,0,0,0,0
2005Nov,5,8.4,0,0,0,5,45,45,5,0,0,0,0,0,0
2005Nov,7,,,,,,,,,,,,,,
2005Nov,9,6,70,20,10,0,0,0,0,0,0,0,0,0,0
2005Nov,10,7.2,0,10,30,20,15,15,5,5,0,0,0,0,0
2005Nov,11,,,,,,,,,,,,,,
2005Nov,14,6.5,,,,,,,,,,,,,
2005Nov,15,,,,,,,,,,,,,,
2005Nov,16,6.5,30,30,10,5,5,5,5,2,2,2,2,1,1
2005Nov,17,7,10,25,35,20,10,0,0,0,0,0,0,0,0
2005Nov,18,,,,,,,,,,,,,,
2005Nov,19,,,,,,,,,,,,,,
2005Nov,20,7.5,0,0,50,50,0,0,0,0,0,0,0,0,0
2005Nov,22,7.5,5,15,20,20,20,10,4,3,1,1,1,0,0
2005Nov,23,6.5,20,40,30,10,0,0,0,0,0,0,0,0,0
2005Nov,24,7,5,30,35,15,10,5,0,0,0,0,0,0,0
2005Nov,26,,,,,,,,,,,,,,
2005Nov,29,,,,,,,,,,,,,,
2005Nov,30,,,,,,,,,,,,,,
2005Nov,31,6.8,,,,,,,,,,,,,
2005Nov,32,,,,,,,,,,,,,,
2005Nov,33,7.5,0,0,20,80,0,0,0,0,0,0,0,0,0
2005Nov,34,,,,,,,,,,,,,,
2005Nov,35,,,,,,,,,,,,,,
2005Nov,36,8.3,0,5,15,25,35,15,5,0,0,0,0,0,0
2005Nov,37,7,0,40,40,20,0,0,0,0,0,0,0,0,0
2005Nov,38,7.5,0,0,20,80,0,0,0,0,0,0,0,0,0
2005Nov,39,7,21,28,24,20,6,1,0,0,0,0,0,0,0
2005Nov,41,5,100,0,0,0,0,0,0,0,0,0,0,0,0
2005Nov,42,,,,,,,,,,,,,,
2005Nov,45,,,,,,,,,,,,,,
2005Nov,48,6.9,,,,,,,,,,,,,
2005Nov,49,,,,,,,,,,,,,,
2005Nov,50,,,,,,,,,,,,,,
2005Nov,53,7,0,10,50,40,0,0,0,0,0,0,0,0,0
2005Nov,54,,,,,,,,,,,,,,
2005Nov,55,,,,,,,,,,,,,,
2005Nov,56,,,,,,,,,,,,,,
2005Nov,57,,,,,,,,,,,,,,
2005Nov,59,6.5,25,40,20,10,5,0,0,0,0,0,0,0,0
2005Nov,61,,,,,,,,,,,,,,
2005Nov,63,,,,,,,,,,,,,,
2005Nov,64,,,,,,,,,,,,,,
2005Nov,67,7.6,0,0,20,60,20,0,0,0,0,0,0,0,0
2005Nov,68,7.5,5,9,11,12,11,10,9,8,7,6,5,4,3
2005Nov,70,6.8,30,50,20,0,0,0,0,0,0,0,0,0,0
2005Nov,73,,,,,,,,,,,,,,
2005Nov,82,7,,,,,,,,,,,,,
2005Nov,85,,,,,,,,,,,,,,
2005Nov,87,7.2,10,20,25,30,10,5,0,0,0,0,0,0,0
2005Nov,89,6.5,30,50,15,5,0,0,0,0,0,0,0,0,0
2005Nov,90,,,,,,,,,,,,,,
2005Nov,91,,,,,,,,,,,,,,
2005Nov,92,,,,,,,,,,,,,,
2005Nov,93,,,,,,,,,,,,,,
2005Nov,94,9.5,0,0,0,0,0,20,30,30,20,0,0,0,0
2005Nov,95,,,,,,,,,,,,,,
2005Nov,96,7.6,0,5,20,30,20,15,7,3,0,0,0,0,0
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2001Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2001,1,2.2,0,0,0,5,15,60,15,5,0,,,,
2001,2,2.4,0,0,0,0,0,60,40,0,0,,,,
2001,3,2.1,0,0,0,0,40,50,10,0,0,,,,
2001,4,2.4,0,0,0,0,10,70,20,0,0,,,,
2001,5,2.1,0,0,0,0,40,60,0,0,0,,,,
2001,7,2.2,,,,,,,,,,,,,
2001,9,2.3,0,0,0,0,20,70,10,0,0,,,,
2001,10,2.3,0,0,0,0,10,60,30,0,0,,,,
2001,11,2.2,0,0,0,0,20,70,10,0,0,,,,
2001,14,2,0,0,0,0,30,70,0,0,0,,,,
2001,15,2.1,0,0,0,0,35,55,10,0,0,,,,
2001,17,2.5,0,0,0,0,5,35,45,15,0,,,,
2001,18,2,0,0,0,10,35,45,10,0,0,,,,
2001,19,2.3,0,0,0,0,0,90,10,0,0,,,,
2001,22,2.4,0,0,0,8,20,35,28,6,3,,,,
2001,23,2.4,0,0,0,0,0,50,50,0,0,,,,
2001,24,2.2,0,0,0,0,10,60,30,0,0,,,,
2001,26,2.5,0,0,0,0,5,35,50,10,0,,,,
2001,28,2.2,0,0,0,0,24.7524752475,59.4059405941,15.8415841584,0,0,,,,
2001,29,2.3,0,0,0,0,20,70,10,0,0,,,,
2001,30,2.5,0,0,0,0,0,60,40,0,0,,,,
2001,31,2.5,0,0,0,0,0,45,55,0,0,,,,
2001,32,2.4,0,0,0,0,20,40,30,10,0,,,,
2001,33,2.3,0,0,0,0,0,80,20,0,0,,,,
2001,35,2.3,0,0,0,0,10,80,10,0,0,,,,
2001,36,2.6,0,0,0,0,5,40,50,5,0,,,,
2001,37,2.2,0,0,0,0,0,100,0,0,0,,,,
2001,38,2.3,0,0,0,0,0,70,30,0,0,,,,
2001,39,2.3,0,0,0,0,2,70,28,0,0,,,,
2001,41,2.4,0,0,0,0,0,50,50,0,0,,,,
2001,42,2.2,0,0,0,0,10,70,20,0,0,,,,
2001,45,2.1,0,0,0,0,15,80,5,0,0,,,,
2001,46,2.73,0,0,0,0,.5600560056,20.5320532053,61.2361236124,17.2817281728,.3900390039,,,,
2001,47,2.4,0,0,0,0,5,70,25,0,0,,,,
2001,48,2.4,0,0,0,0,20,60,20,0,0,,,,
2001,49,2.1,0,0,0,0,5,90,5,0,0,,,,
2001,52,1.9,0,0,0,10,40,40,10,0,0,,,,
2001,53,1.9,0,0,0,0,70,30,0,0,0,,,,
2001,54,1.8,0,0,0,0,50,40,10,0,0,,,,
2001,56,2.2,0,0,0,0,20,60,20,0,0,,,,
2001,57,2.2,0,0,0,0,0,80,20,0,0,,,,
2001,59,2.4,0,0,0,0,15,50,20,15,0,,,,
2001,60,2.2,0,0,0,0,15,60,20,5,0,,,,
2001,61,2.1,0,0,0,0,35,55,10,0,0,,,,
2001,62,2,0,0,0,15,30,50,5,0,0,,,,
2001,63,2.2,0,0,0,0,10,50,40,0,0,,,,
2001,70,2.3,0,0,0,0,10,60,30,0,0,,,,
2001,71,2.3,0,0,0,5,20,50,20,5,0,,,,
2001,72,2.2,0,0,0,0,10,60,28,2,0,,,,
2001,73,2.1,0,0,0,0,15,80,5,0,0,,,,
2001,76,2.5,0,0,0,5,10,30,40,10,5,,,,
2001,80,2.2,0,0,0,.7,17.4,54.8,25.4,1.7,0,,,,
2001,84,2.3,0,0,0,0,15,55,25,5,0,,,,
2001,85,2.3,0,0,0,0,15,80,5,0,0,,,,
2001,87,2.2,0,0,0,5,15,60,20,0,0,,,,
2001,89,2.3,0,0,0,0,25,50,25,0,0,,,,
2001,90,2.3,0,0,0,0,5,85,10,0,0,,,,
2001,91,2.3,0,.1,2.2,20.4,46.5,26.8,3.9,.1,0,,,,
2001,92,2.4,0,0,0,.6238679815,10.0020124774,39.6860535319,39.6860535319,10.0020124774,0,,,,
2001,93,2.2,0,0,0,0,20,60,20,0,0,,,,
2001,94,2.2,0,0,0,0,30,60,10,0,0,,,,
2001,96,2.35,0,0,0,0,15,50,30,5,0,,,,
2002,1,1.7,0,0,5,15,35,25,15,5,0,,,,
2002,2,2.2,0,0,0,0,0,80,20,0,0,,,,
2002,3,1.9,0,0,0,10,50,40,0,0,0,,,,
2002,4,1.7,0,0,0,15,60,25,0,0,0,,,,
2002,5,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,7,1.5,,,,,,,,,,,,,
2002,9,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,10,1.7,0,0,0,10,40,40,10,0,0,,,,
2002,11,1.7,0,0,0,20,60,20,0,0,0,,,,
2002,14,1.5,0,0,0,70,30,0,0,0,0,,,,
2002,15,1.6,0,0,0,25,60,10,5,0,0,,,,
2002,17,2.3,0,0,0,0,10,45,35,10,0,,,,
2002,18,1.7,0,0,10,20,35,25,10,0,0,,,,
2002,19,2,0,0,0,0,25,75,0,0,0,,,,
2002,22,1.5,0,3,10,27,35,15,7,2,1,,,,
2002,23,2.1,0,0,0,0,40,50,10,0,0,,,,
2002,24,1.7,0,0,0,20,55,20,5,0,0,,,,
2002,26,2,0,0,0,15,30,35,15,5,0,,,,
2002,28,1.4,0,0,10,40,40,10,0,0,0,,,,
2002,29,1.8,0,0,0,15,70,15,0,0,0,,,,
2002,30,1.8,0,0,0,0,60,40,0,0,0,,,,
2002,31,1.9,0,0,0,0,45,55,0,0,0,,,,
2002,32,1.9,0,0,0,15,35,30,15,5,0,,,,
2002,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,35,,,,,,,,,,,,,,
2002,36,2.2,0,0,0,5,30,40,20,5,0,,,,
2002,37,1.8,0,0,0,0,50,50,0,0,0,,,,
2002,38,2,0,0,0,0,40,60,0,0,0,,,,
2002,39,1.8,0,0,0,4,63,33,0,0,0,,,,
2002,41,1.8,0,0,0,10,70,20,0,0,0,,,,
2002,42,1.7,0,0,0,15,75,10,0,0,0,,,,
2002,45,1.8,0,0,0,0,55,45,0,0,0,,,,
2002,46,3.18,0,0,0,0,0,.9101820364,25.4550910182,60.0120024005,13.6227245449,,,,
2002,47,1.8,0,0,0,5,70,25,0,0,0,,,,
2002,48,2,0,0,0,10,40,40,10,0,0,,,,
2002,49,1.3,5,10,20,30,20,10,5,0,0,,,,
2002,52,1.5,0,0,5,20,40,30,5,0,0,,,,
2002,53,1.7,0,0,0,0,60,40,0,0,0,,,,
2002,54,1.7,0,0,0,20,60,20,0,0,0,,,,
2002,56,1.4,0,0,0,10,50,30,10,0,0,,,,
2002,57,1.9,0,0,0,20,60,20,0,0,0,,,,
2002,59,1.5,0,5,10,40,40,5,0,0,0,,,,
2002,60,1.7,0,0,5,20,50,20,5,0,0,,,,
2002,61,1.4,0,0,0,40,40,20,0,0,0,,,,
2002,62,1.75,0,0,0,10,65,25,0,0,0,,,,
2002,63,1.9,0,0,0,20,50,30,0,0,0,,,,
2002,70,1.7,0,0,0,20,60,20,0,0,0,,,,
2002,71,1.2,0,10,20,40,20,10,0,0,0,,,,
2002,72,1.7,2,6,12,17,25,20,10,5,3,,,,
2002,73,1.9,0,0,0,0,70,30,0,0,0,,,,
2002,76,1.8,0,2.5641025641,7.6923076923,15.3846153846,35.8974358974,20.5128205128,10.2564102564,5.1282051282,2.5641025641,,,,
2002,80,1.9,0,.2,2.4,14,33.4,33.4,14,2.5,.1,,,,
2002,84,1.7,0,0,0,5,45,35,10,5,0,,,,
2002,85,1.9,0,0,0,0,60,30,10,0,0,,,,
2002,87,1.6,0,0,10,20,50,20,0,0,0,,,,
2002,89,1.9,0,0,0,20,40,30,10,0,0,,,,
2002,90,2,0,0,0,0,15,80,5,0,0,,,,
2002,91,2,0,0,4.7094188377,45.2905811623,45.2905811623,4.7094188377,0,0,0,,,,
2002,92,2,0,1.1360147375,4.7999181251,14.0824889981,25.3300583359,27.929587555,18.8926414901,7.8292907584,0,,,,
2002,93,1.6,0,0,0,0,70,30,0,0,0,,,,
2002,94,1.8,0,0,0,30,50,20,0,0,0,,,,
2002,96,1.9,0,0,0,5,40,30,20,5,0,,,,
2002Mar,1,1.8,0,0,10,20,40,20,10,0,0,,,,
2002Mar,2,2.3,0,0,0,0,0,80,20,0,0,,,,
2002Mar,3,2,0,0,0,0,50,50,0,0,0,,,,
2002Mar,4,1.7,0,0,0,15,60,25,0,0,0,,,,
2002Mar,5,1.7,0,0,0,25,60,15,0,0,0,,,,
2002Mar,7,1.6,,,,,,,,,,,,,
2002Mar,9,1.9,0,0,0,0,60,40,0,0,0,,,,
2002Mar,10,1.6,0,0,0,0,20,70,10,0,0,,,,
2002Mar,11,1.9,0,0,0,0,60,40,0,0,0,,,,
2002Mar,14,1.2,0,0,20,60,20,0,0,0,0,,,,
2002Mar,15,1.8,0,0,0,10,45,40,5,0,0,,,,
2002Mar,17,2.4,0,0,0,0,10,40,35,15,0,,,,
2002Mar,18,,,,,,,,,,,,,,
2002Mar,19,1.9,0,0,0,0,70,30,0,0,0,,,,
2002Mar,22,1.6,0,2,8,25,35,20,7,2,1,,,,
2002Mar,23,2.1,0,0,0,10,30,50,10,0,0,,,,
2002Mar,24,1.5,0,0,0,35,50,10,5,0,0,,,,
2002Mar,26,2.2,0,0,0,15,30,35,15,5,0,,,,
2002Mar,28,1.3,0,0,10,35,35,20,0,0,0,,,,
2002Mar,29,1.6,0,0,5,45,45,5,0,0,0,,,,
2002Mar,30,1.9,0,0,0,0,50,50,0,0,0,,,,
2002Mar,31,2,0,0,0,0,45,55,0,0,0,,,,
2002Mar,32,2,0,0,0,10,35,40,10,5,0,,,,
2002Mar,33,2,0,0,0,0,50,50,0,0,0,,,,
2002Mar,35,1.8,0,0,0,10,60,30,0,0,0,,,,
2002Mar,36,2.1,0,0,0,10,20,45,20,5,0,,,,
2002Mar,37,1.5,0,0,0,0,80,20,0,0,0,,,,
2002Mar,38,2,0,0,0,0,40,60,0,0,0,,,,
2002Mar,39,1.6,0,0,2,37,40,20,1,0,0,,,,
2002Mar,41,1.7,,,,,,,,,,,,,
2002Mar,42,1.6,0,0,0,30,70,0,0,0,0,,,,
2002Mar,45,,,,,,,,,,,,,,
2002Mar,46,2.68,0,0,0,0,0,1.3898610139,98.600139986,.0099990001,0,,,,
2002Mar,47,1.7,0,0,0,5,80,15,0,0,0,,,,
2002Mar,48,2.1,0,0,0,5,30,50,15,0,0,,,,
2002Mar,49,1.2,5,10,20,30,20,10,5,0,0,,,,
2002Mar,52,1.7,0,0,5,20,40,30,5,0,0,,,,
2002Mar,53,1.9,0,0,0,0,50,50,0,0,0,,,,
2002Mar,54,1.7,0,0,0,10,50,30,10,0,0,,,,
2002Mar,56,1.3,0,0,5,40,30,20,5,0,0,,,,
2002Mar,57,,0,0,0,20,50,30,0,0,0,,,,
2002Mar,59,1.5,0,0,20,30,30,20,0,0,0,,,,
2002Mar,60,1.6,0,0,10,25,40,20,5,0,0,,,,
2002Mar,61,1.5,0,0,0,30,50,20,0,0,0,,,,
2002Mar,62,,,,,,,,,,,,,,
2002Mar,63,,,,,,,,,,,,,,
2002Mar,70,1.8,0,0,0,10,60,30,0,0,0,,,,
2002Mar,71,1.2,0,10,20,40,20,10,0,0,0,,,,
2002Mar,72,1.6,4,10,15,20,25,15,7,3,1,,,,
2002Mar,73,2,0,0,0,0,50,50,0,0,0,,,,
2002Mar,76,1.7,0,5,7.5,20,35,20,7.5,5,0,,,,
2002Mar,80,1.9,,,,,,,,,,,,,
2002Mar,84,1.5,0,0,0,10,45,30,10,5,0,,,,
2002Mar,85,1.8,,,,,,,,,,,,,
2002Mar,87,1.6,0,0,5,30,50,10,5,0,0,,,,
2002Mar,89,1.7,0,0,0,20,40,30,10,0,0,,,,
2002Mar,90,1.8,0,0,0,0,75,25,0,0,0,,,,
2002Mar,91,2.2,0,0,.2,20.1,69.2,10.5,0,0,0,,,,
2002Mar,92,1.9,0,1.6360126003,6.1477492125,16.3601260035,26.6741184839,26.6741184839,16.3601260035,6.1477492125,0,,,,
2002Mar,93,1.6,0,0,0,0,70,30,0,0,0,,,,
2002Mar,94,2,0,0,0,0,30,60,10,0,0,,,,
2002Mar,96,2,0,0,0,5,40,35,15,5,0,,,,
2003Mar,1,1.6,0,7,10,20,25,20,10,8,0,,,,
2003Mar,2,2.3,0,0,0,0,0,80,20,0,0,,,,
2003Mar,3,1.8,0,0,0,10,60,30,0,0,0,,,,
2003Mar,4,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Mar,5,1.8,0,0,0,15,75,10,0,0,0,,,,
2003Mar,7,,,,,,,,,,,,,,
2003Mar,9,1.8,0,0,0,10,60,30,0,0,0,,,,
2003Mar,10,1.8,0,0,0,10,40,40,10,0,0,,,,
2003Mar,11,,,,,,,,,,,,,,
2003Mar,14,1.5,0,0,0,50,50,0,0,0,0,,,,
2003Mar,15,1.6,,,,,,,,,,,,,
2003Mar,17,2.3,0,0,0,0,20,40,30,10,0,,,,
2003Mar,18,,,,,,,,,,,,,,
2003Mar,19,2.1,0,0,0,0,20,80,0,0,0,,,,
2003Mar,22,1.8,0,2,8,25,35,20,7,2,1,,,,
2003Mar,23,2.2,0,0,0,15,30,40,15,0,0,,,,
2003Mar,24,1.9,0,0,0,20,50,25,5,0,0,,,,
2003Mar,26,1.8,0,0,10,20,30,25,10,5,0,,,,
2003Mar,28,1.5,0,0,10,30,30,20,10,0,0,,,,
2003Mar,29,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Mar,30,,,,,,,,,,,,,,
2003Mar,31,1.8,,,,,,,,,,,,,
2003Mar,32,1.7,0,0,5,10,40,30,10,5,0,,,,
2003Mar,33,2,0,0,0,0,50,50,0,0,0,,,,
2003Mar,35,,,,,,,,,,,,,,
2003Mar,36,2,0,0,0,10,30,35,15,5,5,,,,
2003Mar,37,2,0,0,0,0,50,50,0,0,0,,,,
2003Mar,38,1.8,0,0,0,10,80,10,0,0,0,,,,
2003Mar,39,1.8,0,0,0,15,45,38,2,0,0,,,,
2003Mar,41,1.8,,,,,,,,,,,,,
2003Mar,42,1.5,0,0,0,40,50,10,0,0,0,,,,
2003Mar,45,,,,,,,,,,,,,,
2003Mar,46,3.38,0,0,0,0,0,0,0,92.3,7.7,,,,
2003Mar,47,,,,,,,,,,,,,,
2003Mar,48,1.9,0,0,0,10,50,30,10,0,0,,,,
2003Mar,49,1.5,10,10,10,15,15,10,10,10,10,,,,
2003Mar,52,1.5,0,0,10,20,50,20,0,0,0,,,,
2003Mar,53,1.8,0,0,0,0,60,40,0,0,0,,,,
2003Mar,54,1.5,0,0,0,30,60,10,0,0,0,,,,
2003Mar,56,1.7,0,0,0,25,50,25,0,0,0,,,,
2003Mar,57,,,,,,,,,,,,,,
2003Mar,59,1.5,0,0,20,25,30,25,0,0,0,,,,
2003Mar,60,1.75,0,5,10,15,40,15,10,5,0,,,,
2003Mar,61,1.3,0,0,10,50,30,10,0,0,0,,,,
2003Mar,62,,,,,,,,,,,,,,
2003Mar,63,,,,,,,,,,,,,,
2003Mar,70,1.7,0,0,10,25,40,20,5,0,0,,,,
2003Mar,71,1.5,,,,,,,,,,,,,
2003Mar,72,1.6,8,10,13,16,20,13,9,6,5,,,,
2003Mar,73,1.8,0,0,0,40,50,10,0,0,0,,,,
2003Mar,76,2.1,0,2.5,7.5,12.5,22.5,30,15,7.5,2.5,,,,
2003Mar,80,1.8,,,,,,,,,,,,,
2003Mar,84,1.7,0,0,0,10,40,35,10,5,0,,,,
2003Mar,85,1.9,,,,,,,,,,,,,
2003Mar,87,1.6,0,0,5,30,50,10,5,0,0,,,,
2003Mar,89,1.9,0,0,5,15,40,30,5,5,0,,,,
2003Mar,90,2.1,0,0,0,0,15,80,5,0,0,,,,
2003Mar,91,1.9,0,.5005005005,12.1121121121,48.6486486486,34.4344344344,4.2042042042,.1001001001,0,0,,,,
2003Mar,92,2,0,4.0102116796,7.7757685353,15.0728645889,21.6253590044,22.965641953,18.0512711414,10.4988830975,0,,,,
2003Mar,93,1.8,0,0,0,0,80,20,0,0,0,,,,
2003Mar,94,1.6,0,0,0,25,50,25,0,0,0,,,,
2003Mar,96,2.1,0,0,0,10,20,35,25,10,0,,,,
2005,1,1.5,5,10,15,20,20,15,10,5,0,,,,
2005,2,2,0,0,0,12.5,25,25,25,12.5,0,,,,
2005,3,1.8,0,0,0,20,50,30,0,0,0,,,,
2005,4,1.8,0,0,10,15,50,15,10,0,0,,,,
2005,5,1.8,0,0,0,15,85,0,0,0,0,,,,
2005,7,,,,,,,,,,,,,,
2005,9,1.8,0,0,0,10,60,20,10,0,0,,,,
2005,10,1.75,0,0,10,10,40,30,10,0,0,,,,
2005,11,1.9,0,0,0,5,60,35,0,0,0,,,,
2005,14,1.5,0,0,0,50,50,0,0,0,0,,,,
2005,15,1.8,0,0,10,20,40,20,10,0,0,,,,
2005,17,1.8,0,0,5,20,35,20,15,5,0,,,,
2005,18,,,,,,,,,,,,,,
2005,19,2,0,0,0,0,50,50,0,0,0,,,,
2005,22,1.6,0,3,10,25,35,20,5,1,1,,,,
2005,23,2.5,0,0,0,10,30,30,20,10,0,,,,
2005,24,2,0,0,0,10,40,40,10,0,0,,,,
2005,26,1.8,2.5,5,10,20,25,20,10,5,2.5,,,,
2005,28,1.5,0,0,10,30,30,20,10,0,0,,,,
2005,29,,,,,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,1.8,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2,0,0,0,0,50,50,0,0,0,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2,0,0,5,10,25,30,15,10,5,,,,
2005,37,2,0,0,0,0,50,50,0,0,0,,,,
2005,38,1.6,0,0,0,10,80,10,0,0,0,,,,
2005,39,1.8,0,0,1,24,40,30,5,0,0,,,,
2005,41,1.8,,,,,,,,,,,,,
2005,42,1.6,0,0,0,40,60,0,0,0,0,,,,
2005,45,,,,,,,,,,,,,,
2005,46,3.13,0,0,0,0,0,1.46,30.54,57.33,10.67,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,1.5,,,,,,,,,,,,,
2005,52,1.5,0,0,10,20,50,20,0,0,0,,,,
2005,53,2,0,0,0,0,60,40,0,0,0,,,,
2005,54,1.5,0,0,5,45,45,5,0,0,0,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,1.75,0,10,25,25,30,10,0,0,0,,,,
2005,60,1.75,1,4,10,15,35,20,10,4,1,,,,
2005,61,,,,,,,,,,,,,,
2005,62,,,,,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,70,1.7,0,0,10,25,40,20,5,0,0,,,,
2005,71,1.5,0,0,20,30,40,10,0,0,0,,,,
2005,72,1.6,6,6,10,15,18,15,12,8,10,,,,
2005,73,,,,,,,,,,,,,,
2005,76,2,0,2.5,7.5,15,25,25,15,7.5,2.5,,,,
2005,80,1.8,,,,,,,,,,,,,
2005,84,1.7,0,0,0,10,45,30,10,5,0,,,,
2005,85,2,0,0,0,15,20,40,20,5,0,,,,
2005,87,1.5,0,5,10,40,30,10,5,0,0,,,,
2005,89,1.8,0,0,5,10,40,30,10,5,0,,,,
2005,90,2,0,0,0,0,15,70,15,0,0,,,,
2005,91,1.5,0,2.3,47.7,47.7,2.3,0,0,0,0,,,,
2005,92,,,,,,,,,,,,,,
2005,93,1.7,0,0,0,0,100,0,0,0,0,,,,
2005,94,1.8,0,0,10,20,40,20,10,0,0,,,,
2005,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2001,1,2.6,0,0,0,0,10,20,60,10,0,0,,,
2001,2,2.4,0,0,0,0,0,50,50,0,0,0,,,
2001,3,2.5,0,0,0,0,0,50,40,10,0,0,,,
2001,4,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001,5,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001,7,2.3,,,,,,,,,,,,,
2001,9,2.5,0,0,0,0,0,50,50,0,0,0,,,
2001,10,2.5,0,0,0,0,10,30,60,0,0,0,,,
2001,11,2.5,0,0,0,0,0,50,40,10,0,0,,,
2001,14,2.4,0,0,0,0,20,70,10,0,0,0,,,
2001,15,2.5,0,0,0,0,5,40,50,5,0,0,,,
2001,17,2.7,0,0,0,0,5,30,50,15,0,0,,,
2001,18,2.2,0,0,0,10,20,50,15,5,0,0,,,
2001,19,2.4,0,0,0,0,0,70,30,0,0,0,,,
2001,22,2.2,0,0,0,3,25,50,20,2,0,0,,,
2001,23,2.5,0,0,0,5,15,40,40,0,0,0,,,
2001,24,2.4,0,0,0,0,20,55,25,0,0,0,,,
2001,26,2.5,0,0,0,0,20,35,35,10,0,0,,,
2001,28,2.4,0,0,0,0,25,60,15,0,0,0,,,
2001,29,2.6,0,0,0,0,0,10,80,10,0,0,,,
2001,30,2.5,0,0,0,0,0,45,55,0,0,0,,,
2001,31,2.4,,,,,,,,,,,,,
2001,32,2.5,0,0,0,0,15,35,35,15,0,0,,,
2001,33,2.6,0,0,0,0,0,10,90,0,0,0,,,
2001,35,2.8,0,0,0,0,0,10,80,10,0,0,,,
2001,36,2.7,0,0,0,0,5,30,45,20,0,0,,,
2001,37,2.5,0,0,0,0,0,50,50,0,0,0,,,
2001,38,2.3,0,0,0,0,10,80,10,0,0,0,,,
2001,39,2.5,0,0,0,0,1,47,52,0,0,0,,,
2001,41,2.6,0,0,0,0,0,10,90,0,0,0,,,
2001,42,2.4,0,0,0,0,0,60,40,0,0,0,,,
2001,45,2.5,0,0,0,0,0,50,50,0,0,0,,,
2001,46,3.43,,,,,,,,,,,,,
2001,47,2.5,0,0,0,0,5,40,55,0,0,0,,,
2001,48,2.4,0,0,0,0,10,50,30,10,0,0,,,
2001,49,2.4,0,0,0,0,20,50,30,0,0,0,,,
2001,52,2.4,0,0,0,0,20,70,10,0,0,0,,,
2001,53,2.8,0,0,0,0,0,30,60,10,0,0,,,
2001,54,2.6,0,0,0,0,0,50,50,0,0,0,,,
2001,56,2.6,0,0,0,0,5,30,50,15,0,0,,,
2001,57,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001,59,2.2,0,0,0,15,30,40,15,0,0,0,,,
2001,60,2.4,0,0,5,10,20,30,25,10,0,0,,,
2001,61,2.7,0,0,0,0,0,40,50,10,0,0,,,
2001,62,3,0,0,0,0,0,10,40,40,10,0,,,
2001,63,2.2,0,0,0,0,20,50,30,0,0,0,,,
2001,70,2.3,0,0,0,0,10,50,40,0,0,0,,,
2001,71,2.2,0,0,0,5,25,50,15,5,0,0,,,
2001,72,1.9,0,0,2,8,40,35,14,1,0,0,,,
2001,73,2.4,0,0,0,0,10,70,20,0,0,0,,,
2001,76,3,1,1,1,2,5,15,30,35,8,2,,,
2001,80,2.5,.2,.5,2.5,7,14.3,20.7,22.5,17.4,10.2,4.7,,,
2001,84,2.5,0,0,0,5,15,55,25,0,0,0,,,
2001,85,2.5,0,0,0,0,40,55,5,0,0,0,,,
2001,87,2.4,0,0,0,0,5,50,40,5,0,0,,,
2001,89,2.6,0,0,0,0,10,20,60,10,0,0,,,
2001,90,2.7,0,0,0,0,0,15,80,5,0,0,,,
2001,91,2.5,0,0,0,4.7094188377,45.2905811623,45.2905811623,4.7094188377,0,0,0,,,
2001,92,2.75,0,.1838036544,.9406422316,3.8274408044,10.628176019,20.2075900097,26.3271705049,23.5052438101,14.3799329657,0,,,
2001,93,2.4,0,0,0,0,0,70,30,0,0,0,,,
2001,94,2,0,0,0,0,20,50,30,0,0,0,,,
2001,96,2.2,0,0,0,0,25,50,25,0,0,0,,,
2001Q4,1,2.5,0,0,0,0,10,40,40,10,0,0,,,
2001Q4,2,2.4,0,0,0,0,0,60,40,0,0,0,,,
2001Q4,3,2.5,0,0,0,0,10,40,40,10,0,0,,,
2001Q4,4,2.3,0,0,0,0,15,60,25,0,0,0,,,
2001Q4,5,2.1,0,0,0,0,5,55,40,0,0,0,,,
2001Q4,7,2.2,,,,,,,,,,,,,
2001Q4,9,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001Q4,10,2.7,0,0,0,0,20,60,20,0,0,0,,,
2001Q4,11,2.7,0,0,0,0,0,20,70,10,0,0,,,
2001Q4,14,1.8,0,0,0,20,50,30,0,0,0,0,,,
2001Q4,15,2.5,0,0,0,0,5,30,50,15,0,0,,,
2001Q4,17,2.6,0,0,0,0,5,25,55,15,0,0,,,
2001Q4,18,,,,,,,,,,,,,,
2001Q4,19,2.3,0,0,0,0,0,90,10,0,0,0,,,
2001Q4,22,1.8,0,0,3,10,35,30,20,2,0,0,,,
2001Q4,23,2.5,0,0,0,0,10,40,50,0,0,0,,,
2001Q4,24,2.4,0,0,0,5,25,50,20,0,0,0,,,
2001Q4,26,2.4,0,0,0,5,15,30,30,15,5,0,,,
2001Q4,28,2.2,0,0,0,10,30,40,20,0,0,0,,,
2001Q4,29,2.5,0,0,0,0,0,25,75,0,0,0,,,
2001Q4,30,,,,,,,,,,,,,,
2001Q4,31,2.2,,,,,,,,,,,,,
2001Q4,32,2.3,0,0,0,5,15,35,30,15,0,0,,,
2001Q4,33,2.6,0,0,0,0,0,10,90,0,0,0,,,
2001Q4,35,2.6,0,0,0,0,0,20,60,20,0,0,,,
2001Q4,36,2.9,0,0,0,0,5,20,40,30,5,0,,,
2001Q4,37,2.8,0,0,0,0,0,0,70,30,0,0,,,
2001Q4,38,2,0,0,0,0,10,80,10,0,0,0,,,
2001Q4,39,2.3,0,0,0,0,10,60,29,1,0,0,,,
2001Q4,41,2.5,,,,,,,,,,,,,
2001Q4,42,2.5,0,0,0,0,0,40,60,0,0,0,,,
2001Q4,45,,,,,,,,,,,,,,
2001Q4,46,3.2,0,0,0,0,0,0,7.2,90.9,1.9,0,,,
2001Q4,47,,0,0,0,0,10,60,30,0,0,0,,,
2001Q4,48,2.1,0,0,0,0,15,50,30,5,0,0,,,
2001Q4,49,2.1,0,0,0,10,30,40,20,0,0,0,,,
2001Q4,52,1.8,0,0,5,20,40,30,5,0,0,0,,,
2001Q4,53,2.8,0,0,0,0,0,30,60,10,0,0,,,
2001Q4,54,2.7,0,0,0,50,50,0,0,0,0,0,,,
2001Q4,56,2.5,0,0,0,0,10,40,40,10,0,0,,,
2001Q4,57,,,,,,,,,,,,,,
2001Q4,59,2.1,0,0,0,0,30,40,30,0,0,0,,,
2001Q4,60,2.3,0,0,5,10,20,30,25,10,0,0,,,
2001Q4,61,2.8,0,0,0,0,0,30,50,20,0,0,,,
2001Q4,62,,,,,,,,,,,,,,
2001Q4,63,,,,,,,,,,,,,,
2001Q4,70,2.4,0,0,0,0,10,40,40,10,0,0,,,
2001Q4,71,2.1,0,0,0,10,30,50,10,0,0,0,,,
2001Q4,72,1.5,7,8,10,20,30,15,7,3,0,0,,,
2001Q4,73,2.2,0,0,0,0,10,80,10,0,0,0,,,
2001Q4,76,3,1,1,3,5,15,15,20,25,10,5,,,
2001Q4,80,2.3,,,,,,,,,,,,,
2001Q4,84,,,,,,,,,,,,,,
2001Q4,85,2.2,0,0,0,5,25,35,25,10,0,0,,,
2001Q4,87,2.4,0,0,0,0,10,45,35,10,0,0,,,
2001Q4,89,2.6,0,0,0,0,10,20,60,10,0,0,,,
2001Q4,90,2.8,0,0,0,0,0,10,85,5,0,0,,,
2001Q4,91,2.1,0,0,.6,33.2,61.4,4.8,0,0,0,0,,,
2001Q4,92,2.78,,,,,,,,,,,,,
2001Q4,93,2.2,0,0,0,0,0,80,20,0,0,0,,,
2001Q4,94,1.1,0,0,10,60,30,0,0,0,0,0,,,
2001Q4,96,2,0,0,0,10,35,40,15,0,0,0,,,
2002,1,2.8,0,0,0,0,5,25,40,25,5,0,,,
2002,2,2.3,0,0,0,0,0,55,45,0,0,0,,,
2002,3,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002,4,2.9,0,0,0,0,0,30,50,20,0,0,,,
2002,5,2.5,0,0,0,0,5,40,50,5,0,0,,,
2002,7,2.6,,,,,,,,,,,,,
2002,9,2.8,0,0,0,0,0,30,60,10,0,0,,,
2002,10,3,0,0,0,0,0,30,50,20,0,0,,,
2002,11,3,0,0,0,0,0,10,40,40,10,0,,,
2002,14,2,0,0,0,0,30,60,10,0,0,0,,,
2002,15,2.5,0,0,0,0,5,30,50,15,0,0,,,
2002,17,2.6,0,0,0,0,5,40,45,10,0,0,,,
2002,18,2.8,0,0,0,5,10,20,40,20,5,0,,,
2002,19,2.9,0,0,0,0,0,0,60,40,0,0,,,
2002,22,2.2,0,0,0,5,30,40,20,5,0,0,,,
2002,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002,24,2.8,0,0,0,5,10,20,45,20,0,0,,,
2002,26,2.8,0,0,0,0,10,25,30,25,10,0,,,
2002,28,2.7,0,0,0,0,10,30,50,10,0,0,,,
2002,29,2.5,0,0,0,0,0,20,70,10,0,0,,,
2002,30,2.6,0,0,0,0,0,30,70,0,0,0,,,
2002,31,2.4,,,,,,,,,,,,,
2002,32,2.4,0,0,0,5,15,35,30,10,5,0,,,
2002,33,2.6,0,0,0,0,0,10,90,0,0,0,,,
2002,35,,,,,,,,,,,,,,
2002,36,2.8,0,0,0,0,5,20,40,30,5,0,,,
2002,37,2.9,0,0,0,0,0,20,50,30,0,0,,,
2002,38,2.5,0,0,0,0,0,20,80,0,0,0,,,
2002,39,2.8,0,0,0,0,0,20,65,15,0,0,,,
2002,41,2.9,0,0,0,0,0,0,50,50,0,0,,,
2002,42,2.9,0,0,0,0,0,20,40,40,0,0,,,
2002,45,2.8,0,0,0,0,0,40,60,0,0,0,,,
2002,46,3.5,0,0,0,0,0,0,.04,48.54,51.42,0,,,
2002,47,2.6,0,0,0,0,5,30,60,5,0,0,,,
2002,48,2.5,0,0,0,0,10,30,40,20,0,0,,,
2002,49,2.7,0,0,10,10,15,20,20,15,10,0,,,
2002,52,2.3,0,0,5,5,20,40,20,5,5,0,,,
2002,53,2.8,0,0,0,0,0,20,60,20,0,0,,,
2002,54,2.8,0,0,0,30,60,10,0,0,0,0,,,
2002,56,2.7,0,0,0,0,0,25,50,25,0,0,,,
2002,57,,,,,,,,,,,,,,
2002,59,2.8,0,0,0,0,10,20,40,30,0,0,,,
2002,60,2.7,0,0,0,5,15,30,20,15,10,5,,,
2002,61,3,0,0,0,0,0,20,50,30,0,0,,,
2002,62,3,0,0,0,0,5,10,35,35,10,5,,,
2002,63,2.7,0,0,0,0,0,20,60,20,0,0,,,
2002,70,2.5,0,0,0,0,10,30,40,20,0,0,,,
2002,71,2.5,0,0,0,3,7,40,40,10,0,0,,,
2002,72,2.2,1,1,5,8,13,27,20,15,7,3,,,
2002,73,2,0,0,0,0,15,80,5,0,0,0,,,
2002,76,3,2,3,5,7.5,10,15,17.5,20,12.5,7.5,,,
2002,80,2.4,3,3,6.1,9.8,12.8,15.2,15.2,12.8,10.4,11.7,,,
2002,84,2.9,0,0,0,5,10,25,30,25,5,0,,,
2002,85,2.2,0,0,0,0,20,50,30,0,0,0,,,
2002,87,2.8,0,0,0,0,5,20,50,25,0,0,,,
2002,89,2.7,0,0,0,5,15,20,50,10,0,0,,,
2002,90,2.8,0,0,0,0,0,5,75,20,0,0,,,
2002,91,2.3,0,.5,5,21.9,38.1,26.4,7.3,.8,0,0,,,
2002,92,2.84,,,,,,,,,,,,,
2002,93,2.7,0,0,0,0,0,30,70,0,0,0,,,
2002,94,2.4,0,0,0,0,10,40,40,10,0,0,,,
2002,96,2,0,0,0,10,35,35,15,5,0,0,,,
2002Q4,1,2.9,0,0,0,5,15,30,30,15,5,0,,,
2002Q4,2,2.3,0,0,0,0,0,60,40,0,0,0,,,
2002Q4,3,2.6,0,0,0,0,10,30,30,30,0,0,,,
2002Q4,4,3.2,0,0,0,0,0,0,40,50,10,0,,,
2002Q4,5,2.6,0,0,0,0,10,40,45,5,0,0,,,
2002Q4,7,2.8,,,,,,,,,,,,,
2002Q4,9,2.9,0,0,0,0,0,10,70,20,0,0,,,
2002Q4,10,2.9,0,0,0,0,0,30,50,20,0,0,,,
2002Q4,11,3.1,0,0,0,0,0,0,40,50,10,0,,,
2002Q4,14,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002Q4,15,2.7,0,0,0,0,5,25,45,20,5,0,,,
2002Q4,17,2.5,0,0,0,0,10,35,40,15,0,0,,,
2002Q4,18,,,,,,,,,,,,,,
2002Q4,19,3.2,0,0,0,0,0,20,80,0,0,0,,,
2002Q4,22,2.4,0,0,3,5,30,35,25,2,0,0,,,
2002Q4,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002Q4,24,2.8,0,0,0,0,10,20,45,20,5,0,,,
2002Q4,26,2.8,0,0,0,5,10,20,30,20,10,5,,,
2002Q4,28,3.1,0,0,0,0,0,10,30,40,20,0,,,
2002Q4,29,2.5,0,0,0,0,0,30,70,0,0,0,,,
2002Q4,30,,,,,,,,,,,,,,
2002Q4,31,2.8,,,,,,,,,,,,,
2002Q4,32,2.5,0,0,0,5,10,30,35,15,5,0,,,
2002Q4,33,2.6,0,0,0,0,0,10,90,0,0,0,,,
2002Q4,35,,,,,,,,,,,,,,
2002Q4,36,2.8,0,0,0,0,5,25,40,25,5,0,,,
2002Q4,37,3,0,0,0,0,0,0,50,50,0,0,,,
2002Q4,38,3.1,0,0,0,0,0,0,10,80,10,0,,,
2002Q4,39,2.9,0,0,0,0,0,10,63,25,2,0,,,
2002Q4,41,3,,,,,,,,,,,,,
2002Q4,42,2.7,0,0,0,0,0,20,40,40,0,0,,,
2002Q4,45,,,,,,,,,,,,,,
2002Q4,46,3.9,0,0,0,0,0,0,0,.26,70.39,29.35,,,
2002Q4,47,,0,0,0,0,0,25,60,15,0,0,,,
2002Q4,48,2.9,0,0,0,0,5,30,50,15,0,0,,,
2002Q4,49,3,0,0,10,10,15,20,20,15,10,0,,,
2002Q4,52,3,0,0,0,5,5,20,30,30,10,0,,,
2002Q4,53,2.8,0,0,0,0,0,20,60,20,0,0,,,
2002Q4,54,2.9,0,0,0,40,50,10,0,0,0,0,,,
2002Q4,56,2.9,0,0,0,0,5,15,50,30,0,0,,,
2002Q4,57,,,,,,,,,,,,,,
2002Q4,59,2.9,0,0,0,0,10,20,20,30,20,0,,,
2002Q4,60,2.8,0,0,0,5,15,20,25,20,10,5,,,
2002Q4,61,2.8,0,0,0,0,0,20,50,30,0,0,,,
2002Q4,62,,,,,,,,,,,,,,
2002Q4,63,,,,,,,,,,,,,,
2002Q4,70,2.5,0,0,0,0,15,30,35,20,0,0,,,
2002Q4,71,2.7,0,0,0,5,15,30,40,10,0,0,,,
2002Q4,72,2.4,3,2,5,8,10,25,20,15,7,5,,,
2002Q4,73,2.1,0,0,0,0,10,80,10,0,0,0,,,
2002Q4,76,3,1,2,5,7.5,10,12.5,17.5,22.5,10,12,,,
2002Q4,80,2.6,,,,,,,,,,,,,
2002Q4,84,,,,,,,,,,,,,,
2002Q4,85,2.3,0,0,0,10,25,30,25,10,0,0,,,
2002Q4,87,2.8,0,0,0,0,5,20,50,25,0,0,,,
2002Q4,89,2.8,0,0,0,5,15,20,50,10,0,0,,,
2002Q4,90,2.7,0,0,0,0,0,5,75,20,0,0,,,
2002Q4,91,2.3,0,0,1.1044176707,18.2730923695,52.2088353414,26.2048192771,2.2088353414,0,0,0,,,
2002Q4,92,2.84,,,,,,,,,,,,,
2002Q4,93,2.7,0,0,0,0,0,20,80,0,0,0,,,
2002Q4,94,3.9,0,0,0,0,0,0,0,20,50,30,,,
2002Q4,96,1.7,0,0,5,15,35,25,15,5,0,0,,,
2005,1,2.5,0,2,8,10,15,20,20,15,10,0,,,
2005,2,2.5,0,0,0,5,10,20,30,20,10,5,,,
2005,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2005,4,2.7,0,0,0,0,0,25,60,15,0,0,,,
2005,5,2.7,0,0,0,0,0,15,70,15,0,0,,,
2005,7,,,,,,,,,,,,,,
2005,9,2.5,0,0,0,0,10,40,40,10,0,0,,,
2005,10,2.75,0,0,0,0,20,30,30,10,10,0,,,
2005,11,2.9,0,0,0,0,0,10,50,40,0,0,,,
2005,14,3,,,,,,,,,,,,,
2005,15,2.3,0,0,0,10,25,30,25,10,0,0,,,
2005,17,2.5,0,0,0,0,15,35,35,15,0,0,,,
2005,18,,,,,,,,,,,,,,
2005,19,2.5,0,0,0,0,0,50,50,0,0,0,,,
2005,22,2.7,0,0,5,5,10,30,30,15,5,0,,,
2005,23,2.8,0,0,0,0,10,30,50,10,0,0,,,
2005,24,3,0,0,0,5,10,15,25,30,10,5,,,
2005,26,2.8,0,0,0,5,10,20,30,20,10,5,,,
2005,28,3,0,0,0,0,10,10,30,30,20,0,,,
2005,29,,,,,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,2.6,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2,0,0,0,0,50,50,0,0,0,0,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.4,0,0,0,10,15,25,25,15,10,0,,,
2005,37,2.7,0,0,0,0,0,20,60,20,0,0,,,
2005,38,2.9,0,0,0,0,0,10,80,10,0,0,,,
2005,39,2.7,0,0,0,0,1,20,55,22,2,0,,,
2005,41,3,,,,,,,,,,,,,
2005,42,2.7,0,0,0,0,0,20,60,20,0,0,,,
2005,45,,,,,,,,,,,,,,
2005,46,4.1,0,2.7097290271,3.3896610339,4.1395860414,4.8595140486,5.5494450555,6.1493850615,6.6093390661,14.0585941406,52.5347465253,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,2.75,0,10,10,10,10,15,15,10,10,10,,,
2005,52,2.4,0,0,5,10,20,20,30,10,5,0,,,
2005,53,2.5,0,0,0,0,0,0,60,40,0,0,,,
2005,54,2.8,0,0,0,20,60,20,0,0,0,0,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,2.75,0,0,0,0,15,25,25,25,10,0,,,
2005,60,2.5,0,0,2.5,5,15,35,20,15,5,2.5,,,
2005,61,,,,,,,,,,,,,,
2005,62,,,,,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,70,2.5,0,0,0,10,15,25,25,15,10,0,,,
2005,71,2.75,0,0,0,5,10,20,30,20,10,5,,,
2005,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2005,73,,,,,,,,,,,,,,
2005,76,2.5,2,4,7.5,10,12.5,15,17.5,12.5,10,9,,,
2005,80,2.7,,,,,,,,,,,,,
2005,84,2.7,0,0,0,5,10,25,35,20,5,0,,,
2005,85,2.3,0,0,5,5,10,40,20,10,10,0,,,
2005,87,2.6,0,0,0,5,10,30,35,15,5,0,,,
2005,89,2.5,0,0,0,5,10,30,40,10,5,0,,,
2005,90,3,0,0,0,0,0,0,15,80,5,0,,,
2005,91,2.9,0,0,0,0,5.5,60.1,33.6,.8,0,0,,,
2005,92,,,,,,,,,,,,,,
2005,93,2.5,0,0,0,0,0,50,50,0,0,0,,,
2005,94,2.5,0,0,0,0,20,30,30,20,0,0,,,
2005,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0
2001,1,8.5,0,0,0,5,40,45,10,0,0,0,0,0,0
2001,2,8.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2001,3,8.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2001,4,8.3,0,0,0,0,65,35,0,0,0,0,0,0,0
2001,5,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,7,8.5,,,,,,,,,,,,,
2001,9,8.4,0,0,0,0,40,60,0,0,0,0,0,0,0
2001,10,8.4,0,0,0,10,40,40,10,0,0,0,0,0,0
2001,11,8.4,0,0,0,10,50,40,0,0,0,0,0,0,0
2001,14,8.6,0,0,0,0,20,70,10,0,0,0,0,0,0
2001,15,,0,0,0,0,25,55,20,0,0,0,0,0,0
2001,17,8.6,0,0,0,0,35,55,10,0,0,0,0,0,0
2001,18,9,0,0,0,0,10,35,45,10,0,0,0,0,0
2001,19,8.8,0,0,0,0,0,90,10,0,0,0,0,0,0
2001,22,8.3,0,0,10,20,40,25,5,0,0,0,0,0,0
2001,23,8.5,0,0,0,0,40,50,10,0,0,0,0,0,0
2001,24,8.5,0,0,0,0,30,65,5,0,0,0,0,0,0
2001,26,8.4,0,0,0,5,60,30,5,0,0,0,0,0,0
2001,28,8.4,0,0,0,10,40,40,10,0,0,0,0,0,0
2001,29,8.4,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,30,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,31,8.6,,,,,,,,,,,,,
2001,32,8.4,0,0,0,10,40,35,15,0,0,0,0,0,0
2001,33,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,35,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,36,8.7,0,0,0,0,15,45,30,10,0,0,0,0,0
2001,37,8.5,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,38,8.6,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,39,8.6,0,0,0,0,28,70,2,0,0,0,0,0,0
2001,41,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2001,42,8.8,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,45,8.6,0,0,0,0,25,75,0,0,0,0,0,0,0
2001,46,7.89,.01,.74,13.41,47.12,33.74,4.85,.13,0,0,0,0,0,0
2001,47,,,,,,,,,,,,,,
2001,48,8.6,0,0,0,5,40,50,5,0,0,0,0,0,0
2001,49,8.4,0,0,0,10,80,10,0,0,0,0,0,0,0
2001,52,8.7,0,0,0,0,11.1111111111,77.7777777778,11.1111111111,0,0,0,0,0,0
2001,53,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,54,8.4,0,0,0,10,45,45,0,0,0,0,0,0,0
2001,56,8.3,0,0,0,30,60,10,0,0,0,0,0,0,0
2001,57,8.3,0,0,0,0,80,20,0,0,0,0,0,0,0
2001,59,8.3,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,60,8.3,0,0,5,10,50,20,10,5,0,0,0,0,0
2001,61,8.6,0,0,0,0,25,60,15,0,0,0,0,0,0
2001,62,8.75,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,63,8.7,0,0,0,0,30,50,20,0,0,0,0,0,0
2001,70,8.5,0,0,0,0,40,50,10,0,0,0,0,0,0
2001,71,8.6,0,0,0,5,30,50,10,5,0,0,0,0,0
2001,72,8.6,0,0,0,5,30,55,10,0,0,0,0,0,0
2001,73,8.3,0,0,0,20,70,10,0,0,0,0,0,0,0
2001,76,8.5,0,0,2.5,12.5,30,40,12.5,2.5,0,0,0,0,0
2001,80,8.5,.2,.9,4.6,13.8,24.9,27.1,18.6,7.6,2,.3,0,0,0
2001,84,,,,,,,,,,,,,,
2001,85,9,0,0,0,0,10,30,40,20,0,0,0,0,0
2001,87,8.6,0,0,0,10,35,45,10,0,0,0,0,0,0
2001,89,8.5,0,0,0,0,20,60,20,0,0,0,0,0,0
2001,90,9.1,0,0,0,0,0,5,85,10,0,0,0,0,0
2001,91,8.4,0,0,.1,9,53.9,34.7,2.3,0,0,0,0,0,0
2001,92,8.64,0,0,0,.02,12.41,77.01,10.55,.01,0,0,0,0,0
2001,93,8.9,0,0,0,0,0,60,40,0,0,0,0,0,0
2001,94,8.6,0,0,0,0,15,70,15,0,0,0,0,0,0
2001,96,8.6,0,0,0,0,35,45,20,0,0,0,0,0,0
2002,1,8.1,0,0,7,30,35,20,8,0,0,0,0,0,0
2002,2,8.3,0,0,0,0,60,40,0,0,0,0,0,0,0
2002,3,8.1,0,0,0,40,50,10,0,0,0,0,0,0,0
2002,4,7.8,0,0,0,60,40,0,0,0,0,0,0,0,0
2002,5,8,0,0,0,15,45,40,0,0,0,0,0,0,0
2002,7,7.75,,,,,,,,,,,,,
2002,9,7.8,0,0,10,50,40,0,0,0,0,0,0,0,0
2002,10,7.8,0,0,0,15,50,30,5,0,0,0,0,0,0
2002,11,8.1,0,0,0,22.2222222222,66.6666666667,11.1111111111,0,0,0,0,0,0,0
2002,14,8.7,0,0,0,0,20,60,20,0,0,0,0,0,0
2002,15,,0,0,0,10,45,35,10,0,0,0,0,0,0
2002,17,8.4,0,0,0,0,47.619047619,42.8571428571,9.5238095238,0,0,0,0,0,0
2002,18,8.5,0,0,0,10,35,45,10,0,0,0,0,0,0
2002,19,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2002,22,8.3,0,0,5,20,40,30,5,0,0,0,0,0,0
2002,23,8.1,0,0,0,30,50,20,0,0,0,0,0,0,0
2002,24,8,0,0,5,35,45,10,5,0,0,0,0,0,0
2002,26,7.8,0,0,5,55,35,5,0,0,0,0,0,0,0
2002,28,7.7,0,5,20,50,20,5,0,0,0,0,0,0,0
2002,29,8.1,0,0,0,5,80,15,0,0,0,0,0,0,0
2002,30,8.2,0,0,0,10,70,20,0,0,0,0,0,0,0
2002,31,8.3,,,,,,,,,,,,,
2002,32,8.1,0,0,5,30,40,20,5,0,0,0,0,0,0
2002,33,8.1,0,0,0,15,80,5,0,0,0,0,0,0,0
2002,35,,,,,,,,,,,,,,
2002,36,8.4,0,0,0,10,40,35,15,0,0,0,0,0,0
2002,37,8,0,0,0,60,40,0,0,0,0,0,0,0,0
2002,38,8.3,0,0,0,10,80,10,0,0,0,0,0,0,0
2002,39,8.3,0,0,0,7,60,32,1,0,0,0,0,0,0
2002,41,8,0,0,0,20,80,0,0,0,0,0,0,0,0
2002,42,8.5,0,0,0,0,35,65,0,0,0,0,0,0,0
2002,45,8.3,0,0,0,25,75,0,0,0,0,0,0,0,0
2002,46,6.87,17.15,46.04,31.57,5.06,.18,0,0,0,0,0,0,0,0
2002,47,,,,,,,,,,,,,,
2002,48,8.2,0,0,0,30,50,20,0,0,0,0,0,0,0
2002,49,7.7,0,0,10,50,30,10,0,0,0,0,0,0,0
2002,52,8.5,0,0,0,5,50,30,10,5,0,0,0,0,0
2002,53,7.9,0,0,0,60,40,0,0,0,0,0,0,0,0
2002,54,8,0,0,10,30,40,20,0,0,0,0,0,0,0
2002,56,7.8,0,0,20,50,30,0,0,0,0,0,0,0,0
2002,57,,,,,,,,,,,,,,
2002,59,7.6,0,10,20,30,30,10,0,0,0,0,0,0,0
2002,60,7.8,0,5,10,50,20,10,5,0,0,0,0,0,0
2002,61,8.1,0,0,0,10,40,30,20,0,0,0,0,0,0
2002,62,8.5,0,0,0,0,25,70,5,0,0,0,0,0,0
2002,63,8.7,0,0,0,10,20,50,15,5,0,0,0,0,0
2002,70,8,0,0,9.0909090909,18.1818181818,45.4545454545,18.1818181818,9.0909090909,0,0,0,0,0,0
2002,71,8.3,0,0,10,25,40,15,10,0,0,0,0,0,0
2002,72,8.1,0,0,5,15,35,25,15,5,0,0,0,0,0
2002,73,7.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,76,7.9,2.5,7.5,12.5,32.5,25,10,7.5,2.5,0,0,0,0,0
2002,80,8.3,5,4.8,10.8,15,18,17.3,13.2,8.7,4.5,1.8,.7,.2,0
2002,84,,,,,,,,,,,,,,
2002,85,9.3,0,0,0,0,5,20,50,20,5,0,0,0,0
2002,87,8.3,0,0,10,20,40,20,10,0,0,0,0,0,0
2002,89,7.9,0,0,5,35,50,10,0,0,0,0,0,0,0
2002,90,8.7,0,0,0,0,15,80,5,0,0,0,0,0,0
2002,91,8.9,0,0,.3,3.3,17.6,36.7,30.6,10.1,1.3,.1,0,0,0
2002,92,8.58,0,.61,3.3,11.6,23.9,28.94,20.6,8.61,2.11,.3,.03,0,0
2002,93,9.4,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,94,8.7,0,0,0,0,18.1818181818,54.5454545455,27.2727272727,0,0,0,0,0,0
2002,96,8.4,0,0,0,0,35,40,25,0,0,0,0,0,0
2002Feb,1,8.3,0,0,10,25,35,20,10,0,0,0,0,0,0
2002Feb,2,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2002Feb,3,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2002Feb,4,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002Feb,5,8.5,0,0,0,5,45,50,0,0,0,0,0,0,0
2002Feb,7,8.2,,,,,,,,,,,,,
2002Feb,9,8,0,0,0,40,60,0,0,0,0,0,0,0,0
2002Feb,10,8.3,0,0,0,15,50,30,5,0,0,0,0,0,0
2002Feb,11,8.3,0,0,0,10,60,30,0,0,0,0,0,0,0
2002Feb,14,8.8,0,0,0,0,10,70,20,0,0,0,0,0,0
2002Feb,15,,0,0,0,5,55,30,10,0,0,0,0,0,0
2002Feb,17,8.5,0,0,0,0,35,55,10,0,0,0,0,0,0
2002Feb,18,,,,,,,,,,,,,,
2002Feb,19,8.6,0,0,0,0,20,80,0,0,0,0,0,0,0
2002Feb,22,8.4,0,0,5,20,36,33,5,1,0,0,0,0,0
2002Feb,23,8.2,0,0,0,10,50,40,0,0,0,0,0,0,0
2002Feb,24,8.2,0,0,0,15,50,25,10,0,0,0,0,0,0
2002Feb,26,8,0,0,0,40,50,10,0,0,0,0,0,0,0
2002Feb,28,7.8,0,5,20,50,20,5,0,0,0,0,0,0,0
2002Feb,29,,,,,,,,,,,,,,
2002Feb,30,,,,,,,,,,,,,,
2002Feb,31,8.4,,,,,,,,,,,,,
2002Feb,32,8.2,0,0,0,15,40,35,10,0,0,0,0,0,0
2002Feb,33,8.2,0,0,0,5,90,5,0,0,0,0,0,0,0
2002Feb,35,8.1,0,0,0,10,80,10,0,0,0,0,0,0,0
2002Feb,36,8.7,0,0,0,10,25,45,20,0,0,0,0,0,0
2002Feb,37,8.2,0,0,0,30,70,0,0,0,0,0,0,0,0
2002Feb,38,8.4,0,0,0,10,80,10,0,0,0,0,0,0,0
2002Feb,39,8.5,0,0,0,2,33,60,5,0,0,0,0,0,0
2002Feb,41,8.2,,,,,,,,,,,,,
2002Feb,42,8.6,0,0,0,0,30,70,0,0,0,0,0,0,0
2002Feb,45,,,,,,,,,,,,,,
2002Feb,46,7.67,0,0,6.26,93.61,.13,0,0,0,0,0,0,0,0
2002Feb,47,,,,,,,,,,,,,,
2002Feb,48,8.4,0,0,0,20,50,30,0,0,0,0,0,0,0
2002Feb,49,8.2,0,0,10,20,40,20,10,0,0,0,0,0,0
2002Feb,52,8.7,0,0,0,10,30,50,10,0,0,0,0,0,0
2002Feb,53,8.1,0,0,0,30,70,0,0,0,0,0,0,0,0
2002Feb,54,8.3,0,0,0,20,40,40,0,0,0,0,0,0,0
2002Feb,56,8,0,0,10,50,40,0,0,0,0,0,0,0,0
2002Feb,57,,,,,,,,,,,,,,
2002Feb,59,7.9,,,,,,,,,,,,,
2002Feb,60,8.1,0,5,10,20,40,20,5,0,0,0,0,0,0
2002Feb,61,8.3,0,0,0,0,40,40,20,0,0,0,0,0,0
2002Feb,62,,,,,,,,,,,,,,
2002Feb,63,,,,,,,,,,,,,,
2002Feb,70,8.2,0,0,4.5454545455,22.7272727273,45.4545454545,22.7272727273,4.5454545455,0,0,0,0,0,0
2002Feb,71,8.4,0,0,10,25,40,15,10,0,0,0,0,0,0
2002Feb,72,8.3,0,0,5,15,35,25,15,5,0,0,0,0,0
2002Feb,73,,,,,,,,,,,,,,
2002Feb,76,8.1,0,2.5,10,22.5,35,20,9,1,0,0,0,0,0
2002Feb,80,8.4,,,,,,,,,,,,,
2002Feb,84,,,,,,,,,,,,,,
2002Feb,85,9.1,0,0,0,0,0,30,40,20,10,0,0,0,0
2002Feb,87,8.5,0,0,0,10,40,40,10,0,0,0,0,0,0
2002Feb,89,8.2,0,0,5,35,50,10,0,0,0,0,0,0,0
2002Feb,90,8.3,0,0,0,0,10,85,5,0,0,0,0,0,0
2002Feb,91,8.6,0,0,0,.6,33.2,61.4,4.8,0,0,0,0,0,0
2002Feb,92,8.59,0,.0400040004,.8300830083,7.5107510751,26.8226822682,38.0438043804,21.502150215,4.8204820482,.4200420042,.0100010001,0,0,0
2002Feb,93,9.4,0,0,0,0,0,0,80,20,0,0,0,0,0
2002Feb,94,8.6,0,0,0,0,18.1818181818,54.5454545455,27.2727272727,0,0,0,0,0,0
2002Feb,96,8.5,0,0,0,0,35,40,25,0,0,0,0,0,0
2003Feb,1,8,0,5,10,25,25,20,15,0,0,0,0,0,0
2003Feb,2,8.3,0,0,0,10,60,30,0,0,0,0,0,0,0
2003Feb,3,8,0,0,0,60,30,10,0,0,0,0,0,0,0
2003Feb,4,7.5,0,0,50,50,0,0,0,0,0,0,0,0,0
2003Feb,5,8.3,0,0,0,10,45,45,0,0,0,0,0,0,0
2003Feb,7,,,,,,,,,,,,,,
2003Feb,9,7.5,0,0,30,70,0,0,0,0,0,0,0,0,0
2003Feb,10,8,0,0,0,15,50,30,5,0,0,0,0,0,0
2003Feb,11,,,,,,,,,,,,,,
2003Feb,14,8.3,0,0,0,10,60,30,0,0,0,0,0,0,0
2003Feb,15,,0,0,0,10,55,25,10,0,0,0,0,0,0
2003Feb,17,8.3,0,0,0,0,40,55,5,0,0,0,0,0,0
2003Feb,18,,,,,,,,,,,,,,
2003Feb,19,7.9,0,0,0,70,30,0,0,0,0,0,0,0,0
2003Feb,22,8.3,0,0,4.9019607843,24.5098039216,34.3137254902,29.4117647059,4.9019607843,1.9607843137,0,0,0,0,0
2003Feb,23,7.8,0,0,10,40,40,10,0,0,0,0,0,0,0
2003Feb,24,7.7,0,0,5,45,35,10,5,0,0,0,0,0,0
2003Feb,26,7.6,0,0,10,65,20,5,0,0,0,0,0,0,0
2003Feb,28,7.5,0,5,30,40,20,5,0,0,0,0,0,0,0
2003Feb,29,,,,,,,,,,,,,,
2003Feb,30,,,,,,,,,,,,,,
2003Feb,31,8,,,,,,,,,,,,,
2003Feb,32,8,0,0,5,30,40,20,5,0,0,0,0,0,0
2003Feb,33,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2003Feb,35,,,,,,,,,,,,,,
2003Feb,36,8.5,0,0,0,10,35,40,15,0,0,0,0,0,0
2003Feb,37,7.6,0,0,20,80,0,0,0,0,0,0,0,0,0
2003Feb,38,8.1,0,0,0,10,80,10,0,0,0,0,0,0,0
2003Feb,39,8.1,0,0,0,0,30,65,5,0,0,0,0,0,0
2003Feb,41,7.8,,,,,,,,,,,,,
2003Feb,42,8.2,,,,,,,,,,,,,
2003Feb,45,,,,,,,,,,,,,,
2003Feb,46,6.75,1.6206482593,96.5386154462,1.8407362945,0,0,0,0,0,0,0,0,0,0
2003Feb,47,,,,,,,,,,,,,,
2003Feb,48,7.9,0,5,20,40,30,5,0,0,0,0,0,0,0
2003Feb,49,7.6,9.0909090909,18.1818181818,27.2727272727,27.2727272727,18.1818181818,0,0,0,0,0,0,0,0
2003Feb,52,8.4,0,0,5,20,40,20,10,5,0,0,0,0,0
2003Feb,53,7.8,0,0,0,70,30,0,0,0,0,0,0,0,0
2003Feb,54,7.9,0,0,10,30,40,20,0,0,0,0,0,0,0
2003Feb,56,7.5,0,0,40,40,20,0,0,0,0,0,0,0,0
2003Feb,57,,,,,,,,,,,,,,
2003Feb,59,7.2,0,10,20,40,20,10,0,0,0,0,0,0,0
2003Feb,60,7.6,5,10,20,40,15,10,0,0,0,0,0,0,0
2003Feb,61,7.9,0,0,0,20,30,30,20,0,0,0,0,0,0
2003Feb,62,,,,,,,,,,,,,,
2003Feb,63,,,,,,,,,,,,,,
2003Feb,70,7.8,0,10,20,30,20,10,10,0,0,0,0,0,0
2003Feb,71,8.2,0,5,10,20,30,20,10,5,0,0,0,0,0
2003Feb,72,7.9,0,5,10,25,25,20,10,5,0,0,0,0,0
2003Feb,73,,,,,,,,,,,,,,
2003Feb,76,7.5,6.5,12.5,20,27.5,15,7.5,5,3,2,1,0,0,0
2003Feb,80,8.3,,,,,,,,,,,,,
2003Feb,84,,,,,,,,,,,,,,
2003Feb,85,9.3,0,0,0,0,5,10,30,25,15,10,5,0,0
2003Feb,87,8.1,0,0,10,25,35,20,10,0,0,0,0,0,0
2003Feb,89,7.7,0,5,15,40,30,10,0,0,0,0,0,0,0
2003Feb,90,8,0,0,0,25,70,5,0,0,0,0,0,0,0
2003Feb,91,8.1,0,0,4.3043043043,34.4344344344,48.6486486486,12.1121121121,.5005005005,0,0,0,0,0,0
2003Feb,92,8.56,.89,3.99,12.41,23.67,27.68,19.85,8.73,2.35,.39,.04,0,0,0
2003Feb,93,9.4,,,,,,,80,20,,,,,
2003Feb,94,8.9,,,,,10,50,40,,,,,,
2003Feb,96,8.4,,,,5,30,40,20,5,,,,,
2005,1,7,20,20,30,15,10,5,,,,,,,
2005,2,8.5,,,5,10,20,30,20,10,5,,,,
2005,3,6.9,10,20,30,10,10,10,10,,,,,,
2005,4,6.5,34,33,33,,,,,,,,,,
2005,5,7.8,,,5,45,50,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,6.5,10,70,20,,,,,,,,,,
2005,10,7.5,,,,30,30,30,10,,,,,,
2005,11,,,,,,,,,,,,,,
2005,14,7,,,,,,,,,,,,,
2005,15,,5,20,40,20,10,5,,,,,,,
2005,17,7.5,,15,25,25,20,15,,,,,,,
2005,18,,,,,,,,,,,,,,
2005,19,7.5,,,,,,,,,,,,,
2005,22,7.8,5,15,20,20,20,10,4,3,1,1,1,,
2005,23,6.5,10,50,30,10,,,,,,,,,
2005,24,7.2,5,20,40,20,10,5,,,,,,,
2005,26,7.2,15,15,40,15,10,5,,,,,,,
2005,28,7,5,30,40,20,5,,,,,,,,
2005,29,,,,,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,7,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,8,,,,50,50,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,8,,,10,25,35,20,10,,,,,,
2005,37,7,,20,60,20,,,,,,,,,
2005,38,7.1,,10,80,10,,,,,,,,,
2005,39,7.5,5,10,33,25,20,6,1,,,,,,
2005,41,6,,,,,,,,,,,,,
2005,42,7.5,,,30,50,20,,,,,,,,
2005,45,,,,,,,,,,,,,,
2005,46,6.21,,,,,,,,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,5.5,50,20,10,10,10,,,,,,,,
2005,52,7.5,5,20,30,20,10,10,5,,,,,,
2005,53,7.5,,,40,60,,,,,,,,,
2005,54,7,,20,30,30,20,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,6.5,25,25,25,25,,,,,,,,,
2005,60,6.5,40,40,15,5,,,,,,,,,
2005,61,,,,,,,,,,,,,,
2005,62,,,,,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,70,7,10,15,20,15,10,10,5,5,5,5,,,
2005,71,7,10,15,25,20,15,10,5,,,,,,
2005,72,7.5,1.9047619048,7.619047619,18.0952380952,23.8095238095,19.0476190476,14.2857142857,7.619047619,4.7619047619,1.9047619048,.9523809524,,,
2005,73,,,,,,,,,,,,,,
2005,76,6.8,32.5,20,15,10,7.5,5,3.5,2.5,1.75,1.25,1,,
2005,80,7.9,,,,,,,,,,,,,
2005,84,,,,,,,,,,,,,,
2005,85,9.5,,,,,5,10,20,30,20,10,5,,
2005,87,7.2,5,25,35,20,10,5,,,,,,,
2005,89,6.7,30,50,15,5,,,,,,,,,
2005,90,7.8,,,5,85,10,,,,,,,,
2005,91,7.8,,,11.5,67.3,20.9,.3,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,9,,,,,,,50,50,,,,,
2005,94,9,,,,,10,40,40,10,,,,,
2005,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2001Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2001,1,2.8,0,0,0,0,5,15,60,20,0,,,,
2001,3,2.4,0,0,0,0,0,70,30,0,0,,,,
2001,5,2.8,0,0,0,0,0,40,60,0,0,,,,
2001,7,2.9,,,,,,,,,,,,,
2001,10,2.7,0,0,0,0,0,10,80,10,0,,,,
2001,11,2.8,0,0,0,0,0,10,70,20,0,,,,
2001,14,2.5,0,0,0,0,0,50,50,0,0,,,,
2001,15,2.6,0,0,0,0,0,20,70,10,0,,,,
2001,19,2.7,0,0,0,0,0,5,90,5,0,,,,
2001,22,2.7,0,0,0,0,5,20,50,20,5,,,,
2001,23,2.8,0,0,0,0,0,15,70,15,0,,,,
2001,24,2.7,0,0,0,0,0,5,90,5,0,,,,
2001,26,2.7,0,0,0,0,0,25,50,25,0,,,,
2001,28,2.8,0,0,0,0,0,30,40,30,0,,,,
2001,29,3,0,0,0,0,0,0,60,40,0,,,,
2001,30,2.9,0,0,0,0,0,0,70,30,0,,,,
2001,31,2.6,0,0,0,0,0,35,65,0,0,,,,
2001,32,2.7,0,0,0,0,5,40,50,5,0,,,,
2001,33,2.7,0,0,0,0,0,10,90,0,0,,,,
2001,35,2.7,0,0,0,0,0,10,80,10,0,,,,
2001,36,2.6,0,0,0,0,5,40,50,5,0,,,,
2001,37,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,39,2.7,0,0,0,0,0,1,98,1,0,,,,
2001,41,2.8,0,0,0,0,0,10,60,30,0,,,,
2001,42,2.8,0,0,0,0,0,0,70,30,0,,,,
2001,45,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,47,2.8,0,0,0,0,0,0,90,10,0,,,,
2001,49,2.8,0,0,0,0,0,20,70,10,0,,,,
2001,53,2.8,0,0,0,0,0,0,80,20,0,,,,
2001,54,2.5,0,0,0,0,10,40,40,10,0,,,,
2001,56,2.7,0,0,0,0,0,30,60,10,0,,,,
2001,57,2.7,0,0,0,0,0,25,70,5,0,,,,
2001,59,2.7,0,0,0,0,5,35,45,15,0,,,,
2001,61,2.4,0,0,0,0,5,55,40,0,0,,,,
2001,63,2.7,0,0,0,0,0,30,70,0,0,,,,
2001,68,2.8,1,3,8,9,11,12,41,12,3,,,,
2001,70,2.4,0,0,0,0,0,50,50,0,0,,,,
2001,73,2.4,0,0,0,0,15,80,5,0,0,,,,
2001,80,3,0,0,0,0,.02,3.83,46.15,46.15,3.85,,,,
2001,84,2.7,0,0,0,0,0,10,65,25,0,,,,
2001,85,2.3,0,0,0,0,1,93,6,0,0,,,,
2001,87,2.5,0,0,0,0,10,45,40,5,0,,,,
2001,89,2.9,0,0,0,0,0,25,50,25,0,,,,
2001,90,2.8,0,0,0,0,0,10,90,0,0,,,,
2001,91,2.8,0,0,.1,2.2,20.4,46.5,26.8,3.9,.1,,,,
2001,92,2.8,0,0,0,0,.13301954,9.19881306,55.19287834,35.47528906,0,,,,
2001,93,2.5,0,0,0,0,0,20,60,20,0,,,,
2001,94,2.8,0,0,0,0,0,10,70,20,0,,,,
2001,95,2.7,0,0,0,0,0,25,60,15,0,,,,
2001,96,2.8,0,0,0,0,5,30,50,15,0,,,,
2002,1,2,0,0,0,15,25,35,20,5,0,,,,
2002,3,1.9,0,0,0,10,50,40,0,0,0,,,,
2002,5,1.9,0,0,0,0,50,30,20,0,0,,,,
2002,7,1.75,,,,,,,,,,,,,
2002,10,2,0,0,0,0,20,60,20,0,0,,,,
2002,11,1.8,0,0,0,10,60,30,0,0,0,,,,
2002,14,1.7,0,0,10,30,40,20,0,0,0,,,,
2002,15,1.9,0,0,0,5,45,35,10,5,0,,,,
2002,19,2.1,0,0,0,0,25,75,0,0,0,,,,
2002,22,1.8,0,2,10,25,35,18,7,2,1,,,,
2002,23,2.1,0,0,0,0,40,50,10,0,0,,,,
2002,24,2,0,0,0,0,45,50,5,0,0,,,,
2002,26,1.7,0,0,5,15,40,30,10,0,0,,,,
2002,28,1.7,0,0,0,30,40,30,0,0,0,,,,
2002,29,1.9,0,0,0,15,70,15,0,0,0,,,,
2002,30,2,0,0,0,0,20,70,10,0,0,,,,
2002,31,1.9,,,,,,,,,,,,,
2002,32,2,0,0,0,15,30,35,15,5,0,,,,
2002,33,2,0,0,0,0,20,80,0,0,0,,,,
2002,35,,,,,,,,,,,,,,
2002,36,2.2,0,0,0,5,35,40,15,5,0,,,,
2002,37,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,39,1.8,0,0,0,2,73,25,0,0,0,,,,
2002,41,1.9,0,0,0,0,60,40,0,0,0,,,,
2002,42,1.9,0,0,0,10,40,30,20,0,0,,,,
2002,45,2.1,0,0,0,0,25,75,0,0,0,,,,
2002,47,2,0,0,0,0,40,60,0,0,0,,,,
2002,49,1.7,0,5,10,20,30,20,10,5,0,,,,
2002,53,1.8,0,0,0,0,70,25,5,0,0,,,,
2002,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2002,56,1.7,0,0,0,15,40,30,15,0,0,,,,
2002,57,1.9,0,0,0,0,80,20,0,0,0,,,,
2002,59,1.6,0,0,15,20,40,15,10,0,0,,,,
2002,61,1.8,0,0,0,25,50,25,0,0,0,,,,
2002,63,1.9,0,0,0,20,60,20,0,0,0,,,,
2002,68,1.9,2,2,6,20,40,20,6,2,2,,,,
2002,70,1.7,0,0,5.55555556,22.22222222,44.44444444,22.22222222,5.55555556,0,0,,,,
2002,73,2,0,0,0,0,70,30,0,0,0,,,,
2002,80,2.1,0,.01,.39,6.95,33.1,42.87,15.2,1.44,.04,,,,
2002,84,2.1,0,0,0,5,20,50,20,5,0,,,,
2002,85,1.9,0,0,4.04040404,18.18181818,36.36363636,30.3030303,10.1010101,1.01010101,0,,,,
2002,87,1.5,0,0,10,30,45,15,0,0,0,,,,
2002,89,2.3,0,0,0,0,20,40,30,10,0,,,,
2002,90,2.2,0,0,0,0,5,90,5,0,0,,,,
2002,91,2.3,0,0,.3996004,15.48451548,58.84115884,24.27572428,.999001,0,0,,,,
2002,92,2,0,.38376086,2.97919612,12.65400929,27.79236518,31.68046859,18.75378711,5.75641285,0,,,,
2002,93,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,94,2.4,0,0,0,0,25,50,25,0,0,,,,
2002,95,2,0,0,4,14,30,31,16,5,0,,,,
2002,96,2.2,0,0,0,5,30,40,20,5,0,,,,
2002Jun,1,2.3,0,0,5,15,25,25,20,10,0,,,,
2002Jun,3,1.9,0,0,0,10,50,40,0,0,0,,,,
2002Jun,5,1.9,0,0,0,0,70,30,0,0,0,,,,
2002Jun,7,1.6,,,,,,,,,,,,,
2002Jun,10,,0,0,0,30,40,30,0,0,0,,,,
2002Jun,11,1.7,0,0,0,20,70,10,0,0,0,,,,
2002Jun,14,1.4,0,0,10,40,40,10,0,0,0,,,,
2002Jun,15,2,0,0,5,5,40,40,5,5,0,,,,
2002Jun,19,1.7,0,0,0,0,95,5,0,0,0,,,,
2002Jun,22,1.5,0,1.98019802,7.92079208,22.77227723,34.65346535,19.8019802,9.9009901,1.98019802,.99009901,,,,
2002Jun,23,1.7,0,0,0,10,30,50,10,0,0,,,,
2002Jun,24,1.5,0,0,0,35,55,10,0,0,0,,,,
2002Jun,26,1.3,0,0,20,35,30,10,5,0,0,,,,
2002Jun,28,1.7,0,0,10,20,40,20,10,0,0,,,,
2002Jun,29,1.8,0,0,0,15,70,15,0,0,0,,,,
2002Jun,30,,,,,,,,,,,,,,
2002Jun,31,1.3,,,,,,,,,,,,,
2002Jun,32,1.7,0,0,5,15,35,30,10,5,0,,,,
2002Jun,33,2,0,0,0,0,20,80,0,0,0,,,,
2002Jun,35,2.1,0,0,0,0,30,60,10,0,0,,,,
2002Jun,36,2,0,0,0,10,20,45,20,5,0,,,,
2002Jun,37,1.7,0,0,0,0,80,20,0,0,0,,,,
2002Jun,39,2.2,0,0,0,0,20,65,15,0,0,,,,
2002Jun,41,1.6,,,,,,,,,,,,,
2002Jun,42,1.7,0,0,0,0,50,30,20,0,0,,,,
2002Jun,45,,,,,,,,,,,,,,
2002Jun,47,1.8,0,0,0,0,70,30,0,0,0,,,,
2002Jun,49,1.6,0,4.76190476,14.28571429,19.04761905,23.80952381,19.04761905,14.28571429,4.76190476,0,,,,
2002Jun,53,1.4,0,0,0,70,25,5,0,0,0,,,,
2002Jun,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2002Jun,56,1.2,0,0,10,45,35,10,0,0,0,,,,
2002Jun,57,1.8,0,0,0,20,80,0,0,0,0,,,,
2002Jun,59,1.3,0,0,15,20,40,15,10,0,0,,,,
2002Jun,61,1.7,0,0,0,15,50,35,0,0,0,,,,
2002Jun,63,,,,,,,,,,,,,,
2002Jun,68,1.9,2,2,6,20,40,20,6,2,2,,,,
2002Jun,70,1.7,0,0,5.55555556,22.22222222,44.44444444,22.22222222,5.55555556,0,0,,,,
2002Jun,73,2,0,0,0,0,50,50,0,0,0,,,,
2002Jun,80,2.1,,,,,,,,,,,,,
2002Jun,84,2,0,0,0,5,35,30,20,10,0,,,,
2002Jun,85,1.9,0,1.01010101,4.04040404,18.18181818,34.34343434,29.29292929,11.11111111,2.02020202,0,,,,
2002Jun,87,1.2,0,10,15,35,30,10,0,0,0,,,,
2002Jun,89,2.1,0,0,0,5,10,40,30,10,5,,,,
2002Jun,90,1.9,0,0,0,0,85,15,0,0,0,,,,
2002Jun,91,2.4,0,0,.5,12.1,48.6,34.4,4.2,.1,.1,,,,
2002Jun,92,1.8,0,2.30582524,7.73665049,18.66909385,27.59911003,25.03033981,13.91585761,4.74312298,0,,,,
2002Jun,93,2.2,0,0,0,0,30,70,0,0,0,,,,
2002Jun,94,2.8,0,0,0,0,0,10,70,20,0,,,,
2002Jun,95,2.2,0,0,5,11,25,27,22,10,0,,,,
2002Jun,96,2.1,0,0,0,10,20,35,25,10,0,,,,
2003,1,1.9,0,0,10,15,25,25,15,10,0,,,,
2003,3,2,0,0,0,10,40,40,10,0,0,,,,
2003,5,1.8,0,0,0,0,70,20,10,0,0,,,,
2003,7,,,,,,,,,,,,,,
2003,10,1.7,0,0,0,10,25,30,25,10,0,,,,
2003,11,1.8,0,0,0,10,70,20,0,0,0,,,,
2003,14,1.5,0,0,20,30,40,10,0,0,0,,,,
2003,15,1.75,0,0,0,10,55,30,5,0,0,,,,
2003,19,1.8,0,0,0,0,90,10,0,0,0,,,,
2003,22,1.7,0,2,10,25,35,18,7,2,1,,,,
2003,23,2.2,0,0,0,15,30,40,15,0,0,,,,
2003,24,1.9,0,0,0,10,45,40,5,0,0,,,,
2003,26,1.7,0,0,10,20,40,20,10,0,0,,,,
2003,28,,,,,,,,,,,,,,
2003,29,,,,,,,,,,,,,,
2003,30,1.8,0,0,0,0,60,40,0,0,0,,,,
2003,31,1.8,0,0,0,25,50,25,0,0,0,,,,
2003,32,,,,,,,,,,,,,,
2003,33,2,0,0,0,0,20,80,0,0,0,,,,
2003,35,,,,,,,,,,,,,,
2003,36,2,0,0,0,10,30,30,15,10,5,,,,
2003,37,1.9,0,0,0,0,60,40,0,0,0,,,,
2003,39,1.8,0,0,0,10,60,25,5,0,0,,,,
2003,41,1.8,0,0,0,0,80,20,0,0,0,,,,
2003,42,1.3,0,0,10,50,30,10,0,0,0,,,,
2003,45,,,,,,,,,,,,,,
2003,47,,,,,,,,,,,,,,
2003,49,1.7,0,5,10,20,30,20,10,5,0,,,,
2003,53,1.9,0,0,0,0,60,40,0,0,0,,,,
2003,54,1.4,0,0,10,40,40,10,0,0,0,,,,
2003,56,,,,,,,,,,,,,,
2003,57,1.7,0,0,0,20,80,0,0,0,0,,,,
2003,59,1.5,0,5,15,25,25,15,10,5,0,,,,
2003,61,1.4,0,0,10,40,40,10,0,0,0,,,,
2003,63,,,,,,,,,,,,,,
2003,68,1.9,1,1,3,15,60,15,3,1,1,,,,
2003,70,1.8,3,7,10,15,30,15,10,7,3,,,,
2003,73,1.9,0,0,0,0,50,50,0,0,0,,,,
2003,80,1.8,,,,,,,,,,,,,
2003,84,1.9,0,0,0,10,40,35,10,5,0,,,,
2003,85,1.8,0,3.03030303,10.1010101,20.2020202,27.27272727,22.22222222,12.12121212,4.04040404,1.01010101,,,,
2003,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2003,89,2.1,0,0,0,5,10,40,30,10,5,,,,
2003,90,2.1,0,0,0,0,15,80,5,0,0,,,,
2003,91,2,0,0,1.9,48.1,48.1,1.9,0,0,0,,,,
2003,92,2,0,4.01021168,7.77576854,15.07286459,21.625359,22.96564195,18.05127114,10.4988831,0,,,,
2003,93,1.5,0,0,0,30,70,0,0,0,0,,,,
2003,94,2,0,0,0,0,40,50,10,0,0,,,,
2003,95,1.8,0,6,11,20,22,24,12,5,0,,,,
2003,96,2,0,0,0,5,40,35,15,5,0,,,,
2003Jun,1,2,0,0,10,20,20,20,20,10,0,,,,
2003Jun,3,2,0,0,0,10,40,40,10,0,0,,,,
2003Jun,5,1.7,0,0,0,10,70,20,0,0,0,,,,
2003Jun,7,,,,,,,,,,,,,,
2003Jun,10,,,,,,,,,,,,,,
2003Jun,11,1.7,0,0,0,10,80,10,0,0,0,,,,
2003Jun,14,1.5,0,10,20,30,30,10,0,0,0,,,,
2003Jun,15,1.8,0,0,5,10,40,35,10,0,0,,,,
2003Jun,19,1.6,0,0,0,10,90,0,0,0,0,,,,
2003Jun,22,1.7,0,2.10526316,8.42105263,26.31578947,36.84210526,15.78947368,8.42105263,2.10526316,0,,,,
2003Jun,23,2.2,0,0,0,15,30,40,15,0,0,,,,
2003Jun,24,1.9,0,0,0,15,50,30,5,0,0,,,,
2003Jun,26,1.7,0,0,10,20,40,20,10,0,0,,,,
2003Jun,28,,,,,,,,,,,,,,
2003Jun,29,,,,,,,,,,,,,,
2003Jun,30,,,,,,,,,,,,,,
2003Jun,31,1.8,0,0,0,25,50,25,0,0,0,,,,
2003Jun,32,,,,,,,,,,,,,,
2003Jun,33,2,0,0,0,0,20,80,0,0,0,,,,
2003Jun,35,,,,,,,,,,,,,,
2003Jun,36,2,0,0,5,10,20,30,20,15,0,,,,
2003Jun,37,1.9,0,0,0,0,70,30,0,0,0,,,,
2003Jun,39,1.7,0,0,0,24,45,30,1,0,0,,,,
2003Jun,41,1.8,,,,,,,,,,,,,
2003Jun,42,1.3,0,0,10,50,30,10,0,0,0,,,,
2003Jun,45,,,,,,,,,,,,,,
2003Jun,47,,,,,,,,,,,,,,
2003Jun,49,1.7,10,10,10,15,15,10,10,10,10,,,,
2003Jun,53,1.7,0,0,0,0,60,40,0,0,0,,,,
2003Jun,54,1.4,0,0,10,40,40,10,0,0,0,,,,
2003Jun,56,,,,,,,,,,,,,,
2003Jun,57,,,,,,,,,,,,,,
2003Jun,59,1.5,0,5,15,25,25,15,10,5,0,,,,
2003Jun,61,1.4,0,0,10,40,40,10,0,0,0,,,,
2003Jun,63,,,,,,,,,,,,,,
2003Jun,68,1.9,1,1,3,15,60,15,3,1,1,,,,
2003Jun,70,1.8,3,7,10,15,30,15,10,7,3,,,,
2003Jun,73,1.8,0,0,0,0,60,40,0,0,0,,,,
2003Jun,80,1.7,,,,,,,,,,,,,
2003Jun,84,1.9,0,0,0,10,40,35,10,5,0,,,,
2003Jun,85,,,,,,,,,,,,,,
2003Jun,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2003Jun,89,2.2,0,0,0,5,10,40,30,10,5,,,,
2003Jun,90,2.1,0,0,0,0,10,85,5,0,0,,,,
2003Jun,91,1.9,0,0,2.3,66.9,30.7,.1,0,0,0,,,,
2003Jun,92,1.8,0,6.22467006,10.25667671,17.63483321,22.43583082,21.12646784,14.72513769,7.59638366,0,,,,
2003Jun,93,1.4,0,0,0,80,20,0,0,0,0,,,,
2003Jun,94,2,0,0,0,0,40,50,10,0,0,,,,
2003Jun,95,1.8,0,4,10,21,26,22,13,4,0,,,,
2003Jun,96,,,,,,,,,,,,,,
2006,1,2,0,5,10,15,20,20,15,10,5,,,,
2006,3,2,0,0,0,10,40,40,10,0,0,,,,
2006,5,1.8,0,0,5,10,80,5,0,0,0,,,,
2006,7,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,11,1.9,0,0,0,5,60,35,0,0,0,,,,
2006,14,1.5,,,,,,,,,,,,,
2006,15,1.75,0,0,5,10,45,30,5,5,0,,,,
2006,19,2,0,0,0,0,50,50,0,0,0,,,,
2006,22,1.7,0,2,8,30,35,15,6,3,1,,,,
2006,23,2.5,0,0,0,10,30,30,20,10,0,,,,
2006,24,1.9,0,0,0,10,45,35,10,0,0,,,,
2006,26,1.8,0,0,5,15,35,30,10,5,0,,,,
2006,28,1.5,0,0,20,30,30,20,0,0,0,,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,1.5,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,0,0,0,0,20,80,0,0,0,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2,0,0,5,10,25,30,15,10,5,,,,
2006,37,2,0,0,0,0,50,50,0,0,0,,,,
2006,39,1.8,0,0,1,24,40,30,5,0,0,,,,
2006,41,1.8,,,,,,,,,,,,,
2006,42,1.6,0,0,0,40,60,0,0,0,0,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,49,1.7,10,10,10,15,15,10,10,10,10,,,,
2006,53,2,0,0,0,0,60,40,0,0,0,,,,
2006,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,1.5,0,10,20,20,20,15,10,5,0,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,68,1.7,1,1,3,15,60,15,3,1,1,,,,
2006,70,1.8,3.5,9,12.5,15,20,15,12.5,9,3.5,,,,
2006,73,,,,,,,,,,,,,,
2006,80,,,,,,,,,,,,,,
2006,84,1.7,0,0,0,10,45,30,10,5,0,,,,
2006,85,2,,,,,,,,,,,,,
2006,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2006,89,1.8,0,0,5,5,40,30,10,5,5,,,,
2006,90,2,0,0,0,0,10,80,10,0,0,,,,
2006,91,1.8,0,.1,11.4,67.3,20.9,.3,0,0,0,,,,
2006,92,,,,,,,,,,,,,,
2006,93,1.7,0,0,0,20,80,0,0,0,0,,,,
2006,94,2.2,0,0,5,10,20,30,20,10,5,,,,
2006,95,1.7,0,6,13,20,26,18,12,5,0,,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2001,1,1.9,0,0,0,20,45,35,0,0,0,0,,,
2001,3,1.8,0,0,0,10,60,30,0,0,0,0,,,
2001,5,2,0,0,0,0,40,45,15,0,0,0,,,
2001,7,1.8,,,,,,,,,,,,,
2001,10,2.1,0,0,0,0,30,60,10,0,0,0,,,
2001,11,2,0,0,0,0,45,50,5,0,0,0,,,
2001,14,1.7,0,0,0,20,70,10,0,0,0,0,,,
2001,15,2.2,0,0,0,5,40,50,5,0,0,0,,,
2001,19,2.2,0,0,0,0,10,90,0,0,0,0,,,
2001,22,1.9,0,0,0,10,40,40,10,0,0,0,,,
2001,23,2,0,0,0,0,40,50,10,0,0,0,,,
2001,24,1.8,0,0,0,10,55,30,5,0,0,0,,,
2001,26,1.8,0,0,0,20,50,30,0,0,0,0,,,
2001,28,1.9,0,0,0,10,40,40,10,0,0,0,,,
2001,29,1.9,0,0,0,0,75,25,0,0,0,0,,,
2001,30,2,0,0,0,0,50,50,0,0,0,0,,,
2001,31,2.1,,,,,,,,,,,,,
2001,32,2.1,0,0,0,10,35,40,10,5,0,0,,,
2001,33,2.1,0,0,0,0,30,70,0,0,0,0,,,
2001,35,2.2,0,0,0,0,15,80,5,0,0,0,,,
2001,36,2.5,0,0,0,0,10,40,40,10,0,0,,,
2001,37,2,0,0,0,0,50,50,0,0,0,0,,,
2001,39,2,0,0,0,0,45,55,0,0,0,0,,,
2001,41,2.3,0,0,0,0,0,60,40,0,0,0,,,
2001,42,2,0,0,0,0,40,60,0,0,0,0,,,
2001,45,2.2,0,0,0,0,0,100,0,0,0,0,,,
2001,47,2.1,0,0,0,0,25,70,5,0,0,0,,,
2001,49,1.9,0,0,0,20,50,30,0,0,0,0,,,
2001,53,2.1,0,0,0,0,40,60,0,0,0,0,,,
2001,54,2,0,0,0,0,50,50,0,0,0,0,,,
2001,56,2.3,0,0,0,0,20,60,20,0,0,0,,,
2001,57,2,0,0,0,0,50,50,0,0,0,0,,,
2001,59,2,0,0,0,10,40,40,10,0,0,0,,,
2001,61,2.1,0,0,0,0,35,55,10,0,0,0,,,
2001,63,1.8,0,0,0,10,70,20,0,0,0,0,,,
2001,68,2.1,1,3,5,10,20,30,15,10,5,1,,,
2001,70,2,0,0,0,10,50,40,0,0,0,0,,,
2001,73,2.1,0,0,0,0,40,60,0,0,0,0,,,
2001,80,2.1,0,.010002,.59011802,7.95159032,32.4264853,40.94818964,16.07321464,1.93038608,.070014,0,,,
2001,84,2,0,0,0,0,45,50,5,0,0,0,,,
2001,85,2,0,0,0,4,41,48,7,0,0,0,,,
2001,87,2,0,0,0,10,50,30,10,0,0,0,,,
2001,89,2.3,0,0,0,10,20,60,10,0,0,0,,,
2001,90,2.1,0,0,0,0,15,80,5,0,0,0,,,
2001,91,2,0,0,0,4.70941884,45.29058116,45.29058116,4.70941884,0,0,0,,,
2001,92,2.6,0,.07779831,.65156083,3.47174949,11.22240591,22.26004084,27.06408636,26.02353399,9.22882427,0,,,
2001,93,1.9,0,0,0,0,60,40,0,0,0,0,,,
2001,94,2.2,0,0,0,0,0,20,70,10,0,0,,,
2001,95,2,0,0,0,12,40,39,9,0,0,0,,,
2001,96,1.9,0,0,0,0,30,60,10,0,0,0,,,
2002,1,1.5,0,0,10,20,30,25,15,0,0,0,,,
2002,3,2,0,0,0,20,30,30,20,0,0,0,,,
2002,5,2.3,0,0,0,0,20,45,35,0,0,0,,,
2002,7,2.1,,,,,,,,,,,,,
2002,10,2.7,0,0,0,0,25,25,50,0,0,0,,,
2002,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2002,14,2.1,0,0,0,10,40,50,0,0,0,0,,,
2002,15,2.5,0,0,0,5,5,40,45,5,0,0,,,
2002,19,2.3,0,0,0,0,0,85,15,0,0,0,,,
2002,22,1.8,0,0,10,25,30,25,5,5,0,0,,,
2002,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2002,24,2.3,0,0,5,10,15,40,25,5,0,0,,,
2002,26,2.2,0,0,0,5,20,50,20,5,0,0,,,
2002,28,2.5,0,0,0,0,15,35,35,15,0,0,,,
2002,29,2.5,0,0,0,0,0,40,60,0,0,0,,,
2002,30,2.4,0,0,0,0,20,80,0,0,0,0,,,
2002,31,2.4,,,,,,,,,,,,,
2002,32,2.5,0,0,0,5,15,30,35,10,5,0,,,
2002,33,2.5,0,0,0,0,0,50,50,0,0,0,,,
2002,35,,,,,,,,,,,,,,
2002,36,2.5,0,0,0,0,10,30,35,20,5,0,,,
2002,37,2.4,0,0,0,0,20,60,20,0,0,0,,,
2002,39,2.5,0,0,0,0,7,41,47,5,0,0,,,
2002,41,2.7,0,0,0,0,0,10,80,10,0,0,,,
2002,42,2.5,0,0,0,0,0,40,60,0,0,0,,,
2002,45,2.5,0,0,0,0,0,50,50,0,0,0,,,
2002,47,2.3,0,0,0,0,10,75,15,0,0,0,,,
2002,49,2.5,0,0,5,10,20,30,20,10,5,0,,,
2002,53,2.5,0,0,0,0,0,50,50,0,0,0,,,
2002,54,2.4,0,0,0,0,0,50,50,0,0,0,,,
2002,56,2.6,0,0,0,0,5,30,50,15,0,0,,,
2002,57,2.7,0,0,0,0,0,80,20,0,0,0,,,
2002,59,2.6,0,0,0,10,15,30,30,10,5,0,,,
2002,61,2.5,0,0,0,0,15,40,40,5,0,0,,,
2002,63,2.5,0,0,0,0,10,40,50,0,0,0,,,
2002,68,2.5,5,7,8,9,12,15,20,15,5,4,,,
2002,70,2,0,0,10.52631579,15.78947368,31.57894737,26.31578947,10.52631579,5.26315789,0,0,,,
2002,73,2,0,0,0,0,15,80,5,0,0,0,,,
2002,80,2.4,2.94058812,3.79075815,6.78135627,10.41208242,13.71274255,15.50310062,15.0330066,12.5125025,8.93178636,10.38207642,,,
2002,84,2.6,0,0,0,5,10,35,40,10,0,0,,,
2002,85,2.5,0,0,1.01010101,6.06060606,16.16161616,27.27272727,27.27272727,16.16161616,5.05050505,1.01010101,,,
2002,87,2.3,0,0,0,10,20,40,20,10,0,0,,,
2002,89,2.6,0,0,0,5,15,20,50,10,0,0,,,
2002,90,2.6,0,0,0,0,0,15,75,10,0,0,,,
2002,91,2,0,.1001001,2.3023023,13.51351351,34.13413413,34.13413413,13.61361361,2.1021021,.1001001,0,,,
2002,92,3,,,,,,,,,,,,,
2002,93,2.2,0,0,0,0,20,70,10,0,0,0,,,
2002,94,2,0,0,0,0,30,50,20,0,0,0,,,
2002,95,2.5,0,0,6,10,15,19,22,14,9,5,,,
2002,96,2,0,0,0,10,35,35,15,5,0,0,,,
2002Q1,1,1.2,0,5,25,45,20,5,0,0,0,0,,,
2002Q1,3,2,0,0,0,20,30,30,20,0,0,0,,,
2002Q1,5,1.4,0,0,10,25,55,10,0,0,0,0,,,
2002Q1,7,1.5,,,,,,,,,,,,,
2002Q1,10,,0,0,0,10,15,60,15,0,0,0,,,
2002Q1,11,2.3,0,0,0,0,10,60,30,0,0,0,,,
2002Q1,14,1,10,20,30,30,10,0,0,0,0,0,,,
2002Q1,15,2.2,0,0,0,5,40,50,5,0,0,0,,,
2002Q1,19,2.1,0,0,0,0,40,60,0,0,0,0,,,
2002Q1,22,1.2,0,5,10,30,30,20,5,0,0,0,,,
2002Q1,23,1.8,0,0,0,0,10,40,50,0,0,0,,,
2002Q1,24,1.5,0,0,5.55555556,27.77777778,44.44444444,16.66666667,5.55555556,0,0,0,,,
2002Q1,26,1.4,0,0,15,40,30,15,0,0,0,0,,,
2002Q1,28,1.7,0,0,10,20,40,20,10,0,0,0,,,
2002Q1,29,2.5,0,0,0,0,0,40,60,0,0,0,,,
2002Q1,30,,,,,,,,,,,,,,
2002Q1,31,1.9,,,,,,,,,,,,,
2002Q1,32,2,0,0,5,10,35,35,10,5,0,0,,,
2002Q1,33,2.3,0,0,0,0,10,80,10,0,0,0,,,
2002Q1,35,2.5,0,0,0,0,0,40,60,0,0,0,,,
2002Q1,36,2.3,0,0,0,5,15,40,25,10,5,0,,,
2002Q1,37,1.8,0,0,0,0,80,20,0,0,0,0,,,
2002Q1,39,2,0,0,0,1,35,50,14,0,0,0,,,
2002Q1,41,2.4,,,,,,,,,,,,,
2002Q1,42,1.9,0,0,0,0,60,40,0,0,0,0,,,
2002Q1,45,,,,,,,,,,,,,,
2002Q1,47,1.8,0,0,0,5,80,15,0,0,0,0,,,
2002Q1,49,1.7,0,0,0,10,30,40,20,0,0,0,,,
2002Q1,53,2,0,0,0,0,50,50,0,0,0,0,,,
2002Q1,54,2.3,0,0,0,0,20,60,20,0,0,0,,,
2002Q1,56,2.3,0,0,0,0,20,50,30,0,0,0,,,
2002Q1,57,,,,,,,,,,,,,,
2002Q1,59,2,0,0,0,10,15,30,30,10,5,0,,,
2002Q1,61,2,0,0,0,0,35,55,10,0,0,0,,,
2002Q1,63,,,,,,,,,,,,,,
2002Q1,68,2,5,7,8,9,15,20,15,12,5,4,,,
2002Q1,70,,,,,,,,,,,,,,
2002Q1,73,,,,,,,,,,,,,,
2002Q1,80,2.5,,,,,,,,,,,,,
2002Q1,84,,,,,,,,,,,,,,
2002Q1,85,2.3,,,,,,,,,,,,,
2002Q1,87,2.1,0,0,0,15,30,40,15,0,0,0,,,
2002Q1,89,2.5,0,0,0,5,15,20,50,10,0,0,,,
2002Q1,90,2.2,0,0,0,0,10,80,10,0,0,0,,,
2002Q1,91,2,0,0,.2004008,7.41482966,42.38476954,42.38476954,7.41482966,.2004008,0,0,,,
2002Q1,92,2.9,,,,,,,,,,,,,
2002Q1,93,1.5,0,0,0,20,80,0,0,0,0,0,,,
2002Q1,94,2,0,0,0,0,30,50,20,0,0,0,,,
2002Q1,95,2.3,0,3,7,10,17,19,19,14,6,5,,,
2002Q1,96,1.7,0,0,5,15,35,25,15,5,0,0,,,
2003,1,2.3,0,0,0,10,15,25,25,20,5,0,,,
2003,3,2.5,0,0,0,0,20,30,30,20,0,0,,,
2003,5,2.4,0,0,0,0,15,45,40,0,0,0,,,
2003,7,,,,,,,,,,,,,,
2003,10,,0,0,0,0,10,40,40,10,0,0,,,
2003,11,2.9,0,0,0,0,0,5,50,40,5,0,,,
2003,14,2.5,0,0,0,0,20,30,40,10,0,0,,,
2003,15,2.7,0,0,0,0,9.09090909,36.36363636,45.45454545,9.09090909,0,0,,,
2003,19,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003,22,2.3,0,0,5,20,28,27,12,8,0,0,,,
2003,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003,24,2.7,0,0,0,0,5.26315789,26.31578947,42.10526316,26.31578947,0,0,,,
2003,26,2.7,0,0,0,0,10,20,40,20,10,0,,,
2003,28,,,,,,,,,,,,,,
2003,29,,,,,,,,,,,,,,
2003,30,2.7,0,0,0,0,0,35,65,0,0,0,,,
2003,31,2.7,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,2.7,0,0,0,0,0,15,80,5,0,0,,,
2003,35,,,,,,,,,,,,,,
2003,36,2.8,0,0,0,0,5,30,30,25,10,0,,,
2003,37,2.9,0,0,0,0,0,20,50,30,0,0,,,
2003,39,2.8,0,0,0,0,1,22,62,15,0,0,,,
2003,41,2.8,0,0,0,0,0,0,80,20,0,0,,,
2003,42,2.9,0,0,0,0,10,20,60,10,0,0,,,
2003,45,,,,,,,,,,,,,,
2003,47,,,,,,,,,,,,,,
2003,49,2.6,0,0,10,10,15,20,20,15,10,0,,,
2003,53,2.6,0,0,0,0,0,40,60,0,0,0,,,
2003,54,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003,56,,,,,,,,,,,,,,
2003,57,2.8,0,0,0,0,0,50,50,0,0,0,,,
2003,59,2.5,0,0,5,15,25,25,15,10,5,0,,,
2003,61,2.5,0,0,0,0,5,30,50,15,0,0,,,
2003,63,,,,,,,,,,,,,,
2003,68,2.7,5,6,8,11,13,15,17,13,7,5,,,
2003,70,2.5,0,0,5,10,15,25,20,15,10,0,,,
2003,73,2.2,0,0,0,0,15,80,5,0,0,0,,,
2003,80,2.9,,,,,,,,,,,,,
2003,84,2.8,0,0,0,5,15,25,35,15,5,0,,,
2003,85,2.3,,,,,,,,,,,,,
2003,87,2.5,0,0,0,0,15,25,45,15,0,0,,,
2003,89,2.5,0,0,0,5,15,20,50,5,5,0,,,
2003,90,2.8,0,0,0,0,0,10,75,15,0,0,,,
2003,91,2.5,0,0,0,0,1.9,48.1,48.1,1.9,0,0,,,
2003,92,3,,,,,,,,,,,,,
2003,93,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003,94,2.5,0,0,0,0,0,30,50,20,0,0,,,
2003,95,2.6,0,0,4,9,13,17,21,15,11,10,,,
2003,96,2,0,0,0,10,35,40,15,0,0,0,,,
2003Q1,1,1.8,0,0,15,20,25,25,10,5,0,0,,,
2003Q1,3,2.5,0,0,0,0,20,30,30,20,0,0,,,
2003Q1,5,1.9,0,0,0,20,40,30,10,0,0,0,,,
2003Q1,7,,,,,,,,,,,,,,
2003Q1,10,,,,,,,,,,,,,,
2003Q1,11,3,0,0,0,0,0,5,40,50,5,0,,,
2003Q1,14,2.5,0,0,0,0,20,20,40,20,0,0,,,
2003Q1,15,2.5,0,0,0,5,5,35,50,5,0,0,,,
2003Q1,19,2.4,0,0,0,0,0,70,30,0,0,0,,,
2003Q1,22,2,0,0,4,20,30,30,10,6,0,0,,,
2003Q1,23,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003Q1,24,2.8,0,0,0,5,10,20,35,25,5,0,,,
2003Q1,26,2.7,0,0,0,0,10,20,40,20,10,0,,,
2003Q1,28,,,,,,,,,,,,,,
2003Q1,29,,,,,,,,,,,,,,
2003Q1,30,,,,,,,,,,,,,,
2003Q1,31,2.8,,,,,,,,,,,,,
2003Q1,32,2.7,0,0,5,10,15,25,30,10,5,0,,,
2003Q1,33,2.7,0,0,0,0,0,10,80,10,0,0,,,
2003Q1,35,,,,,,,,,,,,,,
2003Q1,36,2.5,0,0,0,5,15,25,40,10,5,0,,,
2003Q1,37,2.9,0,0,0,0,0,10,70,20,0,0,,,
2003Q1,39,2.8,0,0,0,0,0,14,63,22,1,0,,,
2003Q1,41,2.8,,,,,,,,,,,,,
2003Q1,42,2.8,0,0,0,0,0,30,50,20,0,0,,,
2003Q1,45,,,,,,,,,,,,,,
2003Q1,47,,,,,,,,,,,,,,
2003Q1,49,2.8,0,0,10,10,15,20,20,15,10,0,,,
2003Q1,53,2.6,0,0,0,0,0,20,60,20,0,0,,,
2003Q1,54,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003Q1,56,,,,,,,,,,,,,,
2003Q1,57,,,,,,,,,,,,,,
2003Q1,59,2.9,0,0,5,10,15,20,20,15,10,5,,,
2003Q1,61,2.7,0,0,0,0,5,30,50,15,0,0,,,
2003Q1,63,,,,,,,,,,,,,,
2003Q1,68,2.6,5,6,8,11,13,15,17,13,7,5,,,
2003Q1,70,,,,,,,,,,,,,,
2003Q1,73,,,,,,,,,,,,,,
2003Q1,80,2.7,,,,,,,,,,,,,
2003Q1,84,,,,,,,,,,,,,,
2003Q1,85,2.6,,,,,,,,,,,,,
2003Q1,87,2.7,0,0,0,0,15,20,30,20,15,0,,,
2003Q1,89,2.6,0,0,0,5,15,20,50,5,5,0,,,
2003Q1,90,2.4,0,0,0,0,5,70,25,0,0,0,,,
2003Q1,91,2.3,0,0,0,.3996004,15.48451548,58.84115884,24.27572428,.999001,0,0,,,
2003Q1,92,3,,,,,,,,,,,,,
2003Q1,93,1.9,0,0,0,0,70,30,0,0,0,0,,,
2003Q1,94,2.2,0,0,0,0,30,50,20,0,0,0,,,
2003Q1,95,2.6,2,2,6,9,13,16,17,13,10,12,,,
2003Q1,96,,,,,,,,,,,,,,
2006,1,2.6,0,0,0,10,15,20,25,15,10,5,,,
2006,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2006,5,2,0,0,0,0,15,50,30,5,0,0,,,
2006,7,,,,,,,,,,,,,,
2006,10,,0,0,0,0,5,30,30,30,5,0,,,
2006,11,2.8,0,0,0,0,0,10,70,20,0,0,,,
2006,14,3,,,,,,,,,,,,,
2006,15,2.5,0,0,0,5,10,30,45,5,5,0,,,
2006,19,2.5,0,0,0,0,0,30,70,0,0,0,,,
2006,22,2.8,0,5,5,5,10,25,30,10,5,5,,,
2006,23,2.8,0,0,0,0,10,30,50,10,0,0,,,
2006,24,2.6,0,0,0,5,10,20,30,20,10,5,,,
2006,26,2.7,0,0,0,5,10,20,30,20,10,5,,,
2006,28,2.625,0,0,0,0,15,20,30,20,15,0,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,2.5,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2.7,0,0,0,0,0,10,80,10,0,0,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.7,0,0,5,10,10,25,25,15,5,5,,,
2006,37,2.7,0,0,0,0,0,20,60,20,0,0,,,
2006,39,2.7,0,0,0,0,1,20,54,23,2,0,,,
2006,41,3,,,,,,,,,,,,,
2006,42,2.8,0,0,0,0,0,20,60,20,0,0,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,49,2.5,0,10.1010101,10.1010101,10.1010101,13.13131313,13.13131313,13.13131313,10.1010101,10.1010101,10.1010101,,,
2006,53,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,54,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,2.75,0,5,5,10,20,20,20,10,5,5,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,68,2.3,7,9,10,11,12,13,12,10,9,7,,,
2006,70,2.7,5,5,7,8,10,15,15,15,10,10,,,
2006,73,,,,,,,,,,,,,,
2006,80,,,,,,,,,,,,,,
2006,84,2.5,0,0,0,5,10,25,35,20,5,0,,,
2006,85,2.5,,,,,,,,,,,,,
2006,87,2.5,0,0,0,5,10,30,40,10,5,0,,,
2006,89,2.5,0,0,0,5,15,30,40,5,5,0,,,
2006,90,2.5,0,0,0,0,0,10,80,10,0,0,,,
2006,91,2.7,0,0,0,0,.3,20.9,67.3,11.4,.1,0,,,
2006,92,,,,,,,,,,,,,,
2006,93,2.5,0,0,0,0,0,20,70,10,0,0,,,
2006,94,2.5,0,0,0,10,20,40,20,10,0,0,,,
2006,95,2.7,0,0,7,10,12,13,16,12,12,18,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0
2001,1,8.4,0,0,0,10,45,35,10,0,0,0,0,0,0
2001,3,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,5,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,7,8.25,,,,,,,,,,,,,
2001,10,8.7,0,0,0,0,20,60,20,0,0,0,0,0,0
2001,11,8.3,0,0,0,10,60,30,0,0,0,0,0,0,0
2001,14,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,15,8.5,0,0,0,0,30,60,10,0,0,0,0,0,0
2001,19,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2001,22,8.4,0,0,5,20,40,30,5,0,0,0,0,0,0
2001,23,8.5,0,0,0,0,40,50,10,0,0,0,0,0,0
2001,24,8.3,0,0,0,5,70,25,0,0,0,0,0,0,0
2001,26,8.4,0,0,0,5,50,45,0,0,0,0,0,0,0
2001,28,8.4,0,0,0,10,40,40,10,0,0,0,0,0,0
2001,29,8.4,0,0,0,10,70,20,0,0,0,0,0,0,0
2001,30,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,31,8.3,,,,,,,,,,,,,
2001,32,8.3,0,0,0,5,50,40,5,0,0,0,0,0,0
2001,33,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,35,8.6,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,36,8.7,0,0,0,0,15,45,30,10,0,0,0,0,0
2001,37,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,39,8.35,0,0,0,0,70,30,0,0,0,0,0,0,0
2001,41,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,42,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,45,8.5,0,0,0,0,25,75,0,0,0,0,0,0,0
2001,47,,,,,,,,,,,,,,
2001,49,8.4,0,0,0,10,70,20,0,0,0,0,0,0,0
2001,53,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,54,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,56,8.3,0,0,0,10,60,30,0,0,0,0,0,0,0
2001,57,8.3,0,0,0,0,100,0,0,0,0,0,0,0,0
2001,59,8.4,0,0,0,30,40,30,0,0,0,0,0,0,0
2001,61,8.5,0,0,0,0,40,40,20,0,0,0,0,0,0
2001,63,,,,,,,,,,,,,,
2001,68,8.1,1,3,8,15,23,15,8,7,6,5,4,3,2
2001,70,8.4,0,0,0,15,40,30,15,0,0,0,0,0,0
2001,73,8.1,0,0,0,20,70,10,0,0,0,0,0,0,0
2001,80,8.5,.01994615,.39892291,3.50054852,14.98952827,30.95641767,30.95641767,15.25880124,3.50054852,.39892291,.01994615,0,0,0
2001,84,,,,,,,,,,,,,,
2001,85,8.6,0,0,0,0,20,40,30,10,0,0,0,0,0
2001,87,8.4,0,0,0,5,50,40,5,0,0,0,0,0,0
2001,89,8.3,0,0,0,20,60,20,0,0,0,0,0,0,0
2001,90,8.3,0,0,0,5,85,10,0,0,0,0,0,0,0
2001,91,8.1,0,0,2.3,34.7,53.9,9,.1,0,0,0,0,0,0
2001,92,8.3,0,0,0,0,84.13,15.87,0,0,0,0,0,0,0
2001,93,8.6,0,0,0,0,0,70,30,0,0,0,0,0,0
2001,94,8.4,0,0,0,0,15,70,15,0,0,0,0,0,0
2001,95,8.3,0,0,0,13,57,30,0,0,0,0,0,0,0
2001,96,8.4,0,0,0,0,55,40,5,0,0,0,0,0,0
2002,1,8.3,0,0,0,25,40,30,5,0,0,0,0,0,0
2002,3,8.2,0,0,0,30,50,20,0,0,0,0,0,0,0
2002,5,8.4,0,0,0,0,50,30,20,0,0,0,0,0,0
2002,7,8,,,,,,,,,,,,,
2002,10,8.2,0,0,0,30,50,10,10,0,0,0,0,0,0
2002,11,8,0,0,5,30,60,5,0,0,0,0,0,0,0
2002,14,8.6,0,0,0,0,40,60,0,0,0,0,0,0,0
2002,15,8.5,0,0,0,5,35,50,10,0,0,0,0,0,0
2002,19,8.2,0,0,0,0,90,10,0,0,0,0,0,0,0
2002,22,8.4,0,0,2,13,35,35,10,5,0,0,0,0,0
2002,23,8.1,0,0,0,30,50,20,0,0,0,0,0,0,0
2002,24,8,0,0,5,35,45,10,5,0,0,0,0,0,0
2002,26,8.1,0,0,0,20,50,25,5,0,0,0,0,0,0
2002,28,8,0,0,20,30,30,20,0,0,0,0,0,0,0
2002,29,8.2,0,0,0,15,70,15,0,0,0,0,0,0,0
2002,30,8.3,0,0,0,0,80,20,0,0,0,0,0,0,0
2002,31,8.1,,,,,,,,,,,,,
2002,32,8,0,0,5,30,35,25,5,0,0,0,0,0,0
2002,33,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,35,,,,,,,,,,,,,,
2002,36,8.4,0,0,0,5,40,35,20,0,0,0,0,0,0
2002,37,8,0,0,0,10,80,10,0,0,0,0,0,0,0
2002,39,8.4,0,0,0,3,57,38,2,0,0,0,0,0,0
2002,41,7.9,0,0,0,70,30,0,0,0,0,0,0,0,0
2002,42,8.1,0,0,0,30,50,20,0,0,0,0,0,0,0
2002,45,8.1,0,0,0,25,75,0,0,0,0,0,0,0,0
2002,47,,,,,,,,,,,,,,
2002,49,8,0,0,20,30,30,20,0,0,0,0,0,0,0
2002,53,8.1,0,0,0,10,60,30,0,0,0,0,0,0,0
2002,54,8.1,0,0,0,20,50,30,0,0,0,0,0,0,0
2002,56,7.8,0,0,10,50,30,10,0,0,0,0,0,0,0
2002,57,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,59,8.2,0,0,10,20,40,20,10,0,0,0,0,0,0
2002,61,8.4,0,0,0,10,40,40,10,0,0,0,0,0,0
2002,63,,,,,,,,,,,,,,
2002,68,7.8,2,4,11,16,13,12,9,8,7,6,5,4,3
2002,70,8.4,0,0,5,15,35,25,15,5,0,0,0,0,0
2002,73,7.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,80,8.3,3.08,5.77,11.45,17.46,20.45,18.41,12.73,6.76,2.76,.87,.21,.04,.01
2002,84,,,,,,,,,,,,,,
2002,85,8.9,0,0,0,4.76190476,14.28571429,28.57142857,33.33333333,14.28571429,4.76190476,0,0,0,0
2002,87,7.9,0,0,0,30,40,30,0,0,0,0,0,0,0
2002,89,7.9,0,5,35,50,10,0,0,0,0,0,0,0,0
2002,90,7.7,0,0,10,80,10,0,0,0,0,0,0,0,0
2002,91,8.6,0,0,1.4014014,10.11011011,30.63063063,36.73673674,17.61761762,3.3033033,.2002002,0,0,0,0
2002,92,8,0,3.34,12.53,27.52,31.37,18.57,5.7,.9,.07,0,0,0,0
2002,93,8.2,0,0,0,0,70,30,0,0,0,0,0,0,0
2002,94,8.7,0,0,0,0,20,60,20,0,0,0,0,0,0
2002,95,8.1,0,0,17,23,35,17,8,0,0,0,0,0,0
2002,96,8,0,0,0,30,40,25,5,0,0,0,0,0,0
2002May,1,8.3,0,0,10,20,30,30,10,0,0,0,0,0,0
2002May,3,8.2,0,0,0,30,50,20,0,0,0,0,0,0,0
2002May,5,8.3,0,0,0,0,50,50,0,0,0,0,0,0,0
2002May,7,7.8,,,,,,,,,,,,,
2002May,10,,,,,,,,,,,,,,
2002May,11,8.1,0,0,0,35,60,5,0,0,0,0,0,0,0
2002May,14,8.7,0,0,0,0,30,60,10,0,0,0,0,0,0
2002May,15,8.5,0,0,0,5,35,50,10,0,0,0,0,0,0
2002May,19,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2002May,22,8.5,0,0,2,13,36,36,10,3,0,0,0,0,0
2002May,23,8.2,0,0,0,10,50,40,0,0,0,0,0,0,0
2002May,24,8,0,0,5,35,45,10,5,0,0,0,0,0,0
2002May,26,8.3,0,0,0,10,50,30,10,0,0,0,0,0,0
2002May,28,8.2,0,0,10,20,40,20,10,0,0,0,0,0,0
2002May,29,,,,,,,,,,,,,,
2002May,30,,,,,,,,,,,,,,
2002May,31,8.2,,,,,,,,,,,,,
2002May,32,8,0,0,5,30,35,25,5,0,0,0,0,0,0
2002May,33,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002May,35,8.2,0,0,0,20,60,20,0,0,0,0,0,0,0
2002May,36,8.1,0,0,10,20,40,20,10,0,0,0,0,0,0
2002May,37,8.2,0,0,0,10,80,10,0,0,0,0,0,0,0
2002May,39,8.6,0,0,0,1,32,62,5,0,0,0,0,0,0
2002May,41,7.9,,,,,,,,,,,,,
2002May,42,8.2,0,0,0,30,50,20,0,0,0,0,0,0,0
2002May,45,,,,,,,,,,,,,,
2002May,47,,,,,,,,,,,,,,
2002May,49,8.2,0,0,10,20,40,20,10,0,0,0,0,0,0
2002May,53,8.3,0,0,0,0,70,30,0,0,0,0,0,0,0
2002May,54,8.3,0,0,0,20,50,30,0,0,0,0,0,0,0
2002May,56,8,0,15,40,40,5,0,0,0,0,0,0,0,0
2002May,57,,,,,,,,,,,,,,
2002May,59,8.2,0,0,10,20,40,20,10,0,0,0,0,0,0
2002May,61,8.4,0,0,0,10,40,40,10,0,0,0,0,0,0
2002May,63,,,,,,,,,,,,,,
2002May,68,7.8,2,4,11,16,13,12,9,8,7,6,5,4,3
2002May,70,,,,,,,,,,,,,,
2002May,73,,,,,,,,,,,,,,
2002May,80,8.3,,,,,,,,,,,,,
2002May,84,,,,,,,,,,,,,,
2002May,85,,,,,,,,,,,,,,
2002May,87,8,0,0,5,25,40,30,0,0,0,0,0,0,0
2002May,89,7.9,0,5,35,50,10,0,0,0,0,0,0,0,0
2002May,90,7.8,0,0,5,80,15,0,0,0,0,0,0,0,0
2002May,91,8.4,0,0,.5005005,12.11211211,48.64864865,34.43443443,4.2042042,.1001001,0,0,0,0,0
2002May,92,8,0,1.38986101,10.1189881,30.56694331,36.73632637,17.58824118,3.33966603,.249975,.009999,0,0,0,0
2002May,93,8.4,0,0,0,0,70,30,0,0,0,0,0,0,0
2002May,94,8.5,0,0,0,0,30,60,10,0,0,0,0,0,0
2002May,95,8.2,0,0,12,21,34,20,13,0,0,0,0,0,0
2002May,96,8.1,0,0,0,30,40,25,5,0,0,0,0,0,0
2003,1,7.8,0,3,15,35,35,10,2,0,0,0,0,0,0
2003,3,7.9,0,0,10,50,30,10,0,0,0,0,0,0,0
2003,5,8.3,0,0,0,0,50,30,20,0,0,0,0,0,0
2003,7,,,,,,,,,,,,,,
2003,10,,,,,,,,,,,,,,
2003,11,,,,,,,,,,,,,,
2003,14,8,0,0,0,30,50,20,0,0,0,0,0,0,0
2003,15,8.3,0,0,0,10,40,40,10,0,0,0,0,0,0
2003,19,7.6,0,0,10,90,0,0,0,0,0,0,0,0,0
2003,22,8.2,0,0,2,15,33,33,12,5,0,0,0,0,0
2003,23,7.8,0,0,10,40,40,10,0,0,0,0,0,0,0
2003,24,7.6,0,5,25,40,25,5,0,0,0,0,0,0,0
2003,26,7.7,0,5,15,50,25,5,0,0,0,0,0,0,0
2003,28,,,,,,,,,,,,,,
2003,29,,,,,,,,,,,,,,
2003,30,8,0,0,0,20,80,0,0,0,0,0,0,0,0
2003,31,7.8,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,7.5,0,0,50,50,0,0,0,0,0,0,0,0,0
2003,35,,,,,,,,,,,,,,
2003,36,8.2,0,0,0,5,40,35,20,0,0,0,0,0,0
2003,37,7.4,0,0,50,50,0,0,0,0,0,0,0,0,0
2003,39,8,0,0,0,36,54,10,0,0,0,0,0,0,0
2003,41,7.3,0,0,80,20,0,0,0,0,0,0,0,0,0
2003,42,7.8,0,0,30,40,30,0,0,0,0,0,0,0,0
2003,45,,,,,,,,,,,,,,
2003,47,,,,,,,,,,,,,,
2003,49,7.5,,,,,,,,,,,,,
2003,53,7.7,0,0,0,70,30,0,0,0,0,0,0,0,0
2003,54,7.7,0,0,0,50,30,20,0,0,0,0,0,0,0
2003,56,,,,,,,,,,,,,,
2003,57,7.7,0,0,20,80,0,0,0,0,0,0,0,0,0
2003,59,8,0,5,10,20,30,20,10,5,0,0,0,0,0
2003,61,7.9,0,0,0,40,40,20,0,0,0,0,0,0,0
2003,63,,,,,,,,,,,,,,
2003,68,7.5,3,9,11,14,11,10,9,8,7,6,5,4,3
2003,70,8,0,5,10,20,20,20,15,10,0,0,0,0,0
2003,73,7.8,0,0,0,70,30,0,0,0,0,0,0,0,0
2003,80,8.3,,,,,,,,,,,,,
2003,84,,,,,,,,,,,,,,
2003,85,9,,,,,,,,,,,,,
2003,87,7.5,0,0,20,30,30,20,0,0,0,0,0,0,0
2003,89,7.5,5,5,35,50,5,0,0,0,0,0,0,0,0
2003,90,7.3,0,5.26315789,73.68421053,21.05263158,0,0,0,0,0,0,0,0,0
2003,91,8.6,0,0,0,.6,33.2,61.4,4.8,0,0,0,0,0,0
2003,92,7.9,0,10.56105611,16.03160316,23.40234023,23.40234023,15.95159516,7.61076108,2.42024202,.53005301,.080008,.010001,0,0
2003,93,8,0,0,0,10,70,20,0,0,0,0,0,0,0
2003,94,8.6,0,0,0,5,20,50,20,5,0,0,0,0,0
2003,95,7.8,0,11,19,31,20,13,6,0,0,0,0,0,0
2003,96,7.9,0,0,0,35,35,25,5,0,0,0,0,0,0
2003May,1,8,0,5,15,25,30,25,0,0,0,0,0,0,0
2003May,3,7.9,0,0,10,50,30,10,0,0,0,0,0,0,0
2003May,5,8.3,0,0,0,0,50,40,10,0,0,0,0,0,0
2003May,7,,,,,,,,,,,,,,
2003May,10,,,,,,,,,,,,,,
2003May,11,,,,,,,,,,,,,,
2003May,14,8.2,0,0,10,20,40,20,10,0,0,0,0,0,0
2003May,15,8.4,0,0,0,5,40,50,5,0,0,0,0,0,0
2003May,19,7.5,0,0,20,80,0,0,0,0,0,0,0,0,0
2003May,22,8.2,0,0,2,15,33,33,12,5,0,0,0,0,0
2003May,23,7.8,0,0,10,40,40,10,0,0,0,0,0,0,0
2003May,24,7.6,0,5,25,40,25,5,0,0,0,0,0,0,0
2003May,26,7.9,0,0,15,50,30,5,0,0,0,0,0,0,0
2003May,28,,,,,,,,,,,,,,
2003May,29,,,,,,,,,,,,,,
2003May,30,,,,,,,,,,,,,,
2003May,31,7.8,,,,,,,,,,,,,
2003May,32,,,,,,,,,,,,,,
2003May,33,7.5,0,0,50,50,0,0,0,0,0,0,0,0,0
2003May,35,,,,,,,,,,,,,,
2003May,36,8,0,0,10,25,35,20,10,0,0,0,0,0,0
2003May,37,7.5,0,0,50,50,0,0,0,0,0,0,0,0,0
2003May,39,8.1,0,0,0,30,65,5,0,0,0,0,0,0,0
2003May,41,7.4,,,,,,,,,,,,,
2003May,42,7.8,0,0,30,40,30,0,0,0,0,0,0,0,0
2003May,45,,,,,,,,,,,,,,
2003May,47,,,,,,,,,,,,,,
2003May,49,7.6,9.09090909,18.18181818,27.27272727,27.27272727,18.18181818,0,0,0,0,0,0,0,0
2003May,53,7.9,0,0,0,60,40,0,0,0,0,0,0,0,0
2003May,54,8,0,0,0,50,40,10,0,0,0,0,0,0,0
2003May,56,,,,,,,,,,,,,,
2003May,57,,,,,,,,,,,,,,
2003May,59,8,0,5,10,20,30,20,10,5,0,0,0,0,0
2003May,61,7.9,0,0,0,40,40,20,0,0,0,0,0,0,0
2003May,63,,,,,,,,,,,,,,
2003May,68,7.6,3,9,11,14,11,10,9,8,7,6,5,4,3
2003May,70,,,,,,,,,,,,,,
2003May,73,,,,,,,,,,,,,,
2003May,80,8.3,,,,,,,,,,,,,
2003May,84,,,,,,,,,,,,,,
2003May,85,,,,,,,,,,,,,,
2003May,87,7.8,0,0,20,40,30,10,0,0,0,0,0,0,0
2003May,89,7.5,5,5,35,50,5,0,0,0,0,0,0,0,0
2003May,90,7.4,0,5,85,10,0,0,0,0,0,0,0,0,0
2003May,91,8.2,0,0,2.3,26.1,52,18.5,1.1,0,0,0,0,0,0
2003May,92,7.9,0,7.65846831,16.09678064,26.24475105,26.24475105,16.09678064,6.04879024,1.38972206,.19996001,.019996,0,0,0
2003May,93,8.1,0,0,0,20,70,10,0,0,0,0,0,0,0
2003May,94,8.7,0,0,0,0,15,70,15,0,0,0,0,0,0
2003May,95,7.9,0,10,17,30,20,14,9,0,0,0,0,0,0
2003May,96,,,,,,,,,,,,,,
2006,1,6.5,55,20,15,7,3,0,0,0,0,0,0,0,0
2006,3,6.9,10,20,30,10,10,10,10,0,0,0,0,0,0
2006,5,8,0,0,0,5,55,40,0,0,0,0,0,0,0
2006,7,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,6.5,,,,,,,,,,,,,
2006,15,8.25,0,0,5,20,40,25,10,0,0,0,0,0,0
2006,19,7,0,20,80,0,0,0,0,0,0,0,0,0,0
2006,22,7.3,5,15,20,20,20,10,4,3,1,1,1,0,0
2006,23,6.5,10,50,30,10,0,0,0,0,0,0,0,0,0
2006,24,6.4,40,30,15,10,5,0,0,0,0,0,0,0,0
2006,26,7,0,15,40,20,15,10,0,0,0,0,0,0,0
2006,28,,,,,,,,,,,,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,6.5,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,7,0,50,50,0,0,0,0,0,0,0,0,0,0
2006,35,,,,,,,,,,,,,,
2006,36,7.5,0,5,20,25,25,20,5,0,0,0,0,0,0
2006,37,6.5,0,50,50,0,0,0,0,0,0,0,0,0,0
2006,39,7.3,6,17,36,23,14,4,0,0,0,0,0,0,0
2006,41,5.6,,,,,,,,,,,,,
2006,42,6.5,30,50,20,0,0,0,0,0,0,0,0,0,0
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,49,6.3,50,20,10,10,10,0,0,0,0,0,0,0,0
2006,53,7,0,20,60,20,0,0,0,0,0,0,0,0,0
2006,54,,,,,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,7,10.52631579,15.78947368,21.05263158,15.78947368,15.78947368,15.78947368,5.26315789,0,0,0,0,0,0
2006,61,,,,,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,68,7,4,7,12,10,10,9,9,8,8,7,7,5,4
2006,70,6.5,20,10,10,10,10,10,10,5,5,5,5,0,0
2006,73,,,,,,,,,,,,,,
2006,80,,,,,,,,,,,,,,
2006,84,,,,,,,,,,,,,,
2006,85,9,,,,,,,,,,,,,
2006,87,7,0,10.52631579,31.57894737,31.57894737,21.05263158,5.26315789,0,0,0,0,0,0,0
2006,89,6.5,30,50,15,5,0,0,0,0,0,0,0,0,0
2006,90,6.7,5,80,15,0,0,0,0,0,0,0,0,0,0
2006,91,7.8,0,0,11.5,67.3,20.9,.3,0,0,0,0,0,0,0
2006,92,,,,,,,,,,,,,,
2006,93,7.5,0,0,0,80,20,0,0,0,0,0,0,0,0
2006,94,10,0,0,0,5,20,50,20,5,0,0,0,0,0
2006,95,7,29,16,21,20,9,5,0,0,0,0,0,0,0
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2001Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2001,1,2.7,0,0,0,0,5,15,60,20,0,,,,
2001,2,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,3,2.5,0,0,0,0,0,50,50,0,0,,,,
2001,4,2.6,0,0,0,0,0,20,80,0,0,,,,
2001,5,2.6,0,0,0,0,0,20,80,0,0,,,,
2001,9,2.6,0,0,0,0,0,0,100,0,0,,,,
2001,10,2.3,0,0,0,0,0,20,75,5,0,,,,
2001,11,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,15,2.7,0,0,0,0,0,10,90,0,0,,,,
2001,17,2.3,0,0,0,0,15,55,30,0,0,,,,
2001,19,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,22,2.6,0,0,0,0,5,35,55,5,0,,,,
2001,24,2.6,0,0,0,0,0,2.5,95,2.5,0,,,,
2001,26,2.6,0,0,0,0,0,10,90,0,0,,,,
2001,28,2.6,0,0,0,0,0,40,60,0,0,,,,
2001,29,2.7,0,0,0,0,0,5,90,5,0,,,,
2001,30,2.6,0,0,0,35,65,0,0,0,0,,,,
2001,31,2.6,,,,,,,,,,,,,
2001,32,2.6,0,0,0,0,0,10,90,0,0,,,,
2001,33,2.5,0,0,0,0,0,50,50,0,0,,,,
2001,35,2.6,0,0,0,0,0,20,80,0,0,,,,
2001,36,2.6,0,0,0,0,5,40,50,5,0,,,,
2001,37,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,39,2.6,0,0,0,0,0,2,98,0,0,,,,
2001,40,2.6,0,0,0,0,0,0,100,0,0,,,,
2001,41,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,42,2.6,0,0,0,0,0,10,80,10,0,,,,
2001,45,2.6,0,0,0,0,0,0,100,0,0,,,,
2001,47,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,48,2.7,0,0,0,0,0,30,70,0,0,,,,
2001,50,2.6,0,0,0,0,0,10,90,0,0,,,,
2001,53,2.7,0,0,0,0,0,10,90,0,0,,,,
2001,54,2.1,0,0,0,0,20,70,10,0,0,,,,
2001,57,2.6,0,0,0,0,0,5,95,0,0,,,,
2001,61,2.7,0,0,0,0,0,25,75,0,0,,,,
2001,62,2.5,0,0,0,0,0,40,60,0,0,,,,
2001,63,2.7,0,0,0,0,0,0,100,0,0,,,,
2001,64,2.6,0,0,0,0,0,30,70,0,0,,,,
2001,68,2.7,1,3,8,9,11,12,41,12,3,,,,
2001,71,2.6,0,0,0,0,0,3,95,2,0,,,,
2001,72,2.8,0,0,0,0,0,0,95,5,0,,,,
2001,73,2.6,0,0,0,0,0,40,60,0,0,,,,
2001,76,2.7,0,0,0,0,0,5,90,5,0,,,,
2001,80,2.8,0,0,0,0,.23,14.21,61.58,23.31,.67,,,,
2001,85,2.6,0,0,0,0,0,0,100,0,0,,,,
2001,87,2.6,0,0,0,0,10,40,45,5,0,,,,
2001,89,2.7,0,0,0,0,0,25,50,25,0,,,,
2001,90,2.7,0,0,0,0,0,5,95,0,0,,,,
2001,91,2.2,0,.1,3.9,26.8,46.5,20.4,2.2,.1,0,,,,
2001,92,2.7,0,0,0,0,0,.13,97.59,2.28,0,,,,
2001,93,2.4,0,0,0,0,0,50,50,0,0,,,,
2001,94,2.6,0,0,0,0,0,10,80,10,0,,,,
2001,95,2.6,0,0,0,0,0,15,85,0,0,,,,
2001,96,2.7,0,0,0,0,0,5,90,5,0,,,,
2002,1,1.9,0,0,0,20,35,25,15,5,0,,,,
2002,2,2,0,0,0,0,30,40,30,0,0,,,,
2002,3,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,4,1.6,0,0,0,25,60,15,0,0,0,,,,
2002,5,1.7,0,0,0,30,60,10,0,0,0,,,,
2002,9,1.8,0,0,0,0,60,40,0,0,0,,,,
2002,10,1.6,0,0,0,13,75,12,0,0,0,,,,
2002,11,1.3,0,0,10,60,30,0,0,0,0,,,,
2002,15,2,0,0,0,0,45,40,15,0,0,,,,
2002,17,2,0,0,5,10,30,40,10,5,0,,,,
2002,19,2,0,0,0,0,35,65,0,0,0,,,,
2002,22,1.5,0,6,10,30,30,10,7,5,2,,,,
2002,24,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,26,1.6,0,0,10,20,40,20,10,0,0,,,,
2002,28,1.2,0,0,20,70,10,0,0,0,0,,,,
2002,29,1.7,0,0,0,25,60,15,0,0,0,,,,
2002,30,1.6,0,0,0,50,50,0,0,0,0,,,,
2002,31,1.7,0,0,0,25,50,25,0,0,0,,,,
2002,32,1.6,0,0,10,20,35,20,10,5,0,,,,
2002,33,2,0,0,0,0,40,60,0,0,0,,,,
2002,35,1.7,0,0,0,10,70,20,0,0,0,,,,
2002,36,2.1,0,0,0,5,35,40,15,5,0,,,,
2002,37,1.7,0,0,0,0,80,20,0,0,0,,,,
2002,39,1.6,0,0,0,30,65,5,0,0,0,,,,
2002,40,1.7,0,0,0,0,100,0,0,0,0,,,,
2002,41,1.8,0,0,0,0,80,20,0,0,0,,,,
2002,42,1.5,0,0,5,40,50,5,0,0,0,,,,
2002,45,1.8,0,0,0,0,50,50,0,0,0,,,,
2002,47,1.8,0,0,0,0,60,40,0,0,0,,,,
2002,48,1.7,0,0,0,20,50,30,0,0,0,,,,
2002,50,1.7,0,0,0,0,70,30,0,0,0,,,,
2002,53,1.6,0,0,0,40,60,0,0,0,0,,,,
2002,54,1.5,0,0,0,30,40,20,10,0,0,,,,
2002,57,1.8,0,0,0,0,80,20,0,0,0,,,,
2002,61,1.3,0,0,10,40,40,10,0,0,0,,,,
2002,62,1.5,0,0,0,30,40,30,0,0,0,,,,
2002,63,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,64,1.9,1,1,3,15,30,30,15,3,2,,,,
2002,68,1.7,2,2,6,20,40,20,6,2,2,,,,
2002,71,1.4,0,2,8,45,35,7,3,0,0,,,,
2002,72,1.8,0,0,10,25,35,20,8,2,0,,,,
2002,73,1.8,0,0,0,0,70,30,0,0,0,,,,
2002,76,1.9,0,0,5,15,50,20,5,4,1,,,,
2002,80,1.9,0,.04,1.44,15.2,42.87,33.1,6.95,.39,.01,,,,
2002,85,1.9,0,0,0,0,91,9,0,0,0,,,,
2002,87,1.4,0,0,10,45,30,15,0,0,0,,,,
2002,89,1.9,0,0,0,0,40,30,20,10,0,,,,
2002,90,2.4,0,0,0,0,10,90,0,0,0,,,,
2002,91,1.9,0,.1,9,53.9,34.7,2.3,0,0,0,,,,
2002,92,2,0,.07017544,1.32330827,10.14536341,30.64661654,36.8320802,17.63408521,3.34837093,0,,,,
2002,93,1.6,0,0,0,20,70,10,0,0,0,,,,
2002,94,2,0,0,0,0,25,50,25,0,0,,,,
2002,95,1.6,0,0,10,30,35,20,5,0,0,,,,
2002,96,2.2,0,0,0,2,23,50,20,5,0,,,,
2002Sep,1,2.2,0,0,5,15,25,25,20,10,0,,,,
2002Sep,2,2,0,0,0,0,30,40,30,0,0,,,,
2002Sep,3,1.6,0,0,0,30,60,10,0,0,0,,,,
2002Sep,4,1.4,0,0,10,40,40,10,0,0,0,,,,
2002Sep,5,1.6,0,0,0,40,60,0,0,0,0,,,,
2002Sep,9,1.8,0,0,0,0,70,30,0,0,0,,,,
2002Sep,10,1.9,,,,,,,,,,,,,
2002Sep,11,1,0,0,40,55,5,0,0,0,0,,,,
2002Sep,15,1.9,0,0,0,10,35,45,10,0,0,,,,
2002Sep,17,1.8,0,0,5,10,40,30,10,5,0,,,,
2002Sep,19,1.7,0,0,0,0,95,5,0,0,0,,,,
2002Sep,22,1.3,0,7,12,36,25,10,6,3,1,,,,
2002Sep,24,1.4,0,0,5,50,40,5,0,0,0,,,,
2002Sep,26,1.3,0,15,20,30,20,10,5,0,0,,,,
2002Sep,28,1,0,0,30,70,0,0,0,0,0,,,,
2002Sep,29,1.5,0,0,0,40,50,10,0,0,0,,,,
2002Sep,30,,,,,,,,,,,,,,
2002Sep,31,1.5,,,,,,,,,,,,,
2002Sep,32,1.5,0,5,10,25,30,15,10,5,0,,,,
2002Sep,33,2,0,0,0,0,50,50,0,0,0,,,,
2002Sep,35,1.8,0,0,0,20,50,30,0,0,0,,,,
2002Sep,36,2,0,0,0,10,20,45,20,5,0,,,,
2002Sep,37,1.9,0,0,0,0,50,50,0,0,0,,,,
2002Sep,39,1.5,0,0,2,43,53,2,0,0,0,,,,
2002Sep,40,1.5,0,0,0,30,70,0,0,0,0,,,,
2002Sep,41,1.6,,,,,,,,,,,,,
2002Sep,42,1.3,0,0,10,60,30,0,0,0,0,,,,
2002Sep,45,,,,,,,,,,,,,,
2002Sep,47,1.5,0,0,0,20,80,0,0,0,0,,,,
2002Sep,48,1.6,0,0,0,30,50,20,0,0,0,,,,
2002Sep,50,1.5,0,0,0,0,70,30,0,0,0,,,,
2002Sep,53,1.4,0,0,0,60,40,0,0,0,0,,,,
2002Sep,54,1.6,0,0,0,30,40,20,10,0,0,,,,
2002Sep,57,1.8,,,,,,,,,,,,,
2002Sep,61,1.1,0,0,10,40,40,10,0,0,0,,,,
2002Sep,62,,,,,,,,,,,,,,
2002Sep,63,1,,,,,,,,,,,,,
2002Sep,64,1.9,1,1,3,15,30,30,15,3,2,,,,
2002Sep,68,1.6,,,,,,,,,,,,,
2002Sep,71,1.2,0,5,15,60,15,5,0,0,0,,,,
2002Sep,72,1.4,0,0,10,35,30,15,8,2,0,,,,
2002Sep,73,1.8,0,0,0,0,70,30,0,0,0,,,,
2002Sep,76,1.7,0,5,10,15,40,15,10,5,0,,,,
2002Sep,80,1.8,,,,,,,,,,,,,
2002Sep,85,1.7,0,0,0,9,89,2,0,0,0,,,,
2002Sep,87,1.1,0,5,20,40,25,10,0,0,0,,,,
2002Sep,89,1.8,0,0,0,5,35,30,20,5,5,,,,
2002Sep,90,2.7,0,0,0,0,0,10,85,5,0,,,,
2002Sep,91,1.9,0,.5005005,12.11211211,48.64864865,34.43443443,4.2042042,.1001001,0,0,,,,
2002Sep,92,1.8,0,6.23441397,10.25561097,17.63300083,22.43349958,21.12427265,14.72360765,7.59559435,0,,,,
2002Sep,93,1.7,0,0,0,20,70,10,0,0,0,,,,
2002Sep,94,2,0,0,0,0,20,70,10,0,0,,,,
2002Sep,95,1.3,0,9,23,31,23,10,4,0,0,,,,
2002Sep,96,2.1,0,0,0,5,20,50,20,5,0,,,,
2003,1,1.8,0,0,10,15,25,25,15,10,0,,,,
2003,2,2,0,0,0,0,30,40,30,0,0,,,,
2003,3,1.9,0,0,0,20,40,30,10,0,0,,,,
2003,4,1.6,0,0,0,25,50,25,0,0,0,,,,
2003,5,1.7,0,0,0,25,65,10,0,0,0,,,,
2003,9,1.8,0,0,0,0,70,30,0,0,0,,,,
2003,10,2,0,0,0,25,50,25,0,0,0,,,,
2003,11,1.5,0,0,0,40,60,0,0,0,0,,,,
2003,15,1.75,0,0,0,10,55,30,5,0,0,,,,
2003,17,2.2,0,0,5,10,20,30,25,10,0,,,,
2003,19,2,0,0,0,0,50,50,0,0,0,,,,
2003,22,1.7,0,5,10,30,35,10,5,3,2,,,,
2003,24,1.8,0,0,0,20,55,25,0,0,0,,,,
2003,26,1.7,0,5,10,20,30,20,10,5,0,,,,
2003,28,1.3,0,0,10,70,20,0,0,0,0,,,,
2003,29,1.5,0,0,0,40,50,10,0,0,0,,,,
2003,30,1.5,0,0,0,50,50,0,0,0,0,,,,
2003,31,1.8,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,2,0,0,0,0,50,50,0,0,0,,,,
2003,35,,,,,,,,,,,,,,
2003,36,1.9,0,0,0,10,30,30,15,10,5,,,,
2003,37,1.9,0,0,0,0,60,40,0,0,0,,,,
2003,39,1.8,0,0,0,15,65,15,5,0,0,,,,
2003,40,,,,,,,,,,,,,,
2003,41,1.8,0,0,0,0,80,20,0,0,0,,,,
2003,42,1.7,0,0,0,20,60,20,0,0,0,,,,
2003,45,1.6,0,0,0,0,60,40,0,0,0,,,,
2003,47,,,,,,,,,,,,,,
2003,48,1.6,0,0,0,30,40,30,0,0,0,,,,
2003,50,1.5,0,0,0,0,50,50,0,0,0,,,,
2003,53,2,0,0,0,0,40,60,0,0,0,,,,
2003,54,1.7,0,0,0,20,50,20,10,0,0,,,,
2003,57,1.7,0,0,0,20,80,0,0,0,0,,,,
2003,61,1.6,0,0,10,25,40,25,0,0,0,,,,
2003,62,1.25,0,0,5,40,30,25,0,0,0,,,,
2003,63,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,64,1.9,1,1,3,15,30,30,15,3,2,,,,
2003,68,1.8,0,1.03092784,1.03092784,3.09278351,16.49484536,61.8556701,14.43298969,1.03092784,1.03092784,,,,
2003,71,1.5,0,5,10,30,35,10,7,3,0,,,,
2003,72,1.5,4,10,15,20,25,15,7,3,1,,,,
2003,73,1.6,0,0,0,0,70,30,0,0,0,,,,
2003,76,1.8,1.00502513,4.0201005,10.05025126,17.5879397,35.1758794,17.5879397,7.53768844,5.02512563,2.01005025,,,,
2003,80,1.8,,,,,,,,,,,,,
2003,85,2.1,0,0,2,12,29,34,18,4,1,,,,
2003,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2003,89,2.1,0,0,0,5,10,40,30,10,5,,,,
2003,90,2.3,0,0,0,0,10,85,5,0,0,,,,
2003,91,2.2,0,0,.2,20.1,69.2,10.5,0,0,0,,,,
2003,92,2,0,1.13601474,4.79991813,14.082489,25.33005834,27.92958756,18.89264149,7.82929076,0,,,,
2003,93,1.8,0,0,0,0,80,20,0,0,0,,,,
2003,94,2.3,0,0,0,0,30,50,20,0,0,,,,
2003,95,1.5,0,10,16,23,23,18,8,2,0,,,,
2003,96,2.1,0,0,5,10,20,30,20,10,5,,,,
2003Sep,1,2,0,0,10,20,20,20,20,10,0,,,,
2003Sep,2,2,0,0,0,10,20,40,20,10,0,,,,
2003Sep,3,1.8,0,0,0,30,30,30,10,0,0,,,,
2003Sep,4,1.6,0,0,10,30,50,10,0,0,0,,,,
2003Sep,5,1.7,0,0,10,30,50,10,0,0,0,,,,
2003Sep,9,1.8,0,0,0,0,70,30,0,0,0,,,,
2003Sep,10,2,,,,,,,,,,,,,
2003Sep,11,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Sep,15,1.75,0,0,0,10,50,35,5,0,0,,,,
2003Sep,17,2,0,0,5,10,20,30,25,10,0,,,,
2003Sep,19,2,0,0,0,0,50,50,0,0,0,,,,
2003Sep,22,1.7,0,5,10,30,35,10,5,3,2,,,,
2003Sep,24,1.9,0,0,0,15,50,30,5,0,0,,,,
2003Sep,26,1.8,5,12.5,20,25,20,12.5,5,0,0,,,,
2003Sep,28,1.5,0,0,0,50,50,0,0,0,0,,,,
2003Sep,29,1.7,0,0,0,25,50,25,0,0,0,,,,
2003Sep,30,,,,,,,,,,,,,,
2003Sep,31,1.8,,,,,,,,,,,,,
2003Sep,32,,,,,,,,,,,,,,
2003Sep,33,2,0,0,0,0,50,50,0,0,0,,,,
2003Sep,35,,,,,,,,,,,,,,
2003Sep,36,2,0,0,5,10,20,30,20,15,0,,,,
2003Sep,37,2.2,0,0,0,0,40,60,0,0,0,,,,
2003Sep,39,1.9,0,0,0,0,6,48,44,2,0,,,,
2003Sep,40,,,,,,,,,,,,,,
2003Sep,41,1.8,,,,,,,,,,,,,
2003Sep,42,1.6,0,0,0,40,60,0,0,0,0,,,,
2003Sep,45,,,,,,,,,,,,,,
2003Sep,47,,,,,,,,,,,,,,
2003Sep,48,1.5,0,0,0,30,40,30,0,0,0,,,,
2003Sep,50,,,,,,,,,,,,,,
2003Sep,53,2,0,0,0,0,50,50,0,0,0,,,,
2003Sep,54,1.6,0,0,0,20,50,20,10,0,0,,,,
2003Sep,57,,,,,,,,,,,,,,
2003Sep,61,1.6,0,0,10,25,40,25,0,0,0,,,,
2003Sep,62,,,,,,,,,,,,,,
2003Sep,63,1.5,,,,,,,,,,,,,
2003Sep,64,1.9,1,1,3,15,30,30,15,3,2,,,,
2003Sep,68,1.7,,,,,,,,,,,,,
2003Sep,71,1.5,0,5,10,30,35,10,7,3,0,,,,
2003Sep,72,1.5,8,10,13,16,20,13,9,6,5,,,,
2003Sep,73,1.5,0,0,0,10,70,20,0,0,0,,,,
2003Sep,76,2,,,,,,,,,,,,,
2003Sep,80,1.9,,,,,,,,,,,,,
2003Sep,85,2,0,0,7.07070707,14.14141414,24.24242424,26.26262626,18.18181818,8.08080808,2.02020202,,,,
2003Sep,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2003Sep,89,2.1,0,0,0,5,10,40,30,10,5,,,,
2003Sep,90,2.3,0,0,0,0,10,80,10,0,0,,,,
2003Sep,91,2.1,0,0,.1,30.7,66.9,2.3,0,0,0,,,,
2003Sep,92,1.8,0,10.55694098,10.92061513,15.73150457,18.51620948,17.77847049,13.93391521,12.56234414,0,,,,
2003Sep,93,1.8,0,0,0,0,80,20,0,0,0,,,,
2003Sep,94,2.4,0,0,0,0,10,70,20,0,0,,,,
2003Sep,95,1.4,0,10.1010101,17.17171717,25.25252525,25.25252525,15.15151515,7.07070707,0,0,,,,
2003Sep,96,,,,,,,,,,,,,,
2006,1,2,0,5,10,15,20,20,15,10,5,,,,
2006,2,2,0,0,0,10,20,40,20,10,0,,,,
2006,3,2,0,0,0,10,40,40,10,0,0,,,,
2006,4,2,0,0,0,15,35,35,15,0,0,,,,
2006,5,1.8,0,0,0,20,70,10,0,0,0,,,,
2006,9,1.8,0,0,0,0,70,30,0,0,0,,,,
2006,10,,,,,,,,,,,,,,
2006,11,1.8,0,0,0,10,60,30,0,0,0,,,,
2006,15,1.75,0,0,5,10,45,30,5,5,0,,,,
2006,17,2,0,0,5,10,25,25,20,10,5,,,,
2006,19,2,0,0,0,0,50,50,0,0,0,,,,
2006,22,1.7,0,5,10,30,35,10,5,4,1,,,,
2006,24,1.9,0,0,5,10,40,30,10,5,0,,,,
2006,26,1.8,2.5,5,10,20,25,20,10,5,2.5,,,,
2006,28,1.5,0,0,0,50,50,0,0,0,0,,,,
2006,29,1.5,0,0,0,30,60,10,0,0,0,,,,
2006,30,,,,,,,,,,,,,,
2006,31,1.8,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,0,0,0,0,50,50,0,0,0,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2,0,0,5,10,25,30,15,10,5,,,,
2006,37,2,0,0,0,0,50,50,0,0,0,,,,
2006,39,1.8,0,0,0,10,20,40,20,10,0,,,,
2006,40,,,,,,,,,,,,,,
2006,41,1.8,,,,,,,,,,,,,
2006,42,1.6,0,0,0,40,60,0,0,0,0,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,1.5,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,53,2,0,0,0,20,60,20,0,0,0,,,,
2006,54,1.5,0,0,0,30,50,10,10,0,0,,,,
2006,57,,,,,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,62,,,,,,,,,,,,,,
2006,63,1.9,0,0,0,33.33333333,33.33333333,33.33333333,0,0,0,,,,
2006,64,2,1,1,3,15,30,30,15,3,2,,,,
2006,68,1.7,1,1,3,15,60,15,3,1,1,,,,
2006,71,1.5,0,5,10,30,35,10,7,3,0,,,,
2006,72,1.6,6,6,10,15,18,15,12,8,10,,,,
2006,73,,,,,,,,,,,,,,
2006,76,2,1,4,5,10,25,30,15,7.5,2.5,,,,
2006,80,1.8,,,,,,,,,,,,,
2006,85,2,,,,,,,,,,,,,
2006,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2006,89,1.8,0,0,5,5,40,25,10,10,5,,,,
2006,90,2,0,0,0,0,15,70,15,0,0,,,,
2006,91,1.8,0,.1,11.4,67.3,20.9,.3,0,0,0,,,,
2006,92,,,,,,,,,,,,,,
2006,93,2,0,0,0,0,30,40,30,0,0,,,,
2006,94,2.2,0,0,0,15,20,30,20,15,0,,,,
2006,95,1.6,0,7,14,21,26,17,11,4,0,,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2001,1,1.7,0,0,0,20,60,20,0,0,0,0,,,
2001,2,1.2,0,0,0,80,20,0,0,0,0,0,,,
2001,3,1.5,0,0,0,50,50,0,0,0,0,0,,,
2001,4,1.5,0,0,0,35,65,0,0,0,0,0,,,
2001,5,1.4,0,0,5,65,30,0,0,0,0,0,,,
2001,9,1.4,0,0,0,70,30,0,0,0,0,0,,,
2001,10,1.7,,,,,,,,,,,,,
2001,11,1.3,0,0,10,70,20,0,0,0,0,0,,,
2001,15,1.6,0,0,0,40,55,5,0,0,0,0,,,
2001,17,1.8,0,5,10,15,40,20,10,0,0,0,,,
2001,19,1.5,0,0,0,35,65,0,0,0,0,0,,,
2001,22,1.5,0,0,10,40,50,0,0,0,0,0,,,
2001,24,1.4,0,0,15,60,20,5,0,0,0,0,,,
2001,26,1.5,0,0,0,60,40,0,0,0,0,0,,,
2001,28,1.6,0,0,0,40,60,0,0,0,0,0,,,
2001,29,1.5,0,0,0,25,75,0,0,0,0,0,,,
2001,30,1.4,0,0,0,65,35,0,0,0,0,0,,,
2001,31,1.3,,,,,,,,,,,,,
2001,32,1.5,0,0,5,40,55,0,0,0,0,0,,,
2001,33,1.5,0,0,0,50,50,0,0,0,0,0,,,
2001,35,1.2,0,0,20,60,20,0,0,0,0,0,,,
2001,36,1.6,0,0,5,25,40,25,5,0,0,0,,,
2001,37,1.5,0,0,0,50,50,0,0,0,0,0,,,
2001,39,1.6,0,0,0,20,80,0,0,0,0,0,,,
2001,40,1.6,0,0,0,0,100,0,0,0,0,0,,,
2001,41,1.6,0,0,0,15,80,5,0,0,0,0,,,
2001,42,1.5,0,0,0,40,60,0,0,0,0,0,,,
2001,45,1.7,0,0,0,0,100,0,0,0,0,0,,,
2001,47,1.5,0,0,0,30,70,0,0,0,0,0,,,
2001,48,1.6,0,0,10,30,50,10,0,0,0,0,,,
2001,50,1.5,0,0,0,50,50,0,0,0,0,0,,,
2001,53,1.6,0,0,0,25,75,0,0,0,0,0,,,
2001,54,1.6,0,0,0,30,70,0,0,0,0,0,,,
2001,57,1.5,0,0,0,50,50,0,0,0,0,0,,,
2001,61,1.6,0,0,0,20,60,20,0,0,0,0,,,
2001,62,1.25,0,0,10,70,20,0,0,0,0,0,,,
2001,63,1.3,0,0,5,80,15,0,0,0,0,0,,,
2001,64,1.4,0,0,0,60,40,0,0,0,0,0,,,
2001,68,1.6,1,1,11,25,35,12,8,5,1,1,,,
2001,71,1.6,0,0,0,15,80,5,0,0,0,0,,,
2001,72,1.4,0,0,10,60,30,0,0,0,0,0,,,
2001,73,1.8,0,0,0,5,65,30,0,0,0,0,,,
2001,76,1.5,0,0,.5,5,30,47.5,15,2,0,0,,,
2001,80,1.7,.009999,.29997,5.20947905,26.89731027,42.89571043,21.28787121,3.24967503,.149985,0,0,,,
2001,85,1.5,0,0,0,0,100,0,0,0,0,0,,,
2001,87,1.5,0,0,10,25,50,10,5,0,0,0,,,
2001,89,1.7,0,0,0,20,60,20,0,0,0,0,,,
2001,90,1.7,0,0,0,20,80,0,0,0,0,0,,,
2001,91,1.7,0,.1,4,26.7,46.5,20.4,2.2,.1,0,0,,,
2001,92,2,0,0,.290029,6.38063806,33.45334533,44.01440144,14.64146415,1.20012001,.020002,0,,,
2001,93,1.5,0,0,0,40,60,0,0,0,0,0,,,
2001,94,1.6,0,0,0,20,70,10,0,0,0,0,,,
2001,95,1.5,0,0,0,50,50,0,0,0,0,0,,,
2001,96,1.6,0,0,0,20,70,10,0,0,0,0,,,
2002,1,1.7,0,0,10,25,30,25,10,0,0,0,,,
2002,2,1.3,0,0,10,40,40,10,0,0,0,0,,,
2002,3,1.2,0,10,20,40,30,0,0,0,0,0,,,
2002,4,1.8,0,0,0,35,50,15,0,0,0,0,,,
2002,5,1.4,0,0,20,60,20,0,0,0,0,0,,,
2002,9,1.6,0,0,0,40,60,0,0,0,0,0,,,
2002,10,1.7,0,0,0,25,50,25,0,0,0,0,,,
2002,11,.9,0,5,60,30,5,0,0,0,0,0,,,
2002,15,2,0,0,5,10,50,25,10,0,0,0,,,
2002,17,2,0,0,5,15,30,35,10,5,0,0,,,
2002,19,1.7,0,0,0,0,100,0,0,0,0,0,,,
2002,22,1,5,10,30,30,20,5,0,0,0,0,,,
2002,24,.8,5,15,40,25,10,5,0,0,0,0,,,
2002,26,1.3,0,0,25,50,25,0,0,0,0,0,,,
2002,28,.6,10,20,70,0,0,0,0,0,0,0,,,
2002,29,1.8,0,0,0,0,90,10,0,0,0,0,,,
2002,30,1.7,0,0,0,35,65,0,0,0,0,0,,,
2002,31,1.6,,,,,,,,,,,,,
2002,32,2.1,0,5,10,15,25,35,10,0,0,0,,,
2002,33,1.8,0,0,0,30,70,0,0,0,0,0,,,
2002,35,1.4,0,10,30,30,20,10,0,0,0,0,,,
2002,36,1.9,0,0,5,10,40,35,10,0,0,0,,,
2002,37,1.7,0,0,0,10,80,10,0,0,0,0,,,
2002,39,1.5,0,0,5,40,55,0,0,0,0,0,,,
2002,40,1.8,0,0,0,0,100,0,0,0,0,0,,,
2002,41,1.7,0,0,0,5,85,10,0,0,0,0,,,
2002,42,1.2,0,0,30,60,10,0,0,0,0,0,,,
2002,45,1.7,0,0,0,0,100,0,0,0,0,0,,,
2002,47,1.1,0,0,40,60,0,0,0,0,0,0,,,
2002,48,1.9,0,0,5,20,40,30,5,0,0,0,,,
2002,50,2,0,0,0,20,70,10,0,0,0,0,,,
2002,53,1.6,0,0,0,30,60,10,0,0,0,0,,,
2002,54,1.5,0,0,0,20,70,10,0,0,0,0,,,
2002,57,1.8,0,0,0,0,60,40,0,0,0,0,,,
2002,61,1.2,0,0,15,40,35,10,0,0,0,0,,,
2002,62,1.5,0,0,0,40,60,0,0,0,0,0,,,
2002,63,1.4,0,0,10,60,30,0,0,0,0,0,,,
2002,64,1.5,1,2,15,30,30,18,4,0,0,0,,,
2002,68,1.6,3,8,10,17,23,12,10,7,6,4,,,
2002,71,1.6,0,0,5,10,55,13,10,7,0,0,,,
2002,72,.2,30,30,20,15,4,1,0,0,0,0,,,
2002,73,2,0,0,0,5,30,60,5,0,0,0,,,
2002,76,1.5,10,10,15,20,20,15,5,2.5,1.5,1,,,
2002,80,1.8,7.54589372,7.22705314,10.76328502,13.74879227,15.07246377,14.17391304,11.43961353,7.92270531,4.70531401,7.40096618,,,
2002,85,1.5,0,0,0,31,67,2,0,0,0,0,,,
2002,87,1.5,0,5,10,25,30,20,10,0,0,0,,,
2002,89,1.6,0,0,5,20,40,20,15,0,0,0,,,
2002,90,1.9,0,0,0,10,80,10,0,0,0,0,,,
2002,91,1.5,.6,4.1,19.6,25.7,29.7,15.5,4.2,.6,0,0,,,
2002,92,2.5,,,,,,,,,,,,,
2002,93,1.7,0,0,0,20,80,0,0,0,0,0,,,
2002,94,1.2,0,0,10,50,40,0,0,0,0,0,,,
2002,95,1.4,3.03030303,8.08080808,20.2020202,26.26262626,22.22222222,14.14141414,6.06060606,0,0,0,,,
2002,96,1.5,0,0,5,30,50,15,0,0,0,0,,,
2002Q2,1,1.2,0,5,25,45,20,5,0,0,0,0,,,
2002Q2,2,1.5,0,0,10,40,40,10,0,0,0,0,,,
2002Q2,3,1.3,0,10,20,30,30,10,0,0,0,0,,,
2002Q2,4,1.3,0,0,25,50,25,0,0,0,0,0,,,
2002Q2,5,.8,0,10,60,30,0,0,0,0,0,0,,,
2002Q2,9,1.6,0,0,0,20,70,10,0,0,0,0,,,
2002Q2,10,1,,,,,,,,,,,,,
2002Q2,11,.5,0,40,55,5,0,0,0,0,0,0,,,
2002Q2,15,1.75,0,0,5,10,55,25,5,0,0,0,,,
2002Q2,17,1.5,0,5,10,25,35,20,5,0,0,0,,,
2002Q2,19,2.1,0,0,0,80,20,0,0,0,0,0,,,
2002Q2,22,.9,5,15,35,30,10,5,0,0,0,0,,,
2002Q2,24,.4,25,40,20,10,5,0,0,0,0,0,,,
2002Q2,26,1,0,10,50,30,10,0,0,0,0,0,,,
2002Q2,28,.2,20,70,10,0,0,0,0,0,0,0,,,
2002Q2,29,1.3,,,,,,,,,,,,,
2002Q2,30,,,,,,,,,,,,,,
2002Q2,31,1.1,,,,,,,,,,,,,
2002Q2,32,1.8,0,5,10,15,35,25,10,0,0,0,,,
2002Q2,33,1.9,0,0,0,0,60,40,0,0,0,0,,,
2002Q2,35,,,,,,,,,,,,,,
2002Q2,36,2,0,0,0,10,35,40,15,0,0,0,,,
2002Q2,37,1,0,0,50,50,0,0,0,0,0,0,,,
2002Q2,39,.9,0,5,60,35,0,0,0,0,0,0,,,
2002Q2,40,1.4,0,0,0,70,30,0,0,0,0,0,,,
2002Q2,41,1.4,,,,,,,,,,,,,
2002Q2,42,.7,0,25,50,25,0,0,0,0,0,0,,,
2002Q2,45,,,,,,,,,,,,,,
2002Q2,47,.6,0,20,80,0,0,0,0,0,0,0,,,
2002Q2,48,1.5,0,10,30,40,20,0,0,0,0,0,,,
2002Q2,50,1.3,0,0,0,80,20,0,0,0,0,0,,,
2002Q2,53,1,0,0,30,70,0,0,0,0,0,0,,,
2002Q2,54,1.5,,,,,,,,,,,,,
2002Q2,57,,,,,,,,,,,,,,
2002Q2,61,.8,0,5,30,40,25,0,0,0,0,0,,,
2002Q2,62,,,,,,,,,,,,,,
2002Q2,63,.8,,,,,,,,,,,,,
2002Q2,64,1.2,2,6,20,30,20,18,4,0,0,0,,,
2002Q2,68,1.2,,,,,,,,,,,,,
2002Q2,71,1.3,0,5,15,60,15,5,0,0,0,0,,,
2002Q2,72,-.2,60,25,10,5,0,0,0,0,0,0,,,
2002Q2,73,,,,,,,,,,,,,,
2002Q2,76,1.2,14,11,20,20,18,11,4,1,.5,.5,,,
2002Q2,80,1.7,,,,,,,,,,,,,
2002Q2,85,2,0,0,0,0,72,28,0,0,0,0,,,
2002Q2,87,1.1,0,10,15,35,25,10,5,0,0,0,,,
2002Q2,89,1.4,0,0,5,40,20,20,15,0,0,0,,,
2002Q2,90,2.5,0,0,0,0,0,15,80,5,0,0,,,
2002Q2,91,2,0,0,.2004008,7.41482966,42.38476954,42.38476954,7.41482966,.2004008,0,0,,,
2002Q2,92,2.6,,,,,,,,,,,,,
2002Q2,93,.5,0,20,80,0,0,0,0,0,0,0,,,
2002Q2,94,1,0,0,0,0,30,50,20,0,0,0,,,
2002Q2,95,1,9.57446809,15.95744681,21.27659574,18.08510638,15.95744681,9.57446809,6.38297872,3.19148936,0,0,,,
2002Q2,96,1.2,0,10,25,40,20,5,0,0,0,0,,,
2003,1,2.3,0,0,0,10,20,20,20,20,10,0,,,
2003,2,2.5,0,0,0,0,30,40,30,0,0,0,,,
2003,3,2.8,0,0,0,0,10,20,30,30,10,0,,,
2003,4,2.8,0,0,0,0,10,25,50,15,0,0,,,
2003,5,2,0,0,10,20,30,40,0,0,0,0,,,
2003,9,2.3,0,0,0,0,0,70,30,0,0,0,,,
2003,10,2.3,0,0,0,10,30,50,10,0,0,0,,,
2003,11,2.7,0,0,0,0,0,20,60,20,0,0,,,
2003,15,2.5,0,0,0,0,10,30,55,5,0,0,,,
2003,17,2.5,0,0,5,10,15,25,30,15,0,0,,,
2003,19,2.5,0,0,0,0,0,35,65,0,0,0,,,
2003,22,2.3,0,0,5,15,20,35,18,5,2,0,,,
2003,24,2.2,0,0,5,10,15,40,15,10,5,0,,,
2003,26,2.3,0,0,0,10,25,40,20,5,0,0,,,
2003,28,2.7,0,0,0,10,10,20,50,10,0,0,,,
2003,29,,0,0,10,80,10,0,0,0,0,0,,,
2003,30,2.7,0,0,0,0,0,30,60,10,0,0,,,
2003,31,3.4,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,2,0,0,0,0,50,50,0,0,0,0,,,
2003,35,,,,,,,,,,,,,,
2003,36,2.6,0,0,0,5,10,30,40,10,5,0,,,
2003,37,2.5,0,0,0,0,10,60,30,0,0,0,,,
2003,39,2.7,0,0,0,0,5,10,70,15,0,0,,,
2003,40,,,,,,,,,,,,,,
2003,41,2.8,0,0,0,0,0,10,70,20,0,0,,,
2003,42,2.8,0,0,0,0,0,20,60,20,0,0,,,
2003,45,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003,47,,,,,,,,,,,,,,
2003,48,,,,,,,,,,,,,,
2003,50,,0,0,0,0,30,30,40,0,0,0,,,
2003,53,2.6,0,0,0,0,0,40,60,0,0,0,,,
2003,54,2.3,0,0,0,0,20,60,20,0,0,0,,,
2003,57,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003,61,3,0,0,0,0,10,35,40,15,0,0,,,
2003,62,2.25,0,0,0,0,25,50,25,0,0,0,,,
2003,63,2.9,0,0,0,5.55555556,5.55555556,33.33333333,38.88888889,16.66666667,0,0,,,
2003,64,2.4,0,1,1,3,10,35,35,12,3,0,,,
2003,68,2.8,3,7,8,8,10,13,18,15,10,8,,,
2003,71,2.7,0,0,5,7,8,10,40,10,5,15,,,
2003,72,2.3,3,2,5,8,10,25,20,15,7,5,,,
2003,73,2.2,0,0,0,0,15,80,5,0,0,0,,,
2003,76,3,3.5,1.5,2.5,5,12.5,15,20,20,10,10,,,
2003,80,2.5,,,,,,,,,,,,,
2003,85,2.7,0,0,0,0,1.8,25.2,53.7,18.4,.9,0,,,
2003,87,2.5,0,0,0,0,15,25,45,15,0,0,,,
2003,89,2.5,0,0,5,5,15,20,40,10,5,0,,,
2003,90,2.6,0,0,0,0,0,15,80,5,0,0,,,
2003,91,2.5,0,0,0,0,1.9,48.1,48.1,1.9,0,0,,,
2003,92,2.9,,,,,,,,,,,,,
2003,93,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003,94,2.5,0,0,0,0,0,30,50,20,0,0,,,
2003,95,2.2,2.04081633,4.08163265,8.16326531,12.24489796,15.30612245,20.40816327,15.30612245,11.2244898,7.14285714,4.08163265,,,
2003,96,2,0,0,0,10,25,35,25,5,0,0,,,
2003Q2,1,1.8,0,0,15,20,25,25,10,5,0,0,,,
2003Q2,2,2.5,0,0,0,0,30,40,30,0,0,0,,,
2003Q2,3,2.8,0,0,0,0,10,20,30,20,20,0,,,
2003Q2,4,3,0,0,0,0,10,20,30,30,10,0,,,
2003Q2,5,1.7,0,10,10,30,40,10,0,0,0,0,,,
2003Q2,9,2.3,0,0,0,0,10,60,30,0,0,0,,,
2003Q2,10,2,,,,,,,,,,,,,
2003Q2,11,2.7,0,0,0,0,0,20,60,20,0,0,,,
2003Q2,15,2.25,0,0,0,5,10,35,45,5,0,0,,,
2003Q2,17,2.3,0,0,5,10,25,35,15,10,0,0,,,
2003Q2,19,2.4,0,0,0,0,0,60,40,0,0,0,,,
2003Q2,22,2,0,0,5,15,20,35,20,5,0,0,,,
2003Q2,24,2.4,0,0,0,5,15,45,30,5,0,0,,,
2003Q2,26,2.5,0,0,0,0,20,40,30,10,0,0,,,
2003Q2,28,2.9,0,0,0,10,10,20,50,10,0,0,,,
2003Q2,29,,,,,,,,,,,,,,
2003Q2,30,,,,,,,,,,,,,,
2003Q2,31,3.4,,,,,,,,,,,,,
2003Q2,32,,,,,,,,,,,,,,
2003Q2,33,2,0,0,0,0,50,50,0,0,0,0,,,
2003Q2,35,,,,,,,,,,,,,,
2003Q2,36,2.4,0,0,0,0,10,35,35,15,5,0,,,
2003Q2,37,2,0,0,0,0,50,50,0,0,0,0,,,
2003Q2,39,2.7,0,0,0,0,0,20,60,20,0,0,,,
2003Q2,40,,,,,,,,,,,,,,
2003Q2,41,2.8,,,,,,,,,,,,,
2003Q2,42,3,0,0,0,0,0,10,40,50,0,0,,,
2003Q2,45,,,,,,,,,,,,,,
2003Q2,47,,,,,,,,,,,,,,
2003Q2,48,2.7,0,0,0,5,10,30,40,15,0,0,,,
2003Q2,50,2,0,0,0,0,0,50,50,0,0,0,,,
2003Q2,53,2.6,0,0,0,0,0,30,70,0,0,0,,,
2003Q2,54,2,,,,,,,,,,,,,
2003Q2,57,,,,,,,,,,,,,,
2003Q2,61,3,0,0,0,0,5,30,45,20,0,0,,,
2003Q2,62,,,,,,,,,,,,,,
2003Q2,63,3,,,,,,,,,,,,,
2003Q2,64,1.8,2,6,20,30,20,18,4,0,0,0,,,
2003Q2,68,2.9,,,,,,,,,,,,,
2003Q2,71,2.7,0,0,5,7,8,10,40,10,5,15,,,
2003Q2,72,2.2,3,2,5,8,10,25,20,15,7,5,,,
2003Q2,73,,,,,,,,,,,,,,
2003Q2,76,3.2,2,2,3,3,5,15,17.5,25,17.5,10,,,
2003Q2,80,2.5,,,,,,,,,,,,,
2003Q2,85,2.8,0,0,0,0,33,64,3,0,0,0,,,
2003Q2,87,2.7,0,0,0,0,15,20,30,20,15,0,,,
2003Q2,89,2.2,0,0,5,5,15,20,40,10,5,0,,,
2003Q2,90,2.4,0,0,0,0,5,70,25,0,0,0,,,
2003Q2,91,2.3,0,0,0,.3996004,15.48451548,58.84115884,24.27572428,.999001,0,0,,,
2003Q2,92,2.9,,,,,,,,,,,,,
2003Q2,93,2,0,0,0,0,50,50,0,0,0,0,,,
2003Q2,94,2.6,0,0,0,0,0,40,50,10,0,0,,,
2003Q2,95,2.3,2.02020202,5.05050505,8.08080808,11.11111111,15.15151515,16.16161616,15.15151515,11.11111111,8.08080808,8.08080808,,,
2003Q2,96,,,,,,,,,,,,,,
2006,1,2.6,0,0,0,10,15,20,25,15,10,5,,,
2006,2,2.5,0,0,0,10,10,20,30,20,10,0,,,
2006,3,2.5,0,0,0,0,10,10,30,30,10,10,,,
2006,4,2.5,0,0,0,0,25,30,30,15,0,0,,,
2006,5,2.3,0,0,0,0,15,50,30,5,0,0,,,
2006,9,2.3,0,0,0,0,20,60,20,0,0,0,,,
2006,10,,,,,,,,,,,,,,
2006,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2006,15,2.6,0,0,0,5,10,30,45,5,5,0,,,
2006,17,2.5,0,0,5,10,15,20,20,15,10,5,,,
2006,19,2.5,0,0,0,0,0,30,70,0,0,0,,,
2006,22,2.7,0,0,2,5,10,20,30,20,10,3,,,
2006,24,2.6,0,0,0,5,10,20,30,20,10,5,,,
2006,26,2.5,0,0,0,0,20,40,30,10,0,0,,,
2006,28,3,0,0,0,10,10,10,20,50,0,0,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,2.5,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2.5,0,0,0,0,50,50,0,0,0,0,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.7,0,0,5,10,10,25,25,15,5,5,,,
2006,37,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,39,2.5,0,0,0,0,10,40,40,10,0,0,,,
2006,40,,,,,,,,,,,,,,
2006,41,3,,,,,,,,,,,,,
2006,42,2.7,0,0,0,0,0,20,60,20,0,0,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,53,2,0,0,0,0,0,70,30,0,0,0,,,
2006,54,2.5,0,0,0,0,10,40,40,10,0,0,,,
2006,57,,,,,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,62,,,,,,,,,,,,,,
2006,63,2.8,0,0,0,0,5,30,30,30,5,0,,,
2006,64,2.6,0,1,1,3,10,35,35,12,3,0,,,
2006,68,2.5,6,7,8,9,11,12,15,13,10,9,,,
2006,71,2.5,0,0,5,7,8,10,40,10,5,15,,,
2006,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2006,73,,,,,,,,,,,,,,
2006,76,2.5,1.5,1,2.5,5,10,25,25,15,10,5,,,
2006,80,2.5,,,,,,,,,,,,,
2006,85,2.5,,,,,,,,,,,,,
2006,87,2.5,0,0,0,5,10,30,40,10,5,0,,,
2006,89,2.5,0,0,5,5,10,30,40,5,5,0,,,
2006,90,2.5,0,0,0,0,0,10,80,10,0,0,,,
2006,91,2.7,0,0,0,0,.3,20.9,67.3,11.4,.1,0,,,
2006,92,,,,,,,,,,,,,,
2006,93,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,94,2.5,0,0,0,0,10,20,40,20,10,0,,,
2006,95,2.6,1.98019802,2.97029703,7.92079208,10.89108911,11.88118812,13.86138614,17.82178218,11.88118812,10.89108911,9.9009901,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0
2001,1,8.4,0,0,0,10,45,35,10,0,0,0,0,0,0
2001,2,8.4,0,0,0,0,100,0,0,0,0,0,0,0,0
2001,3,8.4,0,0,0,0,70,30,0,0,0,0,0,0,0
2001,4,8.3,0,0,0,0,85,15,0,0,0,0,0,0,0
2001,5,8.8,0,0,0,0,10,85,5,0,0,0,0,0,0
2001,9,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,10,8.8,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,11,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,15,8.4,0,0,0,0,65,35,0,0,0,0,0,0,0
2001,17,8.4,0,0,0,5,65,15,10,5,0,0,0,0,0
2001,19,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2001,22,8.4,0,0,0,5,43,42,10,0,0,0,0,0,0
2001,24,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,26,8.4,0,0,0,0,80,20,0,0,0,0,0,0,0
2001,28,8.4,0,0,0,10,80,10,0,0,0,0,0,0,0
2001,29,8.4,0,0,0,0,95,5,0,0,0,0,0,0,0
2001,30,8.4,,,,,,,,,,,,,
2001,31,8.4,0,0,0,0,70,30,0,0,0,0,0,0,0
2001,32,8.4,0,0,0,0,80,20,0,0,0,0,0,0,0
2001,33,8,0,0,0,10,70,20,0,0,0,0,0,0,0
2001,35,8.7,0,0,0,0,10,80,10,0,0,0,0,0,0
2001,36,8.7,0,0,0,0,15,45,30,10,0,0,0,0,0
2001,37,8.4,0,0,0,0,100,0,0,0,0,0,0,0,0
2001,39,8.4,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,40,,,,,,,,,,,,,,
2001,41,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,42,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,45,8.4,0,0,0,0,80,20,0,0,0,0,0,0,0
2001,47,,,,,,,,,,,,,,
2001,48,8.4,0,0,0,10,50,30,10,0,0,0,0,0,0
2001,50,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,53,8.4,0,0,0,0,80,20,0,0,0,0,0,0,0
2001,54,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,57,8.4,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,61,8.5,0,0,0,0,40,50,10,0,0,0,0,0,0
2001,62,8.25,0,0,0,10,60,30,0,0,0,0,0,0,0
2001,63,8.4,,,,,,,,,,,,,
2001,64,8.4,0,0,0,0,70,30,0,0,0,0,0,0,0
2001,68,8.4,1,1,6,16,30,18,7,6,5,4,3,2,1
2001,71,8.3,0,0,0,2,90,8,0,0,0,0,0,0,0
2001,72,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2001,73,8.2,0,0,0,10,90,0,0,0,0,0,0,0,0
2001,76,8.4,0,0,0,0,90,10,0,0,0,0,0,0,0
2001,80,8.5,.02,.4,3.51,15.03,31.04,31.04,15.03,3.51,.4,.02,0,0,0
2001,85,8.6,0,0,0,0,20,40,30,10,0,0,0,0,0
2001,87,8.4,0,0,0,5,55,35,5,0,0,0,0,0,0
2001,89,8.3,0,0,0,20,60,20,0,0,0,0,0,0,0
2001,90,8.4,0,0,0,0,85,15,0,0,0,0,0,0,0
2001,91,8.4,0,0,1.2012012,14.61461461,44.04404404,33.43343343,6.40640641,.3003003,0,0,0,0,0
2001,92,8.3,0,0,0,0,84.13,15.87,0,0,0,0,0,0,0
2001,93,8.4,0,0,0,0,50,50,0,0,0,0,0,0,0
2001,94,8.5,0,0,0,0,15,70,15,0,0,0,0,0,0
2001,95,8.6,0,0,0,0,25,75,0,0,0,0,0,0,0
2001,96,8.5,0,0,0,0,40,50,10,0,0,0,0,0,0
2002,1,8.5,0,0,0,10,25,30,30,5,0,0,0,0,0
2002,2,8.8,0,0,0,0,0,80,20,0,0,0,0,0,0
2002,3,8.5,0,0,0,0,50,40,10,0,0,0,0,0,0
2002,4,8.3,0,0,0,0,50,50,0,0,0,0,0,0,0
2002,5,9.1,0,0,0,0,0,35,60,5,0,0,0,0,0
2002,9,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2002,10,8.9,0,0,0,0,25,50,25,0,0,0,0,0,0
2002,11,9,0,0,0,0,5,30,60,5,0,0,0,0,0
2002,15,8.7,0,0,0,0,31.81818182,59.09090909,9.09090909,0,0,0,0,0,0
2002,17,8.2,0,0,5,15,40,25,10,5,0,0,0,0,0
2002,19,8.6,0,0,0,0,20,80,0,0,0,0,0,0,0
2002,22,9,0,0,0,5,15,45,25,10,0,0,0,0,0
2002,24,9.1,0,0,0,0,5,20,45,25,5,0,0,0,0
2002,26,8.5,0,0,0,0,15,65,20,0,0,0,0,0,0
2002,28,9,0,0,0,0,0,20,70,10,0,0,0,0,0
2002,29,8.4,0,0,0,0,85,15,0,0,0,0,0,0,0
2002,30,8.6,0,0,0,0,0,85,15,0,0,0,0,0,0
2002,31,8.4,,,,,,,,,,,,,
2002,32,8.3,0,0,0,5,45,35,10,5,0,0,0,0,0
2002,33,9,0,0,0,0,0,50,50,0,0,0,0,0,0
2002,35,8.7,0,0,0,0,20,50,30,0,0,0,0,0,0
2002,36,8.5,0,0,0,0,15,40,35,10,0,0,0,0,0
2002,37,8.3,0,0,0,0,90,10,0,0,0,0,0,0,0
2002,39,8.7,0,0,0,0,10,80,10,0,0,0,0,0,0
2002,40,,,,,,,,,,,,,,
2002,41,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2002,42,8.4,0,0,0,0,70,30,0,0,0,0,0,0,0
2002,45,8.9,0,0,0,0,0,60,40,0,0,0,0,0,0
2002,47,,,,,,,,,,,,,,
2002,48,8.7,0,0,0,0,20,50,30,0,0,0,0,0,0
2002,50,8.8,0,0,0,0,0,80,20,0,0,0,0,0,0
2002,53,8.5,0,0,0,0,20,70,10,0,0,0,0,0,0
2002,54,8.8,0,0,0,0,10,60,30,0,0,0,0,0,0
2002,57,8.2,0,0,0,5,90,5,0,0,0,0,0,0,0
2002,61,8.9,0,0,0,0,5,45,40,10,0,0,0,0,0
2002,62,7.9,0,0,0,50,25,25,0,0,0,0,0,0,0
2002,63,8.8,,,,,,,,,,,,,
2002,64,8.7,0,0,3,10,35,37,10,3,2,0,0,0,0
2002,68,8.6,1.96078431,3.92156863,4.90196078,10.78431373,15.68627451,12.74509804,11.76470588,8.82352941,7.84313725,6.8627451,5.88235294,4.90196078,3.92156863
2002,71,8.3,0,0,5,15,60,15,5,0,0,0,0,0,0
2002,72,8.6,0,0,0,0,30,50,20,0,0,0,0,0,0
2002,73,7.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,76,8.2,0,1,4,10,50,20,10,4,1,0,0,0,0
2002,80,8.5,1.88962208,4.07918416,8.98820236,15.22695461,19.81603679,19.81603679,15.22695461,8.98820236,4.07918416,1.41971606,.37992402,.079984,.009998
2002,85,9.2,0,0,0,0,5,20,40,25,10,0,0,0,0
2002,87,8.9,0,0,0,10,15,40,25,10,0,0,0,0,0
2002,89,7.9,0,5,30,45,15,5,0,0,0,0,0,0,0
2002,90,8.3,0,0,0,0,85,15,0,0,0,0,0,0,0
2002,91,8.6,0,0,3.3,12.5,27.5,31.4,18.6,5.7,.9,.1,0,0,0
2002,92,8.1,0,.82008201,7.26072607,26.38263826,38.12381238,21.95219522,5.01050105,.450045,0,0,0,0,0
2002,93,9.3,0,0,0,0,0,0,85,10,5,0,0,0,0
2002,94,8.6,0,0,0,0,20,60,20,0,0,0,0,0,0
2002,95,8.8,0,0,3.03030303,8.08080808,23.23232323,35.35353535,24.24242424,6.06060606,0,0,0,0,0
2002,96,8.7,0,0,0,5,15,35,30,10,5,0,0,0,0
2002Aug,1,8.5,0,0,0,10,20,30,30,10,0,0,0,0,0
2002Aug,2,9,0,0,0,0,0,40,60,0,0,0,0,0,0
2002Aug,3,8.7,0,0,0,0,40,30,30,0,0,0,0,0,0
2002Aug,4,8.3,0,0,0,0,50,50,0,0,0,0,0,0,0
2002Aug,5,9.2,0,0,0,0,0,25,70,5,0,0,0,0,0
2002Aug,9,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2002Aug,10,,,,,,,,,,,,,,
2002Aug,11,9.1,0,0,0,0,0,30,60,10,0,0,0,0,0
2002Aug,15,8.8,0,0,0,5,15,70,10,0,0,0,0,0,0
2002Aug,17,8.3,0,0,5,10,40,25,15,5,0,0,0,0,0
2002Aug,19,8.5,0,0,0,0,35,65,0,0,0,0,0,0,0
2002Aug,22,9,0,0,3,7,20,35,20,10,5,0,0,0,0
2002Aug,24,9.3,0,0,0,0,5,15,45,30,5,0,0,0,0
2002Aug,26,8.5,0,0,0,0,30,55,15,0,0,0,0,0,0
2002Aug,28,9,0,0,0,0,0,20,70,10,0,0,0,0,0
2002Aug,29,,,,,,,,,,,,,,
2002Aug,30,,,,,,,,,,,,,,
2002Aug,31,8.4,,,,,,,,,,,,,
2002Aug,32,8.2,0,0,0,5,45,35,10,5,0,0,0,0,0
2002Aug,33,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002Aug,35,,,,,,,,,,,,,,
2002Aug,36,8.3,0,0,0,5,35,30,20,10,0,0,0,0,0
2002Aug,37,8.3,0,0,0,10,80,10,0,0,0,0,0,0,0
2002Aug,39,8.7,0,0,0,0,10,75,15,0,0,0,0,0,0
2002Aug,40,,,,,,,,,,,,,,
2002Aug,41,8.3,,,,,,,,,,,,,
2002Aug,42,8.4,0,0,0,40,50,10,0,0,0,0,0,0,0
2002Aug,45,,,,,,,,,,,,,,
2002Aug,47,,,,,,,,,,,,,,
2002Aug,48,8.8,0,0,0,0,20,40,30,10,0,0,0,0,0
2002Aug,50,8.7,0,0,0,0,0,80,20,0,0,0,0,0,0
2002Aug,53,8.3,0,0,0,0,60,40,0,0,0,0,0,0,0
2002Aug,54,8.6,0,0,0,0,10,60,30,0,0,0,0,0,0
2002Aug,57,,,,,,,,,,,,,,
2002Aug,61,9,0,0,0,0,5,45,40,10,0,0,0,0,0
2002Aug,62,,,,,,,,,,,,,,
2002Aug,63,,,,,,,,,,,,,,
2002Aug,64,,,,,,,,,,,,,,
2002Aug,68,8.6,,,,,,,,,,,,,
2002Aug,71,8.3,0,0,5,15,60,15,5,0,0,0,0,0,0
2002Aug,72,8.8,0,0,0,0,25,50,20,5,0,0,0,0,0
2002Aug,73,,,,,,,,,,,,,,
2002Aug,76,8.1,0,2.5,7.5,15,35,20,12.5,5,2.5,0,0,0,0
2002Aug,80,8.5,,,,,,,,,,,,,
2002Aug,85,,,,,,,,,,,,,,
2002Aug,87,8.8,0,0,0,5,15,35,25,15,5,0,0,0,0
2002Aug,89,7.8,0,5,30,45,15,5,0,0,0,0,0,0,0
2002Aug,90,8.3,0,0,0,0,85,15,0,0,0,0,0,0,0
2002Aug,91,8.4,0,0,.5005005,12.11211211,48.64864865,34.43443443,4.2042042,.1001001,0,0,0,0,0
2002Aug,92,8,0,5.80116023,13.76275255,24.75495099,27.29545909,18.46369274,7.65153031,1.94038808,.30006001,.030006,0,0,0
2002Aug,93,9.3,0,0,0,0,0,10,50,40,0,0,0,0,0
2002Aug,94,8.6,0,0,0,0,20,60,20,0,0,0,0,0,0
2002Aug,95,8.7,0,0,5,13,23,32,19,6,2,0,0,0,0
2002Aug,96,8.6,0,0,0,5,15,35,30,10,5,0,0,0,0
2003,1,8,0,0,15,35,35,10,5,0,0,0,0,0,0
2003,2,9.2,0,0,0,0,0,30,50,20,0,0,0,0,0
2003,3,8.3,0,0,0,30,30,30,10,0,0,0,0,0,0
2003,4,8,0,0,0,0,60,40,0,0,0,0,0,0,0
2003,5,9,0,0,0,0,0,25,50,25,0,0,0,0,0
2003,9,7.9,0,0,0,50,50,0,0,0,0,0,0,0,0
2003,10,,0,0,5,30,30,30,5,0,0,0,0,0,0
2003,11,,,,,,,,,,,,,,
2003,15,8.3,0,0,0,15,45,30,10,0,0,0,0,0,0
2003,17,7.9,0,0,10,35,25,15,10,5,0,0,0,0,0
2003,19,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2003,22,8.7,0,0,0,5,10,45,25,10,5,0,0,0,0
2003,24,9.2,0,0,0,0,5,25,40,25,5,0,0,0,0
2003,26,8.2,0,0,0,10,55,30,5,0,0,0,0,0,0
2003,28,8.5,0,0,0,0,15,70,15,0,0,0,0,0,0
2003,29,,,,,,,,,,,,,,
2003,30,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2003,31,7.8,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,7,0,40,60,0,0,0,0,0,0,0,0,0,0
2003,35,,,,,,,,,,,,,,
2003,36,8.3,0,0,0,0,10,35,35,20,0,0,0,0,0
2003,37,8,0,0,0,40,60,0,0,0,0,0,0,0,0
2003,39,8.4,0,0,0,5,54,41,0,0,0,0,0,0,0
2003,40,,,,,,,,,,,,,,
2003,41,7.8,0,0,10,70,20,0,0,0,0,0,0,0,0
2003,42,7.8,0,0,0,60,40,0,0,0,0,0,0,0,0
2003,45,,,,,,,,,,,,,,
2003,47,,,,,,,,,,,,,,
2003,48,,,,,,,,,,,,,,
2003,50,,,,,,,,,,,,,,
2003,53,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2003,54,8.1,0,0,0,10,40,30,20,0,0,0,0,0,0
2003,57,8,0,0,0,30,70,0,0,0,0,0,0,0,0
2003,61,8.4,0,0,0,5,30,40,20,5,0,0,0,0,0
2003,62,7.75,0,0,20,60,20,0,0,0,0,0,0,0,0
2003,63,8.5,,,,,,,,,,,,,
2003,64,7.9,0,1,13,30,20,10,5,7,7,5,1,1,0
2003,68,8.4,2.91262136,3.88349515,8.73786408,10.67961165,13.59223301,12.62135922,9.70873786,9.70873786,7.76699029,6.7961165,5.82524272,4.85436893,2.91262136
2003,71,7.8,5.55555556,11.11111111,16.66666667,33.33333333,16.66666667,11.11111111,3.33333333,2.22222222,0,0,0,0,0
2003,72,8.5,0,0,5,15,25,35,15,5,0,0,0,0,0
2003,73,7.7,0,0,0,70,30,0,0,0,0,0,0,0,0
2003,76,7.8,7,10,17.5,30,15,7.5,6,4,2,1,0,0,0
2003,80,8.4,,,,,,,,,,,,,
2003,85,9,,,,,,,,,,,,,
2003,87,8.4,0,0,5,15,35,25,15,5,0,0,0,0,0
2003,89,7.5,5,5,30,40,15,5,0,0,0,0,0,0,0
2003,90,8,0,0,0,10,80,10,0,0,0,0,0,0,0
2003,91,8.6,0,0,0,.6,33.2,61.4,4.8,0,0,0,0,0,0
2003,92,7.9,0,2.28022802,13.59135914,34.13341334,34.13341334,13.59135914,2.14021402,.130013,0,0,0,0,0
2003,93,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2003,94,8.6,0,0,0,5,20,50,20,5,0,0,0,0,0
2003,95,8.6,0,3.03030303,8.08080808,17.17171717,20.2020202,22.22222222,17.17171717,8.08080808,4.04040404,0,0,0,0
2003,96,8.5,0,0,0,15,20,30,20,10,5,0,0,0,0
2003Aug,1,8.2,0,5,10,25,30,25,5,0,0,0,0,0,0
2003Aug,2,9.1,0,0,0,0,0,30,50,20,0,0,0,0,0
2003Aug,3,8.3,0,0,0,30,30,30,10,0,0,0,0,0,0
2003Aug,4,8,0,0,0,0,60,40,0,0,0,0,0,0,0
2003Aug,5,9,0,0,0,0,0,30,60,10,0,0,0,0,0
2003Aug,9,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2003Aug,10,,,,,,,,,,,,,,
2003Aug,11,,,,,,,,,,,,,,
2003Aug,15,8.5,0,0,0,5,40,45,10,0,0,0,0,0,0
2003Aug,17,8.1,0,5,15,35,30,10,5,0,0,0,0,0,0
2003Aug,19,8.4,0,0,0,0,80,20,0,0,0,0,0,0,0
2003Aug,22,8.5,15,25,30,20,5,3,1,1,0,0,0,0,0
2003Aug,24,9.2,0,0,0,0,5,25,40,25,5,0,0,0,0
2003Aug,26,8.1,0,0,0,15,70,15,0,0,0,0,0,0,0
2003Aug,28,8.5,0,0,0,0,15,70,15,0,0,0,0,0,0
2003Aug,29,,,,,,,,,,,,,,
2003Aug,30,,,,,,,,,,,,,,
2003Aug,31,7.7,,,,,,,,,,,,,
2003Aug,32,,,,,,,,,,,,,,
2003Aug,33,7,0,50,50,0,0,0,0,0,0,0,0,0,0
2003Aug,35,,,,,,,,,,,,,,
2003Aug,36,8.2,0,0,0,5,35,30,20,10,0,0,0,0,0
2003Aug,37,8,0,0,0,25,50,25,0,0,0,0,0,0,0
2003Aug,39,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2003Aug,40,,,,,,,,,,,,,,
2003Aug,41,7.8,,,,,,,,,,,,,
2003Aug,42,7.8,0,0,30,50,20,0,0,0,0,0,0,0,0
2003Aug,45,,,,,,,,,,,,,,
2003Aug,47,,,,,,,,,,,,,,
2003Aug,48,8.3,0,0,0,20,40,30,10,0,0,0,0,0,0
2003Aug,50,,,,,,,,,,,,,,
2003Aug,53,8.1,0,0,0,20,60,20,0,0,0,0,0,0,0
2003Aug,54,8.3,0,0,0,10,40,30,20,0,0,0,0,0,0
2003Aug,57,,,,,,,,,,,,,,
2003Aug,61,8.3,0,0,0,5,45,35,15,0,0,0,0,0,0
2003Aug,62,,,,,,,,,,,,,,
2003Aug,63,,,,,,,,,,,,,,
2003Aug,64,,,,,,,,,,,,,,
2003Aug,68,8.4,,,,,,,,,,,,,
2003Aug,71,7.8,5.55555556,11.11111111,16.66666667,33.33333333,16.66666667,11.11111111,3.33333333,2.22222222,0,0,0,0,0
2003Aug,72,8.5,0,0,5,15,25,35,15,5,0,0,0,0,0
2003Aug,73,,,,,,,,,,,,,,
2003Aug,76,7.7,5,10,15,30,20,10,5,4,1,0,0,0,0
2003Aug,80,8.4,,,,,,,,,,,,,
2003Aug,85,,,,,,,,,,,,,,
2003Aug,87,8.2,0,0,5,15,35,25,15,5,0,0,0,0,0
2003Aug,89,7.5,5,5,35,50,5,0,0,0,0,0,0,0,0
2003Aug,90,7.8,0,0,5,85,10,0,0,0,0,0,0,0,0
2003Aug,91,8.2,0,0,2.3,26.1,52,18.5,1.1,0,0,0,0,0,0
2003Aug,92,7.9,0,13.33,15.6,21.07,21.07,15.6,8.55,3.47,1.04,.23,.04,0,0
2003Aug,93,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2003Aug,94,8.6,0,0,0,0,20,60,20,0,0,0,0,0,0
2003Aug,95,8.6,0,3.03030303,7.07070707,14.14141414,20.2020202,27.27272727,18.18181818,7.07070707,3.03030303,0,0,0,0
2003Aug,96,,,,,,,,,,,,,,
2006,1,6.5,55,20,15,7,3,0,0,0,0,0,0,0,0
2006,2,8.5,0,0,5,10,20,30,20,10,5,0,0,0,0
2006,3,7.5,10,20,30,10,10,10,10,0,0,0,0,0,0
2006,4,7,25,15,20,15,15,10,0,0,0,0,0,0,0
2006,5,8.6,0,0,0,0,0,40,50,10,0,0,0,0,0
2006,9,6.5,40,40,20,0,0,0,0,0,0,0,0,0,0
2006,10,,,,,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,15,8.25,0,0,5,20,40,25,10,0,0,0,0,0,0
2006,17,7.5,5,15,25,25,15,10,5,0,0,0,0,0,0
2006,19,7.6,0,0,20,80,0,0,0,0,0,0,0,0,0
2006,22,7,,,,,,,,,,,,,
2006,24,7.8,0,5,10,40,30,10,5,0,0,0,0,0,0
2006,26,7.5,0,10,35,40,10,5,0,0,0,0,0,0,0
2006,28,6.5,10,70,10,10,0,0,0,0,0,0,0,0,0
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,6.7,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,6.5,50,50,0,0,0,0,0,0,0,0,0,0,0
2006,35,,,,,,,,,,,,,,
2006,36,7.5,0,5,20,25,25,20,5,0,0,0,0,0,0
2006,37,7,0,20,60,20,0,0,0,0,0,0,0,0,0
2006,39,7.5,2,10,35,35,14,4,0,0,0,0,0,0,0
2006,40,,,,,,,,,,,,,,
2006,41,5.5,,,,,,,,,,,,,
2006,42,6.5,30,50,20,0,0,0,0,0,0,0,0,0,0
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,53,6.5,0,60,30,10,0,0,0,0,0,0,0,0,0
2006,54,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,62,,,,,,,,,,,,,,
2006,63,7.5,,,,,,,,,,,,,
2006,64,4.9,,,,,,,,,,,,,
2006,68,7.7,4,7,10,12,10,9,9,8,8,7,7,5,4
2006,71,6.5,10,40,20,10,8,7,4,1,0,0,0,0,0
2006,72,7.5,1.9047619,7.61904762,18.0952381,23.80952381,19.04761905,14.28571429,7.61904762,4.76190476,1.9047619,.95238095,0,0,0
2006,73,,,,,,,,,,,,,,
2006,76,6.6,21,25,15,12,9,7,5,3,2,1,0,0,0
2006,80,7.9,,,,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,87,7.5,0,5,15,30,30,15,5,0,0,0,0,0,0
2006,89,6.5,30,50,15,5,0,0,0,0,0,0,0,0,0
2006,90,7,0,10,80,10,0,0,0,0,0,0,0,0,0
2006,91,7.8,0,0,11.47704591,67.16566866,20.85828343,.499002,0,0,0,0,0,0,0
2006,92,,,,,,,,,,,,,,
2006,93,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2006,94,10,0,0,0,0,5,20,50,20,5,0,0,0,0
2006,95,7,25,20,20,20,10,5,0,0,0,0,0,0,0
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2002Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2002,1,1.8,0,0,15,25,35,20,5,0,0,,,,
2002,2,2,0,0,0,0,30,40,30,0,0,,,,
2002,3,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,4,1.4,0,0,5,40,50,5,0,0,0,,,,
2002,7,1.75,,,,,,,,,,,,,
2002,10,1.4,0,0,0,20,70,10,0,0,0,,,,
2002,11,1.2,0,0,20,60,20,0,0,0,0,,,,
2002,14,1.6,0,0,20,30,40,10,0,0,0,,,,
2002,15,1.8,0,0,0,10,60,25,5,0,0,,,,
2002,16,1.9,2.5,5,10,15,25,20,15,5,2.5,,,,
2002,17,1.8,0,0,5,20,40,20,10,5,0,,,,
2002,20,1.5,0,0,0,50,50,0,0,0,0,,,,
2002,22,1.5,2,5,10,30,35,10,5,3,0,,,,
2002,26,1.7,0,0,10,30,45,15,0,0,0,,,,
2002,28,1.9,0,0,0,40,50,10,0,0,0,,,,
2002,29,1.7,0,0,0,15,75,10,0,0,0,,,,
2002,30,1.7,0,0,0,15,70,15,0,0,0,,,,
2002,31,1.6,,,,,,,,,,,,,
2002,32,1.6,0,0,10,20,35,25,10,0,0,,,,
2002,33,1.5,0,0,0,50,50,0,0,0,0,,,,
2002,35,1.9,0,0,0,0,70,30,0,0,0,,,,
2002,36,2.3,0,0,0,0,25,40,30,5,0,,,,
2002,37,1.8,0,0,0,0,80,20,0,0,0,,,,
2002,39,2.1,0,0,0,0,30,65,5,0,0,,,,
2002,40,1.5,0,0,0,0,90,10,0,0,0,,,,
2002,41,1.8,0,0,0,10,70,20,0,0,0,,,,
2002,42,1.5,0,0,0,40,50,10,0,0,0,,,,
2002,47,1.8,0,0,0,0,50,40,10,0,0,,,,
2002,48,1.5,0,0,0,30,40,20,10,0,0,,,,
2002,50,1.6,0,0,0,0,50,50,0,0,0,,,,
2002,52,1.2,0,0,15,40,30,10,5,0,0,,,,
2002,53,1.5,0,0,0,50,50,0,0,0,0,,,,
2002,54,1.7,0,0,0,10,50,40,0,0,0,,,,
2002,56,1.6,0,0,0,30,50,20,0,0,0,,,,
2002,57,1.8,0,0,0,5,85,10,0,0,0,,,,
2002,59,1.3,5,10,15,25,30,10,5,0,0,,,,
2002,61,1.3,0,0,10,50,35,5,0,0,0,,,,
2002,62,1.75,0,0,5,20,70,5,0,0,0,,,,
2002,63,1.6,0,0,0,30,60,10,0,0,0,,,,
2002,64,1.9,,,,,,,,,,,,,
2002,65,1.8,0,0,0,10,30,40,20,0,0,,,,
2002,68,1.7,1,1,3,15,60,15,3,1,1,,,,
2002,72,1.6,0,0,10,25,35,20,10,0,0,,,,
2002,73,1.8,0,0,0,0,95,5,0,0,0,,,,
2002,76,2,0,.5,4,10,25,37.5,15,8,0,,,,
2002,80,1.7,.00000114,.00326279,.82597124,20.39700224,57.54752517,20.43244935,.79052413,.00326279,.00000114,,,,
2002,84,1.8,0,0,0,15,50,25,10,0,0,,,,
2002,85,1.8,0,0,0,20,50,30,0,0,0,,,,
2002,87,1.5,0,0,15,35,35,15,0,0,0,,,,
2002,89,1.7,0,0,0,25,50,25,0,0,0,,,,
2002,90,1.9,0,0,0,0,90,10,0,0,0,,,,
2002,91,2,.00002871,.00881575,.61212353,9.94401592,39.43504478,39.43501611,9.94401592,.61212353,.00881575,,,,
2002,92,1.8,0,.255518,3.337492,17.59239,36.8095,30.5669,10.1166,1.3216,0,,,,
2002,93,1.8,0,0,0,10,70,20,0,0,0,,,,
2002,94,2,0,0,0,0,30,50,20,0,0,,,,
2002,95,1.5,0,1,14,33,32,16,4,0,0,,,,
2002,96,1.8,0,0,0,10,50,35,5,0,0,,,,
2002Dec,1,1.9,0,0,5,15,30,30,15,5,0,,,,
2002Dec,2,2,0,0,0,0,30,40,30,0,0,,,,
2002Dec,3,1.7,0,0,0,20,60,20,0,0,0,,,,
2002Dec,4,1.7,0,0,0,20,60,20,0,0,0,,,,
2002Dec,7,1.5,,,,,,,,,,,,,
2002Dec,10,,,,,,,,,,,,,,
2002Dec,11,1.2,0,0,15,65,20,0,0,0,0,,,,
2002Dec,14,1.5,0,0,10,40,40,10,0,0,0,,,,
2002Dec,15,1.75,0,0,0,10,60,25,5,0,0,,,,
2002Dec,16,1.9,2.5,5,10,15,25,20,15,5,2.5,,,,
2002Dec,17,1.5,0,0,5,30,40,20,5,0,0,,,,
2002Dec,20,1.2,0,0,0,75,25,0,0,0,0,,,,
2002Dec,22,1.6,0,5,10,30,35,10,5,3,2,,,,
2002Dec,26,1.5,0,0,15,35,35,15,0,0,0,,,,
2002Dec,28,1.9,0,0,0,15,70,15,0,0,0,,,,
2002Dec,29,1.7,0,0,0,15,75,10,0,0,0,,,,
2002Dec,30,,,,,,,,,,,,,,
2002Dec,31,1.7,,,,,,,,,,,,,
2002Dec,32,1.6,0,0,10,20,35,25,10,0,0,,,,
2002Dec,33,1.7,0,0,0,10,80,10,0,0,0,,,,
2002Dec,35,2.1,0,0,0,0,30,60,10,0,0,,,,
2002Dec,36,1.9,0,0,0,5,40,30,20,5,0,,,,
2002Dec,37,2,0,0,0,0,50,50,0,0,0,,,,
2002Dec,39,2.3,0,0,0,5,10,50,30,5,0,,,,
2002Dec,40,1.5,0,0,0,0,100,0,0,0,0,,,,
2002Dec,41,1.8,,,,,,,,,,,,,
2002Dec,42,1.7,0,0,0,15,70,15,0,0,0,,,,
2002Dec,47,1.9,0,0,0,0,50,40,10,0,0,,,,
2002Dec,48,1.7,0,0,0,30,40,30,0,0,0,,,,
2002Dec,50,1.8,0,0,0,0,50,25,25,0,0,,,,
2002Dec,52,1.4,0,0,15,35,35,10,5,0,0,,,,
2002Dec,53,1.9,0,0,0,0,60,40,0,0,0,,,,
2002Dec,54,1.8,0,0,0,10,50,40,0,0,0,,,,
2002Dec,56,1.7,0,0,0,20,55,25,0,0,0,,,,
2002Dec,57,1.7,,,,,,,,,,,,,
2002Dec,59,.8,0,5,15,40,20,15,5,0,0,,,,
2002Dec,61,1.3,0,0,10,50,35,5,0,0,0,,,,
2002Dec,62,,,,,,,,,,,,,,
2002Dec,63,1.5,,,,,,,,,,,,,
2002Dec,64,,,,,,,,,,,,,,
2002Dec,65,2,0,0,0,10,30,40,20,0,0,,,,
2002Dec,68,,,,,,,,,,,,,,
2002Dec,72,1.5,0,5,10,30,30,15,8,2,0,,,,
2002Dec,73,1.6,0,0,0,15,80,5,0,0,0,,,,
2002Dec,76,2.1,0,.5,5,12,22.5,32.5,17.5,7.5,2.5,,,,
2002Dec,80,1.9,,,,,,,,,,,,,
2002Dec,84,1.7,0,0,3,15,40,30,10,2,0,,,,
2002Dec,85,2.2,0,0,0,0,20,40,30,10,0,,,,
2002Dec,87,1.5,0,0,5,20,45,20,10,0,0,,,,
2002Dec,89,1.7,0,0,0,25,50,25,0,0,0,,,,
2002Dec,90,2.4,0,0,0,0,0,85,15,0,0,,,,
2002Dec,91,1.9,0,.00000027,.0088441,4.7701885,61.37485223,33.225147,.6207389,.000229,0,,,,
2002Dec,92,2.1,0,.78638722,3.69981324,11.97520232,23.74880681,28.87554472,21.53641834,9.37782735,0,,,,
2002Dec,93,1.8,0,0,0,10,70,20,0,0,0,,,,
2002Dec,94,2.3,0,0,0,0,30,50,20,0,0,,,,
2002Dec,95,1.5,0,5,18,29,27,15,6,0,0,,,,
2002Dec,96,1.9,0,0,0,10,50,30,10,0,0,,,,
2003,1,2.1,0,0,10,15,25,25,15,10,0,,,,
2003,2,2,0,0,0,0,30,40,30,0,0,,,,
2003,3,1.9,0,0,0,20,40,30,10,0,0,,,,
2003,4,1.4,0,0,5,50,40,5,0,0,0,,,,
2003,7,1.5,,,,,,,,,,,,,
2003,10,1.3,0,0,0,10,65,20,5,0,0,,,,
2003,11,1.6,0,0,0,30,70,0,0,0,0,,,,
2003,14,1.5,0,0,20,30,40,10,0,0,0,,,,
2003,15,1.7,0,0,0,20,45,25,10,0,0,,,,
2003,16,1.9,7,8,10,15,20,15,10,8,7,,,,
2003,17,1.6,0,0,5,25,30,25,15,0,0,,,,
2003,20,1.6,0,0,0,15,75,10,0,0,0,,,,
2003,22,1.7,0,5,10,30,35,10,5,3,2,,,,
2003,26,1.5,0,5,15,30,30,15,5,0,0,,,,
2003,28,1.6,0,0,0,20,70,10,0,0,0,,,,
2003,29,1.5,0,0,0,25,60,15,0,0,0,,,,
2003,30,1.8,0,0,0,15,65,20,0,0,0,,,,
2003,31,1.8,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,2,0,0,0,0,50,50,0,0,0,,,,
2003,35,,,,,,,,,,,,,,
2003,36,1.9,0,0,0,10,30,30,15,10,5,,,,
2003,37,1.8,0,0,0,0,70,30,0,0,0,,,,
2003,39,1.9,0,0,0,12,45,35,8,0,0,,,,
2003,40,1.7,0,0,0,0,90,10,0,0,0,,,,
2003,41,1.8,0,0,0,0,80,20,0,0,0,,,,
2003,42,1.7,0,0,0,15,70,15,0,0,0,,,,
2003,47,2.1,0,0,0,0,30,50,20,0,0,,,,
2003,48,1.8,0,0,0,20,40,30,10,0,0,,,,
2003,50,1.9,0,0,0,0,25,75,0,0,0,,,,
2003,52,1.6,0,0,10,20,40,20,10,0,0,,,,
2003,53,2,0,0,0,0,40,60,0,0,0,,,,
2003,54,1.3,0,0,0,60,30,10,0,0,0,,,,
2003,56,1.9,0,0,0,20,45,30,5,0,0,,,,
2003,57,1.7,0,0,0,20,80,0,0,0,0,,,,
2003,59,1.5,5,5,10,25,30,15,10,0,0,,,,
2003,61,1.6,0,0,5,30,50,15,0,0,0,,,,
2003,62,2,0,0,0,5,30,60,5,0,0,,,,
2003,63,1.7,0,0,0,20,60,20,0,0,0,,,,
2003,64,1.7,,,,,,,,,,,,,
2003,65,2,0,0,0,10,30,40,20,0,0,,,,
2003,68,1.7,1,1,3,15,60,15,3,1,1,,,,
2003,72,1.6,4,10,15,20,25,15,7,3,1,,,,
2003,73,1.6,0,0,0,10,70,20,0,0,0,,,,
2003,76,2,.5,2.5,7.5,12,20,30,15,7.5,5,,,,
2003,80,1.8,.00901471,.30479695,3.95077045,19.66546605,38.00083188,28.82727355,8.24652743,.95347356,.04184542,,,,
2003,84,1.9,0,0,0,15,40,30,10,5,0,,,,
2003,85,2.4,0,0,0,0,25,40,35,0,0,,,,
2003,87,1.8,0,0,10,20,35,25,10,0,0,,,,
2003,89,1.8,0,0,5,20,40,30,5,0,0,,,,
2003,90,1.9,0,0,0,5,85,10,0,0,0,,,,
2003,91,2,0,.0000287,.042882,4.736121,45.2209793,45.22096,4.736121,.04288,.000028,,,,
2003,92,2.1,0,1.77162148,5.27627387,13.07933326,22.20761684,25.8319443,20.59004114,11.24316911,0,,,,
2003,93,2,0,0,0,0,80,20,0,0,0,,,,
2003,94,2.4,0,0,0,0,20,50,30,0,0,,,,
2003,95,1.5,0,10,16,23,23,18,8,2,0,,,,
2003,96,2,0,0,2,10,40,33,10,5,0,,,,
2003Dec,1,2.2,0,0,10,20,20,20,20,10,0,,,,
2003Dec,2,2,0,0,0,10,20,40,20,10,0,,,,
2003Dec,3,2,0,0,0,10,40,40,10,0,0,,,,
2003Dec,4,1.4,0,0,10,40,40,10,0,0,0,,,,
2003Dec,7,1.25,,,,,,,,,,,,,
2003Dec,10,,,,,,,,,,,,,,
2003Dec,11,1.8,0,0,0,10,70,20,0,0,0,,,,
2003Dec,14,1.5,0,0,10,40,40,10,0,0,0,,,,
2003Dec,15,1.6,0,0,0,20,50,20,10,0,0,,,,
2003Dec,16,2,5,5,10,20,20,20,10,5,5,,,,
2003Dec,17,1.3,0,0,25,40,25,10,0,0,0,,,,
2003Dec,20,1.8,0,0,0,10,75,15,0,0,0,,,,
2003Dec,22,1.7,0,5,10,25,30,20,5,3,2,,,,
2003Dec,26,1.8,0,0,10,20,40,20,10,0,0,,,,
2003Dec,28,1.8,0,0,0,50,50,0,0,0,0,,,,
2003Dec,29,1.5,0,0,0,25,60,15,0,0,0,,,,
2003Dec,30,,,,,,,,,,,,,,
2003Dec,31,1.9,,,,,,,,,,,,,
2003Dec,32,2,,,,,,,,,,,,,
2003Dec,33,2,0,0,0,0,50,50,0,0,0,,,,
2003Dec,35,,,,,,,,,,,,,,
2003Dec,36,1.8,0,0,0,5,35,30,15,10,5,,,,
2003Dec,37,1.8,0,0,0,0,70,30,0,0,0,,,,
2003Dec,39,1.8,0,0,5,20,40,20,10,5,0,,,,
2003Dec,40,2,0,0,0,0,100,0,0,0,0,,,,
2003Dec,41,1.8,,,,,,,,,,,,,
2003Dec,42,1.6,0,0,0,40,60,0,0,0,0,,,,
2003Dec,47,2,0,0,0,0,40,60,0,0,0,,,,
2003Dec,48,2,0,0,0,20,40,30,10,0,0,,,,
2003Dec,50,2.2,0,0,0,0,25,50,25,0,0,,,,
2003Dec,52,1.8,0,0,10,20,40,20,10,0,0,,,,
2003Dec,53,2.3,0,0,0,0,30,60,10,0,0,,,,
2003Dec,54,1.2,0,0,10,40,40,10,0,0,0,,,,
2003Dec,56,1.9,0,0,0,5,45,40,10,0,0,,,,
2003Dec,57,,,,,,,,,,,,,,
2003Dec,59,1.9,0,0,5,30,40,15,5,5,0,,,,
2003Dec,61,1.6,0,0,0,25,50,25,0,0,0,,,,
2003Dec,62,,,,,,,,,,,,,,
2003Dec,63,1.8,,,,,,,,,,,,,
2003Dec,64,,,,,,,,,,,,,,
2003Dec,65,2,0,0,0,10,40,40,10,0,0,,,,
2003Dec,68,,,,,,,,,,,,,,
2003Dec,72,1.7,8,10,13,16,20,13,9,6,5,,,,
2003Dec,73,1.5,0,0,0,50,50,0,0,0,0,,,,
2003Dec,76,2.2,.5,2.5,5,10,20,25,20,10,7,,,,
2003Dec,80,1.8,,,,,,,,,,,,,
2003Dec,84,2,0,0,3,15,35,30,12,4,1,,,,
2003Dec,85,2.3,0,0,0,15,20,30,20,15,0,,,,
2003Dec,87,1.9,0,0,5,20,30,30,10,5,0,,,,
2003Dec,89,1.9,0,0,5,15,40,30,10,0,0,,,,
2003Dec,90,1.5,0,0,0,10,85,5,0,0,0,,,,
2003Dec,91,2.2,.00000002,.00006,.03028366,2.24466291,26.11044796,52.04626736,18.45474629,1.10335388,.01017832,,,,
2003Dec,92,2.1,0,3.18172194,6.67145944,13.73426596,20.92675813,23.60375932,19.70487199,12.17716323,0,,,,
2003Dec,93,2,0,0,0,0,80,20,0,0,0,,,,
2003Dec,94,2.4,0,0,0,0,25,50,25,0,0,,,,
2003Dec,95,1.6,0,8,13,23,27,19,10,0,0,,,,
2003Dec,96,2,0,0,5,10,40,30,10,5,0,,,,
2006,1,2,0,5,10,15,20,20,15,10,5,,,,
2006,2,2,0,0,0,10,20,40,20,10,0,,,,
2006,3,2,0,0,0,20,30,30,20,0,0,,,,
2006,4,2,0,0,0,0,50,50,0,0,0,,,,
2006,7,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,11,1.8,0,0,0,10,60,30,0,0,0,,,,
2006,14,1.5,,,,,,,,,,,,,
2006,15,1.75,0,0,5,10,45,30,5,5,0,,,,
2006,16,2.5,5,5,10,10,15,25,15,10,5,,,,
2006,17,1.5,0,5,10,35,35,10,5,0,0,,,,
2006,20,2,0,0,0,0,50,50,0,0,0,,,,
2006,22,1.7,0,5,10,30,35,10,5,4,1,,,,
2006,26,1.7,0,5,10,20,35,15,10,5,0,,,,
2006,28,1.5,0,0,0,50,50,0,0,0,0,,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,1.8,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,0,0,0,0,50,50,0,0,0,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2,0,0,5,10,25,30,15,10,5,,,,
2006,37,2,0,0,0,0,50,50,0,0,0,,,,
2006,39,1.9,0,0,5,15,30,30,15,5,0,,,,
2006,40,1.8,0,0,0,20,70,10,0,0,0,,,,
2006,41,1.8,,,,,,,,,,,,,
2006,42,1.6,0,0,0,40,60,0,0,0,0,,,,
2006,47,,,,,,,,,,,,,,
2006,48,1.8,0,0,0,30,40,30,0,0,0,,,,
2006,50,,,,,,,,,,,,,,
2006,52,1.7,0,5,15,20,20,20,15,5,0,,,,
2006,53,2,0,0,0,20,60,20,0,0,0,,,,
2006,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2006,56,1.5,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,1.8,0,0,0,0,100,0,0,0,0,,,,
2006,61,,,,,,,,,,,,,,
2006,62,,,,,,,,,,,,,,
2006,63,1.9,0,0,0,33.33333333,33.33333333,33.33333333,0,0,0,,,,
2006,64,,,,,,,,,,,,,,
2006,65,2,0,0,0,10,40,40,10,0,0,,,,
2006,68,,,,,,,,,,,,,,
2006,72,1.6,6,6,10,15,18,15,12,8,10,,,,
2006,73,,,,,,,,,,,,,,
2006,76,2,1,2,5,13,18,22.5,18,13,7.5,,,,
2006,80,1.9,,,,,,,,,,,,,
2006,84,1.8,0,0,3,10,40,25,15,5,2,,,,
2006,85,2,,,,,,,,,,,,,
2006,87,1.5,0,0,15,30,40,10,5,0,0,,,,
2006,89,1.8,0,0,5,5,40,25,10,10,5,,,,
2006,90,2,0,0,0,0,15,70,15,0,0,,,,
2006,91,2.1,0,0,.0000019,.13499482,30.71875654,66.87124053,2.27466612,.00034008,0,,,,
2006,92,,,,,,,,,,,,,,
2006,93,2,0,0,0,0,80,20,0,0,0,,,,
2006,94,2.5,0,0,0,15,20,30,20,15,0,,,,
2006,95,1.6,0,7,15,21,25,17,10,5,0,,,,
2006,96,2,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2002,1,1.3,0,0,25,40,25,10,0,0,0,0,,,
2002,2,1,0,10,40,40,10,0,0,0,0,0,,,
2002,3,1.1,0,10,20,60,10,0,0,0,0,0,,,
2002,4,1.2,0,0,20,60,20,0,0,0,0,0,,,
2002,7,1.3,,,,,,,,,,,,,
2002,10,1.2,0,0,10,70,20,0,0,0,0,0,,,
2002,11,1.1,0,0,30,60,10,0,0,0,0,0,,,
2002,14,1.4,0,0,10,50,40,0,0,0,0,0,,,
2002,15,1.75,0,0,0,10,55,25,10,0,0,0,,,
2002,16,1.1,10,12,18,20,18,12,5,5,0,0,,,
2002,17,1.7,0,5,20,30,40,5,0,0,0,0,,,
2002,20,1.3,0,0,0,75,25,0,0,0,0,0,,,
2002,22,.8,0,15,40,25,15,5,0,0,0,0,,,
2002,26,.9,0,10,40,40,10,0,0,0,0,0,,,
2002,28,1,0,0,25,70,5,0,0,0,0,0,,,
2002,29,1.1,0,0,15,75,10,0,0,0,0,0,,,
2002,30,1.4,0,0,10,55,35,0,0,0,0,0,,,
2002,31,1.1,0,0,10,90,0,0,0,0,0,0,,,
2002,32,1.6,0,5,10,25,35,20,5,0,0,0,,,
2002,33,2,0,0,0,0,50,50,0,0,0,0,,,
2002,35,1.6,0,0,0,20,70,10,0,0,0,0,,,
2002,36,1.6,0,0,10,35,45,10,0,0,0,0,,,
2002,37,1.1,0,0,10,80,10,0,0,0,0,0,,,
2002,39,1.36,0,0,10,50,35,5,0,0,0,0,,,
2002,40,1.4,0,0,0,35,65,0,0,0,0,0,,,
2002,41,1.2,0,0,20,80,0,0,0,0,0,0,,,
2002,42,1.3,0,0,30,60,10,0,0,0,0,0,,,
2002,47,.9,0,0,50,50,0,0,0,0,0,0,,,
2002,48,1.4,0,0,0,20,50,30,0,0,0,0,,,
2002,50,1.4,0,0,0,75,25,0,0,0,0,0,,,
2002,52,.9,,,,,,,,,,,,,
2002,53,1,0,0,20,60,20,0,0,0,0,0,,,
2002,54,1.1,0,0,10,50,40,0,0,0,0,0,,,
2002,56,1.6,0,0,5,35,45,15,0,0,0,0,,,
2002,57,1.5,0,0,15,80,5,0,0,0,0,0,,,
2002,59,1.3,0,0,20,45,25,10,0,0,0,0,,,
2002,61,1.2,0,0,25,45,30,0,0,0,0,0,,,
2002,62,1.25,0,0,5,75,15,5,0,0,0,0,,,
2002,63,1.1,0,0,20,70,10,0,0,0,0,0,,,
2002,64,1.25,,,,,,,,,,,,,
2002,65,1.3,0,0,0,45,35,20,0,0,0,0,,,
2002,68,1.4,3,8,12,21,19,10,10,7,6,4,,,
2002,72,.8,4,20,35,25,10,4,2,0,0,0,,,
2002,73,2,0,0,0,5,35,60,0,0,0,0,,,
2002,76,1.5,18,13,16,18,16,12,5,1,.5,.5,,,
2002,80,1.4,4.13205591,8.64292465,16.73237146,22.87877987,22.09714769,15.07517031,7.26357676,2.4710505,.59332924,.11359362,,,
2002,84,1.3,0,2,20,43,25,10,0,0,0,0,,,
2002,85,1.3,0,0,7,63,30,0,0,0,0,0,,,
2002,87,1.1,0,5,30,40,15,10,0,0,0,0,,,
2002,89,1.3,0,0,15,50,30,5,0,0,0,0,,,
2002,90,1.3,0,0,5,90,5,0,0,0,0,0,,,
2002,91,1.3,.00034008,.05770865,2.21695747,22.60467924,44.26656129,26.84784191,3.87091463,.13392715,.00106766,.0000019,,,
2002,92,3.3,,,,,,,,,,,,,
2002,93,1.5,0,0,10,30,50,10,0,0,0,0,,,
2002,94,2.1,0,0,0,0,30,50,20,0,0,0,,,
2002,95,1.17546248,6,12,23,26,19,10,4,0,0,0,,,
2002,96,1.2,0,0,35,50,15,0,0,0,0,0,,,
2002Q3,1,1.2,0,5,15,30,25,15,10,0,0,0,,,
2002Q3,2,2,0,0,0,0,30,40,30,0,0,0,,,
2002Q3,3,1.8,0,0,10,20,30,30,10,0,0,0,,,
2002Q3,4,1.4,0,0,0,50,50,0,0,0,0,0,,,
2002Q3,7,1.5,,,,,,,,,,,,,
2002Q3,10,,,,,,,,,,,,,,
2002Q3,11,3,0,0,0,0,0,0,50,50,0,0,,,
2002Q3,14,1.8,0,0,0,10,70,20,0,0,0,0,,,
2002Q3,15,2.1,0,0,0,5,40,45,10,0,0,0,,,
2002Q3,16,1.4,,,,,,,,,,,,,
2002Q3,17,2,0,0,5,10,20,40,20,5,0,0,,,
2002Q3,20,2.2,0,0,0,0,10,75,15,0,0,0,,,
2002Q3,22,.6,5,15,40,25,10,5,0,0,0,0,,,
2002Q3,26,.9,0,10,40,40,10,0,0,0,0,0,,,
2002Q3,28,1.2,0,0,15,70,15,0,0,0,0,0,,,
2002Q3,29,1.1,0,0,15,75,10,0,0,0,0,0,,,
2002Q3,30,,,,,,,,,,,,,,
2002Q3,31,1.1,,,,,,,,,,,,,
2002Q3,32,1.8,0,0,5,25,35,30,5,0,0,0,,,
2002Q3,33,2.2,0,0,0,0,30,70,0,0,0,0,,,
2002Q3,35,2,0,0,0,20,30,50,0,0,0,0,,,
2002Q3,36,2.2,0,0,0,10,30,40,15,5,0,0,,,
2002Q3,37,1.3,0,0,10,70,20,0,0,0,0,0,,,
2002Q3,39,1.5,0,0,15,35,35,15,0,0,0,0,,,
2002Q3,40,1.5,0,0,0,25,75,0,0,0,0,0,,,
2002Q3,41,1.4,,,,,,,,,,,,,
2002Q3,42,1.6,0,0,0,30,60,10,0,0,0,0,,,
2002Q3,47,1,0,0,20,70,10,0,0,0,0,0,,,
2002Q3,48,2.1,0,0,0,0,30,50,20,0,0,0,,,
2002Q3,50,1.3,0,0,0,75,25,0,0,0,0,0,,,
2002Q3,52,1,0,10,20,40,20,10,0,0,0,0,,,
2002Q3,53,1.3,0,0,0,60,40,0,0,0,0,0,,,
2002Q3,54,1.2,0,0,10,50,40,0,0,0,0,0,,,
2002Q3,56,1.9,0,0,0,10,60,30,0,0,0,0,,,
2002Q3,57,,,,,,,,,,,,,,
2002Q3,59,1.6,0,0,5,10,35,30,20,0,0,0,,,
2002Q3,61,1.3,0,0,15,45,40,0,0,0,0,0,,,
2002Q3,62,,,,,,,,,,,,,,
2002Q3,63,3.1,,,,,,,,,,,,,
2002Q3,64,,,,,,,,,,,,,,
2002Q3,65,2.5,0,0,0,10,20,25,35,10,0,0,,,
2002Q3,68,,,,,,,,,,,,,,
2002Q3,72,.9,3,20,35,25,10,4,2,1,0,0,,,
2002Q3,73,2,,,,,,,,,,,,,
2002Q3,76,1.8,4,6,11,17,20,18,12,6,5,1,,,
2002Q3,80,1.6,,,,,,,,,,,,,
2002Q3,84,,,,,,,,,,,,,,
2002Q3,85,1.6,0,0,0,35,60,5,0,0,0,0,,,
2002Q3,87,1.6,0,5,10,35,40,10,0,0,0,0,,,
2002Q3,89,1.7,0,0,5,15,50,20,10,0,0,0,,,
2002Q3,90,1.4,0,0,0,80,20,0,0,0,0,0,,,
2002Q3,91,1.4,0,.00000027,.00884419,4.77903277,61.36600706,33.22514773,.62073894,.00022904,0,0,,,
2002Q3,92,3.2,,,,,,,,,,,,,
2002Q3,93,2,0,0,0,0,50,50,0,0,0,0,,,
2002Q3,94,2.4,0,0,0,0,25,50,25,0,0,0,,,
2002Q3,95,1.5,9,9,16,17,19,14,11,5,0,0,,,
2002Q3,96,1.3,0,5,20,45,25,5,0,0,0,0,,,
2003,1,2.1,0,0,5,15,25,30,20,5,0,0,,,
2003,2,2.3,0,0,0,0,30,40,30,0,0,0,,,
2003,3,2.6,0,0,0,0,10,30,30,30,0,0,,,
2003,4,2.6,0,0,0,0,0,20,60,20,0,0,,,
2003,7,3,,,,,,,,,,,,,
2003,10,2.5,0,0,0,0,10,30,50,10,0,0,,,
2003,11,2.9,0,0,0,0,0,0,60,40,0,0,,,
2003,14,2.9,0,0,0,0,0,10,60,30,0,0,,,
2003,15,2,0,0,0,10,35,35,20,0,0,0,,,
2003,16,2,10,5,10,12,18,20,10,5,5,5,,,
2003,17,2.3,0,0,5,15,20,40,20,0,0,0,,,
2003,20,2.4,0,0,0,0,10,75,15,0,0,0,,,
2003,22,2,0,0,5,15,25,30,18,5,2,0,,,
2003,26,2,0,0,5,10,35,35,10,5,0,0,,,
2003,28,2.3,0,0,0,10,15,50,15,10,0,0,,,
2003,29,2.5,0,0,0,0,0,25,60,15,0,0,,,
2003,30,2.7,0,0,0,0,0,25,50,25,0,0,,,
2003,31,3,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003,35,,,,,,,,,,,,,,
2003,36,2.6,0,0,0,5,10,30,40,10,5,0,,,
2003,37,2.2,0,0,0,0,10,80,10,0,0,0,,,
2003,39,2.9,0,0,0,0,5,15,35,35,10,0,,,
2003,40,2.7,0,0,0,25,75,0,0,0,0,0,,,
2003,41,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003,42,2.8,0,0,0,0,0,20,70,10,0,0,,,
2003,47,2.6,0,0,0,0,10,30,60,0,0,0,,,
2003,48,2.7,0,0,0,0,20,30,40,10,0,0,,,
2003,50,2.5,0,0,0,0,0,25,50,25,0,0,,,
2003,52,3.1,0,0,0,10,20,20,20,20,10,0,,,
2003,53,2.8,0,0,0,0,0,40,60,0,0,0,,,
2003,54,2.6,0,0,0,0,10,30,50,10,0,0,,,
2003,56,3,0,0,0,0,5,20,35,40,0,0,,,
2003,57,2.5,0,0,0,0,20,40,40,0,0,0,,,
2003,59,3,0,0,0,5,10,20,25,35,5,0,,,
2003,61,3,0,0,0,0,15,25,40,20,0,0,,,
2003,62,2.5,0,0,0,0,10,20,60,10,0,0,,,
2003,63,3,0,0,0,5,5,15,30,40,5,0,,,
2003,64,2.5,,,,,,,,,,,,,
2003,65,2.2,0,0,0,25,30,35,10,0,0,0,,,
2003,68,2.8,3,7,8,8,10,13,18,15,10,8,,,
2003,72,2.7,2,3,5,8,10,20,25,15,7,5,,,
2003,73,2.3,0,0,0,5,30,60,5,0,0,0,,,
2003,76,1.5,1,1,3,6,9,14,16,16,13,21,,,
2003,80,2.6,1.74767919,2.60646815,5.10357247,8.54712044,12.24333503,15.00087719,15.7207875,14.09203057,10.80466308,14.13346637,,,
2003,84,3.1,0,0,2,4,10,15,22,35,10,2,,,
2003,85,2.3,0,0,0,15,20,30,20,15,0,0,,,
2003,87,2.8,0,0,0,10,15,25,30,15,5,0,,,
2003,89,2.2,0,0,5,15,25,30,20,5,0,0,,,
2003,90,2.9,0,0,0,0,0,20,75,5,0,0,,,
2003,91,1.8,.00632318,.13499672,1.37168868,8.98613148,20.36093638,32.20807303,24.77688432,9.89224989,2.04467329,.21804301,,,
2003,92,3.1,,,,,,,,,,,,,
2003,93,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003,94,3,0,0,0,0,0,0,40,50,10,0,,,
2003,95,2.35140401,0,5,8,11,15,20,15,13,8,5,,,
2003,96,2,0,0,5,15,40,30,10,0,0,0,,,
2003Q3,1,2.3,0,0,5,10,20,25,20,15,5,0,,,
2003Q3,2,2.3,0,5,10,10,15,25,25,10,0,0,,,
2003Q3,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2003Q3,4,2.7,0,0,0,0,0,20,60,20,0,0,,,
2003Q3,7,3.1,,,,,,,,,,,,,
2003Q3,10,,,,,,,,,,,,,,
2003Q3,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2003Q3,14,3,0,0,0,0,10,20,30,30,10,0,,,
2003Q3,15,2,0,0,0,10,35,40,15,0,0,0,,,
2003Q3,16,1.8,,,,,,,,,,,,,
2003Q3,17,2.5,0,0,0,5,15,25,35,15,5,0,,,
2003Q3,20,2.7,0,0,0,0,0,30,70,0,0,0,,,
2003Q3,22,2.1,0,0,10,25,35,25,5,0,0,0,,,
2003Q3,26,2.1,0,0,5,10,35,35,10,5,0,0,,,
2003Q3,28,2.3,0,0,0,10,15,50,15,10,0,0,,,
2003Q3,29,2.6,0,0,0,0,0,25,60,15,0,0,,,
2003Q3,30,,,,,,,,,,,,,,
2003Q3,31,3.5,0,0,0,0,0,0,25,35,40,0,,,
2003Q3,32,,,,,,,,,,,,,,
2003Q3,33,2.8,0,0,0,0,0,0,0,80,20,0,,,
2003Q3,35,,,,,,,,,,,,,,
2003Q3,36,2.7,0,0,0,0,10,25,35,20,10,0,,,
2003Q3,37,2.1,0,0,0,0,20,70,10,0,0,0,,,
2003Q3,39,3,0,0,0,0,5,10,30,40,15,0,,,
2003Q3,40,2.7,0,0,0,0,0,20,80,0,0,0,,,
2003Q3,41,2.6,,,,,,,,,,,,,
2003Q3,42,2.7,0,0,0,0,0,30,60,10,0,0,,,
2003Q3,47,2.7,0,0,0,0,0,30,60,10,0,0,,,
2003Q3,48,3,0,0,0,0,0,20,50,30,0,0,,,
2003Q3,50,3.3,0,0,0,0,0,0,25,75,0,0,,,
2003Q3,52,3.3,0,0,0,10,15,20,20,20,10,5,,,
2003Q3,53,2.6,0,0,0,0,0,30,60,10,0,0,,,
2003Q3,54,2.7,0,0,0,0,10,30,50,10,0,0,,,
2003Q3,56,3,0,0,0,0,0,20,40,40,0,0,,,
2003Q3,57,,,,,,,,,,,,,,
2003Q3,59,2.7,0,0,0,5,5,10,30,25,20,5,,,
2003Q3,61,3,0,0,0,0,15,25,40,20,0,0,,,
2003Q3,62,,,,,,,,,,,,,,
2003Q3,63,3,,,,,,,,,,,,,
2003Q3,64,,,,,,,,,,,,,,
2003Q3,65,2.5,0,0,0,10,15,30,30,10,5,0,,,
2003Q3,68,,,,,,,,,,,,,,
2003Q3,72,2.8,2,3,5,8,10,20,25,15,7,5,,,
2003Q3,73,2.4,,,,,,,,,,,,,
2003Q3,76,2.8,1,2,4,7,11,15,17,15,11,17,,,
2003Q3,80,2.7,,,,,,,,,,,,,
2003Q3,84,,,,,,,,,,,,,,
2003Q3,85,2.3,0,0,0,15,20,30,20,15,0,0,,,
2003Q3,87,2.7,0,0,0,10,20,20,30,15,5,0,,,
2003Q3,89,2.2,0,0,5,15,25,30,20,5,0,0,,,
2003Q3,90,2.8,0,0,0,0,0,10,80,10,0,0,,,
2003Q3,91,2,0,.00000055,.00091085,.2137426,7.44172314,42.34362338,42.34362288,7.44263399,.21283175,.00091085,,,
2003Q3,92,3.1,,,,,,,,,,,,,
2003Q3,93,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003Q3,94,3.1,0,0,0,0,0,0,30,50,20,0,,,
2003Q3,95,2.5,0,4,8,10,14,16,16,13,10,9,,,
2003Q3,96,2,0,5,10,20,35,25,5,0,0,0,,,
2006,1,2.6,0,0,0,10,15,20,25,15,10,5,,,
2006,2,2.5,0,0,0,10,10,20,30,20,10,0,,,
2006,3,2.2,0,0,0,10,10,30,30,10,10,0,,,
2006,4,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,7,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2006,14,3,,,,,,,,,,,,,
2006,15,2.5,0,0,0,5,10,30,35,15,5,0,,,
2006,16,2.5,0,5,5,10,15,20,20,15,10,0,,,
2006,17,2.5,0,0,0,5,10,35,35,10,5,0,,,
2006,20,2.5,0,0,0,0,0,15,75,10,0,0,,,
2006,22,2.7,0,0,2,5,10,20,30,20,10,3,,,
2006,26,2.7,0,0,0,5,10,25,40,15,5,0,,,
2006,28,2.5,0,0,0,10,20,20,50,0,0,0,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,2.4,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2.5,0,0,0,0,0,0,50,50,0,0,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.7,0,0,5,10,10,25,25,15,5,5,,,
2006,37,2.2,0,0,0,0,15,70,15,0,0,0,,,
2006,39,2.5,0,3,5,7,10,15,30,15,10,5,,,
2006,40,2.5,0,0,0,0,0,20,80,0,0,0,,,
2006,41,3,,,,,,,,,,,,,
2006,42,2.7,0,0,0,0,0,20,60,20,0,0,,,
2006,47,,,,,,,,,,,,,,
2006,48,2.6,0,0,0,0,0,30,40,20,10,0,,,
2006,50,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,52,2.3,,,,,,,,,,,,,
2006,53,2.3,0,0,0,0,0,70,30,0,0,0,,,
2006,54,2.75,0,0,0,0,10,40,40,10,0,0,,,
2006,56,2.5,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,2.5,0,0,0,0,0,0,100,0,0,0,,,
2006,61,,,,,,,,,,,,,,
2006,62,,,,,,,,,,,,,,
2006,63,2.8,0,0,0,0,5,30,30,30,5,0,,,
2006,64,,,,,,,,,,,,,,
2006,65,2.5,0,0,0,15,25,25,20,15,0,0,,,
2006,68,2.5,6,7,8,9,11,12,15,13,10,9,,,
2006,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2006,73,,,,,,,,,,,,,,
2006,76,2.5,,,,,,,,,,,,,
2006,80,2.6,,,,,,,,,,,,,
2006,84,2.3,0,0,3,7,25,30,25,8,2,0,,,
2006,85,2.3,,,,,,,,,,,,,
2006,87,2.5,0,0,0,5,10,30,40,10,5,0,,,
2006,89,2.5,0,0,5,5,10,30,40,5,5,0,,,
2006,90,2.5,0,0,0,0,0,20,75,5,0,0,,,
2006,91,2.8,0,0,0,.0000001,.00073479,.38230762,15.48248346,58.88839589,24.26771605,.97836208,,,
2006,92,,,,,,,,,,,,,,
2006,93,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,94,2.5,0,0,0,0,20,30,30,20,0,0,,,
2006,95,2.6,2,3,7,11,12,14,18,12,11,10,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0
2002,1,8.6,0,0,0,0,20,45,30,5,0,0,0,0,0
2002,2,8.8,0,0,0,0,0,60,40,0,0,0,0,0,0
2002,3,8.8,0,0,0,0,10,70,20,0,0,0,0,0,0
2002,4,9,0,0,0,0,10,40,50,0,0,0,0,0,0
2002,7,8.9,,,,,,,,,,,,,
2002,10,8.7,0,0,0,0,15,70,15,0,0,0,0,0,0
2002,11,9,0,0,0,0,0,35,65,0,0,0,0,0,0
2002,14,8.8,0,0,0,0,20,60,20,0,0,0,0,0,0
2002,15,8.7,0,0,0,0,30,60,10,0,0,0,0,0,0
2002,16,8.7,0,0,0,0,0,5,25,40,25,5,0,0,0
2002,17,8.2,0,0,5,25,30,25,10,5,0,0,0,0,0
2002,20,8.3,0,0,0,0,75,25,0,0,0,0,0,0,0
2002,22,9,0,0,0,0,0,5,15,30,35,10,5,0,0
2002,26,8.6,0,0,0,0,5,80,15,0,0,0,0,0,0
2002,28,8.7,0,0,0,0,10,80,10,0,0,0,0,0,0
2002,29,8.8,0,0,0,0,5,80,15,0,0,0,0,0,0
2002,30,7.9,0,0,0,65,35,0,0,0,0,0,0,0,0
2002,31,8.4,,,,,,,,,,,,,
2002,32,8.4,0,0,0,10,40,40,10,0,0,0,0,0,0
2002,33,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2002,35,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2002,36,8.5,0,0,0,0,20,40,30,10,0,0,0,0,0
2002,37,8.7,0,0,0,0,10,80,10,0,0,0,0,0,0
2002,39,8.8,0,0,0,0,10,65,25,0,0,0,0,0,0
2002,40,8.5,0,0,0,0,25,75,0,0,0,0,0,0,0
2002,41,8.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2002,42,8.5,0,0,0,0,45,55,0,0,0,0,0,0,0
2002,47,8.6,0,0,0,0,0,80,20,0,0,0,0,0,0
2002,48,8.8,0,0,0,5,20,40,30,5,0,0,0,0,0
2002,50,8.4,0,0,0,0,20,80,0,0,0,0,0,0,0
2002,52,8.8,0,0,0,0,0,60,40,0,0,0,0,0,0
2002,53,8.5,0,0,0,0,20,60,20,0,0,0,0,0,0
2002,54,9,0,0,0,0,0,30,40,30,0,0,0,0,0
2002,56,8.6,0,0,0,0,10,60,30,0,0,0,0,0,0
2002,57,8.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2002,59,8.3,,,,,,,,,,,,,
2002,61,8.9,0,0,0,0,0,55,35,10,0,0,0,0,0
2002,62,8,0,0,5,20,70,5,0,0,0,0,0,0,0
2002,63,8.8,,,,,,,,,,,,,
2002,64,9,,,,,,,,,,,,,
2002,65,9,0,0,0,0,0,40,50,10,0,0,0,0,0
2002,68,8.7,1.96078431,3.92156863,4.90196078,10.78431373,13.7254902,14.70588235,11.76470588,8.82352941,7.84313725,6.8627451,5.88235294,4.90196078,3.92156863
2002,72,8.8,0,0,0,0,20,50,30,0,0,0,0,0,0
2002,73,7.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2002,76,8.4,0,0,5,20,40,30,5,0,0,0,0,0,0
2002,80,8.7,.06390833,.54814646,3.06570407,10.4718538,21.87227525,27.95622416,21.87227525,10.4718538,3.06570407,.54814646,.05977461,.00396947,.00016426
2002,84,,,,,,,,,,,,,,
2002,85,8.9,0,0,0,0,20,40,30,10,0,0,0,0,0
2002,87,9,0,0,0,0,15,35,35,15,0,0,0,0,0
2002,89,8.2,0,0,0,20,60,20,0,0,0,0,0,0,0
2002,90,8.7,0,0,0,0,0,90,10,0,0,0,0,0,0
2002,91,9,0,.00000002,.00884446,.61212351,9.94401592,39.43501607,39.43501611,9.94401592,.61212353,.00881575,.00002869,.00000002,0
2002,92,8.61,0,0,.00275091,.89470009,23.298749,59.1183,16.2627,.4219,.0009,0,0,0,0
2002,93,8.8,0,0,0,0,10,80,10,0,0,0,0,0,0
2002,94,8.7,0,0,0,0,30,50,20,0,0,0,0,0,0
2002,95,8.84065846,0,0,0,7,20,36,26,11,0,0,0,0,0
2002,96,8.9,0,0,0,0,10,45,40,5,0,0,0,0,0
2002Nov,1,8.7,0,0,0,10,25,30,25,10,0,0,0,0,0
2002Nov,2,9,0,0,0,0,0,30,50,20,0,0,0,0,0
2002Nov,3,8.8,0,0,0,0,20,50,30,0,0,0,0,0,0
2002Nov,4,9.2,0,0,0,0,10,40,50,0,0,0,0,0,0
2002Nov,7,8.8,,,,,,,,,,,,,
2002Nov,10,,,,,,,,,,,,,,
2002Nov,11,9.3,0,0,0,0,0,10,60,30,0,0,0,0,0
2002Nov,14,8.6,0,0,0,0,20,70,10,0,0,0,0,0,0
2002Nov,15,8.7,0,0,0,10,25,55,5,5,0,0,0,0,0
2002Nov,16,8.7,0,0,0,0,5,10,20,30,20,10,5,0,0
2002Nov,17,7.9,0,5,20,40,30,5,0,0,0,0,0,0,0
2002Nov,20,8.2,0,0,0,25,65,10,0,0,0,0,0,0,0
2002Nov,22,9,0,0,0,0,0,5,15,30,35,10,5,0,0
2002Nov,26,8.5,0,0,0,0,25,65,10,0,0,0,0,0,0
2002Nov,28,8.6,0,0,0,0,15,80,5,0,0,0,0,0,0
2002Nov,29,,,,,,,,,,,,,,
2002Nov,30,,,,,,,,,,,,,,
2002Nov,31,8.5,,,,,,,,,,,,,
2002Nov,32,8.2,0,0,0,10,45,35,10,0,0,0,0,0,0
2002Nov,33,8.2,0,0,0,10,80,10,0,0,0,0,0,0,0
2002Nov,35,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2002Nov,36,8.4,0,0,0,15,35,35,15,0,0,0,0,0,0
2002Nov,37,8.6,0,0,0,0,20,80,0,0,0,0,0,0,0
2002Nov,39,9,0,0,0,0,5,40,50,5,0,0,0,0,0
2002Nov,40,,,,,,,,,,,,,,
2002Nov,41,8.5,,,,,,,,,,,,,
2002Nov,42,8.2,0,0,0,15,75,10,0,0,0,0,0,0,0
2002Nov,47,8.5,0,0,0,0,10,70,20,0,0,0,0,0,0
2002Nov,48,8.6,0,0,0,0,40,40,20,0,0,0,0,0,0
2002Nov,50,8.2,0,0,0,0,50,50,0,0,0,0,0,0,0
2002Nov,52,9,0,0,0,0,0,60,40,0,0,0,0,0,0
2002Nov,53,8.4,0,0,0,0,60,40,0,0,0,0,0,0,0
2002Nov,54,9.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002Nov,56,8.5,0,0,0,0,40,50,10,0,0,0,0,0,0
2002Nov,57,,,,,,,,,,,,,,
2002Nov,59,8.3,,,,,,,,,,,,,
2002Nov,61,8.9,0,0,0,0,0,55,35,10,0,0,0,0,0
2002Nov,62,,,,,,,,,,,,,,
2002Nov,63,,,,,,,,,,,,,,
2002Nov,64,,,,,,,,,,,,,,
2002Nov,65,8.8,0,0,0,0,10,40,40,10,0,0,0,0,0
2002Nov,68,,,,,,,,,,,,,,
2002Nov,72,8.8,0,0,0,0,20,50,30,0,0,0,0,0,0
2002Nov,73,,,,,,,,,,,,,,
2002Nov,76,8.2,.5,2,7.5,20,40,20,7.5,2,.5,0,0,0,0
2002Nov,80,8.8,,,,,,,,,,,,,
2002Nov,84,,,,,,,,,,,,,,
2002Nov,85,,,,,,,,,,,,,,
2002Nov,87,9,0,0,0,5,10,30,35,15,5,0,0,0,0
2002Nov,89,8,0,0,0,20,60,20,0,0,0,0,0,0,0
2002Nov,90,8.6,0,0,0,0,5,85,10,0,0,0,0,0,0
2002Nov,91,8.9,0,0,.00000027,.00884419,4.77018858,61.37485125,33.22514773,.62073894,.00022904,0,0,0,0
2002Nov,92,8.64,0,.0250752,.6318358,6.286729,24.61756,38.2858,23.7275,5.8387,.5652,.0213,.0003,0,0
2002Nov,93,8.8,0,0,0,0,10,80,10,0,0,0,0,0,0
2002Nov,94,8.6,0,0,0,0,30,50,20,0,0,0,0,0,0
2002Nov,95,8.79743009,0,0,3,10,20,33,22,9,3,0,0,0,0
2002Nov,96,8.8,0,0,0,0,15,35,35,12,3,0,0,0,0
2003,1,8.3,0,0,5,20,35,30,10,0,0,0,0,0,0
2003,2,9.2,0,0,0,0,0,30,50,20,0,0,0,0,0
2003,3,8.7,0,0,0,0,30,50,20,0,0,0,0,0,0
2003,4,9,0,0,0,0,10,40,50,0,0,0,0,0,0
2003,7,8.8,,,,,,,,,,,,,
2003,10,8.3,0,0,5,15,60,15,5,0,0,0,0,0,0
2003,11,9,0,0,0,0,0,40,60,0,0,0,0,0,0
2003,14,8.4,0,0,0,10,50,40,0,0,0,0,0,0,0
2003,15,8.3,0,0,0,15,45,30,10,0,0,0,0,0,0
2003,16,8.7,0,0,0,0,5,10,20,30,20,10,5,0,0
2003,17,7.6,0,5,20,40,30,5,0,0,0,0,0,0,0
2003,20,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2003,22,8.7,0,0,0,0,0,5,20,35,25,10,5,0,0
2003,26,8.2,0,0,0,5,60,35,0,0,0,0,0,0,0
2003,28,8.5,0,0,0,5,20,70,5,0,0,0,0,0,0
2003,29,8.6,0,0,0,0,15,70,15,0,0,0,0,0,0
2003,30,7.6,0,0,20,65,15,0,0,0,0,0,0,0,0
2003,31,8.3,,,,,,,,,,,,,
2003,32,,,,,,,,,,,,,,
2003,33,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2003,35,,,,,,,,,,,,,,
2003,36,8.3,0,0,0,5,35,35,20,5,0,0,0,0,0
2003,37,8.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2003,39,8.8,0,0,0,3,10,60,24,3,0,0,0,0,0
2003,40,8,0,0,0,15,85,0,0,0,0,0,0,0,0
2003,41,8.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2003,42,7.8,0,0,0,60,40,0,0,0,0,0,0,0,0
2003,47,,,,,,,,,,,,,,
2003,48,8.4,0,0,0,20,40,30,10,0,0,0,0,0,0
2003,50,8,0,0,0,0,50,50,0,0,0,0,0,0,0
2003,52,8.7,0,0,0,0,40,40,20,0,0,0,0,0,0
2003,53,8.1,0,0,0,10,70,20,0,0,0,0,0,0,0
2003,54,9.2,0,0,0,0,0,0,50,40,10,0,0,0,0
2003,56,8.1,0,0,0,20,50,30,0,0,0,0,0,0,0
2003,57,8,0,0,0,20,60,20,0,0,0,0,0,0,0
2003,59,8,,,,,,,,,,,,,
2003,61,8.5,0,0,0,0,25,50,25,0,0,0,0,0,0
2003,62,7.75,0,0,20,60,20,0,0,0,0,0,0,0,0
2003,63,8.5,,,,,,,,,,,,,
2003,64,8.5,,,,,,,,,,,,,
2003,65,8.5,0,0,0,0,10,50,35,5,0,0,0,0,0
2003,68,8.5,2.97029703,3.96039604,8.91089109,10.89108911,11.88118812,13.86138614,9.9009901,8.91089109,7.92079208,6.93069307,5.94059406,4.95049505,2.97029703
2003,72,8.6,0,0,5,15,20,35,20,5,0,0,0,0,0
2003,73,7.1,0,0,0,70,30,0,0,0,0,0,0,0,0
2003,76,7.7,2.5,7.5,20,40,20,7.5,2,.5,0,0,0,0,0
2003,80,8.7,3.21935842,4.29538344,7.69466299,11.6689432,14.98077893,16.28174605,14.98077893,11.6689432,7.69466299,4.29538344,2.02980715,.81196287,.3775884
2003,84,,,,,,,,,,,,,,
2003,85,8.8,0,0,0,5,20,40,25,10,0,0,0,0,0
2003,87,8.5,0,0,0,15,20,30,20,10,5,0,0,0,0
2003,89,7.8,0,5,30,45,15,5,0,0,0,0,0,0,0
2003,90,8.4,0,0,0,0,85,15,0,0,0,0,0,0,0
2003,91,8.6,.00073489,.02326734,3.33764484,12.50387891,27.5160903,31.36913699,18.56852385,5.69919219,.90442564,.07393644,.00310138,.00007,0
2003,92,8.66,0,1.39034,4.37246,11.3427,20.1534,24.535,20.4605,11.6911,4.5756,1.226,.2248,.0281,0
2003,93,9,0,0,0,0,10,40,50,0,0,0,0,0,0
2003,94,8.4,0,0,0,10,50,40,0,0,0,0,0,0,0
2003,95,8.49332285,0,0,10,18,25,22,16,6,3,0,0,0,0
2003,96,8.7,0,0,0,5,20,40,25,10,0,0,0,0,0
2003Nov,1,8.2,0,0,10,20,25,30,15,0,0,0,0,0,0
2003Nov,2,9.2,0,0,0,0,0,20,50,20,10,0,0,0,0
2003Nov,3,8.6,0,0,0,0,40,40,20,0,0,0,0,0,0
2003Nov,4,8.7,0,0,0,0,10,40,50,0,0,0,0,0,0
2003Nov,7,8.6,,,,,,,,,,,,,
2003Nov,10,,,,,,,,,,,,,,
2003Nov,11,8.7,0,0,0,0,20,60,20,0,0,0,0,0,0
2003Nov,14,8,0,0,0,40,50,10,0,0,0,0,0,0,0
2003Nov,15,8.25,0,0,0,10,50,30,5,5,0,0,0,0,0
2003Nov,16,8.6,0,0,0,0,5,10,22.5,25,22.5,10,5,0,0
2003Nov,17,7.2,0,20,35,30,15,0,0,0,0,0,0,0,0
2003Nov,20,7.9,0,0,25,50,25,0,0,0,0,0,0,0,0
2003Nov,22,8.5,0,0,0,0,0,5,20,40,25,7,3,0,0
2003Nov,26,8.1,0,0,0,15,65,20,0,0,0,0,0,0,0
2003Nov,28,8.5,0,0,0,5,20,70,5,0,0,0,0,0,0
2003Nov,29,,,,,,,,,,,,,,
2003Nov,30,,,,,,,,,,,,,,
2003Nov,31,8,,,,,,,,,,,,,
2003Nov,32,,,,,,,,,,,,,,
2003Nov,33,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2003Nov,35,,,,,,,,,,,,,,
2003Nov,36,8.2,0,0,5,20,35,30,10,0,0,0,0,0,0
2003Nov,37,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2003Nov,39,8.6,0,0,0,5,30,45,15,5,0,0,0,0,0
2003Nov,40,,,,,,,,,,,,,,
2003Nov,41,8.4,,,,,,,,,,,,,
2003Nov,42,7.8,0,0,20,60,20,0,0,0,0,0,0,0,0
2003Nov,47,,,,,,,,,,,,,,
2003Nov,48,8.2,0,0,0,20,40,30,10,0,0,0,0,0,0
2003Nov,50,7.9,0,0,0,0,75,25,0,0,0,0,0,0,0
2003Nov,52,8.6,0,0,0,0,40,40,20,0,0,0,0,0,0
2003Nov,53,8,0,0,0,30,70,0,0,0,0,0,0,0,0
2003Nov,54,8.8,0,0,0,0,0,30,40,30,0,0,0,0,0
2003Nov,56,8,0,0,0,30,50,20,0,0,0,0,0,0,0
2003Nov,57,,,,,,,,,,,,,,
2003Nov,59,7.5,,,,,,,,,,,,,
2003Nov,61,8.4,0,0,0,0,40,50,10,0,0,0,0,0,0
2003Nov,62,,,,,,,,,,,,,,
2003Nov,63,,,,,,,,,,,,,,
2003Nov,64,,,,,,,,,,,,,,
2003Nov,65,8.3,0,0,0,10,30,30,20,10,0,0,0,0,0
2003Nov,68,,,,,,,,,,,,,,
2003Nov,72,8.5,0,0,5,15,25,35,15,5,0,0,0,0,0
2003Nov,73,,,,,,,,,,,,,,
2003Nov,76,7.4,5,12.5,25,30,17.5,7.5,2.5,0,0,0,0,0,0
2003Nov,80,8.6,,,,,,,,,,,,,
2003Nov,84,,,,,,,,,,,,,,
2003Nov,85,,,,,,,,,,,,,,
2003Nov,87,8.3,0,5,10,20,30,20,10,5,0,0,0,0,0
2003Nov,89,7.7,0,5,30,45,15,5,0,0,0,0,0,0,0
2003Nov,90,8.3,0,0,0,0,85,15,0,0,0,0,0,0,0
2003Nov,91,8.7,0,.00000002,.03034329,2.24466289,26.11044796,52.0462538,18.45474629,1.10335388,.01017832,.00001355,0,0,0
2003Nov,92,8.67,0,.572639,2.909031,10.08493,21.4186,27.8912,22.2731,10.906,3.2718,.6007,.0674,.0046,0
2003Nov,93,9,0,0,0,0,10,40,50,0,0,0,0,0,0
2003Nov,94,8.2,0,0,0,10,50,40,0,0,0,0,0,0,0
2003Nov,95,8.39146878,0,4,10,17,26,22,15,4,2,0,0,0,0
2003Nov,96,8.6,0,0,0,5,10,35,30,15,5,0,0,0,0
2006,1,6.5,55,20,15,7,3,0,0,0,0,0,0,0,0
2006,2,8.6,0,0,5,10,20,30,20,10,5,0,0,0,0
2006,3,7.5,10,20,30,10,10,10,10,0,0,0,0,0,0
2006,4,7.5,0,10,30,30,20,10,0,0,0,0,0,0,0
2006,7,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,11,8,0,0,0,50,50,0,0,0,0,0,0,0,0
2006,14,6.5,,,,,,,,,,,,,
2006,15,8.25,0,0,5,10,45,30,5,5,0,0,0,0,0
2006,16,7,0,0,5,15,15,15,10,10,10,10,5,5,0
2006,17,6.5,40,30,20,10,0,0,0,0,0,0,0,0,0
2006,20,7,0,10,80,10,0,0,0,0,0,0,0,0,0
2006,22,7,0,5,10,20,30,20,15,0,0,0,0,0,0
2006,26,7.5,0,5,20,45,25,5,0,0,0,0,0,0,0
2006,28,6.5,10,60,20,10,0,0,0,0,0,0,0,0,0
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,6.7,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,6.5,50,30,20,0,0,0,0,0,0,0,0,0,0
2006,35,,,,,,,,,,,,,,
2006,36,7.5,0,5,20,25,25,20,5,0,0,0,0,0,0
2006,37,7.5,0,0,0,50,50,0,0,0,0,0,0,0,0
2006,39,7.5,2,15,30,35,15,3,0,0,0,0,0,0,0
2006,40,,,,,,,,,,,,,,
2006,41,5.5,,,,,,,,,,,,,
2006,42,6.6,30,50,20,0,0,0,0,0,0,0,0,0,0
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,8,0,0,10,20,20,20,20,10,0,0,0,0,0
2006,53,7,0,40,50,10,0,0,0,0,0,0,0,0,0
2006,54,,,,,,,,,,,,,,
2006,56,6.5,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,6,,,,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,62,,,,,,,,,,,,,,
2006,63,7.5,,,,,,,,,,,,,
2006,64,,,,,,,,,,,,,,
2006,65,7.5,0,0,10,30,25,25,10,0,0,0,0,0,0
2006,68,,,,,,,,,,,,,,
2006,72,7.5,3,8,18,24,18,13,8,5,2,1,0,0,0
2006,73,,,,,,,,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,8.4,,,,,,,,,,,,,
2006,84,,,,,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,87,7.5,0,5,15,30,30,15,5,0,0,0,0,0,0
2006,89,6.5,30,50,15,5,0,0,0,0,0,0,0,0,0
2006,90,7.5,0,0,10,80,10,0,0,0,0,0,0,0,0
2006,91,8.4,0,.00000285,.50640239,12.14849537,48.590245,34.43104458,4.24014941,.08341795,.00024235,.0000001,0,0,0
2006,92,,,,,,,,,,,,,,
2006,93,9,0,0,0,0,10,35,35,20,0,0,0,0,0
2006,94,10,0,0,0,0,0,0,10,30,30,20,10,0,0
2006,95,7.54473011,13,16,19,24,15,10,3,0,0,0,0,0,0
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,,,,,,,,,,,
2002Q1,1,20,3.25,.86,,,,,,,,,,,
2002Q1,4,20,3,.85,,,,,,,,,,,
2002Q1,10,20,3,.9,,,,,,,,,,,
2002Q1,11,20,3.25,.89,,,,,,,,,,,
2002Q1,14,,3.25,,,,,,,,,,,,
2002Q1,16,,3.25,,,,,,,,,,,,
2002Q1,17,19,3.5,.88,,,,,,,,,,,
2002Q1,22,21,3.25,.88,,,,,,,,,,,
2002Q1,28,16.5,3.25,.91,,,,,,,,,,,
2002Q1,29,21,3.15,.9,,,,,,,,,,,
2002Q1,30,,3.25,,,,,,,,,,,,
2002Q1,31,20,3.25,.88,,,,,,,,,,,
2002Q1,32,17.5,3.25,.91,,,,,,,,,,,
2002Q1,36,21,3.25,.86,,,,,,,,,,,
2002Q1,37,19,3.25,.88,,,,,,,,,,,
2002Q1,39,17.5,3.25,.88,,,,,,,,,,,
2002Q1,40,20.3,3.25,.9,,,,,,,,,,,
2002Q1,41,,3.25,,,,,,,,,,,,
2002Q1,42,20,3.1,.88,,,,,,,,,,,
2002Q1,47,19,3.25,.88,,,,,,,,,,,
2002Q1,52,,2.75,,,,,,,,,,,,
2002Q1,53,,3,,,,,,,,,,,,
2002Q1,54,21,3,.89,,,,,,,,,,,
2002Q1,56,20,3.25,.9,,,,,,,,,,,
2002Q1,57,20,3,.88,,,,,,,,,,,
2002Q1,59,18,3,.86,,,,,,,,,,,
2002Q1,61,20,3,.88,,,,,,,,,,,
2002Q1,63,,3,.86,,,,,,,,,,,
2002Q1,72,20.5,3.15,.87,,,,,,,,,,,
2002Q1,76,19,3.25,.85,,,,,,,,,,,
2002Q1,80,20,3.25,.897,,,,,,,,,,,
2002Q1,84,,3,.87,,,,,,,,,,,
2002Q1,85,19,3,.88,,,,,,,,,,,
2002Q1,87,19,3,.9,,,,,,,,,,,
2002Q1,89,19,3.2,.88,,,,,,,,,,,
2002Q1,90,19.9,3,.91,,,,,,,,,,,
2002Q1,91,19,3,.92,,,,,,,,,,,
2002Q1,93,20,3.25,.89,,,,,,,,,,,
2002Q1,94,18,3.25,.85,,,,,,,,,,,
2002Q1,95,19,3,.88,,,,,,,,,,,
2002Q1,96,19,3,.86,,,,,,,,,,,
2002Q2,1,21,3,.87,,,,,,,,,,,
2002Q2,4,20,3,.86,,,,,,,,,,,
2002Q2,10,20,3,.88,,,,,,,,,,,
2002Q2,11,21,2.75,.89,,,,,,,,,,,
2002Q2,14,,2.75,,,,,,,,,,,,
2002Q2,16,,3.25,,,,,,,,,,,,
2002Q2,17,22,3.75,.92,,,,,,,,,,,
2002Q2,22,24,3,.87,,,,,,,,,,,
2002Q2,28,17,3.25,.96,,,,,,,,,,,
2002Q2,29,22,3,.92,,,,,,,,,,,
2002Q2,30,,3.25,,,,,,,,,,,,
2002Q2,31,20,3.25,.87,,,,,,,,,,,
2002Q2,32,20,3.25,.92,,,,,,,,,,,
2002Q2,36,21,3.5,.88,,,,,,,,,,,
2002Q2,37,20,3.25,.85,,,,,,,,,,,
2002Q2,39,18.5,3.25,.91,,,,,,,,,,,
2002Q2,40,21,3.25,.91,,,,,,,,,,,
2002Q2,41,,3.25,,,,,,,,,,,,
2002Q2,42,22,3,.86,,,,,,,,,,,
2002Q2,47,20,3.25,.9,,,,,,,,,,,
2002Q2,52,,2.5,,,,,,,,,,,,
2002Q2,53,,3,,,,,,,,,,,,
2002Q2,54,22,3,.9,,,,,,,,,,,
2002Q2,56,21,3.25,.95,,,,,,,,,,,
2002Q2,57,20,3,.9,,,,,,,,,,,
2002Q2,59,18,3,.88,,,,,,,,,,,
2002Q2,61,20,3,.88,,,,,,,,,,,
2002Q2,63,,3,.88,,,,,,,,,,,
2002Q2,72,21,2.8,.87,,,,,,,,,,,
2002Q2,76,17,3.25,.95,,,,,,,,,,,
2002Q2,80,22,3.25,.894,,,,,,,,,,,
2002Q2,84,,3,.88,,,,,,,,,,,
2002Q2,85,19,3,.9,,,,,,,,,,,
2002Q2,87,19,3,.95,,,,,,,,,,,
2002Q2,89,20,3,.87,,,,,,,,,,,
2002Q2,90,21.1,3,.93,,,,,,,,,,,
2002Q2,91,20,3,.96,,,,,,,,,,,
2002Q2,93,22,3,.91,,,,,,,,,,,
2002Q2,94,20,3.25,.88,,,,,,,,,,,
2002Q2,95,20,3,.9,,,,,,,,,,,
2002Q2,96,21,2.75,.86,,,,,,,,,,,
2002Q3,1,22,3,.88,,,,,,,,,,,
2002Q3,4,23,3,.88,,,,,,,,,,,
2002Q3,10,20,3,.86,,,,,,,,,,,
2002Q3,11,22,2.75,.89,,,,,,,,,,,
2002Q3,14,,2.75,,,,,,,,,,,,
2002Q3,16,,3.25,,,,,,,,,,,,
2002Q3,17,22,4,.94,,,,,,,,,,,
2002Q3,22,22,3,.88,,,,,,,,,,,
2002Q3,28,19.75,3.25,.99,,,,,,,,,,,
2002Q3,29,23,3,.92,,,,,,,,,,,
2002Q3,30,,3.25,,,,,,,,,,,,
2002Q3,31,21,3.25,.87,,,,,,,,,,,
2002Q3,32,21.5,3.5,.94,,,,,,,,,,,
2002Q3,36,21,3.5,.88,,,,,,,,,,,
2002Q3,37,21,3.5,.88,,,,,,,,,,,
2002Q3,39,21,3.25,.91,,,,,,,,,,,
2002Q3,40,21,3.25,.93,,,,,,,,,,,
2002Q3,41,,3.5,,,,,,,,,,,,
2002Q3,42,23,3,.86,,,,,,,,,,,
2002Q3,47,20,3.25,.9,,,,,,,,,,,
2002Q3,52,,2.5,,,,,,,,,,,,
2002Q3,53,,3.3,,,,,,,,,,,,
2002Q3,54,22,3,.91,,,,,,,,,,,
2002Q3,56,23,3.5,.95,,,,,,,,,,,
2002Q3,57,22,3,.95,,,,,,,,,,,
2002Q3,59,18,3,.9,,,,,,,,,,,
2002Q3,61,20,3.5,.9,,,,,,,,,,,
2002Q3,63,,3,.9,,,,,,,,,,,
2002Q3,72,23,2.8,.87,,,,,,,,,,,
2002Q3,76,16.5,4.25,.95,,,,,,,,,,,
2002Q3,80,22,3.35,.891,,,,,,,,,,,
2002Q3,84,,3,.89,,,,,,,,,,,
2002Q3,85,20,3,.88,,,,,,,,,,,
2002Q3,87,19,3,.95,,,,,,,,,,,
2002Q3,89,21,3,.87,,,,,,,,,,,
2002Q3,90,22.5,3.25,.91,,,,,,,,,,,
2002Q3,91,20,3,.95,,,,,,,,,,,
2002Q3,93,23,3,.89,,,,,,,,,,,
2002Q3,94,25,3.25,.92,,,,,,,,,,,
2002Q3,95,20,3,.9,,,,,,,,,,,
2002Q3,96,21,2.75,.88,,,,,,,,,,,
2002Q4,1,23,3.25,.89,,,,,,,,,,,
2002Q4,4,25,3.25,.9,,,,,,,,,,,
2002Q4,10,21,3.25,.85,,,,,,,,,,,
2002Q4,11,23,3,.89,,,,,,,,,,,
2002Q4,14,,3.25,,,,,,,,,,,,
2002Q4,16,,3.5,,,,,,,,,,,,
2002Q4,17,25,4,.96,,,,,,,,,,,
2002Q4,22,24,3.75,.92,,,,,,,,,,,
2002Q4,28,21.75,3.25,1.03,,,,,,,,,,,
2002Q4,29,23,3,.95,,,,,,,,,,,
2002Q4,30,,3.25,,,,,,,,,,,,
2002Q4,31,22,3.25,.88,,,,,,,,,,,
2002Q4,32,23.5,3.75,.94,,,,,,,,,,,
2002Q4,36,21,3.5,.9,,,,,,,,,,,
2002Q4,37,21,3.5,.95,,,,,,,,,,,
2002Q4,39,19,3.5,.9,,,,,,,,,,,
2002Q4,40,21.5,3.5,.93,,,,,,,,,,,
2002Q4,41,,3.5,,,,,,,,,,,,
2002Q4,42,25,3,.88,,,,,,,,,,,
2002Q4,47,22,3.5,.9,,,,,,,,,,,
2002Q4,52,,2.5,,,,,,,,,,,,
2002Q4,53,,3.8,,,,,,,,,,,,
2002Q4,54,22,3.25,.92,,,,,,,,,,,
2002Q4,56,24,4,.95,,,,,,,,,,,
2002Q4,57,22,3.25,.98,,,,,,,,,,,
2002Q4,59,18,3.25,.92,,,,,,,,,,,
2002Q4,61,22,3.75,.9,,,,,,,,,,,
2002Q4,63,,3.25,.91,,,,,,,,,,,
2002Q4,72,25,3,.87,,,,,,,,,,,
2002Q4,76,16,4.25,.95,,,,,,,,,,,
2002Q4,80,21.9,3.55,.89,,,,,,,,,,,
2002Q4,84,,3.25,.9,,,,,,,,,,,
2002Q4,85,21,3.25,.86,,,,,,,,,,,
2002Q4,87,19,3.25,.95,,,,,,,,,,,
2002Q4,89,22,3.2,.89,,,,,,,,,,,
2002Q4,90,24,3.5,.9,,,,,,,,,,,
2002Q4,91,19,3.25,.95,,,,,,,,,,,
2002Q4,93,23,3,.92,,,,,,,,,,,
2002Q4,94,25,3.5,.95,,,,,,,,,,,
2002Q4,95,20,3.25,.9,,,,,,,,,,,
2002Q4,96,22,2.75,.89,,,,,,,,,,,
2003Q1,1,24,3.5,.9,,,,,,,,,,,
2003Q1,4,23,3.5,.9,,,,,,,,,,,
2003Q1,10,22,3.25,.87,,,,,,,,,,,
2003Q1,11,25,3.25,.89,,,,,,,,,,,
2003Q1,14,,3.25,,,,,,,,,,,,
2003Q1,16,,3.5,,,,,,,,,,,,
2003Q1,17,28,4.5,.98,,,,,,,,,,,
2003Q1,22,25,4,1.05,,,,,,,,,,,
2003Q1,28,,3.5,,,,,,,,,,,,
2003Q1,29,23,3.25,1,,,,,,,,,,,
2003Q1,30,,3.5,,,,,,,,,,,,
2003Q1,31,23,3.5,.88,,,,,,,,,,,
2003Q1,36,21,3.75,.91,,,,,,,,,,,
2003Q1,37,21,3.5,1,,,,,,,,,,,
2003Q1,39,19.5,3.75,.9,,,,,,,,,,,
2003Q1,40,22,3.75,.93,,,,,,,,,,,
2003Q1,41,,3.75,,,,,,,,,,,,
2003Q1,42,25,3.25,.9,,,,,,,,,,,
2003Q1,47,23,3.75,.9,,,,,,,,,,,
2003Q1,52,,3,,,,,,,,,,,,
2003Q1,53,,3.9,,,,,,,,,,,,
2003Q1,54,22,3.75,.95,,,,,,,,,,,
2003Q1,56,25,4.25,1,,,,,,,,,,,
2003Q1,57,25,3.5,1,,,,,,,,,,,
2003Q1,59,18,3.75,.95,,,,,,,,,,,
2003Q1,61,22,4,.9,,,,,,,,,,,
2003Q1,63,,3.5,.93,,,,,,,,,,,
2003Q1,72,25,3.25,.87,,,,,,,,,,,
2003Q1,76,16,4.25,.95,,,,,,,,,,,
2003Q1,80,21.9,3.75,.888,,,,,,,,,,,
2003Q1,84,,3.5,.92,,,,,,,,,,,
2003Q1,85,21,3.5,.86,,,,,,,,,,,
2003Q1,87,19,3.5,.95,,,,,,,,,,,
2003Q1,89,22,3.5,.9,,,,,,,,,,,
2003Q1,90,25,3.75,.9,,,,,,,,,,,
2003Q1,91,22,3.5,.95,,,,,,,,,,,
2003Q1,93,25,3.5,.95,,,,,,,,,,,
2003Q1,94,25,3.75,.95,,,,,,,,,,,
2003Q1,95,20,3.5,.91,,,,,,,,,,,
2003Q1,96,22,3,.9,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2002Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2002,1,1.9,0,0,0,20,40,35,5,0,0,,,,
2002,2,2.4,0,0,0,0,20,40,40,0,0,,,,
2002,3,1.8,0,0,0,10,70,20,0,0,0,,,,
2002,4,2,0,0,0,0,30,60,10,0,0,,,,
2002,5,1.9,0,0,0,0,60,40,0,0,0,,,,
2002,7,1.7,,,,,,,,,,,,,
2002,9,2.2,0,0,0,0,20,80,0,0,0,,,,
2002,10,1.9,0,0,0,20,70,10,0,0,0,,,,
2002,11,1.8,0,0,0,10,60,30,0,0,0,,,,
2002,14,2.1,0,0,0,0,30,70,0,0,0,,,,
2002,15,2,0,0,0,5,40,45,10,0,0,,,,
2002,16,2.1,0,3,5,15,24,26,20,5,2,,,,
2002,17,2.1,0,5,5,20,25,30,10,5,0,,,,
2002,19,2,0,0,0,0,35,65,0,0,0,,,,
2002,20,,0,0,0,10,75,15,0,0,0,,,,
2002,22,1.2,0,0,0,15,30,40,10,5,0,,,,
2002,24,2.1,0,0,0,5,45,45,5,0,0,,,,
2002,26,2.1,0,0,0,10,35,45,10,0,0,,,,
2002,28,1.8,0,0,0,20,60,15,5,0,0,,,,
2002,29,1.9,0,0,0,10,70,20,0,0,0,,,,
2002,31,2,0,0,0,0,45,55,0,0,0,,,,
2002,32,2,0,0,5,10,30,40,10,5,0,,,,
2002,33,1.9,0,0,0,0,60,40,0,0,0,,,,
2002,35,2.3,0,0,0,0,20,60,20,0,0,,,,
2002,36,2.3,0,0,0,0,25,40,30,5,0,,,,
2002,37,2,0,0,0,0,50,50,0,0,0,,,,
2002,39,2.3,0,0,0,0,5,60,30,5,0,,,,
2002,41,2.1,0,0,0,0,20,80,0,0,0,,,,
2002,42,2,0,0,0,0,30,60,10,0,0,,,,
2002,45,2.1,0,0,0,0,0,100,0,0,0,,,,
2002,47,2.4,0,0,0,0,0,70,30,0,0,,,,
2002,48,1.7,0,0,0,10,40,30,20,0,0,,,,
2002,49,1.8,,,,,,,,,,,,,
2002,50,2,0,0,0,0,30,70,0,0,0,,,,
2002,52,,0,0,0,0,30,60,10,0,0,,,,
2002,53,2,0,0,0,0,50,50,0,0,0,,,,
2002,54,2.1,0,0,0,0,30,50,20,0,0,,,,
2002,56,2.1,0,0,0,5,40,50,5,0,0,,,,
2002,57,2.2,0,0,0,0,5,85,10,0,0,,,,
2002,60,1.9,0,0,0,10,65,25,0,0,0,,,,
2002,63,1.9,0,0,0,10,60,30,0,0,0,,,,
2002,64,2.2,0,0,0,0,5,85,10,0,0,,,,
2002,66,2.4,0,0,0,5,10,50,30,5,0,,,,
2002,67,2.5,,,,,,,,,,,,,
2002,68,1.9,1,2,3,10,35,35,10,3,1,,,,
2002,70,2.1,0,0,0,10,30,50,10,0,0,,,,
2002,73,1.8,0,0,0,0,90,10,0,0,0,,,,
2002,76,2.2,0,0,1,9,20,40,20,9,1,,,,
2002,80,2.3,0,.00000017203,.00080781392,.33035051737,12.84646991454,55.79693063519,29.13236252038,1.88111456493,.01196386164,,,,
2002,84,2,0,0,0,2,30,50,15,3,0,,,,
2002,85,2.2,0,0,.1,3.9,26.8,44.3,22.6,2.2,.1,,,,
2002,87,2,0,0,0,10,20,35,25,10,0,,,,
2002,89,2.3,0,0,0,0,35,50,15,0,0,,,,
2002,90,2.4,0,0,0,0,0,90,10,0,0,,,,
2002,92,2.3,0,.00010243844,.02330319597,1.20630231339,14.683154708,44.13972941935,33.54860143325,6.3988064916,0,,,,
2002,93,2.4,0,0,0,0,10,40,50,0,0,,,,
2002,94,2.3,0,0,0,0,25,50,25,0,0,,,,
2002,95,1.9,0,0,0,17,42,32,9,0,0,,,,
2002,96,2.5,0,0,0,0,3,42,50,5,0,,,,
2003,1,1.8,0,0,5,20,30,25,15,5,0,,,,
2003,2,2,0,0,0,0,20,40,40,0,0,,,,
2003,3,1.9,0,0,0,20,40,30,10,0,0,,,,
2003,4,1.5,0,0,0,30,60,10,0,0,0,,,,
2003,5,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,7,1.7,,,,,,,,,,,,,
2003,9,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,10,1.7,0,0,0,25,60,15,0,0,0,,,,
2003,11,1.6,0,0,0,30,70,0,0,0,0,,,,
2003,14,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,15,1.7,0,0,0,20,45,25,10,0,0,,,,
2003,16,1.8,0,2,10,20,25,20,15,5,3,,,,
2003,17,1.9,0,0,5,25,30,25,15,0,0,,,,
2003,19,1.8,0,0,0,0,75,25,0,0,0,,,,
2003,20,,0,0,0,15,75,10,0,0,0,,,,
2003,22,1.8,0,0,5,20,45,20,10,0,0,,,,
2003,24,2,0,0,0,0,45,50,5,0,0,,,,
2003,26,1.8,0,0,0,10,45,35,10,0,0,,,,
2003,28,1.5,0,0,0,25,50,20,5,0,0,,,,
2003,29,1.6,0,0,0,15,70,15,0,0,0,,,,
2003,31,1.8,0,0,0,15,50,35,0,0,0,,,,
2003,32,1.8,0,0,5,10,40,30,10,5,0,,,,
2003,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2003,35,,,,,,,,,,,,,,
2003,36,1.9,0,0,0,10,30,30,15,10,5,,,,
2003,37,1.9,0,0,0,0,40,60,0,0,0,,,,
2003,39,2,0,0,0,10,35,40,10,5,0,,,,
2003,41,1.8,0,0,0,0,80,20,0,0,0,,,,
2003,42,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,45,1.8,0,0,0,0,100,0,0,0,0,,,,
2003,47,2.3,0,0,0,0,10,80,10,0,0,,,,
2003,48,1.8,0,0,0,15,40,30,15,0,0,,,,
2003,49,1.5,,,,,,,,,,,,,
2003,50,1.8,0,0,0,0,60,40,0,0,0,,,,
2003,52,,0,0,0,20,50,30,0,0,0,,,,
2003,53,1.9,0,0,0,0,60,40,0,0,0,,,,
2003,54,1.8,0,0,0,10,40,40,10,0,0,,,,
2003,56,2.1,0,0,0,10,40,40,10,0,0,,,,
2003,57,2,0,0,0,0,10,70,20,0,0,,,,
2003,60,1.9,0,0,0,10,75,15,0,0,0,,,,
2003,63,1.7,0,0,0,30,50,20,0,0,0,,,,
2003,64,2,0,0,0,0,10,70,20,0,0,,,,
2003,66,2.9,0,0,0,0,5,10,50,30,5,,,,
2003,67,3,,,,,,,,,,,,,
2003,68,1.7,1,1,4,15,39,25,10,4,1,,,,
2003,70,1.9,0,0,0,20,40,30,10,0,0,,,,
2003,73,1.8,0,0,0,10,80,10,0,0,0,,,,
2003,76,2,0,2.5,7.5,15,25,25,15,7.5,2.5,,,,
2003,80,2.1,.00067333866,.04117207837,.9534735614,8.41529382111,28.65850715978,38.31387394698,19.35242398539,3.95077045142,.31381165689,,,,
2003,84,2,0,0,0,10,40,30,18,2,0,,,,
2003,85,1.8,.2,2,9.9,24.8,32.2,20.4,9,1.4,.1,,,,
2003,87,1.8,0,0,5,20,35,25,10,5,0,,,,
2003,89,1.9,0,0,5,20,40,30,5,0,0,,,,
2003,90,2.3,0,0,0,0,5,90,5,0,0,,,,
2003,92,1.9,0,1.63601260035,6.14774921248,16.36012600345,26.67411848389,26.67411848389,16.36012600345,6.14774921248,0,,,,
2003,93,2,0,0,0,0,25,75,0,0,0,,,,
2003,94,2,0,0,0,10,40,40,10,0,0,,,,
2003,95,1.8,0,0,8,24,32,25,11,0,0,,,,
2003,96,2.4,0,0,0,2,18,35,30,10,5,,,,
2003Mar,1,1.6,0,0,5,20,35,25,15,0,0,,,,
2003Mar,2,2,0,0,0,0,20,40,40,0,0,,,,
2003Mar,3,1.8,0,0,0,10,60,30,0,0,0,,,,
2003Mar,4,1.5,0,0,0,30,60,10,0,0,0,,,,
2003Mar,5,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Mar,7,1.9,,,,,,,,,,,,,
2003Mar,9,2,0,0,0,0,60,40,0,0,0,,,,
2003Mar,10,,,,,,,,,,,,,,
2003Mar,11,1.4,0,0,0,60,40,0,0,0,0,,,,
2003Mar,14,1.7,0,0,10,30,50,10,0,0,0,,,,
2003Mar,15,1.7,0,0,0,20,45,25,10,0,0,,,,
2003Mar,16,1.8,0,2,10,20,25,20,15,5,3,,,,
2003Mar,17,1.6,0,0,5,20,40,30,5,0,0,,,,
2003Mar,19,1.7,0,0,0,10,90,0,0,0,0,,,,
2003Mar,20,,0,0,0,10,80,10,0,0,0,,,,
2003Mar,22,1.6,0,0,10,20,40,20,10,0,0,,,,
2003Mar,24,2.1,0,0,0,5,40,50,5,0,0,,,,
2003Mar,26,2,0,0,5,10,35,35,10,5,0,,,,
2003Mar,28,2.5,0,0,0,0,0,0,100,0,0,,,,
2003Mar,29,1.5,0,0,0,20,70,10,0,0,0,,,,
2003Mar,31,1.5,0,0,0,45,50,5,0,0,0,,,,
2003Mar,32,1.6,0,0,5,15,40,25,10,5,0,,,,
2003Mar,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2003Mar,35,2.3,0,0,0,0,10,60,30,0,0,,,,
2003Mar,36,1.9,0,0,0,10,35,35,15,5,0,,,,
2003Mar,37,2,0,0,0,0,50,50,0,0,0,,,,
2003Mar,39,2.2,0,0,0,5,25,40,25,5,0,,,,
2003Mar,41,1.8,,,,,,,,,,,,,
2003Mar,42,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Mar,45,,,,,,,,,,,,,,
2003Mar,47,2.2,0,0,0,0,10,80,10,0,0,,,,
2003Mar,48,1.8,0,0,0,20,40,30,10,0,0,,,,
2003Mar,49,1.4,,,,,,,,,,,,,
2003Mar,50,1.7,0,0,0,0,75,25,0,0,0,,,,
2003Mar,52,,0,0,0,10,40,40,10,0,0,,,,
2003Mar,53,1.9,0,0,0,0,60,40,0,0,0,,,,
2003Mar,54,1.9,0,0,0,0,30,40,30,0,0,,,,
2003Mar,56,2,0,0,0,5,50,40,5,0,0,,,,
2003Mar,57,2,,,,,,,,,,,,,
2003Mar,60,1.7,0,0,0,15,80,5,0,0,0,,,,
2003Mar,63,1.6,,,,,,,,,,,,,
2003Mar,64,2,,,,,,,,,,,,,
2003Mar,66,2.6,0,0,0,0,5,10,50,30,5,,,,
2003Mar,67,3,,,,,,,,,,,,,
2003Mar,68,,,,,,,,,,,,,,
2003Mar,70,1.6,0,0,0,20,40,30,10,0,0,,,,
2003Mar,73,1.6,0,0,0,10,80,10,0,0,0,,,,
2003Mar,76,1.9,0,1,7.5,15,45,20,10,1,.5,,,,
2003Mar,80,2.4,,,,,,,,,,,,,
2003Mar,84,1.8,0,0,0,15,40,30,10,5,0,,,,
2003Mar,85,1.7,0,0,0,10.5,69.2,20.1,.2,0,0,,,,
2003Mar,87,1.6,0,0,5,15,30,25,15,10,0,,,,
2003Mar,89,1.9,0,0,5,20,40,30,5,0,0,,,,
2003Mar,90,2.3,0,0,0,0,10,85,5,0,0,,,,
2003Mar,92,2,0,1.13601473749,4.79991812506,14.08248899806,25.33005833589,27.92958755501,18.89264149012,7.82929075837,0,,,,
2003Mar,93,1.9,0,0,0,0,60,40,0,0,0,,,,
2003Mar,94,2.2,0,0,0,0,30,50,20,0,0,,,,
2003Mar,95,1.9,0,0,8,18,28,27,15,4,0,,,,
2003Mar,96,2.4,0,0,0,5,20,30,30,10,5,,,,
2004Mar,1,2.1,0,0,10,20,20,20,20,10,0,,,,
2004Mar,2,2,0,0,0,10,20,40,20,10,0,,,,
2004Mar,3,2,0,0,0,10,40,40,10,0,0,,,,
2004Mar,4,1.8,0,0,0,0,50,50,0,0,0,,,,
2004Mar,5,1.9,0,0,5,15,60,15,5,0,0,,,,
2004Mar,7,1.6,,,,,,,,,,,,,
2004Mar,9,1.8,0,0,0,10,70,20,0,0,0,,,,
2004Mar,10,,,,,,,,,,,,,,
2004Mar,11,1.7,0,0,0,20,60,20,0,0,0,,,,
2004Mar,14,1.5,,,,,,,,,,,,,
2004Mar,15,1.7,0,0,0,20,45,25,10,0,0,,,,
2004Mar,16,1.9,0,3,12,18,20,18,16,10,3,,,,
2004Mar,17,1.3,0,0,0,15,30,40,15,0,0,,,,
2004Mar,19,2,0,0,0,0,50,50,0,0,0,,,,
2004Mar,20,,0,0,0,15,70,15,0,0,0,,,,
2004Mar,22,1.8,0,0,10,25,30,25,10,0,0,,,,
2004Mar,24,1.8,0,0,0,25,55,20,0,0,0,,,,
2004Mar,26,2,0,0,7.5,12.5,30,30,12.5,7.5,0,,,,
2004Mar,28,1.6,0,0,0,25,50,20,5,0,0,,,,
2004Mar,29,,,,,,,,,,,,,,
2004Mar,31,1.8,0,0,0,30,50,20,0,0,0,,,,
2004Mar,32,1.9,0,5,5,10,35,30,10,5,0,,,,
2004Mar,33,2,0,0,0,0,50,50,0,0,0,,,,
2004Mar,35,,,,,,,,,,,,,,
2004Mar,36,1.8,0,0,5,10,35,30,10,5,5,,,,
2004Mar,37,2,0,0,0,0,50,50,0,0,0,,,,
2004Mar,39,1.8,0,0,10,25,30,20,10,5,0,,,,
2004Mar,41,1.8,,,,,,,,,,,,,
2004Mar,42,1.6,0,0,0,15,70,15,0,0,0,,,,
2004Mar,45,,,,,,,,,,,,,,
2004Mar,47,,,,,,,,,,,,,,
2004Mar,48,2,0,0,0,10,40,40,10,0,0,,,,
2004Mar,49,,,,,,,,,,,,,,
2004Mar,50,1.8,0,0,0,0,75,25,0,0,0,,,,
2004Mar,52,,0,0,5,10,35,35,10,5,0,,,,
2004Mar,53,2.1,0,0,0,0,50,50,0,0,0,,,,
2004Mar,54,2,0,0,0,0,30,40,30,0,0,,,,
2004Mar,56,1.8,0,0,0,15,50,30,5,0,0,,,,
2004Mar,57,,,,,,,,,,,,,,
2004Mar,60,2,0,0,0,10,35,55,0,0,0,,,,
2004Mar,63,1.8,,,,,,,,,,,,,
2004Mar,64,,,,,,,,,,,,,,
2004Mar,66,3.1,0,0,0,1,3,6,30,50,10,,,,
2004Mar,67,2.5,,,,,,,,,,,,,
2004Mar,68,,,,,,,,,,,,,,
2004Mar,70,,,,,,,,,,,,,,
2004Mar,73,1.9,0,0,0,10,80,10,0,0,0,,,,
2004Mar,76,2.1,1,2.5,5,10,22.5,30,17.5,7.5,4,,,,
2004Mar,80,1.8,,,,,,,,,,,,,
2004Mar,84,2,0,0,3,15,30,30,15,6,1,,,,
2004Mar,85,2,0,.3,7.4,42.3,42.3,7.4,.3,0,0,,,,
2004Mar,87,1.9,0,0,5,15,30,25,15,10,0,,,,
2004Mar,89,1.8,0,0,5,20,40,25,5,5,0,,,,
2004Mar,90,2,0,0,0,0,10,80,10,0,0,,,,
2004Mar,92,2,0,4.01021167961,7.77576853526,15.07286458887,21.62535900436,22.96564195298,18.05127114137,10.49888309754,0,,,,
2004Mar,93,2,0,0,0,0,40,60,0,0,0,,,,
2004Mar,94,1.9,0,0,0,20,40,40,0,0,0,,,,
2004Mar,95,1.6,0,3,15,23,27,19,8,5,0,,,,
2004Mar,96,2.3,0,0,0,5,20,30,30,10,5,,,,
2006,1,2,0,5,10,15,20,20,15,10,5,,,,
2006,2,2,0,0,0,10,20,40,20,10,0,,,,
2006,3,2,0,0,0,20,30,30,20,0,0,,,,
2006,4,1.8,0,0,0,0,50,50,0,0,0,,,,
2006,5,1.9,0,0,5,15,60,15,5,0,0,,,,
2006,7,,,,,,,,,,,,,,
2006,9,1.8,0,0,0,20,30,30,20,0,0,,,,
2006,10,,,,,,,,,,,,,,
2006,11,1.8,0,0,0,15,60,25,0,0,0,,,,
2006,14,1.5,,,,,,,,,,,,,
2006,15,1.8,0,5,10,45,30,5,5,0,0,,,,
2006,16,2.3,5,7,9,12,15,16,15,12,9,,,,
2006,17,1.5,0,5,10,35,35,10,5,0,0,,,,
2006,19,2,0,0,0,0,50,50,0,0,0,,,,
2006,20,,0,0,0,0,50,50,0,0,0,,,,
2006,22,1.7,0,0,10,30,30,20,10,0,0,,,,
2006,24,1.8,0,0,0,15,50,30,5,0,0,,,,
2006,26,2,0,0,7.5,12.5,30,30,12.5,7.5,0,,,,
2006,28,1.5,0,0,0,25,50,20,5,0,0,,,,
2006,29,,,,,,,,,,,,,,
2006,31,1.8,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,0,0,0,0,50,50,0,0,0,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2,0,0,5,10,25,30,15,10,5,,,,
2006,37,2,0,0,0,0,50,50,0,0,0,,,,
2006,39,1.9,0,0,5,15,30,30,15,5,0,,,,
2006,41,1.8,,,,,,,,,,,,,
2006,42,1.6,0,0,0,0,60,40,0,0,0,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,1.5,0,0,10,25,30,25,10,0,0,,,,
2006,49,1.5,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,,0,5,10,20,30,20,10,5,0,,,,
2006,53,2,,,,,,,,,,,,,
2006,54,1.8,0,0,0,20,50,20,10,0,0,,,,
2006,56,1.6,0,0,0,10,45,35,10,0,0,,,,
2006,57,,,,,,,,,,,,,,
2006,60,2.2,0,0,0,10,25,65,0,0,0,,,,
2006,63,1.8,,,,,,,,,,,,,
2006,64,,,,,,,,,,,,,,
2006,66,2,0,0,0,10,30,50,10,0,0,,,,
2006,67,2,,,,,,,,,,,,,
2006,68,1.75,1,1,5,25,35,25,5,2,1,,,,
2006,70,,,,,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,1,1.5,7.5,17.5,22.5,22.5,17.5,7.5,2.5,,,,
2006,80,2,,,,,,,,,,,,,
2006,84,1.8,0,0,3,10,40,25,15,5,2,,,,
2006,85,2.1,0,0,.3,20.9,67.3,11.4,.1,0,0,,,,
2006,87,1.7,0,0,5,10,35,25,15,10,0,,,,
2006,89,1.8,0,0,5,5,40,25,10,10,5,,,,
2006,90,2,0,0,0,0,10,80,10,0,0,,,,
2006,92,,,,,,,,,,,,,,
2006,93,2,0,0,0,0,40,60,0,0,0,,,,
2006,94,2.3,0,0,0,10,25,30,25,10,0,,,,
2006,95,1.6,4,7,13,20,24,18,10,4,0,,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2002,1,1.3,0,0,20,40,30,10,0,0,0,0,,,
2002,2,1.2,0,0,10,40,40,10,0,0,0,0,,,
2002,3,1.2,0,0,20,60,20,0,0,0,0,0,,,
2002,4,1.6,0,0,0,20,70,10,0,0,0,0,,,
2002,5,1.4,0,0,0,60,40,0,0,0,0,0,,,
2002,7,1.7,,,,,,,,,,,,,
2002,9,1.7,0,0,0,20,70,10,0,0,0,0,,,
2002,10,1.3,0,0,25,50,15,10,0,0,0,0,,,
2002,11,1.3,0,0,10,60,30,0,0,0,0,0,,,
2002,14,1.4,0,0,25,60,15,0,0,0,0,0,,,
2002,15,1.8,0,0,0,10,55,25,10,0,0,0,,,
2002,16,1.5,0,0,10,28,30,23,8,1,0,0,,,
2002,17,1.7,0,0,0,30,40,25,5,0,0,0,,,
2002,19,1.3,0,0,0,75,25,0,0,0,0,0,,,
2002,20,,0,0,0,10,85,5,0,0,0,0,,,
2002,22,.9,0,15,40,25,15,5,0,0,0,0,,,
2002,24,1.2,0,0,15,60,20,5,0,0,0,0,,,
2002,26,1,0,10,30,40,20,0,0,0,0,0,,,
2002,28,1.2,0,0,20,50,25,5,0,0,0,0,,,
2002,29,1.4,0,0,15,80,5,0,0,0,0,0,,,
2002,31,1.2,0,0,15,60,25,0,0,0,0,0,,,
2002,32,1.7,0,5,10,30,40,10,5,0,0,0,,,
2002,33,1.5,0,0,0,40,60,0,0,0,0,0,,,
2002,35,1.5,0,0,0,30,60,10,0,0,0,0,,,
2002,36,1.6,0,0,10,25,45,20,0,0,0,0,,,
2002,37,1.3,0,0,0,85,15,0,0,0,0,0,,,
2002,39,1.8,0,0,5,30,55,10,0,0,0,0,,,
2002,41,1.2,0,0,10,80,10,0,0,0,0,0,,,
2002,42,1.5,0,0,0,45,55,0,0,0,0,0,,,
2002,45,1.2,0,0,0,100,0,0,0,0,0,0,,,
2002,47,.9,0,0,70,30,0,0,0,0,0,0,,,
2002,48,1.2,0,0,10,60,30,0,0,0,0,0,,,
2002,49,1.2,,,,,,,,,,,,,
2002,50,1.2,0,0,0,80,20,0,0,0,0,0,,,
2002,52,1.2,0,0,10,70,20,0,0,0,0,0,,,
2002,53,1.2,0,0,10,70,20,0,0,0,0,0,,,
2002,54,1.3,0,0,20,50,30,0,0,0,0,0,,,
2002,56,1.4,0,0,5,40,50,5,0,0,0,0,,,
2002,57,1.4,0,0,15,80,5,0,0,0,0,0,,,
2002,60,1.2,0,0,0,55,45,0,0,0,0,0,,,
2002,63,1.5,0,0,10,40,50,0,0,0,0,0,,,
2002,64,1.4,0,0,15,80,5,0,0,0,0,0,,,
2002,66,1.6,0,0,15,20,50,15,0,0,0,0,,,
2002,67,1.4,,,,,,,,,,,,,
2002,68,1.3,1,3,20,30,25,15,3,1,1,1,,,
2002,70,1.2,0,0,10,40,30,20,0,0,0,0,,,
2002,73,2.1,0,0,0,5,35,60,0,0,0,0,,,
2002,76,1.75,2,3,10,20,30,20,10,3,1,1,,,
2002,80,1.4,4.1320559086,8.6429246479,16.7323714619,22.8787798684,22.0971476869,15.075170309,7.2635767612,2.4710505001,.5933292369,.113593619,,,
2002,84,1.4,0,0,20,40,35,5,0,0,0,0,,,
2002,85,1.3,0,0,.1,3.9,26.8,44.3,22.6,2.2,.1,0,,,
2002,87,1.2,0,10,25,35,20,10,0,0,0,0,,,
2002,89,1.4,0,0,15,50,30,5,0,0,0,0,,,
2002,90,1.3,0,0,0,80,20,0,0,0,0,0,,,
2002,92,1.3,0,13.0383814903,17.8314626368,24.1355150842,22.3743829719,14.2191405202,6.1839752579,1.8411835719,.3759584668,0,,,
2002,93,2,0,0,0,0,40,60,0,0,0,0,,,
2002,94,1.9,0,0,0,20,50,30,0,0,0,0,,,
2002,95,1.3,0,0,19,50,27,4,0,0,0,0,,,
2002,96,1.2,0,0,30,50,20,0,0,0,0,0,,,
2002Q4,1,2.5,0,0,0,5,20,25,25,20,5,0,,,
2002Q4,2,2.2,0,0,0,0,20,40,40,0,0,0,,,
2002Q4,3,1.9,0,0,10,10,30,30,20,0,0,0,,,
2002Q4,4,2.7,0,0,0,0,0,10,60,30,0,0,,,
2002Q4,5,1.8,0,0,0,20,50,30,0,0,0,0,,,
2002Q4,7,3.2,,,,,,,,,,,,,
2002Q4,9,2,0,0,0,0,50,50,0,0,0,0,,,
2002Q4,10,,,,,,,,,,,,,,
2002Q4,11,3,0,0,0,0,0,0,40,60,0,0,,,
2002Q4,14,3,0,0,0,0,0,0,70,30,0,0,,,
2002Q4,15,2.2,0,0,0,5,40,45,10,0,0,0,,,
2002Q4,16,2.3,0,0,10,26,28,25,10,1,0,0,,,
2002Q4,17,2.2,0,0,5,25,30,35,5,0,0,0,,,
2002Q4,19,2.2,0,0,0,0,0,100,0,0,0,0,,,
2002Q4,20,,0,0,0,0,0,15,75,10,0,0,,,
2002Q4,22,1.3,5,20,40,20,10,5,0,0,0,0,,,
2002Q4,24,2.2,0,0,5,10,15,40,15,10,5,0,,,
2002Q4,26,3,0,0,0,5,15,25,30,20,5,0,,,
2002Q4,28,2.2,0,0,0,0,20,50,20,10,0,0,,,
2002Q4,29,2.6,0,0,0,0,0,40,55,5,0,0,,,
2002Q4,31,2.3,0,0,0,0,25,65,10,0,0,0,,,
2002Q4,32,2.9,0,0,0,5,15,20,35,20,5,0,,,
2002Q4,33,2.3,0,0,0,0,10,80,10,0,0,0,,,
2002Q4,35,2.4,0,0,0,0,10,70,20,0,0,0,,,
2002Q4,36,2.2,0,0,0,15,30,35,15,5,0,0,,,
2002Q4,37,2,0,0,0,0,20,65,15,0,0,0,,,
2002Q4,39,3,0,0,0,0,0,15,35,35,15,0,,,
2002Q4,41,2.1,,,,,,,,,,,,,
2002Q4,42,2.6,0,0,0,0,0,40,60,0,0,0,,,
2002Q4,45,,,,,,,,,,,,,,
2002Q4,47,1.9,0,0,0,0,60,40,0,0,0,0,,,
2002Q4,48,2,0,0,0,0,30,40,30,0,0,0,,,
2002Q4,49,2.2,,,,,,,,,,,,,
2002Q4,50,2.2,0,0,0,0,20,60,20,0,0,0,,,
2002Q4,52,2.2,0,0,0,10,20,40,20,10,0,0,,,
2002Q4,53,2.2,0,0,0,0,10,60,30,0,0,0,,,
2002Q4,54,2.2,0,0,0,10,40,40,10,0,0,0,,,
2002Q4,56,2.6,0,0,0,0,0,20,55,25,0,0,,,
2002Q4,57,2.8,,,,,,,,,,,,,
2002Q4,60,2.3,0,0,0,0,20,55,25,0,0,0,,,
2002Q4,63,2.7,,,,,,,,,,,,,
2002Q4,64,2.8,,,,,,,,,,,,,
2002Q4,66,2.8,0,0,0,0,0,15,50,20,15,0,,,
2002Q4,67,2,,,,,,,,,,,,,
2002Q4,68,2.4,1,1,2,7,15,25,25,15,7,2,,,
2002Q4,70,2.1,0,0,0,0,20,40,30,10,0,0,,,
2002Q4,73,,,,,,,,,,,,,,
2002Q4,76,2.9,1,2,2,5,10,15,25,15,10,15,,,
2002Q4,80,2.3,,,,,,,,,,,,,
2002Q4,84,,,,,,,,,,,,,,
2002Q4,85,2.2,0,0,0,.2,20.1,69.2,10.5,0,0,0,,,
2002Q4,87,2.5,0,0,10,15,25,30,15,5,0,0,,,
2002Q4,89,2.2,0,0,0,10,30,45,15,0,0,0,,,
2002Q4,90,2.5,0,0,0,0,0,10,70,20,0,0,,,
2002Q4,92,2.9,,,,,,,,,,,,,
2002Q4,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2002Q4,94,2.5,0,0,0,0,20,50,30,0,0,0,,,
2002Q4,95,1.9,3,3,11,18,19,19,12,9,4,2,,,
2002Q4,96,1.3,0,5,20,45,25,5,0,0,0,0,,,
2003,1,2.9,0,0,0,5,15,20,30,25,5,0,,,
2003,2,2.6,0,0,0,0,10,40,40,10,0,0,,,
2003,3,2.6,0,0,0,0,10,30,30,30,0,0,,,
2003,4,2.8,0,0,0,0,0,10,60,30,0,0,,,
2003,5,2.4,0,0,0,10,50,40,0,0,0,0,,,
2003,7,3.1,,,,,,,,,,,,,
2003,9,2.2,0,0,0,0,30,70,0,0,0,0,,,
2003,10,2.6,0,0,0,35,30,25,10,0,0,0,,,
2003,11,2.9,0,0,0,0,0,0,60,40,0,0,,,
2003,14,2.9,0,0,0,0,0,10,60,30,0,0,,,
2003,15,2.5,0,0,0,5,20,35,35,5,0,0,,,
2003,16,2.3,0,0,4,10,22,25,22,12,5,0,,,
2003,17,2.7,0,0,0,15,20,25,30,10,0,0,,,
2003,19,2.6,0,0,0,0,0,80,20,0,0,0,,,
2003,20,,0,0,0,0,0,50,50,0,0,0,,,
2003,22,2,0,0,5,15,25,30,20,5,0,0,,,
2003,24,2.6,0,0,0,0,5,35,45,15,0,0,,,
2003,26,2.8,0,0,0,5,15,25,35,15,5,0,,,
2003,28,2.4,0,0,0,0,10,50,30,10,0,0,,,
2003,29,2.9,0,0,0,0,0,15,70,15,0,0,,,
2003,31,3.1,0,0,0,0,0,0,40,60,0,0,,,
2003,32,3,0,0,0,5,10,15,25,30,10,5,,,
2003,33,2.5,0,0,0,0,0,50,50,0,0,0,,,
2003,35,,,,,,,,,,,,,,
2003,36,2.6,0,0,0,5,10,30,40,10,5,0,,,
2003,37,2.7,0,0,0,0,0,40,50,10,0,0,,,
2003,39,2.9,0,0,0,0,10,20,35,25,10,0,,,
2003,41,2.7,0,0,0,0,0,30,70,0,0,0,,,
2003,42,2.8,0,0,0,0,0,30,60,10,0,0,,,
2003,45,2.8,0,0,0,0,0,0,80,20,0,0,,,
2003,47,2.6,0,0,0,0,0,30,60,10,0,0,,,
2003,48,2.5,0,0,0,0,5,20,40,30,5,0,,,
2003,49,2.4,,,,,,,,,,,,,
2003,50,2.9,0,0,0,0,0,0,50,50,0,0,,,
2003,52,2.9,0,0,0,0,20,30,40,10,0,0,,,
2003,53,2.8,0,0,0,0,0,40,60,0,0,0,,,
2003,54,2.6,0,0,0,0,10,40,40,10,0,0,,,
2003,56,2.9,0,0,0,0,5,25,50,20,0,0,,,
2003,57,3.2,0,0,0,0,0,0,30,70,0,0,,,
2003,60,2.7,0,0,0,0,20,35,45,0,0,0,,,
2003,63,2.9,0,0,0,5,15,30,40,10,0,0,,,
2003,64,3.2,0,0,0,0,0,0,30,70,0,0,,,
2003,66,3,0,0,0,0,0,15,50,20,15,0,,,
2003,67,2.5,,,,,,,,,,,,,
2003,68,2.8,1,1,2,4,15,20,29,19,8,1,,,
2003,70,2.4,0,0,0,0,20,40,30,10,0,0,,,
2003,73,2.1,0,0,0,5,30,60,5,0,0,0,,,
2003,76,2.75,1,2,3,4,10,15,25,15,10,15,,,
2003,80,2.5,2.1213122621,3.0188912171,5.729188487,9.299611604,12.9113674624,15.3326319553,15.5740955602,13.5310095815,10.0553053938,12.4265864765,,,
2003,84,3,0,0,1,8,15,20,23,27,6,0,,,
2003,85,1.8,.2,2,9.9,24.8,32.2,20.4,9,1.4,.1,0,,,
2003,87,2.8,0,0,0,0,10,20,35,25,10,0,,,
2003,89,2.4,0,0,5,15,25,30,20,5,0,0,,,
2003,90,2.9,0,0,0,0,0,5,90,5,0,0,,,
2003,92,2.1,0,12.46669627,9.2584369449,12.53330373,14.953374778,15.7193605684,14.5759325044,11.911634103,8.5812611012,0,,,
2003,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2003,94,2.3,0,0,0,0,20,50,30,0,0,0,,,
2003,95,2.8,0,0,0,0,11,21,31,25,12,0,,,
2003,96,2,0,0,5,15,40,30,10,0,0,0,,,
2003Q4,1,2.5,0,0,3,7,20,20,20,20,10,0,,,
2003Q4,2,2.6,0,0,0,0,10,40,40,10,0,0,,,
2003Q4,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2003Q4,4,2.7,0,0,0,0,0,25,50,25,0,0,,,
2003Q4,5,2.5,0,0,0,15,30,50,5,0,0,0,,,
2003Q4,7,2.5,,,,,,,,,,,,,
2003Q4,9,2.3,0,0,0,0,30,60,10,0,0,0,,,
2003Q4,10,,,,,,,,,,,,,,
2003Q4,11,2.6,0,0,0,0,0,30,70,0,0,0,,,
2003Q4,14,2.5,0,0,0,0,0,30,50,20,0,0,,,
2003Q4,15,2.5,0,0,0,5,20,35,35,5,0,0,,,
2003Q4,16,2.4,0,0,4,10,22,25,22,12,5,0,,,
2003Q4,17,2.8,0,0,0,5,15,25,35,20,0,0,,,
2003Q4,19,3,0,0,0,0,0,0,50,50,0,0,,,
2003Q4,20,,0,0,0,0,0,15,80,5,0,0,,,
2003Q4,22,2.1,0,0,5,25,35,25,10,0,0,0,,,
2003Q4,24,2.3,0,0,5,10,15,40,15,10,5,0,,,
2003Q4,26,2.6,0,0,5,10,15,25,30,10,5,0,,,
2003Q4,28,2.3,0,0,0,0,10,50,30,10,0,0,,,
2003Q4,29,2.6,0,0,0,0,0,30,65,5,0,0,,,
2003Q4,31,3.1,0,0,0,0,0,15,35,50,0,0,,,
2003Q4,32,2.6,0,0,0,5,15,25,35,15,5,0,,,
2003Q4,33,2.7,0,0,0,0,0,15,80,5,0,0,,,
2003Q4,35,,,,,,,,,,,,,,
2003Q4,36,2.5,0,0,0,10,15,30,30,10,5,0,,,
2003Q4,37,2.2,0,0,0,0,20,60,20,0,0,0,,,
2003Q4,39,2.7,0,0,0,5,10,20,35,20,10,0,,,
2003Q4,41,2.7,,,,,,,,,,,,,
2003Q4,42,2.4,0,0,0,0,0,55,45,0,0,0,,,
2003Q4,45,,,,,,,,,,,,,,
2003Q4,47,2.6,0,0,0,0,0,30,70,0,0,0,,,
2003Q4,48,2.7,0,0,0,0,10,30,40,20,0,0,,,
2003Q4,49,2.3,,,,,,,,,,,,,
2003Q4,50,2.9,0,0,0,0,0,0,50,50,0,0,,,
2003Q4,52,3.1,0,0,0,0,10,20,30,30,10,0,,,
2003Q4,53,3.2,0,0,0,0,0,0,40,60,0,0,,,
2003Q4,54,3,0,0,0,0,10,30,40,20,0,0,,,
2003Q4,56,2.5,0,0,0,0,10.5263157895,31.5789473684,42.1052631579,15.7894736842,0,0,,,
2003Q4,57,,,,,,,,,,,,,,
2003Q4,60,2.3,0,0,0,0,10,55,35,0,0,0,,,
2003Q4,63,2.6,,,,,,,,,,,,,
2003Q4,64,,,,,,,,,,,,,,
2003Q4,66,2.8,0,0,0,0,10,20,40,20,10,0,,,
2003Q4,67,3,,,,,,,,,,,,,
2003Q4,68,2.6,1,1,5,8,15,24,29,10,5,2,,,
2003Q4,70,2.5,0,0,0,0,20,40,30,10,0,0,,,
2003Q4,73,,,,,,,,,,,,,,
2003Q4,76,2.6,1,2,5,7,10,15,25,15,10,10,,,
2003Q4,80,2.7,,,,,,,,,,,,,
2003Q4,84,,,,,,,,,,,,,,
2003Q4,85,2.5,0,0,0,0,.6,49.4,49.4,.6,0,0,,,
2003Q4,87,2.7,0,0,0,5,15,20,30,20,10,0,,,
2003Q4,89,2.5,0,0,0,5,20,25,30,15,5,0,,,
2003Q4,90,2.9,0,0,0,0,0,10,85,5,0,0,,,
2003Q4,92,2.2,,,,,,,,,,,,,
2003Q4,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2003Q4,94,2.2,0,0,0,0,30,50,20,0,0,0,,,
2003Q4,95,2.5,2,3,5,10,14,17,17,16,11,5,,,
2003Q4,96,2,0,5,10,20,25,25,15,0,0,0,,,
2006,1,2.6,0,0,5,7,15,20,23,15,10,5,,,
2006,2,2.5,0,0,0,10,10,20,30,20,10,0,,,
2006,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2006,4,2.3,0,0,0,0,0,60,40,0,0,0,,,
2006,5,2.6,0,0,0,0,5,40,50,5,0,0,,,
2006,7,,,,,,,,,,,,,,
2006,9,2.2,0,0,0,10,20,50,20,0,0,0,,,
2006,10,,,,,,,,,,,,,,
2006,11,2.7,0,0,0,0,0,20,60,20,0,0,,,
2006,14,3,,,,,,,,,,,,,
2006,15,2.5,0,0,0,5,10,30,35,15,5,0,,,
2006,16,2.5,5,6,7,8,11,15,16,15,11,6,,,
2006,17,2.5,0,0,0,5,10,35,35,10,5,0,,,
2006,19,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,20,,0,0,0,0,0,10,80,10,0,0,,,
2006,22,2.7,0,0,2,5,10,20,30,20,10,3,,,
2006,24,2.5,0,0,0,0,5,45,45,5,0,0,,,
2006,26,2.75,0,0,5,10,15,25,25,15,5,0,,,
2006,28,2.75,0,0,0,0,10,20,40,20,10,0,,,
2006,29,,,,,,,,,,,,,,
2006,31,2.4,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2.5,0,0,0,0,0,50,50,0,0,0,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.5,0,0,5,10,15,20,30,10,5,5,,,
2006,37,2.2,0,0,0,0,15,70,15,0,0,0,,,
2006,39,2.5,0,0,5,10,10,15,30,15,10,5,,,
2006,41,3,,,,,,,,,,,,,
2006,42,2.7,0,0,0,0,0,10,70,20,0,0,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,2.6,0,0,0,0,0,30,40,30,0,0,,,
2006,49,2.8,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,2.4,0,0,5,10,20,30,20,10,5,0,,,
2006,53,2.5,0,0,0,0,0,30,70,0,0,0,,,
2006,54,2.5,0,0,0,0,10,40,40,10,0,0,,,
2006,56,2.5,0,0,0,0,0,35,45,20,0,0,,,
2006,57,,,,,,,,,,,,,,
2006,60,2.5,0,0,0,0,15,40,45,0,0,0,,,
2006,63,2.6,,,,,,,,,,,,,
2006,64,,,,,,,,,,,,,,
2006,66,1.7,0,0,10,20,40,20,10,0,0,0,,,
2006,67,2.2,,,,,,,,,,,,,
2006,68,2.5,1,1,2,6,17,23,25,17,6,2,,,
2006,70,,,,,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,2.25,3,5,7,10,15,20,15,10,7,8,,,
2006,80,2.6,,,,,,,,,,,,,
2006,84,2.3,0,0,3,7,25,30,25,8,2,0,,,
2006,85,2.8,0,0,0,0,.3996003996,24.2757242757,58.8411588412,15.4845154845,.999000999,0,,,
2006,87,2.5,0,0,0,15,20,30,20,15,0,0,,,
2006,89,2.5,0,0,5,5,10,30,40,5,5,0,,,
2006,90,2.5,0,0,0,0,0,10,80,10,0,0,,,
2006,92,,,,,,,,,,,,,,
2006,93,3,0,0,0,0,0,10,40,40,10,0,,,
2006,94,2.4,0,0,0,15,20,30,20,15,0,0,,,
2006,95,2.6,3,5,5,13,13,18,19,13,8,3,,,
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2002,1,8.7,0,0,0,0,0,0,20,45,30,5,0,0,0
2002,2,8.6,0,0,0,0,0,0,10,70,20,0,0,0,0
2002,3,8.6,0,0,0,0,0,0,30,60,10,0,0,0,0
2002,4,8.4,0,0,0,0,0,0,70,30,0,0,0,0,0
2002,5,8.6,0,0,0,0,0,0,48,52,0,0,0,0,0
2002,7,8.5,,,,,,,,,,,,,
2002,9,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,10,8.2,0,0,0,0,0,25,50,25,0,0,0,0,0
2002,11,8.7,0,0,0,0,0,0,25,60,15,0,0,0,0
2002,14,8.8,0,0,0,0,0,0,10,80,10,0,0,0,0
2002,15,8.7,0,0,0,0,0,0,30,60,10,0,0,0,0
2002,16,8.5,0,0,0,0,2,15,25,28,25,5,0,0,0
2002,17,8.2,0,0,0,5,10,25,30,25,5,0,0,0,0
2002,19,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,20,,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,22,8.7,0,0,0,0,0,10,25,40,20,5,0,0,0
2002,24,8.6,0,0,0,0,0,5,40,45,10,0,0,0,0
2002,26,8.4,0,0,0,0,0,0,55,45,0,0,0,0,0
2002,28,8.6,0,0,0,0,0,0,20,50,25,5,0,0,0
2002,29,8.3,0,0,0,0,0,20,70,10,0,0,0,0,0
2002,31,8.3,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,32,8.4,0,0,0,0,0,5,50,40,5,0,0,0,0
2002,33,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,35,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2002,36,8.5,0,0,0,0,0,0,30,40,20,10,0,0,0
2002,37,8.6,0,0,0,0,0,0,20,80,0,0,0,0,0
2002,39,8.4,0,0,0,0,0,15,40,40,5,0,0,0,0
2002,41,8.4,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,42,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2002,45,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,47,8.5,0,0,0,0,0,0,30,70,0,0,0,0,0
2002,48,8.6,0,0,0,0,0,0,40,50,10,0,0,0,0
2002,49,8.6,,,,,,,,,,,,,
2002,50,8.3,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,52,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,53,8.4,0,0,0,0,0,10,60,30,0,0,0,0,0
2002,54,8.7,0,0,0,0,0,0,10,40,40,10,0,0,0
2002,56,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,57,,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,60,8.5,0,0,0,0,0,0,45,55,0,0,0,0,0
2002,63,,,,,,,,,,,,,,
2002,64,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,66,8.4,0,0,0,0,0,10,40,40,10,0,0,0,0
2002,67,8.5,,,,,,,,,,,,,
2002,68,8.8,1,1,1,1,5,10,15,25,20,12,5,3,1
2002,70,8.6,0,0,0,0,0,10,20,40,30,0,0,0,0
2002,73,7.8,0,0,0,0,0,50,50,0,0,0,0,0,0
2002,76,8.3,0,0,0,0,2,15,50,30,3,0,0,0,0
2002,80,8.7,.000164258,.0039694658,.05977461,.5481464574,3.0657040737,10.4718538036,21.8722752497,27.9562241635,21.8722752497,10.4718538036,3.0657040737,.5481464574,.0639083338
2002,84,8.4,0,0,0,0,0,2,53,40,5,0,0,0,0
2002,85,8.6,0,0,0,0,0,1.2023855329,14.6143949596,44.04338207,33.432930935,6.4063101193,.3005963832,0,0
2002,87,8.7,0,0,0,0,0,5,25,35,30,5,0,0,0
2002,89,8.1,0,0,0,0,0,20,60,20,0,0,0,0,0
2002,90,8.5,0,0,0,0,0,0,15,85,0,0,0,0,0
2002,92,8.7,0,0,0,0,0,0,0,.00696411,82.189265,.75867089,17.0022,.0429,0
2002,93,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,94,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2002,95,8.4564244398,0,0,0,0,0,6,50,44,0,0,0,0,0
2002,96,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2003,1,8.7,0,0,0,0,0,5,20,35,30,10,0,0,0
2003,2,8.7,0,0,0,0,0,0,20,50,30,0,0,0,0
2003,3,8.4,0,0,0,0,0,10,50,30,10,0,0,0,0
2003,4,8.2,0,0,0,0,0,20,70,10,0,0,0,0,0
2003,5,8.3,0,0,0,0,0,5,50,45,0,0,0,0,0
2003,7,8.25,,,,,,,,,,,,,
2003,9,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2003,10,7.9,0,0,0,0,10,55,20,10,5,0,0,0,0
2003,11,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2003,14,8.2,0,0,0,0,0,30,60,10,0,0,0,0,0
2003,15,8.3,0,0,0,0,0,15,45,30,10,0,0,0,0
2003,16,8.3,0,0,1,3,10,21,24,21,15,3,1,1,0
2003,17,7.6,0,0,0,5,30,40,20,5,0,0,0,0,0
2003,19,7.7,0,0,0,0,0,90,10,0,0,0,0,0,0
2003,20,,0,0,0,0,0,10,80,10,0,0,0,0,0
2003,22,8.5,0,0,0,0,5,15,25,30,20,5,0,0,0
2003,24,8.3,0,0,0,0,5,20,60,10,5,0,0,0,0
2003,26,8.1,0,0,0,0,0,15,60,25,0,0,0,0,0
2003,28,8.2,0,0,0,0,0,20,40,30,10,0,0,0,0
2003,29,8.1,0,0,0,0,0,35,60,5,0,0,0,0,0
2003,31,7.9,0,0,0,0,0,60,40,0,0,0,0,0,0
2003,32,8,0,0,0,5,10,30,35,15,5,0,0,0,0
2003,33,8,0,0,0,0,0,50,50,0,0,0,0,0,0
2003,35,,,,,,,,,,,,,,
2003,36,8.3,0,0,0,0,0,5,35,35,20,5,0,0,0
2003,37,8.3,0,0,0,0,0,0,60,40,0,0,0,0,0
2003,39,7.7,0,0,0,10,20,40,20,10,0,0,0,0,0
2003,41,8.4,0,0,0,0,0,0,80,20,0,0,0,0,0
2003,42,7.9,0,0,0,0,0,55,45,0,0,0,0,0,0
2003,45,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2003,47,,,,,,,,,,,,,,
2003,48,8.4,0,0,0,0,0,20,50,30,0,0,0,0,0
2003,49,8.2,,,,,,,,,,,,,
2003,50,7.8,0,0,0,0,0,40,60,0,0,0,0,0,0
2003,52,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2003,53,8.1,0,0,0,0,0,40,60,0,0,0,0,0,0
2003,54,8.6,0,0,0,0,0,0,20,50,30,0,0,0,0
2003,56,8.1,0,0,0,0,0,40,50,10,0,0,0,0,0
2003,57,,0,0,0,0,0,20,60,20,0,0,0,0,0
2003,60,7.9,0,0,0,0,0,40,35,25,0,0,0,0,0
2003,63,,,,,,,,,,,,,,
2003,64,8,0,0,0,0,0,20,60,20,0,0,0,0,0
2003,66,8.4,0,0,0,0,0,10,50,30,10,0,0,0,0
2003,67,8,,,,,,,,,,,,,
2003,68,8.6,1,1,2,3,7,11,20,25,15,7,4,3,1
2003,70,8.4,0,0,0,0,10,20,40,30,0,0,0,0,0
2003,73,7.1,0,0,0,0,0,65,35,0,0,0,0,0,0
2003,76,7.7,0,0,0,2,20,35,25,15,3,0,0,0,0
2003,80,8.5,.6086595349,1.1950574175,2.7948444515,5.5329831459,9.2727213133,13.1556836128,15.8008630666,16.06624689,13.8297403371,10.0780273166,6.2172275267,3.2468855249,2.2010598624
2003,84,8.1,0,0,0,0,3,30,40,22,5,0,0,0,0
2003,85,8.4,0,0,0,0,0,2.3,34.7,53.9,9,.1,0,0,0
2003,87,8.3,0,0,0,0,0,5,15,30,30,15,5,0,0
2003,89,7.6,0,0,0,5,30,45,15,5,0,0,0,0,0
2003,90,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2003,92,8.4,0,1.116873319,.1323323841,.0095282317,4.7171833797,.1322674682,1.9205800005,16.001115761,27.2240763215,27.2240763215,16.001115761,5.5208510516,0
2003,93,8,0,0,0,0,10,30,50,10,0,0,0,0,0
2003,94,8.4,0,0,0,0,0,0,40,50,10,0,0,0,0
2003,95,8.1111304443,0,0,0,0,9,26,38,18,7,2,0,0,0
2003,96,8.7,0,0,0,0,0,5,30,45,15,5,0,0,0
2003Feb,1,8.7,0,0,0,0,0,0,25,45,25,5,0,0,0
2003Feb,2,8.9,0,0,0,0,0,0,10,60,30,0,0,0,0
2003Feb,3,8.6,0,0,0,0,0,0,40,40,20,0,0,0,0
2003Feb,4,8.3,0,0,0,0,0,20,70,10,0,0,0,0,0
2003Feb,5,8.4,0,0,0,0,0,0,50,50,0,0,0,0,0
2003Feb,7,8.3,,,,,,,,,,,,,
2003Feb,9,8.4,0,0,0,0,0,10,70,20,0,0,0,0,0
2003Feb,10,,,,,,,,,,,,,,
2003Feb,11,8.7,0,0,0,0,0,0,20,70,10,0,0,0,0
2003Feb,14,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2003Feb,15,8.6,0,0,0,0,0,5,35,55,5,0,0,0,0
2003Feb,16,8.4,0,0,0,0,2,20,28,25,20,5,0,0,0
2003Feb,17,7.9,0,0,0,5,20,40,30,5,0,0,0,0,0
2003Feb,19,7.8,0,0,0,0,0,85,15,0,0,0,0,0,0
2003Feb,20,,0,0,0,0,0,10,80,10,0,0,0,0,0
2003Feb,22,8.6,0,0,0,0,5,10,25,35,20,5,0,0,0
2003Feb,24,8.5,0,0,0,0,5,10,40,40,5,0,0,0,0
2003Feb,26,8.2,0,0,0,0,0,5,65,30,0,0,0,0,0
2003Feb,28,8.4,,,,,,,,,,,,,
2003Feb,29,8.2,0,0,0,0,0,20,70,10,0,0,0,0,0
2003Feb,31,8.1,0,0,0,0,0,20,80,0,0,0,0,0,0
2003Feb,32,8.2,0,0,0,0,5,25,40,25,5,0,0,0,0
2003Feb,33,8.1,0,0,0,0,0,40,60,0,0,0,0,0,0
2003Feb,35,8.1,0,0,0,0,0,20,70,10,0,0,0,0,0
2003Feb,36,8.4,0,0,0,0,0,15,35,35,10,5,0,0,0
2003Feb,37,8.4,0,0,0,0,0,0,55,45,0,0,0,0,0
2003Feb,39,8,0,0,0,0,10,40,40,10,0,0,0,0,0
2003Feb,41,8.4,,,,,,,,,,,,,
2003Feb,42,8.1,0,0,0,0,0,40,60,0,0,0,0,0,0
2003Feb,45,,,,,,,,,,,,,,
2003Feb,47,,,,,,,,,,,,,,
2003Feb,48,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2003Feb,49,,,,,,,,,,,,,,
2003Feb,50,8,0,0,0,0,0,50,50,0,0,0,0,0,0
2003Feb,52,8.6,0,0,0,0,0,0,50,50,0,0,0,0,0
2003Feb,53,8.2,0,0,0,0,0,40,60,0,0,0,0,0,0
2003Feb,54,8.9,0,0,0,0,0,0,10,50,40,0,0,0,0
2003Feb,56,8.4,0,0,0,0,0,10,55,35,0,0,0,0,0
2003Feb,57,,,,,,,,,,,,,,
2003Feb,60,8.2,0,0,0,0,0,35,55,10,0,0,0,0,0
2003Feb,63,,,,,,,,,,,,,,
2003Feb,64,,,,,,,,,,,,,,
2003Feb,66,8.4,0,0,0,0,0,10,50,30,10,0,0,0,0
2003Feb,67,8.2,,,,,,,,,,,,,
2003Feb,68,,,,,,,,,,,,,,
2003Feb,70,,,,,,,,,,,,,,
2003Feb,73,,,,,,,,,,,,,,
2003Feb,76,7.9,0,0,2.5,5,15,35,25,10,5,2.5,0,0,0
2003Feb,80,8.6,,,,,,,,,,,,,
2003Feb,84,,,,,,,,,,,,,,
2003Feb,85,8.5,0,0,0,0,0,1.9,48.1,48.1,1.9,0,0,0,0
2003Feb,87,8.6,0,0,0,0,0,0,15,30,30,15,10,0,0
2003Feb,89,7.8,0,0,0,5,30,45,15,5,0,0,0,0,0
2003Feb,90,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2003Feb,92,8.6,0,.4502009004,.0157000314,0,.2459027978,.0005416951,.5733081466,7.2559035118,38.1171762344,26.3821127642,21.9453438907,5.0138100276,0
2003Feb,93,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2003Feb,94,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2003Feb,95,8.4783657921,0,0,0,0,6,14,27,31,16,6,0,0,0
2003Feb,96,8.6,0,0,0,0,0,0,30,45,15,10,0,0,0
2004Feb,1,8.5,0,0,0,0,5,15,25,35,15,5,0,0,0
2004Feb,2,8.5,0,0,0,0,0,0,10,50,40,0,0,0,0
2004Feb,3,8.4,0,0,0,0,0,20,40,30,10,0,0,0,0
2004Feb,4,8,0,0,0,0,0,40,60,0,0,0,0,0,0
2004Feb,5,8.2,0,0,0,0,0,5,60,35,0,0,0,0,0
2004Feb,7,,,,,,,,,,,,,,
2004Feb,9,8,0,0,0,0,10,30,50,10,0,0,0,0,0
2004Feb,10,,,,,,,,,,,,,,
2004Feb,11,8,0,0,0,0,0,40,60,0,0,0,0,0,0
2004Feb,14,7.8,0,0,0,0,10,60,30,0,0,0,0,0,0
2004Feb,15,8.25,0,0,0,0,0,15,50,25,10,0,0,0,0
2004Feb,16,8.1,0,0,0,0,12,22,23,22,16,5,0,0,0
2004Feb,17,7.2,0,0,0,20,35,30,15,0,0,0,0,0,0
2004Feb,19,7.6,0,0,0,0,25,75,0,0,0,0,0,0,0
2004Feb,20,,0,0,0,0,0,50,50,0,0,0,0,0,0
2004Feb,22,8.3,0,0,0,5,10,15,25,25,18,2,0,0,0
2004Feb,24,7.9,0,0,0,0,5,35,45,10,5,0,0,0,0
2004Feb,26,7.8,0,0,0,0,10,50,35,5,0,0,0,0,0
2004Feb,28,,,,,,,,,,,,,,
2004Feb,29,,,,,,,,,,,,,,
2004Feb,31,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2004Feb,32,7.8,0,0,0,5,15,35,25,15,5,0,0,0,0
2004Feb,33,8,0,0,0,0,10,40,40,10,0,0,0,0,0
2004Feb,35,,,,,,,,,,,,,,
2004Feb,36,8.4,0,0,0,0,0,15,35,35,10,5,0,0,0
2004Feb,37,8.1,0,0,0,0,0,10,80,10,0,0,0,0,0
2004Feb,39,7.5,0,0,5,15,30,30,15,5,0,0,0,0,0
2004Feb,41,8.3,,,,,,,,,,,,,
2004Feb,42,7.8,0,0,0,0,10,60,30,0,0,0,0,0,0
2004Feb,45,,,,,,,,,,,,,,
2004Feb,47,,,,,,,,,,,,,,
2004Feb,48,8.2,0,0,0,0,0,30,50,20,0,0,0,0,0
2004Feb,49,,,,,,,,,,,,,,
2004Feb,50,7.5,0,0,0,0,10,70,20,0,0,0,0,0,0
2004Feb,52,8,0,0,0,0,0,40,50,10,0,0,0,0,0
2004Feb,53,7.9,0,0,0,0,0,60,40,0,0,0,0,0,0
2004Feb,54,8.2,0,0,0,0,0,10,50,40,0,0,0,0,0
2004Feb,56,7.9,0,0,0,0,5,50,40,5,0,0,0,0,0
2004Feb,57,,,,,,,,,,,,,,
2004Feb,60,7.5,0,0,0,0,0,45,35,20,0,0,0,0,0
2004Feb,63,,,,,,,,,,,,,,
2004Feb,64,,,,,,,,,,,,,,
2004Feb,66,8.5,0,0,0,0,0,0,20,50,30,0,0,0,0
2004Feb,67,7.5,,,,,,,,,,,,,
2004Feb,68,,,,,,,,,,,,,,
2004Feb,70,,,,,,,,,,,,,,
2004Feb,73,,,,,,,,,,,,,,
2004Feb,76,7.5,0,0,2.5,10,22.5,30,17.5,10,5,2.5,0,0,0
2004Feb,80,8.4,,,,,,,,,,,,,
2004Feb,84,,,,,,,,,,,,,,
2004Feb,85,8.2,0,0,.0999000999,1.3986013986,7.5924075924,21.6783216783,32.1678321678,24.4755244755,12.1878121878,.3996003996,0,0,0
2004Feb,87,8.1,0,0,0,0,10,15,30,30,10,5,0,0,0
2004Feb,89,7.2,0,5,5,25,35,15,5,5,5,0,0,0,0
2004Feb,90,8.1,0,0,0,0,0,15,80,5,0,0,0,0,0
2004Feb,92,8.3,0,.9785998172,.1248127309,.0303462953,7.3816539287,.3017865822,2.2143358623,18.4600729274,24.7542249309,27.2975843536,13.7655040814,4.69107849,0
2004Feb,93,7.9,0,0,0,0,5,55,40,0,0,0,0,0,0
2004Feb,94,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2004Feb,95,8.0536116919,0,0,0,7,14,18,26,18,13,4,0,0,0
2004Feb,96,8.6,0,0,0,0,0,2,18,35,25,15,5,0,0
2006,1,6.5,0,15,35,25,15,7,3,0,0,0,0,0,0
2006,2,8,0,0,0,5,10,20,30,20,10,5,0,0,0
2006,3,7.5,0,0,10,20,30,10,10,10,10,0,0,0,0
2006,4,7.5,0,0,0,0,30,60,10,0,0,0,0,0,0
2006,5,7.8,0,0,0,0,0,50,40,10,0,0,0,0,0
2006,7,,,,,,,,,,,,,,
2006,9,7,0,0,10,40,30,10,10,0,0,0,0,0,0
2006,10,,,,,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,6.5,,,,,,,,,,,,,
2006,15,8.25,0,0,0,0,5,10,45,30,5,5,0,0,0
2006,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2006,17,6.5,0,0,0,40,30,20,10,0,0,0,0,0,0
2006,19,7,0,0,0,50,50,0,0,0,0,0,0,0,0
2006,20,,0,0,0,0,50,50,0,0,0,0,0,0,0
2006,22,7,0,5,10,20,30,20,10,5,0,0,0,0,0
2006,24,7,0,5,20,40,30,5,0,0,0,0,0,0,0
2006,26,7.3,0,0,0,5,45,25,20,5,0,0,0,0,0
2006,28,,,,,,,,,,,,,,
2006,29,,,,,,,,,,,,,,
2006,31,6.5,,,,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,7,0,0,10,40,40,10,0,0,0,0,0,0,0
2006,35,,,,,,,,,,,,,,
2006,36,7.3,0,0,5,15,30,25,15,10,0,0,0,0,0
2006,37,7.5,0,0,0,0,0,50,50,0,0,0,0,0,0
2006,39,7,0,10,15,25,25,15,10,0,0,0,0,0,0
2006,41,5.5,,,,,,,,,,,,,
2006,42,6.6,0,0,10,70,20,0,0,0,0,0,0,0,0
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,6.2,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,7,0,0,10,15,20,20,20,15,0,0,0,0,0
2006,53,7,0,0,0,30,60,10,0,0,0,0,0,0,0
2006,54,,,,,,,,,,,,,,
2006,56,7.5,0,0,0,0,25,50,20,5,0,0,0,0,0
2006,57,,,,,,,,,,,,,,
2006,60,7,0,0,0,0,35,25,20,20,0,0,0,0,0
2006,63,,,,,,,,,,,,,,
2006,64,,,,,,,,,,,,,,
2006,66,9,0,0,0,0,0,5,15,30,30,15,5,0,0
2006,67,7,,,,,,,,,,,,,
2006,68,8,1,1,3,6,12,23,25,15,7,3,2,1,1
2006,70,,,,,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,6.3,1.5,20,25,20,15,10,5,2.5,1,0,0,0,0
2006,80,8.3,,,,,,,,,,,,,
2006,84,7.7,0,0,0,2,25,40,20,10,3,0,0,0,0
2006,85,8,0,0,.2,7.4,42.3,42.3,7.7,.1,0,0,0,0,0
2006,87,7.5,0,0,0,5,15,30,30,15,5,0,0,0,0
2006,89,6.5,20,10,15,45,5,5,0,0,0,0,0,0,0
2006,90,7.5,0,0,0,0,15,80,5,0,0,0,0,0,0
2006,92,,,,,,,,,,,,,,
2006,93,7,0,0,10,40,40,10,0,0,0,0,0,0,0
2006,94,9,0,0,0,0,0,0,10,40,40,10,0,0,0
2006,95,6.9969702396,7,9,15,18,17,13,7,5,4,3,2,0,0
2006,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,,,,,,,,,,,
2002Q2,1,25.5,3.25,.88,,,,,,,,,,,
2002Q2,4,25,3.25,.87,,,,,,,,,,,
2002Q2,5,24,3.25,.89,,,,,,,,,,,
2002Q2,7,26,3.4,.89,,,,,,,,,,,
2002Q2,11,25,3.25,.87,,,,,,,,,,,
2002Q2,14,25,3.25,.9,,,,,,,,,,,
2002Q2,16,25,3.25,.89,,,,,,,,,,,
2002Q2,17,23,3.25,.89,,,,,,,,,,,
2002Q2,19,26,3.25,.9,,,,,,,,,,,
2002Q2,20,25,3.25,.89,,,,,,,,,,,
2002Q2,22,27,,.89,,,,,,,,,,,
2002Q2,24,25,3.25,.86,,,,,,,,,,,
2002Q2,26,23,3.25,.87,,,,,,,,,,,
2002Q2,28,18,3.25,.91,,,,,,,,,,,
2002Q2,29,24,3.25,.89,,,,,,,,,,,
2002Q2,31,26,3.25,.9,,,,,,,,,,,
2002Q2,32,20.5,3.25,.91,,,,,,,,,,,
2002Q2,36,25,3.5,.88,,,,,,,,,,,
2002Q2,37,22,3.25,.88,,,,,,,,,,,
2002Q2,39,24,3.25,.88,,,,,,,,,,,
2002Q2,41,25,3.25,.89,,,,,,,,,,,
2002Q2,42,25,3.25,.88,,,,,,,,,,,
2002Q2,47,26,3.25,.9,,,,,,,,,,,
2002Q2,49,21,3.4,.91,,,,,,,,,,,
2002Q2,50,24,3.3,.9,,,,,,,,,,,
2002Q2,52,,3.25,.84,,,,,,,,,,,
2002Q2,53,24,3.25,.89,,,,,,,,,,,
2002Q2,54,26,3.25,.88,,,,,,,,,,,
2002Q2,56,24,3.25,.9,,,,,,,,,,,
2002Q2,57,26,3.25,,,,,,,,,,,,
2002Q2,60,23,3.25,.9,,,,,,,,,,,
2002Q2,63,22.5,3.25,.89,,,,,,,,,,,
2002Q2,64,26,3.25,,,,,,,,,,,,
2002Q2,66,25,3.25,.88,,,,,,,,,,,
2002Q2,67,25,3.5,.89,,,,,,,,,,,
2002Q2,70,25,3.25,.89,,,,,,,,,,,
2002Q2,73,27,3.25,,,,,,,,,,,,
2002Q2,76,27,3.75,.91,,,,,,,,,,,
2002Q2,80,26.498,,.887,,,,,,,,,,,
2002Q2,84,,3.25,.88,,,,,,,,,,,
2002Q2,85,24,3.25,.9,,,,,,,,,,,
2002Q2,87,25,3.25,.9,,,,,,,,,,,
2002Q2,89,25,3.25,.88,,,,,,,,,,,
2002Q2,90,26,3.25,.88,,,,,,,,,,,
2002Q2,93,26,3.25,.89,,,,,,,,,,,
2002Q2,94,25,3.25,.88,,,,,,,,,,,
2002Q2,95,25,3.25,.89,,,,,,,,,,,
2002Q2,96,26,3.25,.89,,,,,,,,,,,
2002Q3,1,24,3.25,.89,,,,,,,,,,,
2002Q3,4,25,3.25,.86,,,,,,,,,,,
2002Q3,5,22,3.5,.88,,,,,,,,,,,
2002Q3,7,24,3.5,.9,,,,,,,,,,,
2002Q3,11,25,3.25,.9,,,,,,,,,,,
2002Q3,14,25,3.25,.9,,,,,,,,,,,
2002Q3,16,27,3.25,.89,,,,,,,,,,,
2002Q3,17,25,3.75,.92,,,,,,,,,,,
2002Q3,19,26,3.5,.92,,,,,,,,,,,
2002Q3,20,25,3.25,.88,,,,,,,,,,,
2002Q3,22,26,,.92,,,,,,,,,,,
2002Q3,24,25,3.5,.87,,,,,,,,,,,
2002Q3,26,23.5,3.25,.87,,,,,,,,,,,
2002Q3,28,20.75,3.25,.91,,,,,,,,,,,
2002Q3,29,25,3.25,.9,,,,,,,,,,,
2002Q3,31,24,3.25,.9,,,,,,,,,,,
2002Q3,32,21.5,3.5,.94,,,,,,,,,,,
2002Q3,36,25,3.5,.88,,,,,,,,,,,
2002Q3,37,22,3.5,.9,,,,,,,,,,,
2002Q3,39,26,3.5,.87,,,,,,,,,,,
2002Q3,41,25,3.25,.89,,,,,,,,,,,
2002Q3,42,26,3.5,.86,,,,,,,,,,,
2002Q3,47,26,3.25,.9,,,,,,,,,,,
2002Q3,49,20,3.5,.91,,,,,,,,,,,
2002Q3,50,23,3.3,.9,,,,,,,,,,,
2002Q3,52,,3.25,.86,,,,,,,,,,,
2002Q3,53,25,3.5,.94,,,,,,,,,,,
2002Q3,54,26,3.5,.89,,,,,,,,,,,
2002Q3,56,25,3.5,.9,,,,,,,,,,,
2002Q3,57,26,3.5,,,,,,,,,,,,
2002Q3,60,24,3.25,.97,,,,,,,,,,,
2002Q3,63,22.5,3.25,.9,,,,,,,,,,,
2002Q3,64,26,3.5,,,,,,,,,,,,
2002Q3,66,24,3.5,.85,,,,,,,,,,,
2002Q3,67,28,3.75,.9,,,,,,,,,,,
2002Q3,70,25,3.75,.87,,,,,,,,,,,
2002Q3,73,27,3.5,,,,,,,,,,,,
2002Q3,76,22,4,.95,,,,,,,,,,,
2002Q3,80,25.993,,.884,,,,,,,,,,,
2002Q3,84,,3.25,.89,,,,,,,,,,,
2002Q3,85,24,3.5,.91,,,,,,,,,,,
2002Q3,87,23,3.25,.93,,,,,,,,,,,
2002Q3,89,23,3.25,.89,,,,,,,,,,,
2002Q3,90,26,3.5,.9,,,,,,,,,,,
2002Q3,93,26,3.25,.91,,,,,,,,,,,
2002Q3,94,25,3.5,.9,,,,,,,,,,,
2002Q3,95,24,3.25,.9,,,,,,,,,,,
2002Q3,96,24,3.25,.9,,,,,,,,,,,
2002Q4,1,23.7,3.25,.9,,,,,,,,,,,
2002Q4,4,24,3.5,.87,,,,,,,,,,,
2002Q4,5,22,3.75,.9,,,,,,,,,,,
2002Q4,7,23,3.7,.9,,,,,,,,,,,
2002Q4,11,25,3.5,.92,,,,,,,,,,,
2002Q4,14,26,3.75,.9,,,,,,,,,,,
2002Q4,16,27,3.5,.9,,,,,,,,,,,
2002Q4,17,24,4,.94,,,,,,,,,,,
2002Q4,19,24,4,.95,,,,,,,,,,,
2002Q4,20,24,3.25,.88,,,,,,,,,,,
2002Q4,22,26,,.95,,,,,,,,,,,
2002Q4,24,25,3.5,.87,,,,,,,,,,,
2002Q4,26,25,3.5,.9,,,,,,,,,,,
2002Q4,28,22.75,3.5,,,,,,,,,,,,
2002Q4,29,25,3.3,.93,,,,,,,,,,,
2002Q4,31,24,3.5,.9,,,,,,,,,,,
2002Q4,32,22.5,4,.96,,,,,,,,,,,
2002Q4,36,24,3.5,.9,,,,,,,,,,,
2002Q4,37,21,3.5,.95,,,,,,,,,,,
2002Q4,39,27,4,.86,,,,,,,,,,,
2002Q4,41,25,3.25,.9,,,,,,,,,,,
2002Q4,42,27,3.75,.88,,,,,,,,,,,
2002Q4,47,23,3.5,.9,,,,,,,,,,,
2002Q4,49,23,3.7,,,,,,,,,,,,
2002Q4,50,24,3.6,.9,,,,,,,,,,,
2002Q4,52,,3.75,.86,,,,,,,,,,,
2002Q4,53,26,3.75,.95,,,,,,,,,,,
2002Q4,54,26,3.75,.9,,,,,,,,,,,
2002Q4,56,26,4,.95,,,,,,,,,,,
2002Q4,57,26,3.5,,,,,,,,,,,,
2002Q4,60,24,3.5,1.03,,,,,,,,,,,
2002Q4,63,22.5,3.25,.92,,,,,,,,,,,
2002Q4,64,26,3.5,,,,,,,,,,,,
2002Q4,66,24,3.75,.84,,,,,,,,,,,
2002Q4,67,25,4,.91,,,,,,,,,,,
2002Q4,70,25,4,.88,,,,,,,,,,,
2002Q4,73,20,3.5,,,,,,,,,,,,
2002Q4,76,18,4.25,.95,,,,,,,,,,,
2002Q4,80,24.999,,.881,,,,,,,,,,,
2002Q4,84,,3.25,.9,,,,,,,,,,,
2002Q4,85,23,3.75,.92,,,,,,,,,,,
2002Q4,87,23,3.75,.95,,,,,,,,,,,
2002Q4,89,22,3.4,.9,,,,,,,,,,,
2002Q4,90,26.5,3.75,.93,,,,,,,,,,,
2002Q4,93,26,3.5,.9,,,,,,,,,,,
2002Q4,94,25,3.5,.92,,,,,,,,,,,
2002Q4,95,24,3.5,.9,,,,,,,,,,,
2002Q4,96,24,3.25,.9,,,,,,,,,,,
2003Q1,1,24,3.5,.92,,,,,,,,,,,
2003Q1,4,23,3.75,.89,,,,,,,,,,,
2003Q1,5,23,3.75,.91,,,,,,,,,,,
2003Q1,7,23,3.7,.9,,,,,,,,,,,
2003Q1,11,25,3.5,.92,,,,,,,,,,,
2003Q1,14,26,3.75,.9,,,,,,,,,,,
2003Q1,16,27,3.75,.93,,,,,,,,,,,
2003Q1,17,25,4,.96,,,,,,,,,,,
2003Q1,19,25,4.5,.97,,,,,,,,,,,
2003Q1,20,22.5,3.5,.9,,,,,,,,,,,
2003Q1,22,28,,1,,,,,,,,,,,
2003Q1,24,24,3.75,.88,,,,,,,,,,,
2003Q1,26,25,3.75,.92,,,,,,,,,,,
2003Q1,28,,3.5,1.03,,,,,,,,,,,
2003Q1,29,25,3.6,.95,,,,,,,,,,,
2003Q1,31,25,3.75,.9,,,,,,,,,,,
2003Q1,32,22.7,4.25,.96,,,,,,,,,,,
2003Q1,36,24,3.75,.91,,,,,,,,,,,
2003Q1,37,21,3.75,1,,,,,,,,,,,
2003Q1,39,27,4.25,.88,,,,,,,,,,,
2003Q1,41,25,3.5,.9,,,,,,,,,,,
2003Q1,42,28,4,.9,,,,,,,,,,,
2003Q1,47,24,3.75,.9,,,,,,,,,,,
2003Q1,49,23,3.8,1.03,,,,,,,,,,,
2003Q1,50,23,3.6,.9,,,,,,,,,,,
2003Q1,52,,4.25,.88,,,,,,,,,,,
2003Q1,53,26,3.75,.96,,,,,,,,,,,
2003Q1,54,26,4,.91,,,,,,,,,,,
2003Q1,56,26,4.25,1,,,,,,,,,,,
2003Q1,57,,3.75,,,,,,,,,,,,
2003Q1,60,24,4,1.04,,,,,,,,,,,
2003Q1,63,22.5,3.5,.93,,,,,,,,,,,
2003Q1,64,,3.75,,,,,,,,,,,,
2003Q1,66,24,4,.83,,,,,,,,,,,
2003Q1,67,25,4.5,.93,,,,,,,,,,,
2003Q1,70,24,4.25,.89,,,,,,,,,,,
2003Q1,73,20,3.5,,,,,,,,,,,,
2003Q1,76,17,4.25,.96,,,,,,,,,,,
2003Q1,80,24.005,,.88,,,,,,,,,,,
2003Q1,84,,3.75,.92,,,,,,,,,,,
2003Q1,85,23,4,.93,,,,,,,,,,,
2003Q1,87,21,4,.95,,,,,,,,,,,
2003Q1,89,23,3.5,.91,,,,,,,,,,,
2003Q1,90,27,4,.93,,,,,,,,,,,
2003Q1,93,26,3.75,.92,,,,,,,,,,,
2003Q1,94,25,3.75,.95,,,,,,,,,,,
2003Q1,95,23,3.75,.9,,,,,,,,,,,
2003Q1,96,26,3.5,.92,,,,,,,,,,,
2003Q2,1,25,3.75,.94,,,,,,,,,,,
2003Q2,4,22,4,.9,,,,,,,,,,,
2003Q2,5,24,3.75,.91,,,,,,,,,,,
2003Q2,7,23,3.7,.91,,,,,,,,,,,
2003Q2,11,25,3.75,.93,,,,,,,,,,,
2003Q2,14,26,3.75,.9,,,,,,,,,,,
2003Q2,16,27,4,.95,,,,,,,,,,,
2003Q2,17,25,4.5,.98,,,,,,,,,,,
2003Q2,19,22,4.5,1,,,,,,,,,,,
2003Q2,20,22.5,3.75,.91,,,,,,,,,,,
2003Q2,22,28,,1.05,,,,,,,,,,,
2003Q2,24,22,4,.9,,,,,,,,,,,
2003Q2,26,25,3.75,.93,,,,,,,,,,,
2003Q2,28,,3.75,,,,,,,,,,,,
2003Q2,29,25,3.75,.95,,,,,,,,,,,
2003Q2,31,25,3.75,.9,,,,,,,,,,,
2003Q2,32,23.2,4.25,.92,,,,,,,,,,,
2003Q2,36,24,3.75,.91,,,,,,,,,,,
2003Q2,37,21,4,1.05,,,,,,,,,,,
2003Q2,39,27,4.25,.89,,,,,,,,,,,
2003Q2,41,25,3.75,.91,,,,,,,,,,,
2003Q2,42,28,4,.91,,,,,,,,,,,
2003Q2,47,24,4,.9,,,,,,,,,,,
2003Q2,49,23,3.9,,,,,,,,,,,,
2003Q2,50,23,3.8,.9,,,,,,,,,,,
2003Q2,52,,4.25,.9,,,,,,,,,,,
2003Q2,53,26,4,.96,,,,,,,,,,,
2003Q2,54,26,4.25,.92,,,,,,,,,,,
2003Q2,56,25,4.5,1.05,,,,,,,,,,,
2003Q2,60,24,4,1.05,,,,,,,,,,,
2003Q2,63,22.5,3.5,.94,,,,,,,,,,,
2003Q2,66,24,4.25,.82,,,,,,,,,,,
2003Q2,67,25,4.5,.95,,,,,,,,,,,
2003Q2,70,23,4.5,.9,,,,,,,,,,,
2003Q2,73,18,4,,,,,,,,,,,,
2003Q2,76,16,4.5,.98,,,,,,,,,,,
2003Q2,80,22.996,,.877,,,,,,,,,,,
2003Q2,84,,4,.93,,,,,,,,,,,
2003Q2,85,22,4.25,.93,,,,,,,,,,,
2003Q2,87,21,4.25,.98,,,,,,,,,,,
2003Q2,89,25,3.7,.92,,,,,,,,,,,
2003Q2,90,27,4.25,.92,,,,,,,,,,,
2003Q2,93,26,3.75,.92,,,,,,,,,,,
2003Q2,94,25,4,.95,,,,,,,,,,,
2003Q2,95,23,4,.91,,,,,,,,,,,
2003Q2,96,26,3.75,.95,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2002Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2002,2,2.2,0,0,0,0,20,50,30,0,0,,,,
2002,4,2.2,0,0,0,0,15,70,15,0,0,,,,
2002,5,1.9,0,0,0,0,60,40,0,0,0,,,,
2002,9,2,0,0,0,0,50,50,0,0,0,,,,
2002,10,2.132,.22369553,.82255634,3.97634259,11.43062839,21.40018253,26.10447473,20.75035464,10.74674389,4.54502136,,,,
2002,11,2.1,0,0,0,0,30,70,0,0,0,,,,
2002,14,1.9,0,0,0,0,65,35,0,0,0,,,,
2002,15,2,0,0,0,0,40,60,0,0,0,,,,
2002,17,2.1,0,0,0,20,35,40,5,0,0,,,,
2002,19,2.3,0,0,0,0,0,90,10,0,0,,,,
2002,22,2.1,0,0,0,10,35,45,10,0,0,,,,
2002,24,2.2,0,0,0,0,20,60,20,0,0,,,,
2002,26,2.1,0,0,0,5,30,60,5,0,0,,,,
2002,28,2.2,0,0,0,0,20,60,20,0,0,,,,
2002,29,2.1,0,0,0,0,15,80,5,0,0,,,,
2002,30,2.1,0,0,0,0,50,50,0,0,0,,,,
2002,31,2.1,0,0,0,0,30,70,0,0,0,,,,
2002,32,2.2,0,0,0,0,10,80,10,0,0,,,,
2002,33,2.2,0,0,0,0,10,90,0,0,0,,,,
2002,35,2.1,0,0,0,0,30,60,10,0,0,,,,
2002,36,2.1,0,0,0,0,35,45,15,5,0,,,,
2002,37,2.2,0,0,0,0,5,90,5,0,0,,,,
2002,39,2.2,0,0,0,0,5,80,15,0,0,,,,
2002,41,2.1,0,0,0,0,20,80,0,0,0,,,,
2002,42,2.1,0,0,0,0,20,80,0,0,0,,,,
2002,45,2,0,0,0,0,55,45,0,0,0,,,,
2002,47,2.1,0,0,0,0,10,90,0,0,0,,,,
2002,48,2.2,0,0,0,0,40,60,0,0,0,,,,
2002,52,2.2,0,0,0,0,35,65,0,0,0,,,,
2002,53,2.3,0,0,0,0,10,70,20,0,0,,,,
2002,54,2.1,0,0,0,0,40,50,10,0,0,,,,
2002,56,2.2,0,0,0,0,30,70,0,0,0,,,,
2002,57,2.2,0,0,0,0,0,95,5,0,0,,,,
2002,59,2.2,0,0,0,0,5,60,35,0,0,,,,
2002,60,2.1,0,0,0,0,20,60,20,0,0,,,,
2002,61,2.1,0,0,0,0,50,50,0,0,0,,,,
2002,63,2.2,0,0,0,0,20,80,0,0,0,,,,
2002,66,2,0,0,0,5,45,45,5,0,0,,,,
2002,71,2.1,0,0,0,0,30,45,25,0,0,,,,
2002,73,1.7,0,0,0,0,90,10,0,0,0,,,,
2002,76,2.2,0,0,0,0,25,55,20,0,0,,,,
2002,80,2.3,0,0,.00002442,.0767905,9.52851359,61.58716899,28.03659908,.76999236,.00091107,,,,
2002,84,2.2,0,0,0,0,20,70,10,0,0,,,,
2002,85,2.4,0,0,0,0,10,80,10,0,0,,,,
2002,87,2.2,0,0,0,0,12.5,75,12.5,0,0,,,,
2002,89,2.3,0,0,0,0,35,50,15,0,0,,,,
2002,90,2.3,0,0,0,0,0,90,10,0,0,,,,
2002,91,2.1,0,.00000483,.01228507,2.26271631,34.66913422,53.93473139,8.98613148,.13484349,.00015322,,,,
2002,92,2.3,0,0,.00015323,.13484277,8.986094,53.93501,34.6689,2.2627,.0123,,,,
2002,93,2.3,0,0,0,0,20,45,35,0,0,,,,
2002,94,2.3,0,0,0,0,25,50,25,0,0,,,,
2002,95,2.1,0,0,2,15,26,30,21,6,0,,,,
2002,96,2.3,0,0,0,0,2,68,30,0,0,,,,
2003,2,2,0,0,0,0,30,40,30,0,0,,,,
2003,4,1.7,0,0,0,10,60,20,10,0,0,,,,
2003,5,1.8,0,0,0,10,50,40,0,0,0,,,,
2003,9,1.8,0,0,0,0,60,40,0,0,0,,,,
2003,10,1.928,.50751771,1.57330793,6.44312461,15.54768104,24.4393241,25.03250816,16.70775569,7.26454182,2.48423894,,,,
2003,11,1.7,0,0,0,20,70,10,0,0,0,,,,
2003,14,1.6,0,0,0,30,60,10,0,0,0,,,,
2003,15,1.6,0,0,0,10,50,30,10,0,0,,,,
2003,17,1.7,0,0,10,25,30,25,10,0,0,,,,
2003,19,1.8,0,0,0,0,75,25,0,0,0,,,,
2003,22,1.9,0,0,5,20,45,20,10,0,0,,,,
2003,24,2,0,0,0,5,30,50,15,0,0,,,,
2003,26,1.7,0,0,5,20,50,20,5,0,0,,,,
2003,28,1.5,0,0,0,30,40,20,10,0,0,,,,
2003,29,1.6,0,0,0,15,70,15,0,0,0,,,,
2003,30,1.8,0,0,0,10,65,25,0,0,0,,,,
2003,31,1.7,0,0,0,25,60,15,0,0,0,,,,
2003,32,1.9,0,0,5,15,55,20,5,0,0,,,,
2003,33,2,0,0,0,0,30,70,0,0,0,,,,
2003,35,,,,,,,,,,,,,,
2003,36,1.9,0,0,0,10,30,30,15,10,5,,,,
2003,37,2,0,0,0,0,50,50,0,0,0,,,,
2003,39,1.8,0,0,0,15,50,30,5,0,0,,,,
2003,41,1.7,0,0,0,0,80,20,0,0,0,,,,
2003,42,1.7,0,0,0,20,70,10,0,0,0,,,,
2003,45,1.6,0,0,0,0,100,0,0,0,0,,,,
2003,47,1.8,0,0,0,5,70,25,0,0,0,,,,
2003,48,1.9,0,0,0,30,40,30,0,0,0,,,,
2003,52,1.6,0,0,0,10,60,30,0,0,0,,,,
2003,53,1.7,0,0,0,0,70,30,0,0,0,,,,
2003,54,1.8,0,0,0,10,40,40,10,0,0,,,,
2003,56,1.8,0,0,0,10,50,40,0,0,0,,,,
2003,57,1.7,0,0,0,0,80,20,0,0,0,,,,
2003,59,1.5,0,5,10,30,50,5,0,0,0,,,,
2003,60,1.9,0,0,0,20,35,25,15,5,0,,,,
2003,61,1.8,0,0,0,20,50,25,5,0,0,,,,
2003,63,1.7,0,0,0,20,70,10,0,0,0,,,,
2003,66,2.5,0,0,0,0,15,40,40,5,0,,,,
2003,71,1.7,0,2,10,20,33,20,10,5,0,,,,
2003,73,1.7,0,0,0,10,70,20,0,0,0,,,,
2003,76,1.6,0,1,7.5,25,40,20,5,1.5,0,,,,
2003,80,1.7,.00293468,.15366197,3.65733689,23.91545546,44.54122199,23.91545546,3.65733689,.15483085,.0017658,,,,
2003,84,2.2,0,0,2,13,30,35,15,5,0,,,,
2003,85,2.4,0,0,0,5,20,50,20,5,0,,,,
2003,87,1.95,0,0,0,15,35,35,15,0,0,,,,
2003,89,1.9,0,0,5,20,40,30,5,0,0,,,,
2003,90,2.1,0,0,0,0,20,80,0,0,0,,,,
2003,91,2,.00044098,.04247068,1.27049846,12.01262055,36.67396932,36.67441034,12.01262055,1.27049846,.04247068,,,,
2003,92,1.9,.07710567,.54386654,4.15809558,15.45383454,29.76759768,29.76759768,15.45385454,4.15804158,.6200062,,,,
2003,93,1.9,0,0,0,0,60,35,5,0,0,,,,
2003,94,1.9,0,0,0,10,40,40,10,0,0,,,,
2003,95,1.8,0,4,11,22,24,21,13,5,0,,,,
2003,96,2.3,0,0,0,2,18,35,30,10,5,,,,
2003Jun,2,2,0,0,0,10,20,40,20,10,0,,,,
2003Jun,4,1.7,0,0,0,20,50,20,10,0,0,,,,
2003Jun,5,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Jun,9,1.7,0,0,0,10,50,40,0,0,0,,,,
2003Jun,10,1.8,.81975289,2.27764832,8.40957197,18.18316733,25.61337451,23.5109516,14.06219199,5.47847772,1.64486368,,,,
2003Jun,11,1.6,0,0,0,30,70,0,0,0,0,,,,
2003Jun,14,1.5,0,0,0,40,60,0,0,0,0,,,,
2003Jun,15,1.6,0,0,0,10,50,30,10,0,0,,,,
2003Jun,17,1.6,0,0,5,20,40,30,5,0,0,,,,
2003Jun,19,1.8,0,0,0,0,75,25,0,0,0,,,,
2003Jun,22,1.8,0,0,3,25,40,20,12,0,0,,,,
2003Jun,24,1.8,0,0,5,10,50,30,5,0,0,,,,
2003Jun,26,1.5,0,5,10,30,35,15,5,0,0,,,,
2003Jun,28,1.3,0,10,20,40,20,10,0,0,0,,,,
2003Jun,29,1.5,0,0,0,20,75,5,0,0,0,,,,
2003Jun,30,1.7,0,0,0,30,60,10,0,0,0,,,,
2003Jun,31,1.5,0,0,0,35,65,0,0,0,0,,,,
2003Jun,32,1.9,0,0,0,5,15,60,15,5,0,,,,
2003Jun,33,2,0,0,0,0,30,70,0,0,0,,,,
2003Jun,35,2.3,0,0,0,0,20,60,20,0,0,,,,
2003Jun,36,1.8,0,0,0,10,30,30,15,10,5,,,,
2003Jun,37,2,0,0,0,0,50,50,0,0,0,,,,
2003Jun,39,1.7,0,0,0,30,40,30,0,0,0,,,,
2003Jun,41,1.7,,,,,,,,,,,,,
2003Jun,42,1.6,0,0,0,10,80,10,0,0,0,,,,
2003Jun,45,,,,,,,,,,,,,,
2003Jun,47,1.7,0,0,0,10,70,20,0,0,0,,,,
2003Jun,48,1.9,0,0,10,30,40,20,0,0,0,,,,
2003Jun,52,1.5,0,0,0,15,65,20,0,0,0,,,,
2003Jun,53,1.5,0,0,0,10,60,30,0,0,0,,,,
2003Jun,54,2,0,0,0,0,30,40,30,0,0,,,,
2003Jun,56,1.9,0,0,0,8,50,40,2,0,0,,,,
2003Jun,57,1.8,0,0,0,0,80,20,0,0,0,,,,
2003Jun,59,1.3,0,5,20,60,10,5,0,0,0,,,,
2003Jun,60,1.8,0,0,5,20,30,25,15,5,0,,,,
2003Jun,61,1.6,0,0,0,20,50,25,5,0,0,,,,
2003Jun,63,,,,,,,,,,,,,,
2003Jun,66,2.5,0,0,0,0,15,40,40,5,0,,,,
2003Jun,71,1.6,0,2,10,20,33,20,10,5,0,,,,
2003Jun,73,,,,,,,,,,,,,,
2003Jun,76,1.5,0,7.5,12.5,30,35,10,5,0,0,,,,
2003Jun,80,1.5,,,,,,,,,,,,,
2003Jun,84,2,0,0,1,14,32,35,15,3,0,,,,
2003Jun,85,2.4,0,0,0,5,20,50,20,5,0,,,,
2003Jun,87,1.95,0,0,0,15,35,35,15,0,0,,,,
2003Jun,89,2.1,0,0,5,20,30,40,5,0,0,,,,
2003Jun,90,2,0,0,0,0,20,80,0,0,0,,,,
2003Jun,91,1.8,.00033166,.05736857,2.21729755,20.38772,46.48353099,26.8478418,3.87091463,.13392715,.00106764,,,,
2003Jun,92,1.9,.33211959,1.2742,6.05050513,16.09704802,26.24922745,26.24922745,16.09709802,6.05047513,1.60009921,,,,
2003Jun,93,1.9,0,0,0,0,60,35,5,0,0,,,,
2003Jun,94,1.7,0,0,10,20,40,20,10,0,0,,,,
2003Jun,95,1.8,0,1,10,20,28,25,13,3,0,,,,
2003Jun,96,2.4,0,0,0,5,20,35,25,10,5,,,,
2004,2,2,2.5,5,7.5,15,25,25,10,7.5,2.5,,,,
2004,4,1.7,0,0,0,10,50,30,10,0,0,,,,
2004,5,1.9,0,0,0,20,50,30,0,0,0,,,,
2004,9,2,0,0,0,10,40,40,10,0,0,,,,
2004,10,1.931,.50168658,1.5591919,6.40086768,15.48550931,24.40424622,25.06088907,16.76974549,7.31027892,2.50758483,,,,
2004,11,1.9,0,0,0,5,60,35,0,0,0,,,,
2004,14,1.8,0,0,0,10,60,30,0,0,0,,,,
2004,15,1.6,0,0,0,10,50,30,10,0,0,,,,
2004,17,1.4,0,0,10,25,30,25,10,0,0,,,,
2004,19,2,0,0,0,0,50,50,0,0,0,,,,
2004,22,2,0,0,5,20,30,35,10,0,0,,,,
2004,24,1.8,0,0,5,10,50,30,5,0,0,,,,
2004,26,1.9,0,5,10,20,30,20,10,5,0,,,,
2004,28,1.5,0,0,10,20,40,20,10,0,0,,,,
2004,29,,,,,,,,,,,,,,
2004,30,,0,0,0,0,80,20,0,0,0,,,,
2004,31,1.8,0,0,0,25,55,20,0,0,0,,,,
2004,32,1.9,0,0,0,10,40,40,10,0,0,,,,
2004,33,2,0,0,0,0,30,70,0,0,0,,,,
2004,35,,,,,,,,,,,,,,
2004,36,1.8,0,0,5,10,35,25,15,10,0,,,,
2004,37,2,0,0,0,0,50,50,0,0,0,,,,
2004,39,2,0,0,5,15,30,30,15,5,0,,,,
2004,41,1.8,0,0,0,0,80,20,0,0,0,,,,
2004,42,1.7,0,0,0,30,50,20,0,0,0,,,,
2004,45,,,,,,,,,,,,,,
2004,47,,,,,,,,,,,,,,
2004,48,1.7,0,0,10,20,40,20,10,0,0,,,,
2004,52,2,0,0,5,10,35,35,10,5,0,,,,
2004,53,2,0,0,0,0,50,50,0,0,0,,,,
2004,54,1.9,0,0,0,0,40,30,30,0,0,,,,
2004,56,1.7,0,0,0,10,50,35,5,0,0,,,,
2004,57,,,,,,,,,,,,,,
2004,59,1.8,0,0,10,20,40,20,10,0,0,,,,
2004,60,2,0,0,5,15,30,30,15,5,0,,,,
2004,61,1.8,0,0,0,10,40,40,10,0,0,,,,
2004,63,1.9,,,,,,,,,,,,,
2004,66,2.5,0,0,0,5,15,35,35,10,0,,,,
2004,71,1.75,0,0,10,20,30,20,10,5,5,,,,
2004,73,1.5,0,0,0,5,80,15,0,0,0,,,,
2004,76,1.8,.5,2,10,20,30,25,10,2,.5,,,,
2004,80,1.6,,,,,,,,,,,,,
2004,84,2,0,0,5,13,32,35,10,4,1,,,,
2004,85,,,,,,,,,,,,,,
2004,87,1.7,0,0,0,25,50,25,0,0,0,,,,
2004,89,1.8,0,0,5,20,40,25,5,5,0,,,,
2004,90,2,0,0,0,0,15,80,5,0,0,,,,
2004,91,2,.0031686,.13182812,2.14000948,13.59051977,34.134474,34.13764265,13.59051977,2.14000948,.13182812,,,,
2004,92,1.9,.87779161,2.16303256,7.52826119,16.03985178,23.4108707,23.4108707,16.03985178,7.5282812,3.00118847,,,,
2004,93,2,0,0,0,0,45,45,10,0,0,,,,
2004,94,2.2,0,0,2.5,10,22.5,30,22.5,10,2.5,,,,
2004,95,1.6,3,7,14,21,24,17,10,4,0,,,,
2004,96,2,0,0,0,5,25,30,25,10,5,,,,
2004Jun,2,2,2.5,5,7.5,15,25,25,10,7.5,2.5,,,,
2004Jun,4,1.7,0,0,0,10,50,30,10,0,0,,,,
2004Jun,5,1.9,0,0,0,30,40,30,0,0,0,,,,
2004Jun,9,1.9,0,0,0,10,40,40,10,0,0,,,,
2004Jun,10,1.9,.5649194,1.7100868,6.84612199,16.12811854,24.75075324,24.75075329,16.12811854,6.84612199,2.2750062,,,,
2004Jun,11,1.9,0,0,0,5,60,35,0,0,0,,,,
2004Jun,14,2,0,0,10,20,30,40,0,0,0,,,,
2004Jun,15,1.6,0,0,0,10,50,30,10,0,0,,,,
2004Jun,17,1.4,0,0,5,40,35,15,5,0,0,,,,
2004Jun,19,2,0,0,0,0,50,50,0,0,0,,,,
2004Jun,22,2.1,0,0,0,5,23,25,35,12,0,,,,
2004Jun,24,1.8,0,0,5,10,50,30,5,0,0,,,,
2004Jun,26,1.6,0,7.5,10,20,25,20,10,7.5,0,,,,
2004Jun,28,1.5,0,0,10,20,40,20,10,0,0,,,,
2004Jun,29,,,,,,,,,,,,,,
2004Jun,30,,,,,,,,,,,,,,
2004Jun,31,1.8,0,0,0,25,55,20,0,0,0,,,,
2004Jun,32,1.8,0,0,0,10,40,40,10,0,0,,,,
2004Jun,33,2,0,0,0,0,30,70,0,0,0,,,,
2004Jun,35,,,,,,,,,,,,,,
2004Jun,36,1.8,0,0,5,15,35,25,15,5,0,,,,
2004Jun,37,2,0,0,0,0,50,50,0,0,0,,,,
2004Jun,39,2.1,0,0,0,10,20,40,20,10,0,,,,
2004Jun,41,1.8,,,,,,,,,,,,,
2004Jun,42,1.7,0,0,0,15,70,15,0,0,0,,,,
2004Jun,45,,,,,,,,,,,,,,
2004Jun,47,,,,,,,,,,,,,,
2004Jun,48,1.6,0,0,10,20,40,20,10,0,0,,,,
2004Jun,52,2,0,0,5,10,35,35,10,5,0,,,,
2004Jun,53,2,0,0,0,50,50,0,0,0,0,,,,
2004Jun,54,2.1,0,0,0,0,30,40,30,0,0,,,,
2004Jun,56,1.7,0,0,0,15,45,35,5,0,0,,,,
2004Jun,57,,,,,,,,,,,,,,
2004Jun,59,1.8,0,0,0,25,50,25,0,0,0,,,,
2004Jun,60,2,0,0,5,15,30,30,15,5,0,,,,
2004Jun,61,1.8,0,0,0,10,40,40,10,0,0,,,,
2004Jun,63,,,,,,,,,,,,,,
2004Jun,66,2.5,0,0,0,5,15,35,35,10,0,,,,
2004Jun,71,1.75,0,0,10,20,30,20,10,5,5,,,,
2004Jun,73,,,,,,,,,,,,,,
2004Jun,76,1.8,0,3,8,20,33,25,8,3,0,,,,
2004Jun,80,1.6,,,,,,,,,,,,,
2004Jun,84,1.9,0,0,5,13,32,35,10,4,1,,,,
2004Jun,85,,,,,,,,,,,,,,
2004Jun,87,1.7,0,0,0,25,50,25,0,0,0,,,,
2004Jun,89,1.8,0,0,5,20,40,25,5,5,0,,,,
2004Jun,90,2,0,0,0,0,15,80,5,0,0,,,,
2004Jun,91,1.9,.00121031,.09198886,2.18180704,16.4281299,40.08996861,32.08592033,8.39575081,.7065143,.01870986,,,,
2004Jun,92,1.9,1.73776507,3.04025155,8.54518551,15.59632477,21.06997531,21.06997531,15.59632477,8.54520551,4.79899221,,,,
2004Jun,93,2,0,0,0,0,45,45,10,0,0,,,,
2004Jun,94,1.7,0,2.5,10,22.5,30,22.5,10,2.5,0,,,,
2004Jun,95,1.6,0,3,15,23,27,19,8,5,0,,,,
2004Jun,96,2,0,0,0,5,20,35,25,10,5,,,,
2007,2,2,2.5,5,7.5,15,25,25,10,7.5,2.5,,,,
2007,4,1.8,0,0,0,0,50,50,0,0,0,,,,
2007,5,2,0,0,0,20,40,40,0,0,0,,,,
2007,9,1.8,0,0,0,10,40,40,10,0,0,,,,
2007,10,1.9,.5649194,1.7100868,6.84612199,16.12811854,24.75075324,24.75075329,16.12811854,6.84612199,2.2750062,,,,
2007,11,1.8,0,0,0,10,70,20,0,0,0,,,,
2007,14,1.5,0,10,20,30,30,10,0,0,0,,,,
2007,15,1.8,0,5,10,45,30,5,5,0,0,,,,
2007,17,1.5,0,5,10,35,35,10,5,0,0,,,,
2007,19,2,0,0,0,0,50,50,0,0,0,,,,
2007,22,1.7,0,0,10,30,30,20,10,0,0,,,,
2007,24,1.8,0,0,5,10,50,30,5,0,0,,,,
2007,26,1.8,2.5,5,10,20,25,20,10,5,2.5,,,,
2007,28,1.5,0,0,10,20,40,20,10,0,0,,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,1.75,0,0,10,30,40,20,0,0,0,,,,
2007,32,,,,,,,,,,,,,,
2007,33,2,0,0,0,0,30,40,30,0,0,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2,0,5,10,15,25,30,10,5,0,,,,
2007,37,2,0,0,0,0,50,50,0,0,0,,,,
2007,39,1.9,0,0,5,10,35,35,10,5,0,,,,
2007,41,1.8,,,,,,,,,,,,,
2007,42,1.5,0,0,0,40,60,0,0,0,0,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,1.5,,,,,,,,,,,,,
2007,52,1.7,0,2.5,7.5,15,25,25,15,7.5,2.5,,,,
2007,53,2,0,0,0,50,50,0,0,0,0,,,,
2007,54,1.9,0,0,0,10,50,30,10,0,0,,,,
2007,56,1.8,0,0,0,10,50,30,10,0,0,,,,
2007,57,,,,,,,,,,,,,,
2007,59,1.9,0,0,0,10,40,40,10,0,0,,,,
2007,60,2.2,0,0,10,15,25,25,15,10,0,,,,
2007,61,,,,,,,,,,,,,,
2007,63,1.8,,,,,,,,,,,,,
2007,66,2.7,0,0,0,0,30,30,40,0,0,,,,
2007,71,1.75,4,5,10,16,23,16,10,8,8,,,,
2007,73,,,,,,,,,,,,,,
2007,76,2,.5,5,7.5,12.5,25,30,12.5,5,2,,,,
2007,80,1.7,,,,,,,,,,,,,
2007,84,1.8,0,0,3,10,40,25,15,5,2,,,,
2007,85,2,,,,,,,,,,,,,
2007,87,1.45,0,0,10,40,40,10,0,0,0,,,,
2007,89,1.8,0,0,5,5,40,25,10,10,5,,,,
2007,90,2,0,0,0,0,15,80,5,0,0,,,,
2007,91,2,.04300903,.57912162,4.15987357,15.46324728,29.77625301,29.77625301,15.46324728,4.15987357,.57912162,,,,
2007,92,,,,,,,,,,,,,,
2007,93,2,0,0,0,0,50,50,0,0,0,,,,
2007,94,2.3,0,0,2.5,10,22.5,30,22.5,10,2.5,,,,
2007,95,1.6,4,7,13,20,25,18,10,3,0,,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2002,2,1.1,0,0,20,40,30,10,0,0,0,0,,,
2002,4,1.4,0,0,15,60,25,0,0,0,0,0,,,
2002,5,1.3,0,0,0,60,40,0,0,0,0,0,,,
2002,9,1.3,0,0,10,60,30,0,0,0,0,0,,,
2002,10,1.37860101,.29149721,2.22468182,14.40708452,34.78361379,33.44102692,12.79848048,1.93641354,.11455955,.0026192,.00002298,,,
2002,11,1,0,0,40,60,0,0,0,0,0,0,,,
2002,14,1.2,0,0,30,60,10,0,0,0,0,0,,,
2002,15,1.75,0,0,0,20,55,25,0,0,0,0,,,
2002,17,1.6,0,0,0,30,45,25,0,0,0,0,,,
2002,19,1.3,0,0,0,75,25,0,0,0,0,0,,,
2002,22,.8,0,20,45,25,10,0,0,0,0,0,,,
2002,24,1.1,0,0,30,60,10,0,0,0,0,0,,,
2002,26,1,0,5,40,55,0,0,0,0,0,0,,,
2002,28,1,0,0,40,40,20,0,0,0,0,0,,,
2002,29,1.1,0,0,15,80,5,0,0,0,0,0,,,
2002,30,1,0,0,50,50,0,0,0,0,0,0,,,
2002,31,1.2,0,0,25,60,15,0,0,0,0,0,,,
2002,32,1.6,0,0,0,20,70,10,0,0,0,0,,,
2002,33,.8,0,10,50,40,0,0,0,0,0,0,,,
2002,35,1.3,0,0,0,60,40,0,0,0,0,0,,,
2002,36,1.2,0,0,5,40,35,20,0,0,0,0,,,
2002,37,1,0,0,35,65,0,0,0,0,0,0,,,
2002,39,.9,0,15,45,35,5,0,0,0,0,0,,,
2002,41,1.1,0,0,20,80,0,0,0,0,0,0,,,
2002,42,1.1,0,0,30,70,0,0,0,0,0,0,,,
2002,45,1.2,0,0,0,100,0,0,0,0,0,0,,,
2002,47,.9,0,0,90,10,0,0,0,0,0,0,,,
2002,48,.9,0,0,60,40,0,0,0,0,0,0,,,
2002,52,1,0,0,25,75,0,0,0,0,0,0,,,
2002,53,1,0,0,60,40,0,0,0,0,0,0,,,
2002,54,1.1,0,0,30,50,20,0,0,0,0,0,,,
2002,56,1.3,0,0,10,70,20,0,0,0,0,0,,,
2002,57,1.3,0,0,10,90,0,0,0,0,0,0,,,
2002,59,1.3,0,5,25,55,10,5,0,0,0,0,,,
2002,60,1.2,0,0,25,60,15,0,0,0,0,0,,,
2002,61,1,0,0,30,50,20,0,0,0,0,0,,,
2002,63,1,0,0,40,60,0,0,0,0,0,0,,,
2002,66,1.1,0,5,30,40,20,5,0,0,0,0,,,
2002,71,1.1,0,5,35,35,20,5,0,0,0,0,,,
2002,73,1.9,0,0,0,5,60,35,0,0,0,0,,,
2002,76,1.3,2,9,23,32,23,9,2,0,0,0,,,
2002,80,1.2,.13649083,3.47245423,23.8387211,45.10466768,23.8387211,3.47245423,.13512745,.00135992,.00000345,0,,,
2002,84,1.3,0,0,20,43,35,2,0,0,0,0,,,
2002,85,1,0,0,35,40,25,0,0,0,0,0,,,
2002,87,1.2,0,0,15,70,15,0,0,0,0,0,,,
2002,89,1.1,0,0,15,50,30,5,0,0,0,0,,,
2002,90,1.1,0,0,5,90,5,0,0,0,0,0,,,
2002,91,1.2,.38304251,5.60764932,26.84537488,41.91468655,21.47723368,3.57870359,.19014086,.00315256,.00001602,.00000002,,,
2002,92,1.1,5.80414,10.06136,22.8891,27.8338,20.7568,9.4903,2.6581,.4555,.0477,.0032,,,
2002,93,1.5,0,0,0,45,50,5,0,0,0,0,,,
2002,94,1.3,0,0,10,60,30,0,0,0,0,0,,,
2002,95,1.3,0,0,19,50,27,4,0,0,0,0,,,
2002,96,1.2,0,0,30,60,10,0,0,0,0,0,,,
2003,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003,4,2.8,0,0,0,0,10,30,50,10,0,0,,,
2003,5,2.3,0,0,0,0,40,50,10,0,0,0,,,
2003,9,2.2,0,0,0,0,40,50,10,0,0,0,,,
2003,10,2.62929253,.00001,.0004056,.0267429,.67027346,6.5365421,25.09263882,38.26231216,23.25028469,5.60876669,.55202631,,,
2003,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2003,14,2.8,0,0,0,0,10,30,50,10,0,0,,,
2003,15,2.5,0,0,0,5,15,35,40,5,0,0,,,
2003,17,2.2,0,0,0,15,20,35,25,5,0,0,,,
2003,19,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003,22,1.7,0,0,10,20,30,25,15,0,0,0,,,
2003,24,2.2,0,0,5,10,15,40,20,10,0,0,,,
2003,26,2.6,0,0,0,5,15,30,30,15,5,0,,,
2003,28,2.1,0,0,0,5,30,40,20,5,0,0,,,
2003,29,2.6,0,0,0,0,0,30,60,10,0,0,,,
2003,30,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003,31,2.7,0,0,0,0,0,30,50,20,0,0,,,
2003,32,3,0,0,0,0,5,10,15,50,15,5,,,
2003,33,1.6,0,0,0,15,80,5,0,0,0,0,,,
2003,35,,,,,,,,,,,,,,
2003,36,2.3,0,0,0,5,25,40,25,5,0,0,,,
2003,37,2.6,0,0,0,0,0,30,70,0,0,0,,,
2003,39,2.8,0,0,0,0,5,20,45,25,5,0,,,
2003,41,2.8,0,0,0,0,0,0,20,70,10,0,,,
2003,42,2.7,0,0,0,0,10,25,55,10,0,0,,,
2003,45,2.8,0,0,0,0,0,0,80,20,0,0,,,
2003,47,2.1,0,0,0,0,30,70,0,0,0,0,,,
2003,48,2.5,0,0,0,0,10,40,50,0,0,0,,,
2003,52,2.7,0,0,0,5,20,30,40,5,0,0,,,
2003,53,2.4,0,0,0,0,30,60,10,0,0,0,,,
2003,54,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003,56,2.9,0,0,0,0,10,20,50,20,0,0,,,
2003,57,2.8,0,0,0,0,0,50,50,0,0,0,,,
2003,59,3,0,0,0,0,15,25,40,20,0,0,,,
2003,60,2.7,0,0,0,5,10,20,40,20,5,0,,,
2003,61,2.8,0,0,0,0,15,30,40,15,0,0,,,
2003,63,2.7,0,0,0,0,0,30,50,20,0,0,,,
2003,66,3,0,0,0,0,15,20,30,30,5,0,,,
2003,71,2.4,0,3,7,10,20,25,20,10,5,0,,,
2003,73,2.1,0,0,0,5,30,60,5,0,0,0,,,
2003,76,2.3,0,1,4,10,17,21,20,14,8,5,,,
2003,80,2.5,1.96893249,2.91468023,5.63974079,9.289619,13.02620735,15.54967649,15.80202777,13.67074005,10.06827818,12.07009764,,,
2003,84,2.8,0,2,5,10,15,22,26,18,2,0,,,
2003,85,2.3,0,0,5,10,20,30,20,10,5,0,,,
2003,87,3.19,0,0,0,0,0,5,20,50,20,5,,,
2003,89,2.4,0,0,5,15,25,30,20,5,0,0,,,
2003,90,2.5,0,0,0,0,0,20,80,0,0,0,,,
2003,91,1.9,.87744625,3.12846511,9.02354509,17.82429682,24.12540653,22.36344551,14.20615008,6.18157169,1.84175757,.42791536,,,
2003,92,2.4,.81959282,1.45496819,4.40484986,9.18302768,14.98520785,19.14270546,19.14270546,14.98520785,9.18302768,6.69870715,,,
2003,93,2,0,0,0,5,45,45,5,0,0,0,,,
2003,94,2.5,0,0,0,0,20,50,30,0,0,0,,,
2003,95,2.8,0,0,0,3,12,22,28,24,11,0,,,
2003,96,2.2,0,0,5,15,30,40,10,0,0,0,,,
2003Q1,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003Q1,4,3.2,0,0,0,0,0,10,35,45,10,0,,,
2003Q1,5,2.2,0,0,0,0,20,50,30,0,0,0,,,
2003Q1,9,1.7,0,0,0,20,60,20,0,0,0,0,,,
2003Q1,10,2.88508827,.0000004,.0000331,.00355907,.14522864,2.2920788,14.15702435,34.59168824,33.65574123,13.03592864,2.11871752,,,
2003Q1,11,2.7,0,0,0,0,0,20,70,10,0,0,,,
2003Q1,14,3,0,0,0,0,10,10,20,50,10,0,,,
2003Q1,15,2.5,0,0,0,5,10,40,35,10,0,0,,,
2003Q1,17,2,0,0,5,20,25,35,15,0,0,0,,,
2003Q1,19,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003Q1,22,1.5,0,0,10,25,30,25,10,0,0,0,,,
2003Q1,24,2.3,0,0,0,5,20,45,20,10,0,0,,,
2003Q1,26,2.7,0,0,0,10,15,25,25,15,10,0,,,
2003Q1,28,2.2,0,0,0,5,30,40,20,5,0,0,,,
2003Q1,29,2.7,0,0,0,0,0,30,60,10,0,0,,,
2003Q1,30,2.5,0,0,0,0,10,40,40,10,0,0,,,
2003Q1,31,2.7,0,0,0,0,0,30,50,20,0,0,,,
2003Q1,32,3.4,0,0,0,0,5,10,30,40,10,5,,,
2003Q1,33,1.1,0,0,20,80,0,0,0,0,0,0,,,
2003Q1,35,2.4,0,0,0,0,10,70,20,0,0,0,,,
2003Q1,36,1.7,0,0,0,15,40,30,10,5,0,0,,,
2003Q1,37,2.8,0,0,0,0,0,30,70,0,0,0,,,
2003Q1,39,2.6,0,0,0,0,0,20,40,30,10,0,,,
2003Q1,41,2.8,,,,,,,,,,,,,
2003Q1,42,2.6,0,0,0,0,10,30,50,10,0,0,,,
2003Q1,45,,,,,,,,,,,,,,
2003Q1,47,2,0,0,0,0,40,60,0,0,0,0,,,
2003Q1,48,2.4,0,0,0,0,20,40,30,10,0,0,,,
2003Q1,52,2.9,0,1,3,10,15,25,30,10,5,1,,,
2003Q1,53,1.8,0,0,0,30,70,0,0,0,0,0,,,
2003Q1,54,2.2,0,0,0,0,10,40,40,10,0,0,,,
2003Q1,56,3.2,0,0,0,0,0,20,30,40,10,0,,,
2003Q1,57,,,,,,,,,,,,,,
2003Q1,59,3.2,0,0,0,0,0,15,25,50,10,0,,,
2003Q1,60,2.7,0,0,0,5,10,20,40,20,5,0,,,
2003Q1,61,2.7,0,0,0,0,15,40,40,5,0,0,,,
2003Q1,63,,,,,,,,,,,,,,
2003Q1,66,2.5,0,0,0,10,20,30,30,10,0,0,,,
2003Q1,71,2.3,0,3,7,10,20,25,20,10,5,0,,,
2003Q1,73,,,,,,,,,,,,,,
2003Q1,76,2.8,0,.5,2,5,11,18,22,19,13,9.5,,,
2003Q1,80,2.4,,,,,,,,,,,,,
2003Q1,84,,,,,,,,,,,,,,
2003Q1,85,2,0,0,5,10,20,30,20,10,5,0,,,
2003Q1,87,2.74,0,0,0,0,5,15,30,30,15,5,,,
2003Q1,89,2.5,0,0,5,15,25,20,30,5,0,0,,,
2003Q1,90,2.4,0,0,0,0,0,80,20,0,0,0,,,
2003Q1,91,2,.04291165,.57805633,4.15806506,15.45379944,29.7671962,29.76716754,15.45379944,4.15806506,.57805633,.04288294,,,
2003Q1,92,2.1,.98128268,1.96330117,6.17422644,12.71063234,19.36705824,21.84383904,18.23624094,11.2695826,5.1544114,2.29942514,,,
2003Q1,93,2,0,0,0,5,45,45,5,0,0,0,,,
2003Q1,94,2.9,0,0,0,0,0,20,30,30,20,0,,,
2003Q1,95,2,3,3,10,17,18,21,14,10,4,0,,,
2003Q1,96,,0,0,5,20,40,30,5,0,0,0,,,
2004,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2004,4,2.4,0,0,0,0,10,40,40,10,0,0,,,
2004,5,2.5,0,0,0,10,10,40,40,0,0,0,,,
2004,9,2.5,0,0,0,0,10,40,40,10,0,0,,,
2004,10,2.62562306,.00001,.00041967,.02747777,.68390828,6.62375766,25.25503962,38.25067421,23.08666905,5.53150091,.54054527,,,
2004,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2004,14,3.3,0,0,0,0,0,10,20,50,20,0,,,
2004,15,2.5,0,0,0,5,20,35,30,10,0,0,,,
2004,17,3,0,0,0,5,10,20,25,30,10,0,,,
2004,19,2.7,0,0,0,0,0,10,90,0,0,0,,,
2004,22,2.2,0,0,10,15,25,30,15,5,0,0,,,
2004,24,2.4,0,0,0,5,15,45,25,10,0,0,,,
2004,26,2.6,0,0,0,10,15,25,25,15,10,0,,,
2004,28,2.5,5,5,5,5,10,20,25,20,5,0,,,
2004,29,,,,,,,,,,,,,,
2004,30,2.5,0,0,0,0,5,40,40,15,0,0,,,
2004,31,2.6,0,0,0,0,10,35,45,10,0,0,,,
2004,32,2.4,0,0,0,5,15,30,30,15,5,0,,,
2004,33,2,0,0,0,0,50,50,0,0,0,0,,,
2004,35,,,,,,,,,,,,,,
2004,36,2.5,0,0,0,5,15,30,35,10,5,0,,,
2004,37,2,0,0,0,10,30,50,10,0,0,0,,,
2004,39,2.8,0,0,0,0,10,20,30,25,10,5,,,
2004,41,2.8,0,0,0,0,0,0,20,70,10,0,,,
2004,42,2.6,0,0,0,0,10,30,50,10,0,0,,,
2004,45,,,,,,,,,,,,,,
2004,47,,,,,,,,,,,,,,
2004,48,3,0,0,0,0,0,10,30,40,20,0,,,
2004,52,2.7,1,5,8,10,15,20,25,10,5,1,,,
2004,53,2.6,0,0,0,0,0,30,70,0,0,0,,,
2004,54,2.8,0,0,0,0,10,40,40,10,0,0,,,
2004,56,2.2,0,0,0,5,15,40,30,10,0,0,,,
2004,57,,,,,,,,,,,,,,
2004,59,2.5,0,0,0,0,5,35,40,20,0,0,,,
2004,60,2.25,0,0,0,10,20,35,20,10,5,0,,,
2004,61,2.5,0,0,0,0,10,30,40,20,0,0,,,
2004,63,2.6,,,,,,,,,,,,,
2004,66,2,0,0,0,10,25,30,20,15,0,0,,,
2004,71,2.5,8,4,7,10,13,15,15,15,5,8,,,
2004,73,,,,,,,,,,,,,,
2004,76,2.5,.5,2,4,9,15,19,19,15,9,7.5,,,
2004,80,2.7,,,,,,,,,,,,,
2004,84,2.7,0,1,3,10,15,22,26,20,3,0,,,
2004,85,,,,,,,,,,,,,,
2004,87,2.7,0,0,0,0,10,20,40,20,10,0,,,
2004,89,2.2,0,0,5,10,25,30,20,5,5,0,,,
2004,90,2.2,0,0,0,0,10,80,10,0,0,0,,,
2004,91,2.3,.53009474,1.74491146,5.15569784,11.27243206,18.37600104,21.84881106,19.37205388,12.71386644,6.17579886,2.81033261,,,
2004,92,3.1,1.34025298,1.34854176,3.11449217,5.42696224,8.33507474,11.28374129,13.46432074,14.16201818,13.12877007,28.39582581,,,
2004,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2004,94,2.5,0,0,0,0,10,20,40,20,10,0,,,
2004,95,2.6,0,1,4,8,14,19,20,18,11,5,,,
2004,96,2.5,0,0,5,15,25,40,15,0,0,0,,,
2004Q1,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2004Q1,4,2.7,0,0,0,0,10,30,50,10,0,0,,,
2004Q1,5,2.4,0,0,0,10,30,40,20,0,0,0,,,
2004Q1,9,2.2,0,0,0,10,15,50,15,10,0,0,,,
2004Q1,10,2.6,.00001,.00053171,.03315639,.7860548,7.25591824,26.38215922,38.11686316,21.94537755,5.01380677,.46612218,,,
2004Q1,11,2.5,0,0,0,0,0,40,60,0,0,0,,,
2004Q1,14,3.5,0,0,0,0,0,10,20,30,30,10,,,
2004Q1,15,2.5,0,0,0,5,10,40,35,10,0,0,,,
2004Q1,17,2.8,0,0,0,0,10,30,35,20,5,0,,,
2004Q1,19,2.8,0,0,0,0,0,0,75,25,0,0,,,
2004Q1,22,2.1,0,0,10,15,25,30,15,5,0,0,,,
2004Q1,24,2.4,0,0,0,5,15,45,25,10,0,0,,,
2004Q1,26,2.5,0,0,5,10,15,25,30,10,5,0,,,
2004Q1,28,2.5,5,5,5,5,10,20,25,20,5,0,,,
2004Q1,29,,,,,,,,,,,,,,
2004Q1,30,,,,,,,,,,,,,,
2004Q1,31,2.7,0,0,0,0,10,35,45,10,0,0,,,
2004Q1,32,2.4,0,0,0,10,15,25,35,10,5,0,,,
2004Q1,33,2,0,0,0,0,50,50,0,0,0,0,,,
2004Q1,35,,,,,,,,,,,,,,
2004Q1,36,2.3,0,0,0,10,25,40,20,5,0,0,,,
2004Q1,37,2,0,0,0,0,50,50,0,0,0,0,,,
2004Q1,39,2.6,0,0,0,0,15,20,40,15,10,0,,,
2004Q1,41,2.8,,,,,,,,,,,,,
2004Q1,42,2.6,0,0,0,0,10,30,50,10,0,0,,,
2004Q1,45,,,,,,,,,,,,,,
2004Q1,47,,,,,,,,,,,,,,
2004Q1,48,2.8,0,0,0,0,0,20,40,30,10,0,,,
2004Q1,52,2.7,1,5,8,10,15,20,25,10,5,1,,,
2004Q1,53,2.5,0,0,0,0,0,40,60,0,0,0,,,
2004Q1,54,3,0,0,0,0,10,20,40,30,0,0,,,
2004Q1,56,2,0,0,0,10,30,50,10,0,0,0,,,
2004Q1,57,,,,,,,,,,,,,,
2004Q1,59,2.7,0,0,0,0,5,30,45,20,0,0,,,
2004Q1,60,2.4,0,0,0,0,15,40,45,0,0,0,,,
2004Q1,61,2.8,0,0,0,0,10,30,40,20,0,0,,,
2004Q1,63,,,,,,,,,,,,,,
2004Q1,66,2.5,0,0,0,10,30,30,20,10,0,0,,,
2004Q1,71,2.5,8,4,7,10,13,15,15,15,5,8,,,
2004Q1,73,,,,,,,,,,,,,,
2004Q1,76,1.6,2,5,11,17,18,17,13,8,5,4,,,
2004Q1,80,2.8,,,,,,,,,,,,,
2004Q1,84,,,,,,,,,,,,,,
2004Q1,85,,,,,,,,,,,,,,
2004Q1,87,2.45,0,0,0,5,15,30,30,15,5,0,,,
2004Q1,89,2.2,0,0,5,10,25,30,20,5,5,0,,,
2004Q1,90,2.3,0,0,0,0,10,80,10,0,0,0,,,
2004Q1,91,2.1,.43332619,1.84208725,6.18267821,14.20869303,22.36400251,24.12439082,17.82748742,9.02516033,3.12902511,.86314912,,,
2004Q1,92,2.8,14.07593929,3.72266329,5.44769261,6.26700654,6.94851812,7.42522623,7.64813002,7.59132905,7.26282347,33.61067138,,,
2004Q1,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2004Q1,94,3.6,0,0,0,0,0,0,20,40,40,0,,,
2004Q1,95,2.6,0,0,4,8,14,19,22,19,11,3,,,
2004Q1,96,,,,,,,,,,,,,,
2007,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2007,4,2.4,0,0,0,0,0,60,40,0,0,0,,,
2007,5,2.5,0,0,0,0,30,30,40,0,0,0,,,
2007,9,2.5,0,0,0,10,20,40,20,10,0,0,,,
2007,10,2.4,.00008,.00308917,.13182812,2.14000948,13.59051977,34.134474,34.13447405,13.59051977,2.14000948,.13499672,,,
2007,11,2.6,0,0,0,0,0,30,60,10,0,0,,,
2007,14,3,0,0,0,0,0,20,20,40,20,0,,,
2007,15,2.25,0,0,0,5,20,40,25,10,0,0,,,
2007,17,2.5,0,0,0,5,10,35,35,10,5,0,,,
2007,19,2.5,0,0,0,0,0,40,60,0,0,0,,,
2007,22,2.8,0,0,5,5,10,20,30,25,5,0,,,
2007,24,2.5,0,0,0,5,10,40,30,10,5,0,,,
2007,26,2.5,0,2.5,5,10,15,22.5,22.5,15,5,2.5,,,
2007,28,2.5,5,5,5,5,10,20,25,20,5,0,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,2.5,0,0,0,0,25,30,35,10,0,0,,,
2007,32,,,,,,,,,,,,,,
2007,33,2,0,0,0,0,50,50,0,0,0,0,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.5,0,0,5,10,15,20,30,15,5,0,,,
2007,37,2.5,0,0,0,0,0,50,50,0,0,0,,,
2007,39,2.5,0,0,0,5,15,30,30,15,5,0,,,
2007,41,3,,,,,,,,,,,,,
2007,42,2.7,0,0,0,0,0,20,70,10,0,0,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,52,2.4,5,10,10,10,15,20,10,10,5,5,,,
2007,53,2.5,0,0,0,0,0,50,50,0,0,0,,,
2007,54,2.6,0,0,0,0,10,40,40,10,0,0,,,
2007,56,2.5,0,0,0,0,10,40,40,10,0,0,,,
2007,57,,,,,,,,,,,,,,
2007,59,2.8,0,0,0,0,5,40,55,0,0,0,,,
2007,60,2.5,0,0,0,5,10,30,35,15,5,0,,,
2007,61,,,,,,,,,,,,,,
2007,63,2.5,,,,,,,,,,,,,
2007,66,1.6,0,0,0,30,50,20,0,0,0,0,,,
2007,71,2.5,8,4,7,10,13,15,15,15,5,8,,,
2007,73,,,,,,,,,,,,,,
2007,76,2.3,3,4,7,11,14,16,15,12,9,9,,,
2007,80,2.6,,,,,,,,,,,,,
2007,84,2.5,1,3,5,12,18,20,25,15,1,0,,,
2007,85,2.3,,,,,,,,,,,,,
2007,87,2.45,0,0,0,5,15,30,30,15,5,0,,,
2007,89,2.5,0,0,5,5,10,30,40,5,5,0,,,
2007,90,2.3,0,0,0,0,10,80,10,0,0,0,,,
2007,91,2.5,.50035677,1.4705762,4.16025794,9.0736533,15.25636723,19.78760633,19.78760638,15.25908841,9.0736533,5.63083414,,,
2007,92,,,,,,,,,,,,,,
2007,93,3,0,0,0,0,0,10,40,40,10,0,,,
2007,94,2.8,0,0,0,5,10,20,30,20,10,5,,,
2007,95,2.6,1,2,4,8,14,21,22,16,7,5,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2002,2,8.4,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,4,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2002,5,8.6,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,9,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,10,8.283,.26929991,.58930873,2.12640322,5.34823696,10.52856077,16.22418378,19.57100861,18.48126758,13.66200965,7.90580748,3.58092703,1.2694509,.44353537
2002,11,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,14,8.8,0,0,0,0,0,0,0,100,0,0,0,0,0
2002,15,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,17,8.2,0,0,0,0,0,20,65,15,0,0,0,0,0
2002,19,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,22,8.5,0,0,0,0,0,10,35,40,15,0,0,0,0
2002,24,8.4,0,0,0,0,0,5,60,35,0,0,0,0,0
2002,26,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2002,28,8.3,0,0,0,0,0,30,40,30,0,0,0,0,0
2002,29,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2002,30,,0,0,0,0,0,0,0,100,0,0,0,0,0
2002,31,8.3,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,32,8.4,0,0,0,0,0,5,50,40,5,0,0,0,0
2002,33,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,35,8.3,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,36,8.4,0,0,0,0,0,30,40,30,0,0,0,0,0
2002,37,8.4,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,39,8.4,0,0,0,0,0,10,50,30,10,0,0,0,0
2002,41,8.3,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,42,8.4,0,0,0,0,0,0,55,45,0,0,0,0,0
2002,45,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,47,,,,,,,,,,,,,,
2002,48,8.4,0,0,0,0,0,10,50,40,0,0,0,0,0
2002,52,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,53,8.3,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,54,8.7,0,0,0,0,0,0,10,40,40,10,0,0,0
2002,56,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2002,57,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2002,59,8.4,0,0,0,0,0,0,50,30,20,0,0,0,0
2002,60,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2002,61,8.3,0,0,0,0,0,10,60,30,0,0,0,0,0
2002,63,,,,,,,,,,,,,,
2002,66,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,71,8.3,0,0,0,0,0,20,60,20,0,0,0,0,0
2002,73,7.8,0,0,0,0,0,50,50,0,0,0,0,0,0
2002,76,8.3,0,0,0,0,1,8,60,30,1,0,0,0,0
2002,80,8.3,.00001349,.0010984,.04095012,.69946766,5.50889557,20.12928622,34.29000441,27.29298769,10.1404229,1.75176638,.13988951,.00513107,.00009
2002,84,8.4,0,0,0,0,0,0,55,45,0,0,0,0,0
2002,85,8.3,0,0,0,0,0,10,50,30,10,0,0,0,0
2002,87,8.25,0,0,0,0,0,10,75,10,5,0,0,0,0
2002,89,8.1,0,0,0,0,0,20,60,20,0,0,0,0,0
2002,90,8.3,0,0,0,0,0,0,85,15,0,0,0,0,0
2002,91,8.21,0,.0000019,.00106957,.13392525,3.87091463,26.84784191,46.48351876,20.38772177,2.21729755,.05736857,.00033963,.00000045,0
2002,92,8.7,0,0,0,0,0,0,.134996,97.590004,2.275,0,0,0,0
2002,93,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2002,94,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2002,95,8.35642444,0,0,0,0,0,11,55,34,0,0,0,0,0
2002,96,,,,,,,,,,,,,,
2003,2,8.4,0,0,0,0,0,0,45,45,10,0,0,0,0
2003,4,8.2,0,0,0,0,0,20,80,0,0,0,0,0,0
2003,5,8.3,0,0,0,0,0,5,50,45,0,0,0,0,0
2003,9,9,0,0,0,0,0,0,0,60,40,0,0,0,0
2003,10,7.848,.94372421,1.62701698,4.81011547,9.77561456,15.55119081,19.36591012,18.87901346,14.40743439,8.60686759,4.02463604,1.47294128,.42186714,.11366795
2003,11,8.2,0,0,0,0,0,20,60,20,0,0,0,0,0
2003,14,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2003,15,8.2,0,0,0,0,0,15,60,25,0,0,0,0,0
2003,17,7.9,0,0,0,10,20,50,20,0,0,0,0,0,0
2003,19,7.5,0,0,0,0,30,70,0,0,0,0,0,0,0
2003,22,8.5,0,0,0,0,5,15,25,30,20,5,0,0,0
2003,24,8.4,0,0,0,0,0,10,45,40,5,0,0,0,0
2003,26,8,0,0,0,0,0,30,50,20,0,0,0,0,0
2003,28,8.1,0,0,0,0,10,30,30,20,10,0,0,0,0
2003,29,8.1,0,0,0,0,0,20,70,10,0,0,0,0,0
2003,30,,0,0,0,0,0,0,70,30,0,0,0,0,0
2003,31,7.9,0,0,0,0,0,50,45,5,0,0,0,0,0
2003,32,8,0,0,0,5,10,25,40,15,5,0,0,0,0
2003,33,8,0,0,0,0,0,50,50,0,0,0,0,0,0
2003,35,,,,,,,,,,,,,,
2003,36,8.2,0,0,0,0,10,30,35,25,0,0,0,0,0
2003,37,8.3,0,0,0,0,0,20,80,0,0,0,0,0,0
2003,39,7.7,0,0,0,0,30,45,20,5,0,0,0,0,0
2003,41,8.2,0,0,0,0,0,20,80,0,0,0,0,0,0
2003,42,8.2,0,0,0,0,0,20,70,10,0,0,0,0,0
2003,45,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2003,47,,,,,,,,,,,,,,
2003,48,8.5,0,0,0,0,0,10,40,40,10,0,0,0,0
2003,52,8.1,0,0,0,0,0,30,60,10,0,0,0,0,0
2003,53,8.1,0,0,0,0,0,0,60,40,0,0,0,0,0
2003,54,8.6,0,0,0,0,0,0,20,50,30,0,0,0,0
2003,56,7.9,0,0,0,0,5,50,40,5,0,0,0,0,0
2003,57,8,0,0,0,0,0,20,60,20,0,0,0,0,0
2003,59,8.2,0,0,0,0,5,30,45,20,0,0,0,0,0
2003,60,8,0,0,0,0,0,30,50,20,0,0,0,0,0
2003,61,8,0,0,0,0,10,40,40,10,0,0,0,0,0
2003,63,,,,,,,,,,,,,,
2003,66,8.3,0,0,0,0,0,20,50,30,0,0,0,0,0
2003,71,8,0,0,0,0,5,30,35,25,5,0,0,0,0
2003,73,7.1,0,0,0,0,0,70,30,0,0,0,0,0,0
2003,76,8,0,0,.5,2,5,30,40,15,5,2,.5,0,0
2003,80,8.1,.62174821,1.50655867,3.85321463,7.92093038,13.08810544,17.38381002,18.56053645,15.93005248,10.99049022,6.09507442,2.716916,.9733674,.35919569
2003,84,8.2,0,0,0,0,0,25,45,30,0,0,0,0,0
2003,85,8.3,0,0,0,0,10,20,40,20,10,0,0,0,0
2003,87,7.95,0,0,0,0,10,40,40,10,0,0,0,0,0
2003,89,7.6,0,0,0,5,30,45,15,5,0,0,0,0,0
2003,90,8,0,0,0,0,0,15,85,0,0,0,0,0,0
2003,91,8,.00600151,.10458149,1.05081008,5.03539884,15.89101742,27.91219066,27.9121907,15.89101742,5.14598184,.94622859,.09857998,.00580512,.00019635
2003,92,8.4,0,.00154635,.04136525,.5780544,4.158054,15.45368,29.7673,29.7673,15.4537,4.158,.5781,.0414,.0015
2003,93,8.5,0,0,0,0,0,0,35,65,0,0,0,0,0
2003,94,8.4,0,0,0,0,0,0,40,50,10,0,0,0,0
2003,95,8.04354091,0,0,2,6,15,26,25,17,7,2,0,0,0
2003,96,,,,,,,,,,,,,,
2003May,2,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2003May,4,8.2,0,0,0,0,0,20,80,0,0,0,0,0,0
2003May,5,8,0,0,0,0,0,30,40,30,0,0,0,0,0
2003May,9,8.8,0,0,0,0,0,0,0,60,40,0,0,0,0
2003May,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2003May,11,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2003May,14,8.9,0,0,0,0,0,0,20,70,10,0,0,0,0
2003May,15,6.4,0,0,0,0,0,15,65,20,0,0,0,0,0
2003May,17,8,0,0,0,0,10,30,40,20,0,0,0,0,0
2003May,19,7.7,0,0,0,0,0,90,10,0,0,0,0,0,0
2003May,22,8.5,0,0,0,0,0,5,40,45,10,0,0,0,0
2003May,24,8.4,0,0,0,0,0,10,45,40,5,0,0,0,0
2003May,26,8.1,0,0,0,0,10,30,35,25,0,0,0,0,0
2003May,28,8.1,0,0,0,0,10,30,30,20,10,0,0,0,0
2003May,29,,,,,,,,,,,,,,
2003May,30,,,,,,,,,,,,,,
2003May,31,8,0,0,0,0,0,45,55,0,0,0,0,0,0
2003May,32,8.1,0,0,0,0,5,30,40,20,5,0,0,0,0
2003May,33,8.2,0,0,0,0,0,10,80,10,0,0,0,0,0
2003May,35,8.2,0,0,0,0,0,15,70,15,0,0,0,0,0
2003May,36,8,0,0,0,0,5,35,40,20,0,0,0,0,0
2003May,37,8.3,0,0,0,0,0,10,90,0,0,0,0,0,0
2003May,39,7.9,0,0,0,5,15,35,30,15,0,0,0,0,0
2003May,41,8.3,,,,,,,,,,,,,
2003May,42,8.2,0,0,0,0,0,20,70,10,0,0,0,0,0
2003May,45,,,,,,,,,,,,,,
2003May,47,,,,,,,,,,,,,,
2003May,48,8.5,0,0,0,0,0,10,30,40,20,0,0,0,0
2003May,52,8,0,0,0,0,0,40,50,10,0,0,0,0,0
2003May,53,8,0,0,0,0,0,0,60,40,0,0,0,0,0
2003May,54,8.7,0,0,0,0,0,0,10,50,40,0,0,0,0
2003May,56,8,0,0,0,0,5,40,50,5,0,0,0,0,0
2003May,57,,,,,,,,,,,,,,
2003May,59,8.4,0,0,0,0,0,25,50,20,5,0,0,0,0
2003May,60,8.1,0,0,0,0,0,25,55,20,0,0,0,0,0
2003May,61,8,0,0,0,0,10,30,50,10,0,0,0,0,0
2003May,63,,,,,,,,,,,,,,
2003May,66,8.3,0,0,0,0,0,25,45,30,0,0,0,0,0
2003May,71,8.1,0,0,0,0,0,30,38,27,5,0,0,0,0
2003May,73,,,,,,,,,,,,,,
2003May,76,8,0,0,0,1,3,30,45,17.5,2.5,1,0,0,0
2003May,80,8.2,,,,,,,,,,,,,
2003May,84,,,,,,,,,,,,,,
2003May,85,,,,,,,,,,,,,,
2003May,87,7.95,0,0,0,0,10,40,40,10,0,0,0,0,0
2003May,89,7.7,0,0,0,5,30,45,15,5,0,0,0,0,0
2003May,90,8.1,0,0,0,0,0,15,85,0,0,0,0,0,0
2003May,91,8.3,.00000107,.00021146,.01591457,.44999507,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03315639,.00053836,.00000334
2003May,92,8.5,0,0,.00133541,.06738469,1.3216199,10.11656,30.5669,36.7408,17.5924,3.3375,.2483,.0071,.0001
2003May,93,8.5,0,0,0,0,0,0,35,65,0,0,0,0,0
2003May,94,8.5,0,0,0,0,0,10,25,30,25,10,0,0,0
2003May,95,8.1967157,0,0,1,3,11,19,26,25,10,4,1,0,0
2003May,96,,,,,,,,,,,,,,
2004,2,8.2,0,0,0,0,0,20,30,30,20,0,0,0,0
2004,4,8,0,0,0,0,0,40,60,0,0,0,0,0,0
2004,5,8.1,0,0,0,0,0,20,50,30,0,0,0,0,0
2004,9,8.7,0,0,0,0,0,0,20,60,20,0,0,0,0
2004,10,7.331,3.35502127,4.26649402,9.97116075,15.73074555,19.42710443,18.78167102,14.21431639,8.4210889,3.90509995,1.41733261,.40256994,.08947391,.01792125
2004,11,8,0,0,0,0,0,40,60,0,0,0,0,0,0
2004,14,7.6,0,0,0,0,20,60,20,0,0,0,0,0,0
2004,15,8,0,0,0,0,5,20,50,25,0,0,0,0,0
2004,17,7.6,0,0,0,10,25,30,25,10,0,0,0,0,0
2004,19,6.5,0,0,25,75,0,0,0,0,0,0,0,0,0
2004,22,8.2,0,0,0,0,5,15,35,30,10,5,0,0,0
2004,24,8,0,0,0,0,5,40,40,15,0,0,0,0,0
2004,26,7.6,0,0,0,10,20,40,20,10,0,0,0,0,0
2004,28,8,0,0,0,0,10,35,35,10,10,0,0,0,0
2004,29,,,,,,,,,,,,,,
2004,30,,0,0,0,0,0,20,80,0,0,0,0,0,0
2004,31,7.4,0,0,0,0,45,40,15,0,0,0,0,0,0
2004,32,8,0,0,0,5,15,30,30,15,5,0,0,0,0
2004,33,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2004,35,,,,,,,,,,,,,,
2004,36,7.8,0,0,0,5,16,37,27,10,5,0,0,0,0
2004,37,8,0,0,0,0,0,60,40,0,0,0,0,0,0
2004,39,7.3,0,0,5,20,40,20,10,5,0,0,0,0,0
2004,41,7.9,0,0,0,0,0,75,25,0,0,0,0,0,0
2004,42,7.8,0,0,0,0,10,70,20,0,0,0,0,0,0
2004,45,,,,,,,,,,,,,,
2004,47,,,,,,,,,,,,,,
2004,48,8.2,0,0,0,0,10,30,40,20,0,0,0,0,0
2004,52,7.6,0,0,0,5,35,50,10,0,0,0,0,0,0
2004,53,7.8,0,0,0,0,0,70,30,0,0,0,0,0,0
2004,54,8.5,0,0,0,0,0,0,20,50,30,0,0,0,0
2004,56,7.8,0,0,0,0,10,60,30,0,0,0,0,0,0
2004,57,,,,,,,,,,,,,,
2004,59,7.5,0,0,0,0,25,50,20,5,0,0,0,0,0
2004,60,7.6,0,0,0,0,15,25,40,15,5,0,0,0,0
2004,61,7.6,0,0,0,0,20,50,25,5,0,0,0,0,0
2004,63,,,,,,,,,,,,,,
2004,66,7.7,0,0,0,0,20,40,30,10,0,0,0,0,0
2004,71,7.6,0,0,1,9,13,22,16,13,10,8,5,2,1
2004,73,,,,,,,,,,,,,,
2004,76,7.6,.5,1,2.5,10,25,30,20,7.5,2,1,.5,0,0
2004,80,7.9,,,,,,,,,,,,,
2004,84,7.9,0,0,0,0,2,40,35,20,3,0,0,0,0
2004,85,,,,,,,,,,,,,,
2004,87,7.7,0,0,0,10,20,40,20,10,0,0,0,0,0
2004,89,7.2,0,0,5,10,35,25,15,5,5,0,0,0,0
2004,90,7.8,0,0,0,0,5,80,15,0,0,0,0,0,0
2004,91,7.8,.17991764,1.13489338,4.99261832,9.25374358,19.64549988,24.78627184,21.22823444,12.34053991,4.86802541,1.30245964,.2362224,.02902362,.00254995
2004,92,8,0,.433248,1.841752,6.18155,14.20605,22.3633,24.1205,17.8242,9.0235,3.1285,.7424,.1205,.0145
2004,93,8,0,0,0,0,0,35,60,5,0,0,0,0,0
2004,94,8.5,0,0,0,0,0,10,25,30,25,10,0,0,0
2004,95,7.7152924,0,0,3,11,21,23,22,12,7,1,0,0,0
2004,96,,,,,,,,,,,,,,
2004May,2,8.2,0,0,0,0,0,20,30,30,20,0,0,0,0
2004May,4,8,0,0,0,0,0,30,70,0,0,0,0,0,0
2004May,5,7.9,0,0,0,0,10,50,30,10,0,0,0,0,0
2004May,9,8.8,0,0,0,0,0,0,20,50,30,0,0,0,0
2004May,10,7.4,2.87164929,3.80907359,9.1848031,14.98822729,19.14624671,19.14624676,14.98822729,9.1848031,4.40571668,1.65403822,.48597126,.11172938,.02326734
2004May,11,8,0,0,0,0,5,40,55,0,0,0,0,0,0
2004May,14,7.5,0,0,0,10,30,40,20,0,0,0,0,0,0
2004May,15,8.2,0,0,0,0,5,15,55,25,0,0,0,0,0
2004May,17,7.5,0,0,0,5,25,40,15,15,0,0,0,0,0
2004May,19,6.4,0,0,10,90,0,0,0,0,0,0,0,0,0
2004May,22,8.3,0,0,0,0,0,5,45,40,10,0,0,0,0
2004May,24,8,0,0,0,0,5,40,40,15,0,0,0,0,0
2004May,26,7.8,0,0,0,10,20,40,20,10,0,0,0,0,0
2004May,28,8,0,0,0,0,10,35,35,10,10,0,0,0,0
2004May,29,,,,,,,,,,,,,,
2004May,30,,,,,,,,,,,,,,
2004May,31,7.4,0,0,0,0,45,40,15,0,0,0,0,0,0
2004May,32,8,0,0,0,5,15,30,30,15,5,0,0,0,0
2004May,33,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2004May,35,,,,,,,,,,,,,,
2004May,36,7.6,0,0,0,5,25,40,20,10,0,0,0,0,0
2004May,37,8,0,0,0,0,0,50,50,0,0,0,0,0,0
2004May,39,7.5,0,0,5,15,30,30,15,5,0,0,0,0,0
2004May,41,7.9,,,,,,,,,,,,,
2004May,42,7.8,0,0,0,0,10,70,20,0,0,0,0,0,0
2004May,45,,,,,,,,,,,,,,
2004May,47,,,,,,,,,,,,,,
2004May,48,8.2,0,0,0,0,10,30,40,20,0,0,0,0,0
2004May,52,7.6,0,0,0,5,35,50,10,0,0,0,0,0,0
2004May,53,7.8,0,0,0,0,0,70,30,0,0,0,0,0,0
2004May,54,8.6,0,0,0,0,0,20,40,40,0,0,0,0,0
2004May,56,7.8,0,0,0,0,5,50,40,5,0,0,0,0,0
2004May,57,,,,,,,,,,,,,,
2004May,59,7.9,0,0,0,5,25,50,20,0,0,0,0,0,0
2004May,60,7.8,0,0,0,0,20,25,35,15,5,0,0,0,0
2004May,61,7.6,0,0,0,0,20,50,25,5,0,0,0,0,0
2004May,63,,,,,,,,,,,,,,
2004May,66,7.5,0,0,0,0,20,40,30,10,0,0,0,0,0
2004May,71,7.7,0,0,0,9,13,20,16,13,11,9,6,2,1
2004May,73,,,,,,,,,,,,,,
2004May,76,7.7,.5,1,2.5,10,20,32.5,20,10,2,1,.5,0,0
2004May,80,7.9,,,,,,,,,,,,,
2004May,84,,,,,,,,,,,,,,
2004May,85,,,,,,,,,,,,,,
2004May,87,7.75,0,0,0,10,15,35,35,5,0,0,0,0,0
2004May,89,7.2,0,0,5,10,35,25,15,5,5,0,0,0,0
2004May,90,7.9,0,0,0,0,5,80,15,0,0,0,0,0,0
2004May,91,8,.01775588,.21374316,1.60622279,5.81865532,16.09614164,26.24748147,26.24748151,16.09614164,6.05015436,1.39247963,.19598727,.01684448,.00091085
2004May,92,8.2,0,.0508679,.4555331,2.658129,9.49027,20.7568,27.8338,22.8891,11.5417,3.5659,.6742,.078,.0057
2004May,93,8,0,0,0,0,0,35,60,5,0,0,0,0,0
2004May,94,8.5,0,0,0,0,0,10,25,30,25,10,0,0,0
2004May,95,7.9095491,0,0,2,6,18,22,26,17,8,1,0,0,0
2004May,96,,,,,,,,,,,,,,
2007,2,8,0,0,0,5,10,20,30,20,10,5,0,0,0
2007,4,7.7,0,0,0,0,20,60,20,0,0,0,0,0,0
2007,5,7.4,0,0,0,0,40,40,20,0,0,0,0,0,0
2007,9,7,0,0,0,20,40,30,10,0,0,0,0,0,0
2007,10,7.3,3.59302655,4.48264457,10.33033805,16.05182117,19.52495921,18.59190395,13.85869634,8.08668121,3.6934932,1.32031356,.36935505,.08085255,.01591457
2007,11,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2007,14,6.5,,,,,,,,,,,,,
2007,15,8,0,0,0,5,5,30,45,5,5,5,0,0,0
2007,17,6.5,0,0,0,40,30,20,10,0,0,0,0,0,0
2007,19,5.5,50,50,0,0,0,0,0,0,0,0,0,0,0
2007,22,7,0,5,10,20,30,20,10,5,0,0,0,0,0
2007,24,6.8,0,5,15,35,30,10,5,0,0,0,0,0,0
2007,26,7.3,0,0,10,20,35,20,10,5,0,0,0,0,0
2007,28,7.5,0,0,0,10,35,35,10,10,0,0,0,0,0
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,7,0,0,0,30,50,20,0,0,0,0,0,0,0
2007,32,,,,,,,,,,,,,,
2007,33,7,0,0,0,50,50,0,0,0,0,0,0,0,0
2007,35,,,,,,,,,,,,,,
2007,36,7,0,5,5,10,30,20,15,10,5,0,0,0,0
2007,37,7,0,0,0,50,50,0,0,0,0,0,0,0,0
2007,39,6.4,5,15,35,25,15,5,0,0,0,0,0,0,0
2007,41,5.5,,,,,,,,,,,,,
2007,42,6.7,0,0,0,10,70,20,0,0,0,0,0,0,0
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,52,7,0,5,10,15,20,15,15,10,5,5,0,0,0
2007,53,7,0,0,0,20,50,30,0,0,0,0,0,0,0
2007,54,8.6,0,0,0,0,0,10,50,40,0,0,0,0,0
2007,56,6.5,0,0,20,50,20,10,0,0,0,0,0,0,0
2007,57,,,,,,,,,,,,,,
2007,59,7,0,0,5,20,50,20,5,0,0,0,0,0,0
2007,60,6.75,0,10,20,30,20,15,5,0,0,0,0,0,0
2007,61,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,66,8.5,0,0,0,0,0,0,30,60,10,0,0,0,0
2007,71,7.2,0,0,3,11,16,14,12,11,8,8,8,4,5
2007,73,,,,,,,,,,,,,,
2007,76,6.5,11.5,12,17.5,22.5,15,10,6,3,1.5,.75,.25,0,0
2007,80,8,,,,,,,,,,,,,
2007,84,7.7,0,0,0,2,20,35,28,12,3,0,0,0,0
2007,85,,,,,,,,,,,,,,
2007,87,6.95,0,5,15,30,30,15,5,0,0,0,0,0,0
2007,89,6.5,20,10,15,45,5,5,0,0,0,0,0,0,0
2007,90,7.5,0,0,0,0,15,80,5,0,0,0,0,0,0
2007,91,7.5,.79841608,3.53632422,11.41366003,11.59666908,22.65493204,22.65493208,15.93140939,7.87733581,2.73790814,.66866346,.11470017,.01381306,.00123643
2007,92,,,,,,,,,,,,,,
2007,93,7,0,0,0,40,50,10,0,0,0,0,0,0,0
2007,94,8.1,0,0,0,0,10,25,30,25,10,0,0,0,0
2007,95,7.03539395,2,6,15,25,26,17,7,2,0,0,0,0,0
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,,,,,,,,,,,
2002Q3,4,25,3.25,1.03,,,,,,,,,,,
2002Q3,5,24,3.25,.98,,,,,,,,,,,
2002Q3,10,23,3.25,1,,,,,,,,,,,
2002Q3,11,,3.25,1.05,,,,,,,,,,,
2002Q3,14,25,2.75,1,,,,,,,,,,,
2002Q3,17,26,3.25,1.02,,,,,,,,,,,
2002Q3,19,26,3.25,1.02,,,,,,,,,,,
2002Q3,22,25,3.25,1,,,,,,,,,,,
2002Q3,24,26,3.25,1.02,,,,,,,,,,,
2002Q3,26,26,3.25,1.05,,,,,,,,,,,
2002Q3,28,,3.25,,,,,,,,,,,,
2002Q3,29,25,3.25,1,,,,,,,,,,,
2002Q3,30,24,3.25,1.007,,,,,,,,,,,
2002Q3,31,25,3.25,1,,,,,,,,,,,
2002Q3,32,24,3.25,1,,,,,,,,,,,
2002Q3,36,24,3.5,1,,,,,,,,,,,
2002Q3,37,25,3.25,1.02,,,,,,,,,,,
2002Q3,39,27,3.25,1.01,,,,,,,,,,,
2002Q3,41,25,3.5,1,,,,,,,,,,,
2002Q3,42,25.7,3.25,1,,,,,,,,,,,
2002Q3,47,25,3.25,1.025,,,,,,,,,,,
2002Q3,48,22,3.4,1,,,,,,,,,,,
2002Q3,52,28,3.25,1.02,,,,,,,,,,,
2002Q3,53,25,3.5,1.03,,,,,,,,,,,
2002Q3,54,26,3.5,1,,,,,,,,,,,
2002Q3,56,25,3.5,1,,,,,,,,,,,
2002Q3,57,25,3.25,1,,,,,,,,,,,
2002Q3,60,25,3.5,.97,,,,,,,,,,,
2002Q3,61,27,3.25,1,,,,,,,,,,,
2002Q3,63,25,3.25,.99,,,,,,,,,,,
2002Q3,66,25,3.25,1,,,,,,,,,,,
2002Q3,71,25,3.25,1,,,,,,,,,,,
2002Q3,73,,3.5,1.1,,,,,,,,,,,
2002Q3,76,23.5,3.25,1.02,,,,,,,,,,,
2002Q3,80,24.966,3.4,.989,,,,,,,,,,,
2002Q3,84,,3.25,1.02,,,,,,,,,,,
2002Q3,85,24.5,3.25,.97,,,,,,,,,,,
2002Q3,87,25,3.25,.98,,,,,,,,,,,
2002Q3,89,25,3.3,.98,,,,,,,,,,,
2002Q3,90,25,3.25,1.03,,,,,,,,,,,
2002Q3,91,26.5,3.25,1.01,,,,,,,,,,,
2002Q3,93,26,3.25,1.02,,,,,,,,,,,
2002Q3,94,25,3.25,.97,,,,,,,,,,,
2002Q3,95,26,3.25,1,,,,,,,,,,,
2002Q3,96,,3.25,1.05,,,,,,,,,,,
2002Q4,4,24,3.5,1.02,,,,,,,,,,,
2002Q4,5,23,3.5,.95,,,,,,,,,,,
2002Q4,10,21,3.5,.99,,,,,,,,,,,
2002Q4,11,,3.25,1.02,,,,,,,,,,,
2002Q4,14,25,2.75,1,,,,,,,,,,,
2002Q4,17,25,3.5,1.05,,,,,,,,,,,
2002Q4,19,24,3.5,1.05,,,,,,,,,,,
2002Q4,22,24,3.75,1.04,,,,,,,,,,,
2002Q4,24,32,3.25,1.04,,,,,,,,,,,
2002Q4,26,26,3.25,1.02,,,,,,,,,,,
2002Q4,28,,3.5,,,,,,,,,,,,
2002Q4,29,25,3.3,1,,,,,,,,,,,
2002Q4,30,24,3.25,1.02,,,,,,,,,,,
2002Q4,31,25,3.25,1,,,,,,,,,,,
2002Q4,32,24,3.5,1,,,,,,,,,,,
2002Q4,36,24,3.5,.99,,,,,,,,,,,
2002Q4,37,25,3.25,1.04,,,,,,,,,,,
2002Q4,39,29,3.5,1.02,,,,,,,,,,,
2002Q4,41,25,3.5,1,,,,,,,,,,,
2002Q4,42,25.2,3.25,1,,,,,,,,,,,
2002Q4,47,25,3.25,1.075,,,,,,,,,,,
2002Q4,48,23,3.7,1.1,,,,,,,,,,,
2002Q4,52,24,3.75,1.02,,,,,,,,,,,
2002Q4,53,26,3.75,1.04,,,,,,,,,,,
2002Q4,54,26,3.75,1.01,,,,,,,,,,,
2002Q4,56,27,4,1,,,,,,,,,,,
2002Q4,57,25,3.25,1,,,,,,,,,,,
2002Q4,60,24,3.75,1,,,,,,,,,,,
2002Q4,61,28,3.5,1,,,,,,,,,,,
2002Q4,63,25,3.25,.99,,,,,,,,,,,
2002Q4,66,26,3.25,.97,,,,,,,,,,,
2002Q4,71,24,3.5,1.02,,,,,,,,,,,
2002Q4,73,,3.5,1.05,,,,,,,,,,,
2002Q4,76,22,3.5,1.05,,,,,,,,,,,
2002Q4,80,23.921,3.6,.985,,,,,,,,,,,
2002Q4,84,,3.25,.98,,,,,,,,,,,
2002Q4,85,24,3.5,.95,,,,,,,,,,,
2002Q4,87,25,3.5,1,,,,,,,,,,,
2002Q4,89,23,3.4,1.05,,,,,,,,,,,
2002Q4,90,25,3.75,1.02,,,,,,,,,,,
2002Q4,91,27,3.25,1.034,,,,,,,,,,,
2002Q4,93,26,3.5,1.05,,,,,,,,,,,
2002Q4,94,25,3.5,.97,,,,,,,,,,,
2002Q4,95,25.5,3.5,1.02,,,,,,,,,,,
2002Q4,96,,3.25,1.1,,,,,,,,,,,
2003Q1,4,23,3.75,.99,,,,,,,,,,,
2003Q1,5,24,3.75,.92,,,,,,,,,,,
2003Q1,10,24,3.5,1.05,,,,,,,,,,,
2003Q1,11,,3.25,.98,,,,,,,,,,,
2003Q1,14,26,3.25,1,,,,,,,,,,,
2003Q1,15,25,,.97,,,,,,,,,,,
2003Q1,17,24,3.75,1.07,,,,,,,,,,,
2003Q1,19,25,3.75,1.05,,,,,,,,,,,
2003Q1,22,26,4,1.03,,,,,,,,,,,
2003Q1,24,26,3.25,1,,,,,,,,,,,
2003Q1,26,24,3.25,.98,,,,,,,,,,,
2003Q1,28,,3.5,,,,,,,,,,,,
2003Q1,29,25,3.7,1.02,,,,,,,,,,,
2003Q1,30,24,3.5,1.03,,,,,,,,,,,
2003Q1,31,25,3.5,1,,,,,,,,,,,
2003Q1,32,24,4,1,,,,,,,,,,,
2003Q1,36,24,3.5,.99,,,,,,,,,,,
2003Q1,37,25,3.5,1.04,,,,,,,,,,,
2003Q1,39,29,3.5,1.03,,,,,,,,,,,
2003Q1,41,25,3.8,1,,,,,,,,,,,
2003Q1,42,24.2,3.5,.98,,,,,,,,,,,
2003Q1,47,25,3.25,1.1,,,,,,,,,,,
2003Q1,48,23,3.9,1.1,,,,,,,,,,,
2003Q1,52,24,4,1,,,,,,,,,,,
2003Q1,53,27,3.75,1.06,,,,,,,,,,,
2003Q1,54,26,4,1.02,,,,,,,,,,,
2003Q1,56,25,4.25,1.05,,,,,,,,,,,
2003Q1,57,25,3.5,1,,,,,,,,,,,
2003Q1,60,24,4,1.02,,,,,,,,,,,
2003Q1,61,28,3.75,.98,,,,,,,,,,,
2003Q1,63,25,3.25,1,,,,,,,,,,,
2003Q1,66,27,3.5,.95,,,,,,,,,,,
2003Q1,71,23,3.75,1.02,,,,,,,,,,,
2003Q1,73,,3.5,1.05,,,,,,,,,,,
2003Q1,76,21,3.5,1.09,,,,,,,,,,,
2003Q1,80,22.891,3.7,.981,,,,,,,,,,,
2003Q1,84,,3.5,.97,,,,,,,,,,,
2003Q1,85,24,4,.93,,,,,,,,,,,
2003Q1,87,25,3.75,1.05,,,,,,,,,,,
2003Q1,89,22,3.5,1.1,,,,,,,,,,,
2003Q1,90,25,4,.99,,,,,,,,,,,
2003Q1,91,27.2,3.5,1.05,,,,,,,,,,,
2003Q1,93,26,3.5,1.07,,,,,,,,,,,
2003Q1,94,25,3.75,1.02,,,,,,,,,,,
2003Q1,95,25,3.5,1.04,,,,,,,,,,,
2003Q1,96,,3.5,,,,,,,,,,,,
2003Q2,4,22,4,.97,,,,,,,,,,,
2003Q2,5,25,3.75,.92,,,,,,,,,,,
2003Q2,10,23,3.75,1,,,,,,,,,,,
2003Q2,11,,3.5,.98,,,,,,,,,,,
2003Q2,14,26,3.25,1,,,,,,,,,,,
2003Q2,17,25,4,1.09,,,,,,,,,,,
2003Q2,19,25,4,1.05,,,,,,,,,,,
2003Q2,22,27,4.25,1.05,,,,,,,,,,,
2003Q2,24,21,3.5,.97,,,,,,,,,,,
2003Q2,26,25,3.5,.98,,,,,,,,,,,
2003Q2,28,,3.5,,,,,,,,,,,,
2003Q2,29,25,3.75,1.03,,,,,,,,,,,
2003Q2,30,24,3.5,1.04,,,,,,,,,,,
2003Q2,31,25,3.5,1,,,,,,,,,,,
2003Q2,32,24,4,1,,,,,,,,,,,
2003Q2,36,25,3.75,.97,,,,,,,,,,,
2003Q2,37,25,3.5,1.07,,,,,,,,,,,
2003Q2,39,28,3.75,1.04,,,,,,,,,,,
2003Q2,41,25,3.8,1,,,,,,,,,,,
2003Q2,42,23.3,3.5,.97,,,,,,,,,,,
2003Q2,47,25,3.25,1.1,,,,,,,,,,,
2003Q2,48,23,3.9,1,,,,,,,,,,,
2003Q2,52,24,4.25,1.05,,,,,,,,,,,
2003Q2,53,26,4,1.08,,,,,,,,,,,
2003Q2,54,26,4.25,1.04,,,,,,,,,,,
2003Q2,56,24,4.25,1.05,,,,,,,,,,,
2003Q2,57,25,3.5,1,,,,,,,,,,,
2003Q2,60,24,4.25,1.04,,,,,,,,,,,
2003Q2,61,28,4,.98,,,,,,,,,,,
2003Q2,63,25,3.5,1,,,,,,,,,,,
2003Q2,66,28,3.75,.93,,,,,,,,,,,
2003Q2,71,23,3.75,1.02,,,,,,,,,,,
2003Q2,73,,3.75,1.05,,,,,,,,,,,
2003Q2,76,19,3.75,1.14,,,,,,,,,,,
2003Q2,80,21.869,3.9,.977,,,,,,,,,,,
2003Q2,84,,3.75,.98,,,,,,,,,,,
2003Q2,85,24,4,.92,,,,,,,,,,,
2003Q2,87,25,4,1.05,,,,,,,,,,,
2003Q2,89,23,3.7,1.07,,,,,,,,,,,
2003Q2,90,25,4.25,.98,,,,,,,,,,,
2003Q2,91,27.5,3.75,1,,,,,,,,,,,
2003Q2,93,26,3.75,1.1,,,,,,,,,,,
2003Q2,94,25,3.75,1.05,,,,,,,,,,,
2003Q2,95,24.5,3.75,1.05,,,,,,,,,,,
2003Q2,96,,3.75,,,,,,,,,,,,
2003Q3,4,22,4.25,.95,,,,,,,,,,,
2003Q3,5,25,4,.92,,,,,,,,,,,
2003Q3,10,20,3.75,1,,,,,,,,,,,
2003Q3,11,,3.5,1,,,,,,,,,,,
2003Q3,14,26,3.75,1,,,,,,,,,,,
2003Q3,17,26,4.25,1.11,,,,,,,,,,,
2003Q3,19,25,4.25,1.05,,,,,,,,,,,
2003Q3,22,27,4.5,1.05,,,,,,,,,,,
2003Q3,24,20,3.75,.95,,,,,,,,,,,
2003Q3,26,26,3.5,1,,,,,,,,,,,
2003Q3,28,,3.5,,,,,,,,,,,,
2003Q3,29,25,3.75,1.03,,,,,,,,,,,
2003Q3,30,24,3.5,1.05,,,,,,,,,,,
2003Q3,31,25,3.75,1,,,,,,,,,,,
2003Q3,32,24,4,1,,,,,,,,,,,
2003Q3,36,26,3.75,.95,,,,,,,,,,,
2003Q3,37,25,3.5,1.1,,,,,,,,,,,
2003Q3,39,26,3.75,1.05,,,,,,,,,,,
2003Q3,41,25,4.3,1,,,,,,,,,,,
2003Q3,42,22.7,3.5,.97,,,,,,,,,,,
2003Q3,48,23,3.9,1,,,,,,,,,,,
2003Q3,52,24,4.25,1.03,,,,,,,,,,,
2003Q3,53,25,4,1.09,,,,,,,,,,,
2003Q3,54,26,4.5,1.05,,,,,,,,,,,
2003Q3,56,23,4.25,1,,,,,,,,,,,
2003Q3,57,25,3.75,1,,,,,,,,,,,
2003Q3,60,24,4.5,1.06,,,,,,,,,,,
2003Q3,61,27,4.5,.95,,,,,,,,,,,
2003Q3,63,25,3.5,1.02,,,,,,,,,,,
2003Q3,66,29,4,.9,,,,,,,,,,,
2003Q3,71,23,4,1.02,,,,,,,,,,,
2003Q3,73,,4,1,,,,,,,,,,,
2003Q3,76,18,3.75,1.15,,,,,,,,,,,
2003Q3,80,21.831,4.15,.973,,,,,,,,,,,
2003Q3,84,,4.25,1,,,,,,,,,,,
2003Q3,85,23,4.5,.91,,,,,,,,,,,
2003Q3,87,25,4,1.05,,,,,,,,,,,
2003Q3,89,25,3.8,1.05,,,,,,,,,,,
2003Q3,90,25,4.5,.98,,,,,,,,,,,
2003Q3,91,27.8,4,.98,,,,,,,,,,,
2003Q3,93,26,3.75,1.15,,,,,,,,,,,
2003Q3,94,25,4,1.05,,,,,,,,,,,
2003Q3,95,24,4,1.07,,,,,,,,,,,
2003Q3,96,,4,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2002Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2002,1,2.1,0,0,0,0,30,50,20,0,0,,,,
2002,2,2.2,0,0,0,0,1,98,1,0,0,,,,
2002,3,2.1,0,0,0,0,30,70,0,0,0,,,,
2002,4,2.2,0,0,0,0,5,85,10,0,0,,,,
2002,5,,0,0,0,0,10,90,0,0,0,,,,
2002,7,2.2,,,,,,,,,,,,,
2002,10,2.21900257,.15449171,.61021776,3.16696402,9.80991013,19.7879798,26.0054602,22.2709779,12.42728811,5.76671037,,,,
2002,11,2.3,0,0,0,0,0,90,10,0,0,,,,
2002,14,2.1,0,0,0,0,0,100,0,0,0,,,,
2002,15,2.2,0,0,0,0,10,90,0,0,0,,,,
2002,16,2.1,0,0,1,5,40,45,8,1,0,,,,
2002,17,2.2,0,0,0,0,10,85,5,0,0,,,,
2002,19,2,0,0,0,0,0,100,0,0,0,,,,
2002,20,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,22,2.2,0,0,0,0,10,75,15,0,0,,,,
2002,24,2.2,0,0,0,0,20,60,20,0,0,,,,
2002,26,2.3,0,0,0,0,2.5,95,2.5,0,0,,,,
2002,28,2.2,0,0,0,0,5,70,25,0,0,,,,
2002,29,2.2,0,0,0,0,10,85,5,0,0,,,,
2002,30,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,31,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,32,2.2,0,0,0,0,5,90,5,0,0,,,,
2002,33,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,35,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,36,2.2,0,0,0,0,35,45,15,5,0,,,,
2002,37,2.3,0,0,0,0,0,100,0,0,0,,,,
2002,41,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,42,2.2,0,0,0,0,5,95,0,0,0,,,,
2002,45,2,0,0,0,0,55,45,0,0,0,,,,
2002,47,2.2,0,0,0,0,0,95,5,0,0,,,,
2002,48,2.2,0,0,0,0,5,90,5,0,0,,,,
2002,49,2.2,0,0,0,0,0,95,5,0,0,,,,
2002,52,2.2,0,0,0,0,20,80,0,0,0,,,,
2002,53,2.3,0,0,0,0,0,70,30,0,0,,,,
2002,54,2.4,0,0,0,0,5,85,10,0,0,,,,
2002,56,2.2,0,0,0,0,7,90,3,0,0,,,,
2002,59,2.3,0,0,0,0,20,75,5,0,0,,,,
2002,60,2.2,0,0,0,0,10,80,10,0,0,,,,
2002,61,2.2,0,0,0,0,30,70,0,0,0,,,,
2002,63,2.3,0,0,0,0,0,100,0,0,0,,,,
2002,64,2.1,,,,,,,,,,,,,
2002,66,2.2,,,,,,,,,,,,,
2002,67,2.2,0,0,0,0,25,50,25,0,0,,,,
2002,68,2.1,1,2,3,8,32,38,12,3,1,,,,
2002,70,2.2,0,0,0,0,0,80,20,0,0,,,,
2002,71,2.2,0,0,0,0,5,85,10,0,0,,,,
2002,72,2.2,0,0,0,0,3,95,2,0,0,,,,
2002,73,2,0,0,0,0,10,90,0,0,0,,,,
2002,76,2.3,0,0,0,0,20,50,30,0,0,,,,
2002,80,2.3,0,0,.00002442,.0767905,9.52851359,61.58716899,28.03659908,.76999236,.00091107,,,,
2002,84,2.2,0,0,0,0,0,100,0,0,0,,,,
2002,85,2.3,0,0,0,0,5,90,5,0,0,,,,
2002,87,2.3,0,0,0,0,15,70,15,0,0,,,,
2002,89,2.2,0,0,0,0,35,50,15,0,0,,,,
2002,90,2.3,0,0,0,0,0,90,10,0,0,,,,
2002,91,2.1,0,.1,9,53.9,34.7,2.3,0,0,0,,,,
2002,92,2.3,0,0,0,0,.0031686,84.1313314,15.8655,0,0,,,,
2002,93,2.2,0,0,0,0,25,45,30,0,0,,,,
2002,94,2.2,0,0,0,0,30,60,10,0,0,,,,
2002,95,2.1,0,0,0,12,29,36,20,3,0,,,,
2002,96,2.3,0,0,0,0,0,90,10,0,0,,,,
2003,1,1.8,0,0,0,20,35,25,15,5,0,,,,
2003,2,2,0,0,0,10,30,40,20,0,0,,,,
2003,3,2,0,0,0,10,40,40,10,0,0,,,,
2003,4,1.7,0,0,0,10,60,20,10,0,0,,,,
2003,5,,0,0,0,5,80,15,0,0,0,,,,
2003,7,1.8,,,,,,,,,,,,,
2003,10,1.92902084,.50552676,1.56849301,6.42872539,15.52652422,24.42742444,25.04220533,16.72885273,7.28008562,2.49216251,,,,
2003,11,1.7,0,0,0,20,60,20,0,0,0,,,,
2003,14,1.7,0,0,0,10,80,10,0,0,0,,,,
2003,15,1.7,0,0,0,10,60,30,0,0,0,,,,
2003,16,1.6,0,2,10,23,24,18,15,5,3,,,,
2003,17,1.8,0,0,5,20,40,30,5,0,0,,,,
2003,19,1.8,0,0,0,0,50,50,0,0,0,,,,
2003,20,1.7,0,0,0,0,80,20,0,0,0,,,,
2003,22,1.7,0,0,5,25,50,15,5,0,0,,,,
2003,24,1.6,0,0,10,20,40,25,5,0,0,,,,
2003,26,1.7,0,0,5,20,50,20,5,0,0,,,,
2003,28,1.5,0,0,0,30,40,25,5,0,0,,,,
2003,29,1.6,0,0,0,20,70,10,0,0,0,,,,
2003,30,1.8,0,0,0,15,60,25,0,0,0,,,,
2003,31,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,32,1.7,0,0,5,20,55,15,5,0,0,,,,
2003,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2003,35,,,,,,,,,,,,,,
2003,36,2,0,0,0,10,30,35,15,10,0,,,,
2003,37,1.8,0,0,0,0,70,30,0,0,0,,,,
2003,41,1.7,0,0,0,0,80,20,0,0,0,,,,
2003,42,1.8,0,0,0,15,65,20,0,0,0,,,,
2003,45,1.6,0,0,0,0,100,0,0,0,0,,,,
2003,47,2,0,0,0,0,20,70,10,0,0,,,,
2003,48,1.8,0,0,0,3,90,7,0,0,0,,,,
2003,49,1.5,0,0,0,10,40,30,20,0,0,,,,
2003,52,1.7,0,0,0,30,60,10,0,0,0,,,,
2003,53,1.8,0,0,0,0,70,30,0,0,0,,,,
2003,54,1.6,0,0,0,10,40,20,20,10,0,,,,
2003,56,1.8,0,0,0,10,60,30,0,0,0,,,,
2003,59,1.6,0,0,0,20,50,20,10,0,0,,,,
2003,60,1.9,0,0,0,20,35,25,15,5,0,,,,
2003,61,1.9,0,0,0,25,40,25,10,0,0,,,,
2003,63,1.7,0,0,0,10,60,30,0,0,0,,,,
2003,64,1.8,,,,,,,,,,,,,
2003,66,2.1,,,,,,,,,,,,,
2003,67,2.5,0,0,0,0,10,25,35,25,5,,,,
2003,68,1.7,1,1,4,15,39,25,10,4,1,,,,
2003,70,1.8,0,0,0,10,50,40,0,0,0,,,,
2003,71,1.8,0,0,5,10,50,25,10,0,0,,,,
2003,72,1.8,0,1,8,25,30,25,10,1,0,,,,
2003,73,1.7,0,0,0,10,70,20,0,0,0,,,,
2003,76,1.8,0,1.25,5,20,40,25,7.5,1.25,0,,,,
2003,80,1.7,.00293468,.15366197,3.65733689,23.91545546,44.54122199,23.91545546,3.65733689,.15483085,.0017658,,,,
2003,84,2.1,0,0,0,0,35,40,20,5,0,,,,
2003,85,2.2,0,0,0,5,20,50,20,5,0,,,,
2003,87,2,0,0,0,15,35,40,10,0,0,,,,
2003,89,2,0,0,5,15,30,40,10,0,0,,,,
2003,90,2.1,0,0,0,0,20,80,0,0,0,,,,
2003,91,2.2,.2,3.6,21.5,41.9,26.8,5.6,.4,0,0,,,,
2003,92,2.1,.00133536,.03236133,.78602235,7.25560603,26.38103114,38.11561349,21.94444417,5.01360447,.46998167,,,,
2003,93,1.8,0,0,0,20,50,30,0,0,0,,,,
2003,94,1.9,0,0,10,25,30,25,10,0,0,,,,
2003,95,1.8,1,4,11,22,24,21,12,5,0,,,,
2003,96,2.1,0,0,0,2,20,35,28,10,5,,,,
2003Sep,1,1.6,0,0,5,20,30,25,15,5,0,,,,
2003Sep,2,2,0,0,0,10,30,40,20,0,0,,,,
2003Sep,3,2,0,0,0,10,40,40,10,0,0,,,,
2003Sep,4,1.7,0,0,0,10,60,20,10,0,0,,,,
2003Sep,5,,0,0,0,15,75,10,0,0,0,,,,
2003Sep,7,1.8,,,,,,,,,,,,,
2003Sep,10,1.9,.5649194,1.7100868,6.84612199,16.12811854,24.75075324,24.75075329,16.12811854,6.84612199,2.2750062,,,,
2003Sep,11,1.7,0,0,0,20,60,20,0,0,0,,,,
2003Sep,14,1.5,,,,,,,,,,,,,
2003Sep,15,1.7,0,0,0,15,55,20,10,0,0,,,,
2003Sep,16,1.6,0,2,10,23,24,18,15,5,3,,,,
2003Sep,17,1.7,,,,,,,,,,,,,
2003Sep,19,1.8,0,0,0,0,75,25,0,0,0,,,,
2003Sep,20,1.8,0,0,0,0,70,30,0,0,0,,,,
2003Sep,22,1.7,0,0,5,25,45,20,5,0,0,,,,
2003Sep,24,1.3,0,5,15,35,30,10,5,0,0,,,,
2003Sep,26,1.7,0,0,5,25,40,25,5,0,0,,,,
2003Sep,28,1.3,0,10,20,40,20,10,0,0,0,,,,
2003Sep,29,1.5,0,0,0,20,70,10,0,0,0,,,,
2003Sep,30,,,,,,,,,,,,,,
2003Sep,31,2,,,,,,,,,,,,,
2003Sep,32,1.9,0,0,5,20,45,25,5,0,0,,,,
2003Sep,33,2,0,0,0,0,50,50,0,0,0,,,,
2003Sep,35,2.3,0,0,0,0,20,60,20,0,0,,,,
2003Sep,36,1.8,0,0,0,10,35,30,15,10,0,,,,
2003Sep,37,1.8,0,0,0,0,60,40,0,0,0,,,,
2003Sep,41,1.8,,,,,,,,,,,,,
2003Sep,42,1.7,0,0,0,15,70,15,0,0,0,,,,
2003Sep,45,,,,,,,,,,,,,,
2003Sep,47,2.1,0,0,0,0,20,70,10,0,0,,,,
2003Sep,48,,,,,,,,,,,,,,
2003Sep,49,1.3,0,10,10,40,20,10,10,0,0,,,,
2003Sep,52,1.6,0,0,10,30,40,20,0,0,0,,,,
2003Sep,53,1.9,0,0,0,0,70,30,0,0,0,,,,
2003Sep,54,1.7,0,0,0,10,40,20,20,10,0,,,,
2003Sep,56,1.6,0,0,5,30,50,15,0,0,0,,,,
2003Sep,59,1.7,0,0,0,10,45,35,10,0,0,,,,
2003Sep,60,1.8,0,0,5,20,30,25,15,5,0,,,,
2003Sep,61,2,0,0,0,25,40,25,10,0,0,,,,
2003Sep,63,,,,,,,,,,,,,,
2003Sep,64,,,,,,,,,,,,,,
2003Sep,66,,,,,,,,,,,,,,
2003Sep,67,2.3,,,,,,,,,,,,,
2003Sep,68,,,,,,,,,,,,,,
2003Sep,70,1.8,0,0,0,10,60,30,0,0,0,,,,
2003Sep,71,1.8,0,5,10,20,30,20,10,5,0,,,,
2003Sep,72,1.7,1,6,12,17,25,17,12,8,2,,,,
2003Sep,73,1.7,,,,,,,,,,,,,
2003Sep,76,1.7,0,2.5,10,20,35,20,10,2.5,0,,,,
2003Sep,80,1.7,,,,,,,,,,,,,
2003Sep,84,1.9,0,0,1,14,35,32,15,3,0,,,,
2003Sep,85,2.3,0,0,0,5,20,50,20,5,0,,,,
2003Sep,87,1.9,0,0,0,15,35,35,15,0,0,,,,
2003Sep,89,1.8,0,0,5,15,40,30,10,0,0,,,,
2003Sep,90,2.1,0,0,0,0,20,80,0,0,0,,,,
2003Sep,91,2.3,.1,3.9,26.8,46.5,20.4,2.2,.1,0,0,,,,
2003Sep,92,2.1,.13500208,.62295203,3.56604047,11.5422194,22.89013006,27.83505258,20.7577341,9.49072708,3.16014221,,,,
2003Sep,93,1.8,0,0,0,20,50,30,0,0,0,,,,
2003Sep,94,1.8,0,0,10,20,30,30,10,0,0,,,,
2003Sep,95,1.8,1,2,10,19,28,25,12,3,0,,,,
2003Sep,96,2.1,0,0,0,2,25,35,23,10,5,,,,
2004,1,2,0,0,10,15,25,25,15,10,0,,,,
2004,2,2,2.5,5,7.5,15,25,25,10,7.5,2.5,,,,
2004,3,,,,,,,,,,,,,,
2004,4,1.8,0,0,0,0,60,40,0,0,0,,,,
2004,5,,0,0,0,10,80,10,0,0,0,,,,
2004,7,,,,,,,,,,,,,,
2004,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2004,11,1.8,0,0,0,20,70,10,0,0,0,,,,
2004,14,1.7,0,0,0,25,50,25,0,0,0,,,,
2004,15,1.7,0,0,10,10,40,30,10,0,0,,,,
2004,16,1.8,0,2,12,21,23,19,15,5,3,,,,
2004,17,1.5,0,5,10,20,30,20,10,5,0,,,,
2004,19,2,0,0,0,0,75,25,0,0,0,,,,
2004,20,2,0,0,0,0,50,50,0,0,0,,,,
2004,22,1.9,0,0,5,20,35,30,10,0,0,,,,
2004,24,1.7,0,0,5,20,40,30,5,0,0,,,,
2004,26,1.8,0,5,10,20,30,20,15,0,0,,,,
2004,28,,0,0,5,30,35,25,5,0,0,,,,
2004,29,,,,,,,,,,,,,,
2004,30,2,0,0,0,0,50,50,0,0,0,,,,
2004,31,1.8,0,0,5,20,45,25,5,0,0,,,,
2004,32,,,,,,,,,,,,,,
2004,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2004,35,,,,,,,,,,,,,,
2004,36,1.8,0,0,5,10,35,25,15,10,0,,,,
2004,37,2,0,0,0,0,50,50,0,0,0,,,,
2004,41,1.9,0,0,0,0,80,20,0,0,0,,,,
2004,42,1.6,0,0,0,25,65,10,0,0,0,,,,
2004,45,,,,,,,,,,,,,,
2004,47,,,,,,,,,,,,,,
2004,48,,,,,,,,,,,,,,
2004,49,1.8,0,10,10,20,30,20,10,0,0,,,,
2004,52,1.7,0,0,0,20,50,20,10,0,0,,,,
2004,53,2,0,0,0,0,50,50,0,0,0,,,,
2004,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2004,56,,,,,,,,,,,,,,
2004,59,1.9,0,0,0,10,45,35,10,0,0,,,,
2004,60,1.9,0,0,5,15,35,25,15,5,0,,,,
2004,61,1.7,0,0,0,25,50,25,0,0,0,,,,
2004,63,1.7,0,0,0,20,60,20,0,0,0,,,,
2004,64,2,,,,,,,,,,,,,
2004,66,2,,,,,,,,,,,,,
2004,67,2.8,0,0,0,0,10,25,35,25,5,,,,
2004,68,,,,,,,,,,,,,,
2004,70,1.9,0,0,0,0,55,45,0,0,0,,,,
2004,71,1.8,0,5,10,20,30,20,10,5,0,,,,
2004,72,1.6,5,6,10,17,20,17,12,8,5,,,,
2004,73,1.5,0,0,0,5,80,15,0,0,0,,,,
2004,76,1.7,1,4,7.5,22.5,30,22.5,7.5,4,1,,,,
2004,80,1.6,,,,,,,,,,,,,
2004,84,2,0,0,5,13,32,35,10,4,1,,,,
2004,85,,,,,,,,,,,,,,
2004,87,1.75,0,0,5,15,40,25,10,5,0,,,,
2004,89,2,0,0,5,20,40,25,5,5,0,,,,
2004,90,1.9,0,0,0,0,80,20,0,0,0,,,,
2004,91,2,.1002004,2.10420842,13.62725451,34.16833667,34.16833667,13.62725451,2.10420842,.1002004,0,,,,
2004,92,2,1.31341919,2.45860721,7.30915116,14.16809918,20.32724229,21.58805112,16.97051879,9.87486912,5.99004193,,,,
2004,93,2,0,0,0,10,40,40,10,0,0,,,,
2004,94,2.2,0,0,0,10,25,30,25,10,0,,,,
2004,95,1.6,1,4,13,26,29,19,7,1,0,,,,
2004,96,2,0,0,0,2,25,30,28,10,5,,,,
2004Sep,1,2.2,0,0,5,15,20,25,20,15,0,,,,
2004Sep,2,2,2.5,5,7.5,15,25,25,10,7.5,2.5,,,,
2004Sep,3,,,,,,,,,,,,,,
2004Sep,4,1.8,0,0,0,0,60,40,0,0,0,,,,
2004Sep,5,,0,0,0,10,75,15,0,0,0,,,,
2004Sep,7,,,,,,,,,,,,,,
2004Sep,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2004Sep,11,1.8,0,0,0,20,70,10,0,0,0,,,,
2004Sep,14,1.7,,,,,,,,,,,,,
2004Sep,15,1.7,0,0,0,10,50,30,10,0,0,,,,
2004Sep,16,1.8,0,3,12,18,20,18,16,10,3,,,,
2004Sep,17,1.4,,,,,,,,,,,,,
2004Sep,19,2,0,0,0,0,50,50,0,0,0,,,,
2004Sep,20,2,0,0,0,0,50,50,0,0,0,,,,
2004Sep,22,2,0,0,5,20,40,25,10,0,0,,,,
2004Sep,24,1.8,0,0,5,10,50,30,5,0,0,,,,
2004Sep,26,1.8,0,5,12.5,20,25,20,15,2.5,0,,,,
2004Sep,28,,0,0,5,30,35,25,5,0,0,,,,
2004Sep,29,,,,,,,,,,,,,,
2004Sep,30,,,,,,,,,,,,,,
2004Sep,31,1.8,0,0,5,20,45,25,5,0,0,,,,
2004Sep,32,,,,,,,,,,,,,,
2004Sep,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2004Sep,35,,,,,,,,,,,,,,
2004Sep,36,1.7,0,0,5,15,35,25,15,5,0,,,,
2004Sep,37,2,0,0,0,0,50,50,0,0,0,,,,
2004Sep,41,1.9,,,,,,,,,,,,,
2004Sep,42,1.5,0,0,0,42.85714286,52.38095238,4.76190476,0,0,0,,,,
2004Sep,45,,,,,,,,,,,,,,
2004Sep,47,,,,,,,,,,,,,,
2004Sep,48,,,,,,,,,,,,,,
2004Sep,49,1.6,0,0,10,15,30,20,15,10,0,,,,
2004Sep,52,1.7,0,0,10,25,30,25,10,0,0,,,,
2004Sep,53,2,0,0,0,0,50,50,0,0,0,,,,
2004Sep,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2004Sep,56,,,,,,,,,,,,,,
2004Sep,59,1.9,0,0,0,10,40,40,10,0,0,,,,
2004Sep,60,1.9,0,0,5,15,35,25,15,5,0,,,,
2004Sep,61,1.6,0,0,0,30,50,20,0,0,0,,,,
2004Sep,63,,,,,,,,,,,,,,
2004Sep,64,,,,,,,,,,,,,,
2004Sep,66,,,,,,,,,,,,,,
2004Sep,67,2.6,,,,,,,,,,,,,
2004Sep,68,,,,,,,,,,,,,,
2004Sep,70,1.9,0,0,0,33.33333333,44.44444444,22.22222222,0,0,0,,,,
2004Sep,71,1.8,0,5,10,20,30,20,10,5,0,,,,
2004Sep,72,1.6,6,6,10,15,18,15,12,8,10,,,,
2004Sep,73,1.3,,,,,,,,,,,,,
2004Sep,76,1.9,.5,1.5,5,15,30,25,15,5,3,,,,
2004Sep,80,1.6,,,,,,,,,,,,,
2004Sep,84,1.9,0,0,5,13,32,35,10,4,1,,,,
2004Sep,85,,,,,,,,,,,,,,
2004Sep,87,1.75,0,0,5,15,40,25,10,5,0,,,,
2004Sep,89,2.3,0,0,5,10,20,40,20,5,0,,,,
2004Sep,90,1.9,0,0,0,0,80,20,0,0,0,,,,
2004Sep,91,1.9,0,.7,8.4,32.1,40.1,16.4,2.2,.1,0,,,,
2004Sep,92,2,3.45165158,3.83776498,8.57540126,13.40582355,17.10536447,17.81493396,15.14304885,10.50644822,10.15956314,,,,
2004Sep,93,2,0,0,0,10,40,40,10,0,0,,,,
2004Sep,94,2.6,0,0,0,0,10,25,30,25,10,,,,
2004Sep,95,1.6,0,3,15,23,27,19,8,5,0,,,,
2004Sep,96,1.9,0,0,0,2,35,28,20,10,5,,,,
2007,1,2.1,0,5,10,15,20,20,15,10,5,,,,
2007,2,2,2.5,5,7.5,15,25,25,10,7.5,2.5,,,,
2007,3,2,0,0,0,20,30,30,20,0,0,,,,
2007,4,1.8,0,0,0,0,60,40,0,0,0,,,,
2007,5,,0,0,0,10,80,10,0,0,0,,,,
2007,7,,,,,,,,,,,,,,
2007,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2007,11,1.8,0,0,0,20,70,10,0,0,0,,,,
2007,14,1.5,,,,,,,,,,,,,
2007,15,1.8,0,5,10,30,45,5,5,0,0,,,,
2007,16,2.3,5,7,9,11,15,18,14,12,9,,,,
2007,17,1.5,,,,,,,,,,,,,
2007,19,2,0,0,0,0,50,50,0,0,0,,,,
2007,20,2,0,0,0,0,50,50,0,0,0,,,,
2007,22,1.7,0,0,10,30,30,20,10,0,0,,,,
2007,24,1.8,0,0,5,10,50,30,5,0,0,,,,
2007,26,1.8,2.5,5,15,17.5,22.5,17.5,15,5,0,,,,
2007,28,1.5,0,0,5,30,35,25,5,0,0,,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,1.8,0,0,10,20,40,20,10,0,0,,,,
2007,32,,,,,,,,,,,,,,
2007,33,1.8,0,0,0,0,70,30,0,0,0,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2,0,5,10,15,25,30,10,5,0,,,,
2007,37,2,0,0,0,0,50,50,0,0,0,,,,
2007,41,1.8,,,,,,,,,,,,,
2007,42,1.5,0,0,0,45,55,0,0,0,0,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,1.9,0,0,0,15,30,30,15,10,0,,,,
2007,52,1.7,0,10,15,15,20,15,15,10,0,,,,
2007,53,1.9,0,0,0,0,50,50,0,0,0,,,,
2007,54,1.5,0,0,10,40,40,10,0,0,0,,,,
2007,56,1.8,0,0,0,5,50,40,5,0,0,,,,
2007,59,2,0,0,0,10,40,40,10,0,0,,,,
2007,60,2.2,0,0,10,15,25,25,15,10,0,,,,
2007,61,,,,,,,,,,,,,,
2007,63,1.7,0,0,0,30,60,10,0,0,0,,,,
2007,64,,,,,,,,,,,,,,
2007,66,,,,,,,,,,,,,,
2007,67,2,,,,,,,,,,,,,
2007,68,1.6,1,1,5,25,35,25,5,2,1,,,,
2007,70,2,0,0,0,0,40,50,10,0,0,,,,
2007,71,1.8,0,0,10,20,40,20,10,0,0,,,,
2007,72,1.6,6,6,10,15,18,15,12,8,10,,,,
2007,73,,,,,,,,,,,,,,
2007,76,2,0,1,4,7.5,22.5,30,22.5,7.5,5,,,,
2007,80,1.8,,,,,,,,,,,,,
2007,84,1.8,0,0,3,10,40,25,15,5,2,,,,
2007,85,2,,,,,,,,,,,,,
2007,87,1.75,0,0,5,15,40,25,10,5,0,,,,
2007,89,1.8,0,0,5,5,40,25,10,10,5,,,,
2007,90,2,0,0,0,0,15,80,5,0,0,,,,
2007,91,2,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024,0,,,,
2007,92,,,,,,,,,,,,,,
2007,93,2,0,0,0,0,50,50,0,0,0,,,,
2007,94,2.3,0,0,0,10,25,30,25,10,0,,,,
2007,95,1.6,4,7,13,20,24,18,10,4,0,,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2002,1,.8,0,15,60,25,0,0,0,0,0,0,,,
2002,2,.7,0,0,90,10,0,0,0,0,0,0,,,
2002,3,.8,0,0,80,20,0,0,0,0,0,0,,,
2002,4,.7,0,15,80,5,0,0,0,0,0,0,,,
2002,5,1.1,0,0,30,70,0,0,0,0,0,0,,,
2002,7,.8,,,,,,,,,,,,,
2002,10,.81132475,5.23321675,15.30214446,36.50298415,31.00886695,10.48007164,1.39839587,.07284465,.00146424,.00001124,.00000003,,,
2002,11,.6,0,30,70,0,0,0,0,0,0,0,,,
2002,14,.8,0,15,70,15,0,0,0,0,0,0,,,
2002,15,1,0,0,50,50,0,0,0,0,0,0,,,
2002,16,.7,0,24,40,22,10,3,1,0,0,0,,,
2002,17,.7,5,20,40,30,5,0,0,0,0,0,,,
2002,19,.9,0,0,75,25,0,0,0,0,0,0,,,
2002,20,.8,0,0,100,0,0,0,0,0,0,0,,,
2002,22,.7,0,10,80,10,0,0,0,0,0,0,,,
2002,24,.8,0,0,80,20,0,0,0,0,0,0,,,
2002,26,.6,0,10,80,10,0,0,0,0,0,0,,,
2002,28,.7,0,20,60,20,0,0,0,0,0,0,,,
2002,29,.8,0,5,90,5,0,0,0,0,0,0,,,
2002,30,,0,0,100,0,0,0,0,0,0,0,,,
2002,31,.7,0,0,100,0,0,0,0,0,0,0,,,
2002,32,.8,0,20,60,20,0,0,0,0,0,0,,,
2002,33,.8,0,0,90,10,0,0,0,0,0,0,,,
2002,35,1,0,0,20,80,0,0,0,0,0,0,,,
2002,36,1,0,5,20,40,35,0,0,0,0,0,,,
2002,37,.8,0,0,100,0,0,0,0,0,0,0,,,
2002,41,.8,0,0,90,10,0,0,0,0,0,0,,,
2002,42,.8,0,0,90,10,0,0,0,0,0,0,,,
2002,45,1,0,0,0,100,0,0,0,0,0,0,,,
2002,47,.7,0,0,100,0,0,0,0,0,0,0,,,
2002,48,.7,0,9,90,1,0,0,0,0,0,0,,,
2002,49,.7,0,5,90,5,0,0,0,0,0,0,,,
2002,52,.7,0,5,90,5,0,0,0,0,0,0,,,
2002,53,.7,0,5,90,5,0,0,0,0,0,0,,,
2002,54,.7,0,10,80,10,0,0,0,0,0,0,,,
2002,56,.9,0,5,90,5,0,0,0,0,0,0,,,
2002,59,.8,0,10,65,25,0,0,0,0,0,0,,,
2002,60,.8,0,0,65,30,5,0,0,0,0,0,,,
2002,61,.7,0,10,80,10,0,0,0,0,0,0,,,
2002,63,.7,0,0,100,0,0,0,0,0,0,0,,,
2002,64,.8,,,,,,,,,,,,,
2002,66,.7,,,,,,,,,,,,,
2002,67,1.1,0,15,25,50,10,0,0,0,0,0,,,
2002,68,.9,1,3,25,37,20,10,1,1,1,1,,,
2002,70,.8,0,10,50,40,0,0,0,0,0,0,,,
2002,71,.8,0,5,85,10,0,0,0,0,0,0,,,
2002,72,.9,0,5,70,25,0,0,0,0,0,0,,,
2002,73,1.7,0,0,0,5,90,5,0,0,0,0,,,
2002,76,.9,0,10,55,35,0,0,0,0,0,0,,,
2002,80,.9,1.13796296,12.896054,40.73651565,35.86304753,8.77493009,.58136036,.01008483,.00004452,.00000005,0,,,
2002,84,.8,0,5,75,20,0,0,0,0,0,0,,,
2002,85,.8,0,10,80,10,0,0,0,0,0,0,,,
2002,87,.8,0,20,50,30,0,0,0,0,0,0,,,
2002,89,.8,0,5,50,40,5,0,0,0,0,0,,,
2002,90,.8,0,5,90,5,0,0,0,0,0,0,,,
2002,91,.8,0,0,0,0,.4,5.6,26.8,41.9,21.5,3.8,,,
2002,92,.9,.620966,7.622334,41.7567,41.7567,7.9696,.2722,.0015,0,0,0,,,
2002,93,1.2,0,0,10,90,0,0,0,0,0,0,,,
2002,94,1,0,0,40,60,0,0,0,0,0,0,,,
2002,95,.9,0,0,65,35,0,0,0,0,0,0,,,
2002,96,.7,0,0,95,5,0,0,0,0,0,0,,,
2003,1,1.8,0,0,10,25,35,20,10,0,0,0,,,
2003,2,1.3,0,0,25,50,25,0,0,0,0,0,,,
2003,3,1.8,0,0,0,30,40,20,10,0,0,0,,,
2003,4,1.7,0,0,0,20,60,20,0,0,0,0,,,
2003,5,2,0,0,0,20,40,30,10,0,0,0,,,
2003,7,2,,,,,,,,,,,,,
2003,10,1.79794873,.0161675,.2426176,3.36675101,17.67903945,36.78175374,30.48616724,10.05165161,1.30810337,.06643707,.00131142,,,
2003,11,.5,5,40,50,5,0,0,0,0,0,0,,,
2003,14,1.8,0,0,10,20,50,20,0,0,0,0,,,
2003,15,2.25,0,0,0,10,20,40,30,0,0,0,,,
2003,16,1.3,3,10,22,25,21,10,5,3,1,0,,,
2003,17,2,0,5,10,20,25,25,10,5,0,0,,,
2003,19,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003,20,1.7,0,0,0,30,70,0,0,0,0,0,,,
2003,22,1.4,0,5,15,40,30,10,0,0,0,0,,,
2003,24,1.5,0,5,10,30,40,10,5,0,0,0,,,
2003,26,.5,10,30,50,10,0,0,0,0,0,0,,,
2003,28,1.8,0,0,10,30,40,20,0,0,0,0,,,
2003,29,1.3,0,0,10,60,30,0,0,0,0,0,,,
2003,30,,0,0,0,15,30,55,0,0,0,0,,,
2003,31,1.7,0,0,0,30,50,20,0,0,0,0,,,
2003,32,2.2,0,5,5,10,20,40,15,5,0,0,,,
2003,33,1.8,0,0,0,0,60,40,0,0,0,0,,,
2003,35,,,,,,,,,,,,,,
2003,36,1.8,0,0,0,35,40,25,0,0,0,0,,,
2003,37,1.5,0,0,0,50,50,0,0,0,0,0,,,
2003,41,1.8,0,0,0,20,60,20,0,0,0,0,,,
2003,42,1.8,0,0,0,20,70,10,0,0,0,0,,,
2003,45,2.5,0,0,0,0,0,25,75,0,0,0,,,
2003,47,1.5,0,0,0,40,60,0,0,0,0,0,,,
2003,48,1.8,0,0,0,6,90,4,0,0,0,0,,,
2003,49,1.8,0,10,20,25,30,10,5,0,0,0,,,
2003,52,1.6,0,0,10,20,60,10,0,0,0,0,,,
2003,53,1.8,0,0,0,20,70,10,0,0,0,0,,,
2003,54,2.1,0,0,0,10,20,50,20,0,0,0,,,
2003,56,2,0,0,0,10,40,40,10,0,0,0,,,
2003,59,1.8,0,0,5,25,40,25,5,0,0,0,,,
2003,60,2.5,0,0,0,10,15,30,25,15,5,0,,,
2003,61,1.7,0,0,10,20,45,25,0,0,0,0,,,
2003,63,1.4,0,0,10,70,20,0,0,0,0,0,,,
2003,64,2,,,,,,,,,,,,,
2003,66,1.5,,,,,,,,,,,,,
2003,67,2,0,10,15,20,25,25,5,0,0,0,,,
2003,68,2.4,1,1,2,4,17,24,23,19,8,1,,,
2003,70,1.2,0,0,30,40,30,0,0,0,0,0,,,
2003,71,2,1,4,15,20,24,20,10,4,2,0,,,
2003,72,2,0,6,13,17,23,23,12,5,1,0,,,
2003,73,2,0,0,0,5,30,60,5,0,0,0,,,
2003,76,2.3,2,3,7,11,16,18,17,12,8,6,,,
2003,80,2.1,4.1190277,5.00633928,8.51616156,12.33239013,15.20315847,15.95539202,14.25506925,10.84216102,7.02013475,6.75016581,,,
2003,84,1.6,0,5,15,25,35,15,5,0,0,0,,,
2003,85,1.7,0,0,5,25,50,15,5,0,0,0,,,
2003,87,1.9,0,5,10,30,35,15,5,0,0,0,,,
2003,89,2,0,0,5,15,25,30,20,5,0,0,,,
2003,90,2.1,0,0,0,0,25,75,0,0,0,0,,,
2003,91,1.9,.4,1.8,6.2,14.2,22.5,24.1,17.8,9,3.1,.9,,,
2003,92,1.9,3.3856685,4.07535264,9.35356737,14.72041521,18.46674634,18.46674634,14.72041521,9.35352737,4.73746581,2.7200952,,,
2003,93,2,0,0,0,5,45,45,5,0,0,0,,,
2003,94,2.4,0,0,0,10,25,30,25,10,0,0,,,
2003,95,2,1,2,6,14,23,28,16,8,2,0,,,
2003,96,1.6,0,15,25,50,10,0,0,0,0,0,,,
2003Q2,1,1.4,0,0,15,35,35,15,0,0,0,0,,,
2003Q2,2,1.2,0,0,30,50,20,0,0,0,0,0,,,
2003Q2,3,1.7,0,0,10,30,30,20,10,0,0,0,,,
2003Q2,4,1.4,0,0,0,60,40,0,0,0,0,0,,,
2003Q2,5,2.4,0,0,0,10,35,40,15,0,0,0,,,
2003Q2,7,1.9,,,,,,,,,,,,,
2003Q2,10,1.7,.03369808,.4324241,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03315639,.0005417,,,
2003Q2,11,0,50,45,5,0,0,0,0,0,0,0,,,
2003Q2,14,1.8,,,,,,,,,,,,,
2003Q2,15,2,0,0,5,15,20,40,15,5,0,0,,,
2003Q2,16,1.1,4,11,20,22,19,11,6,4,2,1,,,
2003Q2,17,3,,,,,,,,,,,,,
2003Q2,19,2.5,0,0,0,0,0,40,60,0,0,0,,,
2003Q2,20,1.8,0,0,0,0,65,35,0,0,0,0,,,
2003Q2,22,1.4,0,5,15,40,30,10,0,0,0,0,,,
2003Q2,24,1.5,0,5,10,30,40,10,5,0,0,0,,,
2003Q2,26,.15,20,40,25,15,0,0,0,0,0,0,,,
2003Q2,28,1.7,0,0,10,30,40,20,0,0,0,0,,,
2003Q2,29,1.3,0,0,10,60,30,0,0,0,0,0,,,
2003Q2,30,,,,,,,,,,,,,,
2003Q2,31,1.5,0,0,0,45,55,0,0,0,0,0,,,
2003Q2,32,1.9,0,5,10,15,35,30,5,0,0,0,,,
2003Q2,33,1.9,0,0,0,0,50,50,0,0,0,0,,,
2003Q2,35,2,0,0,10,10,20,40,20,0,0,0,,,
2003Q2,36,1.5,0,0,10,35,45,10,0,0,0,0,,,
2003Q2,37,1.4,0,0,0,50,50,0,0,0,0,0,,,
2003Q2,41,1.7,,,,,,,,,,,,,
2003Q2,42,1.7,0,0,0,15,80,5,0,0,0,0,,,
2003Q2,45,,,,,,,,,,,,,,
2003Q2,47,1.3,0,0,10,90,0,0,0,0,0,0,,,
2003Q2,48,1.6,0,0,0,10,90,0,0,0,0,0,,,
2003Q2,49,1.7,0,10,20,25,30,10,5,0,0,0,,,
2003Q2,52,1.6,0,0,10,40,40,10,0,0,0,0,,,
2003Q2,53,1.5,0,0,0,20,70,10,0,0,0,0,,,
2003Q2,54,.7,0,10,80,10,0,0,0,0,0,0,,,
2003Q2,56,2,0,0,0,10,40,40,10,0,0,0,,,
2003Q2,59,1.5,0,0,15,35,35,15,0,0,0,0,,,
2003Q2,60,2.4,0,0,0,5,15,30,30,15,5,0,,,
2003Q2,61,1.3,0,0,20,50,30,0,0,0,0,0,,,
2003Q2,63,,,,,,,,,,,,,,
2003Q2,64,,,,,,,,,,,,,,
2003Q2,66,,,,,,,,,,,,,,
2003Q2,67,2,,,,,,,,,,,,,
2003Q2,68,2.5,1,1,2,4,17,23,24,19,8,1,,,
2003Q2,70,1,0,0,40,40,20,0,0,0,0,0,,,
2003Q2,71,1.9,1,4,15,20,24,20,10,4,2,0,,,
2003Q2,72,1.8,1,5,12,20,25,20,10,6,1,0,,,
2003Q2,73,,,,,,,,,,,,,,
2003Q2,76,2.4,2,3,8,10,15,16,15,13,9,9,,,
2003Q2,80,2,,,,,,,,,,,,,
2003Q2,84,,,,,,,,,,,,,,
2003Q2,85,1.6,0,0,5,25,50,15,5,0,0,0,,,
2003Q2,87,1.9,0,5,15,25,35,15,5,0,0,0,,,
2003Q2,89,1.9,0,0,5,15,30,25,20,5,0,0,,,
2003Q2,90,2,0,0,0,0,25,75,0,0,0,0,,,
2003Q2,91,1.6,0,.0999001,.8991009,5.69430569,18.58141858,31.36863137,27.47252747,12.48751249,2.997003,.3996004,,,
2003Q2,92,2.4,.38303817,.9303587,3.46557534,8.54689453,15.59944401,21.07418926,21.07418926,15.59944401,8.54691453,4.7799522,,,
2003Q2,93,2,0,0,0,5,45,45,5,0,0,0,,,
2003Q2,94,2,0,0,0,10,25,30,25,10,0,0,,,
2003Q2,95,2,2,4,10,17,18,21,14,10,4,0,,,
2003Q2,96,1.5,0,5,25,40,25,5,0,0,0,0,,,
2004,1,2.5,0,0,0,10,20,20,20,20,10,0,,,
2004,2,2.5,0,0,0,5,20,40,25,10,0,0,,,
2004,3,,,,,,,,,,,,,,
2004,4,2.6,0,0,0,0,0,40,60,0,0,0,,,
2004,5,2.5,0,0,0,10,30,50,10,0,0,0,,,
2004,7,,,,,,,,,,,,,,
2004,10,2.7510577,.00000188,.00012701,.0105646,.33381068,4.09217954,19.69366882,37.58007886,28.57321245,8.6379412,1.07841496,,,
2004,11,2.7,0,0,0,0,0,20,70,10,0,0,,,
2004,14,3,0,0,0,10,20,20,20,30,0,0,,,
2004,15,2.5,0,0,0,10,20,30,35,5,0,0,,,
2004,16,2,4,5,9,17,24,25,10,5,1,0,,,
2004,17,2.5,0,0,5,15,25,20,25,10,0,0,,,
2004,19,2.7,0,0,0,0,0,10,90,0,0,0,,,
2004,20,2.2,0,0,0,0,50,50,0,0,0,0,,,
2004,22,2.1,0,5,10,15,25,35,10,0,0,0,,,
2004,24,2.5,0,0,5,10,10,20,25,20,10,0,,,
2004,26,2.7,0,0,0,0,10,20,40,20,10,0,,,
2004,28,,0,0,5,5,20,40,20,10,0,0,,,
2004,29,,,,,,,,,,,,,,
2004,30,,0,0,0,10,20,50,20,0,0,0,,,
2004,31,2.7,0,0,0,0,20,35,40,5,0,0,,,
2004,32,,,,,,,,,,,,,,
2004,33,2,0,0,0,0,50,50,0,0,0,0,,,
2004,35,,,,,,,,,,,,,,
2004,36,2.3,0,0,5,15,25,40,15,0,0,0,,,
2004,37,2.5,0,0,0,0,60,40,0,0,0,0,,,
2004,41,2.6,0,0,0,0,0,20,60,20,0,0,,,
2004,42,2.4,0,0,0,0,10,70,20,0,0,0,,,
2004,45,2.8,0,0,0,0,0,0,75,25,0,0,,,
2004,47,,,,,,,,,,,,,,
2004,48,,,,,,,,,,,,,,
2004,49,2,0,5,10,20,30,20,10,5,0,0,,,
2004,52,2.2,0,0,0,10,30,40,20,0,0,0,,,
2004,53,2.2,0,0,0,0,10,60,30,0,0,0,,,
2004,54,2.5,0,0,0,0,20,40,40,0,0,0,,,
2004,56,2.5,0,0,0,0,15,50,30,5,0,0,,,
2004,59,2.4,0,0,5,10,20,35,25,5,0,0,,,
2004,60,1.8,0,5,10,25,30,15,10,5,0,0,,,
2004,61,2.5,0,0,0,10,20,30,30,10,0,0,,,
2004,63,2.7,0,0,0,0,10,30,50,10,0,0,,,
2004,64,2.8,,,,,,,,,,,,,
2004,66,1.5,,,,,,,,,,,,,
2004,67,2.5,0,0,10,10,15,20,20,15,10,0,,,
2004,68,2.5,1,1,2,4,17,23,24,19,8,1,,,
2004,70,2.3,0,0,0,0,30,40,30,0,0,0,,,
2004,71,2.2,2,6,10,15,18,18,15,9,5,2,,,
2004,72,3,1,1,3,6,12,17,20,20,15,5,,,
2004,73,2.4,0,0,0,0,20,70,10,0,0,0,,,
2004,76,2.5,3,3,6,10,13,15,15,13,10,12,,,
2004,80,2.6,,,,,,,,,,,,,
2004,84,2.7,0,2,5,10,15,25,30,12,1,0,,,
2004,85,,,,,,,,,,,,,,
2004,87,2.5,0,0,5,10,15,30,30,10,0,0,,,
2004,89,2.5,0,0,5,5,15,25,30,15,5,0,,,
2004,90,2.4,0,0,0,0,15,80,5,0,0,0,,,
2004,91,2.3,2.80561122,6.21242485,12.7254509,19.43887776,21.84368737,18.23647295,11.32264529,5.21042084,1.70340681,.501002,,,
2004,92,2.8,14.07595337,3.72266701,5.44769806,6.26701281,6.94852507,7.42523365,7.64813767,7.59133664,7.26283073,33.61060499,,,
2004,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2004,94,2.87,0,0,0,0,10,25,30,25,10,0,,,
2004,95,2.5,2,2,5,9,13,17,22,17,12,1,,,
2004,96,2.5,0,0,5,15,25,40,15,0,0,0,,,
2004Q2,1,2.3,0,0,5,20,25,25,20,5,0,0,,,
2004Q2,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2004Q2,3,,,,,,,,,,,,,,
2004Q2,4,2.6,0,0,0,0,0,40,60,0,0,0,,,
2004Q2,5,2.5,0,0,0,0,10,60,30,0,0,0,,,
2004Q2,7,,,,,,,,,,,,,,
2004Q2,10,2.7,.00000334,.00020812,.01570311,.45020761,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.81975289,,,
2004Q2,11,3.1,0,0,0,0,0,0,40,50,10,0,,,
2004Q2,14,3.5,,,,,,,,,,,,,
2004Q2,15,2.5,0,0,0,10,20,30,25,15,0,0,,,
2004Q2,16,1.6,5,12,14,17,19,16,8,5,3,1,,,
2004Q2,17,2.5,,,,,,,,,,,,,
2004Q2,19,2.8,0,0,0,0,0,0,75,25,0,0,,,
2004Q2,20,2.4,0,0,0,0,0,40,60,0,0,0,,,
2004Q2,22,2.3,0,5,10,15,30,30,10,0,0,0,,,
2004Q2,24,2.4,0,0,5,10,10,25,25,15,10,0,,,
2004Q2,26,2.8,0,0,0,0,10,20,40,20,10,0,,,
2004Q2,28,,0,0,5,5,20,40,20,10,0,0,,,
2004Q2,29,,,,,,,,,,,,,,
2004Q2,30,,,,,,,,,,,,,,
2004Q2,31,2.7,0,0,0,0,20,35,40,5,0,0,,,
2004Q2,32,,,,,,,,,,,,,,
2004Q2,33,2,0,0,0,0,50,50,0,0,0,0,,,
2004Q2,35,,,,,,,,,,,,,,
2004Q2,36,1.9,0,0,5,15,40,35,5,0,0,0,,,
2004Q2,37,2.4,0,0,0,0,0,55,45,0,0,0,,,
2004Q2,41,2.6,,,,,,,,,,,,,
2004Q2,42,2.4,0,0,0,0,15,60,25,0,0,0,,,
2004Q2,45,,,,,,,,,,,,,,
2004Q2,47,,,,,,,,,,,,,,
2004Q2,48,,,,,,,,,,,,,,
2004Q2,49,2.2,0,5,10,20,30,20,10,5,0,0,,,
2004Q2,52,2.2,0,0,10,10,20,30,20,10,0,0,,,
2004Q2,53,2,0,0,0,0,10,60,30,0,0,0,,,
2004Q2,54,2.3,0,0,0,10,20,50,20,0,0,0,,,
2004Q2,56,,,,,,,,,,,,,,
2004Q2,59,3,0,0,0,0,10,20,30,30,10,0,,,
2004Q2,60,2,0,0,10,15,40,25,10,0,0,0,,,
2004Q2,61,2.6,0,0,0,10,20,40,25,5,0,0,,,
2004Q2,63,,,,,,,,,,,,,,
2004Q2,64,,,,,,,,,,,,,,
2004Q2,66,,,,,,,,,,,,,,
2004Q2,67,2.4,,,,,,,,,,,,,
2004Q2,68,2.6,1,1,2,4,17,23,24,19,8,1,,,
2004Q2,70,2.3,0,0,0,0,20,50,30,0,0,0,,,
2004Q2,71,2.2,2,6,10,15,18,18,15,9,5,2,,,
2004Q2,72,2.9,2,2,3,5,10,18,20,18,12,10,,,
2004Q2,73,,,,,,,,,,,,,,
2004Q2,76,3.2,3,3,5,8,10,13,14,15,13,16,,,
2004Q2,80,2.7,,,,,,,,,,,,,
2004Q2,84,,,,,,,,,,,,,,
2004Q2,85,,,,,,,,,,,,,,
2004Q2,87,2.5,0,0,0,10,25,30,25,10,0,0,,,
2004Q2,89,2.6,0,0,5,5,15,25,30,15,5,0,,,
2004Q2,90,2.5,0,0,0,0,0,20,80,0,0,0,,,
2004Q2,91,2.1,.9009009,3.1031031,9.00900901,17.81781782,24.12412412,22.42242242,14.21421421,6.20620621,1.8018018,.4004004,,,
2004Q2,92,3,13.32638647,3.45230012,5.05684665,5.8378693,6.51288887,7.02170363,7.31591216,7.36671363,7.16730785,36.94207132,,,
2004Q2,93,2.5,0,0,0,0,10,30,60,0,0,0,,,
2004Q2,94,3.2,0,0,0,0,0,10,25,30,25,10,,,
2004Q2,95,2.6,1,3,7,9,12,16,20,17,11,4,,,
2004Q2,96,2.4,0,0,5,20,30,40,5,0,0,0,,,
2007,1,2.5,0,0,5,10,15,20,20,15,10,5,,,
2007,2,2.5,0,0,0,0,10,40,40,10,0,0,,,
2007,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2007,4,2.4,0,0,0,0,0,60,40,0,0,0,,,
2007,5,2.4,0,0,0,0,5,10,70,15,0,0,,,
2007,7,,,,,,,,,,,,,,
2007,10,2.4,.00008,.00308917,.13182812,2.14000948,13.59051977,34.134474,34.13447405,13.59051977,2.14000948,.13499672,,,
2007,11,2.5,0,0,0,0,0,40,60,0,0,0,,,
2007,14,3,,,,,,,,,,,,,
2007,15,2.5,0,0,5,10,10,35,25,10,5,0,,,
2007,16,2.5,5,6,7,8,11,15,16,15,11,6,,,
2007,17,3,,,,,,,,,,,,,
2007,19,2.5,0,0,0,0,0,40,60,0,0,0,,,
2007,20,2.6,0,0,0,0,0,40,60,0,0,0,,,
2007,22,2.7,0,0,5,5,15,25,30,15,5,0,,,
2007,24,2.5,0,0,0,5,10,30,40,10,5,0,,,
2007,26,2.5,0,0,0,5,20,25,25,20,5,0,,,
2007,28,2.25,0,0,5,5,20,40,20,5,5,0,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,2.4,,,,,,,,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,2.5,0,0,0,0,0,50,50,0,0,0,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.5,0,0,0,5,15,30,35,10,5,0,,,
2007,37,2.5,0,0,0,0,0,50,50,0,0,0,,,
2007,41,2.8,,,,,,,,,,,,,
2007,42,2.5,0,0,0,0,10,35,45,10,0,0,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,2.25,0,5,10,10,15,20,15,10,10,5,,,
2007,52,2.4,0,5,10,15,25,25,15,5,0,0,,,
2007,53,2.3,0,0,0,0,10,50,40,0,0,0,,,
2007,54,,,,,,,,,,,,,,
2007,56,2.3,0,0,0,0,20,55,20,5,0,0,,,
2007,59,2.4,0,0,5,15,30,30,15,5,0,0,,,
2007,60,2.5,0,0,0,5,10,30,35,15,5,0,,,
2007,61,,,,,,,,,,,,,,
2007,63,2.4,0,0,0,10,30,30,20,10,0,0,,,
2007,64,,,,,,,,,,,,,,
2007,66,1.8,,,,,,,,,,,,,
2007,67,1,,,,,,,,,,,,,
2007,68,2.35,1,1,2,4,17,25,23,19,7,1,,,
2007,70,2.2,0,0,0,0,30,50,20,0,0,0,,,
2007,71,2,2,6,10,15,18,18,15,9,5,2,,,
2007,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2007,73,,,,,,,,,,,,,,
2007,76,2.25,3,4,7,12,15,16,15,12,8,8,,,
2007,80,2.5,,,,,,,,,,,,,
2007,84,2.5,1,3,5,12,18,20,25,15,1,0,,,
2007,85,2.3,,,,,,,,,,,,,
2007,87,2.3,0,0,0,10,25,35,25,5,0,0,,,
2007,89,2.5,0,0,5,5,10,30,40,5,5,0,,,
2007,90,2.3,0,0,0,0,10,80,10,0,0,0,,,
2007,91,2.5,5.6281407,9.04522613,15.27638191,19.79899497,19.79899497,15.27638191,9.04522613,4.12060302,1.50753769,.50251256,,,
2007,92,,,,,,,,,,,,,,
2007,93,3,0,0,0,0,0,10,40,40,10,0,,,
2007,94,2.8,0,0,0,0,10,25,30,25,10,0,,,
2007,95,2.6,1,2,6,9,15,21,22,13,7,4,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2002,1,8.4,0,0,0,0,0,10,45,35,10,0,0,0,0
2002,2,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,3,8.6,0,0,0,0,0,0,30,60,10,0,0,0,0
2002,4,8.4,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,5,8.4,0,0,0,0,0,0,85,15,0,0,0,0,0
2002,7,8.25,,,,,,,,,,,,,
2002,10,8.29447342,.25992755,.57228411,2.07589165,5.25063652,10.39468884,16.10815341,19.54052438,18.55644054,13.7948746,8.02768037,3.65662949,1.3035993,.45866925
2002,11,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,14,8.4,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,15,8.2,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,16,8.4,0,0,0,0,0,10,40,38,12,0,0,0,0
2002,17,8.5,0,0,0,0,0,5,45,45,5,0,0,0,0
2002,19,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,20,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,22,8.3,0,0,0,0,0,0,70,30,0,0,0,0,0
2002,24,8.3,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,26,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,28,8.3,0,0,0,0,0,15,70,15,0,0,0,0,0
2002,29,8.3,0,0,0,0,0,5,90,5,0,0,0,0,0
2002,30,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,31,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,32,8.3,0,0,0,0,0,5,80,15,0,0,0,0,0
2002,33,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,35,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,36,8.5,0,0,0,0,0,25,35,40,0,0,0,0,0
2002,37,8.4,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,41,8.2,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,42,8.3,0,0,0,0,0,0,95,5,0,0,0,0,0
2002,45,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,47,8.3,0,0,0,0,0,0,95,5,0,0,0,0,0
2002,48,8.2,0,0,0,0,0,1,98,1,0,0,0,0,0
2002,49,,,,,,,,,,,,,,
2002,52,8.3,0,0,0,0,0,0,95,5,0,0,0,0,0
2002,53,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,54,8.4,0,0,0,0,0,0,60,40,0,0,0,0,0
2002,56,8.3,0,0,0,0,0,0,95,5,0,0,0,0,0
2002,59,8.3,0,0,0,0,0,20,60,20,0,0,0,0,0
2002,60,8.3,0,0,0,0,0,0,85,15,0,0,0,0,0
2002,61,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2002,63,,,,,,,,,,,,,,
2002,64,,,,,,,,,,,,,,
2002,66,8.3,,,,,,,,,,,,,
2002,67,8.3,0,0,0,0,0,20,50,25,5,0,0,0,0
2002,68,8.9,1,1,1,1,5,10,15,25,20,12,5,3,1
2002,70,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,71,8.4,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,72,8.2,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,73,7.9,0,0,0,0,15,80,5,0,0,0,0,0,0
2002,76,8.3,0,0,0,0,.5,12,75,12,.5,0,0,0,0
2002,80,8.3,.00001349,.0010984,.04095012,.69946766,5.50889557,20.12928622,34.29000441,27.29298769,10.1404229,1.75176638,.13988951,.00513107,.0000865709088082589
2002,84,8.3,0,0,0,0,0,0,100,0,0,0,0,0,0
2002,85,8.3,0,0,0,0,0,5,70,20,5,0,0,0,0
2002,87,8.3,0,0,0,0,0,0,70,30,0,0,0,0,0
2002,89,8.2,0,0,0,0,0,20,60,20,0,0,0,0,0
2002,90,8.3,0,0,0,0,0,0,90,10,0,0,0,0,0
2002,91,8.4,0,0,0,.3003003,6.40640641,33.43343343,44.04404404,14.61461461,1.2012012,0,0,0,0
2002,92,8.8,0,0,0,0,0,0,.0031686,84.1313314,15.8655,0,0,0,0
2002,93,8.3,0,0,0,0,0,0,80,20,0,0,0,0,0
2002,94,8.3,0,0,0,0,0,25,50,25,0,0,0,0,0
2002,95,8.25771712,0,0,0,0,0,4,91,5,0,0,0,0,0
2002,96,8.4,0,0,0,0,0,0,85,15,0,0,0,0,0
2003,1,8.3,0,0,0,0,5,25,30,30,10,0,0,0,0
2003,2,8.5,0,0,0,0,0,0,20,60,20,0,0,0,0
2003,3,8.8,0,0,0,0,0,0,30,40,20,10,0,0,0
2003,4,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2003,5,8.3,0,0,0,0,0,5,80,15,0,0,0,0,0
2003,7,8.5,,,,,,,,,,,,,
2003,10,8.48198469,.14320006,.3479727,1.37601413,3.81546668,8.28031643,14.06587499,18.70409261,19.47026243,15.86626004,10.12122031,5.05387293,1.97517598,.78027071
2003,11,8.8,0,0,0,0,0,0,10,60,30,0,0,0,0
2003,14,8.8,0,0,0,0,0,0,0,80,20,0,0,0,0
2003,15,8,0,0,0,0,0,30,55,15,0,0,0,0,0
2003,16,8.8,0,0,.5,1,5,11,20,29,23,10,.5,0,0
2003,17,8.3,0,0,0,5,10,20,30,20,10,5,0,0,0
2003,19,7.5,0,0,0,0,0,30,70,0,0,0,0,0,0
2003,20,8.4,0,0,0,0,0,10,40,50,0,0,0,0,0
2003,22,8.5,0,0,0,0,5,10,25,40,15,5,0,0,0
2003,24,8.5,0,0,0,0,0,5,35,50,10,0,0,0,0
2003,26,8.3,0,0,0,0,0,15,60,25,0,0,0,0,0
2003,28,8.2,0,0,0,0,5,15,60,15,5,0,0,0,0
2003,29,8.4,0,0,0,0,0,5,60,35,0,0,0,0,0
2003,30,8.3,0,0,0,0,0,25,50,25,0,0,0,0,0
2003,31,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2003,32,8.1,0,0,0,0,5,20,45,20,5,5,0,0,0
2003,33,8.3,0,0,0,0,0,10,80,10,0,0,0,0,0
2003,35,,,,,,,,,,,,,,
2003,36,8.2,0,0,0,0,10,30,35,25,0,0,0,0,0
2003,37,8.2,0,0,0,0,0,10,80,10,0,0,0,0,0
2003,41,8.3,0,0,0,0,0,20,80,0,0,0,0,0,0
2003,42,8.1,0,0,0,0,0,10,90,0,0,0,0,0,0
2003,45,8.6,0,0,0,0,0,0,0,100,0,0,0,0,0
2003,47,8.6,0,0,0,0,0,0,0,90,10,0,0,0,0
2003,48,8.6,0,0,0,0,0,0,8,90,2,0,0,0,0
2003,49,,,,,,,,,,,,,,
2003,52,8.4,0,0,0,0,0,10,60,30,0,0,0,0,0
2003,53,8.5,0,0,0,0,0,0,40,60,0,0,0,0,0
2003,54,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2003,56,8.2,0,0,0,0,0,20,60,20,0,0,0,0,0
2003,59,8.5,0,0,0,0,0,10,30,30,20,10,0,0,0
2003,60,8.3,0,0,0,0,0,20,40,35,5,0,0,0,0
2003,61,8.3,0,0,0,0,0,15,60,25,0,0,0,0,0
2003,63,,,,,,,,,,,,,,
2003,64,,,,,,,,,,,,,,
2003,66,8.7,,,,,,,,,,,,,
2003,67,8.6,0,0,0,0,10,15,25,25,25,0,0,0,0
2003,68,8.7,1,1,2,3,7,11,20,25,15,7,4,3,1
2003,70,8.5,0,0,0,0,0,0,30,50,20,0,0,0,0
2003,71,8.3,0,0,0,0,0,5,80,15,0,0,0,0,0
2003,72,8.1,0,0,0,0,10,30,40,15,5,0,0,0,0
2003,73,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2003,76,8.1,0,0,0,0,5,20,50,20,5,0,0,0,0
2003,80,8.3,.35919569,.9733674,2.716916,6.09507442,10.99049022,15.93005248,18.56053645,17.38381002,13.08810544,7.92093038,3.85321463,1.50655867,.62174821
2003,84,8.4,0,0,0,0,0,10,50,33,7,0,0,0,0
2003,85,8.5,0,0,0,0,0,5,30,40,20,5,0,0,0
2003,87,8.2,0,0,0,0,0,15,50,25,10,0,0,0,0
2003,89,7.8,0,0,0,5,30,45,15,5,0,0,0,0,0
2003,90,8.2,0,0,0,0,0,5,90,5,0,0,0,0,0
2003,91,8.3,0,0,.4004004,2.8028028,10.81081081,23.82382382,29.92992993,21.32132132,8.60860861,2.002002,.3003003,0,0
2003,92,8.5,0,0,.00133541,.06738476,1.32162122,10.11657012,30.56693057,36.74083674,17.59241759,3.33750334,.24830025,.00710001,0
2003,93,8.3,0,0,0,0,0,10,60,30,0,0,0,0,0
2003,94,8.4,0,0,0,0,0,30,40,30,0,0,0,0,0
2003,95,7.93193639,0,0,1,5,16,34,30,12,2,0,0,0,0
2003,96,8.5,0,0,0,0,0,0,30,65,5,0,0,0,0
2003Aug,1,8.3,0,0,0,0,10,20,30,30,10,0,0,0,0
2003Aug,2,8.6,0,0,0,0,0,0,20,60,20,0,0,0,0
2003Aug,3,8.8,0,0,0,0,0,0,30,40,20,10,0,0,0
2003Aug,4,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2003Aug,5,8.4,0,0,0,0,0,5,80,15,0,0,0,0,0
2003Aug,7,8.5,,,,,,,,,,,,,
2003Aug,10,8.5,.13499672,.33112546,1.32031356,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.81975289
2003Aug,11,8.7,0,0,0,0,0,0,20,60,20,0,0,0,0
2003Aug,14,8.8,,,,,,,,,,,,,
2003Aug,15,8,0,0,0,0,0,30,55,15,0,0,0,0,0
2003Aug,16,8.8,0,0,.5,1,5,11,21,26,25,10,.5,0,0
2003Aug,17,8.4,,,,,,,,,,,,,
2003Aug,19,7.7,0,0,0,0,0,90,10,0,0,0,0,0,0
2003Aug,20,8.5,0,0,0,0,0,0,50,50,0,0,0,0,0
2003Aug,22,8.5,0,0,0,0,5,10,25,40,15,5,0,0,0
2003Aug,24,8.5,0,0,0,0,0,5,40,50,5,0,0,0,0
2003Aug,26,8.2,0,0,0,0,0,10,60,30,0,0,0,0,0
2003Aug,28,,0,0,0,0,5,15,60,15,5,0,0,0,0
2003Aug,29,8.4,0,0,0,0,0,5,60,35,0,0,0,0,0
2003Aug,30,,,,,,,,,,,,,,
2003Aug,31,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2003Aug,32,8.1,0,0,0,0,5,20,45,20,5,5,0,0,0
2003Aug,33,8,0,0,0,0,0,50,50,0,0,0,0,0,0
2003Aug,35,8.3,0,0,0,0,0,20,60,20,0,0,0,0,0
2003Aug,36,8,0,0,0,0,5,35,40,20,0,0,0,0,0
2003Aug,37,8.1,0,0,0,0,0,40,60,0,0,0,0,0,0
2003Aug,41,8.3,,,,,,,,,,,,,
2003Aug,42,8.1,0,0,0,0,0,5,95,0,0,0,0,0,0
2003Aug,45,,,,,,,,,,,,,,
2003Aug,47,8.5,,,,,,,,,,,,,
2003Aug,48,8.6,0,0,0,0,0,0,0,100,0,0,0,0,0
2003Aug,49,,,,,,,,,,,,,,
2003Aug,52,8.4,0,0,0,0,0,10,60,30,0,0,0,0,0
2003Aug,53,8.4,0,0,0,0,0,0,50,50,0,0,0,0,0
2003Aug,54,8.7,0,0,0,0,0,0,40,60,0,0,0,0,0
2003Aug,56,8.2,0,0,0,0,0,5,70,25,0,0,0,0,0
2003Aug,59,8.6,0,0,0,0,0,10,30,30,20,10,0,0,0
2003Aug,60,8.4,0,0,0,0,0,20,40,30,10,0,0,0,0
2003Aug,61,8.3,0,0,0,0,0,25,60,15,0,0,0,0,0
2003Aug,63,,,,,,,,,,,,,,
2003Aug,64,,,,,,,,,,,,,,
2003Aug,66,,,,,,,,,,,,,,
2003Aug,67,8.7,,,,,,,,,,,,,
2003Aug,68,,,,,,,,,,,,,,
2003Aug,70,,,,,,,,,,,,,,
2003Aug,71,8.2,0,0,0,0,3,7,75,12,3,0,0,0,0
2003Aug,72,8.1,0,0,0,0,10,30,40,15,5,0,0,0,0
2003Aug,73,,,,,,,,,,,,,,
2003Aug,76,8.1,0,0,0,1,7,25,40,20,6,1,0,0,0
2003Aug,80,8.3,,,,,,,,,,,,,
2003Aug,84,,,,,,,,,,,,,,
2003Aug,85,,,,,,,,,,,,,,
2003Aug,87,8.2,0,0,0,0,0,10,40,30,20,0,0,0,0
2003Aug,89,7.5,0,0,0,5,30,45,15,5,0,0,0,0,0
2003Aug,90,8.1,0,0,0,0,0,10,90,0,0,0,0,0,0
2003Aug,91,8.3,0,0,0,.8008008,7.30730731,26.42642643,38.13813814,21.92192192,5.00500501,.4004004,0,0,0
2003Aug,92,8.4,0,0,.0031686,.1318274,2.140004,13.5905,34.1345,34.1345,13.5905,2.14,.1318,.0032,0
2003Aug,93,8.3,0,0,0,0,0,10,60,30,0,0,0,0,0
2003Aug,94,8.5,0,0,0,0,0,20,40,40,0,0,0,0,0
2003Aug,95,8.1967157,0,0,1,3,12,24,27,19,10,3,1,0,0
2003Aug,96,8.5,0,0,0,0,0,0,30,65,5,0,0,0,0
2004,1,8.1,0,0,0,0,15,35,35,10,5,0,0,0,0
2004,2,8.6,0,0,0,0,0,10,20,40,30,0,0,0,0
2004,3,,,,,,,,,,,,,,
2004,4,8.3,0,0,0,0,0,10,60,30,0,0,0,0,0
2004,5,8,0,0,0,0,0,15,70,15,0,0,0,0,0
2004,7,,,,,,,,,,,,,,
2004,10,8.17226468,.37671052,.77681244,2.66400377,6.34643446,11.83391574,17.27305453,19.73646374,17.65383087,12.3614503,6.775543,2.90687646,.97604512,.31885905
2004,11,8.2,0,0,0,0,0,20,60,20,0,0,0,0,0
2004,14,8.3,0,0,0,0,0,10,70,20,0,0,0,0,0
2004,15,7.75,0,0,0,0,15,45,35,5,0,0,0,0,0
2004,16,8.6,0,0,1,4,7,8,13,23,19,17,7,1,0
2004,17,7.9,0,0,0,15,20,25,20,15,5,0,0,0,0
2004,19,6.5,0,0,0,25,75,0,0,0,0,0,0,0,0
2004,20,8,0,0,0,0,0,40,60,0,0,0,0,0,0
2004,22,8.3,0,0,0,5,10,20,35,20,10,0,0,0,0
2004,24,8.3,0,0,0,0,5,10,55,25,5,0,0,0,0
2004,26,7.9,0,0,0,0,5,60,25,10,0,0,0,0,0
2004,28,,0,0,0,5,10,20,30,20,10,5,0,0,0
2004,29,,,,,,,,,,,,,,
2004,30,8,0,0,0,0,0,40,45,15,0,0,0,0,0
2004,31,7.7,0,0,0,0,10,60,30,0,0,0,0,0,0
2004,32,,,,,,,,,,,,,,
2004,33,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0
2004,35,,,,,,,,,,,,,,
2004,36,7.8,0,0,0,5,15,40,25,10,5,0,0,0,0
2004,37,7.8,0,0,0,0,0,70,30,0,0,0,0,0,0
2004,41,8.1,0,0,0,0,0,40,60,0,0,0,0,0,0
2004,42,7.8,0,0,0,0,0,80,20,0,0,0,0,0,0
2004,45,8.7,0,0,0,0,0,0,0,100,0,0,0,0,0
2004,47,,,,,,,,,,,,,,
2004,48,,,,,,,,,,,,,,
2004,49,,,,,,,,,,,,,,
2004,52,8,0,0,0,0,0,40,50,10,0,0,0,0,0
2004,53,8.3,0,0,0,0,0,20,70,10,0,0,0,0,0
2004,54,7.8,0,0,0,0,0,60,40,0,0,0,0,0,0
2004,56,7.9,0,0,0,0,5,55,30,10,0,0,0,0,0
2004,59,8,0,0,0,5,15,30,30,15,5,0,0,0,0
2004,60,8,0,0,0,0,10,25,35,20,10,0,0,0,0
2004,61,7.9,0,0,0,0,5,50,40,5,0,0,0,0,0
2004,63,,,,,,,,,,,,,,
2004,64,,,,,,,,,,,,,,
2004,66,9,,,,,,,,,,,,,
2004,67,8.2,0,0,0,0,15,25,25,25,10,0,0,0,0
2004,68,,,,,,,,,,,,,,
2004,70,8.3,0,0,0,0,0,20,50,30,0,0,0,0,0
2004,71,8,0,0,0,0,5,10,70,10,5,0,0,0,0
2004,72,7.8,0,0,0,0,17,36,32,10,5,0,0,0,0
2004,73,,,,,,,,,,,,,,
2004,76,7.7,0,0,2.5,7.5,20,40,20,7.5,2.5,0,0,0,0
2004,80,8.2,,,,,,,,,,,,,
2004,84,8.2,0,0,0,0,3,35,40,20,2,0,0,0,0
2004,85,,,,,,,,,,,,,,
2004,87,8,0,0,0,0,5,30,40,25,0,0,0,0,0
2004,89,7.2,0,0,5,10,35,25,15,5,5,0,0,0,0
2004,90,7.8,0,0,0,0,0,80,20,0,0,0,0,0,0
2004,91,7.8,0,0,.2002002,1.3013013,4.9049049,12.31231231,21.22122122,24.82482482,19.61961962,9.30930931,5.00500501,1.1011011,.2002002
2004,92,8,.0177561,.11724219,.97856064,4.69067974,13.76429399,24.75212079,27.29526402,18.45851379,7.65223009,1.94293303,.30180513,.02860049,0
2004,93,8,0,0,0,0,0,40,55,5,0,0,0,0,0
2004,94,8.3,0,0,0,0,0,30,40,30,0,0,0,0,0
2004,95,7.48228589,0,2,9,14,23,22,15,10,5,0,0,0,0
2004,96,8.5,0,0,0,0,0,0,40,50,10,0,0,0,0
2004Aug,1,8,0,0,0,5,15,25,25,20,10,0,0,0,0
2004Aug,2,8.5,0,0,0,0,0,10,20,40,30,0,0,0,0
2004Aug,3,,,,,,,,,,,,,,
2004Aug,4,8.3,0,0,0,0,0,10,60,30,0,0,0,0,0
2004Aug,5,8.1,0,0,0,0,0,15,70,15,0,0,0,0,0
2004Aug,7,,,,,,,,,,,,,,
2004Aug,10,8.2,.34670231,.7257058,2.52061845,6.0870284,11.50547844,17.02333086,19.71710446,17.87767343,12.68938468,7.05042999,3.06620329,1.04363759,.34670231
2004Aug,11,8.1,0,0,0,0,0,30,60,10,0,0,0,0,0
2004Aug,14,8,,,,,,,,,,,,,
2004Aug,15,7.8,0,0,0,0,15,45,35,5,0,0,0,0,0
2004Aug,16,8.5,0,0,1,4,7,9,15,19,18,17,9,1,0
2004Aug,17,8,,,,,,,,,,,,,
2004Aug,19,6.4,0,0,0,10,90,0,0,0,0,0,0,0,0
2004Aug,20,8.2,0,0,0,0,0,50,50,0,0,0,0,0,0
2004Aug,22,8.3,0,0,0,5,10,20,35,20,10,0,0,0,0
2004Aug,24,8.2,0,0,0,0,5,25,50,15,5,0,0,0,0
2004Aug,26,7.8,0,0,0,0,5,55,25,15,0,0,0,0,0
2004Aug,28,,0,0,0,5,10,20,30,20,10,5,0,0,0
2004Aug,29,,,,,,,,,,,,,,
2004Aug,30,,,,,,,,,,,,,,
2004Aug,31,7.7,0,0,0,0,10,60,30,0,0,0,0,0,0
2004Aug,32,,,,,,,,,,,,,,
2004Aug,33,7.3,0,0,0,0,100,0,0,0,0,0,0,0,0
2004Aug,35,,,,,,,,,,,,,,
2004Aug,36,7.6,0,0,0,5,25,40,20,10,0,0,0,0,0
2004Aug,37,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2004Aug,41,8.1,,,,,,,,,,,,,
2004Aug,42,7.8,0,0,0,0,0,75,25,0,0,0,0,0,0
2004Aug,45,,,,,,,,,,,,,,
2004Aug,47,,,,,,,,,,,,,,
2004Aug,48,,,,,,,,,,,,,,
2004Aug,49,,,,,,,,,,,,,,
2004Aug,52,7.9,0,0,0,0,0,50,40,10,0,0,0,0,0
2004Aug,53,8.2,0,0,0,0,0,20,70,10,0,0,0,0,0
2004Aug,54,8,0,0,0,0,0,40,60,0,0,0,0,0,0
2004Aug,56,,,,,,,,,,,,,,
2004Aug,59,7.9,0,0,0,5,15,30,30,15,5,0,0,0,0
2004Aug,60,8.2,0,0,0,0,10,20,30,20,15,5,0,0,0
2004Aug,61,7.9,0,0,0,0,5,60,30,5,0,0,0,0,0
2004Aug,63,,,,,,,,,,,,,,
2004Aug,64,,,,,,,,,,,,,,
2004Aug,66,,,,,,,,,,,,,,
2004Aug,67,8.2,,,,,,,,,,,,,
2004Aug,68,,,,,,,,,,,,,,
2004Aug,70,,,,,,,,,,,,,,
2004Aug,71,8,0,0,0,0,5,10,70,10,5,0,0,0,0
2004Aug,72,7.8,0,0,0,0,17,36,32,10,5,0,0,0,0
2004Aug,73,,,,,,,,,,,,,,
2004Aug,76,7.6,0,.5,2,10,20,35,20,10,2,.5,0,0,0
2004Aug,80,8.2,,,,,,,,,,,,,
2004Aug,84,,,,,,,,,,,,,,
2004Aug,85,,,,,,,,,,,,,,
2004Aug,87,8,0,0,0,0,0,10,35,30,15,10,0,0,0
2004Aug,89,7,0,0,5,10,35,25,15,5,5,0,0,0,0
2004Aug,90,7.8,0,0,0,0,0,80,20,0,0,0,0,0,0
2004Aug,91,8,0,0,.2002002,1.4014014,6.10610611,16.11611612,26.22622623,26.22622623,16.11611612,5.80580581,1.6016016,.2002002,0
2004Aug,92,7.8,.53008558,1.20802009,4.25248047,9.87469175,16.97016242,21.58759777,20.32681542,14.16780165,7.30899767,2.79046093,.78818897,.16469769,.02999958
2004Aug,93,8,0,0,0,0,0,40,55,5,0,0,0,0,0
2004Aug,94,8.5,0,0,0,0,0,10,25,30,25,10,0,0,0
2004Aug,95,7.92307905,0,1,4,9,18,23,20,14,7,3,1,0,0
2004Aug,96,,0,0,0,0,0,0,40,50,10,0,0,0,0
2007,1,6.5,5,15,25,25,20,7,3,0,0,0,0,0,0
2007,2,8,0,0,0,5,10,20,30,20,10,5,0,0,0
2007,3,7.3,0,0,10,20,30,10,10,10,10,0,0,0,0
2007,4,7.7,0,0,0,0,10,50,30,10,0,0,0,0,0
2007,5,7.8,0,0,0,0,10,55,30,5,0,0,0,0,0
2007,7,,,,,,,,,,,,,,
2007,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2007,11,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0
2007,14,7,,,,,,,,,,,,,
2007,15,7.5,0,0,0,10.52631579,36.84210526,31.57894737,15.78947368,5.26315789,0,0,0,0,0
2007,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2007,17,6.5,,,,,,,,,,,,,
2007,19,5.5,0,50,50,0,0,0,0,0,0,0,0,0,0
2007,20,7.6,0,0,0,0,50,50,0,0,0,0,0,0,0
2007,22,7,0,5,10,20,30,20,10,5,0,0,0,0,0
2007,24,6.8,0,5,20,40,20,10,5,0,0,0,0,0,0
2007,26,7.3,0,0,10,20,35,20,10,5,0,0,0,0,0
2007,28,8,0,0,0,5,10,20,30,20,10,5,0,0,0
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,6.7,,,,,,,,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,7,0,0,0,50,50,0,0,0,0,0,0,0,0
2007,35,,,,,,,,,,,,,,
2007,36,7,0,5,5,10,30,20,15,10,5,0,0,0,0
2007,37,7,0,0,0,50,50,0,0,0,0,0,0,0,0
2007,41,5.5,,,,,,,,,,,,,
2007,42,7,0,0,0,20,70,10,0,0,0,0,0,0,0
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,,,,,,,,,,,,,,
2007,52,7,0,0,5,15,25,20,20,10,5,0,0,0,0
2007,53,7,0,0,0,10,60,30,0,0,0,0,0,0,0
2007,54,,,,,,,,,,,,,,
2007,56,7.5,0,0,0,0,30,50,20,0,0,0,0,0,0
2007,59,6,15,25,25,20,10,5,0,0,0,0,0,0,0
2007,60,7,0,5,15,30,25,15,10,0,0,0,0,0,0
2007,61,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,64,,,,,,,,,,,,,,
2007,66,,,,,,,,,,,,,,
2007,67,9,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,,,,,,,,,,,
2007,71,7.3,0,0,5,15,25,20,20,10,5,0,0,0,0
2007,72,7.5,0,1,2,8,18,24,18,13,8,5,2,1,0
2007,73,,,,,,,,,,,,,,
2007,76,6.5,11.5,12,17.5,22.5,15,10,6,3,1.5,.75,.25,0,0
2007,80,8,,,,,,,,,,,,,
2007,84,7.8,0,0,0,2,25,32,27,12,2,0,0,0,0
2007,85,,,,,,,,,,,,,,
2007,87,7,0,0,5,20,30,30,10,5,0,0,0,0,0
2007,89,6.5,20,10,15,45,5,5,0,0,0,0,0,0,0
2007,90,7.5,0,0,0,0,15,80,5,0,0,0,0,0,0
2007,91,7.5,0,0,.1,.7,2.7,7.9,15.9,22.7,22.7,11.6,11.4,3.5,.8
2007,92,,,,,,,,,,,,,,
2007,93,7,0,0,0,40,50,10,0,0,0,0,0,0,0
2007,94,8.5,0,0,0,0,0,10,25,30,25,10,0,0,0
2007,95,6.99697024,2,6,15,25,24,17,9,2,0,0,0,0,0
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,,,,,,,,,,,
2002Q4,1,28,.98,3.25,,,,,,,,,,,
2002Q4,4,25,.98,3.25,,,,,,,,,,,
2002Q4,5,28,.98,3.25,,,,,,,,,,,
2002Q4,7,28,.98,3.2,,,,,,,,,,,
2002Q4,11,32,1,2.75,,,,,,,,,,,
2002Q4,14,28,1,2.9,,,,,,,,,,,
2002Q4,16,28,.98,2.75,,,,,,,,,,,
2002Q4,17,35,,3.75,,,,,,,,,,,
2002Q4,19,26,1,3.25,,,,,,,,,,,
2002Q4,20,27,.95,3,,,,,,,,,,,
2002Q4,22,27,.99,3,,,,,,,,,,,
2002Q4,26,29,1,2.75,,,,,,,,,,,
2002Q4,28,23.8,.98,3.13,,,,,,,,,,,
2002Q4,29,28,.98,3,,,,,,,,,,,
2002Q4,30,29.1,.98,3.25,,,,,,,,,,,
2002Q4,31,29,.98,3.25,,,,,,,,,,,
2002Q4,32,25.7,1,3.25,,,,,,,,,,,
2002Q4,36,27,.98,3.5,,,,,,,,,,,
2002Q4,37,27,.99,3,,,,,,,,,,,
2002Q4,41,28.5,.97,3.25,,,,,,,,,,,
2002Q4,42,27.6,1,3.25,,,,,,,,,,,
2002Q4,47,28,1,3.1,,,,,,,,,,,
2002Q4,48,28,.99,3.25,,,,,,,,,,,
2002Q4,49,25,.96,3.25,,,,,,,,,,,
2002Q4,52,30,1,3.25,,,,,,,,,,,
2002Q4,53,30,.98,2.75,,,,,,,,,,,
2002Q4,54,30,.95,3.25,,,,,,,,,,,
2002Q4,56,26,1,3.25,,,,,,,,,,,
2002Q4,59,28,1,3.25,,,,,,,,,,,
2002Q4,60,27,.97,3.25,,,,,,,,,,,
2002Q4,61,30,.98,3.25,,,,,,,,,,,
2002Q4,63,28,.97,2.75,,,,,,,,,,,
2002Q4,64,31.5,.99,2.75,,,,,,,,,,,
2002Q4,66,25.5,1.02,3,,,,,,,,,,,
2002Q4,67,28,1.03,3.25,,,,,,,,,,,
2002Q4,68,,,3.25,,,,,,,,,,,
2002Q4,70,27,1,2.75,,,,,,,,,,,
2002Q4,71,27,.98,3.25,,,,,,,,,,,
2002Q4,72,27,1,3.25,,,,,,,,,,,
2002Q4,73,,1,3.25,,,,,,,,,,,
2002Q4,76,30,.99,3.25,,,,,,,,,,,
2002Q4,80,27.97,.98,3.3,,,,,,,,,,,
2002Q4,84,,.97,3,,,,,,,,,,,
2002Q4,85,28.3,.98,3.25,,,,,,,,,,,
2002Q4,87,27,1,3.25,,,,,,,,,,,
2002Q4,89,29,1,3,,,,,,,,,,,
2002Q4,90,27.8,1,2.75,,,,,,,,,,,
2002Q4,91,26,1,3.25,,,,,,,,,,,
2002Q4,93,26,.97,3,,,,,,,,,,,
2002Q4,94,30,.98,3,,,,,,,,,,,
2002Q4,95,26,.99,3.25,,,,,,,,,,,
2002Q4,96,29,1.02,3.25,,,,,,,,,,,
2003Q1,1,28,.99,3.25,,,,,,,,,,,
2003Q1,4,22,.98,3.25,,,,,,,,,,,
2003Q1,5,27,.99,3.25,,,,,,,,,,,
2003Q1,7,26,1,3,,,,,,,,,,,
2003Q1,11,35,1,2,,,,,,,,,,,
2003Q1,14,25,1,2.75,,,,,,,,,,,
2003Q1,16,26,.97,2.75,,,,,,,,,,,
2003Q1,17,30,,3.75,,,,,,,,,,,
2003Q1,19,24,1.03,3,,,,,,,,,,,
2003Q1,20,27,.97,3,,,,,,,,,,,
2003Q1,22,26,1.02,2.75,,,,,,,,,,,
2003Q1,26,35,1,2,,,,,,,,,,,
2003Q1,28,25.75,.96,3,,,,,,,,,,,
2003Q1,29,26,.98,2.9,,,,,,,,,,,
2003Q1,30,30,.97,3.25,,,,,,,,,,,
2003Q1,31,29,.98,3.25,,,,,,,,,,,
2003Q1,32,25.2,1.02,3.25,,,,,,,,,,,
2003Q1,36,24,.98,3.5,,,,,,,,,,,
2003Q1,37,26,1,2.75,,,,,,,,,,,
2003Q1,41,29,.95,3.25,,,,,,,,,,,
2003Q1,42,25.7,.98,3,,,,,,,,,,,
2003Q1,47,27,1,2.75,,,,,,,,,,,
2003Q1,48,28,1.01,3.25,,,,,,,,,,,
2003Q1,49,25,1,2.75,,,,,,,,,,,
2003Q1,52,23,1,2.75,,,,,,,,,,,
2003Q1,53,40,1,2.75,,,,,,,,,,,
2003Q1,54,30,.95,3.25,,,,,,,,,,,
2003Q1,56,25,1.02,3.25,,,,,,,,,,,
2003Q1,59,28,1,3,,,,,,,,,,,
2003Q1,60,25,.98,3.25,,,,,,,,,,,
2003Q1,61,30,.98,3.25,,,,,,,,,,,
2003Q1,63,22,.96,2.75,,,,,,,,,,,
2003Q1,64,31.5,.99,2.75,,,,,,,,,,,
2003Q1,66,25.2,1.03,2.75,,,,,,,,,,,
2003Q1,67,30,1,3,,,,,,,,,,,
2003Q1,68,,,3.25,,,,,,,,,,,
2003Q1,70,27,1,2.75,,,,,,,,,,,
2003Q1,71,26,1,3.25,,,,,,,,,,,
2003Q1,72,25,1,3.25,,,,,,,,,,,
2003Q1,73,,.95,3.25,,,,,,,,,,,
2003Q1,76,32,1.01,3.25,,,,,,,,,,,
2003Q1,80,27.97,.97,3,,,,,,,,,,,
2003Q1,84,,.95,3,,,,,,,,,,,
2003Q1,85,28.5,.97,3.25,,,,,,,,,,,
2003Q1,87,26,1,3,,,,,,,,,,,
2003Q1,89,30,1.02,2.8,,,,,,,,,,,
2003Q1,90,27.8,1.01,2.75,,,,,,,,,,,
2003Q1,91,25,.98,3.25,,,,,,,,,,,
2003Q1,93,26,.98,3,,,,,,,,,,,
2003Q1,94,30,1,3,,,,,,,,,,,
2003Q1,95,25,1,3.25,,,,,,,,,,,
2003Q1,96,31,1.05,3.25,,,,,,,,,,,
2003Q2,1,25,1,3.25,,,,,,,,,,,
2003Q2,4,20,.96,3.5,,,,,,,,,,,
2003Q2,5,25,.99,3.25,,,,,,,,,,,
2003Q2,7,25,1,3.25,,,,,,,,,,,
2003Q2,11,28,.97,2.5,,,,,,,,,,,
2003Q2,14,25,1,2.75,,,,,,,,,,,
2003Q2,16,26,1.02,2.75,,,,,,,,,,,
2003Q2,17,25,,4,,,,,,,,,,,
2003Q2,19,22,1.03,3,,,,,,,,,,,
2003Q2,20,26,.97,3,,,,,,,,,,,
2003Q2,22,26,1.05,2.75,,,,,,,,,,,
2003Q2,26,25,.97,2.5,,,,,,,,,,,
2003Q2,28,25.75,1.08,3,,,,,,,,,,,
2003Q2,29,25,1,2.9,,,,,,,,,,,
2003Q2,30,26,.99,3.25,,,,,,,,,,,
2003Q2,31,26,.98,3.25,,,,,,,,,,,
2003Q2,32,25,1,3.25,,,,,,,,,,,
2003Q2,36,24,.96,3.25,,,,,,,,,,,
2003Q2,37,26,1.04,2.75,,,,,,,,,,,
2003Q2,41,29,.95,3.25,,,,,,,,,,,
2003Q2,42,24.8,.97,3,,,,,,,,,,,
2003Q2,47,25,1.01,2.75,,,,,,,,,,,
2003Q2,48,28,1.02,3.25,,,,,,,,,,,
2003Q2,49,25,1.08,2.75,,,,,,,,,,,
2003Q2,52,21,1.05,2.75,,,,,,,,,,,
2003Q2,53,28,1,3,,,,,,,,,,,
2003Q2,54,25,1,3.5,,,,,,,,,,,
2003Q2,56,23,1.05,3.25,,,,,,,,,,,
2003Q2,59,24,1,3,,,,,,,,,,,
2003Q2,60,24,.99,3.5,,,,,,,,,,,
2003Q2,61,28,.97,3.25,,,,,,,,,,,
2003Q2,63,22,.96,2.75,,,,,,,,,,,
2003Q2,64,26.5,.99,2.75,,,,,,,,,,,
2003Q2,66,24.9,1.05,2.75,,,,,,,,,,,
2003Q2,67,28,1,3,,,,,,,,,,,
2003Q2,68,,,3.25,,,,,,,,,,,
2003Q2,70,27,1.03,2.75,,,,,,,,,,,
2003Q2,71,25,1,3.25,,,,,,,,,,,
2003Q2,72,25,1,3.25,,,,,,,,,,,
2003Q2,73,,.95,3,,,,,,,,,,,
2003Q2,76,30,1.07,3.5,,,,,,,,,,,
2003Q2,80,27.05,.97,3,,,,,,,,,,,
2003Q2,84,,.98,3,,,,,,,,,,,
2003Q2,85,26,.96,3.25,,,,,,,,,,,
2003Q2,87,25,1.05,3,,,,,,,,,,,
2003Q2,89,22,1.04,2.8,,,,,,,,,,,
2003Q2,90,27.3,.99,3.25,,,,,,,,,,,
2003Q2,91,24,.97,3.25,,,,,,,,,,,
2003Q2,93,26,1,3,,,,,,,,,,,
2003Q2,94,25,1.02,3,,,,,,,,,,,
2003Q2,95,25,1.02,3.25,,,,,,,,,,,
2003Q2,96,28,1.05,3.25,,,,,,,,,,,
2003Q3,1,25,1.02,3.25,,,,,,,,,,,
2003Q3,4,22,.92,3.75,,,,,,,,,,,
2003Q3,5,24,.97,3.5,,,,,,,,,,,
2003Q3,7,24,1,3.5,,,,,,,,,,,
2003Q3,11,15,.95,3,,,,,,,,,,,
2003Q3,14,25,1,3.25,,,,,,,,,,,
2003Q3,16,26,1,2.75,,,,,,,,,,,
2003Q3,17,25,,4.25,,,,,,,,,,,
2003Q3,19,22,1.05,3.25,,,,,,,,,,,
2003Q3,20,26,.95,3,,,,,,,,,,,
2003Q3,22,28,1.03,3,,,,,,,,,,,
2003Q3,26,18,.95,3,,,,,,,,,,,
2003Q3,28,25.75,1.1,3.13,,,,,,,,,,,
2003Q3,29,25,1,2.9,,,,,,,,,,,
2003Q3,30,23,1,3.25,,,,,,,,,,,
2003Q3,31,25,.98,3.25,,,,,,,,,,,
2003Q3,32,25.5,1,3.25,,,,,,,,,,,
2003Q3,36,25,.94,3.25,,,,,,,,,,,
2003Q3,37,27,1.07,3,,,,,,,,,,,
2003Q3,41,25,1,3.5,,,,,,,,,,,
2003Q3,42,24.1,.97,3,,,,,,,,,,,
2003Q3,47,24,1.01,2.75,,,,,,,,,,,
2003Q3,48,28,1.04,3.25,,,,,,,,,,,
2003Q3,49,25,1.01,3,,,,,,,,,,,
2003Q3,52,19,1.08,3,,,,,,,,,,,
2003Q3,53,25,1,3.25,,,,,,,,,,,
2003Q3,54,25,1.05,3.75,,,,,,,,,,,
2003Q3,56,23,1.05,3.25,,,,,,,,,,,
2003Q3,59,22,1.05,3,,,,,,,,,,,
2003Q3,60,23,1.02,3.75,,,,,,,,,,,
2003Q3,61,28,.95,3.5,,,,,,,,,,,
2003Q3,63,22,.97,2.75,,,,,,,,,,,
2003Q3,64,26.5,.99,2.75,,,,,,,,,,,
2003Q3,66,24.5,1.07,2.75,,,,,,,,,,,
2003Q3,67,26,.98,3.5,,,,,,,,,,,
2003Q3,68,,,3.5,,,,,,,,,,,
2003Q3,70,25,1.05,3,,,,,,,,,,,
2003Q3,71,25,1,3.25,,,,,,,,,,,
2003Q3,72,25,1,3.25,,,,,,,,,,,
2003Q3,73,,.9,3,,,,,,,,,,,
2003Q3,76,25,1.13,3.75,,,,,,,,,,,
2003Q3,80,25.01,.97,3,,,,,,,,,,,
2003Q3,84,,1,3.25,,,,,,,,,,,
2003Q3,85,24.1,.95,3.5,,,,,,,,,,,
2003Q3,87,24,1.05,3.25,,,,,,,,,,,
2003Q3,89,24,1.06,2.8,,,,,,,,,,,
2003Q3,90,26.3,.97,3.5,,,,,,,,,,,
2003Q3,91,24,.96,3.25,,,,,,,,,,,
2003Q3,93,26,1,3.25,,,,,,,,,,,
2003Q3,94,25,1.02,3.25,,,,,,,,,,,
2003Q3,95,23,1.05,3.5,,,,,,,,,,,
2003Q3,96,23,1,3.5,,,,,,,,,,,
2003Q4,1,26,1.03,3.5,,,,,,,,,,,
2003Q4,4,24,.92,4,,,,,,,,,,,
2003Q4,5,25,.97,3.75,,,,,,,,,,,
2003Q4,7,23,1,3.5,,,,,,,,,,,
2003Q4,11,18,.97,3.5,,,,,,,,,,,
2003Q4,14,25,1,3.25,,,,,,,,,,,
2003Q4,16,26,1,3,,,,,,,,,,,
2003Q4,17,25,,4.5,,,,,,,,,,,
2003Q4,19,20,1.05,3.5,,,,,,,,,,,
2003Q4,20,27,.93,3,,,,,,,,,,,
2003Q4,22,28,1.03,3.5,,,,,,,,,,,
2003Q4,26,23,.97,3.5,,,,,,,,,,,
2003Q4,28,25.75,1.12,3.25,,,,,,,,,,,
2003Q4,29,25,1.03,2.9,,,,,,,,,,,
2003Q4,30,25,1.02,3.5,,,,,,,,,,,
2003Q4,31,25,.98,3.25,,,,,,,,,,,
2003Q4,32,26.5,1,3.5,,,,,,,,,,,
2003Q4,36,26,.92,3.25,,,,,,,,,,,
2003Q4,37,28,1.07,3.25,,,,,,,,,,,
2003Q4,41,25,1,3.5,,,,,,,,,,,
2003Q4,42,23.5,.97,3,,,,,,,,,,,
2003Q4,47,24,1.02,3.25,,,,,,,,,,,
2003Q4,48,28,1.05,3.25,,,,,,,,,,,
2003Q4,49,25,1.12,3,,,,,,,,,,,
2003Q4,52,17,1.08,3.25,,,,,,,,,,,
2003Q4,53,24,1.02,3.25,,,,,,,,,,,
2003Q4,54,25,1.05,4,,,,,,,,,,,
2003Q4,56,25,1,3.75,,,,,,,,,,,
2003Q4,59,20,1.05,3.25,,,,,,,,,,,
2003Q4,60,23,1.05,4,,,,,,,,,,,
2003Q4,61,30,.95,3.75,,,,,,,,,,,
2003Q4,63,22,1,3,,,,,,,,,,,
2003Q4,64,26.5,.99,3,,,,,,,,,,,
2003Q4,66,24,1.1,2.75,,,,,,,,,,,
2003Q4,67,25,.98,3.75,,,,,,,,,,,
2003Q4,68,,,3.75,,,,,,,,,,,
2003Q4,70,25,1.05,3.25,,,,,,,,,,,
2003Q4,71,25,1,3.5,,,,,,,,,,,
2003Q4,72,25,1,3.5,,,,,,,,,,,
2003Q4,73,,.9,3.25,,,,,,,,,,,
2003Q4,76,20,1.15,3.75,,,,,,,,,,,
2003Q4,80,23.97,.97,3,,,,,,,,,,,
2003Q4,84,,1.02,3.5,,,,,,,,,,,
2003Q4,85,23.2,.93,3.75,,,,,,,,,,,
2003Q4,87,23,1.1,3.5,,,,,,,,,,,
2003Q4,89,25,1.1,3.5,,,,,,,,,,,
2003Q4,90,25,.96,3.75,,,,,,,,,,,
2003Q4,91,23,.95,3.5,,,,,,,,,,,
2003Q4,93,26,1.02,3.5,,,,,,,,,,,
2003Q4,94,25,1,3.25,,,,,,,,,,,
2003Q4,95,22,1.07,3.75,,,,,,,,,,,
2003Q4,96,19,.96,3.75,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2003Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2003,1,2,,,,10,30,35,20,5,,,,,
2003,3,1.6,.0286165457588194,.50147819,6.9006093,29.51343638,41.22086494,18.88966531,2.81033261,.13302684,.00196988,,,,
2003,4,1.7,,,,10,60,20,10,,,,,,
2003,5,1.7,,,,5,80,15,,,,,,,
2003,7,1.7,,,,,,,,,,,,,
2003,10,1.76295612,.937136191138688,2.52161031,9.03593265,18.92669087,25.82794615,22.96752448,13.30792917,5.02243261,1.45279757,,,,
2003,11,1.7,,,,20,60,20,,,,,,,
2003,14,1.8,,,,,70,30,,,,,,,
2003,15,1.7,,,,10,60,30,,,,,,,
2003,16,1.8,0,2,10,18,24,23,15,5,3,,,,
2003,17,2.1,,,5,15,30,40,10,,,,,,
2003,19,1.7,,,,,95,5,,,,,,,
2003,20,1.8,,,,10,80,10,,,,,,,
2003,22,1.7,0,0,5,30,40,20,5,0,0,,,,
2003,23,1.6,,,,20,50,20,10,,,,,,
2003,24,1.6,,,10,20,40,25,5,,,,,,
2003,26,1.7,,,10,17.5,45,17.5,10,,,,,,
2003,30,1.9,,,,,70,30,,,,,,,
2003,31,1.8,,,,20,50,30,,,,,,,
2003,32,1.9,,,5,15,40,30,10,,,,,,
2003,33,2,,,,,50,50,,,,,,,
2003,35,2.1,,,,,20,80,,,,,,,
2003,36,2.1,,,5,10,30,40,15,,,,,,
2003,37,1.8,,,,,70,30,,,,,,,
2003,39,1.9,,,,15,40,30,15,,,,,,
2003,41,1.7,,,,,85,15,,,,,,,
2003,42,1.8,,,,15,75,10,,,,,,,
2003,47,1.9,,,,,70,30,,,,,,,
2003,52,1.5,,,,10,60,30,,,,,,,
2003,53,1.8,,,,,60,40,,,,,,,
2003,54,1.7,,,,20,50,20,10,,,,,,
2003,56,1.8,,,5,20,50,20,5,,,,,,
2003,57,1.7,,,,,,,,,,,,,
2003,59,1.6,0,0,10,15,55,15,5,0,0,,,,
2003,60,1.8,,,5,15,40,25,15,,,,,,
2003,61,1.8,,,,20,40,30,10,,,,,,
2003,63,1.7,,,,5,45,35,15,,,,,,
2003,67,2.3,,,,5,20,40,25,5,5,,,,
2003,68,1.8,1,1,4,15,39,25,10,4,1,,,,
2003,70,1.9,,,,10,50,40,,,,,,,
2003,71,1.7,,,6,25,44,20,5,,,,,,
2003,72,2,,,5,25,30,30,8,2,,,,,
2003,73,1.8,,,,5,70,25,,,,,,,
2003,76,1.7,,,10,20,40,20,10,,,,,,
2003,80,1.8,0,0,.3996004,13.08691309,54.74525475,29.77022977,1.998002,,,,,,
2003,84,2.1,0,0,0,2,34,42,20,2,0,,,,
2003,85,2.2,,,,10,30,50,10,,,,,,
2003,87,1.6,,,5,20,45,25,5,,,,,,
2003,89,2,,,,,35,50,15,,,,,,
2003,90,2.1,,,,,5,90,5,,,,,,
2003,91,2.3,,,0,.3996004,15.48451548,58.84115884,24.27572428,.999001,0,,,,
2003,92,2,.00316845741941613,.06554855,1.32156043,10.11610478,30.56552455,36.73914674,17.59160838,3.33734982,.2599883,,,,
2003,93,1.7,,,,5,85,10,,,,,,,
2003,94,2,,,,10,25,30,25,10,,,,,
2003,95,1.8,0,0,5,28,38,22,7,0,0,,,,
2003,96,2.1,,,2,18,30,35,10,5,,,,,
2003Dec,1,1.8,,,5,25,30,20,15,5,,,,,
2003Dec,3,1.7,.920806374276784,.97564098,8.60764684,28.5288093,37.5947779,19.73981467,4.10984087,.33591929,.01078301,,,,
2003Dec,4,1.7,,,,10,60,20,10,,,,,,
2003Dec,5,1.8,,,,10,85,5,,,,,,,
2003Dec,7,1.7,,,,,,,,,,,,,
2003Dec,10,1.65713259,.813174241090098,3.3282218,10.95132754,20.94931455,26.11058152,21.20686357,11.22234724,3.86764333,1.00674615,,,,
2003Dec,11,1.6,,,,30,60,10,,,,,,,
2003Dec,14,1.5,,,40,40,20,,,,,,,,
2003Dec,15,1.7,,,,15,55,20,10,,,,,,
2003Dec,16,1.7,0,2,10,21,24,20,15,5,3,,,,
2003Dec,17,1.7,,,,,,,,,,,,,
2003Dec,19,1.6,,,,25,75,,,,,,,,
2003Dec,20,1.5,,,,10,70,20,,,,,,,
2003Dec,22,1.5,0,0,5,35,40,15,5,0,0,,,,
2003Dec,23,1.4,,,20,30,30,20,,,,,,,
2003Dec,24,1.3,,5,15,35,30,10,5,,,,,,
2003Dec,26,1.7,,5,10,20,30,20,10,5,,,,,
2003Dec,30,,,,,,,,,,,,,,
2003Dec,31,1.8,,,,20,50,30,,,,,,,
2003Dec,32,1.9,,5,10,15,30,25,10,5,,,,,
2003Dec,33,2,,,,,50,50,,,,,,,
2003Dec,35,2.2,,,,,10,90,,,,,,,
2003Dec,36,1.9,,,5,20,40,30,5,,,,,,
2003Dec,37,1.8,,,,,60,40,,,,,,,
2003Dec,39,1.9,,,,15,40,30,15,,,,,,
2003Dec,41,1.8,,,,,,,,,,,,,
2003Dec,42,1.7,,,,20,60,20,,,,,,,
2003Dec,47,1.7,,,,,80,20,,,,,,,
2003Dec,52,1.2,,5,15,30,30,15,5,,,,,,
2003Dec,53,1.8,,,,,80,20,,,,,,,
2003Dec,54,1.4,,,10,40,40,10,,,,,,,
2003Dec,56,1.8,,,,20,40,30,10,,,,,,
2003Dec,57,1.8,,,,,,,,,,,,,
2003Dec,59,1.5,0,0,10,20,55,10,5,0,0,,,,
2003Dec,60,1.8,,,5,17.5,35,27.5,15,,,,,,
2003Dec,61,2,,,,20,40,40,,,,,,,
2003Dec,63,1.5,,,,,,,,,,,,,
2003Dec,67,2.4,,,,5,25,30,25,10,5,,,,
2003Dec,68,,,,,,,,,,,,,,
2003Dec,70,1.8,,,,30,50,20,,,,,,,
2003Dec,71,1.6,,5,10,20,35,20,6,4,,,,,
2003Dec,72,1.7,1,6,12,17,25,17,12,8,2,,,,
2003Dec,73,1.6,,,,,,,,,,,,,
2003Dec,76,1.5,,2,10,30,37.5,15,5,.5,,,,,
2003Dec,80,1.6,,,,,,,,,,,,,
2003Dec,84,1.8,0,0,5,27,37,23,5,3,0,,,,
2003Dec,85,2.3,,,,10,30,50,10,,,,,,
2003Dec,87,1.5,,,15,35,35,15,,,,,,,
2003Dec,89,2.2,,,,,35,50,15,,,,,,
2003Dec,90,2.1,,,,,10,90,,,,,,,
2003Dec,91,2.5,,,.0999001,2.0979021,13.58641359,34.46553447,34.06593407,13.58641359,2.0979021,,,,
2003Dec,92,2.1,.135002075093379,.62295203,3.56604047,11.5422194,22.89013006,27.83505258,20.7577341,9.49072708,3.16014221,,,,
2003Dec,93,1.7,,,,5,85,10,,,,,,,
2003Dec,94,1.8,,,10,25,30,25,10,,,,,,
2003Dec,95,1.7,1,3,13,27,26,18,9,2,1,,,,
2003Dec,96,2.2,,,2,18,30,35,10,5,,,,,
2004,1,2,,,10,15,30,25,15,5,,,,,
2004,3,1.7,.297981858825014,1.56305417,8.70394788,23.2811318,32.30776857,23.2811318,8.70394788,1.68413246,.17690357,,,,
2004,4,1.8,,,,,60,40,,,,,,,
2004,5,1.9,,,,,80,20,,,,,,,
2004,7,1.5,,,,,,,,,,,,,
2004,10,1.73614548,1.03102540594189,2.71028694,9.50419928,19.45515093,25.9462921,22.54897543,12.76863643,4.70930702,1.32612646,,,,
2004,11,1.7,,,,20,60,20,,,,,,,
2004,14,1.4,,,25,50,25,,,,,,,,
2004,15,1.7,,,10,10,40,30,10,,,,,,
2004,16,1.8,0,2,12,19,23,21,15,5,3,,,,
2004,17,1.5,,5,10,20,30,20,10,5,,,,,
2004,19,1.7,,,,,95,5,,,,,,,
2004,20,1.8,,,,10,70,20,,,,,,,
2004,22,1.7,0,0,5,25,45,20,5,0,0,,,,
2004,23,1.8,,,10,20,40,20,10,,,,,,
2004,24,1.4,,,15,30,40,15,,,,,,,
2004,26,1.7,,2.5,10,17.5,40,17.5,10,2.5,,,,,
2004,30,1.9,,,,,70,30,,,,,,,
2004,31,1.7,,,,25,50,25,,,,,,,
2004,32,1.9,,5,10,15,30,25,10,5,,,,,
2004,33,2,,,,10,40,40,10,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,1.8,,,5,20,40,20,10,5,,,,,
2004,37,2,,,,,50,50,,,,,,,
2004,39,1.7,,,5,20,45,20,10,,,,,,
2004,41,1.8,,,,,80,20,,,,,,,
2004,42,1.6,,,,10,80,10,,,,,,,
2004,47,,,,,,,,,,,,,,
2004,52,1.7,,,,10,50,30,10,,,,,,
2004,53,1.9,,,,,50,50,,,,,,,
2004,54,1.4,,,10,40,30,20,,,,,,,
2004,56,2,,,5,20,30,40,5,,,,,,
2004,57,2.2,,,,,,,,,,,,,
2004,59,1.7,2.5,2.5,5,25,55,10,0,0,0,,,,
2004,60,1.7,,5,10,20,30,20,10,5,,,,,
2004,61,2.1,,,,20,40,40,,,,,,,
2004,63,1.7,,,5,15,50,25,5,,,,,,
2004,67,2.5,,,,5,10,25,30,20,10,,,,
2004,68,1.5,1,3,10,25,39,15,4,2,1,,,,
2004,70,1.9,,,,20,60,20,,,,,,,
2004,71,1.4,,7,13,25,30,15,7,3,,,,,
2004,72,1.6,5,6,10,17,20,17,12,8,5,,,,
2004,73,1.5,,,,10,80,10,,,,,,,
2004,76,1.5,,1.25,15,25,35,15,7.5,1.25,,,,,
2004,80,1.3,.3996003996004,4.1958042,19.78021978,37.46253746,28.47152847,8.69130869,.999001,,,,,,
2004,84,2,0,0,2,13,35,35,13,2,0,,,,
2004,85,2,,,,5,30,50,15,,,,,,
2004,87,1.8,,,5,25,40,25,5,,,,,,
2004,89,1.8,,,,20,40,30,10,,,,,,
2004,90,1.8,,,,,80,20,,,,,,,
2004,91,2.1,,,.7,8.4,32.1,40.1,16.4,2.2,.1,,,,
2004,92,1.8,1.22250112505625,2.78359918,9.0239512,17.82509125,24.12170609,22.36441822,14.20681034,6.18180909,2.27011351,,,,
2004,93,1.8,,,,5,75,20,,,,,,,
2004,94,2.2,,,,10,25,30,25,10,,,,,
2004,95,1.6,0,3,13,28,31,19,6,0,0,,,,
2004,96,2,,,2,25,28,30,10,5,,,,,
2004Dec,1,2.2,,,5,15,20,25,20,15,,,,,
2004Dec,3,1.7,1.99126204984618,2.78646509,10.49157029,21.85040729,27.90150189,21.85040729,10.49157029,3.08630348,.62096799,,,,
2004Dec,4,1.8,,,,,60,40,,,,,,,
2004Dec,5,1.9,,,,,80,20,,,,,,,
2004Dec,7,1.5,,,,,,,,,,,,,
2004Dec,10,1.80221104,.383042512515963,2.26368636,8.37296679,18.13837482,25.59872088,23.54204037,14.10749045,5.50656113,1.65698495,,,,
2004Dec,11,1.8,,,,20,70,10,,,,,,,
2004Dec,14,1.5,,10,20,30,30,10,,,,,,,
2004Dec,15,1.7,,,,10,50,30,10,,,,,,
2004Dec,16,1.8,0,3,12,17,20,19,16,10,3,,,,
2004Dec,17,1.4,,,,,,,,,,,,,
2004Dec,19,1.8,,,,,80,20,,,,,,,
2004Dec,20,1.9,,,,10,60,30,,,,,,,
2004Dec,22,1.8,0,0,5,20,50,20,5,0,0,,,,
2004Dec,23,2.1,,,5,10,20,40,20,5,,,,,
2004Dec,24,1.6,,,5,30,50,10,5,,,,,,
2004Dec,26,1.8,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,
2004Dec,30,,,,,,,,,,,,,,
2004Dec,31,1.7,,,,25,50,25,,,,,,,
2004Dec,32,1.9,,5,10,15,30,25,10,5,,,,,
2004Dec,33,2,,,,10,40,40,10,,,,,,
2004Dec,35,,,,,,,,,,,,,,
2004Dec,36,1.7,,,10,20,35,25,10,,,,,,
2004Dec,37,2.2,,,,,20,80,,,,,,,
2004Dec,39,1.8,,,,25,45,20,10,,,,,,
2004Dec,41,1.8,,,,,,,,,,,,,
2004Dec,42,1.5,,,,40,55,5,,,,,,,
2004Dec,47,,,,,,,,,,,,,,
2004Dec,52,1.7,,5,10,15,40,15,10,5,,,,,
2004Dec,53,2,,,,,50,50,,,,,,,
2004Dec,54,1.6,,,10,30,50,10,,,,,,,
2004Dec,56,2.2,,,,10,35,35,20,,,,,,
2004Dec,57,2.4,,,,,,,,,,,,,
2004Dec,59,1.9,,0,10,15,55,15,5,0,,,,,
2004Dec,60,1.7,,5,10,22.5,25,22.5,10,5,,,,,
2004Dec,61,2,,,,20,40,40,,,,,,,
2004Dec,63,1.7,,,,,,,,,,,,,
2004Dec,67,2.5,,,,,,,,,,,,,
2004Dec,68,,,,,,,,,,,,,,
2004Dec,70,2.1,,,,,40,60,,,,,,,
2004Dec,71,1.3,,8,15,20,25,20,7,5,0,,,,
2004Dec,72,1.5,7,7,10,16,17,15,12,8,8,,,,
2004Dec,73,1.2,,,,,,,,,,,,,
2004Dec,76,1.5,.25,1,10,25,35,20,7.5,1,.25,,,,
2004Dec,80,1.4,,,,,,,,,,,,,
2004Dec,84,2,0,0,5,13,32,35,10,4,1,,,,
2004Dec,85,,,,,,,,,,,,,,
2004Dec,87,1.8,,,5,25,40,25,5,,,,,,
2004Dec,89,1.7,,,,20,40,30,10,,,,,,
2004Dec,90,1.7,,,,,85,15,,,,,,,
2004Dec,91,2.1,,,.3003003,6.40640641,33.43343343,44.04404404,14.61461461,1.2012012,0,,,,
2004Dec,92,1.9,1.73811261887381,3.04085959,8.54689453,15.59944401,21.07418926,21.07418926,15.59944401,8.54691453,4.7799522,,,,
2004Dec,93,1.8,,,,5,75,20,,,,,,,
2004Dec,94,2.5,,,,,10,25,30,25,10,,,,
2004Dec,95,1.6,0,3,15,23,27,19,8,5,0,,,,
2004Dec,96,2,,,2,25,30,28,10,5,,,,,
2007,1,2,,5,10,15,20,20,15,10,5,,,,
2007,3,1.9,.0967671235597156,3.36651274,9.20079361,16.29518486,21.36146009,20.72849108,14.88903946,7.91579623,4.25145987,,,,
2007,4,1.8,,,,,60,40,,,,,,,
2007,5,2,,,,10,80,10,,,,,,,
2007,7,,,,,,,,,,,,,,
2007,10,2,1.35695429467577,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2007,11,1.8,,,,20,70,10,,,,,,,
2007,14,1.5,,,,,,,,,,,,,
2007,15,1.8,,5,10,30,45,5,5,,,,,,
2007,16,2.3,5,7,9,11,15,18,14,12,9,,,,
2007,17,1.5,,,,,,,,,,,,,
2007,19,2,,,,,50,50,,,,,,,
2007,20,2,,,,10,50,40,,,,,,,
2007,22,1.7,0,0,10,30,30,20,10,0,0,,,,
2007,23,2,,,5,10,20,30,20,10,5,,,,
2007,24,1.8,,,,,,,,,,,,,
2007,26,1.8,2.5,5,12.5,20,20,20,12.5,5,2.5,,,,
2007,30,,,,,,,,,,,,,,
2007,31,2,,,,10,30,40,20,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,2,,,,20,30,30,20,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.4,,,5,15,20,25,20,10,5,,,,
2007,37,2,,,,,50,50,,,,,,,
2007,39,1.7,,,10,20,40,20,10,,,,,,
2007,41,1.8,,,,,,,,,,,,,
2007,42,1.5,,,,45,55,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,52,2,,2.5,10,15,30,25,10,5,2.5,,,,
2007,53,1.6,,,,,80,20,,,,,,,
2007,54,1.7,,,20,30,30,20,,,,,,,
2007,56,2,,,,10,35,40,15,,,,,,
2007,57,2.3,,,,,,,,,,,,,
2007,59,1.9,,5,15,20,40,20,,,,,,,
2007,60,2.2,,,10,15,25,25,15,10,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,1.8,,,,,,,,,,,,,
2007,67,2,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,1.8,,,,,,,,,,,,,
2007,71,1.9,2,5,12,17,25,17,12,6,4,,,,
2007,72,1.6,7,7,10,15,18,15,12,8,8,,,,
2007,73,,,,,,,,,,,,,,
2007,76,2,,1.5,5,10,25,30,20,7.5,1,,,,
2007,80,1.6,,,,,,,,,,,,,
2007,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2007,85,2,,,,,,,,,,,,,
2007,87,1.8,,,5,25,40,25,5,,,,,,
2007,89,1.8,,,5,5,40,25,10,10,5,,,,
2007,90,1.8,,,,,80,20,,,,,,,
2007,91,2,,,1.3,12,36.7,36.7,12,1.3,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,2.4,,,,,10,50,40,,,,,,
2007,94,2.5,,,,,10,25,30,25,10,,,,
2007,95,1.6,4,7,13,20,24,18,10,4,0,,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2003,1,1.3,,10,25,30,25,10,,,,,,,
2003,3,1.6,.48925674,2.27475107,11.16902049,26.19634432,31.88718566,20.1544165,6.60658187,1.12008863,.09786378,.00449093,,,
2003,4,1.5,,,10,40,50,,,,,,,,
2003,5,1.5,,,15,35,45,5,,,,,,,
2003,7,1.5,,,,,,,,,,,,,
2003,10,1.28632504,.50461881,3.30971167,18.17213713,37.00594503,30.02302573,9.68837113,1.23371295,.06129449,.00117445,.00001,,,
2003,11,.7,,30,50,20,,,,,,,,,
2003,14,1.4,,,20,50,30,,,,,,,,
2003,15,2,,,,15,35,45,5,,,,,,
2003,16,1.3,3,10,24,25,19,10,5,3,1,0,,,
2003,17,2.2,,,10,20,25,30,10,5,,,,,
2003,19,1.5,,,,50,50,,,,,,,,
2003,20,1.2,,,10,80,10,,,,,,,,
2003,22,1.2,0,5,20,40,30,5,,,,,,,
2003,23,1.2,5,10,10,40,20,10,5,,,,,,
2003,24,1.1,,5,30,45,15,5,,,,,,,
2003,26,.7,,30,40,30,,,,,,,,,
2003,30,1.4,,,20,80,,,,,,,,,
2003,31,1.4,,5,15,50,30,,,,,,,,
2003,32,1.5,,5,15,30,35,10,5,,,,,,
2003,33,1.5,,,,50,50,,,,,,,,
2003,35,1.5,,,,50,50,,,,,,,,
2003,36,1.6,,,15,35,40,10,,,,,,,
2003,37,1.5,,,,60,40,,,,,,,,
2003,39,1.1,,15,25,35,20,5,,,,,,,
2003,41,1.5,,,,35,65,,,,,,,,
2003,42,1.2,,,20,70,10,,,,,,,,
2003,47,1.2,,,20,80,,,,,,,,,
2003,52,1.2,5,15,30,40,10,,,,,,,,
2003,53,1.5,,,,50,50,,,,,,,,
2003,54,1.4,,,,60,40,,,,,,,,
2003,56,1.5,,,10,40,40,10,,,,,,,
2003,57,1.6,,,,,,,,,,,,,
2003,59,1.4,5,10,15,55,15,,,,,,,,
2003,60,1.6,,,10,25,40,20,5,,,,,,
2003,61,1.5,,,15,40,40,5,,,,,,,
2003,63,.7,,10,50,30,10,,,,,,,,
2003,67,1.5,,10,20,25,30,10,5,,,,,,
2003,68,1.5,1,3,12,23,24,17,10,8,1,1,,,
2003,70,1.2,,,30,50,20,,,,,,,,
2003,71,1.2,3,8,18,30,18,10,7,4,2,0,,,
2003,72,1.8,,6,13,17,25,21,12,5,1,,,,
2003,73,2,,,,5,45,45,5,,,,,,
2003,76,1.6,,5,15,25,35,15,5,,,,,,
2003,80,1.4,5.40540541,9.20920921,16.31631632,21.32132132,20.72072072,14.91491491,7.90790791,3.1031031,.9009009,.2002002,,,
2003,84,1.4,2,7,15,40,28,7,1,0,0,,,,
2003,85,1.3,,,35,40,25,,,,,,,,
2003,87,1.4,,5,35,40,15,5,,,,,,,
2003,89,1.4,,,5,50,40,5,,,,,,,
2003,90,1.5,,,,10,90,,,,,,,,
2003,91,1.7,,.4,5.6,26.8,41.9,21.5,3.6,.2,,,,,
2003,92,1.81,1.29050613,2.83377935,8.99698192,17.55999168,23.73326453,22.214222,14.3999032,6.46338097,2.00795622,.500014,,,
2003,93,1.5,,,,50,50,,,,,,,,
2003,94,1.5,,,10,25,30,25,10,,,,,,
2003,95,1.4,0,10,16,29,22,15,6,2,0,0,,,
2003,96,1.1,,15,30,45,10,,,,,,,,
2003Q3,1,1.4,,5,25,30,30,10,,,,,,,
2003Q3,3,1.6,.85484823,2.98791558,12.02276216,25.00918258,29.61237149,19.96402883,7.65846469,1.66916599,.20626173,.01499871,,,
2003Q3,4,1.6,,,10,40,50,,,,,,,,
2003Q3,5,1.8,,,10,35,50,5,,,,,,,
2003Q3,7,1.6,,,,,,,,,,,,,
2003Q3,10,1.86018769,.00994926,.1648625,2.56570643,15.1283106,35.30438713,32.81131187,12.13747987,1.77435468,.10138106,.00225661,,,
2003Q3,11,.6,,30,60,10,,,,,,,,,
2003Q3,14,1.5,,,10,40,40,10,,,,,,,
2003Q3,15,2.25,,,,5,20,45,25,5,,,,,
2003Q3,16,1.2,4,11,21,22,18,11,6,4,2,1,,,
2003Q3,17,3,,,,,,,,,,,,,
2003Q3,19,1.5,,,,50,50,,,,,,,,
2003Q3,20,1.5,,,,30,50,20,,,,,,,
2003Q3,22,1.1,0,5,20,40,30,5,,,,,,,
2003Q3,23,1.2,5,10,10,40,20,10,5,,,,,,
2003Q3,24,1.6,,5,10,20,40,20,5,,,,,,
2003Q3,26,.6,15,20,30,20,15,,,,,,,,
2003Q3,30,,,,,,,,,,,,,,
2003Q3,31,1.4,,,20,60,20,,,,,,,,
2003Q3,32,1.5,,5,15,30,35,10,5,,,,,,
2003Q3,33,1.8,,,,10,80,10,,,,,,,
2003Q3,35,1.6,,,,30,70,,,,,,,,
2003Q3,36,1.8,,,15,35,40,10,,,,,,,
2003Q3,37,1.8,,,,35,65,,,,,,,,
2003Q3,39,1.1,,15,25,35,20,5,,,,,,,
2003Q3,41,1.5,,,,,,,,,,,,,
2003Q3,42,1.1,,,20,70,10,,,,,,,,
2003Q3,47,1.3,,,20,80,,,,,,,,,
2003Q3,52,1.3,,5,30,40,20,5,,,,,,,
2003Q3,53,1.4,,,,50,50,,,,,,,,
2003Q3,54,1.4,,,,60,40,,,,,,,,
2003Q3,56,1.5,,,5,45,45,5,,,,,,,
2003Q3,57,1.7,,,,,,,,,,,,,
2003Q3,59,1.4,,,25,60,15,,,,,,,,
2003Q3,60,1.7,,,10,20,40,20,10,,,,,,
2003Q3,61,1.5,,,10,40,40,10,,,,,,,
2003Q3,63,,,,,,,,,,,,,,
2003Q3,67,1.7,,5,10,25,25,15,15,5,,,,,
2003Q3,68,1.6,1,3,12,23,24,17,10,8,1,1,,,
2003Q3,70,1.1,,,30,40,30,,,,,,,,
2003Q3,71,1.6,1,3,20,50,20,5,1,0,0,0,,,
2003Q3,72,1.9,1,5,12,20,25,20,10,6,1,,,,
2003Q3,73,,,,,,,,,,,,,,
2003Q3,76,1.7,,5,10,22.5,32.5,20,7.5,2.5,,,,,
2003Q3,80,1.4,,,,,,,,,,,,,
2003Q3,84,,,,,,,,,,,,,,
2003Q3,85,1.2,,,35,40,25,,,,,,,,
2003Q3,87,1.6,,,15,30,35,15,5,,,,,,
2003Q3,89,1.7,,,5,15,40,25,15,,,,,,
2003Q3,90,1.6,,,,10,90,,,,,,,,
2003Q3,91,2,1.37566138,3.7037037,8.99470899,16.50793651,16.50793651,22.32804233,16.50793651,8.99470899,3.7037037,1.37566138,,,
2003Q3,92,1.85,1.99120026,3.36639901,9.20046399,16.29461116,21.36125916,20.72767817,14.88855334,7.91556253,3.11430657,1.1399658,,,
2003Q3,93,1.8,,,,,75,25,,,,,,,
2003Q3,94,1.7,,,10,25,30,25,10,,,,,,
2003Q3,95,1.5,2,9,15,22,23,15,10,4,0,0,,,
2003Q3,96,1.2,5,15,30,35,15,,,,,,,,
2004,1,2.1,,,10,15,25,30,15,5,,,,,
2004,3,2.1,.17026858,.75053779,4.09981682,12.63493627,23.86065665,27.63003062,19.62181501,8.5427407,2.2781449,.41105266,,,
2004,4,2.5,,,,,15,35,45,5,,,,,
2004,5,2.2,,,10,30,50,10,,,,,,,
2004,7,3,,,,,,,,,,,,,
2004,10,2.27777976,.00026149,.00838894,.28431438,3.66521321,18.53748151,37.15985089,29.67760847,9.42668143,1.1813527,.05884698,,,
2004,11,2.3,,,,,10,60,30,,,,,,
2004,14,2.2,,,,10,20,50,20,,,,,,
2004,15,2.5,,,,10,20,30,35,5,,,,,
2004,16,2,4,5,9,17,24,25,10,5,1,0,,,
2004,17,2.5,,,5,10,15,25,30,10,5,,,,
2004,19,2.5,,,,,,40,60,,,,,,
2004,20,2.5,,,,,10,40,50,,,,,,
2004,22,2,0,5,10,20,25,30,10,,,,,,
2004,23,2.3,,,5,10,20,30,20,10,5,,,,
2004,24,2.5,,,5,10,10,20,25,20,10,,,,
2004,26,2.3,,,,15,20,30,20,15,,,,,
2004,30,2.4,,,,,30,70,,,,,,,
2004,31,2.4,,,,10,30,40,20,,,,,,
2004,32,2.3,,,5,15,20,35,20,5,,,,,
2004,33,2,,,,10,40,40,10,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,2.2,,,5,15,30,40,10,,,,,,
2004,37,2.5,,,,,60,40,,,,,,,
2004,39,2.1,,5,10,30,35,10,5,5,,,,,
2004,41,2.4,,,,,20,60,20,,,,,,
2004,42,2.3,,,,,20,70,10,,,,,,
2004,47,,,,,,,,,,,,,,
2004,52,2.2,,5,10,20,25,25,10,5,,,,,
2004,53,2.3,,,,,40,60,,,,,,,
2004,54,2.6,,,,,20,40,40,,,,,,
2004,56,2.2,,,,20,30,35,15,,,,,,
2004,57,2.4,,,,,,,,,,,,,
2004,59,2.4,,,,5,25,50,20,0,,,,,
2004,60,2.3,,,5,10,20,30,20,10,5,,,,
2004,61,2.8,,,,5,20,40,30,5,,,,,
2004,63,2.3,,,,,10,45,35,10,,,,,
2004,67,2,,5,10,15,25,25,15,5,,,,,
2004,68,2.5,1,3,5,8,12,23,24,17,5,2,,,
2004,70,2,,,,20,30,40,10,,,,,,
2004,71,2.2,2,6,10,15,18,18,15,9,5,2,,,
2004,72,2.7,1,1,3,6,12,17,23,17,15,5,,,
2004,73,2.4,,,,,20,70,10,,,,,,
2004,76,2.2,,1,4,10,20,30,20,10,4,1,,,
2004,80,2.2,3.6,4.5,7.8,11.6,14.6,15.8,14.6,11.6,7.8,8.1,,,
2004,84,2.4,0,1,3,10,18,30,27,10,1,0,,,
2004,85,2,,,,10,30,40,20,,,,,,
2004,87,2.3,,,5,15,30,35,10,5,,,,,
2004,89,2.4,,,5,15,25,30,20,5,,,,,
2004,90,2.4,,,,,5,80,15,,,,,,
2004,91,2.5,.1002004,.501002,2.40480962,7.51503006,16.03206413,23.44689379,23.44689379,16.03206413,7.51503006,3.00601202,,,
2004,92,2.17,6.05695097,4.24916352,7.91005762,10.89910382,13.23726173,14.17134492,13.37155931,11.12149981,8.15325324,10.82980506,,,
2004,93,2,,,,5,45,45,5,,,,,,
2004,94,2,,,10,25,30,25,10,,,,,,
2004,95,2.3,0,2,5,11,17,28,20,13,4,0,,,
2004,96,1.8,,5,13,25,32,20,5,,,,,,
2004Q3,1,2,,,5,15,25,25,20,10,,,,,
2004Q3,3,2.2,.26175459,.89037294,4.07331747,11.27673668,20.76916538,25.45730585,20.76916538,11.27673668,4.07331747,1.15212754,,,
2004Q3,4,2.6,,,,,15,35,45,5,,,,,
2004Q3,5,2.2,,,10,15,15,45,15,,,,,,
2004Q3,7,3.2,,,,,,,,,,,,,
2004Q3,10,2.46332119,.00004189,.00179964,.08657263,1.5840703,11.32220612,31.96647842,35.91542636,16.07246023,2.84787082,.2030736,,,
2004Q3,11,2.5,,,,,,40,60,,,,,,
2004Q3,14,2.5,,,,,20,30,40,10,,,,,
2004Q3,15,2.5,,,,10,20,30,25,15,,,,,
2004Q3,16,1.8,5,12,14,17,19,16,8,5,3,1,,,
2004Q3,17,2.5,,,,,,,,,,,,,
2004Q3,19,2.5,,,,,,40,60,,,,,,
2004Q3,20,2.6,,,,,,30,60,10,,,,,
2004Q3,22,2,0,0,5,10,25,40,15,5,,,,,
2004Q3,23,2.3,,,5,10,20,30,20,10,5,,,,
2004Q3,24,2.3,,,5,10,15,30,25,10,5,,,,
2004Q3,26,2.5,,,,10,15,25,25,15,10,,,,
2004Q3,30,,,,,,,,,,,,,,
2004Q3,31,2.5,,,5,15,25,35,20,,,,,,
2004Q3,32,2.5,,,5,10,15,25,30,10,5,,,,
2004Q3,33,2.2,,,,10,10,50,20,10,,,,,
2004Q3,35,,,,,,,,,,,,,,
2004Q3,36,2,,,5,15,30,40,10,,,,,,
2004Q3,37,2.6,,,,,,45,55,,,,,,
2004Q3,39,2.2,,,,10,20,40,20,10,,,,,
2004Q3,41,2.5,,,,,,,,,,,,,
2004Q3,42,2.4,,,,,25,70,5,,,,,,
2004Q3,47,,,,,,,,,,,,,,
2004Q3,52,2.2,,5,10,20,25,25,10,5,,,,,
2004Q3,53,2.4,,,,,,70,30,,,,,,
2004Q3,54,2.6,,,,,20,40,40,,,,,,
2004Q3,56,2.2,,,,20,30,35,15,,,,,,
2004Q3,57,2.5,,,,,,,,,,,,,
2004Q3,59,2.7,,,,,5,25,50,20,,,,,
2004Q3,60,2.3,,,5,10,20,30,20,10,5,,,,
2004Q3,61,2.8,,,,,10,35,45,10,,,,,
2004Q3,63,,,,,,,,,,,,,,
2004Q3,67,2,,,,,,,,,,,,,
2004Q3,68,2.7,1,3,5,8,12,22,25,17,5,2,,,
2004Q3,70,2.3,,,,,30,40,30,,,,,,
2004Q3,71,2,2,6,10,15,18,18,15,9,5,2,,,
2004Q3,72,2.9,2,2,3,5,10,18,20,18,12,10,,,
2004Q3,73,,,,,,,,,,,,,,
2004Q3,76,2.3,,1.25,5,10,20,27.5,20,10,5,1.25,,,
2004Q3,80,2.3,,,,,,,,,,,,,
2004Q3,84,,,,,,,,,,,,,,
2004Q3,85,,,,,,,,,,,,,,
2004Q3,87,2.3,,,,15,25,35,20,5,,,,,
2004Q3,89,2.4,,,5,5,15,30,25,15,5,,,,
2004Q3,90,2.4,,,,,5,80,15,,,,,,
2004Q3,91,2.3,0,.1001001,1.4014014,7.60760761,21.72172172,32.23223223,24.82482482,9.90990991,2.002002,.2002002,,,
2004Q3,92,2.21,19.76708952,4.55050477,6.40208809,7.05141731,7.48533684,7.65894465,7.55183983,7.17732298,6.57429584,25.78116015,,,
2004Q3,93,2,,,,5,45,45,5,,,,,,
2004Q3,94,1.8,,,10,25,30,25,10,,,,,,
2004Q3,95,2.3,2,5,9,11,14,16,19,15,9,0,,,
2004Q3,96,2,,5,10,20,35,25,5,,,,,,
2007,1,2.4,,5,10,12,18,20,20,10,5,,,,
2007,3,2.4,.4512464,1.06176218,3.84476621,9.20079361,16.29518486,21.36146009,20.72849108,14.88903946,7.91579623,4.25145987,,,
2007,4,2.3,,,,,5,75,20,,,,,,
2007,5,2.5,,,,,15,40,45,,,,,,
2007,7,,,,,,,,,,,,,,
2007,10,2.4,.00008,.00308917,.13182812,2.14000948,13.59051977,34.134474,34.13447405,13.59051977,2.14000948,.13499672,,,
2007,11,2.5,,,,,,40,60,,,,,,
2007,14,3,,,,,,,,,,,,,
2007,15,2.5,,,5,10,10,35,25,10,5,,,,
2007,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2007,17,3,,,,,,,,,,,,,
2007,19,2.5,,,,,,40,60,,,,,,
2007,20,2.5,,,,,,40,60,,,,,,
2007,22,2.7,0,0,5,5,15,25,30,15,5,,,,
2007,23,2,,,10,15,25,25,15,10,,,,,
2007,24,2.4,,,,5,10,40,30,10,5,,,,
2007,26,2.5,,5,10,10,15,20,20,10,10,,,,
2007,30,,,,,,,,,,,,,,
2007,31,2.5,,,,,25,50,25,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,2.5,,,,,20,30,30,20,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.5,,,5,10,15,25,30,10,5,,,,
2007,37,2.5,,,,,,50,50,,,,,,
2007,39,2.1,,,5,15,25,25,15,10,5,,,,
2007,41,2.8,,,,,,,,,,,,,
2007,42,2.5,,,,,,45,55,,,,,,
2007,47,,,,,,,,,,,,,,
2007,52,2.5,,5,15,15,15,20,15,10,5,,,,
2007,53,2,,,,,30,70,,,,,,,
2007,54,2.5,,,,,10,40,40,10,,,,,
2007,56,2.3,,,,5,30,40,20,5,,,,,
2007,57,2.2,,,,,,,,,,,,,
2007,59,2.75,,,,,30,30,40,,,,,,
2007,60,2.5,,,,10,15,25,30,15,5,,,,
2007,61,,,,,,,,,,,,,,
2007,63,2.4,,,,,,,,,,,,,
2007,67,1.5,,,,,,,,,,,,,
2007,68,2.3,1,3,5,8,17,25,22,12,5,2,,,
2007,70,,,,,,,,,,,,,,
2007,71,2,2,6,10,15,18,18,15,9,5,2,,,
2007,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2007,73,,,,,,,,,,,,,,
2007,76,2.5,,.5,2,7.5,15,20,22.5,17.5,12.5,2.5,,,
2007,80,2.6,,,,,,,,,,,,,
2007,84,2.5,1,3,5,12,18,20,25,15,1,0,,,
2007,85,2.3,,,,,,,,,,,,,
2007,87,2.3,,,,10,25,35,25,5,,,,,
2007,89,2.5,,,5,5,10,30,40,5,5,,,,
2007,90,2.3,,,,,10,80,10,,,,,,
2007,91,2.5,.1002004,.501002,2.40480962,7.51503006,16.03206413,23.44689379,23.44689379,16.03206413,7.51503006,3.00601202,,,
2007,92,,,,,,,,,,,,,,
2007,93,3.1,,,,,,5,25,50,20,,,,
2007,94,2.5,,,,10,25,30,25,10,,,,,
2007,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2003,1,8.4,,,,,,5,45,45,5,,,,
2003,3,8.7,.00001,.00022142,.00861542,.16805912,1.68413246,8.70394788,23.2811318,32.30776857,23.2811318,8.70394788,1.68413246,.16805912,.00884446
2003,4,8.5,,,,,,,40,60,,,,,
2003,5,,,,,,,,,50,40,10,,,
2003,7,8.5,,,,,,,,,,,,,
2003,10,8.48198469,.14320006,.3479727,1.37601413,3.81546668,8.28031643,14.06587499,18.70409261,19.47026243,15.86626004,10.12122031,5.05387293,1.97517598,.78027071
2003,11,8.7,,,,,,,20,60,20,,,,
2003,14,8.7,,,,,,,10,70,20,,,,
2003,15,8.5,,,,,,5,40,50,5,,,,
2003,16,8.8,0,0,.5,1,5,11,18,29,25,10,.5,0,0
2003,17,8.5,,,,5,10,20,30,20,10,5,,,
2003,19,8.5,,,,,30,70,,,,,,,
2003,20,8.5,,,,,,,40,60,,,,,
2003,22,8.5,0,0,0,0,0,10,35,45,10,,,,
2003,23,8.5,,,,,,,45,55,,,,,
2003,24,8.6,,,,,,,35,55,10,,,,
2003,26,8.5,,,,,,5,40,50,5,,,,
2003,30,8.5,,,,,,,,100,,,,,
2003,31,8.5,,,,,,,30,60,10,,,,
2003,32,8.5,,,,,5,10,30,35,15,5,,,
2003,33,8.5,,,,,,,50,50,,,,,
2003,35,8.5,,,,,,,40,60,,,,,
2003,36,8.3,,,,,,35,40,25,,,,,
2003,37,8.3,,,,,,10,80,10,,,,,
2003,39,8.6,,,,,,,30,45,20,5,,,
2003,41,8.4,,,,,,10,80,10,,,,,
2003,42,8.3,,,,,,,90,10,,,,,
2003,47,8.6,,,,,,,,90,10,,,,
2003,52,8.5,,,,,,,30,70,,,,,
2003,53,8.4,,,,,,,60,40,,,,,
2003,54,8.8,,,,,,,30,70,,,,,
2003,56,8.4,,,,,,5,50,45,,,,,
2003,57,8.6,,,,,,,,,,,,,
2003,59,8.3,,,,,,10,50,40,,,,,
2003,60,8.8,,,,,,5,20,50,20,5,,,
2003,61,8.4,,,,,,10,65,25,,,,,
2003,63,8.6,,,,,,,,,,,,,
2003,67,8.5,,,,,5,10,30,35,15,5,,,
2003,68,8.5,1,1,1,2,6,14,23,24,19,6,1,1,1
2003,70,8.5,,,,,,,40,50,10,,,,
2003,71,8.4,,,,,,5,70,25,0,,,,
2003,72,8.5,,,,,,20,35,40,5,,,,
2003,73,7.5,,,,,30,60,10,,,,,,
2003,76,8.6,,,,,,2.5,20,40,30,7.5,,,
2003,80,8.4,,,.2,1.3,6.2,17.3,28,26.6,14.7,4.7,.9,.1,
2003,84,8.5,0,0,0,0,0,3,37,55,5,0,0,0,0
2003,85,8.5,,,,,,,25,50,25,,,,
2003,87,8.6,,,,,,,25,45,30,,,,
2003,89,7.8,,,,,20,60,20,,,,,,
2003,90,8.3,,,,,,,85,15,,,,,
2003,91,8.2,,,,.1,3.9,26.8,46.5,20.4,2.2,.1,,,
2003,92,8.1,0,0,0,.0031686,.9783594,24.267572,58.8854,15.4825,.3823,.0007,0,0,0
2003,93,8.5,,,,,,,50,50,,,,,
2003,94,8.7,,,,,,10,25,30,25,10,,,
2003,95,8.5,0,0,0,0,4,13,31,33,15,4,0,0,0
2003,96,8.7,,,,,,,10,75,15,,,,
2003Nov,1,8.4,,,,,5,15,40,35,5,,,,
2003Nov,3,8.8,.00002871,.00055271,.01441729,.20626173,1.66916599,7.65846469,19.96402883,29.61237149,25.00918258,12.02276216,3.28605638,.50966759,.04703984
2003Nov,4,8.4,,,,,,,50,50,,,,,
2003Nov,5,,,,,,,,,60,40,,,,
2003Nov,7,8.5,,,,,,,,,,,,,
2003Nov,10,8.5,.13499672,.33112546,1.32031356,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.81975289
2003Nov,11,8.5,,,,,,,40,60,,,,,
2003Nov,14,9,,,,,,,10,40,50,,,,
2003Nov,15,8.5,,,,,,5,40,50,5,,,,
2003Nov,16,8.8,0,0,.5,1,5,11,21,26,25,10,.5,0,0
2003Nov,17,8.4,,,,,,,,,,,,,
2003Nov,19,7,,,,30,70,,,,,,,,
2003Nov,20,8.5,,,,,,,25,75,,,,,
2003Nov,22,8.5,0,0,0,0,0,10,35,45,10,,,,
2003Nov,23,8.4,,,,,,,60,40,,,,,
2003Nov,24,8.7,,,,,,,20,60,20,,,,
2003Nov,26,8.4,,,,,,5,50,40,5,,,,
2003Nov,30,,,,,,,,,,,,,,
2003Nov,31,8.5,,,,,,,30,60,10,,,,
2003Nov,32,8.4,,,,,5,10,35,35,10,5,,,
2003Nov,33,8.3,,,,,,10,80,10,,,,,
2003Nov,35,8.4,,,,,,,70,30,,,,,
2003Nov,36,8,,,,,15,35,35,15,,,,,
2003Nov,37,8.1,,,,,,45,55,,,,,,
2003Nov,39,8.7,,,,,,,20,60,20,,,,
2003Nov,41,8.4,,,,,,,,,,,,,
2003Nov,42,8.1,,,,,,10,90,,,,,,
2003Nov,47,8.5,,,,,,,,90,10,,,,
2003Nov,52,8.4,,,,,,,55,45,,,,,
2003Nov,53,8.4,,,,,,,60,40,,,,,
2003Nov,54,8.8,,,,,,,30,70,,,,,
2003Nov,56,8.3,,,,,,10,45,45,,,,,
2003Nov,57,8.5,,,,,,,,,,,,,
2003Nov,59,8.1,,,,,20,40,40,,,,,,
2003Nov,60,8.8,,,,,,7.5,20,45,20,7.5,,,
2003Nov,61,8.3,,,,,,10,75,15,,,,,
2003Nov,63,,,,,,,,,,,,,,
2003Nov,67,8.7,,,,,5,10,30,35,15,5,,,
2003Nov,68,,,,,,,,,,,,,,
2003Nov,70,,,,,,,,,,,,,,
2003Nov,71,8.3,,,,,3,7,75,12,3,,,,
2003Nov,72,8.4,,,,,,25,40,30,5,,,,
2003Nov,73,,,,,,,,,,,,,,
2003Nov,76,8.6,,,,,2.5,5,20,35,25,10,2.5,,
2003Nov,80,8.4,,,,,,,,,,,,,
2003Nov,84,,,,,,,,,,,,,,
2003Nov,85,,,,,,,,,,,,,,
2003Nov,87,8.6,,,,,,5,30,35,25,5,,,
2003Nov,89,7.5,,,,,20,60,20,,,,,,
2003Nov,90,8.3,,,,,,,85,15,,,,,
2003Nov,91,8.1,,.4004004,2.1021021,5.60560561,14.21421421,22.62262262,24.42442442,17.91791792,8.90890891,3.003003,.7007007,.1001001,
2003Nov,92,8,0,.00133541,.06738469,1.3216199,10.11656,30.5669,36.7408,17.5924,3.3375,.2483,.0071,.0001,0
2003Nov,93,8.5,,,,,,,50,50,,,,,
2003Nov,94,8.7,,,,,,10,25,30,25,10,,,
2003Nov,95,8.5,0,0,0,1,7,18,26,24,15,7,2,0,0
2003Nov,96,8.7,,,,,,,10,75,15,,,,
2004,1,8.2,,,,,5,25,35,25,10,,,,
2004,3,8.7,.00034008,.0039343,.0611167,.5555769,3.08630348,10.49157029,21.85040729,27.90150189,21.85040729,10.49157029,3.08630348,.5555769,.06539108
2004,4,8.3,,,,,,10,60,30,,,,,
2004,5,,,,,,,,10,50,30,10,,,
2004,7,8.25,,,,,,,,,,,,,
2004,10,8.17226468,.37671052,.77681244,2.66400377,6.34643446,11.83391574,17.27305453,19.73646374,17.65383087,12.3614503,6.775543,2.90687646,.97604512,.31885905
2004,11,8.2,,,,,,20,60,20,,,,,
2004,14,8.6,,,,,,,20,60,20,,,,
2004,15,8.25,,,,,,10,60,20,10,,,,
2004,16,8.7,0,0,1,4,7,8,13,23,19,17,7,1,0
2004,17,8.3,,,,,10,20,35,20,15,,,,
2004,19,7.5,,,30,70,,,,,,,,,
2004,20,8.3,,,,,,25,75,,,,,,
2004,22,8.3,0,0,0,0,5,15,35,30,10,5,,,
2004,23,8.2,,,,,,30,40,30,,,,,
2004,24,8.6,,,,,,10,20,50,20,,,,
2004,26,8.3,,,,,,10,60,25,5,,,,
2004,30,8.3,,,,,,,60,40,,,,,
2004,31,8.3,,,,,,20,50,30,,,,,
2004,32,8.1,,,,,5,20,35,25,10,5,,,
2004,33,8,,,,,10,40,40,10,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,7.9,,,,,10,40,35,15,,,,,
2004,37,7.9,,,,,,70,30,,,,,,
2004,39,8.3,,,,,,15,50,25,10,,,,
2004,41,8.2,,,,,,30,70,,,,,,
2004,42,7.9,,,,,,65,35,,,,,,
2004,47,,,,,,,,,,,,,,
2004,52,8.1,,,,,,20,60,20,,,,,
2004,53,8.1,,,,,,11.11111111,77.77777778,11.11111111,,,,,
2004,54,8.4,,,,,,,60,40,,,,,
2004,56,8.2,,,,,,15,45,40,,,,,
2004,57,8.3,,,,,,,,,,,,,
2004,59,8,,,,,10,40,50,,,,,,
2004,60,8.6,,,,,,10,25,40,20,5,,,
2004,61,8.1,,,,,,35,50,15,,,,,
2004,63,8.4,,,,,,,,,,,,,
2004,67,8.5,,,,1,5,15,25,25,20,5,4,,
2004,68,8.3,1,1,1,2,6,19,25,22,14,6,1,1,1
2004,70,8.3,,,,,,20,50,30,,,,,
2004,71,8.1,,,,,5,10,70,10,5,,,,
2004,72,8.2,,,,,17,30,35,13,5,,,,
2004,73,7.5,,,,,30,60,10,,,,,,
2004,76,8.6,,,,,2.5,7.5,22.5,30,22.5,10,5,,
2004,80,8.3,.7992008,1.5984016,3.5964036,6.79320679,10.88911089,14.68531469,16.68331668,15.78421578,12.58741259,8.39160839,4.6953047,2.1978022,1.2987013
2004,84,8.3,0,0,0,0,0,20,50,28,2,0,0,0,0
2004,85,8.3,,,,,5,20,50,20,5,,,,
2004,87,8.4,,,,,,5,35,35,25,,,,
2004,89,7.2,,,5,30,45,15,5,,,,,,
2004,90,8,,,,,,20,80,,,,,,
2004,91,8.2,,0,.4004004,2.8028028,10.81081081,23.82382382,29.92992993,21.32132132,8.60860861,2.002002,.3003003,0,
2004,92,7.9,.13499573,.48596903,2.41864916,7.52526495,16.03346793,23.4015532,23.4015532,16.03346793,7.52528495,2.41859516,.53209894,.08009984,.00899998
2004,93,8.2,,,,,,10,80,10,,,,,
2004,94,8.6,,,,,,10,25,30,25,10,,,
2004,95,8.2,0,0,2,5,10,17,29,23,11,3,0,0,0
2004,96,8.8,,,,,,,5,60,25,10,,,
2004Nov,1,8.1,,,,5,15,25,25,20,10,,,,
2004Nov,3,8.5,.00637907,.0399941,.34163118,1.81778848,6.42831508,15.11841088,23.65875928,24.64168942,17.0825248,7.88028778,2.41790354,.49313307,.07318333
2004Nov,4,8.1,,,,,,10,60,30,,,,,
2004Nov,5,,,,,,,,10,50,40,,,,
2004Nov,7,8.25,,,,,,,,,,,,,
2004Nov,10,8.2,.34670231,.7257058,2.52061845,6.0870284,11.50547844,17.02333086,19.71710446,17.87767343,12.68938468,7.05042999,3.06620329,1.04363759,.34670231
2004Nov,11,8,,,,,,40,60,,,,,,
2004Nov,14,8.3,,,,,,10,40,30,20,,,,
2004Nov,15,8.25,,,,,,10,60,20,10,,,,
2004Nov,16,8.6,0,0,1,4,7,9,15,19,18,17,9,1,0
2004Nov,17,8.3,,,,,,,,,,,,,
2004Nov,19,6.5,,,30,70,,,,,,,,,
2004Nov,20,8,,,,,,30,70,,,,,,
2004Nov,22,8.2,0,0,0,0,5,15,35,30,10,5,,,
2004Nov,23,8,,,,,,30,50,20,,,,,
2004Nov,24,8.5,,,,,,10,40,40,10,,,,
2004Nov,26,8.2,,,,,,10,60,25,5,,,,
2004Nov,30,,,,,,,,,,,,,,
2004Nov,31,8.1,,,,,5,15,40,30,10,,,,
2004Nov,32,7.9,,,,5,15,35,30,10,5,,,,
2004Nov,33,7.8,,,,,,60,40,,,,,,
2004Nov,35,,,,,,,,,,,,,,
2004Nov,36,7.7,,,,,15,45,30,10,,,,,
2004Nov,37,7.5,,,,,50,50,,,,,,,
2004Nov,39,8.4,,,,,,10,50,40,,,,,
2004Nov,41,8.1,,,,,,,,,,,,,
2004Nov,42,7.8,,,,,10,60,30,,,,,,
2004Nov,47,,,,,,,,,,,,,,
2004Nov,52,8,,,,,,30,50,20,,,,,
2004Nov,53,8.1,,,,,,10,80,10,,,,,
2004Nov,54,8.4,,,,,,,60,40,,,,,
2004Nov,56,8.1,,,,,,25,55,20,,,,,
2004Nov,57,8,,,,,,,,,,,,,
2004Nov,59,7.8,,,,5,30,60,5,,,,,,
2004Nov,60,8.4,,,,,5,20,30,25,15,5,,,
2004Nov,61,7.9,,,,,5,50,40,5,,,,,
2004Nov,63,,,,,,,,,,,,,,
2004Nov,67,8.6,,,,,,,,,,,,,
2004Nov,68,,,,,,,,,,,,,,
2004Nov,70,,,,,,,,,,,,,,
2004Nov,71,8,,,,,5,10,70,10,5,,,,
2004Nov,72,8.1,,,,,17,30,35,13,5,,,,
2004Nov,73,,,,,,,,,,,,,,
2004Nov,76,8.5,,,,.5,2,10,22.5,30,22.5,10,2,.5,
2004Nov,80,8.2,,,,,,,,,,,,,
2004Nov,84,,,,,,,,,,,,,,
2004Nov,85,,,,,,,,,,,,,,
2004Nov,87,8.3,,,,,,10,35,35,15,5,,,
2004Nov,89,7,,,5,30,45,15,5,,,,,,
2004Nov,90,7.8,,,,,,80,20,,,,,,
2004Nov,91,8.2,,0,0,.8,7.3,26.4,38.1,21.9,5,.5,0,0,
2004Nov,92,7.7,.08366037,.42274165,2.65813432,9.49028898,20.75684151,27.83385567,22.88914578,11.54172308,3.56590713,.67420135,.07800016,.00550001,0
2004Nov,93,8.2,,,,,,10,80,10,,,,,
2004Nov,94,8.4,,,,,10,25,30,25,10,,,,
2004Nov,95,8.3,0,0,1,4,9,18,26,23,13,4,2,0,0
2004Nov,96,8.8,,,,,,,5,60,25,10,,,
2007,1,6.5,5,15,25,25,20,7,3,,,,,,
2007,3,7.5,2.55879898,3.49827811,8.628831,14.43005742,18.89014716,19.35836321,15.5299129,9.75268118,4.79413107,1.84451751,.55538765,.13085969,.02803412
2007,4,7.7,,,,,10,50,30,10,,,,,
2007,5,,,,,,,20,60,20,,,,,
2007,7,,,,,,,,,,,,,,
2007,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2007,11,7.5,,,,,50,50,,,,,,,
2007,14,7.1,,,,,,,,,,,,,
2007,15,7.5,,,5,10,35,30,15,5,,,,,
2007,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2007,17,6.5,,,,,,,,,,,,,
2007,19,5.5,50,50,,,,,,,,,,,
2007,20,7.5,,,,,50,50,,,,,,,
2007,22,6.5,5,15,20,30,15,10,5,,,,,,
2007,23,7,,,,20,30,30,20,,,,,,
2007,24,7,,10,20,25,15,10,10,5,5,,,,
2007,26,7.5,,,5,15,30,35,10,5,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,6.5,,,5,10,30,25,20,10,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,6.5,,20,30,30,20,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,6.7,,5,10,30,25,15,10,5,,,,,
2007,37,7,,,,50,50,,,,,,,,
2007,39,7,,5,15,25,25,20,10,,,,,,
2007,41,5.5,,,,,,,,,,,,,
2007,42,7,,,,20,70,10,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,52,6.8,5,10,20,30,20,10,5,,,,,,
2007,53,6.8,,,,60,40,,,,,,,,
2007,54,7.2,,,10,20,40,20,10,,,,,,
2007,56,7.8,,,,,10,40,30,20,,,,,
2007,57,7.6,,,,,,,,,,,,,
2007,59,6,,,20,60,20,,,,,,,,
2007,60,7.2,,5,15,25,30,15,10,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,9,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,,,,,,,,,,,
2007,71,7.3,,,5,15,25,20,20,10,5,,,,
2007,72,7.5,,1,2,8,18,24,18,13,8,5,2,1,
2007,73,,,,,,,,,,,,,,
2007,76,7,3.5,5,12.5,17.5,22.5,17.5,12.5,5,2.5,1,.5,,
2007,80,8,,,,,,,,,,,,,
2007,84,7.8,0,0,0,2,25,33,26,12,2,0,0,0,0
2007,85,,,,,,,,,,,,,,
2007,87,7,,,5,20,30,30,10,5,,,,,
2007,89,6.5,20,10,15,45,5,5,,,,,,,
2007,90,7.5,,,,,15,80,5,,,,,,
2007,91,8,,.2002002,1.6016016,5.80580581,16.11611612,26.22622623,26.22622623,16.11611612,6.10610611,1.4014014,.2002002,0,
2007,92,,,,,,,,,,,,,,
2007,93,7.3,,,,10,60,30,,,,,,,
2007,94,8.5,,,,,,10,25,30,25,10,,,
2007,95,7.1,2,6,12,18,25,22,10,5,0,0,0,0,0
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,,,,,,,,,,,
2003Q1,1,30,1.07,2.75,,,,,,,,,,,
2003Q1,4,27,1.05,2.75,,,,,,,,,,,
2003Q1,5,30,1.05,2.5,,,,,,,,,,,
2003Q1,7,30,1.04,2.75,,,,,,,,,,,
2003Q1,10,35,1.08,2.5,,,,,,,,,,,
2003Q1,11,30,1.07,2.25,,,,,,,,,,,
2003Q1,14,30,1.07,2.5,,,,,,,,,,,
2003Q1,16,40.333,1.029,2.5,,,,,,,,,,,
2003Q1,17,30,1.08,3.25,,,,,,,,,,,
2003Q1,19,30,1.1,2.5,,,,,,,,,,,
2003Q1,20,30,1.08,2.75,,,,,,,,,,,
2003Q1,22,33,1.09,2.75,,,,,,,,,,,
2003Q1,23,29,1.07,2.75,,,,,,,,,,,
2003Q1,24,31.5,1.08,2.75,,,,,,,,,,,
2003Q1,26,30,1.07,2.25,,,,,,,,,,,
2003Q1,31,30,1.07,2.75,,,,,,,,,,,
2003Q1,32,25.5,1.02,2.75,,,,,,,,,,,
2003Q1,36,30,1.05,2.75,,,,,,,,,,,
2003Q1,37,30,1.08,2.75,,,,,,,,,,,
2003Q1,39,34.5,1.073,2.75,,,,,,,,,,,
2003Q1,41,30,1.05,2.75,,,,,,,,,,,
2003Q1,42,30,1.06,2.65,,,,,,,,,,,
2003Q1,47,32,1.1,2.75,,,,,,,,,,,
2003Q1,52,25,1.05,2.5,,,,,,,,,,,
2003Q1,53,40,1.08,2.75,,,,,,,,,,,
2003Q1,54,35,1.08,2.5,,,,,,,,,,,
2003Q1,56,30,1.08,2.75,,,,,,,,,,,
2003Q1,57,31,1.06,2.5,,,,,,,,,,,
2003Q1,60,30,1.06,2.75,,,,,,,,,,,
2003Q1,61,30,1.05,2.75,,,,,,,,,,,
2003Q1,63,32,1.07,2.25,,,,,,,,,,,
2003Q1,67,32,1.075,2.75,,,,,,,,,,,
2003Q1,68,,,2.75,,,,,,,,,,,
2003Q1,70,30,1.05,2.5,,,,,,,,,,,
2003Q1,71,32,1.07,2.75,,,,,,,,,,,
2003Q1,72,29,1.08,2.6,,,,,,,,,,,
2003Q1,73,,1.06,2.75,,,,,,,,,,,
2003Q1,76,30,1.08,2.75,,,,,,,,,,,
2003Q1,80,28.5,1.045,2.9,,,,,,,,,,,
2003Q1,84,,1.06,2.75,,,,,,,,,,,
2003Q1,85,28,1.05,2.75,,,,,,,,,,,
2003Q1,87,30,1.05,2.75,,,,,,,,,,,
2003Q1,89,31,1.07,2.7,,,,,,,,,,,
2003Q1,90,30.5,1.08,2.75,,,,,,,,,,,
2003Q1,91,35,1.08,2.75,,,,,,,,,,,
2003Q1,93,35,1.07,2.5,,,,,,,,,,,
2003Q1,94,30,1.07,2.75,,,,,,,,,,,
2003Q1,95,25,1.06,2.75,,,,,,,,,,,
2003Q1,96,31,1.08,2.75,,,,,,,,,,,
2003Q2,1,27,1.07,2.5,,,,,,,,,,,
2003Q2,4,23,1.02,2.5,,,,,,,,,,,
2003Q2,5,27,1.03,2.5,,,,,,,,,,,
2003Q2,7,30,1.04,2.5,,,,,,,,,,,
2003Q2,10,22,1.04,2.5,,,,,,,,,,,
2003Q2,11,28,.98,2.25,,,,,,,,,,,
2003Q2,14,30,1.07,2.25,,,,,,,,,,,
2003Q2,16,42.333,1.12,2.5,,,,,,,,,,,
2003Q2,17,28,1.1,3.25,,,,,,,,,,,
2003Q2,19,25,1.15,2.5,,,,,,,,,,,
2003Q2,20,30,1.07,2.25,,,,,,,,,,,
2003Q2,22,29,1.07,2.25,,,,,,,,,,,
2003Q2,23,24,1.05,2.5,,,,,,,,,,,
2003Q2,24,21,1.07,2.25,,,,,,,,,,,
2003Q2,26,28,.98,2.25,,,,,,,,,,,
2003Q2,31,26,1.07,2.75,,,,,,,,,,,
2003Q2,32,25,1,2.75,,,,,,,,,,,
2003Q2,36,30,1.05,2.5,,,,,,,,,,,
2003Q2,37,30,1.1,2.5,,,,,,,,,,,
2003Q2,39,29.667,1.073,2.25,,,,,,,,,,,
2003Q2,41,30,1.05,2.75,,,,,,,,,,,
2003Q2,42,24.8,1.05,2.5,,,,,,,,,,,
2003Q2,47,28,1.15,2.5,,,,,,,,,,,
2003Q2,52,17,1.08,2.5,,,,,,,,,,,
2003Q2,53,30,1.05,2.75,,,,,,,,,,,
2003Q2,54,30,1.08,2.5,,,,,,,,,,,
2003Q2,56,27,1.1,2.75,,,,,,,,,,,
2003Q2,57,25,1.03,2.5,,,,,,,,,,,
2003Q2,60,27,1,2.75,,,,,,,,,,,
2003Q2,61,30,1.05,2.75,,,,,,,,,,,
2003Q2,63,28,.98,2.25,,,,,,,,,,,
2003Q2,67,30,1.111,2.75,,,,,,,,,,,
2003Q2,68,,,2.75,,,,,,,,,,,
2003Q2,70,27,1.06,2.5,,,,,,,,,,,
2003Q2,71,30,1.1,2.25,,,,,,,,,,,
2003Q2,72,25,1.1,2.5,,,,,,,,,,,
2003Q2,73,,1.1,2.5,,,,,,,,,,,
2003Q2,76,26,1.1,2.25,,,,,,,,,,,
2003Q2,80,27.5,1.041,2.78,,,,,,,,,,,
2003Q2,84,,1.03,2.25,,,,,,,,,,,
2003Q2,85,28,1.02,2.75,,,,,,,,,,,
2003Q2,87,28,1.05,2.75,,,,,,,,,,,
2003Q2,89,26,1.1,2.5,,,,,,,,,,,
2003Q2,90,29,1.12,2.25,,,,,,,,,,,
2003Q2,91,30,1.12,2.75,,,,,,,,,,,
2003Q2,93,30,1.1,2.5,,,,,,,,,,,
2003Q2,94,30,1.05,2.75,,,,,,,,,,,
2003Q2,95,25,1.07,2.5,,,,,,,,,,,
2003Q2,96,30,1.08,2.5,,,,,,,,,,,
2003Q3,1,25,1.05,2.5,,,,,,,,,,,
2003Q3,4,22,.98,2.5,,,,,,,,,,,
2003Q3,5,25,1,2.5,,,,,,,,,,,
2003Q3,7,22,1.04,2.5,,,,,,,,,,,
2003Q3,10,22,1.07,2.5,,,,,,,,,,,
2003Q3,11,18,1.01,2.25,,,,,,,,,,,
2003Q3,14,25,1.07,2,,,,,,,,,,,
2003Q3,16,33,1.11,2.5,,,,,,,,,,,
2003Q3,17,25,1.1,3.5,,,,,,,,,,,
2003Q3,19,25,1.15,2.5,,,,,,,,,,,
2003Q3,20,25,1.05,2.25,,,,,,,,,,,
2003Q3,22,26,1.08,2.25,,,,,,,,,,,
2003Q3,23,22,1.06,2.5,,,,,,,,,,,
2003Q3,24,20,1.03,2.25,,,,,,,,,,,
2003Q3,26,18,1.01,2.25,,,,,,,,,,,
2003Q3,31,25,1.07,2.75,,,,,,,,,,,
2003Q3,32,25.5,1,2.75,,,,,,,,,,,
2003Q3,36,30,1.04,2.5,,,,,,,,,,,
2003Q3,37,28,1.08,2.5,,,,,,,,,,,
2003Q3,39,24.5,1.063,2.25,,,,,,,,,,,
2003Q3,41,25,1.05,3,,,,,,,,,,,
2003Q3,42,24.1,1.02,2.5,,,,,,,,,,,
2003Q3,47,27,1.15,2.5,,,,,,,,,,,
2003Q3,52,17,1.1,2.5,,,,,,,,,,,
2003Q3,53,22,1.05,2.75,,,,,,,,,,,
2003Q3,54,25,1.08,2.5,,,,,,,,,,,
2003Q3,56,25,1.1,2.75,,,,,,,,,,,
2003Q3,57,23,1.04,2.5,,,,,,,,,,,
2003Q3,60,25,1.03,2.75,,,,,,,,,,,
2003Q3,61,30,1.03,2.75,,,,,,,,,,,
2003Q3,63,18,1.01,2.25,,,,,,,,,,,
2003Q3,67,28,1.087,2.5,,,,,,,,,,,
2003Q3,68,,,3,,,,,,,,,,,
2003Q3,70,25,1.08,2.5,,,,,,,,,,,
2003Q3,71,25,1.07,2.25,,,,,,,,,,,
2003Q3,72,25,1.1,2.5,,,,,,,,,,,
2003Q3,73,,1.15,2.5,,,,,,,,,,,
2003Q3,76,22,1.11,2.25,,,,,,,,,,,
2003Q3,80,25.5,1.037,2.79,,,,,,,,,,,
2003Q3,84,,1.02,2.25,,,,,,,,,,,
2003Q3,85,25,1,2.75,,,,,,,,,,,
2003Q3,87,26,1.08,2.75,,,,,,,,,,,
2003Q3,89,24,1.12,2.5,,,,,,,,,,,
2003Q3,90,28,1.1,2.25,,,,,,,,,,,
2003Q3,91,25,1.1,2.75,,,,,,,,,,,
2003Q3,93,26,1.09,2.5,,,,,,,,,,,
2003Q3,94,25,1,2.75,,,,,,,,,,,
2003Q3,95,23,1.05,2.5,,,,,,,,,,,
2003Q3,96,28,1.1,2.5,,,,,,,,,,,
2003Q4,1,25,1.05,2.75,,,,,,,,,,,
2003Q4,4,23,.94,2.5,,,,,,,,,,,
2003Q4,5,25,1,2.75,,,,,,,,,,,
2003Q4,7,22,1.04,2.5,,,,,,,,,,,
2003Q4,10,22,1.1,2.5,,,,,,,,,,,
2003Q4,11,18,1.03,2.5,,,,,,,,,,,
2003Q4,14,25,1.07,2,,,,,,,,,,,
2003Q4,16,29.333,1.09,2.5,,,,,,,,,,,
2003Q4,17,25,1.1,3.75,,,,,,,,,,,
2003Q4,19,27,1.15,2.75,,,,,,,,,,,
2003Q4,20,25,1.03,2.25,,,,,,,,,,,
2003Q4,22,27,1.08,2.25,,,,,,,,,,,
2003Q4,23,22,1.07,2.5,,,,,,,,,,,
2003Q4,24,20,1,2.75,,,,,,,,,,,
2003Q4,26,18,1.03,2.5,,,,,,,,,,,
2003Q4,31,25,1.07,2.75,,,,,,,,,,,
2003Q4,32,26,1,2.75,,,,,,,,,,,
2003Q4,36,30,1.03,2.5,,,,,,,,,,,
2003Q4,37,28,1.1,2.75,,,,,,,,,,,
2003Q4,39,22.333,1.053,2.25,,,,,,,,,,,
2003Q4,41,25,1.05,3,,,,,,,,,,,
2003Q4,42,23.5,1.02,2.5,,,,,,,,,,,
2003Q4,47,28,1.12,2.5,,,,,,,,,,,
2003Q4,52,17,1.1,2.5,,,,,,,,,,,
2003Q4,53,22,1.1,2.75,,,,,,,,,,,
2003Q4,54,25,1.1,3,,,,,,,,,,,
2003Q4,56,24,1.05,3,,,,,,,,,,,
2003Q4,57,25,1.05,2.5,,,,,,,,,,,
2003Q4,60,24,1.05,3,,,,,,,,,,,
2003Q4,61,30,1,3.25,,,,,,,,,,,
2003Q4,63,18,1.03,2.5,,,,,,,,,,,
2003Q4,67,26,1.053,2.75,,,,,,,,,,,
2003Q4,68,,,3,,,,,,,,,,,
2003Q4,70,25,1.08,2.5,,,,,,,,,,,
2003Q4,71,23,1.07,2.25,,,,,,,,,,,
2003Q4,72,25,1.1,2.5,,,,,,,,,,,
2003Q4,73,,1.1,2.5,,,,,,,,,,,
2003Q4,76,20,1.12,2.25,,,,,,,,,,,
2003Q4,80,24.4,1.034,2.81,,,,,,,,,,,
2003Q4,84,,1.05,2.25,,,,,,,,,,,
2003Q4,85,23,1,2.75,,,,,,,,,,,
2003Q4,87,25,1.1,2.75,,,,,,,,,,,
2003Q4,89,25,1.15,2.6,,,,,,,,,,,
2003Q4,90,27,1.05,2.25,,,,,,,,,,,
2003Q4,91,25,1.08,2.75,,,,,,,,,,,
2003Q4,93,26,1.08,2.5,,,,,,,,,,,
2003Q4,94,22,.97,2.75,,,,,,,,,,,
2003Q4,95,22,1.06,2.75,,,,,,,,,,,
2003Q4,96,25,1.1,2.5,,,,,,,,,,,
2004Q1,1,25,1.05,3,,,,,,,,,,,
2004Q1,4,23,.94,3,,,,,,,,,,,
2004Q1,5,26,1,3,,,,,,,,,,,
2004Q1,7,23,1.04,2.5,,,,,,,,,,,
2004Q1,10,24,1.125,2.75,,,,,,,,,,,
2004Q1,11,20,1.04,3,,,,,,,,,,,
2004Q1,14,25,1.07,2,,,,,,,,,,,
2004Q1,16,28,1.063,2.5,,,,,,,,,,,
2004Q1,17,25,1.1,3.75,,,,,,,,,,,
2004Q1,19,27,1.15,3.25,,,,,,,,,,,
2004Q1,20,25,1.03,2.75,,,,,,,,,,,
2004Q1,22,28,1.08,3,,,,,,,,,,,
2004Q1,23,22,1.08,2.75,,,,,,,,,,,
2004Q1,24,20,1,3,,,,,,,,,,,
2004Q1,26,20,1.04,3,,,,,,,,,,,
2004Q1,31,25,1.07,2.75,,,,,,,,,,,
2004Q1,32,25.5,1,3,,,,,,,,,,,
2004Q1,36,30,1.01,2.75,,,,,,,,,,,
2004Q1,37,28,1.1,3,,,,,,,,,,,
2004Q1,39,22.5,1.063,2.25,,,,,,,,,,,
2004Q1,41,25,1.05,3.5,,,,,,,,,,,
2004Q1,42,23,1.02,2.5,,,,,,,,,,,
2004Q1,52,20,1.08,2.75,,,,,,,,,,,
2004Q1,53,22,1.15,3,,,,,,,,,,,
2004Q1,54,25,1.1,3.5,,,,,,,,,,,
2004Q1,56,25,1.08,3.25,,,,,,,,,,,
2004Q1,57,27,1.07,2.75,,,,,,,,,,,
2004Q1,60,24,1.07,3.25,,,,,,,,,,,
2004Q1,61,30,1,3.25,,,,,,,,,,,
2004Q1,63,20,1.04,3,,,,,,,,,,,
2004Q1,67,25,1.053,3,,,,,,,,,,,
2004Q1,68,,,3.5,,,,,,,,,,,
2004Q1,70,24,1.1,,,,,,,,,,,,
2004Q1,71,25,1.08,2.5,,,,,,,,,,,
2004Q1,72,25,1.1,2.5,,,,,,,,,,,
2004Q1,73,,,2.5,,,,,,,,,,,
2004Q1,76,19,1.13,2.25,,,,,,,,,,,
2004Q1,80,23.4,1.031,2.88,,,,,,,,,,,
2004Q1,84,,1.07,2.75,,,,,,,,,,,
2004Q1,85,23,1,3,,,,,,,,,,,
2004Q1,87,23,1.1,3,,,,,,,,,,,
2004Q1,89,24,1.16,3,,,,,,,,,,,
2004Q1,90,26.5,1.05,2.5,,,,,,,,,,,
2004Q1,91,23,1.06,3,,,,,,,,,,,
2004Q1,93,26,1.06,3,,,,,,,,,,,
2004Q1,94,22,1,3,,,,,,,,,,,
2004Q1,95,20,1.08,3,,,,,,,,,,,
2004Q1,96,22,1.08,2.5,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2003Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2003,3,2,0,0,0,10,40,40,10,0,0,,,,
2003,4,1.8,,,,,70,30,,,,,,,
2003,5,2,,,,5,35,60,,,,,,,
2003,7,1.8,,,,,,,,,,,,,
2003,9,2.2,,,,,30,60,10,,,,,,
2003,11,1.9,,,,20,60,20,,,,,,,
2003,14,2.1,,,,,25,75,,,,,,,
2003,16,2.1,0,2,10,18,22,24,16,5,3,,,,
2003,17,2,,,5,15,35,35,10,,,,,,
2003,20,1.8,,,,,100,,,,,,,,
2003,22,2,0,0,0,10,40,40,10,,,,,,
2003,23,1.9,,,,10,40,35,15,,,,,,
2003,24,1.9,,,,15,40,40,5,,,,,,
2003,26,1.9,,,,,60,40,,,,,,,
2003,29,2,,,,,10,75,15,,,,,,
2003,30,2,,,,,50,50,,,,,,,
2003,31,2.2,,,,,35,65,,,,,,,
2003,32,2.3,,,,5,30,45,15,5,,,,,
2003,33,2.2,,,,,20,50,20,10,,,,,
2003,35,2.2,,,,,,100,,,,,,,
2003,37,1.9,,,,,60,40,,,,,,,
2003,41,2.2,,,,,10,80,10,,,,,,
2003,47,2.1,,,,,35,65,,,,,,,
2003,48,2.2,,,,,15,80,5,,,,,,
2003,50,1.8,,,,,75,25,,,,,,,
2003,52,1.9,,,,5,55,40,,,,,,,
2003,53,2,,,,,30,70,,,,,,,
2003,54,1.9,,,,20,40,30,10,,,,,,
2003,56,1.9,,,,,60,32,8,,,,,,
2003,57,2.1,,,,,,,,,,,,,
2003,59,1.9,0,0,0,15,55,20,10,,,,,,
2003,60,2,,,5,17.5,30,27.5,17.5,2.5,,,,,
2003,62,1.5,,,,15,70,15,,,,,,,
2003,63,1.9,,,,,55,45,,,,,,,
2003,67,2.3,,,,5,10,50,30,5,,,,,
2003,68,1.8,1,1,4,15,39,25,10,4,1,,,,
2003,71,1.8,0,0,5,20,40,30,5,0,0,,,,
2003,72,2,,,1,25,31,31,10,2,,,,,
2003,73,1.5,,,,30,60,10,,,,,,,
2003,76,1.8,,,2,15,60,20,3,,,,,,
2003,80,1.7,.00000157,.00386145,.88143894,20.5744564,57.08048328,20.5744564,.88143894,.00386145,.00000157,,,,
2003,82,2,,,,10,25,45,15,5,,,,,
2003,84,2,0,0,0,1,40,43,15,1,0,,,,
2003,85,2.2,,,,,20,70,10,,,,,,
2003,87,2,,,,15,30,40,15,,,,,,
2003,89,2.2,,,,,35,50,15,,,,,,
2003,90,2.2,,,,,10,90,,,,,,,
2003,91,2.2,0,.2004008,2.00400802,9.91983968,24.8496994,32.26452906,21.74348697,7.61523046,1.40280561,,,,
2003,92,2.2,0,.0003401,.05737129,2.21740237,20.38861943,46.48612431,26.84904245,3.87109355,.1300065,,,,
2003,93,2,,,,,35,65,,,,,,,
2003,94,2,,,,10,25,30,25,10,,,,,
2003,95,1.8,0,0,5,27,40,21,7,0,0,,,,
2003,96,2.3,,,,,30,45,20,5,,,,,
2004,3,1.6,0,0,10,30,40,20,0,0,0,,,,
2004,4,1.3,,,5,55,35,5,,,,,,,
2004,5,1.7,,,,,80,20,,,,,,,
2004,7,1,,,,,,,,,,,,,
2004,9,2.1,,,,,40,50,10,,,,,,
2004,11,1.6,,,,20,60,20,,,,,,,
2004,14,1.5,,,,30,60,10,,,,,,,
2004,16,1.8,0,2,12,20,23,20,15,5,3,,,,
2004,17,1.4,,5,10,30,30,20,5,,,,,,
2004,20,1.8,,,,,100,,,,,,,,
2004,22,1.5,0,5,10,25,45,10,5,,,,,,
2004,23,1.5,,5,15,30,30,15,5,,,,,,
2004,24,1.5,,,15,25,45,10,5,,,,,,
2004,26,1.6,,,5,25,40,25,5,,,,,,
2004,29,1.8,,,,25,70,5,,,,,,,
2004,30,1.9,,,,,55,45,,,,,,,
2004,31,1.9,,,,10,50,40,,,,,,,
2004,32,1.9,,,5,15,35,30,10,5,,,,,
2004,33,2,,,,,50,50,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,37,2,,,,,50,50,,,,,,,
2004,41,1.8,,,,,70,30,,,,,,,
2004,47,1.7,,,,20,80,,,,,,,,
2004,48,1.9,,,,5,80,15,,,,,,,
2004,50,1.6,,,,,90,10,,,,,,,
2004,52,1.3,,,10,40,30,20,,,,,,,
2004,53,1.9,,,,,60,40,,,,,,,
2004,54,1.5,,,10,30,40,20,,,,,,,
2004,56,1.6,,,2,15,62,15,5,1,,,,,
2004,57,1.8,,,,,,,,,,,,,
2004,59,1.5,,,10,40,40,10,,,,,,,
2004,60,1.6,,5,10,25,30,15,10,5,,,,,
2004,62,1.5,,,,10,60,30,,,,,,,
2004,63,1.6,,,,20,50,30,,,,,,,
2004,67,2.5,,,,5,10,25,30,20,10,,,,
2004,68,1.6,1,3,10,20,39,20,4,2,1,,,,
2004,71,1.4,0,7,13,30,25,15,7,3,0,,,,
2004,72,1.6,5,6,11,18,20,16,11,8,5,,,,
2004,73,1,,5,15,60,20,,,,,,,,
2004,76,1,,2.5,30,40,20,5,2,.5,,,,,
2004,80,1.2,.63699648,6.1142758,24.16617466,38.16510612,24.16617466,6.1142758,.61259958,.02402981,.00036709,,,,
2004,82,1.4,,,10,40,30,15,5,,,,,,
2004,84,1.8,0,0,2,16,40,31,10,1,0,,,,
2004,85,1.8,,,,10,60,25,5,,,,,,
2004,87,1.4,,,15,35,30,15,5,,,,,,
2004,89,1.8,,,,20,40,30,10,,,,,,
2004,90,1.7,,,,5,90,5,,,,,,,
2004,91,2.2,0,0,.4,5.6,26.8,41.9,21.5,3.6,.2,,,,
2004,92,1.8,.50641872,1.7686609,7.65237783,18.45883606,27.29575535,24.75256634,13.76458176,4.69076418,1.11003885,,,,
2004,93,1.8,,,,5,70,25,,,,,,,
2004,94,2.2,,,,10,25,30,25,10,,,,,
2004,95,1.6,0,3,13,28,31,19,6,0,0,,,,
2004,96,2,,,2,25,28,30,10,5,,,,,
2004Mar,3,1.8,0,0,5,20,40,30,5,0,0,,,,
2004Mar,4,1.3,,,5,55,35,5,,,,,,,
2004Mar,5,1.7,,,,10,85,5,,,,,,,
2004Mar,7,1,,,,,,,,,,,,,
2004Mar,9,2,,,,10,50,40,,,,,,,
2004Mar,11,1.3,,,20,50,30,,,,,,,,
2004Mar,14,1.3,,,20,60,20,,,,,,,,
2004Mar,16,1.8,0,2,10,22,24,19,15,5,3,,,,
2004Mar,17,1.5,,5,10,20,35,15,10,5,,,,,
2004Mar,20,1.3,,,,75,25,,,,,,,,
2004Mar,22,1.4,0,5,15,30,40,7,3,,,,,,
2004Mar,23,1,,10,25,30,20,10,5,,,,,,
2004Mar,24,1,,10,35,40,10,5,,,,,,,
2004Mar,26,1.3,,,10,50,30,10,,,,,,,
2004Mar,29,1.5,,,,25,70,5,,,,,,,
2004Mar,30,,,,,,,,,,,,,,
2004Mar,31,1.7,,,,20,60,20,,,,,,,
2004Mar,32,1.8,,,5,15,35,30,10,5,,,,,
2004Mar,33,2,,,,,50,50,,,,,,,
2004Mar,35,2.2,,,,,10,90,,,,,,,
2004Mar,37,1.9,,,,,60,40,,,,,,,
2004Mar,41,1.8,,,,,,,,,,,,,
2004Mar,47,1.4,,,,90,10,,,,,,,,
2004Mar,48,1.7,,,,5,80,15,,,,,,,
2004Mar,50,1.6,,,,25,50,25,,,,,,,
2004Mar,52,1.3,,,10,40,30,20,,,,,,,
2004Mar,53,1.7,,,,,70,30,,,,,,,
2004Mar,54,1.2,,,10,40,40,10,,,,,,,
2004Mar,56,1.2,0,2,7,50,30,7,2,1.5,.5,,,,
2004Mar,57,1.9,,,,,,,,,,,,,
2004Mar,59,1.4,,5,30,60,5,,,,,,,,
2004Mar,60,1.5,,,20,30,25,15,10,,,,,,
2004Mar,62,,,,,,,,,,,,,,
2004Mar,63,,,,,,,,,,,,,,
2004Mar,67,2.4,,,,5,10,30,25,20,10,,,,
2004Mar,68,,,,,,,,,,,,,,
2004Mar,71,1.5,0,7,13,30,25,15,7,3,0,,,,
2004Mar,72,1.3,1,8,16,22,18,12,10,7,6,,,,
2004Mar,73,1,,,20,70,10,,,,,,,,
2004Mar,76,.9,1,5,35,30,20,5,3,1,,,,,
2004Mar,80,,,,,,,,,,,,,,
2004Mar,82,1.5,,,10,35,35,15,5,,,,,,
2004Mar,84,1.8,0,0,2,16,40,31,10,1,0,,,,
2004Mar,85,1.6,,,5,10,50,20,10,5,,,,,
2004Mar,87,1.2,,,20,35,30,10,5,,,,,,
2004Mar,89,1.7,,,,5,50,35,10,,,,,,
2004Mar,90,1.6,,,,5,90,5,,,,,,,
2004Mar,91,1.8,0,.5,5,21.9,38.1,26.4,7.3,.8,0,,,,
2004Mar,92,1.6,1.11349991,3.21014443,11.54128451,22.88827602,27.83279802,20.75605278,9.48995836,2.65800431,.50998164,,,,
2004Mar,93,2.1,,,,,30,70,,,,,,,
2004Mar,94,2,,,,10,25,30,25,10,,,,,
2004Mar,95,1.6,1,4,15,29,26,16,7,1,1,,,,
2004Mar,96,2.1,,,2,18,30,35,10,5,,,,,
2005Mar,3,1.8,0,0,5,20,40,30,5,0,0,,,,
2005Mar,4,1.7,,,,25,55,20,,,,,,,
2005Mar,5,1.9,,,,,80,20,,,,,,,
2005Mar,7,1,,,,,,,,,,,,,
2005Mar,9,2,,,,10,40,40,10,,,,,,
2005Mar,11,1.8,,,,20,70,10,,,,,,,
2005Mar,14,1.5,,,20,20,40,20,,,,,,,
2005Mar,16,1.7,0,3,12,19,20,17,16,10,3,,,,
2005Mar,17,1.4,,5,5,25,25,25,10,5,,,,,
2005Mar,20,1.8,,,,25,75,,,,,,,,
2005Mar,22,1.7,0,2,3,25,50,15,5,,,,,,
2005Mar,23,1.8,,,5,15,30,30,15,5,,,,,
2005Mar,24,1.5,,5,10,35,35,10,5,,,,,,
2005Mar,26,1.8,,,10,25,30,25,10,,,,,,
2005Mar,29,,,,,,,,,,,,,,
2005Mar,30,,,,,,,,,,,,,,
2005Mar,31,1.8,,,,20,50,30,,,,,,,
2005Mar,32,2,,,5,15,35,30,10,5,,,,,
2005Mar,33,2,,,,,50,50,,,,,,,
2005Mar,35,,,,,,,,,,,,,,
2005Mar,37,2,,,,,40,60,,,,,,,
2005Mar,41,1.8,,,,,,,,,,,,,
2005Mar,47,,,,,,,,,,,,,,
2005Mar,48,,,,,,,,,,,,,,
2005Mar,50,,,,,25,50,25,,,,,,,
2005Mar,52,1.7,,,5,20,50,20,5,,,,,,
2005Mar,53,1.8,,,,,70,30,,,,,,,
2005Mar,54,1.7,,,10,40,40,10,,,,,,,
2005Mar,56,1.7,.1,1,4,12.9,60,15,5,1.5,.5,,,,
2005Mar,57,2,,,,,,,,,,,,,
2005Mar,59,1.6,,,20,50,30,,,,,,,,
2005Mar,60,1.8,,10,15,20,25,15,10,5,,,,,
2005Mar,62,,,,,,,,,,,,,,
2005Mar,63,,,,,,,,,,,,,,
2005Mar,67,2.5,,,,,,,,,,,,,
2005Mar,68,,,,,,,,,,,,,,
2005Mar,71,1.7,0,7,15,20,25,20,7,5,1,,,,
2005Mar,72,1.6,7,7,10,16,17,15,12,8,8,,,,
2005Mar,73,-1,60,40,,,,,,,,,,,
2005Mar,76,1.5,1.25,2.5,10,25,30,20,7.5,2.5,1.25,,,,
2005Mar,80,,,,,,,,,,,,,,
2005Mar,82,1.3,,,15,45,25,15,,,,,,,
2005Mar,84,1.9,0,0,5,13,35,32,10,4,1,,,,
2005Mar,85,,,,,,,,,,,,,,
2005Mar,87,1.8,,,5,30,35,25,5,,,,,,
2005Mar,89,1.8,,,,20,40,30,10,,,,,,
2005Mar,90,1.6,,,,10,80,10,,,,,,,
2005Mar,91,2,0,0,.6012024,9.91983968,39.47895792,39.47895792,9.91983968,.6012024,0,,,,
2005Mar,92,1.8,2.2750455,3.71574431,9.8750275,16.97073941,21.58833177,20.32750655,14.16828337,7.30924618,3.7700754,,,,
2005Mar,93,1.8,,,,5,75,20,,,,,,,
2005Mar,94,2.5,,,,,10,25,30,25,10,,,,
2005Mar,95,1.6,0,3,15,23,27,19,8,5,0,,,,
2005Mar,96,2,,,2,25,30,28,10,5,,,,,
2007,3,2,0,0,0,20,30,30,20,0,0,,,,
2007,4,1.8,,,,,60,40,,,,,,,
2007,5,2,,,,10,80,10,,,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,1.9,,,5,10,35,35,10,5,,,,,
2007,11,1.8,,,,20,70,10,,,,,,,
2007,14,1.5,,,,,,,,,,,,,
2007,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2007,17,1.5,,5,15,20,20,20,15,5,,,,,
2007,20,2,,,,,50,50,,,,,,,
2007,22,1.7,0,2,5,25,55,10,3,,,,,,
2007,23,2,,,5,15,25,25,15,10,5,,,,
2007,24,1.8,,,5,10,50,30,5,,,,,,
2007,26,1.8,,5,12.5,20,25,20,12.5,5,,,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,1.8,,,,20,50,30,,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,2,,,,,50,50,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,2,,,,,50,50,,,,,,,
2007,41,1.8,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,50,50,,,,,,,,
2007,52,2,,,5,20,50,20,5,,,,,,
2007,53,1.8,,,,,70,30,,,,,,,
2007,54,1.7,,,20,30,30,20,,,,,,,
2007,56,1.7,.1,1,4,12.9,60,15,5,1,1,,,,
2007,57,2.2,,,,,,,,,,,,,
2007,59,1.8,,,10,30,60,,,,,,,,
2007,60,2.2,,,10,15,25,25,15,10,,,,,
2007,62,,,,,,,,,,,,,,
2007,63,1.8,,,,,,,,,,,,,
2007,67,2,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,71,1.9,2,5,12,17,25,17,12,6,4,,,,
2007,72,1.6,7,7,10,15,18,15,12,8,8,,,,
2007,73,,,,,,,,,,,,,,
2007,76,2,.25,1,2.5,10,25,30,20,7.5,3.75,,,,
2007,80,1.2,,,,,,,,,,,,,
2007,82,2,,,5,10,35,35,15,,,,,,
2007,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2007,85,2,,,,,,,,,,,,,
2007,87,2,,,5,30,35,25,5,,,,,,
2007,89,1.8,,,5,5,40,25,10,10,5,,,,
2007,90,1.8,,,,5,80,15,,,,,,,
2007,91,2,0,0,1.3,12,36.7,36.7,12,1.3,0,,,,
2007,92,,,,,,,,,,,,,,
2007,93,2.4,,,,,10,50,40,,,,,,
2007,94,2.5,,,,,10,25,30,25,10,,,,
2007,95,1.6,4,7,13,20,24,18,11,3,0,,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2003,3,.8,0,20,50,30,0,0,0,0,0,0,,,
2003,4,.8,,,55,45,,,,,,,,,
2003,5,1.1,,,25,45,30,,,,,,,,
2003,7,1.25,,,,,,,,,,,,,
2003,9,1.2,,,20,70,10,,,,,,,,
2003,11,.7,,30,50,20,,,,,,,,,
2003,14,.9,,10,60,30,,,,,,,,,
2003,16,1.3,3,10,24,25,19,10,5,3,1,0,,,
2003,17,1.1,,5,20,25,25,15,10,,,,,,
2003,20,1,,,25,75,,,,,,,,,
2003,22,.9,0,15,50,30,5,,,,,,,,
2003,23,1,,15,35,35,10,5,,,,,,,
2003,24,1.2,,5,25,45,20,5,,,,,,,
2003,26,.7,,25,50,25,,,,,,,,,
2003,29,.9,,,75,25,,,,,,,,,
2003,30,.9,,,65,35,,,,,,,,,
2003,31,.7,,10,55,35,,,,,,,,,
2003,32,1,,5,35,40,20,,,,,,,,
2003,33,1.5,,,,50,50,,,,,,,,
2003,35,1,,,10,80,10,,,,,,,,
2003,37,1.2,,,10,80,10,,,,,,,,
2003,41,1,,,40,60,,,,,,,,,
2003,47,.8,,,100,,,,,,,,,,
2003,48,.9,,,85,15,,,,,,,,,
2003,50,1.1,,,50,50,,,,,,,,,
2003,52,.8,,,60,40,,,,,,,,,
2003,53,.9,,,70,30,,,,,,,,,
2003,54,1.1,,,40,60,,,,,,,,,
2003,56,1,,1,39,59,1,,,,,,,,
2003,57,,,,,,,,,,,,,,
2003,59,1,,,15,70,15,,,,,,,,
2003,60,1.2,,10,20,40,25,5,,,,,,,
2003,62,1,,,30,60,10,,,,,,,,
2003,63,.9,,20,60,20,,,,,,,,,
2003,67,1.5,,10,15,25,30,15,5,,,,,,
2003,68,1.3,1,3,13,25,21,17,10,8,1,1,,,
2003,71,.9,2,9,30,28,16,8,4,2,1,0,,,
2003,72,.9,10,20,30,25,10,5,,,,,,,
2003,73,1,,,15,70,15,,,,,,,,
2003,76,1,1,7.5,25,40,20,5,1.5,,,,,,
2003,80,1.2,8.27885626,11.99344952,18.80475389,21.84588067,18.80475389,11.99344952,5.66703602,1.98345496,.51409931,.11426597,,,
2003,82,1,,15,40,35,10,,,,,,,,
2003,84,1.1,2,7,33,42,15,1,0,0,0,,,,
2003,85,1,,10,30,40,20,,,,,,,,
2003,87,.9,,25,45,25,5,,,,,,,,
2003,89,1,,,15,50,30,5,,,,,,,
2003,90,1,,,15,85,,,,,,,,,
2003,91,1,0,17.44312026,28.38569881,28.38569881,17.44312026,6.60888407,1.51679307,.21668472,0,0,,,
2003,92,1.2,6.6804929,9.18451528,19.51669498,24.4872409,21.04994745,12.39751568,5.00124496,1.38125718,.26109191,.03999876,,,
2003,93,1,,,50,50,,,,,,,,,
2003,94,1.5,,,10,25,30,25,10,,,,,,
2003,95,1,0,16,28,35,15,5,1,0,0,0,,,
2003,96,.9,,15,40,35,10,,,,,,,,
2003Q4,3,.8,0,30,30,30,10,0,0,0,0,0,,,
2003Q4,4,.9,,,50,50,,,,,,,,,
2003Q4,5,1.5,,,10,35,50,5,,,,,,,
2003Q4,7,1.4,,,,,,,,,,,,,
2003Q4,9,1.5,,,,40,60,,,,,,,,
2003Q4,11,.7,,30,50,20,,,,,,,,,
2003Q4,14,1.2,,,30,50,20,,,,,,,,
2003Q4,16,1.4,4,11,20,22,19,11,6,4,2,1,,,
2003Q4,17,1.4,,5,15,25,25,20,10,,,,,,
2003Q4,20,.8,,,85,15,,,,,,,,,
2003Q4,22,.8,0,15,50,30,5,,,,,,,,
2003Q4,23,1.2,,10,30,40,20,,,,,,,,
2003Q4,24,1.7,,,10,25,30,20,15,,,,,,
2003Q4,26,.75,,25,50,25,,,,,,,,,
2003Q4,29,1.1,,,25,60,15,,,,,,,,
2003Q4,30,,,,,,,,,,,,,,
2003Q4,31,.8,,5,60,35,,,,,,,,,
2003Q4,32,1.2,5,10,25,35,20,5,,,,,,,
2003Q4,33,1.7,,,,15,70,15,,,,,,,
2003Q4,35,1.6,,,,30,70,,,,,,,,
2003Q4,37,1.6,,,,20,70,10,,,,,,,
2003Q4,41,1.2,,,,,,,,,,,,,
2003Q4,47,.9,,,90,10,,,,,,,,,
2003Q4,48,1,,,50,50,,,,,,,,,
2003Q4,50,1.1,,,50,50,,,,,,,,,
2003Q4,52,1.1,,,20,60,20,,,,,,,,
2003Q4,53,1.1,,,40,50,10,,,,,,,,
2003Q4,54,1.5,,,10,20,50,20,,,,,,,
2003Q4,56,1.2,,,20,60,20,,,,,,,,
2003Q4,57,,,,,,,,,,,,,,
2003Q4,59,1.9,,,,5.55555556,66.66666667,27.77777778,,,,,,,
2003Q4,60,1.6,,,15,25,35,15,10,,,,,,
2003Q4,62,,,,,,,,,,,,,,
2003Q4,63,1.7,,,,,,,,,,,,,
2003Q4,67,1.7,,5,10,20,25,20,15,5,,,,,
2003Q4,68,1.8,1,3,12,20,26,18,10,8,1,1,,,
2003Q4,71,1.2,1,6,38,38,11,5,1,0,0,,,,
2003Q4,72,1.3,13,12,20,25,20,9,1,,,,,,
2003Q4,73,2,,,,,5,80,15,,,,,,
2003Q4,76,1.2,2,10,20,35,20,10,2,1,,,,,
2003Q4,80,1.2,,,,,,,,,,,,,
2003Q4,82,1.2,,15,35,40,10,,,,,,,,
2003Q4,84,,,,,,,,,,,,,,
2003Q4,85,1.1,5,10,25,40,15,5,,,,,,,
2003Q4,87,1.2,,10,30,40,15,5,,,,,,,
2003Q4,89,1.4,,,5,50,40,5,,,,,,,
2003Q4,90,1.3,,,5,90,5,,,,,,,,
2003Q4,91,1,13.31331331,15.61561562,21.12112112,21.12112112,15.61561562,8.50850851,3.5035035,1.001001,.2002002,0,,,
2003Q4,92,2.1,.98157708,1.96389019,6.1760788,12.71444572,19.37286864,21.85039252,18.24171209,11.27296365,5.1559578,2.27011351,,,
2003Q4,93,1,,,40,60,,,,,,,,,
2003Q4,94,1.98,,,10,25,30,25,10,,,,,,
2003Q4,95,1.2,6,14,20,23,16,11,7,3,0,0,,,
2003Q4,96,1.7,5,10,20,30,35,,,,,,,,
2004,3,1.7,0,0,10,30,30,20,10,0,0,0,,,
2004,4,2,,,,,45,55,,,,,,,
2004,5,2.2,,,,10,30,50,10,,,,,,
2004,7,2.75,,,,,,,,,,,,,
2004,9,2.2,,,,,40,50,10,,,,,,
2004,11,2,,,,5,45,45,5,,,,,,
2004,14,1.7,,,,30,40,20,10,,,,,,
2004,16,2,4,5,9,17,24,25,10,5,1,0,,,
2004,17,2,,,5,15,25,25,20,10,,,,,
2004,20,2.3,,,,,20,30,50,,,,,,
2004,22,1.5,0,10,15,25,35,15,,,,,,,
2004,23,2.2,,3,7,15,25,30,15,5,,,,,
2004,24,2.5,,,5,10,10,20,25,20,10,,,,
2004,26,2,,,,15,35,35,15,,,,,,
2004,29,2.3,,,,,20,60,20,,,,,,
2004,30,2.3,,,,,10,70,20,,,,,,
2004,31,1.9,,,,10,50,40,,,,,,,
2004,32,2.6,,,5,5,10,30,35,10,5,,,,
2004,33,2,,,,,50,50,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,37,2.2,,,,,10,80,10,,,,,,
2004,41,2.2,,,,,15,70,15,,,,,,
2004,47,1.6,,,,20,70,10,,,,,,,
2004,48,1.8,,,,,85,15,,,,,,,
2004,50,1.9,,,,25,75,,,,,,,,
2004,52,2.2,,,10,20,30,30,10,,,,,,
2004,53,2,,,,,50,50,,,,,,,
2004,54,2.2,,,10,20,40,30,,,,,,,
2004,56,1.8,,,1,16,50,30,3,,,,,,
2004,57,,,,,,,,,,,,,,
2004,59,2.2,,,,,30,60,10,,,,,,
2004,60,2.3,,,5,10,15,30,25,10,5,,,,
2004,62,2,,,,,40,50,10,,,,,,
2004,63,2.3,,,,10,30,50,10,,,,,,
2004,67,2,,5,10,15,20,25,15,5,5,,,,
2004,68,2.5,1,3,5,8,12,23,24,17,5,2,,,
2004,71,1.9,2,6,10,15,20,20,13,8,4,2,,,
2004,72,2.2,3,5,10,15,20,25,15,5,1,1,,,
2004,73,2.8,,,,,5,5,80,10,,,,,
2004,76,1.8,.5,2,7.5,25,30,25,7.5,2,.5,,,,
2004,80,1.9,5.96077643,6.37083537,10.05915143,13.5682123,15.63440663,15.39009381,12.94203641,9.29738448,5.7057707,5.07133245,,,
2004,82,1.7,,,15,20,30,25,10,,,,,,
2004,84,2,0,1,3,10,27,33,22,4,0,0,,,
2004,85,2,,,5,10,30,40,10,5,,,,,
2004,87,2.1,,,,10,30,40,20,,,,,,
2004,89,2.2,,,5,15,30,40,10,,,,,,
2004,90,2.4,,,,,0,85,15,,,,,,
2004,91,1.9,.5,1.8,6.2,14.2,22.4,24.1,17.8,9,3.1,.9,,,
2004,92,2.2,5.80425028,4.12304834,7.72853684,10.73000387,13.13094949,14.16436912,13.46655586,11.28561443,8.33645839,11.23021337,,,
2004,93,2.5,,,,,,50,50,,,,,,
2004,94,2,,,10,25,30,25,10,,,,,,
2004,95,2,0,3,8,14,20,28,17,9,1,0,,,
2004,96,1.9,,5,13,25,32,20,5,,,,,,
2004Q4,3,2.2,0,0,0,15,20,30,20,15,0,0,,,
2004Q4,4,2.5,,,,,,50,50,,,,,,
2004Q4,5,2.2,,,10,15,15,45,15,,,,,,
2004Q4,7,3.4,,,,,,,,,,,,,
2004Q4,9,2.5,,,,,10,50,40,,,,,,
2004Q4,11,2.4,,,,,5,60,35,,,,,,
2004Q4,14,2.1,,,,10,20,40,20,10,,,,,
2004Q4,16,2,5,12,14,15,16,19,10,5,3,1,,,
2004Q4,17,2.2,,,10,10,20,25,20,15,,,,,
2004Q4,20,3,,,,,,20,50,30,,,,,
2004Q4,22,1.8,0,10,15,20,30,20,5,,,,,,
2004Q4,23,1.6,,5,15,30,30,15,5,,,,,,
2004Q4,24,2.3,,,5,10,15,20,30,15,5,,,,
2004Q4,26,2.45,,,,,20,30,30,20,,,,,
2004Q4,29,2.9,,,,,,20,65,15,,,,,
2004Q4,30,,,,,,,,,,,,,,
2004Q4,31,2.5,,,,,20,40,40,,,,,,
2004Q4,32,2.9,,,5,5,10,25,35,15,5,,,,
2004Q4,33,2.2,,,,5,20,50,20,5,,,,,
2004Q4,35,,,,,,,,,,,,,,
2004Q4,37,2.6,,,,,10,20,60,10,,,,,
2004Q4,41,2.5,,,,,,,,,,,,,
2004Q4,47,2,,,,,30,60,10,,,,,,
2004Q4,48,2.1,,,,,30,70,,,,,,,
2004Q4,50,2.1,,,,,50,50,,,,,,,
2004Q4,52,2.3,,,10,20,30,30,10,,,,,,
2004Q4,53,2.2,,,,,15,70,15,,,,,,
2004Q4,54,2.3,,,,,20,30,30,20,,,,,
2004Q4,56,2,,,,5,45,45,5,,,,,,
2004Q4,57,,,,,,,,,,,,,,
2004Q4,59,2.8,,,,,5,20,65,10,,,,,
2004Q4,60,2.4,,,5,10,15,30,25,10,5,,,,
2004Q4,62,,,,,,,,,,,,,,
2004Q4,63,2.6,,,,,,,,,,,,,
2004Q4,67,2,,,,,,,,,,,,,
2004Q4,68,2.4,1,3,5,8,12,22,25,17,5,2,,,
2004Q4,71,2,2,6,10,15,18,18,15,9,5,2,,,
2004Q4,72,2.4,6,4,5,10,15,25,15,10,5,5,,,
2004Q4,73,3,,,,,,,15,80,5,,,,
2004Q4,76,2.2,,1,5,10,20,28,20,10,5,1,,,
2004Q4,80,2.3,,,,,,,,,,,,,
2004Q4,82,1.9,,5,15,20,30,25,5,,,,,,
2004Q4,84,,,,,,,,,,,,,,
2004Q4,85,,,,,,,,,,,,,,
2004Q4,87,2.2,,,,10,25,35,25,5,,,,,
2004Q4,89,2.3,,,5,5,15,30,25,15,5,,,,
2004Q4,90,2.6,,,,,,15,85,,,,,,
2004Q4,91,2.7,0,0,.2002002,2.002002,9.90990991,24.82482482,32.23223223,21.72172172,7.60760761,1.5015015,,,
2004Q4,92,2.2,19.87337949,4.56381826,6.41652567,7.06202825,7.49122996,7.65923064,7.54663019,7.16692867,6.56012624,25.66010264,,,
2004Q4,93,2.5,,,,,,50,50,,,,,,
2004Q4,94,2,,,10,25,30,25,10,,,,,,
2004Q4,95,2.3,2,5,9,10,14,20,17,14,9,0,,,
2004Q4,96,2.2,,5,10,20,35,25,5,,,,,,
2007,3,2.5,0,0,0,10,10,30,30,10,10,0,,,
2007,4,2.3,,,,,5,80,15,,,,,,
2007,5,2.5,,,,,15,40,45,,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,2.25,,,,10,20,40,20,10,,,,,
2007,11,2.5,,,,,,40,60,,,,,,
2007,14,3,,,,,,,,,,,,,
2007,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2007,17,2.8,,,5,10,20,25,25,10,5,,,,
2007,20,2.7,,,,,,15,70,15,,,,,
2007,22,2.7,0,0,3,10,20,25,30,10,2,,,,
2007,23,2,,5,10,15,20,20,15,10,5,,,,
2007,24,2.4,,,5,5,10,20,30,15,10,5,,,
2007,26,2.5,,,,10,15,25,25,15,10,,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,2.4,,,10,25,30,30,5,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,2.5,,,,10,10,30,30,10,10,,,,
2007,35,,,,,,,,,,,,,,
2007,37,2.5,,,,,,50,50,,,,,,
2007,41,2.8,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,2,,,,,50,50,,,,,,,
2007,52,2.2,,,10,20,20,20,20,10,,,,,
2007,53,2.4,,,,,10,80,10,,,,,,
2007,54,2.3,,,,,10,40,40,10,,,,,
2007,56,2,.5,1,1.5,6,40,40,8,1.5,1,.5,,,
2007,57,,,,,,,,,,,,,,
2007,59,2.5,,,,,10,20,70,,,,,,
2007,60,2.5,,,,10,15,25,30,15,5,,,,
2007,62,,,,,,,,,,,,,,
2007,63,2.3,,,,20,20,30,20,10,,,,,
2007,67,1.5,,,,,,,,,,,,,
2007,68,2.3,1,3,5,8,17,25,22,12,5,2,,,
2007,71,2.3,2,6,10,15,18,18,15,9,5,2,,,
2007,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2007,73,,,,,,,,,,,,,,
2007,76,2.5,,.5,2,7.5,15,22.5,27.5,15,7.5,2.5,,,
2007,80,2.5,,,,,,,,,,,,,
2007,82,1.5,,,5,25,40,25,5,,,,,,
2007,84,2.3,1,2,5,12,20,30,20,9,1,0,,,
2007,85,2.3,,,,,,,,,,,,,
2007,87,2.3,,,,5,25,35,30,5,,,,,
2007,89,2.5,,,5,5,10,30,40,5,5,,,,
2007,90,2.3,,,,,10,80,10,,,,,,
2007,91,2.5,.30090271,1.00300903,3.51053159,8.52557673,15.64694082,21.16349047,21.16349047,15.64694082,8.52557673,4.51354062,,,
2007,92,,,,,,,,,,,,,,
2007,93,3.1,,,,,,5,25,50,20,,,,
2007,94,2.5,,,,10,25,30,25,10,,,,,
2007,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2003,3,9,0,0,0,0,0,0,0,50,40,10,0,0,0
2003,4,8.5,,,,,,,40,60,,,,,
2003,5,9,,,,,,,,40,50,10,,,
2003,7,8.75,,,,,,,,,,,,,
2003,9,8.8,,,,,,,,70,30,,,,
2003,11,8.9,,,,,,,,60,40,,,,
2003,14,8.9,,,,,,,,80,20,,,,
2003,16,9.1,0,0,.5,1,5,11,17,19,29,17,.5,0,0
2003,17,8.6,,,,,5,20,20,30,20,5,,,
2003,20,8.9,,,,,,,,75,25,,,,
2003,22,,0,0,0,0,0,0,15,60,20,5,,,
2003,23,8.8,,,,,,,20,60,20,,,,
2003,24,8.9,,,,,,,10,50,40,,,,
2003,26,8.9,,,,,,,10,55,35,,,,
2003,29,8.9,,,,,,,,85,15,,,,
2003,30,9,,,,,,,,50,50,,,,
2003,31,9.1,,,,,,,,35,65,,,,
2003,32,8.9,,,,,,,5,50,40,5,,,
2003,33,8.5,,,,,,,50,50,,,,,
2003,35,8.5,,,,,,,40,60,,,,,
2003,37,8.8,,,,,,,,90,10,,,,
2003,41,8.8,,,,,,,10,80,10,,,,
2003,47,8.8,,,,,,,,70,30,,,,
2003,48,8.8,,,,,,,,80,20,,,,
2003,50,9,,,,,,,,50,50,,,,
2003,52,8.7,,,,,,,,75,25,,,,
2003,53,8.8,,,,,,,20,70,10,,,,
2003,54,8.9,,,,,,,,60,40,,,,
2003,56,8.8,,,,,,,,80,20,,,,
2003,57,,,,,,,,,,,,,,
2003,59,9,,,,,,,,15,75,10,,,
2003,60,8.8,,,,,,5,20,45,20,10,,,
2003,62,9,,,,,,,,40,50,10,,,
2003,63,,,,,,,,,,,,,,
2003,67,8.8,,,,,5,10,20,35,20,5,5,,
2003,68,8.6,1,1,1,2,6,14,21,25,20,6,1,1,1
2003,71,8.7,0,0,0,0,0,1,15,55,25,4,0,0,0
2003,72,8.8,,,,,,,20,50,30,,,,
2003,73,8,,,,,,40,50,10,,,,,
2003,76,8.9,,,,,,1,5,60,30,3,1,,
2003,80,8.7,.00005,.00177143,.03467855,.39371435,2.59768993,9.97986265,22.36256521,29.25932923,22.36256521,9.97986265,2.59768993,.39371435,.03650324
2003,82,8.9,,,,,,,,55,45,,,,
2003,84,8.8,0,0,0,0,0,0,10,65,25,0,0,0,0
2003,85,8.9,,,,,,,10,60,30,,,,
2003,87,9,,,,,,,,10,60,30,,,
2003,89,8.8,,,,,,,20,60,20,,,,
2003,90,8.8,,,,,,,,90,10,,,,
2003,91,8.4,0,0,0,.2002002,3.3033033,17.61761762,36.73673674,30.63063063,10.11011011,1.3013013,.1001001,0,0
2003,92,8.9,0,0,0,0,0,0,.811177,49.188823,49.1888,.8111,.0001,0,0
2003,93,8.4,,,,,,,70,30,,,,,
2003,94,8.7,,,,,,10,25,30,25,10,,,
2003,95,8.8,0,0,0,0,0,2,18,46,29,5,0,0,0
2003,96,8.9,,,,,,,5,60,35,,,,
2004,3,8.8,0,0,0,0,0,0,20,50,30,0,0,0,0
2004,4,9.2,,,,,,,,30,70,,,,
2004,5,9.1,,,,,,,10,30,50,10,,,
2004,7,8.5,,,,,,,,,,,,,
2004,9,9,,,,,,,,50,50,,,,
2004,11,9.1,,,,,,,,30,70,,,,
2004,14,8.9,,,,,,,,80,20,,,,
2004,16,8.9,0,0,1,4,7,8,13,23,19,17,7,1,0
2004,17,8.4,,,,,15,20,25,20,15,5,,,
2004,20,8.7,,,,,,,,100,,,,,
2004,22,,0,0,0,0,0,5,15,45,30,5,,,
2004,23,8.8,,,,,,,25,50,25,,,,
2004,24,8.8,,,,,,5,10,55,30,,,,
2004,26,8.7,,,,,,5,25,55,15,,,,
2004,29,8.9,,,,,,,5,80,15,,,,
2004,30,8.9,,,,,,,,40,60,,,,
2004,31,9,,,,,,,6,45,46,3,,,
2004,32,8.6,,,,,,5,15,35,25,15,5,,
2004,33,8,,,,,,50,50,,,,,,
2004,35,,,,,,,,,,,,,,
2004,37,8.6,,,,,,,40,60,,,,,
2004,41,8.8,,,,,,,30,70,,,,,
2004,47,8.7,,,,,,,,80,20,,,,
2004,48,8.9,,,,,,,,70,30,,,,
2004,50,9,,,,,,,,75,25,,,,
2004,52,8.5,,,,,,,10,70,20,,,,
2004,53,8.6,,,,,,,30,70,,,,,
2004,54,8.8,,,,,,,,60,40,,,,
2004,56,8.9,,,,,,,,50,50,,,,
2004,57,,,,,,,,,,,,,,
2004,59,8.7,,,,,,5,10,70,10,5,,,
2004,60,8.7,,,,,,10,20,45,20,5,,,
2004,62,8.5,,,,,,,10,60,30,,,,
2004,63,,,,,,,,,,,,,,
2004,67,9,,,,,,2,10,20,30,25,10,3,
2004,68,8.4,1,1,1,2,6,18,25,23,14,6,1,1,1
2004,71,8.5,0,0,0,0,0,4,30,50,15,1,0,0,0
2004,72,8.7,,,,,,5,25,40,25,5,,,
2004,73,7.5,,,,,30,60,10,,,,,,
2004,76,9.3,,,,,,2.5,7.5,20,40,20,7.5,2.5,
2004,80,8.7,.30423183,.70967176,1.8634441,4.10505885,7.58718204,11.76564771,15.3085569,16.71241363,15.3085569,11.76564771,7.58718204,4.10505885,2.87734769
2004,82,9.3,,,,,,,,25,40,35,,,
2004,84,8.6,0,0,0,0,0,5,20,60,15,0,0,0,0
2004,85,8.5,,,,,,5,20,50,20,5,,,
2004,87,8.9,,,,,,,10,35,40,15,,,
2004,89,8.5,,,,,,5,15,45,30,5,,,
2004,90,8.8,,,,,,,,90,10,,,,
2004,91,8.2,0,0,.4004004,2.8028028,10.81081081,23.82382382,29.92992993,21.32132132,8.60860861,2.002002,.3003003,0,0
2004,92,8.5,.00037774,.00483412,.08091605,.76072268,4.18464846,13.4932452,25.54133376,28.40704779,18.56514305,7.12588622,1.60435187,.21149366,.0199994
2004,93,8.1,,,,,,30,70,,,,,,
2004,94,8.7,,,,,,10,25,30,25,10,,,
2004,95,8.7,0,0,0,1,4,14,23,30,19,9,0,0,0
2004,96,8.9,,,,,,,5,50,35,10,,,
2004Feb,3,8.9,0,0,0,0,0,0,10,50,30,10,0,0,0
2004Feb,4,9.3,,,,,,,,30,70,,,,
2004Feb,5,9.2,,,,,,,,45,55,,,,
2004Feb,7,8.5,,,,,,,,,,,,,
2004Feb,9,8.8,,,,,,,,60,40,,,,
2004Feb,11,9.2,,,,,,,,20,60,20,,,
2004Feb,14,9.1,,,,,,,,40,50,10,,,
2004Feb,16,9,0,0,.5,1,5,8,12,25,28,18,2.5,0,0
2004Feb,17,8.6,,,,,5,20,20,30,20,5,,,
2004Feb,20,9,,,,,,,,10,80,10,,,
2004Feb,22,,0,0,0,0,0,0,15,40,35,10,,,
2004Feb,23,8.7,,,,,,,20,60,20,,,,
2004Feb,24,8.8,,,,,,,15,60,25,,,,
2004Feb,26,8.8,,,,,,5,20,55,20,,,,
2004Feb,29,8.9,,,,,,,5,80,15,,,,
2004Feb,30,,,,,,,,,,,,,,
2004Feb,31,9.2,,,,,,,,30,70,,,,
2004Feb,32,8.8,,,,,,5,15,35,25,15,5,,
2004Feb,33,8.4,,,,,,20,50,30,,,,,
2004Feb,35,8.4,,,,,,,70,30,,,,,
2004Feb,37,8.9,,,,,,,,70,30,,,,
2004Feb,41,8.9,,,,,,,,,,,,,
2004Feb,47,8.8,,,,,,,,70,30,,,,
2004Feb,48,8.9,,,,,,,,70,30,,,,
2004Feb,50,9.2,,,,,,,,25,75,,,,
2004Feb,52,8.7,,,,,,,20,60,20,,,,
2004Feb,53,8.7,,,,,,,20,80,,,,,
2004Feb,54,9,,,,,,,,40,60,,,,
2004Feb,56,8.9,,,,,,,,55,45,,,,
2004Feb,57,,,,,,,,,,,,,,
2004Feb,59,9.1,,,,,5,10,70,10,5,,,,
2004Feb,60,8.8,,,,,,5,20,40,25,10,,,
2004Feb,62,,,,,,,,,,,,,,
2004Feb,63,,,,,,,,,,,,,,
2004Feb,67,9.2,,,,,,5,5,20,35,20,10,5,
2004Feb,68,,,,,,,,,,,,,,
2004Feb,71,8.7,0,0,0,0,0,4,30,50,15,1,0,0,0
2004Feb,72,8.8,,,,,,15,30,40,15,,,,
2004Feb,73,,,,,,,,,,,,,,
2004Feb,76,9.3,,,,,,2.5,5,20,45,20,5,2.5,
2004Feb,80,,,,,,,,,,,,,,
2004Feb,82,9.1,,,,,,,,40,45,15,,,
2004Feb,84,,,,,,,,,,,,,,
2004Feb,85,,,,,,,,,,,,,,
2004Feb,87,9.1,,,,,,,,20,45,25,10,,
2004Feb,89,8.5,,,,,,5,15,45,30,5,,,
2004Feb,90,8.8,,,,,,,,90,10,,,,
2004Feb,91,8.4,0,.1002004,.80160321,2.90581162,8.91783567,17.93587174,24.4488978,22.64529058,14.22845691,6.01202405,1.70340681,.3006012,0
2004Feb,92,8.4,0,0,.0031686,.1318274,2.140004,13.5905,34.1345,34.1345,13.5905,2.14,.1318,.0032,0
2004Feb,93,8.5,,,,,,,50,50,,,,,
2004Feb,94,8.9,,,,,,10,25,30,25,10,,,
2004Feb,95,8.8,0,0,0,1,3,7,20,35,23,7,4,0,0
2004Feb,96,8.9,,,,,,,10,60,30,,,,
2005Feb,3,8.6,0,0,0,0,0,10,30,40,20,0,0,0,0
2005Feb,4,9,,,,,,,,50,50,,,,
2005Feb,5,8.9,,,,,,,10,50,40,,,,
2005Feb,7,,,,,,,,,,,,,,
2005Feb,9,9,,,,,,,,50,50,,,,
2005Feb,11,8.9,,,,,,,5,60,35,,,,
2005Feb,14,8.6,,,,,,10,30,40,20,,,,
2005Feb,16,8.7,0,0,1,4,7,9,15,19,18,17,9,1,0
2005Feb,17,8.3,,,,,15,20,25,20,15,5,,,
2005Feb,20,8.7,,,,,,,10,75,15,,,,
2005Feb,22,,0,0,0,0,0,5,15,45,30,5,,,
2005Feb,23,8.2,,,,,,20,50,30,,,,,
2005Feb,24,8.6,,,,,,5,35,45,15,,,,
2005Feb,26,8.5,,,,,,5,35,50,10,,,,
2005Feb,29,,,,,,,,,,,,,,
2005Feb,30,,,,,,,,,,,,,,
2005Feb,31,8.7,,,,,,,20,60,20,,,,
2005Feb,32,8.2,,,,,5,15,35,25,10,5,5,,
2005Feb,33,7.5,,,,,50,50,,,,,,,
2005Feb,35,,,,,,,,,,,,,,
2005Feb,37,8.2,,,,,,15,70,15,,,,,
2005Feb,41,8.6,,,,,,,,,,,,,
2005Feb,47,,,,,,,,,,,,,,
2005Feb,48,,,,,,,,,,,,,,
2005Feb,50,8.5,,,,,,,25,50,25,,,,
2005Feb,52,8.4,,,,,,20,35,30,15,,,,
2005Feb,53,8.5,,,,,,,30,70,,,,,
2005Feb,54,8.5,,,,,,,20,60,20,,,,
2005Feb,56,8.6,,,,,,5,25,60,10,,,,
2005Feb,57,,,,,,,,,,,,,,
2005Feb,59,8.3,,,,,,5,40,50,5,,,,
2005Feb,60,8.4,,,,,5,20,30,25,15,5,,,
2005Feb,62,,,,,,,,,,,,,,
2005Feb,63,,,,,,,,,,,,,,
2005Feb,67,9.3,,,,,,,,,,,,,
2005Feb,68,,,,,,,,,,,,,,
2005Feb,71,8.4,0,0,0,2,6,10,30,28,16,6,2,0,0
2005Feb,72,8.5,,,,,6,12,32,33,12,5,,,
2005Feb,73,,,,,,,,,,,,,,
2005Feb,76,9.1,,,.5,1,2.5,5,10,20,35,15,7.5,2.5,1
2005Feb,80,,,,,,,,,,,,,,
2005Feb,82,9.4,,,,,,,,30,35,35,,,
2005Feb,84,,,,,,,,,,,,,,
2005Feb,85,,,,,,,,,,,,,,
2005Feb,87,8.5,,,,,,,15,35,30,15,5,,
2005Feb,89,8,,,,,5,30,45,15,5,,,,
2005Feb,90,8.4,,,,,,,,90,10,,,,
2005Feb,91,8.2,0,0,0,.8,7.3,26.4,38.1,21.9,5,.5,0,0,0
2005Feb,92,8.7,.00024245,.00292614,.04769916,.45553173,2.65812103,9.49024153,20.75673773,27.8337165,22.88903133,11.54166538,3.5658893,.67419798,.08399975
2005Feb,93,8,,,,,,50,50,,,,,,
2005Feb,94,8,,,,,10,25,30,25,10,,,,
2005Feb,95,8.6,0,0,0,1,4,14,26,27,18,7,3,0,0
2005Feb,96,,,,,,,,,,,,,,
2007,3,7.5,0,0,10,10,30,30,10,10,0,0,0,0,0
2007,4,8.5,,,,,,10,40,40,10,,,,
2007,5,8.7,,,,,,20,60,20,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,7,,,20,20,20,20,20,,,,,,
2007,11,7.5,,,,,50,50,,,,,,,
2007,14,7.5,,,,,,,,,,,,,
2007,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2007,17,7.5,,5,10,20,20,20,10,10,5,,,,
2007,20,7.8,,,,,,50,50,,,,,,
2007,22,,0,0,5,15,15,20,20,10,5,5,5,,
2007,23,6.2,5,15,30,20,15,10,5,,,,,,
2007,24,7,,10,20,20,25,10,5,5,5,,,,
2007,26,7.7,,,5,5,15,35,25,10,5,,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,7.7,,,,5,15,35,25,15,5,,,,
2007,32,,,,,,,,,,,,,,
2007,33,6.5,,,50,50,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,7,,,,50,50,,,,,,,,
2007,41,6,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,8,,,,,,25,50,25,,,,,
2007,52,6.8,5,10,20,30,20,10,5,,,,,,
2007,53,7,,,,,70,30,,,,,,,
2007,54,,,,,,,,,,,,,,
2007,56,8,,,,,5,20,50,20,5,,,,
2007,57,,,,,,,,,,,,,,
2007,59,8.3,,,,,5,40,50,5,,,,,
2007,60,7.2,,5,15,20,25,20,10,5,,,,,
2007,62,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,9.5,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,71,7.3,0,0,5,15,25,20,20,10,5,0,0,0,0
2007,72,7.5,,1,2,8,18,24,18,13,8,5,2,1,
2007,73,,,,,,,,,,,,,,
2007,76,8.3,,.5,2,3,7.5,17.5,30,20,10,5,2.5,1.5,.5
2007,80,8.3,,,,,,,,,,,,,
2007,82,8.8,,,,,,5,15,30,25,15,10,,
2007,84,7.8,0,0,0,2,25,33,26,12,2,0,0,0,0
2007,85,,,,,,,,,,,,,,
2007,87,7,,,5,20,30,30,10,5,,,,,
2007,89,7,,5,10,20,45,15,5,,,,,,
2007,90,7.8,,,,,,80,20,,,,,,
2007,91,7.5,.2,1.6,7.7,14.3,26.2,26.2,16.1,6.1,1.4,.2,0,0,0
2007,92,,,,,,,,,,,,,,
2007,93,7.3,,,,10,60,30,,,,,,,
2007,94,8.5,,,,,,10,25,30,25,10,,,
2007,95,7.2,0,4,11,19,27,22,12,5,0,0,0,0,0
2007,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,,,,,,,,,,,
2003Q2,3,27,2.5,1.1,,,,,,,,,,,
2003Q2,4,25,2.5,1.08,,,,,,,,,,,
2003Q2,5,25,2.25,1.07,,,,,,,,,,,
2003Q2,7,30,2.3,1.08,,,,,,,,,,,
2003Q2,11,27,2,1.02,,,,,,,,,,,
2003Q2,14,27,2.2,1.08,,,,,,,,,,,
2003Q2,16,25,2.25,1.08,,,,,,,,,,,
2003Q2,17,27,2.3,1.08,,,,,,,,,,,
2003Q2,20,27,2.25,1.09,,,,,,,,,,,
2003Q2,22,25,2,1.1,,,,,,,,,,,
2003Q2,23,25,2.25,1.08,,,,,,,,,,,
2003Q2,24,26,2.25,1.08,,,,,,,,,,,
2003Q2,26,27,2,1.02,,,,,,,,,,,
2003Q2,29,27,2.25,1.08,,,,,,,,,,,
2003Q2,30,31,2.25,,,,,,,,,,,,
2003Q2,31,25,2.4,1.08,,,,,,,,,,,
2003Q2,32,25,2.5,1.08,,,,,,,,,,,
2003Q2,37,25,2.5,1.1,,,,,,,,,,,
2003Q2,41,25,2.5,1.05,,,,,,,,,,,
2003Q2,47,25.8,2.5,1.12,,,,,,,,,,,
2003Q2,48,33,2.25,1.1,,,,,,,,,,,
2003Q2,52,26,2,1.1,,,,,,,,,,,
2003Q2,53,25,2.25,1.08,,,,,,,,,,,
2003Q2,54,25,2.25,1.09,,,,,,,,,,,
2003Q2,56,25,,1.14,,,,,,,,,,,
2003Q2,57,24,2,1.05,,,,,,,,,,,
2003Q2,59,24,2.25,1.1,,,,,,,,,,,
2003Q2,60,25,2.5,1.06,,,,,,,,,,,
2003Q2,63,23,2.5,1.07,,,,,,,,,,,
2003Q2,67,25,2.5,.92,,,,,,,,,,,
2003Q2,68,,2.25,,,,,,,,,,,,
2003Q2,71,33,2.5,1.08,,,,,,,,,,,
2003Q2,72,26,2.3,1.09,,,,,,,,,,,
2003Q2,73,,2.25,1.1,,,,,,,,,,,
2003Q2,76,24,2,1.1,,,,,,,,,,,
2003Q2,80,23.9,2.518,1.078,,,,,,,,,,,
2003Q2,82,25,2.5,1.1,,,,,,,,,,,
2003Q2,84,,2,1.07,,,,,,,,,,,
2003Q2,85,28.1,2,1.03,,,,,,,,,,,
2003Q2,87,25,2.25,1.1,,,,,,,,,,,
2003Q2,89,25,2.4,1.1,,,,,,,,,,,
2003Q2,90,27,2,1.15,,,,,,,,,,,
2003Q2,91,25,2.25,1.1,,,,,,,,,,,
2003Q2,93,30,2.25,1.1,,,,,,,,,,,
2003Q2,94,25,2.25,1.08,,,,,,,,,,,
2003Q2,95,23.5,2.25,1.07,,,,,,,,,,,
2003Q2,96,25,2.25,1.09,,,,,,,,,,,
2003Q3,3,26,2.25,1.1,,,,,,,,,,,
2003Q3,4,24,2.25,1.05,,,,,,,,,,,
2003Q3,5,25,2.25,1.06,,,,,,,,,,,
2003Q3,7,22,2.25,1.08,,,,,,,,,,,
2003Q3,11,21,2,1.03,,,,,,,,,,,
2003Q3,14,25,2,1.08,,,,,,,,,,,
2003Q3,16,25,1.75,1.1,,,,,,,,,,,
2003Q3,17,25,2.25,1.09,,,,,,,,,,,
2003Q3,20,26,2.25,1.07,,,,,,,,,,,
2003Q3,22,25,2,1.15,,,,,,,,,,,
2003Q3,23,23,2.25,1.11,,,,,,,,,,,
2003Q3,24,22,2.25,1.07,,,,,,,,,,,
2003Q3,26,21,2,1.03,,,,,,,,,,,
2003Q3,29,25,2.25,1.08,,,,,,,,,,,
2003Q3,30,28,2.25,,,,,,,,,,,,
2003Q3,31,25,2.25,1.08,,,,,,,,,,,
2003Q3,32,25,2.5,1.08,,,,,,,,,,,
2003Q3,37,22,2.5,1.08,,,,,,,,,,,
2003Q3,41,25,2.5,1.05,,,,,,,,,,,
2003Q3,47,22,2.25,1.15,,,,,,,,,,,
2003Q3,48,25,2.25,1.08,,,,,,,,,,,
2003Q3,52,24,2,1.15,,,,,,,,,,,
2003Q3,53,21,2.25,1.1,,,,,,,,,,,
2003Q3,54,25,2.25,1.1,,,,,,,,,,,
2003Q3,56,25,,1.15,,,,,,,,,,,
2003Q3,57,20,2,1.06,,,,,,,,,,,
2003Q3,59,22,2,1.12,,,,,,,,,,,
2003Q3,60,24,2.5,1.08,,,,,,,,,,,
2003Q3,63,21,2,1.09,,,,,,,,,,,
2003Q3,67,23,2.25,.9,,,,,,,,,,,
2003Q3,68,,2.25,,,,,,,,,,,,
2003Q3,71,26,2,1.1,,,,,,,,,,,
2003Q3,72,25,2,1.1,,,,,,,,,,,
2003Q3,73,,2,1.12,,,,,,,,,,,
2003Q3,76,22,1.75,1.12,,,,,,,,,,,
2003Q3,80,22.852,2.575,1.074,,,,,,,,,,,
2003Q3,82,25,2.25,1.15,,,,,,,,,,,
2003Q3,84,,2,1.05,,,,,,,,,,,
2003Q3,85,26.6,2,1.03,,,,,,,,,,,
2003Q3,87,24,2.25,1.08,,,,,,,,,,,
2003Q3,89,23,2.3,1.12,,,,,,,,,,,
2003Q3,90,27,2,1.12,,,,,,,,,,,
2003Q3,91,26,2.25,1.08,,,,,,,,,,,
2003Q3,93,26,2,1.1,,,,,,,,,,,
2003Q3,94,25,2.25,1.05,,,,,,,,,,,
2003Q3,95,23.5,2.25,1.07,,,,,,,,,,,
2003Q3,96,24,2.25,1.1,,,,,,,,,,,
2003Q4,3,25,2.5,1.1,,,,,,,,,,,
2003Q4,4,24,2.25,1,,,,,,,,,,,
2003Q4,5,25,2.5,1.05,,,,,,,,,,,
2003Q4,7,22,2.25,1.08,,,,,,,,,,,
2003Q4,11,21,2,1.07,,,,,,,,,,,
2003Q4,14,25,2,1.08,,,,,,,,,,,
2003Q4,16,25,1.75,1.15,,,,,,,,,,,
2003Q4,17,24,2.25,1.1,,,,,,,,,,,
2003Q4,20,25,2.25,1.04,,,,,,,,,,,
2003Q4,22,26,2,1.15,,,,,,,,,,,
2003Q4,23,23,2.25,1.14,,,,,,,,,,,
2003Q4,24,21,2.25,1.04,,,,,,,,,,,
2003Q4,26,21,2,1.07,,,,,,,,,,,
2003Q4,29,25,2.25,1.08,,,,,,,,,,,
2003Q4,30,23.5,2.25,,,,,,,,,,,,
2003Q4,31,25,2.25,1.08,,,,,,,,,,,
2003Q4,32,25,2.5,1.08,,,,,,,,,,,
2003Q4,37,25,2.5,1.1,,,,,,,,,,,
2003Q4,41,25,2.5,1.05,,,,,,,,,,,
2003Q4,47,23,2.25,1.12,,,,,,,,,,,
2003Q4,48,25,2.25,1.07,,,,,,,,,,,
2003Q4,52,23,2,1.17,,,,,,,,,,,
2003Q4,53,22,2.25,1.12,,,,,,,,,,,
2003Q4,54,25,2.25,1.1,,,,,,,,,,,
2003Q4,56,25,,1.2,,,,,,,,,,,
2003Q4,57,22,2,1.08,,,,,,,,,,,
2003Q4,59,21,2,1.15,,,,,,,,,,,
2003Q4,60,23,2.5,1.1,,,,,,,,,,,
2003Q4,63,21,2,1.1,,,,,,,,,,,
2003Q4,67,24,2.5,.93,,,,,,,,,,,
2003Q4,68,,2.25,,,,,,,,,,,,
2003Q4,71,24,2,1.13,,,,,,,,,,,
2003Q4,72,25,2,1.1,,,,,,,,,,,
2003Q4,73,,1.75,1.15,,,,,,,,,,,
2003Q4,76,20,1.75,1.12,,,,,,,,,,,
2003Q4,80,22.761,2.6,1.071,,,,,,,,,,,
2003Q4,82,25,2,1.2,,,,,,,,,,,
2003Q4,84,,2,1.07,,,,,,,,,,,
2003Q4,85,25,2,1.05,,,,,,,,,,,
2003Q4,87,24,2.25,1.1,,,,,,,,,,,
2003Q4,89,23,2.3,1.15,,,,,,,,,,,
2003Q4,90,26,2,1.08,,,,,,,,,,,
2003Q4,91,26,2.25,1.06,,,,,,,,,,,
2003Q4,93,26,2,1.09,,,,,,,,,,,
2003Q4,94,25,2.25,1.02,,,,,,,,,,,
2003Q4,95,23.5,2.25,1.08,,,,,,,,,,,
2003Q4,96,24,2.25,1.12,,,,,,,,,,,
2004Q1,3,25,2.75,1.1,,,,,,,,,,,
2004Q1,4,23,2.25,.98,,,,,,,,,,,
2004Q1,5,25,2.5,1.05,,,,,,,,,,,
2004Q1,7,23,2.25,1.08,,,,,,,,,,,
2004Q1,11,22,2.5,1.08,,,,,,,,,,,
2004Q1,14,25,2,1.08,,,,,,,,,,,
2004Q1,16,25,1.75,1.18,,,,,,,,,,,
2004Q1,17,24,2.5,1.13,,,,,,,,,,,
2004Q1,20,27,2.5,1.03,,,,,,,,,,,
2004Q1,22,26,2,1.17,,,,,,,,,,,
2004Q1,23,22,2.5,1.12,,,,,,,,,,,
2004Q1,24,20,2.5,1.02,,,,,,,,,,,
2004Q1,26,22,2.5,1.08,,,,,,,,,,,
2004Q1,29,25,2.25,1.08,,,,,,,,,,,
2004Q1,30,24,2.25,,,,,,,,,,,,
2004Q1,31,25,2.25,1.08,,,,,,,,,,,
2004Q1,32,25,2.75,1.08,,,,,,,,,,,
2004Q1,37,25,2.75,1.1,,,,,,,,,,,
2004Q1,41,25,2.5,1.05,,,,,,,,,,,
2004Q1,47,23,2.25,1.1,,,,,,,,,,,
2004Q1,48,24,2.35,1.04,,,,,,,,,,,
2004Q1,52,20,2.25,1.1,,,,,,,,,,,
2004Q1,53,23,2.25,1.12,,,,,,,,,,,
2004Q1,54,25,2.75,1.12,,,,,,,,,,,
2004Q1,56,25,,1.2,,,,,,,,,,,
2004Q1,57,24,2,1.1,,,,,,,,,,,
2004Q1,59,20,2,1.18,,,,,,,,,,,
2004Q1,60,22,2.5,1.11,,,,,,,,,,,
2004Q1,63,22,2,1.11,,,,,,,,,,,
2004Q1,67,25,2.75,.95,,,,,,,,,,,
2004Q1,68,,2.25,,,,,,,,,,,,
2004Q1,71,25,2.25,1.15,,,,,,,,,,,
2004Q1,72,25,2,1.1,,,,,,,,,,,
2004Q1,73,,1.75,1.15,,,,,,,,,,,
2004Q1,76,19,1.75,1.13,,,,,,,,,,,
2004Q1,80,21.8,2.75,1.068,,,,,,,,,,,
2004Q1,82,25,1.75,1.25,,,,,,,,,,,
2004Q1,84,,2.25,1.08,,,,,,,,,,,
2004Q1,85,24,2.5,1.07,,,,,,,,,,,
2004Q1,87,23,2.25,1.15,,,,,,,,,,,
2004Q1,89,22,2.4,1.16,,,,,,,,,,,
2004Q1,90,26,2.25,1.1,,,,,,,,,,,
2004Q1,91,23,2.5,1.04,,,,,,,,,,,
2004Q1,93,26,2.25,1.08,,,,,,,,,,,
2004Q1,94,25,2.25,1,,,,,,,,,,,
2004Q1,95,20,2.5,1.1,,,,,,,,,,,
2004Q1,96,22,2.5,1.15,,,,,,,,,,,
2004Q2,3,25,3,1.1,,,,,,,,,,,
2004Q2,4,23,2.25,.97,,,,,,,,,,,
2004Q2,5,26,2.75,1.06,,,,,,,,,,,
2004Q2,7,23,2.25,1.08,,,,,,,,,,,
2004Q2,11,22,2.75,1.09,,,,,,,,,,,
2004Q2,14,25,2,1.08,,,,,,,,,,,
2004Q2,16,25,2,1.18,,,,,,,,,,,
2004Q2,17,25,2.5,1.15,,,,,,,,,,,
2004Q2,20,27,2.75,1.05,,,,,,,,,,,
2004Q2,22,26,2.5,1.17,,,,,,,,,,,
2004Q2,23,22,2.75,1.09,,,,,,,,,,,
2004Q2,24,20,3,1,,,,,,,,,,,
2004Q2,26,22,2.75,1.09,,,,,,,,,,,
2004Q2,29,25,2.25,1.08,,,,,,,,,,,
2004Q2,30,25,2.5,,,,,,,,,,,,
2004Q2,31,25,2.3,1.08,,,,,,,,,,,
2004Q2,32,25,2.75,1.08,,,,,,,,,,,
2004Q2,37,28,3,1.12,,,,,,,,,,,
2004Q2,41,25,3,1.05,,,,,,,,,,,
2004Q2,47,23,2.5,1.1,,,,,,,,,,,
2004Q2,48,24,2.45,1.03,,,,,,,,,,,
2004Q2,52,20,2.75,1.1,,,,,,,,,,,
2004Q2,53,25,2.25,1.15,,,,,,,,,,,
2004Q2,54,25,3,1.12,,,,,,,,,,,
2004Q2,56,25,,1.15,,,,,,,,,,,
2004Q2,57,25,2.25,1.1,,,,,,,,,,,
2004Q2,59,20,2.5,1.18,,,,,,,,,,,
2004Q2,60,23,2.5,1.12,,,,,,,,,,,
2004Q2,63,22,2.25,1.12,,,,,,,,,,,
2004Q2,67,25,3,.95,,,,,,,,,,,
2004Q2,68,,2.5,,,,,,,,,,,,
2004Q2,71,25,2.5,1.15,,,,,,,,,,,
2004Q2,72,25,2,1.1,,,,,,,,,,,
2004Q2,73,,1.25,1.1,,,,,,,,,,,
2004Q2,76,18,2.25,1.14,,,,,,,,,,,
2004Q2,80,21.768,2.85,1.065,,,,,,,,,,,
2004Q2,82,25,1.75,1.25,,,,,,,,,,,
2004Q2,84,,2.75,1.1,,,,,,,,,,,
2004Q2,85,23,3,1.08,,,,,,,,,,,
2004Q2,87,23,2.5,1.15,,,,,,,,,,,
2004Q2,89,20,2.9,1.17,,,,,,,,,,,
2004Q2,90,25,2.5,1.12,,,,,,,,,,,
2004Q2,91,23,2.75,1.04,,,,,,,,,,,
2004Q2,93,26,2.25,1.08,,,,,,,,,,,
2004Q2,94,25,2.5,1.05,,,,,,,,,,,
2004Q2,95,20,2.75,1.1,,,,,,,,,,,
2004Q2,96,22,2.5,1.16,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2003Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2003,1,1.8,5,10,13,20,25,15,7,3,2,,,,
2003,2,2,,,,,40,60,,,,,,,
2003,4,1.9,,,,,,,,,,,,,
2003,7,1.9,,,,,,,,,,,,,
2003,9,1.9,,,,,60,40,,,,,,,
2003,10,1.91046167,.54283035,1.65790764,6.69373568,15.91125785,24.63780293,24.85956001,16.34486803,7.00066202,2.3513755,,,,
2003,11,1.8,,,,,90,10,,,,,,,
2003,14,2,,,,,50,50,,,,,,,
2003,15,1.8,,,,,70,30,,,,,,,
2003,16,1.8,0,2,10,19,24,21,16,5,3,,,,
2003,17,1.4,,5,10,40,35,10,,,,,,,
2003,19,2.1,,,,,30,70,,,,,,,
2003,20,2,,,,,30,70,,,,,,,
2003,23,2,,,,,50,50,,,,,,,
2003,24,1.8,,,,15,50,30,5,,,,,,
2003,26,1.9,,,,5,45,45,5,,,,,,
2003,29,1.8,,,,15,70,15,,,,,,,
2003,30,2,,,,,50,50,,,,,,,
2003,32,2,,,5,20,30,30,10,5,,,,,
2003,33,2,,,,,50,50,,,,,,,
2003,35,2,,,,,50,50,,,,,,,
2003,36,1.9,,,,10,40,40,10,,,,,,
2003,37,2,,,,,50,50,,,,,,,
2003,39,2,,,,,45,55,,,,,,,
2003,41,1.9,,,,,90,10,,,,,,,
2003,42,2.1,,,,,15,70,15,,,,,,
2003,45,2,,,,,67,33,,,,,,,
2003,47,2,,,,,40,60,,,,,,,
2003,48,1.9,,,,,80,20,,,,,,,
2003,52,1.9,,,,20,70,10,,,,,,,
2003,53,1.9,,,,15,70,15,,,,,,,
2003,54,1.9,,,,,60,40,,,,,,,
2003,56,1.8,,,,2,68,30,,,,,,,
2003,57,1.9,,,,,,,,,,,,,
2003,59,1.9,,,,10,50,30,10,,,,,,
2003,60,2,,,,15,30,35,20,,,,,,
2003,63,1.8,,,,10,60,30,,,,,,,
2003,71,2,0,0,0,5,40,50,5,0,0,,,,
2003,72,2,,,,10,35,35,20,,,,,,
2003,73,2,,,,,10,80,10,,,,,,
2003,76,2,,,,2.5,55,40,2.5,,,,,,
2003,80,2,.00000113,.00073527,.16594865,6.04217864,38.23320446,45.13713303,10.02500086,.39327211,.00252585,,,,
2003,82,1.9,,,,10,40,40,10,,,,,,
2003,84,2,0,0,0,0,45,54,1,0,0,,,,
2003,85,2,,,,5,40,50,5,,,,,,
2003,87,2,,,,15,30,40,15,,,,,,
2003,89,2,,,,,35,50,15,,,,,,
2003,90,2.1,,,,,10,90,,,,,,,
2003,91,2.2,1.40280561,7.61523046,21.74348697,32.26452906,24.8496994,9.91983968,2.00400802,.2004008,0,,,,
2003,92,2.1,0,0,.00316862,.97836625,24.26774187,58.8858122,15.48260838,.38230268,0,,,,
2003,93,1.8,,,,,80,20,,,,,,,
2003,94,,,,10,25,30,25,10,,,,,,
2003,95,1.8,0,0,8,22,38,25,5,0,2,,,,
2003,96,2.1,,,,,30,55,13,2,,,,,
2004,1,1.5,3,7,10,20,25,17,10,5,3,,,,
2004,2,1.8,,,,25,50,25,,,,,,,
2004,4,1.5,,,,,,,,,,,,,
2004,7,1.2,,,,,,,,,,,,,
2004,9,1.8,,,,10,60,30,,,,,,,
2004,10,1.61602058,1.55928339,3.68773022,11.73960586,21.67967377,26.08591221,20.45371166,10.44900008,3.47625033,.86883248,,,,
2004,11,1.4,,,10,50,40,,,,,,,,
2004,14,1.3,,,10,60,30,,,,,,,,
2004,15,1.4,,,10,25,35,25,5,,,,,,
2004,16,1.4,0,2,14,23,20,18,15,5,3,,,,
2004,17,.5,10,20,30,30,10,,,,,,,,
2004,19,1.3,,,,90,10,,,,,,,,
2004,20,1.7,,,,10,80,10,,,,,,,
2004,23,1.5,,,5,20,50,20,5,,,,,,
2004,24,1.2,,5,25,45,20,5,,,,,,,
2004,26,1.4,,5,10,40,30,10,5,,,,,,
2004,29,1.4,,,10,60,30,,,,,,,,
2004,30,1.9,,,,,60,40,,,,,,,
2004,32,1.6,,,5,20,30,30,10,5,,,,,
2004,33,1.6,,,,20,80,,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,2.2,,,,10,35,45,10,,,,,,
2004,37,1.8,,,,,75,25,,,,,,,
2004,39,1.6,,,5,30,45,20,,,,,,,
2004,41,1.6,,,,10,80,10,,,,,,,
2004,42,1.7,,,,25,55,20,,,,,,,
2004,45,1.6,,,,33,67,,,,,,,,
2004,47,1.5,,,,30,60,10,,,,,,,
2004,48,1.6,,,,30,70,,,,,,,,
2004,52,1.2,,,2,50,40,8,,,,,,,
2004,53,1.5,,,,40,60,,,,,,,,
2004,54,1.5,,,20,30,40,10,,,,,,,
2004,56,1.6,,,5,30,50,15,,,,,,,
2004,57,1.4,,,,,,,,,,,,,
2004,59,1.1,,,25,60,15,,,,,,,,
2004,60,1.5,,5,15,25,30,15,10,,,,,,
2004,63,1.4,,,10,40,30,20,,,,,,,
2004,71,1.3,0,5,20,45,25,5,0,0,0,,,,
2004,72,1.6,7,8,12,18,20,17,10,6,2,,,,
2004,73,1.5,,,,15,60,25,,,,,,,
2004,76,1.2,1,7.5,20,45,20,5,1,.5,,,,,
2004,80,1.1,15.99117749,11.84051649,16.77291117,17.81552024,15.47705211,10.99692766,6.39058862,3.03722649,1.67807974,,,,
2004,82,1.1,,5,30,35,25,5,,,,,,,
2004,84,1.7,0,0,5,27,48,17,3,0,0,,,,
2004,85,1.8,,,,20,60,20,,,,,,,
2004,87,1.4,,,15,35,30,15,5,,,,,,
2004,89,1.8,,,,20,40,30,10,,,,,,
2004,90,1.4,,,,5,90,5,,,,,,,
2004,91,1.9,0,.7,8.4,32.1,40.1,16.4,2.2,.1,0,,,,
2004,92,1.7,.23033269,1.28267185,7.60811282,21.7325752,32.20259661,24.77677433,9.89222968,2.04470613,.23000069,,,,
2004,93,1.7,,,,,95,5,,,,,,,
2004,94,,,,10,25,30,25,10,,,,,,
2004,95,1.6,0,3,13,28,31,19,6,0,0,,,,
2004,96,1.9,,,2,15,40,28,15,,,,,,
2004Jun,1,,,,,,,,,,,,,,
2004Jun,2,1.8,,,,25,50,25,,,,,,,
2004Jun,4,1.5,,,,,,,,,,,,,
2004Jun,7,,,,,,,,,,,,,,
2004Jun,9,1.7,,,,20,50,30,,,,,,,
2004Jun,10,1.57856433,1.76563689,4.03863028,12.47555726,22.31090859,25.99785111,19.74100219,9.76622873,3.14628285,.75790209,,,,
2004Jun,11,1.3,,,10,60,30,,,,,,,,
2004Jun,14,1.1,,,30,70,,,,,,,,,
2004Jun,15,1.4,,,10,25,35,25,5,,,,,,
2004Jun,16,1.5,0,2,10,23,24,18,15,5,3,,,,
2004Jun,17,.6,5,20,35,20,15,5,,,,,,,
2004Jun,19,1.3,,,,90,10,,,,,,,,
2004Jun,20,1.7,,,,10,80,10,,,,,,,
2004Jun,23,1.7,,,5,20,50,20,5,,,,,,
2004Jun,24,1,,10,35,40,10,5,,,,,,,
2004Jun,26,1.5,,5,15,30,30,15,5,,,,,,
2004Jun,29,1.4,,,10,60,30,,,,,,,,
2004Jun,30,,,,,,,,,,,,,,
2004Jun,32,1.7,,,5,20,30,30,10,5,,,,,
2004Jun,33,1.8,,,,,100,,,,,,,,
2004Jun,35,1.9,,,,,70,30,,,,,,,
2004Jun,36,2.2,,,5,10,25,35,20,5,,,,,
2004Jun,37,1.8,,,,,70,30,,,,,,,
2004Jun,39,1.6,,,5,30,45,20,,,,,,,
2004Jun,41,1.6,,,,,,,,,,,,,
2004Jun,42,1.7,,,,20,60,20,,,,,,,
2004Jun,45,,,,,,,,,,,,,,
2004Jun,47,1.5,,,,30,60,10,,,,,,,
2004Jun,48,,,,,,,,,,,,,,
2004Jun,52,1.5,,,2,50,40,8,,,,,,,
2004Jun,53,1.4,,,20,70,10,,,,,,,,
2004Jun,54,1.2,,10,40,40,10,,,,,,,,
2004Jun,56,1.5,,,5,40,40,15,,,,,,,
2004Jun,57,1.6,,,,,,,,,,,,,
2004Jun,59,1.1,,10,35,50,5,,,,,,,,
2004Jun,60,1.5,,5,25,30,20,15,5,,,,,,
2004Jun,63,1.3,,,,,,,,,,,,,
2004Jun,71,1.1,0,10,25,40,20,5,0,0,0,,,,
2004Jun,72,1.5,1,8,14,20,20,14,10,7,6,,,,
2004Jun,73,1.5,,,,50,50,,,,,,,,
2004Jun,76,1,1,10,35,40,7.5,5,1.5,,,,,,
2004Jun,80,.9,,,,,,,,,,,,,
2004Jun,82,1.1,,5,30,35,25,5,,,,,,,
2004Jun,84,1.5,0,1,10,31,32,25,1,0,0,,,,
2004Jun,85,1.9,,,5,20,40,30,5,,,,,,
2004Jun,87,1.5,,,,20,35,30,10,5,,,,,
2004Jun,89,1.7,,,,5,50,35,10,,,,,,
2004Jun,90,1.4,,,,,5,90,5,,,,,,
2004Jun,91,1.9,0,.3003003,6.40640641,33.43343343,44.04404404,14.61461461,1.2012012,0,0,,,,
2004Jun,92,1.8,.50641872,1.7686609,7.65237783,18.45883606,27.29575535,24.75256634,13.76458176,4.69076418,1.11003885,,,,
2004Jun,93,1.9,,,,,60,40,,,,,,,
2004Jun,94,,,,10,25,30,25,10,,,,,,
2004Jun,95,1.6,0,5,17,26,29,19,4,0,0,,,,
2004Jun,96,1.9,,,2,18,35,30,10,5,,,,,
2005,1,1.6,3,7,10,20,25,17,10,5,3,,,,
2005,2,1.8,,5,10,25,30,30,,,,,,,
2005,4,,,,,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,2,,,,,50,50,,,,,,,
2005,10,1.83752485,.71421575,2.0495815,7.80058159,17.41794803,25.33703792,24.01690961,14.83421586,5.96832282,1.86118692,,,,
2005,11,1.8,,,,20,70,10,,,,,,,
2005,14,1.5,,,10,40,40,10,,,,,,,
2005,15,1.5,,,,25,55,15,5,,,,,,
2005,16,1.5,0,0,8,15,25,19,19,10,4,,,,
2005,17,1,5,20,30,30,10,5,,,,,,,
2005,19,1.9,,,,,60,40,,,,,,,
2005,20,1.8,,,,15,70,15,,,,,,,
2005,23,2,,,5,15,30,30,15,5,,,,,
2005,24,1.6,,5,10,15,45,20,5,,,,,,
2005,26,1.8,,,10,25,35,20,10,,,,,,
2005,29,,,,,,,,,,,,,,
2005,30,2.2,,,,,40,60,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2,,,,,50,50,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.3,,,5,10,30,35,15,5,,,,,
2005,37,2,,,,,50,50,,,,,,,
2005,39,1.9,,,5,20,30,30,15,,,,,,
2005,41,1.6,,,,10,80,10,,,,,,,
2005,42,1.6,,,,30,50,20,,,,,,,
2005,45,,,,,,,,,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,52,1.7,,,10,20,40,20,10,,,,,,
2005,53,1.8,,,,15,70,15,,,,,,,
2005,54,1.8,,,,,60,40,,,,,,,
2005,56,1.9,,,5,10,50,30,5,,,,,,
2005,57,2.1,,,,,,,,,,,,,
2005,59,1.4,,10,20,40,20,10,,,,,,,
2005,60,1.5,5,10,15,25,15,15,10,5,,,,,
2005,63,1.8,,,,,,,,,,,,,
2005,71,1.8,0,7,13,25,30,15,7,3,0,,,,
2005,72,1.6,5,6,11,18,20,16,11,8,5,,,,
2005,73,1.5,,,,25,60,15,,,,,,,
2005,76,1.1,1,7.5,25,35,22.5,7.5,1,.5,,,,,
2005,80,1,,,,,,,,,,,,,
2005,82,1,,10,30,35,20,5,,,,,,,
2005,84,1.9,0,0,3,22,50,20,5,0,0,,,,
2005,85,,,,,,,,,,,,,,
2005,87,1.6,,,20,35,30,10,5,,,,,,
2005,89,1.9,,,,20,40,30,10,,,,,,
2005,90,2,,,,,10,80,10,,,,,,
2005,91,2,.1002004,2.10420842,13.62725451,34.16833667,34.16833667,13.62725451,2.10420842,.1002004,0,,,,
2005,92,1.9,.87744049,2.16216735,7.5252499,16.03343587,23.40150639,23.40150639,16.03343587,7.5252699,3.03998784,,,,
2005,93,2,,,,,50,50,,,,,,,
2005,94,,,,,,10,25,30,25,10,,,,
2005,95,1.6,2,6,15,26,22,16,9,3,1,,,,
2005,96,2,,,2,18,30,35,10,5,,,,,
2005Jun,1,,,,,,,,,,,,,,
2005Jun,2,1.8,,5,10,25,30,30,,,,,,,
2005Jun,4,,,,,,,,,,,,,,
2005Jun,7,,,,,,,,,,,,,,
2005Jun,9,1.9,,,,10,50,40,,,,,,,
2005Jun,10,1.83752485,.71421575,2.0495815,7.80058159,17.41794803,25.33703792,24.01690961,14.83421586,5.96832282,1.86118692,,,,
2005Jun,11,1.8,,,,20,70,10,,,,,,,
2005Jun,14,1.5,,,20,30,40,10,,,,,,,
2005Jun,15,1.6,,,5,25,45,20,5,,,,,,
2005Jun,16,1.3,0,3,13,21,19,16,15,10,3,,,,
2005Jun,17,1.1,5,5,25,25,25,10,5,,,,,,
2005Jun,19,2,,,,,40,60,,,,,,,
2005Jun,20,1.8,,,,20,60,20,,,,,,,
2005Jun,23,2,,,5,15,30,30,15,5,,,,,
2005Jun,24,1.5,,5,10,35,35,10,5,,,,,,
2005Jun,26,1.8,,2.5,7.5,25,30,25,7.5,2.5,,,,,
2005Jun,29,,,,,,,,,,,,,,
2005Jun,30,,,,,,,,,,,,,,
2005Jun,32,1.8,,,5,20,30,30,10,5,,,,,
2005Jun,33,2,,,,,50,50,,,,,,,
2005Jun,35,,,,,,,,,,,,,,
2005Jun,36,2.4,,,5,10,20,30,30,5,,,,,
2005Jun,37,2,,,,,50,50,,,,,,,
2005Jun,39,2,,,5,15,30,30,15,5,,,,,
2005Jun,41,1.6,,,,,,,,,,,,,
2005Jun,42,1.6,,,,35,50,15,,,,,,,
2005Jun,45,,,,,,,,,,,,,,
2005Jun,47,,,,,,,,,,,,,,
2005Jun,48,,,,,,,,,,,,,,
2005Jun,52,1.7,,,10,20,40,20,10,,,,,,
2005Jun,53,1.8,,,,,70,30,,,,,,,
2005Jun,54,1.8,,,,20,60,20,,,,,,,
2005Jun,56,,,,5,10,50,30,5,,,,,,
2005Jun,57,1.8,,,,,,,,,,,,,
2005Jun,59,1.6,,,,45,45,10,,,,,,,
2005Jun,60,1.9,5,10,15,25,15,15,10,5,,,,,
2005Jun,63,1.8,,,,,,,,,,,,,
2005Jun,71,1.8,0,7,13,25,30,15,7,3,0,,,,
2005Jun,72,1.6,7,7,10,16,17,15,12,8,8,,,,
2005Jun,73,1.3,,,5,70,25,,,,,,,,
2005Jun,76,1.2,2,7.5,20,30,20,10,7.5,2,1,,,,
2005Jun,80,1,,,,,,,,,,,,,
2005Jun,82,1,,10,30,35,20,5,,,,,,,
2005Jun,84,1.9,0,0,3,25,45,22,5,0,0,,,,
2005Jun,85,,,,,,,,,,,,,,
2005Jun,87,1.8,,,5,30,35,25,5,,,,,,
2005Jun,89,1.7,,,,20,40,30,10,,,,,,
2005Jun,90,2,,,,,10,80,10,,,,,,
2005Jun,91,2,0,1.3,12,36.7,36.7,12,1.3,0,0,,,,
2005Jun,92,1.9,1.73811262,3.04085959,8.54689453,15.59944401,21.07418926,21.07418926,15.59944401,8.54691453,4.7799522,,,,
2005Jun,93,2,,,,,50,50,,,,,,,
2005Jun,94,,,,,,10,25,30,25,10,,,,
2005Jun,95,1.6,0,5,14,27,25,19,7,3,0,,,,
2005Jun,96,,,,,,,,,,,,,,
2008,1,1.7,3,7,10,20,25,17,10,5,3,,,,
2008,2,2,,,10,15,30,30,10,5,,,,,
2008,4,,,,,,,,,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,2.1,,,5,10,35,35,10,5,,,,,
2008,10,2,1.09376636,2.83348026,9.80288588,19.78043842,26.00425536,22.27740354,12.43503889,4.52081197,1.25191932,,,,
2008,11,1.8,,,,20,70,10,,,,,,,
2008,14,1.5,,,,,,,,,,,,,
2008,15,1.8,,5,10,30,45,5,5,,,,,,
2008,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2008,17,1.6,,5,15,20,20,20,15,5,,,,,
2008,19,2,,,,,40,60,,,,,,,
2008,20,2,,,,,40,60,,,,,,,
2008,23,2,,,5,15,30,30,15,5,,,,,
2008,24,1.8,,,5,10,50,30,5,,,,,,
2008,26,1.8,,2.5,7.5,25,30,25,7.5,2.5,,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2.5,,,,,,50,50,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,2.4,,,5,15,20,25,20,10,5,,,,
2008,37,2,,,,,50,50,,,,,,,
2008,39,1.9,,,10,15,30,30,10,5,,,,,
2008,41,1.6,,,,,,,,,,,,,
2008,42,1.5,,,,45,55,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,2,,,5,15,30,30,15,5,,,,,
2008,53,1.8,,,,,70,30,,,,,,,
2008,54,1.8,,,,20,60,20,,,,,,,
2008,56,1.8,,,,5,50,40,5,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,1.8,,,,10,80,10,,,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,63,1.8,3,7,10,20,30,20,5,4,1,,,,
2008,71,1.9,2,5,12,17,25,17,12,6,4,,,,
2008,72,1.6,7,7,10,15,18,15,12,8,8,,,,
2008,73,,,,,,,,,,,,,,
2008,76,2,,2.5,10,15,20,25,15,10,2.5,,,,
2008,80,1.6,,,,,,,,,,,,,
2008,82,1.5,5,5,15,20,25,20,5,5,,,,,
2008,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2008,85,2,,,,,,,,,,,,,
2008,87,1.8,,,5,30,35,25,5,,,,,,
2008,89,1.8,,,5,5,40,25,10,10,5,,,,
2008,90,2,,,,,10,80,10,,,,,,
2008,91,2,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024,0,,,,
2008,92,,,,,,,,,,,,,,
2008,93,2.4,,,,,10,50,40,,,,,,
2008,94,,,,,,10,25,30,25,10,,,,
2008,95,1.6,4,7,13,20,24,18,11,3,0,,,,
2008,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2003,1,.5,4,25,30,25,10,3,2,1,0,0,,,
2003,2,.4,,50,50,,,,,,,,,,
2003,4,.8,,,,,,,,,,,,,
2003,7,.7,,,,,,,,,,,,,
2003,9,.8,,,80,20,,,,,,,,,
2003,10,.56837843,12.78200228,24.03301416,37.82624844,20.54554851,4.42622485,.37450638,.01229957,.00015506,0,0,,,
2003,11,.4,,60,40,,,,,,,,,,
2003,14,.7,,20,70,10,,,,,,,,,
2003,15,.8,,10,65,25,,,,,,,,,
2003,16,.6,3,13,27,22,16,10,5,3,1,0,,,
2003,17,.7,,15,30,25,15,10,5,,,,,,
2003,19,.5,,,50,50,,,,,,,,,
2003,20,.6,,,100,,,,,,,,,,
2003,23,.5,5,40,40,10,5,,,,,,,,
2003,24,.7,,15,65,20,,,,,,,,,
2003,26,.4,10,45,35,10,,,,,,,,,
2003,29,.5,,20,75,5,,,,,,,,,
2003,30,.5,,45,55,,,,,,,,,,
2003,32,.6,,20,45,20,15,,,,,,,,
2003,33,.6,,30,70,,,,,,,,,,
2003,35,.6,,,100,,,,,,,,,,
2003,36,1.3,,5,30,40,20,5,,,,,,,
2003,37,1,,,50,50,,,,,,,,,
2003,39,.5,5,35,60,,,,,,,,,,
2003,41,.6,,10,90,,,,,,,,,,
2003,42,.775,,15,70,15,,,,,,,,,
2003,45,.9,,,100,,,,,,,,,,
2003,47,.5,,45,55,,,,,,,,,,
2003,48,.6,,,90,10,,,,,,,,,
2003,52,.3,,55,45,,,,,,,,,,
2003,53,.5,,30,70,,,,,,,,,,
2003,54,.7,,40,60,,,,,,,,,,
2003,56,.7,5,20,70,5,,,,,,,,,
2003,57,.8,,,,,,,,,,,,,
2003,59,.5,,30,50,20,,,,,,,,,
2003,60,.7,,25,65,10,,,,,,,,,
2003,63,.4,10,50,40,,,,,,,,,,
2003,71,.5,0,30,40,30,0,0,0,0,0,0,,,
2003,72,.7,10,25,45,15,5,,,,,,,,
2003,73,1,,,15,70,15,,,,,,,,
2003,76,.6,5,20,50,20,5,,,,,,,,
2003,80,.6,5.95863298,29.99878148,43.97083075,17.99285964,2.01836029,.06007418,.00045979,0,0,0,,,
2003,82,.4,20,40,35,5,,,,,,,,,
2003,84,.7,0,15,70,15,0,0,0,0,0,0,,,
2003,85,.5,5,30,60,5,,,,,,,,,
2003,87,.6,25,45,25,5,,,,,,,,,
2003,89,1,,,40,50,10,,,,,,,,
2003,90,.6,,5,90,5,,,,,,,,,
2003,91,.7,0,0,.1998002,.999001,3.996004,10.68931069,19.48051948,24.47552448,21.07892108,19.08091908,,,
2003,92,.9,9.92719934,13.82541443,26.24783623,26.24783623,16.09624487,6.05015445,1.39251253,.19590176,.01690015,0,,,
2003,93,.8,,,80,20,,,,,,,,,
2003,94,1,,10,25,30,25,10,,,,,,,
2003,95,.7,0,26,48,24,2,0,0,0,0,0,,,
2003,96,.6,,30,60,10,,,,,,,,,
2004,1,1.6,3,10,20,25,30,5,3,2,2,0,,,
2004,2,1,,10,20,30,25,15,,,,,,,
2004,4,2,,,,,,,,,,,,,
2004,7,1.7,,,,,,,,,,,,,
2004,9,1.8,,,,20,60,20,,,,,,,
2004,10,1.74347999,.02443175,.33610096,4.22001697,20.02484062,37.68209052,28.25403971,8.42246016,.98986967,.04534393,.00080571,,,
2004,11,1.4,,,5,60,35,,,,,,,,
2004,14,1.2,,,25,50,25,,,,,,,,
2004,15,2,,,5,15,30,40,10,,,,,,
2004,16,1.2,4,7,12,30,22,11,9,5,0,0,,,
2004,17,1.5,,5,15,25,25,20,10,,,,,,
2004,19,1.5,,,,50,50,,,,,,,,
2004,20,2,,,,,30,70,,,,,,,
2004,23,1.6,,5,10,30,40,10,5,,,,,,
2004,24,1.7,,,5,25,40,20,10,,,,,,
2004,26,1.4,,5,15,35,25,15,5,,,,,,
2004,29,1.5,,,,30,60,10,,,,,,,
2004,30,1.9,,,,,50,50,,,,,,,
2004,32,2,,5,10,15,20,30,15,5,,,,,
2004,33,1.5,,,,50,50,,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,1.8,,,5,25,40,25,5,,,,,,
2004,37,1.8,,,,,70,30,,,,,,,
2004,39,1.5,,,10,40,40,10,,,,,,,
2004,41,1.8,,,,10,70,20,,,,,,,
2004,42,1.75,,,,10,70,20,,,,,,,
2004,45,1.7,,,,,100,,,,,,,,
2004,47,1.5,,,,40,60,,,,,,,,
2004,48,1.8,,,,,90,10,,,,,,,
2004,52,1.3,,,30,40,30,,,,,,,,
2004,53,1.7,,,,20,80,,,,,,,,
2004,54,1.8,,,,20,50,30,,,,,,,
2004,56,1.6,,,5,20,50,20,5,,,,,,
2004,57,1.9,,,,,,,,,,,,,
2004,59,1.5,,,10,40,50,,,,,,,,
2004,60,2.1,,,5,15,25,30,15,10,,,,,
2004,63,1.4,,2,10,40,40,8,,,,,,,
2004,71,1.7,1,4,10,25,30,15,10,4,1,0,,,
2004,72,1.6,5,5,10,22,28,15,10,5,,,,,
2004,73,2.5,,,,,10,10,80,,,,,,
2004,76,1.3,,5,15,40,25,10,5,,,,,,
2004,80,1.8,6.75016581,7.02013475,10.84216102,14.25506925,15.95539202,15.20315847,12.33239013,8.51616156,5.00633928,4.1190277,,,
2004,82,1.2,5,10,20,30,25,10,,,,,,,
2004,84,1.6,0,5,15,30,43,5,2,0,0,0,,,
2004,85,1.5,,,15,30,40,15,,,,,,,
2004,87,1.9,,,10,40,30,20,,,,,,,
2004,89,2.2,,,5,15,30,40,10,,,,,,
2004,90,1.7,,,,40,60,,,,,,,,
2004,91,1.5,.3,1,3.5,8.5,15.6,21.1,21.1,15.6,8.5,4.8,,,
2004,92,1.5,6.68068664,6.88588623,13.85857228,18.59176282,19.52526095,16.0517679,10.33027934,5.20398959,2.0517959,.81999836,,,
2004,93,2.2,,,,,10,80,10,,,,,,
2004,94,1.7,,,10,25,30,25,10,,,,,,
2004,95,1.9,0,4,8,20,25,16,14,8,4,1,,,
2004,96,1.5,,5,20,35,35,5,,,,,,,
2004Q1,1,,,,,,,,,,,,,,
2004Q1,2,1,,10,20,30,25,15,,,,,,,
2004Q1,4,,,,,,,,,,,,,,
2004Q1,7,,,,,,,,,,,,,,
2004Q1,9,1.3,,,10,60,30,,,,,,,,
2004Q1,10,2.1149605,.00116963,.02902316,.72491289,6.88188368,25.72566945,38.20613962,22.61136429,5.31145783,.49053185,.0178476,,,
2004Q1,11,.7,,30,50,20,,,,,,,,,
2004Q1,14,.7,,20,50,30,,,,,,,,,
2004Q1,15,1.5,,,10,30,40,15,5,,,,,,
2004Q1,16,.6,0,12,26,22,16,11,6,4,2,1,,,
2004Q1,17,.9,5,20,25,25,20,5,,,,,,,
2004Q1,19,1,,,50,50,,,,,,,,,
2004Q1,20,2.2,,,,,10,70,20,,,,,,
2004Q1,23,2.2,,5,5,20,30,35,5,,,,,,
2004Q1,24,1.6,,5,10,25,35,15,5,5,,,,,
2004Q1,26,.8,10,15,50,15,10,,,,,,,,
2004Q1,29,1,,,30,60,10,,,,,,,,
2004Q1,30,,,,,,,,,,,,,,
2004Q1,32,.8,5,10,25,35,20,5,,,,,,,
2004Q1,33,1,,,50,50,,,,,,,,,
2004Q1,35,1.5,,,,10,80,10,,,,,,,
2004Q1,36,1.2,,,15,40,30,15,,,,,,,
2004Q1,37,1,,,40,60,,,,,,,,,
2004Q1,39,.9,5,10,40,30,10,5,,,,,,,
2004Q1,41,.8,,,,,,,,,,,,,
2004Q1,42,1.485,,,,45,55,,,,,,,,
2004Q1,45,,,,,,,,,,,,,,
2004Q1,47,.8,,10,80,10,,,,,,,,,
2004Q1,48,,,,,,,,,,,,,,
2004Q1,52,.6,,30,40,30,,,,,,,,,
2004Q1,53,1,,,30,70,,,,,,,,,
2004Q1,54,2,,,,,40,40,20,,,,,,
2004Q1,56,1.2,,5,30,45,20,,,,,,,,
2004Q1,57,1.5,,,,,,,,,,,,,
2004Q1,59,.9,,15,55,30,,,,,,,,,
2004Q1,60,1.5,5,10,15,25,20,15,10,,,,,,
2004Q1,63,1.5,,,,,,,,,,,,,
2004Q1,71,1.1,5,10,20,30,20,10,5,0,0,0,,,
2004Q1,72,1,13,15,25,25,15,7,,,,,,,
2004Q1,73,2,,,,,20,60,20,,,,,,
2004Q1,76,1,2.5,7.5,25,40,15,7.5,2.5,,,,,,
2004Q1,80,.5,,,,,,,,,,,,,
2004Q1,82,.6,15,25,35,20,5,,,,,,,,
2004Q1,84,,,,,,,,,,,,,,
2004Q1,85,.8,10,20,40,20,10,,,,,,,,
2004Q1,87,1.3,,,10,40,30,15,5,,,,,,
2004Q1,89,2.1,,,5,15,30,40,10,,,,,,
2004Q1,90,1,,,10,90,,,,,,,,,
2004Q1,91,1.8,0,.2002002,2.002002,9.90990991,24.82482482,32.23223223,21.72172172,7.60760761,1.4014014,.1001001,,,
2004Q1,92,1.2,9.12154608,9.58248912,18.24171209,21.85039252,19.37286864,12.71443572,6.17610881,2.220011,.59042952,.1300065,,,
2004Q1,93,1,,,40,60,,,,,,,,,
2004Q1,94,1.5,,,10,25,30,25,10,,,,,,
2004Q1,95,1.3,4,13,19,23,17,12,8,3,1,0,,,
2004Q1,96,1,,10,40,30,15,5,,,,,,,
2005,1,2.4,2,6,10,15,20,20,20,5,2,0,,,
2005,2,2.5,,,,5,10,35,35,15,,,,,
2005,4,,,,,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,2.5,,,,,,40,50,10,,,,,
2005,10,2.31829864,.00017729,.00606249,.22175197,3.0854707,16.82748062,36.34898937,31.27675454,10.70780754,1.44753067,.07797481,,,
2005,11,2.4,,,,,5,60,35,,,,,,
2005,14,2.5,,,,,20,20,40,20,,,,,
2005,15,2.5,,,5,5,20,30,30,10,,,,,
2005,16,1.6,0,2,8,25,27,17,11,7,3,0,,,
2005,17,2.3,,5,15,20,20,25,10,5,,,,,
2005,19,2.5,,,,,,50,50,,,,,,
2005,20,2.2,,,,,20,60,20,,,,,,
2005,23,2.3,,5,5,10,30,35,10,5,,,,,
2005,24,2.3,,,5,10,20,20,25,15,5,,,,
2005,26,2.4,,,,5,15,35,25,15,5,,,,
2005,29,,,,,,,,,,,,,,
2005,30,2.5,,,,,,50,50,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2,,,,,50,50,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.2,,,5,15,25,40,10,5,,,,,
2005,37,2.5,,,,,,50,50,,,,,,
2005,39,2.1,,,5,10,25,25,25,10,,,,,
2005,41,2.6,,,,,,20,60,20,,,,,
2005,42,2.1,,,,,25,70,5,,,,,,
2005,45,2.4,,,,,,80,20,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,52,2.4,,5,10,20,20,20,20,5,,,,,
2005,53,2,,,,,40,60,,,,,,,
2005,54,2.5,,,,,20,30,40,10,,,,,
2005,56,2.4,,,,5,20,40,30,5,,,,,
2005,57,2.3,,,,,,,,,,,,,
2005,59,2.3,,,,,20,70,10,,,,,,
2005,60,2.5,,,5,10,15,20,25,15,10,,,,
2005,63,2.4,,,,,,,,,,,,,
2005,71,2,2,6,10,15,18,18,15,9,5,2,,,
2005,72,2.4,3,5,10,15,20,25,15,5,1,1,,,
2005,73,2.5,,,,,10,45,45,,,,,,
2005,76,1.8,,1,4,20,35,25,10,4,1,,,,
2005,80,2.7,,,,,,,,,,,,,
2005,82,1.9,,10,15,20,20,15,10,10,,,,,
2005,84,2.5,0,1,3,12,18,25,30,11,0,0,,,
2005,85,,,,,,,,,,,,,,
2005,87,2.1,,,,,10,40,35,15,,,,,
2005,89,2.4,,,,5,35,50,10,,,,,,
2005,90,2.5,,,,,40,60,,,,,,,
2005,91,2,1.3,3.5,8.5,15.6,21.1,21.1,15.6,8.5,3.5,1.3,,,
2005,92,1.8,9.92717949,5.93843157,10.15027105,12.73898917,14.09289865,13.74109619,11.81008267,8.94686263,5.97414182,6.68004676,,,
2005,93,2.5,,,,,5,45,40,10,,,,,
2005,94,2.5,,,,10,25,30,25,10,,,,,
2005,95,2.3,1,2,5,12,19,29,15,10,6,1,,,
2005,96,,,,,,,,,,,,,,
2005Q1,1,,,,,,,,,,,,,,
2005Q1,2,2.5,,,,5,10,35,35,15,,,,,
2005Q1,4,,,,,,,,,,,,,,
2005Q1,7,,,,,,,,,,,,,,
2005Q1,9,2.2,,,,10,20,40,20,10,,,,,
2005Q1,10,2.31829864,.00017729,.00606249,.22175197,3.0854707,16.82748062,36.34898937,31.27675454,10.70780754,1.44753067,.07797481,,,
2005Q1,11,2.3,,,,,20,50,30,,,,,,
2005Q1,14,2,,,,20,30,30,20,,,,,,
2005Q1,15,2.5,,,5,5,20,30,30,10,,,,,
2005Q1,16,1.3,2,9,16,17,19,16,10,6,3,2,,,
2005Q1,17,2.1,,,10,10,20,25,20,15,,,,,
2005Q1,19,2.5,,,,,,50,50,,,,,,
2005Q1,20,2.2,,,,,10,70,20,,,,,,
2005Q1,23,2.3,,5,5,10,30,35,10,5,,,,,
2005Q1,24,2.3,,,5,10,15,20,30,15,5,,,,
2005Q1,26,2.2,,,5,10,15,40,15,10,5,,,,
2005Q1,29,,,,,,,,,,,,,,
2005Q1,30,,,,,,,,,,,,,,
2005Q1,32,2.4,,5,5,15,20,25,20,10,,,,,
2005Q1,33,2,,,,,50,50,,,,,,,
2005Q1,35,,,,,,,,,,,,,,
2005Q1,36,1.4,,,10,35,35,20,,,,,,,
2005Q1,37,2,,,,,40,60,,,,,,,
2005Q1,39,2,,,5,10,35,35,10,5,,,,,
2005Q1,41,2.5,,,,,,,,,,,,,
2005Q1,42,2.025,,,,,35,65,,,,,,,
2005Q1,45,,,,,,,,,,,,,,
2005Q1,47,,,,,,,,,,,,,,
2005Q1,48,,,,,,,,,,,,,,
2005Q1,52,2.2,,5,10,20,20,20,20,5,,,,,
2005Q1,53,2,,,,,40,60,,,,,,,
2005Q1,54,3,,,,,,10,40,50,,,,,
2005Q1,56,2.1,,,,11.11111111,33.33333333,44.44444444,11.11111111,,,,,,
2005Q1,57,2.1,,,,,,,,,,,,,
2005Q1,59,2.6,,,,,10,10,60,20,,,,,
2005Q1,60,2.6,,5,10,20,25,20,15,5,,,,,
2005Q1,63,2.5,,,,,,,,,,,,,
2005Q1,71,2,2,6,10,15,18,18,15,9,5,2,,,
2005Q1,72,2.3,6,4,5,10,15,25,15,10,5,5,,,
2005Q1,73,,,,,,,,,,,,,,
2005Q1,76,1.7,,2.5,5,25,35,25,5,2.5,,,,,
2005Q1,80,.7,,,,,,,,,,,,,
2005Q1,82,1.7,,10,15,20,25,20,10,,,,,,
2005Q1,84,,,,,,,,,,,,,,
2005Q1,85,,,,,,,,,,,,,,
2005Q1,87,2.3,,,,,20,35,30,15,,,,,
2005Q1,89,2.2,,,5,5,25,30,20,10,5,,,,
2005Q1,90,2,,,,,40,60,,,,,,,
2005Q1,91,2.5,4.51354062,8.52557673,15.64694082,21.16349047,21.16349047,15.64694082,8.52557673,3.51053159,1.00300903,.30090271,,,
2005Q1,92,1.6,2.69143886,29.52844896,7.16676383,7.54645662,7.65905448,7.49105767,7.06186582,6.41637809,5.61889324,18.81964243,,,
2005Q1,93,2.3,,,,,20,35,45,,,,,,
2005Q1,94,2,,,10,25,30,25,10,,,,,,
2005Q1,95,2.2,2,5,10,11,14,20,17,13,8,0,,,
2005Q1,96,,,,,,,,,,,,,,
2008,1,2.5,2,6,10,15,20,20,20,5,2,0,,,
2008,2,2.5,,,,5,10,30,35,15,5,,,,
2008,4,,,,,,,,,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,2.25,,,5,10,15,40,15,10,5,,,,
2008,10,2.4,.00156131,.03678938,.86444005,7.71818508,27.15434913,37.97051102,21.15725611,4.67687281,.40616111,.013874,,,
2008,11,2.5,,,,,,40,60,,,,,,
2008,14,3,,,,,,,,,,,,,
2008,15,2.25,,,5,10,10,45,15,10,5,,,,
2008,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2008,17,3.2,,,,5,15,15,25,25,15,,,,
2008,19,2.5,,,,,,50,50,,,,,,
2008,20,2.7,,,,,,30,70,,,,,,
2008,23,1.8,,5,10,20,30,20,10,5,,,,,
2008,24,2.4,,,5,5,10,20,30,15,10,5,,,
2008,26,2.5,,,,5,15,30,30,15,5,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2,,,,,50,50,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,2.5,,5,10,10,15,30,20,5,5,,,,
2008,37,2.5,,,,,50,50,,,,,,,
2008,39,2.2,,,5,10,20,30,20,10,5,,,,
2008,41,2.8,,,,,,,,,,,,,
2008,42,2.475,,,,,,45,55,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,2.25,,5,10,20,20,20,20,5,,,,,
2008,53,2,,,,,40,60,,,,,,,
2008,54,2.5,,,,,10,40,40,10,,,,,
2008,56,2.3,,,,5,30,40,20,5,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,2.4,,,,,20,70,10,,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,63,2.2,2,4,8,13,19,26,15,10,2,1,,,
2008,71,2,2,6,10,15,18,18,15,9,5,2,,,
2008,72,2.3,7,4,7,9,12,20,18,10,6,7,,,
2008,73,,,,,,,,,,,,,,
2008,76,2.5,,,1,4,10,25,30,15,10,5,,,
2008,80,2.4,,,,,,,,,,,,,
2008,82,1.5,5,10,10,15,20,10,10,10,5,5,,,
2008,84,2.3,1,2,5,12,20,30,20,9,1,0,,,
2008,85,,,,,,,,,,,,,,
2008,87,2.3,,,,,5,35,25,30,5,,,,
2008,89,2.5,,,5,5,10,30,40,5,5,,,,
2008,90,2.5,,,,,,40,60,,,,,,
2008,91,2.5,5.6281407,9.04522613,15.27638191,19.79899497,19.79899497,15.27638191,9.04522613,4.12060302,1.50753769,.50251256,,,
2008,92,,,,,,,,,,,,,,
2008,93,3.1,,,,,,5,20,75,,,,,
2008,94,2.2,,,,10,25,30,25,10,,,,,
2008,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2008,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2003,1,8.9,.1,.5,1,1.8,2.5,4,5,55,16.1,10,3,1,
2003,2,8.9,,,,,,,,60,40,,,,
2003,4,9,,,,,,,,,,,,,
2003,7,8.9,,,,,,,,,,,,,
2003,9,9,,,,,,,,40,60,,,,
2003,10,8.99420132,.02377859,.07489999,.37537945,1.33803809,3.73245135,8.148791,13.92552989,18.62858721,19.50801367,15.99241286,10.26291708,5.15539104,2.83380979
2003,11,8.9,,,,,,,,60,40,,,,
2003,14,8.9,,,,,,,,60,40,,,,
2003,15,8.9,,,,,,,,70,30,,,,
2003,16,9.1,0,0,.5,1,5,11,17,19,29,17,.5,0,0
2003,17,8.9,,,,,,,5,40,40,15,,,
2003,19,8.8,,,,,,,,90,10,,,,
2003,20,8.9,,,,,,,,50,50,,,,
2003,23,8.9,,,,,,,,50,50,,,,
2003,24,8.9,,,,,,,10,50,40,,,,
2003,26,8.9,,,,,,,,70,30,,,,
2003,29,9,,,,,,,,10,85,5,,,
2003,30,9.2,,,,,,,,,100,,,,
2003,32,9.1,,,,,,,,25,50,25,,,
2003,33,9,,,,,,,,50,50,,,,
2003,35,8.8,,,,,,,,80,20,,,,
2003,36,8.8,,,,,,5,20,35,30,10,,,
2003,37,8.8,,,,,,,,90,10,,,,
2003,39,8.9,,,,,,,,55,45,,,,
2003,41,9,,,,,,,,40,60,,,,
2003,42,8.25,,,,,,,90,10,,,,,
2003,45,8.9,,,,,,,,50,50,,,,
2003,47,8.9,,,,,,,,60,40,,,,
2003,48,9,,,,,,,,20,80,,,,
2003,52,9.1,,,,,,,,45,55,,,,
2003,53,8.9,,,,,,,20,70,10,,,,
2003,54,8.9,,,,,,,,60,40,,,,
2003,56,8.9,,,,,,,,70,30,,,,
2003,57,8.8,,,,,,,,,,,,,
2003,59,8.9,,,,,,,,70,30,,,,
2003,60,9,,,,,,,,25,60,15,,,
2003,63,,,,,,,,,,,,,,
2003,71,8.9,0,0,0,0,0,0,0,60,40,0,0,0,0
2003,72,8.8,,,,,,,,75,25,,,,
2003,73,8.5,,,,,,20,40,40,,,,,
2003,76,8.9,,,,,,,4,60,35,1,,,
2003,80,8.8,.00000007,.00001342,.0010984,.04095012,.69946766,5.50889557,20.12928622,34.29000441,27.29298769,10.1404229,1.75176638,.13988951,.00521764
2003,82,8.9,,,,,,,,50,50,,,,
2003,84,9,0,0,0,0,0,0,0,55,45,0,0,0,0
2003,85,9.1,,,,,,,,30,60,10,,,
2003,87,8.9,,,,,,,10,50,30,10,,,
2003,89,8.8,,,,,,,20,60,20,,,,
2003,90,9,,,,,,,,40,60,,,,
2003,91,8.8,0,0,.8,7.3,26.4,38.1,21.9,5,.5,0,0,0,0
2003,92,8.8,0,0,0,0,0,0,.0031686,84.1313314,15.8655,0,0,0,0
2003,93,9,,,,,,,,40,55,5,,,
2003,94,8.8,,,,,,10,25,30,25,10,,,
2003,95,9.03356608,0,0,0,0,0,0,2,43,51,4,0,0,0
2003,96,8.9,,,,,,,,60,40,,,,
2004,1,9.1,.1,.5,1,1.8,2.5,4,5,50,21,10.1,3,1,
2004,2,9.4,,,,,,,,,60,30,10,,
2004,4,9.2,,,,,,,,,,,,,
2004,7,9,,,,,,,,,,,,,
2004,9,9.5,,,,,,,,,50,50,,,
2004,10,9.36264545,.00561039,.02113895,.12576137,.53707106,1.79478051,4.69386246,9.60804836,15.39465452,19.30896277,18.95897555,14.57259946,8.76820744,6.21032718
2004,11,9.1,,,,,,,,30,70,,,,
2004,14,9.1,,,,,,,,40,60,,,,
2004,15,8.8,,,,,,,10,65,20,5,,,
2004,16,8.9,0,0,1,4,7,8,13,23,19,17,7,1,0
2004,17,9,,,,,,,15,20,25,20,15,5,
2004,19,8.6,,,,,,,10,90,,,,,
2004,20,9,,,,,,,,50,50,,,,
2004,23,8.9,,,,,,,30,40,25,5,,,
2004,24,8.8,,,,,,5,10,55,30,,,,
2004,26,9.3,,,,,,,5,10,55,30,,,
2004,29,9,,,,,,,,20,70,10,,,
2004,30,9.3,,,,,,,,,100,,,,
2004,32,9.3,,,,,,,10,20,40,20,10,,
2004,33,9.5,,,,,,,,,50,50,,,
2004,35,,,,,,,,,,,,,,
2004,36,8.3,,,,,,15,35,35,15,,,,
2004,37,8.6,,,,,,,10,80,10,,,,
2004,39,8.9,,,,,,,10,45,35,10,,,
2004,41,8.9,,,,,,,10,80,10,,,,
2004,42,7.875,,,,,,65,35,,,,,,
2004,45,8.8,,,,,,,,75,25,,,,
2004,47,9,,,,,,,,10,90,,,,
2004,48,9.1,,,,,,,,20,80,,,,
2004,52,9.5,,,,,,,,40,60,,,,
2004,53,8.8,,,,,,,30,70,,,,,
2004,54,8.9,,,,,,,30,60,10,,,,
2004,56,9,,,,,,,5,40,50,5,,,
2004,57,8.4,,,,,,,,,,,,,
2004,59,9.1,,,,,,,,15,60,25,,,
2004,60,8.9,,,,,,,10,20,50,20,,,
2004,63,,,,,,,,,,,,,,
2004,71,8.8,0,0,0,0,0,5.26315789,26.31578947,47.36842105,15.78947368,5.26315789,0,0,0
2004,72,8.7,,,,,,,20,50,25,5,,,
2004,73,8,,,,,,30,50,20,,,,,
2004,76,9.3,,,,,,.5,2,20,50,25,2,.5,
2004,80,8.8,.07894128,.28025441,.9733674,2.716916,6.09507442,10.99049022,15.93005248,18.56053645,17.38381002,13.08810544,7.92093038,3.85321463,2.12830688
2004,82,9.3,,,,,,,,25,40,35,,,
2004,84,9,0,0,0,0,0,0,5,42,48,5,0,0,0
2004,85,8.9,,,,,,,10,50,30,10,,,
2004,87,8.8,,,,,,,10,40,35,15,,,
2004,89,8.5,,,,,,5,15,45,30,5,,,
2004,90,9,,,,,,,,60,40,,,,
2004,91,8.5,0,.1002004,.90180361,5.11022044,15.93186373,27.95591182,27.95591182,15.93186373,5.11022044,.90180361,.1002004,0,0
2004,92,8.7,0,.00015324,.00617008,.12867579,1.37803569,7.60826499,21.73300986,32.20324067,24.77726988,9.89242753,2.04474703,.21800501,.01000023
2004,93,8.5,,,,,,,50,40,10,,,,
2004,94,8.7,,,,,,10,25,30,25,10,,,
2004,95,8.79132437,0,0,0,0,2,8,20,30,24,12,3,1,0
2004,96,9,,,,,,,,50,40,10,,,
2004May,1,,,,,,,,,,,,,,
2004May,2,9.3,,,,,,,,70,30,,,,
2004May,4,9.4,,,,,,,,,,,,,
2004May,7,,,,,,,,,,,,,,
2004May,9,9.3,,,,,,,,,70,30,,,
2004May,10,9.34415187,.0060507,.02259683,.13327983,.56403857,1.86788413,4.84096723,9.81978348,15.59204112,19.38022556,18.85740214,14.3638476,8.56467125,5.98721157
2004May,11,9.1,,,,,,,,30,70,,,,
2004May,14,9.2,,,,,,,,30,60,10,,,
2004May,15,8.7,,,,,,,5,65,25,5,,,
2004May,16,8.6,0,0,0,1,6,9,14,25,20,16,8,1,0
2004May,17,9.1,,,,,,,15,20,25,20,15,5,
2004May,19,8.7,,,,,,,,100,,,,,
2004May,20,9,,,,,,,,10,80,10,,,
2004May,23,8.9,,,,,,,30,40,25,5,,,
2004May,24,8.8,,,,,,,15,60,25,,,,
2004May,26,9.3,,,,,,,,15,55,30,,,
2004May,29,,,,,,,,,,,,,,
2004May,30,,,,,,,,,,,,,,
2004May,32,9.4,,,,,,,5,20,40,25,10,,
2004May,33,9.2,,,,,,,,10,80,10,,,
2004May,35,8.5,,,,,,,30,70,,,,,
2004May,36,8.1,,,,,,30,40,25,5,,,,
2004May,37,8.7,,,,,,,10,80,10,,,,
2004May,39,8.9,,,,,,,10,45,35,10,,,
2004May,41,8.8,,,,,,,,,,,,,
2004May,42,8.025,,,,,,35,65,,,,,,
2004May,45,,,,,,,,,,,,,,
2004May,47,9,,,,,,,,10,90,,,,
2004May,48,,,,,,,,,20,80,,,,
2004May,52,9.5,,,,,,,,40,60,,,,
2004May,53,8.8,,,,,,,30,70,,,,,
2004May,54,9,,,,,,,,30,50,20,,,
2004May,56,9.1,,,,,,,5,35,60,,,,
2004May,57,8.5,,,,,,,,,,,,,
2004May,59,9.2,,,,,,,,10,70,20,,,
2004May,60,8.9,,,,,,,10,20,50,20,,,
2004May,63,,,,,,,,,,,,,,
2004May,71,8.8,0,0,0,0,0,5.26315789,26.31578947,47.36842105,15.78947368,5.26315789,0,0,0
2004May,72,8.8,,,,,,,,70,30,,,,
2004May,73,,,,,,,,,,,,,,
2004May,76,9.3,,,,,,.5,2,20,50,25,2,.5,
2004May,80,8.8,,,,,,,,,,,,,
2004May,82,9.2,,,,,,,,30,40,30,,,
2004May,84,,,,,,,,,,,,,,
2004May,85,,,,,,,,,,,,,,
2004May,87,9,,,,,,,,30,45,20,5,,
2004May,89,8.5,,,,,,5,15,45,30,5,,,
2004May,90,8.8,,,,,,,,60,40,,,,
2004May,91,8.4,0,0,.1001001,1.3013013,10.11011011,30.63063063,36.73673674,17.61761762,3.3033033,.2002002,0,0,0
2004May,92,8.7,0,0,.00021147,.01570311,.45020875,5.01381407,21.94539973,38.11729059,26.38223191,7.25583628,.78610393,.03320017,0
2004May,93,8.8,,,,,,,20,40,40,,,,
2004May,94,8.5,,,,,,10,25,30,25,10,,,
2004May,95,8.90909688,0,0,0,1,2,4,16,33,27,11,5,1,0
2004May,96,9,,,,,,,,,,,,,
2005,1,8.9,.1,.5,1,1.8,2.5,4,6.1,55,15,10,3,1,
2005,2,9.4,,,,,,,10,20,40,20,10,,
2005,4,,,,,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,9.4,,,,,,,,,60,40,,,
2005,10,8.6,.09676712,.24993518,1.04363759,3.06620329,7.05042999,12.68938468,17.87767343,19.71710446,17.02333086,11.50547844,6.0870284,2.52061845,1.07240811
2005,11,8.7,,,,,,,15,65,20,,,,
2005,14,8.6,,,,,,,20,40,30,10,,,
2005,15,8.4,,,,,,10,35,35,20,,,,
2005,16,8.7,0,0,1,4,7,9,15,19,18,17,9,1,0
2005,17,8.8,,,,,5,15,20,30,20,10,,,
2005,19,7.5,,,,,50,50,,,,,,,
2005,20,8.8,,,,,,,20,70,10,,,,
2005,23,8.5,,,,,5,10,40,30,10,5,,,
2005,24,8.5,,,,,,15,30,35,20,,,,
2005,26,9,,,,,,,10,25,55,10,,,
2005,29,,,,,,,,,,,,,,
2005,30,8.7,,,,,,,,50,50,,,,
2005,32,,,,,,,,,,,,,,
2005,33,9,,,,,,,,50,50,,,,
2005,35,,,,,,,,,,,,,,
2005,36,7.9,,,,,10,40,35,15,,,,,
2005,37,8,,,,,,50,50,,,,,,
2005,39,8.7,,,,,,5,25,40,25,5,,,
2005,41,8.5,,,,,,,45,55,,,,,
2005,42,7.55,,,,,30,70,,,,,,,
2005,45,8.4,,,,,,,50,50,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,52,9,,,,,,,,50,50,,,,
2005,53,8.3,,,,,,20,70,10,,,,,
2005,54,8.5,,,,,,,50,50,,,,,
2005,56,8.7,,,,,,,20,60,20,,,,
2005,57,7.9,,,,,,,,,,,,,
2005,59,8.6,,,,,,,30,50,20,,,,
2005,60,8.6,,,,,,,20,30,40,10,,,
2005,63,,,,,,,,,,,,,,
2005,71,8.5,0,0,0,0,5,15,30,30,15,5,0,0,0
2005,72,8.5,,,,,,5,30,35,25,5,,,
2005,73,7.5,,,,,30,60,10,,,,,,
2005,76,9.7,,,,,,,2.5,7.5,20,40,20,7.5,2.5
2005,80,8.6,,,,,,,,,,,,,
2005,82,9.5,,,,,,,,10,40,40,10,,
2005,84,8.4,0,0,0,0,0,5,43,40,10,2,0,0,0
2005,85,,,,,,,,,,,,,,
2005,87,8.5,,,,,,,25,40,25,10,,,
2005,89,8.2,,,,,5,30,45,15,5,,,,
2005,90,8.8,,,,,,,,70,30,,,,
2005,91,8.4,0,.3006012,1.70340681,6.01202405,14.22845691,22.64529058,24.4488978,17.93587174,8.91783567,2.90581162,.80160321,.1002004,0
2005,92,8.4,.01445159,.07445743,.53205637,2.41865158,7.52527247,16.03348397,23.4015766,23.4015766,16.03348397,7.52529247,2.41859758,.53209947,.08899991
2005,93,8,,,,,,50,50,,,,,,
2005,94,8,,,,,10,25,30,25,10,,,,
2005,95,8.42480506,0,0,0,2,8,15,22,26,17,10,0,0,0
2005,96,9,,,,,,,5,40,45,10,,,
2005May,1,,,,,,,,,,,,,,
2005May,2,9.4,,,,,,,,,60,30,10,,
2005May,4,,,,,,,,,,,,,,
2005May,7,,,,,,,,,,,,,,
2005May,9,9.5,,,,,,,,,40,60,,,
2005May,10,9.25359422,.00871856,.03117155,.17625486,.71349806,2.26021253,5.60344402,10.87318854,16.51566826,19.63779261,18.27922774,13.31945342,7.59735926,4.98401059
2005May,11,8.8,,,,,,,10,60,30,,,,
2005May,14,8.8,,,,,,,20,50,20,10,,,
2005May,15,8.5,,,,,,5,40,35,20,,,,
2005May,16,8.4,0,0,1,4,8,9,18,20,18,14,8,0,0
2005May,17,8.8,,,,,,10,20,25,20,15,10,,
2005May,19,7.7,,,,,,100,,,,,,,
2005May,20,8.8,,,,,,,10,70,20,,,,
2005May,23,8.5,,,,,5,10,40,30,10,5,,,
2005May,24,8.6,,,,,,5,35,45,15,,,,
2005May,26,9.1,,,,,,,5,30,55,10,,,
2005May,29,,,,,,,,,,,,,,
2005May,30,,,,,,,,,,,,,,
2005May,32,,,,,,,,,,,,,,
2005May,33,9.2,,,,,,,,10,80,10,,,
2005May,35,,,,,,,,,,,,,,
2005May,36,7.8,,,,5,25,35,30,5,,,,,
2005May,37,8.2,,,,,,10,70,20,,,,,
2005May,39,8.7,,,,,,5,25,40,25,5,,,
2005May,41,8.6,,,,,,,,,,,,,
2005May,42,7.825,,,,,,75,25,,,,,,
2005May,45,,,,,,,,,,,,,,
2005May,47,,,,,,,,,,,,,,
2005May,48,,,,,,,,,,,,,,
2005May,52,9,,,,,,,,50,50,,,,
2005May,53,8.3,,,,,,30,70,,,,,,
2005May,54,8.5,,,,,,10,40,50,,,,,
2005May,56,8.7,,,,,,,30,50,20,,,,
2005May,57,8.1,,,,,,,,,,,,,
2005May,59,8.8,,,,,,,30,60,10,,,,
2005May,60,8.5,,,,,,,20,30,40,10,,,
2005May,63,,,,,,,,,,,,,,
2005May,71,8.6,0,0,0,0,5,15,30,30,15,5,0,0,0
2005May,72,8.5,,,,,,5,30,35,25,5,,,
2005May,73,,,,,,,,,,,,,,
2005May,76,,,,,,,,,,,,,,
2005May,80,8.6,,,,,,,,,,,,,
2005May,82,9.4,,,,,,,,20,35,35,10,,
2005May,84,,,,,,,,,,,,,,
2005May,85,,,,,,,,,,,,,,
2005May,87,8.5,,,,,,10,30,40,15,5,,,
2005May,89,8.2,,,,,5,30,45,15,5,,,,
2005May,90,8.4,,,,,,,,70,30,,,,
2005May,91,8.3,0,.0999001,.6993007,3.5964036,11.48851149,22.87712288,27.77222777,20.77922078,9.49050949,2.5974026,.4995005,.0999001,0
2005May,92,8.5,.00091141,.00928052,.12480447,.97854694,4.69061407,13.76410129,24.75177426,27.29488188,18.45825537,7.65212296,1.94290583,.30180091,.03000009
2005May,93,8,,,,,,50,50,,,,,,
2005May,94,8.4,,,,,10,25,30,25,10,,,,
2005May,95,8.7243484,0,0,0,1,3,14,25,27,17,8,4,1,0
2005May,96,,,,,,,,,,,,,,
2008,1,8.8,1,1.2,1.4,1.8,2.5,5,10,50,14,9.1,3,1,
2008,2,8.5,,,,,5,15,30,30,15,5,,,
2008,4,,,,,,,,,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,8.2,,,,,5,20,50,20,5,,,,
2008,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2008,11,7.5,,,,,50,50,,,,,,,
2008,14,7,,,,,,,,,,,,,
2008,15,7.5,,,5,10,35,30,15,5,,,,,
2008,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2008,17,7,,10,10,20,20,20,10,10,,,,,
2008,19,5,100,,,,,,,,,,,,
2008,20,7.7,,,,,20,50,30,,,,,,
2008,23,7,,,5,10,20,30,20,10,5,,,,
2008,24,7,,10,20,20,25,10,5,5,5,,,,
2008,26,8,,,,,,10,45,25,15,5,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,8,,,,,20,30,30,20,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,6.7,,5,10,30,25,15,10,5,,,,,
2008,37,7,,,,50,50,,,,,,,,
2008,39,7.7,,,,5,25,40,25,5,,,,,
2008,41,6,,,,,,,,,,,,,
2008,42,6.975,,,,,45,55,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,7.5,,,5,10,20,20,20,10,10,5,,,
2008,53,6.5,,,,70,30,,,,,,,,
2008,54,,,,,,,,,,,,,,
2008,56,7.5,,,,,20,40,20,20,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,7,,,10,20,50,20,,,,,,,
2008,60,7.2,,5,15,20,25,20,10,5,,,,,
2008,63,,,,,,,,,,,,,,
2008,71,7.2,0,0,5,15,25,20,20,10,5,0,0,0,0
2008,72,7.5,,1,2,8,18,24,18,13,8,5,2,1,
2008,73,,,,,,,,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,8,,,,,,,,,,,,,
2008,82,9.5,,,,,,,,10,25,25,25,10,5
2008,84,7.8,0,0,0,2,25,33,26,12,2,0,0,0,0
2008,85,,,,,,,,,,,,,,
2008,87,7.5,,,,20,25,30,15,10,,,,,
2008,89,7,,5,10,20,45,15,5,,,,,,
2008,90,7.8,,,,,,80,20,,,,,,
2008,91,8,0,.1001001,.7007007,2.7027027,7.90790791,15.91591592,22.72272272,22.72272272,15.91591592,6.90690691,3.5035035,.8008008,.1001001
2008,92,,,,,,,,,,,,,,
2008,93,7.5,,,,,20,70,5,5,,,,,
2008,94,8.5,,,,,,10,25,30,25,10,,,
2008,95,7.24205779,1,4,12,18,27,21,12,4,1,0,0,0,0
2008,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,,,,,,,,,,,
2003Q3,1,25,2,1.14,,,,,,,,,,,
2003Q3,4,24,1.75,1.11,,,,,,,,,,,
2003Q3,7,26,2,1.15,,,,,,,,,,,
2003Q3,11,23,1.5,1.12,,,,,,,,,,,
2003Q3,14,25,1.9,1.12,,,,,,,,,,,
2003Q3,16,25,1.75,1.12,,,,,,,,,,,
2003Q3,17,27,2,1.18,,,,,,,,,,,
2003Q3,19,30,1.75,1.15,,,,,,,,,,,
2003Q3,20,28,2,1.12,,,,,,,,,,,
2003Q3,23,26,1.75,1.14,,,,,,,,,,,
2003Q3,24,27,1.75,1.18,,,,,,,,,,,
2003Q3,26,23,1.5,1.12,,,,,,,,,,,
2003Q3,29,27,1.8,1.15,,,,,,,,,,,
2003Q3,30,27.5,2.3,1.15,,,,,,,,,,,
2003Q3,32,25,2,1.15,,,,,,,,,,,
2003Q3,36,30,2,1.12,,,,,,,,,,,
2003Q3,37,28,2,1.12,,,,,,,,,,,
2003Q3,39,27.3,2,1.1,,,,,,,,,,,
2003Q3,42,25.2,1.92,1.13,,,,,,,,,,,
2003Q3,45,25.1,2,1.16,,,,,,,,,,,
2003Q3,47,25,2,1.16,,,,,,,,,,,
2003Q3,48,26,2,,,,,,,,,,,,
2003Q3,52,24,1.75,1.15,,,,,,,,,,,
2003Q3,53,25,2,1.12,,,,,,,,,,,
2003Q3,54,30,1.75,1.15,,,,,,,,,,,
2003Q3,56,26,2,1.2,,,,,,,,,,,
2003Q3,57,27,2,1.11,,,,,,,,,,,
2003Q3,59,27,2,1.13,,,,,,,,,,,
2003Q3,60,27,2,1.15,,,,,,,,,,,
2003Q3,63,28,2,1.12,,,,,,,,,,,
2003Q3,71,26,1.75,1.2,,,,,,,,,,,
2003Q3,72,27,1.9,1.13,,,,,,,,,,,
2003Q3,73,,1.75,1.12,,,,,,,,,,,
2003Q3,76,26,2,1.15,,,,,,,,,,,
2003Q3,80,23.582,2.12,1.138,,,,,,,,,,,
2003Q3,82,25,1.5,1.15,,,,,,,,,,,
2003Q3,84,,1.75,1.13,,,,,,,,,,,
2003Q3,85,26,1.75,1.14,,,,,,,,,,,
2003Q3,87,24,2.25,1.1,,,,,,,,,,,
2003Q3,89,28,1.9,1.15,,,,,,,,,,,
2003Q3,90,27,2,1.18,,,,,,,,,,,
2003Q3,91,28,2,1.15,,,,,,,,,,,
2003Q3,93,28,1.75,1.15,,,,,,,,,,,
2003Q3,94,25,2,1.12,,,,,,,,,,,
2003Q3,95,25,2,1.15,,,,,,,,,,,
2003Q3,96,27,2,1.2,,,,,,,,,,,
2003Q4,1,23,1.75,1.18,,,,,,,,,,,
2003Q4,4,24,1.75,1.09,,,,,,,,,,,
2003Q4,7,24.8,1.75,1.15,,,,,,,,,,,
2003Q4,11,22,1.25,1.15,,,,,,,,,,,
2003Q4,14,25,1.5,1.12,,,,,,,,,,,
2003Q4,15,25,,1.18,,,,,,,,,,,
2003Q4,16,25,1.75,1.14,,,,,,,,,,,
2003Q4,17,25,2,1.19,,,,,,,,,,,
2003Q4,19,30,1.75,1.15,,,,,,,,,,,
2003Q4,20,28,1.75,1.07,,,,,,,,,,,
2003Q4,23,26,1.75,1.17,,,,,,,,,,,
2003Q4,24,24,1.75,1.2,,,,,,,,,,,
2003Q4,26,22,1.25,1.15,,,,,,,,,,,
2003Q4,29,25,1.5,1.15,,,,,,,,,,,
2003Q4,32,25,2,1.18,,,,,,,,,,,
2003Q4,36,30,1.75,1.1,,,,,,,,,,,
2003Q4,37,27,2,1.1,,,,,,,,,,,
2003Q4,39,25.8,1.5,1.08,,,,,,,,,,,
2003Q4,42,22.3,1.75,1.12,,,,,,,,,,,
2003Q4,45,24.9,1.75,1.16,,,,,,,,,,,
2003Q4,47,25,1.75,1.21,,,,,,,,,,,
2003Q4,48,25,2,,,,,,,,,,,,
2003Q4,52,20,1.5,1.13,,,,,,,,,,,
2003Q4,53,25,2,1.12,,,,,,,,,,,
2003Q4,54,28,1.5,1.18,,,,,,,,,,,
2003Q4,56,25,2,1.25,,,,,,,,,,,
2003Q4,57,25,1.75,1.1,,,,,,,,,,,
2003Q4,59,25.5,1.75,1.15,,,,,,,,,,,
2003Q4,60,25,2,1.15,,,,,,,,,,,
2003Q4,63,24,1.5,1.15,,,,,,,,,,,
2003Q4,71,24,1.5,1.25,,,,,,,,,,,
2003Q4,72,25,1.5,1.13,,,,,,,,,,,
2003Q4,73,,1.75,1.15,,,,,,,,,,,
2003Q4,76,24,1.75,1.2,,,,,,,,,,,
2003Q4,80,23.54,1.99,1.135,,,,,,,,,,,
2003Q4,82,25,1,1.2,,,,,,,,,,,
2003Q4,84,,1.5,1.15,,,,,,,,,,,
2003Q4,85,25,1.75,1.15,,,,,,,,,,,
2003Q4,87,24,2.25,1.08,,,,,,,,,,,
2003Q4,89,25,1.8,1.2,,,,,,,,,,,
2003Q4,90,26.5,1.75,1.2,,,,,,,,,,,
2003Q4,91,28,1.75,1.13,,,,,,,,,,,
2003Q4,93,28,1.75,1.18,,,,,,,,,,,
2003Q4,94,25,2,1.15,,,,,,,,,,,
2003Q4,95,25,2,1.18,,,,,,,,,,,
2003Q4,96,24.5,2,1.25,,,,,,,,,,,
2004Q1,1,23,1.75,1.22,,,,,,,,,,,
2004Q1,4,23,1.75,1.07,,,,,,,,,,,
2004Q1,7,24.3,1.75,1.15,,,,,,,,,,,
2004Q1,11,20,1.25,1.15,,,,,,,,,,,
2004Q1,14,25,1.5,1.12,,,,,,,,,,,
2004Q1,15,25,,,,,,,,,,,,,
2004Q1,16,25,1.75,1.18,,,,,,,,,,,
2004Q1,17,24,1.8,1.19,,,,,,,,,,,
2004Q1,19,30,2,1.15,,,,,,,,,,,
2004Q1,20,27,1.75,1.1,,,,,,,,,,,
2004Q1,23,25,1.75,1.18,,,,,,,,,,,
2004Q1,24,22,1.75,1.2,,,,,,,,,,,
2004Q1,26,20,1.25,1.15,,,,,,,,,,,
2004Q1,29,25,1.5,1.15,,,,,,,,,,,
2004Q1,30,26,2.3,1.15,,,,,,,,,,,
2004Q1,32,25,2,1.15,,,,,,,,,,,
2004Q1,36,29,1.75,1.1,,,,,,,,,,,
2004Q1,37,26,2,1.14,,,,,,,,,,,
2004Q1,39,26.1,1.5,1.06,,,,,,,,,,,
2004Q1,42,22.8,1.8,1.12,,,,,,,,,,,
2004Q1,45,,1.5,,,,,,,,,,,,
2004Q1,47,25,1.75,1.25,,,,,,,,,,,
2004Q1,48,25,2,,,,,,,,,,,,
2004Q1,52,20,1.5,1.1,,,,,,,,,,,
2004Q1,53,25,2,1.13,,,,,,,,,,,
2004Q1,54,25,1.5,1.2,,,,,,,,,,,
2004Q1,56,24,2,1.2,,,,,,,,,,,
2004Q1,57,25,1.75,1.11,,,,,,,,,,,
2004Q1,59,24.5,1.75,1.2,,,,,,,,,,,
2004Q1,60,24,2,1.15,,,,,,,,,,,
2004Q1,63,22,1.5,1.15,,,,,,,,,,,
2004Q1,71,24,1.5,1.25,,,,,,,,,,,
2004Q1,72,25,1.5,1.13,,,,,,,,,,,
2004Q1,73,,1.25,1.1,,,,,,,,,,,
2004Q1,76,22,1.5,1.23,,,,,,,,,,,
2004Q1,80,22.589,2.01,1.132,,,,,,,,,,,
2004Q1,82,25,.75,1.23,,,,,,,,,,,
2004Q1,84,,1.5,1.16,,,,,,,,,,,
2004Q1,85,24,1.75,1.14,,,,,,,,,,,
2004Q1,87,23,2.25,1.1,,,,,,,,,,,
2004Q1,89,23,1.8,1.18,,,,,,,,,,,
2004Q1,90,25.4,1.75,1.18,,,,,,,,,,,
2004Q1,91,28,1.75,1.12,,,,,,,,,,,
2004Q1,93,28,1.75,1.2,,,,,,,,,,,
2004Q1,94,25,2,1.15,,,,,,,,,,,
2004Q1,95,23.5,2,1.19,,,,,,,,,,,
2004Q1,96,25,2,1.3,,,,,,,,,,,
2004Q2,1,23,1.75,1.2,,,,,,,,,,,
2004Q2,4,23,1.75,1.05,,,,,,,,,,,
2004Q2,7,24,1.75,1.15,,,,,,,,,,,
2004Q2,11,20,1.25,1.17,,,,,,,,,,,
2004Q2,14,25,1.5,1.12,,,,,,,,,,,
2004Q2,15,25,,,,,,,,,,,,,
2004Q2,16,25,1.5,1.25,,,,,,,,,,,
2004Q2,17,24,1.8,1.2,,,,,,,,,,,
2004Q2,19,30,2.25,1.15,,,,,,,,,,,
2004Q2,20,27,1.75,1.1,,,,,,,,,,,
2004Q2,23,24,1.75,1.15,,,,,,,,,,,
2004Q2,24,22,2.25,1.2,,,,,,,,,,,
2004Q2,26,20,1.25,1.17,,,,,,,,,,,
2004Q2,29,25,1.5,1.15,,,,,,,,,,,
2004Q2,32,25,2,1.15,,,,,,,,,,,
2004Q2,36,28,2,1.08,,,,,,,,,,,
2004Q2,37,25,2,1.15,,,,,,,,,,,
2004Q2,39,26,1.5,1.06,,,,,,,,,,,
2004Q2,42,21.8,2,1.11,,,,,,,,,,,
2004Q2,47,25,1.75,1.25,,,,,,,,,,,
2004Q2,48,25,2,,,,,,,,,,,,
2004Q2,52,20,1.5,1.16,,,,,,,,,,,
2004Q2,53,24,2,1.14,,,,,,,,,,,
2004Q2,54,25,2,1.2,,,,,,,,,,,
2004Q2,56,24,2,1.15,,,,,,,,,,,
2004Q2,57,26,2,1.13,,,,,,,,,,,
2004Q2,59,23.5,1.75,1.22,,,,,,,,,,,
2004Q2,60,24,2.25,1.15,,,,,,,,,,,
2004Q2,63,22,1.5,1.17,,,,,,,,,,,
2004Q2,71,23,1.5,1.25,,,,,,,,,,,
2004Q2,72,25,1.5,1.13,,,,,,,,,,,
2004Q2,73,,1.25,1.05,,,,,,,,,,,
2004Q2,76,21,1.25,1.25,,,,,,,,,,,
2004Q2,80,22.587,2.03,1.13,,,,,,,,,,,
2004Q2,82,25,.75,1.28,,,,,,,,,,,
2004Q2,84,,1.5,1.17,,,,,,,,,,,
2004Q2,85,23,2,1.12,,,,,,,,,,,
2004Q2,87,23,2.5,1.15,,,,,,,,,,,
2004Q2,89,23,1.8,1.14,,,,,,,,,,,
2004Q2,90,24.8,1.75,1.18,,,,,,,,,,,
2004Q2,91,25,1.75,1.1,,,,,,,,,,,
2004Q2,93,28,1.75,1.18,,,,,,,,,,,
2004Q2,94,25,2,1.2,,,,,,,,,,,
2004Q2,95,20,2.25,1.2,,,,,,,,,,,
2004Q2,96,25,2,1.25,,,,,,,,,,,
2004Q3,1,23,2,1.18,,,,,,,,,,,
2004Q3,4,23,1.75,,,,,,,,,,,,
2004Q3,7,24,1.75,1.15,,,,,,,,,,,
2004Q3,11,20,1.75,1.18,,,,,,,,,,,
2004Q3,14,25,1.5,1.12,,,,,,,,,,,
2004Q3,15,25,,1.18,,,,,,,,,,,
2004Q3,16,25,1.5,1.25,,,,,,,,,,,
2004Q3,17,25,1.8,1.21,,,,,,,,,,,
2004Q3,19,30,2.5,1.15,,,,,,,,,,,
2004Q3,20,27,2,1.05,,,,,,,,,,,
2004Q3,23,25,2,1.15,,,,,,,,,,,
2004Q3,24,22,2.75,1.2,,,,,,,,,,,
2004Q3,26,20,1.75,1.18,,,,,,,,,,,
2004Q3,29,25,1.5,1.15,,,,,,,,,,,
2004Q3,32,25,2.5,1.15,,,,,,,,,,,
2004Q3,36,28,2,1.08,,,,,,,,,,,
2004Q3,37,25,2.25,1.15,,,,,,,,,,,
2004Q3,39,26,1.75,1.08,,,,,,,,,,,
2004Q3,42,21.2,2,1.1,,,,,,,,,,,
2004Q3,47,25,2,1.25,,,,,,,,,,,
2004Q3,48,25,2,,,,,,,,,,,,
2004Q3,52,20,1.5,1.22,,,,,,,,,,,
2004Q3,53,24,2,1.15,,,,,,,,,,,
2004Q3,54,25,2.5,1.2,,,,,,,,,,,
2004Q3,56,25,2.25,1.15,,,,,,,,,,,
2004Q3,57,26,2,1.15,,,,,,,,,,,
2004Q3,59,22.5,1.75,1.25,,,,,,,,,,,
2004Q3,60,24,2.5,1.15,,,,,,,,,,,
2004Q3,63,22,1.75,1.18,,,,,,,,,,,
2004Q3,71,23,1.75,1.25,,,,,,,,,,,
2004Q3,72,25,1.5,1.13,,,,,,,,,,,
2004Q3,73,,1.25,1.1,,,,,,,,,,,
2004Q3,76,21,1.25,1.28,,,,,,,,,,,
2004Q3,80,22.59,2.14,1.128,,,,,,,,,,,
2004Q3,82,25,.75,1.3,,,,,,,,,,,
2004Q3,84,,1.5,1.18,,,,,,,,,,,
2004Q3,85,22,2.25,1.1,,,,,,,,,,,
2004Q3,87,23,2.5,1.15,,,,,,,,,,,
2004Q3,89,22,2,1.12,,,,,,,,,,,
2004Q3,90,24.2,2,1.17,,,,,,,,,,,
2004Q3,91,25,1.75,1.08,,,,,,,,,,,
2004Q3,93,28,1.75,1.18,,,,,,,,,,,
2004Q3,94,25,2,1.2,,,,,,,,,,,
2004Q3,95,20,2.5,1.2,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2003Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2003,1,2,,,,5,45,45,5,,,,,,
2003,3,2,0,0,0,0,50,50,0,0,0,,,,
2003,4,2.1,,,,,15,80,5,,,,,,
2003,5,2.1,,,,,10,90,,,,,,,
2003,7,2,,,,,,,,,,,,,
2003,10,1.88314718,.60218396,1.79689905,7.09612758,16.47719212,24.92396638,24.56678811,15.77875605,6.60170486,2.15638189,,,,
2003,11,2,,,,,50,50,,,,,,,
2003,14,2.1,,,,,,100,,,,,,,
2003,15,2,,,,,15,85,,,,,,,
2003,16,1.9,0,2,10,18,24,22,16,5,3,,,,
2003,17,1.8,,,,15,40,35,10,,,,,,
2003,19,2.1,,,,,30,70,,,,,,,
2003,20,2,,,,,20,80,,,,,,,
2003,22,2.1,0,0,0,0,15,80,5,,,,,,
2003,23,2,,,,,20,80,,,,,,,
2003,24,2,,,,,50,50,,,,,,,
2003,26,2.1,,,,,5,95,,,,,,,
2003,29,2,,,,,5,85,10,,,,,,
2003,30,2.1,,,,,10,90,,,,,,,
2003,31,2,,,,,30,70,,,,,,,
2003,32,2,,,,,40,60,,,,,,,
2003,33,2,,,,,40,60,,,,,,,
2003,35,2,,,,,30,70,,,,,,,
2003,36,1.9,,,,10,40,40,10,,,,,,
2003,37,2,,,,,50,50,,,,,,,
2003,38,2.1,,,,,10,90,,,,,,,
2003,39,2,,,,,35,65,,,,,,,
2003,40,2.1,,,,,5,95,,,,,,,
2003,41,2.1,,,,,10,90,,,,,,,
2003,42,2.1,,,,,20,70,10,,,,,,
2003,45,2.1,,,,,,,,,,,,,
2003,47,2.1,,,,,20,80,,,,,,,
2003,48,2,,,,,50,50,,,,,,,
2003,49,2,,,,,,100,,,,,,,
2003,50,2,,,,,,100,,,,,,,
2003,52,2.1,,,,25,50,25,,,,,,,
2003,53,2,,,,,30,70,,,,,,,
2003,54,2.01,,,,,30,60,10,,,,,,
2003,56,2,,,,,10,90,,,,,,,
2003,57,2.1,,,,,,,,,,,,,
2003,59,2,,,,,5,80,15,,,,,,
2003,60,2,,,,,45,55,,,,,,,
2003,61,2,,,,,50,50,,,,,,,
2003,62,1.75,,,,10,85,5,,,,,,,
2003,67,2.1,,,,10,30,50,10,,,,,,
2003,68,1.9,1,1,4,10,39,30,10,4,1,,,,
2003,70,2,,,,,15,85,,,,,,,
2003,73,2,,,,,20,60,20,,,,,,
2003,76,2.1,0,0,0,0,15,85,0,0,0,,,,
2003,80,2.1,0,0,0,.0002954,14.79275017,84.47086528,.73608898,.00000016,0,,,,
2003,82,2,,,,,40,60,,,,,,,
2003,84,2.1,0,0,0,0,0,100,0,0,0,,,,
2003,85,2,,,,,10,90,,,,,,,
2003,88,2.1,,,,,5,90,5,,,,,,
2003,89,2.1,,,,,35,50,15,,,,,,
2003,90,2,0,0,0,0,30,70,0,0,0,,,,
2003,91,2.1,0,.4,3,12.5,27.5,31.4,18.6,5.7,.9,,,,
2003,92,2.1,0,0,0,0,2.275,97.59,.135,0,0,,,,
2003,93,1.8,,,,,80,20,,,,,,,
2003,94,2,,,,10,25,30,25,10,,,,,
2003,95,2,0,0,0,0,47,53,0,0,0,,,,
2003,96,2.1,,,,,8,92,,,,,,,
2004,1,1.5,,,5,30,30,20,10,5,,,,,
2004,3,1.6,0,0,10,30,40,20,0,0,0,,,,
2004,4,1.6,,,,10,60,20,10,,,,,,
2004,5,1.7,,,2,10,70,15,3,,,,,,
2004,7,1.5,,,,,,,,,,,,,
2004,10,1.62528585,1.51155508,3.60438469,11.56006655,21.51832297,26.09806399,20.62629156,10.62118632,3.56175124,.89837759,,,,
2004,11,1.6,,,,30,60,10,,,,,,,
2004,14,1.4,,,,70,30,,,,,,,,
2004,15,1.6,,,,20,50,20,10,,,,,,
2004,16,1.6,0,2,14,20,23,18,15,5,3,,,,
2004,17,1.2,5,10,20,30,25,10,,,,,,,
2004,19,1.3,,,,90,10,,,,,,,,
2004,20,1.7,,,,,80,20,,,,,,,
2004,22,1.7,0,5,10,20,40,20,5,,,,,,
2004,23,1.5,,,5,15,40,30,10,,,,,,
2004,24,1.5,,,10,40,40,10,,,,,,,
2004,26,2,,,5,15,30,35,10,5,,,,,
2004,29,1.7,,,,10,80,10,,,,,,,
2004,30,1.8,,,,,80,20,,,,,,,
2004,31,1.5,,,,10,60,30,,,,,,,
2004,32,1.7,,,5,20,35,25,10,5,,,,,
2004,33,1.7,,,,,100,,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,2.2,,,,10,35,45,10,,,,,,
2004,37,1.8,,,,,75,25,,,,,,,
2004,38,1.6,,,,,70,30,,,,,,,
2004,39,1.3,,,20,40,30,10,,,,,,,
2004,40,1.7,,,,2,98,,,,,,,,
2004,41,1.8,,,,10,80,10,,,,,,,
2004,42,1.8,,,,20,55,25,,,,,,,
2004,45,1.8,,,,,100,,,,,,,,
2004,47,2,,,,,40,60,,,,,,,
2004,48,1.8,,,,,80,20,,,,,,,
2004,49,1.6,0,5,5,20,40,20,10,,,,,,
2004,50,1.6,,,,,80,20,,,,,,,
2004,52,1.5,,,,25,50,25,,,,,,,
2004,53,1.6,,,,,80,20,,,,,,,
2004,54,1.6,,,,30,40,30,,,,,,,
2004,56,1.6,,,,20,50,30,,,,,,,
2004,57,1.8,,,,,,,,,,,,,
2004,59,1.4,,,5,70,20,5,,,,,,,
2004,60,1.5,,5,15,25,30,15,10,,,,,,
2004,61,1.5,,,,15,50,25,10,,,,,,
2004,62,1.25,,,5,70,25,,,,,,,,
2004,67,1.8,,5,15,20,30,20,10,,,,,,
2004,68,1.5,1,3,10,20,39,20,4,2,1,,,,
2004,70,1.4,,,,55,45,,,,,,,,
2004,73,1.7,,,,20,60,20,,,,,,,
2004,76,1.4,0,2.5,7.5,55,25,7.5,2.5,0,0,,,,
2004,80,1.7,.07255981,.88803228,7.04290987,23.97576069,36.04147468,23.97576069,7.04290987,.90830445,.05228765,,,,
2004,82,1.2,,,10,40,30,20,,,,,,,
2004,84,1.7,0,0,5,23,42,27,3,0,0,,,,
2004,85,1.8,,,,20,70,10,,,,,,,
2004,88,1.6,,,5,25,50,15,5,,,,,,
2004,89,1.8,,,,20,40,30,10,,,,,,
2004,90,1.4,0,0,0,60,35,5,0,0,0,,,,
2004,91,1.9,0,.1,2.2,16.4,40.1,32.1,8.4,.7,0,,,,
2004,92,1.7,.03369925,.432439,5.01397452,21.94610201,38.11851038,26.38307617,7.25606847,.78612909,.03000111,,,,
2004,93,1.7,,,,,95,5,,,,,,,
2004,94,1.8,,,10,25,30,25,10,,,,,,
2004,95,1.7,1,3,6,26,36,20,6,2,0,,,,
2004,96,2,,,5,10,35,35,10,5,,,,,
2004Sep,1,1.5,,,10,20,25,20,15,10,,,,,
2004Sep,3,1.8,0,0,10,20,30,30,10,0,0,,,,
2004Sep,4,1.6,,,,10,60,20,10,,,,,,
2004Sep,5,1.8,,,,15,70,15,,,,,,,
2004Sep,7,1.4,,,,,,,,,,,,,
2004Sep,10,1.59467053,1.67421062,3.88498761,12.15719105,22.04374896,26.04334945,20.05027911,10.05714181,3.28511676,.80397463,,,,
2004Sep,11,1.7,,,,20,70,10,,,,,,,
2004Sep,14,1.5,,,,,,,,,,,,,
2004Sep,15,1.5,,,,30,45,20,5,,,,,,
2004Sep,16,1.6,0,2,10,23,24,18,15,5,3,,,,
2004Sep,17,.8,5,20,35,20,15,5,,,,,,,
2004Sep,19,1.2,,,,100,,,,,,,,,
2004Sep,20,1.8,,,,,80,20,,,,,,,
2004Sep,22,1.8,0,5,10,20,40,20,5,,,,,,
2004Sep,23,1.5,,5,15,30,30,15,5,,,,,,
2004Sep,24,1.3,,5,15,45,30,5,,,,,,,
2004Sep,26,1.9,,,5,15,35,30,10,5,,,,,
2004Sep,29,1.5,,,,15,75,10,,,,,,,
2004Sep,30,,,,,,,,,,,,,,
2004Sep,31,1.5,,,,40,50,10,,,,,,,
2004Sep,32,1.8,,,5,20,35,25,10,5,,,,,
2004Sep,33,1.8,,,,,100,,,,,,,,
2004Sep,35,1.9,,,,,60,40,,,,,,,
2004Sep,36,2.2,,,5,10,25,35,20,5,,,,,
2004Sep,37,2,,,,,55,45,,,,,,,
2004Sep,38,1.6,,,,,70,30,,,,,,,
2004Sep,39,1.2,,5,25,40,25,5,,,,,,,
2004Sep,40,,,,,,,,,,,,,,
2004Sep,41,1.8,,,,,,,,,,,,,
2004Sep,42,1.8,,,,10,60,30,,,,,,,
2004Sep,45,,,,,,,,,,,,,,
2004Sep,47,2.1,,,,,40,60,,,,,,,
2004Sep,48,2.1,,,,,,,,,,,,,
2004Sep,49,1.6,5,5,5,15,40,20,10,,,,,,
2004Sep,50,1.9,,,,,80,20,,,,,,,
2004Sep,52,1.5,,,,25,50,25,,,,,,,
2004Sep,53,1.6,,,,20,60,20,,,,,,,
2004Sep,54,1.9,,,,20,50,30,,,,,,,
2004Sep,56,1.8,,,,10,50,40,,,,,,,
2004Sep,57,,,,,,,,,,,,,,
2004Sep,59,1.2,,,25,65,10,,,,,,,,
2004Sep,60,1.4,,10,25,30,20,10,5,,,,,,
2004Sep,61,1.4,,,,15,50,25,10,,,,,,
2004Sep,62,,,,,,,,,,,,,,
2004Sep,67,2,,,,,,,,,,,,,
2004Sep,68,,,,,,,,,,,,,,
2004Sep,70,,,,,,,,,,,,,,
2004Sep,73,1.7,,,,,,,,,,,,,
2004Sep,76,1.1,0,6.5,20,40,20,7.5,5,1,,,,,
2004Sep,80,,,,,,,,,,,,,,
2004Sep,82,1.1,,,,,,,,,,,,,
2004Sep,84,1.6,0,1,10,26,37,25,1,0,0,,,,
2004Sep,85,1.7,,,5,25,60,10,,,,,,,
2004Sep,88,1.6,,,5,25,50,15,5,,,,,,
2004Sep,89,1.5,,,,20,40,30,10,,,,,,
2004Sep,90,1.5,0,0,5,50,40,5,0,0,0,,,,
2004Sep,91,1.9,0,0,1.2012012,14.61461461,44.04404404,33.43343343,6.40640641,.3003003,0,,,,
2004Sep,92,1.6,3.77218861,5.34935747,12.71444572,19.37286864,21.85039252,18.24171209,11.27296365,5.1559578,2.27011351,,,,
2004Sep,93,1.9,,,,,60,40,,,,,,,
2004Sep,94,2,,,,10,25,30,25,10,,,,,
2004Sep,95,1.6,1,4,13,26,29,19,7,1,0,,,,
2004Sep,96,2,,,5,10,35,35,10,5,,,,,
2005,1,1.7,2,3,5,25,25,25,10,5,,,,,
2005,3,2,0,0,0,20,30,30,20,0,0,,,,
2005,4,1.8,,,,10,50,30,10,,,,,,
2005,5,1.9,,,5,10,70,10,5,,,,,,
2005,7,1.8,,,,,,,,,,,,,
2005,10,1.84199918,.70246846,2.02362787,7.72972864,17.32609138,25.30021546,24.07408497,14.92664823,6.02860637,1.88852862,,,,
2005,11,1.8,,,,10,60,30,,,,,,,
2005,14,1.5,,,,40,50,10,,,,,,,
2005,15,1.5,,,,20,60,15,5,,,,,,
2005,16,1.5,0,0,8,15,25,19,19,10,4,,,,
2005,17,1,5,10,25,25,20,10,5,,,,,,
2005,19,1.9,,,,,60,40,,,,,,,
2005,20,1.9,,,,,50,50,,,,,,,
2005,22,1.8,0,5,10,20,40,20,5,,,,,,
2005,23,2.1,,5,10,10,25,30,15,5,,,,,
2005,24,1.6,,5,10,15,45,20,5,,,,,,
2005,26,1.8,,,10,25,30,25,10,,,,,,
2005,29,,,,,,,,,,,,,,
2005,30,2.1,,,,,50,50,,,,,,,
2005,31,1.8,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2,,,,,50,50,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.3,,,5,10,30,35,15,5,,,,,
2005,37,2,,,,,50,50,,,,,,,
2005,38,1.7,,,,,70,30,,,,,,,
2005,39,1.9,,,10,20,30,20,15,5,,,,,
2005,40,,,,,,,,,,,,,,
2005,41,1.8,,,,10,80,10,,,,,,,
2005,42,1.6,,,,30,50,20,,,,,,,
2005,45,1.6,,,,25,75,,,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,2,0,,5,10,30,30,15,10,,,,,
2005,50,1.5,,,,40,60,,,,,,,,
2005,52,1.5,,,,25,50,25,,,,,,,
2005,53,1.8,,,,,80,20,,,,,,,
2005,54,1.8,,,,20,50,30,,,,,,,
2005,56,1.9,,,,10,40,40,10,,,,,,
2005,57,1.9,,,,,,,,,,,,,
2005,59,1.5,,,5,45,45,5,,,,,,,
2005,60,1.5,5,10,20,25,15,12.5,7.5,5,,,,,
2005,61,1.8,,,,15,40,30,15,,,,,,
2005,62,1.5,,,,10,70,20,,,,,,,
2005,67,2,,5,10,15,25,30,10,5,,,,,
2005,68,1.7,1,3,8,18,40,18,8,3,1,,,,
2005,70,1.9,,,,,55,45,,,,,,,
2005,73,1.7,,,,25,55,20,,,,,,,
2005,76,1,1,10,20,35,20,10,4,,,,,,
2005,80,1.4,2.28697456,6.47368699,17.27824512,26.80512336,25.52876438,14.92497054,5.35334286,1.17684133,.17205087,,,,
2005,82,1,,10,25,35,20,10,,,,,,,
2005,84,1.9,0,0,2,18,40,35,5,0,0,,,,
2005,85,,,,,,,,,,,,,,
2005,88,1.8,,,10,20,40,20,10,,,,,,
2005,89,1.9,,,,20,40,30,10,,,,,,
2005,90,1.8,0,0,0,5,60,35,0,0,0,,,,
2005,91,2,0,.1002004,2.10420842,13.62725451,34.16833667,34.16833667,13.62725451,2.10420842,.1002004,,,,
2005,92,1.9,.33208638,1.27407259,6.0499001,16.09543837,26.24660263,26.24660263,16.09548837,6.0498701,1.60993882,,,,
2005,93,2,,,,,50,50,,,,,,,
2005,94,2.5,,,,,10,25,30,25,10,,,,
2005,95,1.6,2,6,15,26,22,16,9,3,1,,,,
2005,96,2,,,8,15,26,26,15,8,2,,,,
2005Sep,1,1.7,,5,7,18,22,18,15,10,5,,,,
2005Sep,3,2,0,0,10,20,20,20,20,10,0,,,,
2005Sep,4,1.9,,,,10,50,30,10,,,,,,
2005Sep,5,1.9,,,5,10,70,10,5,,,,,,
2005Sep,7,1.8,,,,,,,,,,,,,
2005Sep,10,1.84199918,.70246846,2.02362787,7.72972864,17.32609138,25.30021546,24.07408497,14.92664823,6.02860637,1.88852862,,,,
2005Sep,11,1.8,,,,10,60,30,,,,,,,
2005Sep,14,1.5,,,,,,,,,,,,,
2005Sep,15,1.5,,,,40,40,10,10,,,,,,
2005Sep,16,1.4,0,3,13,21,19,16,15,10,3,,,,
2005Sep,17,1.1,5,5,25,25,25,10,5,,,,,,
2005Sep,19,2,,,,,40,60,,,,,,,
2005Sep,20,2,,,,,40,60,,,,,,,
2005Sep,22,1.8,0,5,10,20,35,20,10,,,,,,
2005Sep,23,2.3,,5,10,10,25,30,15,5,,,,,
2005Sep,24,1.7,,5,10,15,35,25,10,,,,,,
2005Sep,26,1.8,,5,12.5,20,25,20,12.5,5,,,,,
2005Sep,29,,,,,,,,,,,,,,
2005Sep,30,,,,,,,,,,,,,,
2005Sep,31,1.8,,,,,,,,,,,,,
2005Sep,32,,,,,,,,,,,,,,
2005Sep,33,2,,,,,50,50,,,,,,,
2005Sep,35,,,,,,,,,,,,,,
2005Sep,36,2.4,,,5,10,20,30,30,5,,,,,
2005Sep,37,2,,,,,50,50,,,,,,,
2005Sep,38,2,,,,,20,80,,,,,,,
2005Sep,39,1.9,,,10,20,30,20,15,5,,,,,
2005Sep,40,,,,,,,,,,,,,,
2005Sep,41,1.8,,,,,,,,,,,,,
2005Sep,42,1.6,,,,35,50,15,,,,,,,
2005Sep,45,,,,,,,,,,,,,,
2005Sep,47,,,,,,,,,,,,,,
2005Sep,48,,,,,,,,,,,,,,
2005Sep,49,2,0,,5,10,30,30,15,10,,,,,
2005Sep,50,1.7,,,,20,80,,,,,,,,
2005Sep,52,1.5,,,,25,50,25,,,,,,,
2005Sep,53,1.8,,,,,70,30,,,,,,,
2005Sep,54,2,,,,20,40,40,,,,,,,
2005Sep,56,2,,,,10,30,50,10,,,,,,
2005Sep,57,,,,,,,,,,,,,,
2005Sep,59,1.7,,,,10,70,20,,,,,,,
2005Sep,60,1.5,5,10,15,25,15,15,10,5,,,,,
2005Sep,61,1.9,,,,15,40,30,15,,,,,,
2005Sep,62,,,,,,,,,,,,,,
2005Sep,67,2,,,,,,,,,,,,,
2005Sep,68,,,,,,,,,,,,,,
2005Sep,70,,,,,,,,,,,,,,
2005Sep,73,1.7,,,,,,,,,,,,,
2005Sep,76,,,,,,,,,,,,,,
2005Sep,80,,,,,,,,,,,,,,
2005Sep,82,.8,,,,,,,,,,,,,
2005Sep,84,1.8,0,0,3,25,45,22,5,0,0,,,,
2005Sep,85,,,,,,,,,,,,,,
2005Sep,88,1.8,,,10,20,40,20,10,,,,,,
2005Sep,89,1.8,,,,20,40,30,10,,,,,,
2005Sep,90,1.6,0,0,5,40,45,10,0,0,0,,,,
2005Sep,91,2,0,0,1.3,12,36.7,36.7,12,1.3,0,,,,
2005Sep,92,1.9,4.20609245,4.42833156,9.53132078,14.3072866,17.52901869,17.52901869,14.3072866,9.53129078,8.63035384,,,,
2005Sep,93,2,,,,,50,50,,,,,,,
2005Sep,94,2.5,,,,,10,25,30,25,10,,,,
2005Sep,95,1.6,0,5,14,27,25,19,7,3,0,,,,
2005Sep,96,2,,,,,,,,,,,,,
2008,1,2,,5,10,15,20,20,15,10,5,,,,
2008,3,2,0,0,10,20,20,20,20,10,0,,,,
2008,4,1.8,,,,,60,40,,,,,,,
2008,5,1.9,,,3,5,85,5,2,,,,,,
2008,7,1.9,,,,,,,,,,,,,
2008,10,2,.73813435,2.10206022,7.94285131,17.60058385,25.40795247,23.90097563,14.65029074,5.84942696,1.80772446,,,,
2008,11,1.8,,,,10,60,30,,,,,,,
2008,14,1.5,,,,,,,,,,,,,
2008,15,1.7,,5,10,25,40,10,10,,,,,,
2008,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2008,17,1.6,,5,15,20,20,20,15,5,,,,,
2008,19,2,,,,,40,60,,,,,,,
2008,20,2,,,,,50,50,,,,,,,
2008,22,1.7,0,5,15,20,40,15,5,,,,,,
2008,23,2.5,,,5,15,20,30,20,10,,,,,
2008,24,1.9,,,5,10,35,35,15,,,,,,
2008,26,1.8,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,1.7,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2.5,,,,,20,30,30,20,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,2.4,,,5,15,20,25,20,10,5,,,,
2008,37,2,,,,,50,50,,,,,,,
2008,38,2,,,,,40,60,,,,,,,
2008,39,1.9,,,10,20,30,20,15,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,1.8,,,,,,,,,,,,,
2008,42,1.5,,,,45,55,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,49,2.5,0,,,10,10,20,25,20,15,,,,
2008,50,,,,,,,,,,,,,,
2008,52,,,,,,,,,,,,,,
2008,53,1.8,,,,,70,30,,,,,,,
2008,54,1.8,,,,20,60,20,,,,,,,
2008,56,1.8,,,,10,45,35,10,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,1.9,,,,10,80,10,,,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,67,2,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,2,0,1,2.5,10,25,40,15,5,1.5,,,,
2008,80,1.5,,,,,,,,,,,,,
2008,82,1.7,,,,,,,,,,,,,
2008,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2008,85,,,,,,,,,,,,,,
2008,88,2,,,5,20,40,30,5,,,,,,
2008,89,1.8,,,5,5,40,25,10,10,5,,,,
2008,90,2,1,1,2,5,20,45,20,5,1,,,,
2008,91,2,0,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024,,,,
2008,92,,,,,,,,,,,,,,
2008,93,2.4,,,,,10,50,40,,,,,,
2008,94,2.5,,,,,10,25,30,25,10,,,,
2008,95,1.6,4,7,13,20,24,18,11,3,0,,,,
2008,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2003,1,.6,,20,60,20,,,,,,,,,
2003,3,.4,15,40,40,5,0,0,0,0,0,0,,,
2003,4,.5,,40,60,,,,,,,,,,
2003,5,.5,,45,55,,,,,,,,,,
2003,7,.4,,,,,,,,,,,,,
2003,10,.35187457,24.07944318,29.75449593,32.51760654,11.84546354,1.70499177,.09589844,.00208326,.0000173,.00000005,0,,,
2003,11,.4,,60,40,,,,,,,,,,
2003,14,.4,,80,20,,,,,,,,,,
2003,15,.75,,20,75,5,,,,,,,,,
2003,16,.5,3,15,27,20,16,10,5,3,1,0,,,
2003,17,.5,,30,45,20,5,,,,,,,,
2003,19,.5,,50,50,,,,,,,,,,
2003,20,.5,,10,80,10,,,,,,,,,
2003,22,.4,5,55,40,,,,,,,,,,
2003,23,.5,,40,60,,,,,,,,,,
2003,24,.5,,40,55,5,,,,,,,,,
2003,26,.4,5,50,40,5,,,,,,,,,
2003,29,.4,,90,10,,,,,,,,,,
2003,30,.4,,100,,,,,,,,,,,
2003,31,.4,,,,,100,,,,,,,,
2003,32,.5,5,40,50,5,,,,,,,,,
2003,33,.5,,50,50,,,,,,,,,,
2003,35,.6,,,100,,,,,,,,,,
2003,36,.5,,25,50,25,,,,,,,,,
2003,37,.5,,,100,,,,,,,,,,
2003,38,.4,,50,50,,,,,,,,,,
2003,39,.4,,60,40,,,,,,,,,,
2003,40,.4,,85,15,,,,,,,,,,
2003,41,.4,,70,30,,,,,,,,,,
2003,42,.5,,50,50,,,,,,,,,,
2003,45,.5,,,,,,,,,,,,,
2003,47,.4,,100,,,,,,,,,,,
2003,48,.5,,60,40,,,,,,,,,,
2003,49,.4,5,80,15,,,,,,,,,,
2003,50,.2,10,90,,,,,,,,,,,
2003,52,.4,10,90,,,,,,,,,,,
2003,53,.5,,40,60,,,,,,,,,,
2003,54,.4,10,60,30,,,,,,,,,,
2003,56,.4,5,75,20,,,,,,,,,,
2003,57,.4,,,,,,,,,,,,,
2003,59,.3,10,50,40,,,,,,,,,,
2003,60,.4,,60,40,,,,,,,,,,
2003,61,.3,,70,30,,,,,,,,,,
2003,62,.6,,5,85,10,,,,,,,,,
2003,67,.5,20,30,40,10,,,,,,,,,
2003,68,.6,5,32,42,10,5,1,1,1,1,2,,,
2003,70,.5,,90,10,,,,,,,,,,
2003,73,.5,,10,60,30,,,,,,,,,
2003,76,.5,,25,50,20,5,,,,,,,,
2003,80,.4,22.19186068,31.19829771,29.14338924,13.76717284,3.28169245,.3932795,.02359181,.00070523,.00001,.00000008,,,
2003,82,.4,,50,50,,,,,,,,,,
2003,84,.5,0,30,70,0,0,0,0,0,0,0,,,
2003,85,.5,,45,55,,,,,,,,,,
2003,88,.5,,20,75,5,,,,,,,,,
2003,89,.5,,10,50,40,,,,,,,,,
2003,90,.5,0,30,65,5,0,0,0,0,0,0,,,
2003,91,.4,30.86913087,24.07592408,22.37762238,14.18581419,6.19380619,1.7982018,.3996004,.0999001,0,0,,,
2003,92,.5,8.2433,30.8156,47.6151,12.705,.616,.005,0,0,0,0,,,
2003,93,.5,,35,65,,,,,,,,,,
2003,94,.5,10,25,30,25,10,,,,,,,,
2003,95,.5,0,47,53,0,0,0,0,0,0,0,,,
2003,96,.5,,40,60,,,,,,,,,,
2004,1,1.6,,5,15,25,30,20,5,,,,,,
2004,3,1.7,0,0,10,30,30,20,10,0,0,0,,,
2004,4,1.6,,,,40,60,,,,,,,,
2004,5,1.5,,,10,20,60,10,,,,,,,
2004,7,1.8,,,,,,,,,,,,,
2004,10,1.69513054,.03491827,.44460078,5.10927948,22.16197817,38.14934563,26.16903336,7.13264783,.76567885,.03199973,.0005179,,,
2004,11,1.6,,,,30,60,10,,,,,,,
2004,14,1.5,,,10,40,50,,,,,,,,
2004,15,2,,,5,15,35,35,10,,,,,,
2004,16,1.4,4,7,12,30,22,11,9,5,0,0,,,
2004,17,1.6,,5,15,25,25,20,10,,,,,,
2004,19,1.5,,,,50,50,,,,,,,,
2004,20,1.5,,,,40,60,,,,,,,,
2004,22,1.6,5,8,12,25,30,20,,,,,,,
2004,23,2,,,10,15,25,30,15,5,,,,,
2004,24,1.7,,,10,25,35,15,10,5,,,,,
2004,26,1.6,,5,15,25,35,15,5,,,,,,
2004,29,1.7,,,,15,70,15,,,,,,,
2004,30,1.7,,,,20,80,,,,,,,,
2004,31,1.7,,,,30,60,10,,,,,,,
2004,32,1.9,5,5,10,20,35,20,5,,,,,,
2004,33,1.9,,,,,60,40,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,1.8,,,5,25,40,25,5,,,,,,
2004,37,1.8,,,,,70,30,,,,,,,
2004,38,1.5,,,,10,80,10,,,,,,,
2004,39,1.1,,5,30,40,20,5,,,,,,,
2004,40,1.6,,,,5,90,5,,,,,,,
2004,41,1.6,,,,20,70,10,,,,,,,
2004,42,1.6,,5,10,25,30,25,5,,,,,,
2004,45,2,,,,,50,50,,,,,,,
2004,47,1.5,,,,40,60,,,,,,,,
2004,48,1.6,,,,20,80,,,,,,,,
2004,49,2.6,,10,20,10,5,15,35,5,,,,,
2004,50,1.7,,,,20,80,,,,,,,,
2004,52,1.4,,5,15,75,5,,,,,,,,
2004,53,1.7,,,,30,70,,,,,,,,
2004,54,1.5,,,20,30,50,,,,,,,,
2004,56,1.4,,10,20,50,15,5,,,,,,,
2004,57,1.9,,,,,,,,,,,,,
2004,59,1.6,,,,20,60,20,,,,,,,
2004,60,2,,,5,15,32.5,27.5,15,5,,,,,
2004,61,1.5,,,20,30,40,10,,,,,,,
2004,62,2,,,,,35,60,5,,,,,,
2004,67,1.6,5,10,15,20,30,15,5,,,,,,
2004,68,2,1,3,10,10,20,30,10,10,5,1,,,
2004,70,1.7,,,,15,65,20,,,,,,,
2004,73,1,,,20,30,50,,,,,,,,
2004,76,1.4,,5,20,40,30,5,,,,,,,
2004,80,1.8,11.40949395,7.55108043,10.02983669,11.99269752,12.90859187,12.50778494,10.90994793,8.56647676,6.05509738,8.06899253,,,
2004,82,1.3,,15,20,30,25,10,,,,,,,
2004,84,1.5,0,3,12,33,45,5,2,0,0,0,,,
2004,85,1.5,,,15,30,40,15,,,,,,,
2004,88,2.2,,,,15,30,45,10,,,,,,
2004,89,1.9,,,5,15,40,30,10,,,,,,
2004,90,1.7,0,0,5,20,70,5,0,0,0,0,,,
2004,91,1.2,9.10910911,12.71271271,19.41941942,21.82182182,18.21821822,11.31131131,5.20520521,1.7017017,.4004004,.1001001,,,
2004,92,1.8,4.17475942,4.73813688,10.4290033,15.68508624,18.80498295,17.9708571,13.69012439,8.31315771,4.02382474,2.17006727,,,
2004,93,1.9,,,,,70,30,,,,,,,
2004,94,1.8,,,10,25,30,25,10,,,,,,
2004,95,2,0,1,5,19,28,23,16,8,0,0,,,
2004,96,1.6,,5,20,30,40,5,,,,,,,
2004Q2,1,1.5,,5,10,25,35,20,5,,,,,,
2004Q2,3,2.2,0,0,0,20,20,20,20,20,0,0,,,
2004Q2,4,1.5,,,,50,50,,,,,,,,
2004Q2,5,1.8,,,10,20,40,20,10,,,,,,
2004Q2,7,1,,,,,,,,,,,,,
2004Q2,10,2.07994889,.00159289,.0373982,.87500586,7.7791225,27.25306502,37.94851448,21.05610664,4.63478522,.40077925,.01362993,,,
2004Q2,11,1.5,,,,40,60,,,,,,,,
2004Q2,14,1.2,,,20,60,20,,,,,,,,
2004Q2,15,1.75,,,10,10,40,30,10,,,,,,
2004Q2,16,1.5,0,12,16,23,24,12,6,4,2,1,,,
2004Q2,17,1.6,5,20,25,25,20,5,,,,,,,
2004Q2,19,1.5,,,,50,50,,,,,,,,
2004Q2,20,1.3,,,,70,30,,,,,,,,
2004Q2,22,1.7,3,5,20,30,32,10,,,,,,,
2004Q2,23,1.7,,5,10,20,30,20,10,5,,,,,
2004Q2,24,1.8,,5,10,15,30,25,10,5,,,,,
2004Q2,26,1.5,,5,10,35,35,10,5,,,,,,
2004Q2,29,1.5,,,,20,70,10,,,,,,,
2004Q2,30,,,,,,,,,,,,,,
2004Q2,31,1.6,,,,40,50,10,,,,,,,
2004Q2,32,1.6,5,5,10,25,35,15,5,,,,,,
2004Q2,33,1.5,,,,30,60,10,,,,,,,
2004Q2,35,1.7,,,,20,60,20,,,,,,,
2004Q2,36,1,,,15,40,30,15,,,,,,,
2004Q2,37,1.5,,,,60,40,,,,,,,,
2004Q2,38,1.3,,,,80,20,,,,,,,,
2004Q2,39,1.1,,5,30,40,20,5,,,,,,,
2004Q2,40,,,,,,,,,,,,,,
2004Q2,41,1.4,,,,,,,,,,,,,
2004Q2,42,1.6,,5,10,25,30,25,5,,,,,,
2004Q2,45,,,,,,,,,,,,,,
2004Q2,47,1.3,,,10,90,,,,,,,,,
2004Q2,48,1.4,,,,,,,,,,,,,
2004Q2,49,2.3,,5,20,5,15,35,10,10,,,,,
2004Q2,50,1.4,,,30,70,,,,,,,,,
2004Q2,52,1.4,,5,15,75,5,,,,,,,,
2004Q2,53,1.5,,,,30,70,,,,,,,,
2004Q2,54,1.5,,,,30,50,20,,,,,,,
2004Q2,56,1.3,,,20,50,30,,,,,,,,
2004Q2,57,1.8,,,,,,,,,,,,,
2004Q2,59,2.1,,,,,10,70,20,,,,,,
2004Q2,60,1.9,,2.5,5,17.5,27.5,25,15,5,2.5,,,,
2004Q2,61,1.4,,10,20,40,30,,,,,,,,
2004Q2,62,,,,,,,,,,,,,,
2004Q2,67,,,,,,,,,,,,,,
2004Q2,68,2,1,3,10,10,20,30,10,10,5,1,,,
2004Q2,70,,,,,,,,,,,,,,
2004Q2,73,,,,,,,,,,,,,,
2004Q2,76,1.5,,1,5,30,35,20,7.5,1.5,,,,,
2004Q2,80,,,,,,,,,,,,,,
2004Q2,82,1.3,,,,,,,,,,,,,
2004Q2,84,,,,,,,,,,,,,,
2004Q2,85,1.5,,,15,30,40,15,,,,,,,
2004Q2,88,2.3,,,5,15,30,40,10,,,,,,
2004Q2,89,1.8,,,5,15,30,40,10,,,,,,
2004Q2,90,1.6,0,0,0,5,65,30,0,0,0,0,,,
2004Q2,91,1.8,.1001001,1.4014014,7.60760761,21.72172172,32.23223223,24.82482482,9.90990991,2.002002,.2002002,0,,,
2004Q2,92,1.9,23.24536536,4.95338607,6.82634299,7.34873098,7.62502462,7.62502462,7.34873098,6.82634299,6.11155943,22.08949194,,,
2004Q2,93,1.5,,,,50,50,,,,,,,,
2004Q2,94,2,,,,10,25,30,25,10,,,,,
2004Q2,95,1.9,1,5,10,14,22,19,14,8,4,3,,,
2004Q2,96,1.5,,5,20,35,35,5,,,,,,,
2005,1,2.3,,5,10,15,20,25,20,5,,,,,
2005,3,2.5,0,0,0,10,20,20,20,20,10,0,,,
2005,4,2.3,,,,,40,50,10,,,,,,
2005,5,2.3,,,,5,40,55,,,,,,,
2005,7,2.2,,,,,,,,,,,,,
2005,10,2.32037457,.00017376,.00596142,.21890968,3.05786562,16.74150858,36.30202059,31.35585772,10.77617268,1.46243572,.07909424,,,
2005,11,2.5,,,,,,40,60,,,,,,
2005,14,2.3,,,,20,20,40,20,,,,,,
2005,15,2.5,,,5,5,20,30,30,10,,,,,
2005,16,1.8,0,2,8,22,27,20,11,7,3,0,,,
2005,17,2.3,,5,10,15,20,25,10,10,5,,,,
2005,19,2.5,,,,,,50,50,,,,,,
2005,20,2.3,,,,,10,80,10,,,,,,
2005,22,1.9,0,5,15,20,30,20,10,,,,,,
2005,23,2.3,,,5,15,20,25,20,10,5,,,,
2005,24,2.4,,,5,10,15,20,25,20,5,,,,
2005,26,2.5,,,,5,15,35,25,15,5,,,,
2005,29,,,,,,,,,,,,,,
2005,30,2.4,,,,20,30,50,,,,,,,
2005,31,1.8,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,2.5,,,,,10,40,40,10,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.2,,,5,15,25,40,10,5,,,,,
2005,37,2.5,,,,,,50,50,,,,,,
2005,38,2.2,,,,,10,80,10,,,,,,
2005,39,1.9,,,5,20,35,25,15,,,,,,
2005,40,,,,,,,,,,,,,,
2005,41,2.6,,,,,,20,70,10,,,,,
2005,42,2.3,,,,10,25,30,25,10,,,,,
2005,45,2.3,,,,,,80,20,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,2.4,,,5,10,10,25,25,15,10,,,,
2005,50,2.5,,,,,,50,50,,,,,,
2005,52,2.1,,,,5,20,60,15,,,,,,
2005,53,2.4,,,,,30,70,,,,,,,
2005,54,2,,,,,30,40,30,,,,,,
2005,56,2.2,,,5,10,30,40,10,5,,,,,
2005,57,2.3,,,,,,,,,,,,,
2005,59,2.5,,,,,15,40,45,,,,,,
2005,60,2.4,,,5,10,15,25,25,15,5,,,,
2005,61,2.7,,,,10,20,30,30,10,,,,,
2005,62,2.25,,,,,40,50,10,,,,,,
2005,67,2,,,5,15,20,30,15,10,5,,,,
2005,68,2.7,1,2,2,5,9,18,32,18,8,5,,,
2005,70,2.1,,,,,45,55,,,,,,,
2005,73,1.5,,,,15,60,25,,,,,,,
2005,76,2.3,,1,4,10,17.5,30,22.5,10,4,1,,,
2005,80,2.4,8.07207765,5.1816621,7.10958192,8.99487935,10.49352748,11.28815203,11.19695674,10.24128417,8.63739947,18.78447909,,,
2005,82,1.7,,10,15,20,25,20,5,5,,,,,
2005,84,2.4,0,1,2,8,18,30,30,11,0,0,,,
2005,85,,,,,,,,,,,,,,
2005,88,2.3,,,,10,25,40,20,5,,,,,
2005,89,2.4,,,,5,35,50,10,,,,,,
2005,90,2.3,0,0,0,5,20,55,20,0,0,0,,,
2005,91,2,1.3,3.5,8.5,15.6,21.1,21.1,15.6,8.5,3.5,1.3,,,
2005,92,2.3,.5301036,1.20806116,4.25262505,9.8750275,16.97073941,21.58833177,20.32750655,14.16828337,7.30924618,3.7700754,,,
2005,93,2.5,,,,,5,45,40,10,,,,,
2005,94,2.4,,,,10,25,30,25,10,,,,,
2005,95,2.3,1,2,5,12,19,29,15,10,6,1,,,
2005,96,2.5,,,5,10,25,45,15,,,,,,
2005Q2,1,2,,,5,15,25,25,20,10,,,,,
2005Q2,3,2.5,0,0,0,10,20,20,20,20,10,0,,,
2005Q2,4,2.3,,,,,40,50,10,,,,,,
2005Q2,5,2.3,,,,5,20,50,20,5,,,,,
2005Q2,7,1.8,,,,,,,,,,,,,
2005Q2,10,2.32037457,.00017376,.00596142,.21890968,3.05786562,16.74150858,36.30202059,31.35585772,10.77617268,1.46243572,.07909424,,,
2005Q2,11,2.5,,,,,,40,60,,,,,,
2005Q2,14,2.3,,,10,20,20,30,20,,,,,,
2005Q2,15,2.5,,,5,5,20,30,30,10,,,,,
2005Q2,16,1.7,2,9,16,16,19,17,10,6,3,2,,,
2005Q2,17,2.1,,,5,10,20,25,20,15,5,,,,
2005Q2,19,2,,,,,50,50,,,,,,,
2005Q2,20,2,,,,,30,70,,,,,,,
2005Q2,22,1.9,5,8,12,25,30,20,,,,,,,
2005Q2,23,2.5,,,5,10,15,25,25,15,5,,,,
2005Q2,24,2.3,,,5,10,15,30,20,15,5,,,,
2005Q2,26,2.6,,,,5,10,20,30,20,10,5,,,
2005Q2,29,,,,,,,,,,,,,,
2005Q2,30,,,,,,,,,,,,,,
2005Q2,31,1.8,,,,,,,,,,,,,
2005Q2,32,,,,,,,,,,,,,,
2005Q2,33,2.5,,,,,10,40,40,10,,,,,
2005Q2,35,,,,,,,,,,,,,,
2005Q2,36,1.6,,,10,35,35,20,,,,,,,
2005Q2,37,2,,,,,40,60,,,,,,,
2005Q2,38,2.2,,,,,10,80,10,,,,,,
2005Q2,39,1.8,,,10,20,30,20,15,5,,,,,
2005Q2,40,,,,,,,,,,,,,,
2005Q2,41,2.6,,,,,,,,,,,,,
2005Q2,42,2.3,,,,10,25,30,25,10,,,,,
2005Q2,45,,,,,,,,,,,,,,
2005Q2,47,,,,,,,,,,,,,,
2005Q2,48,,,,,,,,,,,,,,
2005Q2,49,2.3,,,5,10,10,25,25,15,10,,,,
2005Q2,50,2.4,,,,,,30,70,,,,,,
2005Q2,52,2.2,,,,5,20,60,15,,,,,,
2005Q2,53,2.2,,,,,20,70,10,,,,,,
2005Q2,54,2.2,,,,,30,50,20,,,,,,
2005Q2,56,2.3,,,,5,30,40,20,5,,,,,
2005Q2,57,,,,,,,,,,,,,,
2005Q2,59,2.4,,,,,20,60,20,,,,,,
2005Q2,60,2.4,,,5,10,15,25,25,15,5,,,,
2005Q2,61,2.7,,,,10,20,30,30,10,,,,,
2005Q2,62,,,,,,,,,,,,,,
2005Q2,67,,,,,,,,,,,,,,
2005Q2,68,2.5,1,2,2,7,12,25,28,10,8,5,,,
2005Q2,70,,,,,,,,,,,,,,
2005Q2,73,,,,,,,,,,,,,,
2005Q2,76,2,.5,2,7.5,12.5,20,25,15,10,5,2.5,,,
2005Q2,80,,,,,,,,,,,,,,
2005Q2,82,1.6,,,,,,,,,,,,,
2005Q2,84,,,,,,,,,,,,,,
2005Q2,85,,,,,,,,,,,,,,
2005Q2,88,2.3,,,,10,25,40,20,5,,,,,
2005Q2,89,2.5,,,5,5,20,25,30,10,5,,,,
2005Q2,90,2.4,0,0,0,5,20,50,25,0,0,0,,,
2005Q2,91,2.5,.30090271,1.00300903,3.51053159,8.52557673,15.64694082,21.16349047,21.16349047,15.64694082,8.52557673,4.51354062,,,
2005Q2,92,2.2,20.75811498,4.49015182,6.25929344,6.84117424,7.22596154,7.37625658,7.27545991,6.93547113,6.38898916,26.44912718,,,
2005Q2,93,2.3,,,,,20,35,45,,,,,,
2005Q2,94,2,,,,10,25,30,25,10,,,,,
2005Q2,95,2.2,2,5,10,11,14,20,17,13,8,0,,,
2005Q2,96,,,,,,,,,,,,,,
2008,1,2.4,,5,10,12,18,20,20,10,5,,,,
2008,3,2.5,0,0,0,10,20,20,20,20,10,0,,,
2008,4,2.3,,,,,10,80,10,,,,,,
2008,5,2.3,,,3,5,12,60,12,5,3,,,,
2008,7,2,,,,,,,,,,,,,
2008,10,2.4,.0003731,.01128002,.35617982,4.27753071,20.1717166,37.72475539,28.11211617,8.32831147,.97268084,.04505589,,,
2008,11,2.5,,,,,,40,60,,,,,,
2008,14,3,,,,,,,,,,,,,
2008,15,2.3,,,5,10,10,45,15,10,5,,,,
2008,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2008,17,3.2,,,,5,10,20,25,25,15,,,,
2008,19,2,,,,,50,50,,,,,,,
2008,20,2.5,,,,,,30,70,,,,,,
2008,22,2.7,0,5,10,12,13,15,30,15,,,,,
2008,23,2,,2,8,15,25,25,15,8,2,,,,
2008,24,2.3,,,5,5,15,35,20,15,5,,,,
2008,26,2.5,,,,10,10,30,30,10,10,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,2.4,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2,,,5,15,30,30,15,5,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,2.5,,5,10,10,15,30,20,5,5,,,,
2008,37,2.5,,,,,50,50,,,,,,,
2008,38,2.5,,,,,,50,50,,,,,,
2008,39,2.2,,,5,10,20,30,20,10,5,,,,
2008,40,,,,,,,,,,,,,,
2008,41,2.8,,,,,,,,,,,,,
2008,42,2.2,,,,,25,50,25,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,49,2.1,5,5,5,10,10,20,20,10,10,5,,,
2008,50,,,,,,,,,,,,,,
2008,52,,,,,,,,,,,,,,
2008,53,2,,,,,30,70,,,,,,,
2008,54,2.5,,,,,30,40,30,,,,,,
2008,56,2.2,,,,5,20,50,20,5,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,2.5,,,,,10,40,40,10,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,2.3,1,3,5,8,17,25,22,12,5,2,,,
2008,70,,,,,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,2.6,,,,,,,,,,,,,
2008,82,1.8,,,,,,,,,,,,,
2008,84,2.3,1,2,5,12,20,30,20,9,1,0,,,
2008,85,,,,,,,,,,,,,,
2008,88,2.3,,,,5,25,40,25,5,,,,,
2008,89,2.5,,,5,5,10,30,40,5,5,,,,
2008,90,2.5,0,1,2,5,15,25,45,5,2,0,,,
2008,91,2.5,5.6281407,9.04522613,15.27638191,19.79899497,19.79899497,15.27638191,9.04522613,4.12060302,1.50753769,.50251256,,,
2008,92,,,,,,,,,,,,,,
2008,93,3.1,,,,,,5,20,75,,,,,
2008,94,2.5,,,,,10,25,30,25,10,,,,
2008,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2008,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2003,1,8.9,,,,,,,,50,50,,,,
2003,3,8.9,0,0,0,0,0,0,0,60,40,0,0,0,0
2003,4,8.9,,,,,,,,90,10,,,,
2003,5,8.9,,,,,,,,85,15,,,,
2003,7,8.7,,,,,,,,,,,,,
2003,10,8.91448036,.03195695,.09675991,.4673246,1.60190782,4.2972556,9.02247602,14.82812704,19.07652626,19.21227631,15.14694496,9.34813011,4.51598706,2.35432736
2003,11,8.9,,,,,,,,60,40,,,,
2003,14,8.9,,,,,,,,100,,,,,
2003,15,8.8,,,,,,,,90,10,,,,
2003,16,8.8,0,0,.5,1,5,11,19,25,21,17,.5,0,0
2003,17,9.1,,,,,,,,35,50,15,,,
2003,19,8.8,,,,,,,,90,10,,,,
2003,20,8.9,,,,,,,,60,40,,,,
2003,22,8.8,0,0,0,0,0,0,0,95,5,,,,
2003,23,8.8,,,,,,,,100,,,,,
2003,24,8.8,,,,,,,10,60,30,,,,
2003,26,8.8,,,,,,,,90,10,,,,
2003,29,8.8,,,,,,,,90,10,,,,
2003,30,8.4,,,,,,,50,50,,,,,
2003,31,8.8,,,,,,,,100,,,,,
2003,32,8.9,,,,,,,,60,40,,,,
2003,33,8.9,,,,,,,,80,20,,,,
2003,35,9,,,,,,,,50,50,,,,
2003,36,8.8,,,,,,5,20,35,30,10,,,
2003,37,8.8,,,,,,,,100,,,,,
2003,38,8.9,,,,,,,,90,10,,,,
2003,39,8.8,,,,,,,,75,25,,,,
2003,40,,,,,,,,,,,,,,
2003,41,8.8,,,,,,,,90,10,,,,
2003,42,8.8,,,,,,,,95,5,,,,
2003,45,8.9,,,,,,,,,,,,,
2003,47,8.9,,,,,,,,80,20,,,,
2003,48,8.8,,,,,,,,60,40,,,,
2003,49,,,,,,,,,,,,,,
2003,50,8.9,,,,,,,,70,30,,,,
2003,52,8.9,,,,,,,10,90,,,,,
2003,53,8.9,,,,,,,,70,30,,,,
2003,54,8.9,,,,,,,,60,40,,,,
2003,56,8.9,,,,,,,,70,30,,,,
2003,57,8.8,,,,,,,,,,,,,
2003,59,8.8,,,,,,,,80,20,,,,
2003,60,8.8,,,,,,,,70,30,,,,
2003,61,8.8,,,,,,,,75,25,,,,
2003,62,9,,,,,,,,25,70,5,,,
2003,67,8.8,,,,,5,10,20,35,20,5,5,,
2003,68,8.9,1,1,1,2,6,10,17,25,24,10,1,1,1
2003,70,8.9,,,,,,,,75,25,,,,
2003,73,8,,,,,,,,,,,,,
2003,76,8.9,,,,,,,10,65,25,,,,
2003,80,8.9,0,0,0,0,0,.00007,1.11768431,58.90007238,39.72016526,.2620021,.00000492,0,0
2003,82,8.8,,,,,,,,70,30,,,,
2003,84,8.8,0,0,0,0,0,0,0,98,2,0,0,0,0
2003,85,8.9,,,,,,,,90,10,,,,
2003,88,8.9,,,,,,,,90,10,,,,
2003,89,8.8,,,,,,,20,60,20,,,,
2003,90,8.9,0,0,0,0,0,0,0,65,35,0,0,0,0
2003,91,8.8,0,0,0,0,.5,5,21.9,38.1,26.4,7.3,.8,0,0
2003,92,8.8,0,0,0,0,0,0,.0031686,84.1313314,15.8655,0,0,0,0
2003,93,8.9,,,,,,,10,50,40,,,,
2003,94,8.8,,,,,,10,25,30,25,10,,,
2003,95,8.9,0,0,0,0,0,0,0,59,41,0,0,0,0
2003,96,8.9,,,,,,,,90,10,,,,
2004,1,9,,,,,,,10,40,40,10,,,
2004,3,8.8,0,0,0,0,0,0,20,50,30,0,0,0,0
2004,4,9,,,,,,,,50,50,,,,
2004,5,8.8,,,,,,,10,80,10,,,,
2004,7,9.2,,,,,,,,,,,,,
2004,10,9.36062903,.00565689,.02129357,.12656216,.53995646,1.8026396,4.7097589,9.6310678,15.41630519,19.31703439,18.94818233,14.54992866,8.7459246,6.18568945
2004,11,9.4,,,,,,,,5,60,35,,,
2004,14,9.2,,,,,,,,10,80,10,,,
2004,15,8.6,,,,,,,15,65,20,,,,
2004,16,8.7,0,0,1,4,7,8,15,23,17,17,7,1,0
2004,17,9.1,,,,,,,15,20,25,20,15,5,
2004,19,8.6,,,,,,,20,80,,,,,
2004,20,8.8,,,,,,,10,80,10,,,,
2004,22,9,0,0,0,0,0,0,15,35,40,10,,,
2004,23,8.8,,,,,,,10,80,10,,,,
2004,24,8.7,,,,,,,15,65,20,,,,
2004,26,9,,,,,,,5,40,45,10,,,
2004,29,8.9,,,,,,,5,85,10,,,,
2004,30,8.8,,,,,,,,80,20,,,,
2004,31,8.8,,,,,,,12,70,18,,,,
2004,32,8.9,,,,,,5,10,40,30,10,5,,
2004,33,8.9,,,,,,,20,70,10,,,,
2004,35,,,,,,,,,,,,,,
2004,36,8.4,,,,,,15,35,35,15,,,,
2004,37,8.6,,,,,,,10,80,10,,,,
2004,38,8.7,,,,,,,,90,10,,,,
2004,39,9,,,,,,,,30,40,30,,,
2004,40,,,,,,,,,,,,,,
2004,41,8.8,,,,,,,10,80,10,,,,
2004,42,8.8,,,,,,,,95,5,,,,
2004,45,8.9,,,,,,,,60,40,,,,
2004,47,9.1,,,,,,,,9.09090909,81.81818182,9.09090909,,,
2004,48,8.9,,,,,,,,80,20,,,,
2004,49,,,,,,,,,,,,,,
2004,50,9.1,,,,,,,,20,80,,,,
2004,52,9.3,,,,,,,5,15,75,5,,,
2004,53,8.9,,,,,,,,70,30,,,,
2004,54,8.9,,,,,,,30,60,10,,,,
2004,56,9.2,,,,,,,,35,60,5,,,
2004,57,8.6,,,,,,,,,,,,,
2004,59,8.9,,,,,,,5,70,25,,,,
2004,60,8.7,,,,,,,10,50,30,10,,,
2004,61,8.9,,,,,,,10,70,20,,,,
2004,62,9.3,,,,,,,,10,60,30,,,
2004,67,9,,,,,,2,10,20,30,25,10,3,
2004,68,8.9,1,1,1,2,6,10,17,25,24,10,1,1,1
2004,70,8.9,,,,,,,,75,25,,,,
2004,73,7.5,,,,,,,,,,,,,
2004,76,9.2,,,,,,,5,20,50,20,5,,
2004,80,8.8,.00018258,.00390363,.0539749,.46961445,2.57420289,8.89975553,19.42530436,26.78569552,23.3402735,12.85059343,4.46818847,.98028353,.1480272
2004,82,9.1,,,,,,,15,30,30,25,,,
2004,84,9,0,0,0,0,0,0,3,45,49,3,0,0,0
2004,85,8.8,,,,,,,15,60,20,5,,,
2004,88,8.7,,,,,,,10,50,35,5,,,
2004,89,8.5,,,,,,5,15,45,30,5,,,
2004,90,9,0,0,0,0,0,0,5,55,40,0,0,0,0
2004,91,8.5,0,0,.1002004,.90180361,5.11022044,15.93186373,27.95591182,27.95591182,15.93186373,5.11022044,.90180361,.1002004,0
2004,92,8.8,0,0,0,.00723732,.248284,3.33753539,17.5926187,36.74127764,30.56729737,10.11673152,1.32161718,.06740088,0
2004,93,8.8,,,,,,,20,40,40,,,,
2004,94,8.7,,,,,,10,25,30,25,10,,,
2004,95,8.8,0,0,0,0,1,6,23,37,25,8,0,0,0
2004,96,8.8,,,,,,,5,70,25,,,,
2004Aug,1,8.9,,,,,,,15,35,35,15,,,
2004Aug,3,8.7,0,0,0,0,0,10,20,40,20,10,0,0,0
2004Aug,4,9,,,,,,,,50,50,,,,
2004Aug,5,8.8,,,,,,,10,80,10,,,,
2004Aug,7,9.2,,,,,,,,,,,,,
2004Aug,10,9.29892231,.00726878,.02656235,.15339938,.6349389,2.05655845,5.21309138,10.34287943,16.06282822,19.5280393,18.58502689,13.84626045,8.07516104,5.46798544
2004Aug,11,9.4,,,,,,,,5,60,35,,,
2004Aug,14,9.1,,,,,,,,20,70,10,,,
2004Aug,15,8.75,,,,,,,20,55,25,,,,
2004Aug,16,8.7,0,0,0,1,6,9,15,24,20,16,8,1,0
2004Aug,17,9,,,,,,,15,20,30,15,15,5,
2004Aug,19,8.5,,,,,,,50,50,,,,,
2004Aug,20,8.8,,,,,,,10,80,10,,,,
2004Aug,22,8.9,0,0,0,0,0,0,20,35,40,5,,,
2004Aug,23,8.7,,,,,,,15,70,15,,,,
2004Aug,24,8.6,,,,,,,25,65,10,,,,
2004Aug,26,9,,,,,,,10,40,40,10,,,
2004Aug,29,8.9,,,,,,,5,85,10,,,,
2004Aug,30,,,,,,,,,,,,,,
2004Aug,31,8.8,,,,,,,12,70,18,,,,
2004Aug,32,8.8,,,,,,5,10,40,30,10,5,,
2004Aug,33,8.7,,,,,,,15,70,15,,,,
2004Aug,35,8.5,,,,,,,30,70,,,,,
2004Aug,36,8,,,,,,30,40,25,5,,,,
2004Aug,37,8.6,,,,,,,40,60,,,,,
2004Aug,38,8.7,,,,,,,40,60,,,,,
2004Aug,39,9,,,,,,,5,30,40,20,5,,
2004Aug,40,,,,,,,,,,,,,,
2004Aug,41,8.8,,,,,,,,,,,,,
2004Aug,42,8.8,,,,,,,2.5,95,2.5,,,,
2004Aug,45,,,,,,,,,,,,,,
2004Aug,47,9.1,,,,,,,,,,,,,
2004Aug,48,8.9,,,,,,,,,,,,,
2004Aug,49,,,,,,,,,,,,,,
2004Aug,50,9,,,,,,,,50,50,,,,
2004Aug,52,9.2,,,,,,,5,15,75,5,,,
2004Aug,53,8.9,,,,,,,,70,30,,,,
2004Aug,54,8.7,,,,,,,30,50,20,,,,
2004Aug,56,9.2,,,,,,,,35,60,5,,,
2004Aug,57,8.6,,,,,,,,,,,,,
2004Aug,59,8.7,,,,,,,10,60,30,,,,
2004Aug,60,8.6,,,,,,12.5,27.5,47.5,12.5,,,,
2004Aug,61,8.8,,,,,,,10,70,20,,,,
2004Aug,62,,,,,,,,,,,,,,
2004Aug,67,,,,,,,,,,,,,,
2004Aug,68,,,,,,,,,,,,,,
2004Aug,70,,,,,,,,,,,,,,
2004Aug,73,,,,,,,,,,,,,,
2004Aug,76,9.3,,,,,,2.5,7.5,20,40,20,7.5,2.5,
2004Aug,80,,,,,,,,,,,,,,
2004Aug,82,9.1,,,,,,,,,,,,,
2004Aug,84,,,,,,,,,,,,,,
2004Aug,85,,,,,,,,,,,,,,
2004Aug,88,8.7,,,,,,,10,50,35,5,,,
2004Aug,89,8.5,,,,,,5,15,45,30,5,,,
2004Aug,90,8.9,0,0,0,0,0,0,0,50,50,0,0,0,0
2004Aug,91,8.4,0,0,0,.2002002,3.3033033,17.61761762,36.73673674,30.63063063,10.11011011,1.3013013,.1001001,0,0
2004Aug,92,8.9,0,.00091144,.01684502,.19599445,1.39252852,4.1595689,17.98743053,26.2485712,26.2485712,16.09669558,6.05032386,1.39255152,.21000777
2004Aug,93,8.8,,,,,,,20,40,40,,,,
2004Aug,94,8.5,,,,,,10,25,30,25,10,,,
2004Aug,95,8.7,0,0,0,2,3,8,22,34,22,6,3,0,0
2004Aug,96,8.9,,,,,,,5,70,25,,,,
2005,1,8.9,,,,,,5,15,30,30,15,5,,
2005,3,8.6,0,0,0,0,0,10,30,40,20,0,0,0,0
2005,4,8.7,,,,,,,10,60,30,,,,
2005,5,8.6,,,,,,,20,70,10,,,,
2005,7,9,,,,,,,,,,,,,
2005,10,8.6,.09676712,.24993518,1.04363759,3.06620329,7.05042999,12.68938468,17.87767343,19.71710446,17.02333086,11.50547844,6.0870284,2.52061845,1.07240811
2005,11,9.2,,,,,,,,20,60,20,,,
2005,14,8.8,,,,,,,20,40,20,20,,,
2005,15,8.25,,,,,,20,35,30,15,,,,
2005,16,8.4,0,0,1,4,7,11,19,18,16,14,9,1,0
2005,17,8.8,,,,,5,15,20,30,20,10,,,
2005,19,7.5,,,,,50,50,,,,,,,
2005,20,8.6,,,,,,,20,70,10,,,,
2005,22,9,0,0,0,0,0,0,20,35,40,5,,,
2005,23,8.4,,,,,,10,40,40,10,,,,
2005,24,8.5,,,,,,15,30,35,20,,,,
2005,26,8.8,,,,,,,10,45,35,10,,,
2005,29,,,,,,,,,,,,,,
2005,30,8.3,,,,,,,70,30,,,,,
2005,31,8.5,,,,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,8,,,,,,30,60,10,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,7.9,,,,,10,40,35,15,,,,,
2005,37,8,,,,,,50,50,,,,,,
2005,38,8.5,,,,,,,50,50,,,,,
2005,39,8.7,,,,,,10,20,40,20,10,,,
2005,40,,,,,,,,,,,,,,
2005,41,8.5,,,,,,,45,55,,,,,
2005,42,8.2,,,,,,,90,10,,,,,
2005,45,8.6,,,,,,,,100,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,,,,,,,,,,,,,,
2005,50,8.6,,,,,,,40,60,,,,,
2005,52,9.1,,,,,,,5,20,60,15,,,
2005,53,8.6,,,,,,,20,70,10,,,,
2005,54,8,,,,,,50,50,,,,,,
2005,56,9,,,,,,,5,40,50,5,,,
2005,57,8.4,,,,,,,,,,,,,
2005,59,8,,,,,,20,60,20,,,,,
2005,60,8.4,,,,,,12.5,45,30,12.5,,,,
2005,61,8.4,,,,,,10,40,40,10,,,,
2005,62,9.3,,,,,,,,20,50,30,,,
2005,67,9,,,,,,2,10,20,30,25,10,3,
2005,68,8.7,1,1,1,2,4,10,20,26,20,10,3,1,1
2005,70,8.7,,,,,,,20,65,15,,,,
2005,73,7.5,,,,,,,,,,,,,
2005,76,9.3,,,,,,,10,20,40,20,10,,
2005,80,8.5,.01156532,.09244745,.56233443,2.39899904,7.18103174,15.08811129,22.25880255,23.05962609,16.77613865,8.56974961,3.07302447,.77325145,.15491792
2005,82,9.3,,,,,,10,15,20,25,25,5,,
2005,84,8.5,0,0,0,0,0,3,42,43,10,2,0,0,0
2005,85,,,,,,,,,,,,,,
2005,88,8.4,,,,,,10,40,35,15,,,,
2005,89,8.2,,,,,5,30,45,15,5,,,,
2005,90,8.5,0,0,0,0,0,0,25,55,20,0,0,0,0
2005,91,8.4,0,.1002004,.80160321,2.90581162,8.91783567,17.93587174,24.4488978,22.64529058,14.22845691,6.01202405,1.70340681,.3006012,0
2005,92,8.7,0,0,.00021147,.01570311,.45020875,5.01381407,21.94539973,38.11729059,26.38223191,7.25583628,.78610393,.03320017,0
2005,93,8,,,,,,50,50,,,,,,
2005,94,8.3,,,,,10,25,30,25,10,,,,
2005,95,8.4,0,0,0,2,8,15,22,26,17,10,0,0,0
2005,96,8.5,,,,,,,25,55,15,5,,,
2005Aug,1,8.7,,,,,,10,25,30,25,10,,,
2005Aug,3,8.5,0,0,0,0,0,20,30,30,20,0,0,0,0
2005Aug,4,8.7,,,,,,,10,60,30,,,,
2005Aug,5,8.7,,,,,,,20,70,10,,,,
2005Aug,7,9,,,,,,,,,,,,,
2005Aug,10,9.28501483,.00768749,.02790497,.16011176,.65821638,2.11746462,5.33101691,10.50502563,16.20389879,19.56583448,18.49461909,13.68537659,7.92714865,5.31569463
2005Aug,11,9.1,,,,,,,,30,60,10,,,
2005Aug,14,8.6,,,,,,,30,40,20,10,,,
2005Aug,15,8.4,,,,,,15,35,35,15,,,,
2005Aug,16,8.5,0,0,1,4,8,9,18,20,18,14,8,0,0
2005Aug,17,8.7,,,,,,10,20,25,20,15,10,,
2005Aug,19,7.3,,,,,90,10,,,,,,,
2005Aug,20,8.4,,,,,,,70,30,,,,,
2005Aug,22,9,0,0,0,0,0,0,20,35,40,5,,,
2005Aug,23,8.4,,,,,,10,40,40,10,,,,
2005Aug,24,8.4,,,,,,10,45,35,10,,,,
2005Aug,26,8.7,,,,,,,10,50,30,10,,,
2005Aug,29,,,,,,,,,,,,,,
2005Aug,30,,,,,,,,,,,,,,
2005Aug,31,8.5,,,,,,,,,,,,,
2005Aug,32,,,,,,,,,,,,,,
2005Aug,33,8.2,,,,,,30,60,10,,,,,
2005Aug,35,,,,,,,,,,,,,,
2005Aug,36,7.9,,,,5,25,35,30,5,,,,,
2005Aug,37,8.2,,,,,,10,70,20,,,,,
2005Aug,38,8.5,,,,,,,40,60,,,,,
2005Aug,39,8.7,,,,,,10,20,40,20,10,,,
2005Aug,40,,,,,,,,,,,,,,
2005Aug,41,8.5,,,,,,,,,,,,,
2005Aug,42,8.1,,,,,,5,95,,,,,,
2005Aug,45,,,,,,,,,,,,,,
2005Aug,47,,,,,,,,,,,,,,
2005Aug,48,,,,,,,,,,,,,,
2005Aug,49,,,,,,,,,,,,,,
2005Aug,50,8.5,,,,,,,50,50,,,,,
2005Aug,52,9,,,,,,,5,20,60,15,,,
2005Aug,53,8.6,,,,,,,20,70,10,,,,
2005Aug,54,7.8,,,,,10,50,30,10,,,,,
2005Aug,56,9,,,,,,,10,40,45,5,,,
2005Aug,57,8.4,,,,,,,,,,,,,
2005Aug,59,8,,,,,5,30,60,5,,,,,
2005Aug,60,8.4,,,,,5,10,45,25,10,5,,,
2005Aug,61,8.3,,,,,,10,50,30,10,,,,
2005Aug,62,,,,,,,,,,,,,,
2005Aug,67,,,,,,,,,,,,,,
2005Aug,68,,,,,,,,,,,,,,
2005Aug,70,,,,,,,,,,,,,,
2005Aug,73,,,,,,,,,,,,,,
2005Aug,76,9,,,,,,2.5,12.5,25,30,20,10,,
2005Aug,80,,,,,,,,,,,,,,
2005Aug,82,9.2,,,,,,,,,,,,,
2005Aug,84,,,,,,,,,,,,,,
2005Aug,85,,,,,,,,,,,,,,
2005Aug,88,8.4,,,,,,10,40,35,15,,,,
2005Aug,89,8.2,,,,,5,30,45,15,5,,,,
2005Aug,90,8.7,0,0,0,0,0,0,15,70,15,0,0,0,0
2005Aug,91,8.3,0,.0999001,.4995005,2.5974026,9.49050949,20.77922078,27.77222777,22.87712288,11.48851149,3.5964036,.6993007,.0999001,0
2005Aug,92,8.8,.01229008,.05131727,.31944039,1.35510833,4.25260379,9.87497812,16.97065456,21.58822382,20.32740491,14.16821252,7.30920964,2.79054186,.9800147
2005Aug,93,8,,,,,,50,50,,,,,,
2005Aug,94,8.3,,,,,10,25,30,25,10,,,,
2005Aug,95,8.5,0,0,1,2,5,17,27,26,14,5,3,0,0
2005Aug,96,,,,,,,,,,,,,,
2008,1,7.9,,,,5,15,25,25,20,7,3,,,
2008,3,7.5,0,0,10,10,30,30,10,10,0,0,0,0,0
2008,4,8.5,,,,,,10,40,40,10,,,,
2008,5,8.5,,,,,,5,30,60,5,,,,
2008,7,6.5,,,,,,,,,,,,,
2008,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2008,11,7.5,,,,,50,50,,,,,,,
2008,14,7,,,,,,,,,,,,,
2008,15,7.75,,,,10,30,35,10,10,5,,,,
2008,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2008,17,7,,10,15,20,20,20,10,5,,,,,
2008,19,5,100,,,,,,,,,,,,
2008,20,7.2,,,,,70,30,,,,,,,
2008,22,7,0,0,5,10,35,20,15,10,5,,,,
2008,23,7,,,5,15,30,25,25,,,,,,
2008,24,7,,10,20,20,25,10,5,5,5,,,,
2008,26,8,,,,,,15,50,20,10,5,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,7.5,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,8,,,,,10,40,40,10,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,6.7,,5,10,30,25,15,10,5,,,,,
2008,37,7,,,,50,50,,,,,,,,
2008,38,7.8,,,,,30,60,10,,,,,,
2008,39,7.3,,,5,20,25,25,15,10,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,6,,,,,,,,,,,,,
2008,42,7,,,,5,90,5,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,49,,,,,,,,,,,,,,
2008,50,,,,,,,,,,,,,,
2008,52,,,,,,,,,,,,,,
2008,53,7.8,,,,,,70,30,,,,,,
2008,54,7.5,,,,,30,40,30,,,,,,
2008,56,8,,,,,5,30,40,20,5,,,,
2008,57,,,,,,,,,,,,,,
2008,59,6,,25,55,20,,,,,,,,,
2008,60,7.2,,5,15,20,25,20,10,5,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,7.7,,,,,,,,,,,,,
2008,82,10,,,,,,,,,,,,,
2008,84,7.8,0,0,0,2,25,33,26,12,2,0,0,0,0
2008,85,,,,,,,,,,,,,,
2008,88,,,,5,20,30,30,10,5,,,,,
2008,89,7,,5,10,20,45,15,5,,,,,,
2008,90,8.5,0,1,1,2,5,15,30,25,15,5,1,0,0
2008,91,8,0,0,0,0,0,.3,20.9,67.3,11.4,.1,0,0,0
2008,92,,,,,,,,,,,,,,
2008,93,7.5,,,,5,25,70,,,,,,,
2008,94,8.5,,,,,,10,25,30,25,10,,,
2008,95,7.2,1,4,12,18,27,21,12,4,1,0,0,0,0
2008,96,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,,,,,,,,,,,
2003Q4,1,28,1.17,2,,,,,,,,,,,
2003Q4,3,28,1.16,2,,,,,,,,,,,
2003Q4,4,27,1.12,2,,,,,,,,,,,
2003Q4,5,26,1.15,2,,,,,,,,,,,
2003Q4,7,28,1.15,2,,,,,,,,,,,
2003Q4,10,25,1.15,2,,,,,,,,,,,
2003Q4,11,26.5,1.1,1.5,,,,,,,,,,,
2003Q4,14,29,1.16,1.9,,,,,,,,,,,
2003Q4,15,25,1.13,,,,,,,,,,,,
2003Q4,16,29,1.1,2,,,,,,,,,,,
2003Q4,17,30,1.16,2,,,,,,,,,,,
2003Q4,19,30,1.17,1.75,,,,,,,,,,,
2003Q4,20,28,1.14,2,,,,,,,,,,,
2003Q4,22,30,1.16,2,,,,,,,,,,,
2003Q4,23,27,1.19,2.07,,,,,,,,,,,
2003Q4,24,28,1.18,2,,,,,,,,,,,
2003Q4,26,28,1.15,2,,,,,,,,,,,
2003Q4,29,29,1.15,2,,,,,,,,,,,
2003Q4,30,30.5,1.18,2,,,,,,,,,,,
2003Q4,31,29,1.15,2,,,,,,,,,,,
2003Q4,32,27.5,1.1,2,,,,,,,,,,,
2003Q4,36,29,1.15,2,,,,,,,,,,,
2003Q4,37,29,1.16,2,,,,,,,,,,,
2003Q4,38,27.1,1.16,2,,,,,,,,,,,
2003Q4,39,27.167,1.185,2,,,,,,,,,,,
2003Q4,40,28.5,1.17,2,,,,,,,,,,,
2003Q4,42,28,1.16,2,,,,,,,,,,,
2003Q4,45,26.6,1.13,,,,,,,,,,,,
2003Q4,47,29,1.16,2,,,,,,,,,,,
2003Q4,48,28,1.12,2,,,,,,,,,,,
2003Q4,49,26,1.2,2,,,,,,,,,,,
2003Q4,50,27,1.11,2,,,,,,,,,,,
2003Q4,52,25,1.15,2,,,,,,,,,,,
2003Q4,53,28,1.12,2,,,,,,,,,,,
2003Q4,54,30,1.18,2,,,,,,,,,,,
2003Q4,56,28,1.15,2,,,,,,,,,,,
2003Q4,57,29,1.13,2,,,,,,,,,,,
2003Q4,59,28,1.18,2,,,,,,,,,,,
2003Q4,60,28,1.15,2,,,,,,,,,,,
2003Q4,61,30,1.15,2,,,,,,,,,,,
2003Q4,67,29,.85,2,,,,,,,,,,,
2003Q4,68,,,1.75,,,,,,,,,,,
2003Q4,70,31,1.17,2,,,,,,,,,,,
2003Q4,73,,1.15,2.25,,,,,,,,,,,
2003Q4,76,27.4,1.2,2,,,,,,,,,,,
2003Q4,80,26.2,.856,2.1,,,,,,,,,,,
2003Q4,84,,1.17,1.75,,,,,,,,,,,
2003Q4,85,27,1.1,1.75,,,,,,,,,,,
2003Q4,88,29.833,1.15,2,,,,,,,,,,,
2003Q4,89,30,1.17,1.8,,,,,,,,,,,
2003Q4,90,28.5,1.2,2,,,,,,,,,,,
2003Q4,91,28,1.15,1.75,,,,,,,,,,,
2003Q4,93,28,1.15,2,,,,,,,,,,,
2003Q4,94,30,1.15,2,,,,,,,,,,,
2003Q4,95,26.5,1.15,2,,,,,,,,,,,
2003Q4,96,28,1.2,2,,,,,,,,,,,
2004Q1,1,27,1.18,2,,,,,,,,,,,
2004Q1,3,27,1.1,2,,,,,,,,,,,
2004Q1,4,26,1.08,2,,,,,,,,,,,
2004Q1,5,25,1.15,2,,,,,,,,,,,
2004Q1,7,27,1.15,2,,,,,,,,,,,
2004Q1,10,24,1.16,2,,,,,,,,,,,
2004Q1,11,25,1.12,1.5,,,,,,,,,,,
2004Q1,14,27,1.16,1.5,,,,,,,,,,,
2004Q1,15,24,1.135,,,,,,,,,,,,
2004Q1,16,29,1.05,2,,,,,,,,,,,
2004Q1,17,27,1.18,2,,,,,,,,,,,
2004Q1,19,28,1.2,1.75,,,,,,,,,,,
2004Q1,20,27,1.1,2,,,,,,,,,,,
2004Q1,22,30,1.18,2,,,,,,,,,,,
2004Q1,23,26,1.17,2.07,,,,,,,,,,,
2004Q1,24,25,1.2,2,,,,,,,,,,,
2004Q1,26,26,1.17,2,,,,,,,,,,,
2004Q1,29,29,1.15,2,,,,,,,,,,,
2004Q1,30,30.5,1.18,2,,,,,,,,,,,
2004Q1,31,28,1.15,2,,,,,,,,,,,
2004Q1,32,26.5,1.1,2,,,,,,,,,,,
2004Q1,36,28,1.12,1.75,,,,,,,,,,,
2004Q1,37,27,1.14,2,,,,,,,,,,,
2004Q1,38,26,1.2,2,,,,,,,,,,,
2004Q1,39,26.167,1.193,2,,,,,,,,,,,
2004Q1,40,28,1.16,2,,,,,,,,,,,
2004Q1,42,25.8,1.18,2,,,,,,,,,,,
2004Q1,45,26.2,1.13,,,,,,,,,,,,
2004Q1,47,29,1.14,2,,,,,,,,,,,
2004Q1,48,26,1.11,1.833,,,,,,,,,,,
2004Q1,49,25,1.24,2,,,,,,,,,,,
2004Q1,50,27,1.13,2,,,,,,,,,,,
2004Q1,52,25,1.15,2,,,,,,,,,,,
2004Q1,53,27,1.12,2,,,,,,,,,,,
2004Q1,54,30,1.2,2,,,,,,,,,,,
2004Q1,56,26,1.15,2,,,,,,,,,,,
2004Q1,57,28,1.16,2,,,,,,,,,,,
2004Q1,59,26.5,1.18,2,,,,,,,,,,,
2004Q1,60,27,1.15,2,,,,,,,,,,,
2004Q1,61,30,1.12,2,,,,,,,,,,,
2004Q1,67,27,.85,2,,,,,,,,,,,
2004Q1,68,,,1.75,,,,,,,,,,,
2004Q1,70,31,1.22,2,,,,,,,,,,,
2004Q1,73,,1.15,2,,,,,,,,,,,
2004Q1,76,26.5,1.23,1.75,,,,,,,,,,,
2004Q1,80,25.2,.858,2.1,,,,,,,,,,,
2004Q1,84,,1.19,1.5,,,,,,,,,,,
2004Q1,85,26,1.08,1.75,,,,,,,,,,,
2004Q1,88,28.833,1.18,2,,,,,,,,,,,
2004Q1,89,28,1.2,1.8,,,,,,,,,,,
2004Q1,90,28.5,1.22,2,,,,,,,,,,,
2004Q1,91,28,1.135,1.75,,,,,,,,,,,
2004Q1,93,28,1.17,2,,,,,,,,,,,
2004Q1,94,25,1.17,2,,,,,,,,,,,
2004Q1,95,25,1.18,2,,,,,,,,,,,
2004Q1,96,29,1.25,2,,,,,,,,,,,
2004Q2,1,26,1.19,2,,,,,,,,,,,
2004Q2,3,25,1.1,2.25,,,,,,,,,,,
2004Q2,4,25,1.1,2,,,,,,,,,,,
2004Q2,5,25,1.1,2,,,,,,,,,,,
2004Q2,7,25,1.15,2,,,,,,,,,,,
2004Q2,10,24,1.17,2,,,,,,,,,,,
2004Q2,11,24,1.14,1.5,,,,,,,,,,,
2004Q2,14,27,1.16,1.5,,,,,,,,,,,
2004Q2,15,24,1.155,,,,,,,,,,,,
2004Q2,16,29,1.1,2,,,,,,,,,,,
2004Q2,17,25,1.19,2,,,,,,,,,,,
2004Q2,19,28,1.2,2,,,,,,,,,,,
2004Q2,20,27,1.08,2,,,,,,,,,,,
2004Q2,22,30,1.2,2,,,,,,,,,,,
2004Q2,23,25,1.14,2.08,,,,,,,,,,,
2004Q2,24,25,1.2,2.5,,,,,,,,,,,
2004Q2,26,23,1.19,2,,,,,,,,,,,
2004Q2,29,28,1.15,2,,,,,,,,,,,
2004Q2,30,28,1.15,2,,,,,,,,,,,
2004Q2,31,28,1.15,2,,,,,,,,,,,
2004Q2,32,25,1.1,2,,,,,,,,,,,
2004Q2,36,28,1.1,1.75,,,,,,,,,,,
2004Q2,37,26,1.18,2,,,,,,,,,,,
2004Q2,38,25,1.23,2,,,,,,,,,,,
2004Q2,39,26,1.183,2,,,,,,,,,,,
2004Q2,40,27,1.15,2,,,,,,,,,,,
2004Q2,42,24.8,1.2,2.25,,,,,,,,,,,
2004Q2,45,25.8,1.13,,,,,,,,,,,,
2004Q2,47,29,1.15,2,,,,,,,,,,,
2004Q2,48,25,1.09,1.75,,,,,,,,,,,
2004Q2,49,25,1.24,2.25,,,,,,,,,,,
2004Q2,50,25,1.15,2,,,,,,,,,,,
2004Q2,52,25,1.2,2,,,,,,,,,,,
2004Q2,53,27,1.15,2,,,,,,,,,,,
2004Q2,54,27,1.22,2,,,,,,,,,,,
2004Q2,56,25,1.2,2,,,,,,,,,,,
2004Q2,57,27,1.18,2,,,,,,,,,,,
2004Q2,59,25,1.2,2,,,,,,,,,,,
2004Q2,60,26,1.15,2,,,,,,,,,,,
2004Q2,61,30,1.08,2,,,,,,,,,,,
2004Q2,67,25,.83,2,,,,,,,,,,,
2004Q2,68,,,1.75,,,,,,,,,,,
2004Q2,70,29,1.24,2,,,,,,,,,,,
2004Q2,73,,1.2,2,,,,,,,,,,,
2004Q2,76,25.5,1.25,1.5,,,,,,,,,,,
2004Q2,80,25.2,.86,2.2,,,,,,,,,,,
2004Q2,84,,1.21,1.5,,,,,,,,,,,
2004Q2,85,25,1.05,1.75,,,,,,,,,,,
2004Q2,88,27.5,1.25,2,,,,,,,,,,,
2004Q2,89,25,1.21,1.8,,,,,,,,,,,
2004Q2,90,26,1.2,2,,,,,,,,,,,
2004Q2,91,26,1.12,1.75,,,,,,,,,,,
2004Q2,93,28,1.15,2,,,,,,,,,,,
2004Q2,94,25,1.2,2,,,,,,,,,,,
2004Q2,95,24,1.19,2,,,,,,,,,,,
2004Q2,96,26,1.3,2,,,,,,,,,,,
2004Q3,1,25,1.18,2,,,,,,,,,,,
2004Q3,3,25,1.1,2.5,,,,,,,,,,,
2004Q3,4,25,1.1,2,,,,,,,,,,,
2004Q3,5,25,1.1,2,,,,,,,,,,,
2004Q3,7,25,1.15,2,,,,,,,,,,,
2004Q3,10,24,1.19,2.25,,,,,,,,,,,
2004Q3,11,23,1.15,1.5,,,,,,,,,,,
2004Q3,14,25,1.16,1.5,,,,,,,,,,,
2004Q3,15,24,1.17,,,,,,,,,,,,
2004Q3,16,29,1.15,2,,,,,,,,,,,
2004Q3,17,24,1.18,2.25,,,,,,,,,,,
2004Q3,19,28,1.2,2.25,,,,,,,,,,,
2004Q3,20,27,1.1,2,,,,,,,,,,,
2004Q3,22,30,1.2,2,,,,,,,,,,,
2004Q3,23,24,1.14,2.32,,,,,,,,,,,
2004Q3,24,25,1.2,2.75,,,,,,,,,,,
2004Q3,26,24,1.2,2.5,,,,,,,,,,,
2004Q3,29,28,1.15,2,,,,,,,,,,,
2004Q3,30,27,1.15,2,,,,,,,,,,,
2004Q3,31,28,1.15,2,,,,,,,,,,,
2004Q3,32,26,1.1,2,,,,,,,,,,,
2004Q3,36,28,1.08,2,,,,,,,,,,,
2004Q3,37,26,1.21,2.25,,,,,,,,,,,
2004Q3,38,25,1.25,2,,,,,,,,,,,
2004Q3,39,26,1.173,2,,,,,,,,,,,
2004Q3,40,26,1.13,2,,,,,,,,,,,
2004Q3,42,24.2,1.22,2.5,,,,,,,,,,,
2004Q3,45,25.5,1.13,,,,,,,,,,,,
2004Q3,47,29,1.15,2,,,,,,,,,,,
2004Q3,48,25,1.07,1.75,,,,,,,,,,,
2004Q3,49,25,1.25,2.75,,,,,,,,,,,
2004Q3,50,26,1.17,2,,,,,,,,,,,
2004Q3,52,25,1.22,2,,,,,,,,,,,
2004Q3,53,25,1.2,2,,,,,,,,,,,
2004Q3,54,27,1.24,2.5,,,,,,,,,,,
2004Q3,56,25,1.2,2,,,,,,,,,,,
2004Q3,57,26,1.2,2,,,,,,,,,,,
2004Q3,59,24,1.25,2,,,,,,,,,,,
2004Q3,60,25,1.15,2,,,,,,,,,,,
2004Q3,61,30,1.05,2.25,,,,,,,,,,,
2004Q3,67,25,.8,2,,,,,,,,,,,
2004Q3,68,,,2,,,,,,,,,,,
2004Q3,70,27,1.24,2,,,,,,,,,,,
2004Q3,73,,1.2,1.75,,,,,,,,,,,
2004Q3,76,24.5,1.28,1.5,,,,,,,,,,,
2004Q3,80,25.3,.862,2.4,,,,,,,,,,,
2004Q3,84,,1.23,1.5,,,,,,,,,,,
2004Q3,85,24,1.03,1.75,,,,,,,,,,,
2004Q3,88,26.6,1.25,2,,,,,,,,,,,
2004Q3,89,25,1.16,1.8,,,,,,,,,,,
2004Q3,90,25.5,1.18,2.25,,,,,,,,,,,
2004Q3,91,26,1.105,1.75,,,,,,,,,,,
2004Q3,93,28,1.15,2.25,,,,,,,,,,,
2004Q3,94,27,1.25,2.25,,,,,,,,,,,
2004Q3,95,22,1.2,2.25,,,,,,,,,,,
2004Q3,96,23,1.3,2.25,,,,,,,,,,,
2004Q4,1,25,1.17,2.25,,,,,,,,,,,
2004Q4,3,25,1.1,2.5,,,,,,,,,,,
2004Q4,4,25,1.1,2.5,,,,,,,,,,,
2004Q4,5,25,1.1,2.25,,,,,,,,,,,
2004Q4,7,25,1.15,2,,,,,,,,,,,
2004Q4,10,24,1.2,2.5,,,,,,,,,,,
2004Q4,11,22,1.17,2,,,,,,,,,,,
2004Q4,14,25,1.16,1.5,,,,,,,,,,,
2004Q4,15,24,1.19,,,,,,,,,,,,
2004Q4,16,29,1.15,2.25,,,,,,,,,,,
2004Q4,17,24,1.2,2.5,,,,,,,,,,,
2004Q4,19,28,1.2,2.5,,,,,,,,,,,
2004Q4,20,28,1.12,2.25,,,,,,,,,,,
2004Q4,22,30,1.25,2.75,,,,,,,,,,,
2004Q4,23,25,1.13,2.56,,,,,,,,,,,
2004Q4,24,25,1.2,3,,,,,,,,,,,
2004Q4,26,27,1.2,2.5,,,,,,,,,,,
2004Q4,29,28,1.15,2,,,,,,,,,,,
2004Q4,30,30,1.2,2.25,,,,,,,,,,,
2004Q4,31,28,1.15,2,,,,,,,,,,,
2004Q4,32,25.5,1.1,2,,,,,,,,,,,
2004Q4,36,28,1.08,2,,,,,,,,,,,
2004Q4,37,26,1.25,2.5,,,,,,,,,,,
2004Q4,38,25,1.24,2,,,,,,,,,,,
2004Q4,39,25.5,1.163,2,,,,,,,,,,,
2004Q4,40,25,1.12,2.25,,,,,,,,,,,
2004Q4,42,25.2,1.21,2.5,,,,,,,,,,,
2004Q4,45,25.1,1.13,,,,,,,,,,,,
2004Q4,47,30,1.15,2.15,,,,,,,,,,,
2004Q4,48,25,1.05,1.75,,,,,,,,,,,
2004Q4,49,25,1.25,3,,,,,,,,,,,
2004Q4,50,26,1.2,2,,,,,,,,,,,
2004Q4,52,25,1.25,2.25,,,,,,,,,,,
2004Q4,53,25,1.2,2.25,,,,,,,,,,,
2004Q4,54,27,1.25,2.5,,,,,,,,,,,
2004Q4,56,26,1.15,2.25,,,,,,,,,,,
2004Q4,57,25,1.2,2,,,,,,,,,,,
2004Q4,59,23,1.3,2,,,,,,,,,,,
2004Q4,60,25,1.15,2.25,,,,,,,,,,,
2004Q4,61,30,1.05,2.5,,,,,,,,,,,
2004Q4,67,25,.8,2.25,,,,,,,,,,,
2004Q4,68,,,2.25,,,,,,,,,,,
2004Q4,70,32,1.26,2.25,,,,,,,,,,,
2004Q4,73,,1.25,1.75,,,,,,,,,,,
2004Q4,76,23.5,1.3,1.5,,,,,,,,,,,
2004Q4,80,25.4,.864,2.5,,,,,,,,,,,
2004Q4,84,,1.25,1.5,,,,,,,,,,,
2004Q4,85,23,1,2,,,,,,,,,,,
2004Q4,88,26.1,1.25,2.5,,,,,,,,,,,
2004Q4,89,23,1.15,2.1,,,,,,,,,,,
2004Q4,90,25,1.18,2.5,,,,,,,,,,,
2004Q4,91,25,1.1,1.75,,,,,,,,,,,
2004Q4,93,28,1.19,2.5,,,,,,,,,,,
2004Q4,94,27,1.2,2.5,,,,,,,,,,,
2004Q4,95,22,1.2,2.5,,,,,,,,,,,
2004Q4,96,25,1.25,2.5,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2004Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2004,1,1.5,,,5,30,30,20,10,5,,,,,
2004,2,1.5,0,1,7,28,30,24,8,2,0,,,,
2004,4,1.8,,,,20,60,20,,,,,,,
2004,7,1.7,,,,,,,,,,,,,
2004,9,1.8,,,,,70,30,,,,,,,
2004,11,1.7,,,,20,70,10,,,,,,,
2004,14,1.5,,,,40,60,,,,,,,,
2004,15,1.7,,,,20,50,20,10,,,,,,
2004,16,1.8,0,2,14,18,23,20,15,5,3,,,,
2004,17,1.5,,10,20,30,30,10,,,,,,,
2004,18,1.5,2,2,10,15,50,15,3,2,1,,,,
2004,20,1.8,,,,5,80,15,,,,,,,
2004,22,1.8,0,0,5,20,50,25,0,0,0,,,,
2004,23,1.8,,,,10,45,35,10,,,,,,
2004,24,1.7,,,5,25,45,20,5,,,,,,
2004,26,1.7,,,,30,40,30,,,,,,,
2004,28,1.8,,,,10,50,25,10,5,,,,,
2004,29,1.6,,,,20,70,10,,,,,,,
2004,30,1.8,,,,,85,15,,,,,,,
2004,31,1.8,,,,10,60,30,,,,,,,
2004,32,1.9,,,5,15,35,30,10,5,,,,,
2004,33,,,,,,40,60,,,,,,,
2004,35,2.1,,,,,20,80,,,,,,,
2004,38,1.6,,,,,60,40,,,,,,,
2004,39,1.8,,,5,20,40,25,10,,,,,,
2004,41,1.8,,,,10,80,10,,,,,,,
2004,42,1.9,,,,5,55,40,,,,,,,
2004,45,1.8,,,,,100,,,,,,,,
2004,47,1.9,,,,,75,25,,,,,,,
2004,48,1.6,,,,10,80,10,,,,,,,
2004,49,1.8,,,10,20,40,30,,,,,,,
2004,50,1.8,,,,,80,20,,,,,,,
2004,53,1.9,,,,,65,35,,,,,,,
2004,54,1.7,,,,10,40,40,10,,,,,,
2004,56,1.8,,,,10,55,30,5,,,,,,
2004,57,1.8,,,,,,,,,,,,,
2004,59,1.7,,,,25,50,25,,,,,,,
2004,60,1.7,,,10,20,40,20,10,,,,,,
2004,61,1.9,,,,10,40,30,20,,,,,,
2004,63,1.7,,,,10,70,20,,,,,,,
2004,65,,,,,20,70,10,,,,,,,
2004,67,1.9,,,5,20,30,25,15,5,,,,,
2004,68,1.7,1,2,10,18,39,23,4,2,1,,,,
2004,70,1.7,,,,,60,40,,,,,,,
2004,71,1.9,1,3,6,20,35,22,10,2,1,,,,
2004,73,1.7,,,,20,60,20,,,,,,,
2004,76,1.6,,,5,20,50,20,5,,,,,,
2004,80,1.7,.01199127,.33397944,4.91111524,24.19791693,41.08999424,24.19791693,4.91111524,.33815767,.00781304,,,,
2004,82,1.5,,,5,30,30,25,10,,,,,,
2004,84,1.8,0,0,5,24,47,22,2,0,0,,,,
2004,85,1.8,,,,20,70,10,,,,,,,
2004,88,1.7,,5,15,20,30,15,10,5,,,,,
2004,89,1.7,,,,15,50,35,,,,,,,
2004,90,1.9,0,0,5,15,60,15,5,0,0,,,,
2004,91,1.9,0,0,.1,9,53.9,34.7,2.3,0,0,,,,
2004,92,1.6,.06872009,.75103079,7.25588795,26.38205617,38.11709447,21.94529682,5.01379927,.45019993,.0159145,,,,
2004,93,1.9,,,,,60,40,,,,,,,
2004,94,2.3,,,,10,25,30,25,10,,,,,
2004,95,1.6,0,0,0,35,45,20,0,0,0,,,,
2004,96,1.9,,,,7,51,32,10,,,,,,
2004,97,1.8,,,5,10,75,10,,,,,,,
2004Dec,1,1.5,,,10,20,25,20,15,10,,,,,
2004Dec,2,1.6,0,1,7,27,30,25,8,2,0,,,,
2004Dec,4,1.8,,,,20,60,20,,,,,,,
2004Dec,7,1.6,,,,,,,,,,,,,
2004Dec,9,1.8,,,,10,60,30,,,,,,,
2004Dec,11,1.5,,,,50,50,,,,,,,,
2004Dec,14,1.5,,,,50,50,,,,,,,,
2004Dec,15,1.5,,,,30,45,20,5,,,,,,
2004Dec,16,1.9,0,2,10,19,24,22,15,5,3,,,,
2004Dec,17,1,5,15,20,35,20,5,,,,,,,
2004Dec,18,2,2,2,10,15,50,15,3,2,1,,,,
2004Dec,20,1.6,,,,10,80,10,,,,,,,
2004Dec,22,1.7,0,0,5,20,50,25,0,0,0,,,,
2004Dec,23,1.8,,,5,15,40,30,10,,,,,,
2004Dec,24,1.7,,,5,25,45,20,5,,,,,,
2004Dec,26,1.5,,,10,25,30,25,10,,,,,,
2004Dec,28,1.7,,,,15,35,35,10,5,,,,,
2004Dec,29,1.3,,,,20,70,10,,,,,,,
2004Dec,30,1.8,,,,,80,20,,,,,,,
2004Dec,31,1.6,,,,30,55,15,,,,,,,
2004Dec,32,1.8,,,5,15,35,30,10,5,,,,,
2004Dec,33,,,,,,28,72,,,,,,,
2004Dec,35,2,,,,,30,70,,,,,,,
2004Dec,38,1.5,,,,,60,40,,,,,,,
2004Dec,39,1.9,,,5,15,30,30,15,5,,,,,
2004Dec,41,1.8,,,,,,,,,,,,,
2004Dec,42,1.8,,,,5,60,35,,,,,,,
2004Dec,45,,,,,,,,,,,,,,
2004Dec,47,1.9,,,,,80,20,,,,,,,
2004Dec,48,,,,,,,,,,,,,,
2004Dec,49,1.7,,,10,20,40,30,,,,,,,
2004Dec,50,1.8,,,,,75,25,,,,,,,
2004Dec,53,1.8,,,,,70,30,,,,,,,
2004Dec,54,1.6,,,,20,40,30,10,,,,,,
2004Dec,56,1.7,,,,10,45,35,10,,,,,,
2004Dec,57,,,,,,,,,,,,,,
2004Dec,59,1.3,,,,55,35,10,,,,,,,
2004Dec,60,1.4,,5,15,35,30,15,0,,,,,,
2004Dec,61,2,,,,10,40,40,10,,,,,,
2004Dec,63,1.5,,,,,,,,,,,,,
2004Dec,65,,,,,20,80,,,,,,,,
2004Dec,67,2,,,,,,,,,,,,,
2004Dec,68,,,,,,,,,,,,,,
2004Dec,70,1.6,,,,20,70,10,,,,,,,
2004Dec,71,1.8,3,5,8,22,25,22,8,5,2,,,,
2004Dec,73,1.8,,,,,,,,,,,,,
2004Dec,76,1.1,,5,20,40,25,10,,,,,,,
2004Dec,80,1.7,,,,,,,,,,,,,
2004Dec,82,1.3,,,,,,,,,,,,,
2004Dec,84,1.7,0,1,5,30,40,23,1,0,0,,,,
2004Dec,85,1.8,,,5,25,60,10,,,,,,,
2004Dec,88,1.7,,5,15,20,30,15,10,5,,,,,
2004Dec,89,1.7,,,,20,40,30,10,,,,,,
2004Dec,90,2,0,0,5,20,60,12,3,0,0,,,,
2004Dec,91,2,0,0,.6012024,9.91983968,39.47895792,39.47895792,9.91983968,.6012024,0,,,,
2004Dec,92,1.5,1.60622002,4.19792004,13.76406014,24.75170025,27.29480027,18.45820018,7.65210008,1.94290002,.332099,,,,
2004Dec,93,1.9,,,,,60,40,,,,,,,
2004Dec,94,2.1,,,,10,25,30,25,10,,,,,
2004Dec,95,1.6,0,0,4,34,40,19,3,0,0,,,,
2004Dec,96,1.8,,,,10,51,32,7,,,,,,
2004Dec,97,1.8,,5,5,10,65,10,5,,,,,,
2005,1,1.7,2,3,5,25,25,25,10,5,,,,,
2005,2,1.9,0,2,8,18,26,26,16,4,0,,,,
2005,4,1.8,,,,10,60,30,,,,,,,
2005,7,1.6,,,,,,,,,,,,,
2005,9,1.8,,,,,70,30,,,,,,,
2005,11,1.6,,,,30,60,10,,,,,,,
2005,14,1.7,,,,20,70,10,,,,,,,
2005,15,1.5,,,,20,60,15,5,,,,,,
2005,16,1.9,0,0,8,15,23,21,19,10,4,,,,
2005,17,1.1,5,10,20,30,20,10,5,,,,,,
2005,18,1.5,2,2,10,15,50,15,3,2,1,,,,
2005,20,1.8,,,,10,80,10,,,,,,,
2005,22,1.9,0,5,10,20,40,20,5,0,0,,,,
2005,23,2,,,,10,35,45,10,,,,,,
2005,24,1.7,,5,10,15,35,25,10,,,,,,
2005,26,1.6,,,5,27.5,35,27.5,5,,,,,,
2005,28,2,,,,10,35,40,10,5,,,,,
2005,29,1.5,,,,25,60,15,,,,,,,
2005,30,2.1,,,,,30,70,,,,,,,
2005,31,1.7,,,,25,50,25,,,,,,,
2005,32,1.9,,,5,15,35,30,10,5,,,,,
2005,33,,,,,,35,65,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,38,1.7,,,,,60,40,,,,,,,
2005,39,1.8,,,10,20,30,25,10,5,,,,,
2005,41,1.8,,,,10,80,10,,,,,,,
2005,42,1.7,,,,30,50,20,,,,,,,
2005,45,1.8,,,,,100,,,,,,,,
2005,47,1.7,,,,20,60,20,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,2,,,5,10,20,30,20,10,5,,,,
2005,50,2,,,,,50,50,,,,,,,
2005,53,1.7,,,,,70,30,,,,,,,
2005,54,1.5,,,,10,40,40,10,,,,,,
2005,56,1.7,,,,10,45,35,10,,,,,,
2005,57,1.7,,,,,,,,,,,,,
2005,59,1.6,,,,22,50,28,,,,,,,
2005,60,1.6,,5,15,30,25,15,10,0,,,,,
2005,61,2.1,,,,10,40,40,10,,,,,,
2005,63,1.6,,,,30,60,10,,,,,,,
2005,65,,,,,15,60,25,,,,,,,
2005,67,2,,5,10,15,25,30,10,5,,,,,
2005,68,1.7,1,3,8,18,40,18,8,3,1,,,,
2005,70,1.6,,,,,75,25,,,,,,,
2005,71,1.8,3,5,8,22,25,22,8,5,2,,,,
2005,73,1.7,,,,25,55,20,,,,,,,
2005,76,1.1,.5,7.5,15,40,20,10,5,2,,,,,
2005,80,1.6,.82010228,3.40727797,12.2522041,24.61995209,28.92011987,19.86340835,7.97289819,1.86786969,.27616744,,,,
2005,82,1.1,,,25,30,25,20,,,,,,,
2005,84,1.9,0,0,2,18,45,30,5,0,0,,,,
2005,85,1.9,,,,15,50,30,5,,,,,,
2005,88,1.7,,5,10,25,30,15,10,5,,,,,
2005,89,1.8,,,,20,40,30,10,,,,,,
2005,90,1.8,0,1,5,15,60,15,3,1,0,,,,
2005,91,2,.1002004,2.10420842,13.62725451,34.16833667,34.16833667,13.62725451,2.10420842,.1002004,0,,,,
2005,92,1.8,1.22244,2.78346,9.0235,17.8242,24.1205,22.3633,14.2061,6.1815,2.275,,,,
2005,93,2,,,,,50,50,,,,,,,
2005,94,1.9,,,10,25,30,25,10,,,,,,
2005,95,1.6,0,0,6,33,37,19,5,0,0,,,,
2005,96,1.8,,,7,15,40,26,10,2,,,,,
2005,97,1.7,,5,10,20,60,5,,,,,,,
2005Dec,1,1.7,,5,7,18,22,18,15,10,5,,,,
2005Dec,2,2,0,2,8,17,25,27,17,4,0,,,,
2005Dec,4,2,,,,10,40,50,,,,,,,
2005Dec,7,1.6,,,,,,,,,,,,,
2005Dec,9,1.8,,,,25,50,25,,,,,,,
2005Dec,11,1.6,,,,30,60,10,,,,,,,
2005Dec,14,1.8,,,,30,60,10,,,,,,,
2005Dec,15,1.5,,,,40,40,10,10,,,,,,
2005Dec,16,2,0,3,13,15,19,21,16,10,3,,,,
2005Dec,17,1.3,5,5,25,25,25,10,5,,,,,,
2005Dec,18,2,2,2,10,15,50,15,3,2,1,,,,
2005Dec,20,1.9,,,,,70,30,,,,,,,
2005Dec,22,2,0,5,10,20,35,25,5,0,0,,,,
2005Dec,23,2.2,,,,10,35,45,10,,,,,,
2005Dec,24,1.8,,5,5,10,35,35,10,,,,,,
2005Dec,26,1.6,,5,10,20,30,20,10,5,,,,,
2005Dec,28,2.1,,,,10,30,35,20,5,,,,,
2005Dec,29,1.7,,,,25,60,15,,,,,,,
2005Dec,30,2.3,,,,,65,35,,,,,,,
2005Dec,31,1.7,,,,25,50,25,,,,,,,
2005Dec,32,1.9,,,5,15,35,30,10,5,,,,,
2005Dec,33,,,,,,35,65,,,,,,,
2005Dec,35,,,,,,,,,,,,,,
2005Dec,38,1.9,,,,,60,40,,,,,,,
2005Dec,39,1.6,,5,10,25,35,15,10,,,,,,
2005Dec,41,1.8,,,,,,,,,,,,,
2005Dec,42,1.6,,,,25,60,15,,,,,,,
2005Dec,45,,,,,,,,,,,,,,
2005Dec,47,1.7,,,,20,60,20,,,,,,,
2005Dec,48,,,,,,,,,,,,,,
2005Dec,49,2.1,,,5,10,20,30,20,10,5,,,,
2005Dec,50,2.2,,,,,40,60,,,,,,,
2005Dec,53,1.6,,,,10,60,30,,,,,,,
2005Dec,54,1.7,,,,30,40,30,,,,,,,
2005Dec,56,2,,,,10,35,45,10,,,,,,
2005Dec,57,,,,,,,,,,,,,,
2005Dec,59,1.9,,,,15,45,40,,,,,,,
2005Dec,60,1.7,,5,10,20,30,20,10,5,,,,,
2005Dec,61,2,,,,10,40,40,10,,,,,,
2005Dec,63,1.6,,,,,,,,,,,,,
2005Dec,65,,,,,15,60,25,,,,,,,
2005Dec,67,2,,,,,,,,,,,,,
2005Dec,68,,,,,,,,,,,,,,
2005Dec,70,1.9,,,,,55,45,,,,,,,
2005Dec,71,1.9,3,5,8,22,25,22,8,5,2,,,,
2005Dec,73,1.7,,,,,,,,,,,,,
2005Dec,76,1.3,.5,7.5,20,35,25,10,2,,,,,,
2005Dec,80,1.6,,,,,,,,,,,,,
2005Dec,82,1.1,,,,,,,,,,,,,
2005Dec,84,1.9,0,0,3,23,42,27,5,0,0,,,,
2005Dec,85,,,,,,,,,,,,,,
2005Dec,88,1.7,,5,10,25,30,15,10,5,,,,,
2005Dec,89,1.9,,,,20,40,30,10,,,,,,
2005Dec,90,1.8,0,1,5,15,60,15,3,1,0,,,,
2005Dec,91,2,0,1.3,12,36.7,36.7,12,1.3,0,0,,,,
2005Dec,92,1.7,2.94531941,4.4853591,11.27241775,18.24079635,21.84929563,19.37189613,12.71379746,6.17579876,2.94531941,,,,
2005Dec,93,2,,,,,50,50,,,,,,,
2005Dec,94,1.9,,,10,25,30,25,10,,,,,,
2005Dec,95,1.6,0,5,14,27,25,19,7,3,0,,,,
2005Dec,96,1.9,,,7,15,40,26,10,2,,,,,
2005Dec,97,1.7,,5,10,20,50,10,5,,,,,,
2008,1,2,,5,10,15,20,20,15,10,5,,,,
2008,2,2,1,4,8,16,22,22,17,8,2,,,,
2008,4,1.8,,,,,60,40,,,,,,,
2008,7,1.9,,,,,,,,,,,,,
2008,9,1.8,,,5,10,35,35,10,5,,,,,
2008,11,1.8,,,,10,60,30,,,,,,,
2008,14,1.5,,,,,,,,,,,,,
2008,15,1.7,,5,10,20,35,15,15,,,,,,
2008,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2008,17,1.5,,5,15,20,20,20,15,5,,,,,
2008,18,2.5,2,2,10,15,50,15,3,2,1,,,,
2008,20,2,,,,,40,60,,,,,,,
2008,22,1.7,0,5,15,20,40,15,5,0,0,,,,
2008,23,2.3,,,,10,30,35,20,5,,,,,
2008,24,1.9,,,5,10,35,35,15,,,,,,
2008,26,1.8,,5,12.5,20,25,20,12.5,5,,,,,
2008,28,1.9,,,,10,30,35,20,5,,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,1.9,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,,,,,,35,65,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,1.9,,,10,20,30,25,10,5,,,,,
2008,41,1.8,,,,,,,,,,,,,
2008,42,1.5,,,,40,60,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,49,2.5,,,,,30,40,30,,,,,,
2008,50,,,,,,,,,,,,,,
2008,53,1.8,,,,,70,30,,,,,,,
2008,54,1.7,,,20,30,30,20,,,,,,,
2008,56,2,1,5,7,15,20,30,10,8,4,,,,
2008,57,,,,,,,,,,,,,,
2008,59,2,,,,5,45,45,5,,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,1.8,,,,30,40,30,,,,,,,
2008,65,,,,,75,25,,,,,,,,
2008,67,2,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,,,,,,,,,,,
2008,71,2,4,7,10,18,22,18,10,7,4,,,,
2008,73,,,,,,,,,,,,,,
2008,76,2,2,2.5,5,10,25,30,15,7.5,3,,,,
2008,80,1.8,,,,,,,,,,,,,
2008,82,1.8,,,,,,,,,,,,,
2008,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2008,85,2,,,,,,,,,,,,,
2008,88,1.9,,5,10,25,40,15,5,,,,,,
2008,89,1.8,,,5,5,40,25,10,10,5,,,,
2008,90,2,1,2,3,18,30,40,3,2,1,,,,
2008,91,2,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024,0,,,,
2008,92,,,,,,,,,,,,,,
2008,93,2.4,,,,,10,50,40,,,,,,
2008,94,2.25,,,,10,25,30,25,10,,,,,
2008,95,1.6,4,7,13,20,24,18,11,3,0,,,,
2008,96,,,,,,,,,,,,,,
2008,97,1.9,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2004,1,1.6,,5,15,25,30,20,5,,,,,,
2004,2,2,0,2,6,14,24,26,18,8,2,0,,,
2004,4,1.9,,,,30,50,20,,,,,,,
2004,7,1.75,,,,,,,,,,,,,
2004,9,1.8,,,,,60,40,,,,,,,
2004,11,1.7,,,,20,60,20,,,,,,,
2004,14,1.5,,,,40,60,,,,,,,,
2004,15,2,,,5,15,35,35,10,,,,,,
2004,16,1.6,4,7,12,18,25,20,9,5,0,0,,,
2004,17,1.6,,5,10,25,25,20,15,,,,,,
2004,18,1,2,5,15,40,20,10,5,1,1,1,,,
2004,20,1.8,,,,20,70,10,,,,,,,
2004,22,1.6,5,8,12,20,35,20,0,0,0,0,,,
2004,23,1.9,,,5,25,35,30,5,,,,,,
2004,24,2,,,5,15,30,30,15,5,,,,,
2004,26,1.7,,,5,20,50,20,5,,,,,,
2004,28,2.6,,,,10,10,30,45,5,,,,,
2004,29,1.7,,,,15,70,15,,,,,,,
2004,30,2,,,,,50,50,,,,,,,
2004,31,1.8,,,,30,60,10,,,,,,,
2004,32,1.9,,5,10,15,35,20,10,5,,,,,
2004,33,,,,,,40,60,,,,,,,
2004,35,2,,,,,50,50,,,,,,,
2004,38,1.6,,,,10,80,10,,,,,,,
2004,39,1.5,,,15,30,35,20,,,,,,,
2004,41,1.8,,,,15,70,15,,,,,,,
2004,42,1.8,,2,10,25,30,25,8,,,,,,
2004,45,2.2,,,,,,100,,,,,,,
2004,47,1.4,,,,80,20,,,,,,,,
2004,48,1.6,,,,20,80,,,,,,,,
2004,49,2.6,,,,,20,30,40,10,,,,,
2004,50,2.1,,,,,,80,20,,,,,,
2004,53,1.6,,,,10,60,30,,,,,,,
2004,54,1.8,,,,30,40,30,,,,,,,
2004,56,1.5,,5,8,27,37,15,5,3,,,,,
2004,57,2,,,,,,,,,,,,,
2004,59,1.8,,,,15,55,30,,,,,,,
2004,60,1.7,,,10,20,40,20,10,,,,,,
2004,61,1.9,,,10,25,40,20,5,,,,,,
2004,63,1.7,,,,30,60,10,,,,,,,
2004,65,1.8,,,,10,60,30,,,,,,,
2004,67,1.6,5,10,15,20,30,15,5,,,,,,
2004,68,2,1,3,10,10,20,30,10,10,5,1,,,
2004,70,1.7,,,,45,55,,,,,,,,
2004,71,2,1,3,8,20,23,23,15,5,2,,,,
2004,73,1.5,,,,50,50,,,,,,,,
2004,76,1.5,,,7.5,30,45,15,2.5,,,,,,
2004,80,2,7.66961905,6.34988635,9.21223907,11.85319746,13.52618561,13.68952692,12.28779397,9.78204357,6.9064709,8.7230371,,,
2004,82,1.7,,,5,30,40,20,5,,,,,,
2004,84,1.8,0,1,15,32,45,5,2,0,0,0,,,
2004,85,1.7,,,5,25,60,10,,,,,,,
2004,88,2.2,,5,10,15,25,30,10,5,,,,,
2004,89,1.7,,,,10,50,40,,,,,,,
2004,90,1.7,0,1,2,6,50,40,1,0,0,0,,,
2004,91,1.5,4.8,8.5,15.6,21.1,21.1,15.6,8.5,3.5,1,.3,,,
2004,92,1.8,1.33200007,2.90213015,9.15087046,17.72920089,23.78670119,22.10130111,14.22180071,6.33660032,1.9542001,.48519502,,,
2004,93,1.9,,,,10,50,40,,,,,,,
2004,94,2.1,,,,10,25,30,25,10,,,,,
2004,95,1.9,0,0,0,18,34,29,19,0,0,0,,,
2004,96,1.7,,,,30,50,20,,,,,,,
2004,97,1.7,,,,20,70,10,,,,,,,
2004Q3,1,1.5,,5,10,25,35,20,5,,,,,,
2004Q3,2,2.2,0,2,6,14,22,26,20,8,2,0,,,
2004Q3,4,2.1,,,,,40,50,10,,,,,,
2004Q3,7,2.2,,,,,,,,,,,,,
2004Q3,9,2,,,,,50,50,,,,,,,
2004Q3,11,1.9,,,,,60,40,,,,,,,
2004Q3,14,1.8,,,,20,50,30,,,,,,,
2004Q3,15,2.25,,,5,5,30,35,20,5,,,,,
2004Q3,16,1.8,0,12,16,19,24,16,6,4,2,1,,,
2004Q3,17,2,,,5,20,25,25,20,5,,,,,
2004Q3,18,1,2,5,15,40,20,10,5,1,1,1,,,
2004Q3,20,2,,,,,10,80,10,,,,,,
2004Q3,22,1.6,0,5,20,20,40,15,0,0,0,0,,,
2004Q3,23,2,,,,15,35,35,15,,,,,,
2004Q3,24,1.8,,5,10,15,30,25,10,5,,,,,
2004Q3,26,1.9,,,5,20,40,30,5,,,,,,
2004Q3,28,3,,,,,5,15,35,35,10,,,,
2004Q3,29,1.8,,,,15,70,15,,,,,,,
2004Q3,30,2.2,,,,,,,,,,,,,
2004Q3,31,2,,,,,49,51,,,,,,,
2004Q3,32,2.1,,5,5,15,25,30,15,5,,,,,
2004Q3,33,,,,,,35,65,,,,,,,
2004Q3,35,2.1,,,,,30,70,,,,,,,
2004Q3,38,2,,,,,50,50,,,,,,,
2004Q3,39,1.7,,,5,15,30,30,15,5,,,,,
2004Q3,41,2.1,,,,,,,,,,,,,
2004Q3,42,2,,0,7,23,32,28,10,,,,,,
2004Q3,45,,,,,,,,,,,,,,
2004Q3,47,1.6,,,,20,80,,,,,,,,
2004Q3,48,,,,,,,,,,,,,,
2004Q3,49,3,,,,,,20,30,40,10,,,,
2004Q3,50,2.1,,,,,,100,,,,,,,
2004Q3,53,1.7,,,,10,70,20,,,,,,,
2004Q3,54,2,,,,20,40,40,,,,,,,
2004Q3,56,1.6,,5,8,27,37,15,5,3,,,,,
2004Q3,57,,,,,,,,,,,,,,
2004Q3,59,2,,,,10,45,45,,,,,,,
2004Q3,60,1.8,,5,10,15,37.5,17.5,10,5,,,,,
2004Q3,61,2.1,,,5,20,40,30,5,,,,,,
2004Q3,63,2,,,,,,,,,,,,,
2004Q3,65,2.2,,,,10,60,30,,,,,,,
2004Q3,67,,,,,,,,,,,,,,
2004Q3,68,2.2,1,3,10,10,16,30,14,10,5,1,,,
2004Q3,70,1.7,,,,10,70,20,,,,,,,
2004Q3,71,2.3,1,3,7,18,23,26,15,5,2,,,,
2004Q3,73,,,,,,,,,,,,,,
2004Q3,76,1.7,,2.5,7.5,20,40,20,7.5,2.5,,,,,
2004Q3,80,2.2,,,,,,,,,,,,,
2004Q3,82,1.8,,,,,,,,,,,,,
2004Q3,84,,,,,,,,,,,,,,
2004Q3,85,1.9,,,5,20,50,20,5,,,,,,
2004Q3,88,2.4,,5,10,15,25,30,10,5,,,,,
2004Q3,89,1.7,,,,30,50,20,,,,,,,
2004Q3,90,1.9,0,1,1,5,45,45,3,0,0,0,,,
2004Q3,91,1.8,.1001001,1.4014014,7.60760761,21.72172172,32.23223223,24.82482482,9.90990991,2.002002,.2002002,0,,,
2004Q3,92,1.9,1.7381891,3.04099339,8.54727061,15.6001304,21.07511655,21.07511655,15.6001304,8.54729061,3.46571783,1.31004454,,,
2004Q3,93,1.7,,,,10,80,10,,,,,,,
2004Q3,94,2.3,,,,10,25,30,25,10,,,,,
2004Q3,95,2.1,0,0,3,13,27,35,19,3,0,0,,,
2004Q3,96,2,,,,25,45,30,,,,,,,
2004Q3,97,1.8,,,,25,60,15,,,,,,,
2005,1,2.3,,5,10,15,20,25,20,5,,,,,
2005,2,2.5,0,2,6,10,15,19,21,17,8,2,,,
2005,4,2.3,,,,,30,60,10,,,,,,
2005,7,2.2,,,,,,,,,,,,,
2005,9,2.3,,,,,40,50,10,,,,,,
2005,11,2,,,,,50,50,,,,,,,
2005,14,2.3,,,,,20,50,30,,,,,,
2005,15,2.5,,,5,5,20,30,30,10,,,,,
2005,16,2,0,2,8,16,22,24,18,7,3,0,,,
2005,17,2.4,,,5,15,20,25,20,10,5,,,,
2005,18,1.5,2,5,15,40,20,10,5,1,1,1,,,
2005,20,2.3,,,,,15,80,5,,,,,,
2005,22,1.9,0,5,10,20,30,25,10,0,0,0,,,
2005,23,2.3,,,5,10,30,30,20,5,,,,,
2005,24,2.5,,,5,5,10,25,30,20,5,,,,
2005,26,2,,,5,15,30,30,15,5,,,,,
2005,28,2.4,1,2,4,8,25,30,25,5,,,,,
2005,29,2.1,,,,,30,60,10,,,,,,
2005,30,2.4,,,,,25,75,,,,,,,
2005,31,2.4,,,,15,35,45,5,,,,,,
2005,32,2.3,,5,5,10,20,30,20,5,5,,,,
2005,33,,,,,,30,70,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,38,2.3,,,,,10,80,10,,,,,,
2005,39,2.1,,,5,10,25,35,20,5,,,,,
2005,41,2.6,,,,,,30,60,10,,,,,
2005,42,2.1,,,,10,25,30,25,10,,,,,
2005,45,1.8,,,,,75,25,,,,,,,
2005,47,1.2,,,20,60,20,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,2.4,,,5,10,20,30,20,10,5,,,,
2005,50,2.75,,,,,,25,75,,,,,,
2005,53,2,,,,,20,70,10,,,,,,
2005,54,2.3,,,,10,30,40,20,,,,,,
2005,56,2,1,3,5,10,20,30,15,9,5,2,,,
2005,57,2.2,,,,,,,,,,,,,
2005,59,2.4,,,,10,30,45,15,,,,,,
2005,60,2.4,,,5,10,15,30,20,15,5,,,,
2005,61,3,,,,10,20,30,30,10,,,,,
2005,63,2,,,,5,45,45,5,,,,,,
2005,65,2,,,,10,50,40,,,,,,,
2005,67,1.6,,5,15,20,30,15,10,5,,,,,
2005,68,2.6,1,2,2,5,9,21,32,15,8,5,,,
2005,70,2.3,,,,,30,60,10,,,,,,
2005,71,2,5,8,12,15,17,17,13,8,5,,,,
2005,73,2,,,,20,40,40,,,,,,,
2005,76,2.4,,,2.5,5,20,35,30,5,2.5,,,,
2005,80,2.4,8.07926458,5.18266741,7.10943003,8.99324693,10.49052237,11.28435856,11.19325573,10.23852092,8.63607036,18.79266311,,,
2005,82,1.5,,5,10,20,25,20,15,5,,,,,
2005,84,2.4,0,1,2,10,25,30,26,6,0,0,,,
2005,85,2.3,,,,5,20,50,20,5,,,,,
2005,88,2.3,,5,10,15,20,30,15,5,,,,,
2005,89,2.2,,,,5,15,40,30,10,,,,,
2005,90,2.1,0,1,3,8,40,45,2,1,0,0,,,
2005,91,1.9,1.6983017,4.2957043,9.89010989,16.98301698,21.57842158,20.27972028,14.18581419,7.29270729,2.7972028,.999001,,,
2005,92,2.1,6.68050627,4.55106802,8.33605825,11.28507273,13.46590949,14.16368925,13.13031922,10.72948884,7.72817588,9.92971204,,,
2005,93,2.5,,,,,10,40,40,10,,,,,
2005,94,2.5,,,,,10,25,30,25,10,,,,
2005,95,2.3,0,0,4,10,26,34,21,5,0,0,,,
2005,96,2.5,,,7,17,30,30,16,,,,,,
2005,97,2.6,,,,5,5,35,50,5,,,,,
2005Q3,1,2,,,5,15,25,25,20,10,,,,,
2005Q3,2,2.6,0,2,6,10,14,19,22,17,8,2,,,
2005Q3,4,2.3,,,,,30,60,10,,,,,,
2005Q3,7,2,,,,,,,,,,,,,
2005Q3,9,2.3,,,,,25,50,25,,,,,,
2005Q3,11,2.2,,,,,20,70,10,,,,,,
2005Q3,14,2.5,,,,,10,30,40,20,,,,,
2005Q3,15,2.5,,,5,5,20,30,30,10,,,,,
2005Q3,16,2.2,2,9,13,14,16,20,15,6,3,2,,,
2005Q3,17,2.5,,,5,10,15,20,25,20,5,,,,
2005Q3,18,1.5,2,5,15,40,20,10,5,1,1,1,,,
2005Q3,20,2.3,,,,,5,80,15,,,,,,
2005Q3,22,2,0,0,10,15,25,40,10,0,0,0,,,
2005Q3,23,2.3,,,5,10,30,30,20,5,,,,,
2005Q3,24,2.6,,,5,5,10,15,30,25,10,,,,
2005Q3,26,2.1,,,5,15,25,35,15,5,,,,,
2005Q3,28,2.2,2,3,4,7,15,40,20,7,2,,,,
2005Q3,29,2.2,,,,,30,60,10,,,,,,
2005Q3,30,2.4,,,,,,,,,,,,,
2005Q3,31,2.4,,,,10,35,45,10,,,,,,
2005Q3,32,2.4,,5,5,10,20,30,20,5,5,,,,
2005Q3,33,,,,,,30,70,,,,,,,
2005Q3,35,,,,,,,,,,,,,,
2005Q3,38,2.4,,,,,25,50,25,,,,,,
2005Q3,39,2.2,,,5,10,25,35,15,10,,,,,
2005Q3,41,2.6,,,,,,,,,,,,,
2005Q3,42,2.1,,,,10,25,30,25,10,,,,,
2005Q3,45,,,,,,,,,,,,,,
2005Q3,47,1.1,,,15,70,15,,,,,,,,
2005Q3,48,,,,,,,,,,,,,,
2005Q3,49,2.2,,,5,10,20,30,20,10,5,,,,
2005Q3,50,3,,,,,,25,75,,,,,,
2005Q3,53,2.2,,,,,20,70,10,,,,,,
2005Q3,54,2.3,,,,10,30,40,20,,,,,,
2005Q3,56,2,1,3,5,10,20,30,15,9,5,2,,,
2005Q3,57,,,,,,,,,,,,,,
2005Q3,59,2.4,,,,10,30,45,15,,,,,,
2005Q3,60,2.5,,,2.5,7.5,15,30,22.5,17.5,5,,,,
2005Q3,61,3,,,,10,20,30,30,10,,,,,
2005Q3,63,2.1,,,,,,,,,,,,,
2005Q3,65,2,,,,4.76190476,61.9047619,33.33333333,,,,,,,
2005Q3,67,,,,,,,,,,,,,,
2005Q3,68,2.6,1,2,2,7,12,22,28,13,8,5,,,
2005Q3,70,2.2,,,,,30,65,5,,,,,,
2005Q3,71,1.8,1,3,8,20,23,23,15,5,2,,,,
2005Q3,73,,,,,,,,,,,,,,
2005Q3,76,2.5,,,2.5,5,12.5,25,35,15,5,,,,
2005Q3,80,2.5,,,,,,,,,,,,,
2005Q3,82,1.5,,,,,,,,,,,,,
2005Q3,84,,,,,,,,,,,,,,
2005Q3,85,,,,,,,,,,,,,,
2005Q3,88,2.3,,5,10,15,20,30,15,5,,,,,
2005Q3,89,2.3,,,,5,15,40,30,10,,,,,
2005Q3,90,2.2,0,1,5,12,38,40,3,1,0,0,,,
2005Q3,91,2.5,.30090271,1.00300903,3.51053159,8.52557673,15.64694082,21.16349047,21.16349047,15.64694082,8.52557673,4.51354062,,,
2005Q3,92,2.1,20.96269208,4.69696379,6.55990976,7.16669217,7.54638115,7.65897789,7.49098276,7.06179521,6.41631393,24.43929126,,,
2005Q3,93,2.3,,,,,15,45,40,,,,,,
2005Q3,94,2.3,,,,10,25,30,25,10,,,,,
2005Q3,95,2.3,2,5,10,11,14,20,17,13,8,0,,,
2005Q3,96,2.5,,,8,17,30,35,10,,,,,,
2005Q3,97,2.8,,,,5,15,30,45,5,,,,,
2008,1,2.4,,5,10,12,18,20,20,10,5,,,,
2008,2,2.5,2,4,6,10,14,16,18,16,10,4,,,
2008,4,2.3,,,,,10,80,10,,,,,,
2008,7,2,,,,,,,,,,,,,
2008,9,2,,,5,10,35,35,10,5,,,,,
2008,11,2.5,,,,,,40,60,,,,,,
2008,14,3,,,,,,,,,,,,,
2008,15,2.3,,,5,10,10,45,15,10,5,,,,
2008,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2008,17,3.2,,,,5,10,20,25,25,15,,,,
2008,18,1.5,2,5,15,40,20,10,5,1,1,1,,,
2008,20,2.5,,,,,,20,60,20,,,,,
2008,22,2.7,0,5,10,12,13,15,30,15,0,0,,,
2008,23,2,3,5,10,20,25,20,10,5,2,,,,
2008,24,2.3,,,5,5,15,35,20,15,5,,,,
2008,26,2.5,,,,5,15,30,30,15,5,,,,
2008,28,2,3,5,7,10,15,30,15,10,5,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,2.5,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,,,,,,50,50,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,2.2,,,,10,25,30,25,10,,,,,
2008,41,2.8,,,,,,,,,,,,,
2008,42,2.2,,,,,25,50,25,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,49,2.25,,5,7.5,10,15,25,15,10,7.5,5,,,
2008,50,1.8,,,,,50,50,,,,,,,
2008,53,2.02,,,,,40,60,,,,,,,
2008,54,2.5,,,,,30,30,30,10,,,,,
2008,56,2,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,2.25,,,,15,25,35,25,,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,2.4,,,10,10,30,30,20,,,,,,
2008,65,1.9,,,,10,60,30,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,2.25,1,3,5,8,17,25,22,12,5,2,,,
2008,70,,,,,,,,,,,,,,
2008,71,2.2,1,3,7,18,23,26,15,5,2,,,,
2008,73,,,,,,,,,,,,,,
2008,76,2.3,,1,4,10,20,30,20,10,4,1,,,
2008,80,2.5,,,,,,,,,,,,,
2008,82,1.6,,,,,,,,,,,,,
2008,84,2.3,1,2,5,12,20,30,20,9,1,0,,,
2008,85,2.3,,,,,,,,,,,,,
2008,88,2.2,,5,10,15,20,30,15,5,,,,,
2008,89,2.5,,,,5,5,10,30,40,5,5,,,
2008,90,2.5,1,1,3,5,10,35,40,3,1,1,,,
2008,91,2.5,.50251256,1.50753769,4.12060302,9.04522613,15.27638191,19.79899497,19.79899497,15.27638191,9.04522613,5.6281407,,,
2008,92,,,,,,,,,,,,,,
2008,93,3.1,,,,,5,10,20,40,25,,,,
2008,94,2,,,,10,25,30,25,10,,,,,
2008,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2008,96,,,,,,,,,,,,,,
2008,97,2.4,,,,,15,60,25,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2004,1,9,,,,,,,10,40,40,10,,,
2004,2,8.6,0,0,0,2,5,13,20,25,18,11,5,1,0
2004,4,8.6,,,,,,,40,60,,,,,
2004,7,9.2,,,,,,,,,,,,,
2004,9,9.3,,,,,,,,20,70,10,,,
2004,11,9,,,,,,,,40,60,,,,
2004,14,8.9,,,,,,,,70,30,,,,
2004,15,8.7,,,,,,,10,75,15,,,,
2004,16,8.7,0,0,1,4,7,8,16,23,16,17,7,1,0
2004,17,9,,,,,,,15,20,25,20,15,5,
2004,18,8.8,0,0,0,0,2,10,15,50,15,5,2,1,0
2004,20,8.8,,,,,,,10,80,10,,,,
2004,22,9,0,0,0,0,0,0,10,40,45,5,0,0,0
2004,23,8.8,,,,,,,25,50,25,,,,
2004,24,8.7,,,,,,,15,65,20,,,,
2004,26,,,,,,,,5,50,45,,,,
2004,28,8.6,,,,,,5,20,50,20,5,,,
2004,29,8.8,,,,,,,5,80,15,,,,
2004,30,8.8,,,,,,,,100,,,,,
2004,31,8.8,,,,,,,,100,,,,,
2004,32,8.7,,,,,,5,10,40,30,10,5,,
2004,33,,,,,,,,,70,30,,,,
2004,35,8.8,,,,,,,,80,20,,,,
2004,38,8.6,,,,,,,30,60,10,,,,
2004,39,8.7,,,,,,10,20,40,20,10,,,
2004,41,8.8,,,,,,,,90,10,,,,
2004,42,8.7,,,,,,,,95,5,,,,
2004,45,8.8,,,,,,,,,,,,,
2004,47,9,,,,,,,,20,70,10,,,
2004,48,8.9,,,,,,,,80,20,,,,
2004,49,8.6,,,,,,,20,60,20,,,,
2004,50,8.8,,,,,,,,100,,,,,
2004,53,8.8,,,,,,,,70,30,,,,
2004,54,8.6,,,,,,,40,50,10,,,,
2004,56,8.9,,,,,,,5,50,40,5,,,
2004,57,8.7,,,,,,,,,,,,,
2004,59,9.3,,,,,,,,15,50,35,,,
2004,60,8.9,,,,,,,10,40,40,10,,,
2004,61,8.9,,,,,,,10,70,20,,,,
2004,63,8.5,,,,,,,20,80,,,,,
2004,65,,,,,,,,25,40,35,,,,
2004,67,9,,,,,,2,10,20,30,25,10,3,
2004,68,8.9,1,1,1,2,6,10,17,25,24,10,1,1,1
2004,70,8.8,,,,,,,15,80,5,,,,
2004,71,8.7,0,0,1,2,4,8,16,40,20,6,2,1,0
2004,73,8,,,,,,,,,,,,,
2004,76,8.9,,,,,,5,20,50,20,5,,,
2004,80,8.8,.00002578,.00094625,.02044658,.2565994,1.87417534,7.98242364,19.8600174,28.898976,24.60786185,12.25895977,3.569461,.60650997,.063597
2004,82,8.7,,,,,,,30,40,30,,,,
2004,84,8.8,0,0,0,0,0,0,3,51,45,1,0,0,0
2004,85,8.7,,,,,,,10,60,30,,,,
2004,88,8.9,,,,,,,15,50,30,5,,,
2004,89,8.5,,,,,,,20,60,20,,,,
2004,90,8.8,0,0,0,0,1,3,10,40,45,1,0,0,0
2004,91,8.4,0,0,.1002004,.90180361,5.11022044,15.93186373,27.95591182,27.95591182,15.93186373,5.11022044,.90180361,.1002004,0
2004,92,8.7,0,0,0,0,.00073489,.38230711,15.482458,58.8854,24.2676,.9783,.0032,0,0
2004,93,8.8,,,,,,,20,50,30,,,,
2004,94,8.8,,,,,,10,25,30,25,10,,,
2004,95,8.8,0,0,0,0,0,0,11,49,40,0,0,0,0
2004,96,8.7,,,,,,,35,55,10,,,,
2004,97,8.7,,,,,,,5,80,15,,,,
2004Nov,1,8.9,,,,,,,15,35,35,15,,,
2004Nov,2,8.5,0,0,0,2,5,13,22,24,17,11,5,1,0
2004Nov,4,8.6,,,,,,,40,60,,,,,
2004Nov,7,9.5,,,,,,,,,,,,,
2004Nov,9,9.3,,,,,,,,20,70,10,,,
2004Nov,11,9,,,,,,,,40,60,,,,
2004Nov,14,8.8,,,,,,,,90,10,,,,
2004Nov,15,8.7,,,,,,,20,65,15,,,,
2004Nov,16,8.5,0,0,0,1,6,9,19,22,18,16,8,1,0
2004Nov,17,8.9,,,,,,15,20,30,15,15,5,,
2004Nov,18,8.8,0,0,0,0,2,10,15,50,15,5,2,1,0
2004Nov,20,8.8,,,,,,,20,70,10,,,,
2004Nov,22,9,0,0,0,0,0,0,20,35,40,5,0,0,0
2004Nov,23,8.7,,,,,,,25,50,25,,,,
2004Nov,24,8.6,,,,,,,25,65,10,,,,
2004Nov,26,,,,,,,,10,50,40,,,,
2004Nov,28,8.4,,,,,5,10,50,25,10,,,,
2004Nov,29,,,,,,,,,,,,,,
2004Nov,30,8.5,,,,,,,50,50,,,,,
2004Nov,31,8.8,,,,,,,,100,,,,,
2004Nov,32,8.5,,,,,,5,25,35,20,10,5,,
2004Nov,33,,,,,,,,30,50,20,,,,
2004Nov,35,8.8,,,,,,,,100,,,,,
2004Nov,38,8.5,,,,,,,50,50,,,,,
2004Nov,39,8.7,,,,,,10,20,40,20,10,,,
2004Nov,41,8.8,,,,,,,,,,,,,
2004Nov,42,8.6,,,,,,,,99,1,,,,
2004Nov,45,,,,,,,,,,,,,,
2004Nov,47,8.9,,,,,,,,80,20,,,,
2004Nov,48,,,,,,,,,,,,,,
2004Nov,49,8.5,,,,,,10,15,50,15,10,,,
2004Nov,50,8.7,,,,,,,20,80,,,,,
2004Nov,53,8.7,,,,,,,,70,30,,,,
2004Nov,54,8.4,,,,,,10,40,40,10,,,,
2004Nov,56,8.9,,,,,,,5,50,40,5,,,
2004Nov,57,,,,,,,,,,,,,,
2004Nov,59,9.1,,,,,,,,35,50,15,,,
2004Nov,60,8.8,,,,,,,10,45,35,10,,,
2004Nov,61,8.7,,,,,,,10,80,10,,,,
2004Nov,63,,,,,,,,,,,,,,
2004Nov,65,,,,,,,,15,60,25,,,,
2004Nov,67,,,,,,,,,,,,,,
2004Nov,68,,,,,,,,,,,,,,
2004Nov,70,8.8,,,,,,,,80,20,,,,
2004Nov,71,8.7,0,0,1,2,4,8,16,40,20,6,2,1,0
2004Nov,73,,,,,,,,,,,,,,
2004Nov,76,8.8,,,,,,5,25,45,20,5,,,
2004Nov,80,8.8,,,,,,,,,,,,,
2004Nov,82,8.6,,,,,,,,,,,,,
2004Nov,84,,,,,,,,,,,,,,
2004Nov,85,,,,,,,,,,,,,,
2004Nov,88,8.6,,,,,,,15,50,30,5,,,
2004Nov,89,8.5,,,,,,5,25,60,10,,,,
2004Nov,90,8.8,0,0,0,0,1,3,8,40,45,2,1,0,0
2004Nov,91,8.3,0,0,0,.2002002,3.3033033,17.61761762,36.73673674,30.63063063,10.11011011,1.3013013,.1001001,0,0
2004Nov,92,8.5,0,0,.00133541,.06738476,1.32162122,10.11657012,30.56693057,36.74083674,17.59241759,3.33750334,.24830025,.00710001,0
2004Nov,93,8.7,,,,,,,20,70,10,,,,
2004Nov,94,,,,,,,10,25,30,25,10,,,
2004Nov,95,8.6,0,0,0,0,0,7,24,42,27,0,0,0,0
2004Nov,96,8.7,,,,,,,35,55,10,,,,
2004Nov,97,8.5,,,,,,5,40,45,10,,,,
2005,1,8.9,,,,,,5,15,30,30,15,5,,
2005,2,8.4,0,0,0,2,6,16,24,20,16,10,4,2,0
2005,4,8.4,,,,,,10,60,30,,,,,
2005,7,9,,,,,,,,,,,,,
2005,9,9,,,,,,,,50,50,,,,
2005,11,9,,,,,,,,40,60,,,,
2005,14,8.6,,,,,,,30,70,,,,,
2005,15,8.5,,,,,,5,40,45,10,,,,
2005,16,8.4,0,0,1,4,8,13,19,18,15,12,9,1,0
2005,17,8.7,,,,,5,15,20,30,20,10,,,
2005,18,9,0,0,0,0,2,10,15,50,15,5,2,1,0
2005,20,8.5,,,,,,,30,60,10,,,,
2005,22,9,0,0,0,0,0,0,10,40,40,10,0,0,0
2005,23,8.4,,,,,,20,40,30,10,,,,
2005,24,8.5,,,,,,15,30,35,20,,,,
2005,26,,,,,,,,15,50,30,5,,,
2005,28,8.1,,,,,5,20,50,20,5,,,,
2005,29,8.7,,,,,,,10,80,10,,,,
2005,30,8.3,,,,,,,80,20,,,,,
2005,31,8.7,,,,,,,10,80,10,,,,
2005,32,8.4,,,,,5,10,30,25,15,10,5,,
2005,33,,,,,,,,50,40,10,,,,
2005,35,,,,,,,,,,,,,,
2005,38,8.3,,,,,,10,80,10,,,,,
2005,39,8.5,,,,,5,15,30,30,15,5,,,
2005,41,8.5,,,,,,,45,55,,,,,
2005,42,8.2,,,,,,,95,5,,,,,
2005,45,8.4,,,,,,,,,,,,,
2005,47,8.9,,,,,,,,80,20,,,,
2005,48,,,,,,,,,,,,,,
2005,49,8.1,,,,,10,20,40,20,10,,,,
2005,50,8.3,,,,,,,75,25,,,,,
2005,53,8.4,,,,,,,60,40,,,,,
2005,54,8.2,,,,,,10,40,40,10,,,,
2005,56,8.8,,,,,,2,8,45,35,8,2,,
2005,57,8.4,,,,,,,,,,,,,
2005,59,8.8,,,,,,,30,50,20,,,,
2005,60,8.6,,,,,,,15,45,25,15,,,
2005,61,8.4,,,,,,5,50,40,5,,,,
2005,63,8.3,,,,,,,60,40,,,,,
2005,65,,,,,,,,35,40,25,,,,
2005,67,9.2,,,,,,2,10,20,30,25,10,3,
2005,68,8.8,1,1,1,2,4,10,20,26,20,10,3,1,1
2005,70,8.7,,,,,,,25,70,5,,,,
2005,71,8.6,0,0,1,3,5,9,18,33,20,7,3,1,0
2005,73,7.5,,,,,,,,,,,,,
2005,76,8.6,,,,,,2.5,30,40,25,2.5,,,
2005,80,8.7,.00249251,.02742803,.21909727,1.19820533,4.48874068,11.52503806,20.28972417,24.49854788,20.28972417,11.52503806,4.48874068,1.19820533,.24901781
2005,82,8.6,,,,,,10,25,30,25,10,,,
2005,84,8.5,0,0,0,0,0,3,42,44,10,1,0,0,0
2005,85,8.5,,,,,,5,25,50,15,5,,,
2005,88,8.3,,,,,,10,40,30,15,5,,,
2005,89,8.2,,,,,5,15,45,30,5,,,,
2005,90,8.6,0,0,0,0,1,3,15,45,35,1,0,0,0
2005,91,8.4,0,.1002004,.80160321,2.90581162,8.91783567,17.93587174,24.4488978,22.64529058,14.22845691,6.01202405,1.70340681,.3006012,0
2005,92,8.4,.01445144,.07445668,.53205105,2.4186274,7.52519722,16.03332363,23.40134259,23.40134259,16.03332363,7.52521722,2.4185734,.53209415,.08999901
2005,93,8.5,,,,,,,50,50,,,,,
2005,94,8.7,,,,,,10,25,30,25,10,,,
2005,95,8.4,0,0,0,0,0,15,38,35,12,0,0,0,0
2005,96,8.4,,,,,,5,47,37,8,3,,,
2005,97,8.3,,,,,,5,50,35,10,,,,
2005Nov,1,8.7,,,,,,10,25,30,25,10,,,
2005Nov,2,8.3,0,0,0,2,6,16,25,19,16,10,4,2,0
2005Nov,4,8.4,,,,,,10,60,30,,,,,
2005Nov,7,8.9,,,,,,,,,,,,,
2005Nov,9,8.9,,,,,,,10,50,40,,,,
2005Nov,11,8.9,,,,,,,,60,40,,,,
2005Nov,14,8.5,,,,,,,50,50,,,,,
2005Nov,15,8.4,,,,,,10,45,35,10,,,,
2005Nov,16,8.2,0,0,1,4,9,16,19,17,15,11,8,0,0
2005Nov,17,8.6,,,,,,10,20,25,20,15,10,,
2005Nov,18,9,0,0,0,0,2,10,15,50,15,5,2,1,0
2005Nov,20,8.7,,,,,,,30,60,10,,,,
2005Nov,22,8.9,0,0,0,0,0,0,20,35,40,5,0,0,0
2005Nov,23,8.3,,,,,,20,40,30,10,,,,
2005Nov,24,8.4,,,,,,10,45,35,10,,,,
2005Nov,26,,,,,,,,20,50,25,5,,,
2005Nov,28,7.9,,,3,7,15,35,20,10,5,5,,,
2005Nov,29,,,,,,,,,,,,,,
2005Nov,30,8,,,,,,50,50,,,,,,
2005Nov,31,8.7,,,,,,,10,80,10,,,,
2005Nov,32,8.2,,,,,5,20,30,20,15,5,5,,
2005Nov,33,,,,,,,,50,40,10,,,,
2005Nov,35,,,,,,,,,,,,,,
2005Nov,38,8.2,,,,,,10,80,10,,,,,
2005Nov,39,8.4,,,,,5,15,35,25,15,5,,,
2005Nov,41,8.3,,,,,,,,,,,,,
2005Nov,42,8,,,,,,,95,5,,,,,
2005Nov,45,,,,,,,,,,,,,,
2005Nov,47,8.9,,,,,,,10,60,30,,,,
2005Nov,48,,,,,,,,,,,,,,
2005Nov,49,8.1,,,,5,10,20,30,20,10,5,,,
2005Nov,50,7.9,,,,,,50,50,,,,,,
2005Nov,53,8.2,,,,,,,70,30,,,,,
2005Nov,54,8,,,,,,30,40,30,,,,,
2005Nov,56,8.8,,,,,,2,8,45,35,8,2,,
2005Nov,57,,,,,,,,,,,,,,
2005Nov,59,8.5,,,,,,5,35,45,15,,,,
2005Nov,60,8.4,,,,,,15,37.5,32.5,15,,,,
2005Nov,61,8.2,,,,,,5,60,30,5,,,,
2005Nov,63,,,,,,,,,,,,,,
2005Nov,65,,,,,,,,50,40,10,,,,
2005Nov,67,,,,,,,,,,,,,,
2005Nov,68,,,,,,,,,,,,,,
2005Nov,70,8.5,,,,,,,30,60,10,,,,
2005Nov,71,8.7,0,0,1,3,5,9,18,33,20,7,3,1,0
2005Nov,73,,,,,,,,,,,,,,
2005Nov,76,8.5,,,,,1.5,7.5,30,35,20,5,1,,
2005Nov,80,8.7,,,,,,,,,,,,,
2005Nov,82,8.7,,,,,,,,,,,,,
2005Nov,84,,,,,,,,,,,,,,
2005Nov,85,,,,,,,,,,,,,,
2005Nov,88,8.1,,,,,,10,40,30,15,5,,,
2005Nov,89,8.2,,,,,5,15,45,30,5,,,,
2005Nov,90,8.6,0,0,0,1,2,4,15,40,35,2,1,0,0
2005Nov,91,8.2,0,.0999001,.4995005,2.5974026,9.49050949,20.77922078,27.77222777,22.87712288,11.48851149,3.5964036,.6993007,.0999001,0
2005Nov,92,8.1,.01019223,.07347065,.67428138,3.56599411,11.54206935,22.88983247,27.83469071,20.75746424,9.4906037,2.65818506,.45551458,.04770153,0
2005Nov,93,8.5,,,,,,,50,50,,,,,
2005Nov,94,,,,,,,10,25,30,25,10,,,
2005Nov,95,8.4,0,0,0,0,4,7,40,32,12,5,0,0,0
2005Nov,96,8.4,,,,,,5,47,37,8,3,,,
2005Nov,97,8.1,,,,,5,10,50,30,5,,,,
2008,1,7.9,,,,5,15,25,25,20,7,3,,,
2008,2,7.3,6,8,12,14,16,12,10,7,5,4,3,2,1
2008,4,8,,,,,10,30,30,30,,,,,
2008,7,6.5,,,,,,,,,,,,,
2008,9,8.5,,,,,5,10,35,35,10,5,,,
2008,11,7.5,,,,,50,50,,,,,,,
2008,14,7,,,,,,,,,,,,,
2008,15,7.75,,,,10,30,35,10,10,5,,,,
2008,16,6.5,8,11,13,15,13,11,8,7,6,5,3,0,0
2008,17,7,,10,15,20,20,20,10,5,,,,,
2008,18,8.5,0,0,0,0,2,10,15,50,15,5,2,1,0
2008,20,7.5,,,,,10,70,20,,,,,,
2008,22,7,0,0,5,10,35,20,15,10,5,0,0,0,0
2008,23,7,,,5,20,25,20,15,10,5,,,,
2008,24,7,,10,20,20,25,10,5,5,5,,,,
2008,26,,,,,,5,20,40,20,10,5,,,
2008,28,7,,5,10,20,30,20,10,5,,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,7.5,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,,,,,,,20,30,30,20,,,,
2008,35,,,,,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,7.3,,,5,20,25,25,15,10,,,,,
2008,41,6,,,,,,,,,,,,,
2008,42,6.5,,,,90,10,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,49,6.5,5,10,15,20,15,15,10,5,5,,,,
2008,50,7.5,,,,,,,,,,,,,
2008,53,7,,,,30,50,20,,,,,,,
2008,54,7.2,,,,10,50,40,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,7.5,,,,,,,,,,,,,
2008,60,7.2,,5,15,20,25,20,10,5,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,7.8,,,,,,40,40,20,,,,,
2008,65,,,,,,,25,50,20,5,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,,,,,,,,,,,
2008,71,8.3,2,2,4,6,8,12,16,16,12,10,7,3,2
2008,73,,,,,,,,,,,,,,
2008,76,7.8,,1,4,10,20,30,20,10,4,1,,,
2008,80,8.2,,,,,,,,,,,,,
2008,82,8.2,,,,,,,,,,,,,
2008,84,7.8,0,0,0,0,25,33,28,12,2,0,0,0,0
2008,85,,,,,,,,,,,,,,
2008,88,7.3,,,,5,15,25,20,15,10,5,5,,
2008,89,7,,5,10,20,45,15,5,,,,,,
2008,90,8,0,0,1,2,5,12,35,30,7,5,2,1,0
2008,91,8,.1001001,.8008008,3.5035035,6.90690691,15.91591592,22.72272272,22.72272272,15.91591592,7.90790791,2.7027027,.7007007,.1001001,0
2008,92,,,,,,,,,,,,,,
2008,93,7.8,,,,5,25,30,25,10,5,,,,
2008,94,,,,,,10,25,30,25,10,,,,
2008,95,7.2,0,5,13,19,23,18,12,6,2,2,0,0,0
2008,96,8.2,,,,,,,,,,,,,
2008,97,7,,,5,10,35,25,15,5,5,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,,,,,,,,,,,
2004Q1,1,27,2,1.25,,,,,,,,,,,
2004Q1,2,30,2,1.25,,,,,,,,,,,
2004Q1,4,28,2,1.28,,,,,,,,,,,
2004Q1,7,29,2,1.25,,,,,,,,,,,
2004Q1,11,29,2,1.33,,,,,,,,,,,
2004Q1,14,32,1.7,1.25,,,,,,,,,,,
2004Q1,15,29,,1.22,,,,,,,,,,,
2004Q1,16,31,2,1.25,,,,,,,,,,,
2004Q1,17,30,2,1.25,,,,,,,,,,,
2004Q1,18,31,2,1.27,,,,,,,,,,,
2004Q1,20,31,2,1.25,,,,,,,,,,,
2004Q1,22,31,2,1.3,,,,,,,,,,,
2004Q1,23,30,2,1.31,,,,,,,,,,,
2004Q1,24,28,2,1.25,,,,,,,,,,,
2004Q1,26,29,2,1.35,,,,,,,,,,,
2004Q1,28,30,2,1.24,,,,,,,,,,,
2004Q1,29,30,2,1.25,,,,,,,,,,,
2004Q1,30,30.2,2,1.26,,,,,,,,,,,
2004Q1,31,30,2,1.25,,,,,,,,,,,
2004Q1,32,30,2,1.2,,,,,,,,,,,
2004Q1,38,29,2,1.24,,,,,,,,,,,
2004Q1,39,30.4,2,1.3,,,,,,,,,,,
2004Q1,42,29,2,1.22,,,,,,,,,,,
2004Q1,45,31.3,,1.26,,,,,,,,,,,
2004Q1,47,31,2,1.27,,,,,,,,,,,
2004Q1,49,27,2,1.26,,,,,,,,,,,
2004Q1,53,30,2,1.32,,,,,,,,,,,
2004Q1,54,35,2,1.25,,,,,,,,,,,
2004Q1,56,,2,1.22,,,,,,,,,,,
2004Q1,57,29,2,1.3,,,,,,,,,,,
2004Q1,59,29,2,1.27,,,,,,,,,,,
2004Q1,60,30,2,1.25,,,,,,,,,,,
2004Q1,61,32,2,1.25,,,,,,,,,,,
2004Q1,63,,2,1.27,,,,,,,,,,,
2004Q1,67,31,2,1.25,,,,,,,,,,,
2004Q1,68,,2,,,,,,,,,,,,
2004Q1,70,35,2,1.25,,,,,,,,,,,
2004Q1,71,30,2,1.28,,,,,,,,,,,
2004Q1,73,35,2,1.3,,,,,,,,,,,
2004Q1,76,28.6,1.75,1.28,,,,,,,,,,,
2004Q1,80,27.6,2.1,1.239,,,,,,,,,,,
2004Q1,82,30,2,1.27,,,,,,,,,,,
2004Q1,84,,2,1.3,,,,,,,,,,,
2004Q1,85,28,2,1.25,,,,,,,,,,,
2004Q1,88,30,2,1.25,,,,,,,,,,,
2004Q1,89,33,2,1.3,,,,,,,,,,,
2004Q1,90,28.33,2,1.32,,,,,,,,,,,
2004Q1,91,30,2,1.24,,,,,,,,,,,
2004Q1,93,30,2,1.3,,,,,,,,,,,
2004Q1,94,30,2,1.3,,,,,,,,,,,
2004Q1,95,30,2,1.3,,,,,,,,,,,
2004Q1,96,29,2,1.3,,,,,,,,,,,
2004Q1,97,32,2,1.32,,,,,,,,,,,
2004Q2,1,26,2,1.23,,,,,,,,,,,
2004Q2,2,28,2,1.28,,,,,,,,,,,
2004Q2,4,26,2,1.26,,,,,,,,,,,
2004Q2,7,29,2,1.25,,,,,,,,,,,
2004Q2,11,27,2,1.33,,,,,,,,,,,
2004Q2,14,30,1.5,1.2,,,,,,,,,,,
2004Q2,15,29,,1.24,,,,,,,,,,,
2004Q2,16,30,2,1.15,,,,,,,,,,,
2004Q2,17,29,2,1.22,,,,,,,,,,,
2004Q2,18,30,2,1.4,,,,,,,,,,,
2004Q2,20,30,2,1.25,,,,,,,,,,,
2004Q2,22,30.5,2,1.3,,,,,,,,,,,
2004Q2,23,27,2,1.27,,,,,,,,,,,
2004Q2,24,27,2,1.25,,,,,,,,,,,
2004Q2,26,27,2,1.33,,,,,,,,,,,
2004Q2,28,28,2,1.3,,,,,,,,,,,
2004Q2,29,27,2,1.25,,,,,,,,,,,
2004Q2,30,29.1,2,1.24,,,,,,,,,,,
2004Q2,31,29,2,1.25,,,,,,,,,,,
2004Q2,32,28.5,2,1.2,,,,,,,,,,,
2004Q2,38,28,2,1.28,,,,,,,,,,,
2004Q2,39,29.1,2,1.25,,,,,,,,,,,
2004Q2,42,28,2,1.21,,,,,,,,,,,
2004Q2,45,30.27,,1.26,,,,,,,,,,,
2004Q2,47,30,2,1.28,,,,,,,,,,,
2004Q2,49,25,2,1.3,,,,,,,,,,,
2004Q2,53,29,1.75,1.28,,,,,,,,,,,
2004Q2,54,30,2,1.28,,,,,,,,,,,
2004Q2,56,,2,1.251,,,,,,,,,,,
2004Q2,57,28,2,1.27,,,,,,,,,,,
2004Q2,59,27,2,1.27,,,,,,,,,,,
2004Q2,60,28.5,2,1.22,,,,,,,,,,,
2004Q2,61,30,2,1.23,,,,,,,,,,,
2004Q2,63,,2,1.27,,,,,,,,,,,
2004Q2,67,29,2,1.25,,,,,,,,,,,
2004Q2,68,,2,,,,,,,,,,,,
2004Q2,70,33,2,1.28,,,,,,,,,,,
2004Q2,71,27,2,1.31,,,,,,,,,,,
2004Q2,73,30,1.75,1.35,,,,,,,,,,,
2004Q2,76,27.8,1.75,1.28,,,,,,,,,,,
2004Q2,80,28.4,2.2,1.236,,,,,,,,,,,
2004Q2,82,30,2,1.32,,,,,,,,,,,
2004Q2,84,,2,1.32,,,,,,,,,,,
2004Q2,85,26.6,2,1.25,,,,,,,,,,,
2004Q2,88,28,2,1.25,,,,,,,,,,,
2004Q2,89,31,2,1.3,,,,,,,,,,,
2004Q2,90,26,2,1.24,,,,,,,,,,,
2004Q2,91,30,2,1.22,,,,,,,,,,,
2004Q2,93,28,2,1.31,,,,,,,,,,,
2004Q2,94,30,2,1.28,,,,,,,,,,,
2004Q2,95,26,2,1.25,,,,,,,,,,,
2004Q2,96,27.5,2,1.35,,,,,,,,,,,
2004Q2,97,30,2,1.3,,,,,,,,,,,
2004Q3,1,25,2,1.23,,,,,,,,,,,
2004Q3,2,26,2,1.3,,,,,,,,,,,
2004Q3,4,25,2,1.22,,,,,,,,,,,
2004Q3,7,29,2,1.25,,,,,,,,,,,
2004Q3,11,25,2,1.31,,,,,,,,,,,
2004Q3,14,30,1.5,1.2,,,,,,,,,,,
2004Q3,15,29,,1.23,,,,,,,,,,,
2004Q3,16,29,2,1.2,,,,,,,,,,,
2004Q3,17,29,2,1.18,,,,,,,,,,,
2004Q3,18,28,2,1.35,,,,,,,,,,,
2004Q3,20,29,2,1.22,,,,,,,,,,,
2004Q3,22,30.5,2,1.27,,,,,,,,,,,
2004Q3,23,26,2.25,1.25,,,,,,,,,,,
2004Q3,24,25,2.25,1.25,,,,,,,,,,,
2004Q3,26,25,2,1.3,,,,,,,,,,,
2004Q3,28,28,2.5,1.3,,,,,,,,,,,
2004Q3,29,25,2,1.25,,,,,,,,,,,
2004Q3,30,27,2,1.25,,,,,,,,,,,
2004Q3,31,28,2,1.25,,,,,,,,,,,
2004Q3,32,28,2,1.2,,,,,,,,,,,
2004Q3,38,27,2,1.28,,,,,,,,,,,
2004Q3,39,28,2,1.2,,,,,,,,,,,
2004Q3,42,26,2.25,1.19,,,,,,,,,,,
2004Q3,45,29.28,,1.26,,,,,,,,,,,
2004Q3,47,30,2,1.31,,,,,,,,,,,
2004Q3,49,25,2.25,1.3,,,,,,,,,,,
2004Q3,53,28,1.75,1.27,,,,,,,,,,,
2004Q3,54,30,2.25,1.3,,,,,,,,,,,
2004Q3,56,,2,1.27,,,,,,,,,,,
2004Q3,57,27,2,1.24,,,,,,,,,,,
2004Q3,59,25.5,2,1.28,,,,,,,,,,,
2004Q3,60,27.5,2,1.2,,,,,,,,,,,
2004Q3,61,30,2,1.19,,,,,,,,,,,
2004Q3,63,,2,1.26,,,,,,,,,,,
2004Q3,67,27,2,1.25,,,,,,,,,,,
2004Q3,68,,2,,,,,,,,,,,,
2004Q3,70,33,2,1.34,,,,,,,,,,,
2004Q3,71,29,2,1.33,,,,,,,,,,,
2004Q3,73,30,1.5,1.4,,,,,,,,,,,
2004Q3,76,27,1.75,1.3,,,,,,,,,,,
2004Q3,80,28,2.3,1.233,,,,,,,,,,,
2004Q3,82,30,1.75,1.35,,,,,,,,,,,
2004Q3,84,,1.5,1.335,,,,,,,,,,,
2004Q3,85,25.3,2,1.18,,,,,,,,,,,
2004Q3,88,26,2,1.3,,,,,,,,,,,
2004Q3,89,30,2,1.19,,,,,,,,,,,
2004Q3,90,25.5,2.25,1.21,,,,,,,,,,,
2004Q3,91,28,2,1.22,,,,,,,,,,,
2004Q3,93,28,2.25,1.25,,,,,,,,,,,
2004Q3,94,30,2,1.27,,,,,,,,,,,
2004Q3,95,25,2,1.25,,,,,,,,,,,
2004Q3,96,27,2,1.3,,,,,,,,,,,
2004Q3,97,28,2,1.25,,,,,,,,,,,
2004Q4,1,25,2.25,1.23,,,,,,,,,,,
2004Q4,2,28,2,1.28,,,,,,,,,,,
2004Q4,4,25,2.5,1.2,,,,,,,,,,,
2004Q4,7,29,2,1.25,,,,,,,,,,,
2004Q4,11,24,2,1.3,,,,,,,,,,,
2004Q4,14,30,1.5,1.2,,,,,,,,,,,
2004Q4,15,29,,1.2,,,,,,,,,,,
2004Q4,16,29,2.25,1.25,,,,,,,,,,,
2004Q4,17,28,2.25,1.17,,,,,,,,,,,
2004Q4,18,28,2,1.2,,,,,,,,,,,
2004Q4,20,28,2.25,1.27,,,,,,,,,,,
2004Q4,22,31.5,2.5,1.25,,,,,,,,,,,
2004Q4,23,26,2.5,1.23,,,,,,,,,,,
2004Q4,24,25,2.25,1.25,,,,,,,,,,,
2004Q4,26,24,2,1.28,,,,,,,,,,,
2004Q4,28,28,2.75,1.3,,,,,,,,,,,
2004Q4,29,25,2,1.25,,,,,,,,,,,
2004Q4,30,29.6,2.25,1.27,,,,,,,,,,,
2004Q4,31,28,2,1.25,,,,,,,,,,,
2004Q4,32,29.5,2,1.2,,,,,,,,,,,
2004Q4,38,27,2,1.28,,,,,,,,,,,
2004Q4,39,27.5,2,1.2,,,,,,,,,,,
2004Q4,42,25,2.5,1.18,,,,,,,,,,,
2004Q4,45,28.3,,1.26,,,,,,,,,,,
2004Q4,47,31,2,1.34,,,,,,,,,,,
2004Q4,49,25,2.75,1.3,,,,,,,,,,,
2004Q4,53,28,1.75,1.25,,,,,,,,,,,
2004Q4,54,30,2.5,1.3,,,,,,,,,,,
2004Q4,56,,2.25,1.3,,,,,,,,,,,
2004Q4,57,26,2,1.2,,,,,,,,,,,
2004Q4,59,24,2,1.28,,,,,,,,,,,
2004Q4,60,27,2.25,1.18,,,,,,,,,,,
2004Q4,61,30,2.25,1.12,,,,,,,,,,,
2004Q4,63,,2,1.25,,,,,,,,,,,
2004Q4,67,25,2.25,1.25,,,,,,,,,,,
2004Q4,68,,2.25,,,,,,,,,,,,
2004Q4,70,36,2.25,1.4,,,,,,,,,,,
2004Q4,71,29,2,1.35,,,,,,,,,,,
2004Q4,73,32,1.5,1.35,,,,,,,,,,,
2004Q4,76,26.4,1.75,1.35,,,,,,,,,,,
2004Q4,80,27.7,2.5,1.231,,,,,,,,,,,
2004Q4,82,30,1.5,1.35,,,,,,,,,,,
2004Q4,84,,1.5,1.35,,,,,,,,,,,
2004Q4,85,24,2.25,1.18,,,,,,,,,,,
2004Q4,88,26,2.5,1.3,,,,,,,,,,,
2004Q4,89,28,2.25,1.14,,,,,,,,,,,
2004Q4,90,25,2.5,1.2,,,,,,,,,,,
2004Q4,91,26,2,1.2,,,,,,,,,,,
2004Q4,93,28,2.25,1.23,,,,,,,,,,,
2004Q4,94,28,2.25,1.25,,,,,,,,,,,
2004Q4,95,24,2.25,1.3,,,,,,,,,,,
2004Q4,96,27,2.5,1.25,,,,,,,,,,,
2004Q4,97,28,2,1.2,,,,,,,,,,,
2005Q1,1,25,2.25,1.23,,,,,,,,,,,
2005Q1,2,30,2.25,1.24,,,,,,,,,,,
2005Q1,4,25,2.5,1.2,,,,,,,,,,,
2005Q1,7,29,2,1.25,,,,,,,,,,,
2005Q1,11,22,2,1.31,,,,,,,,,,,
2005Q1,14,30,1.5,1.2,,,,,,,,,,,
2005Q1,15,29,,1.2,,,,,,,,,,,
2005Q1,16,29,2.5,1.28,,,,,,,,,,,
2005Q1,17,27,2.5,1.17,,,,,,,,,,,
2005Q1,18,26,2,1.1,,,,,,,,,,,
2005Q1,20,28,2.5,1.22,,,,,,,,,,,
2005Q1,22,32,2.75,1.22,,,,,,,,,,,
2005Q1,23,26,2.75,1.2,,,,,,,,,,,
2005Q1,24,25,2.5,1.25,,,,,,,,,,,
2005Q1,26,22,2,1.25,,,,,,,,,,,
2005Q1,28,28,3,1.3,,,,,,,,,,,
2005Q1,29,25,2,1.25,,,,,,,,,,,
2005Q1,30,29.9,2.5,1.29,,,,,,,,,,,
2005Q1,31,28,2,1.25,,,,,,,,,,,
2005Q1,32,30,2,1.2,,,,,,,,,,,
2005Q1,38,26,2,1.27,,,,,,,,,,,
2005Q1,39,28,2,1.22,,,,,,,,,,,
2005Q1,42,25,2.75,1.2,,,,,,,,,,,
2005Q1,45,28,,1.26,,,,,,,,,,,
2005Q1,47,31,1.5,1.35,,,,,,,,,,,
2005Q1,49,25,3.25,1.3,,,,,,,,,,,
2005Q1,53,28,2,1.25,,,,,,,,,,,
2005Q1,54,30,3,1.3,,,,,,,,,,,
2005Q1,56,,2.5,1.27,,,,,,,,,,,
2005Q1,57,28,2,1.18,,,,,,,,,,,
2005Q1,59,23,2.25,1.3,,,,,,,,,,,
2005Q1,60,26,2.5,1.2,,,,,,,,,,,
2005Q1,61,30,2.5,1.1,,,,,,,,,,,
2005Q1,63,,2,1.22,,,,,,,,,,,
2005Q1,67,25,2.5,1.25,,,,,,,,,,,
2005Q1,68,,2.25,,,,,,,,,,,,
2005Q1,70,38,2.5,1.43,,,,,,,,,,,
2005Q1,71,28,2,1.36,,,,,,,,,,,
2005Q1,73,30,1.5,,,,,,,,,,,,
2005Q1,76,25.9,2.25,1.36,,,,,,,,,,,
2005Q1,80,27.3,2.7,1.229,,,,,,,,,,,
2005Q1,82,30,1.5,1.35,,,,,,,,,,,
2005Q1,84,,1.5,1.4,,,,,,,,,,,
2005Q1,88,26,2.75,1.3,,,,,,,,,,,
2005Q1,89,25,2.5,1.1,,,,,,,,,,,
2005Q1,90,25,2.5,1.18,,,,,,,,,,,
2005Q1,91,27,2,1.18,,,,,,,,,,,
2005Q1,93,28,2.5,1.2,,,,,,,,,,,
2005Q1,94,28,2.25,1.25,,,,,,,,,,,
2005Q1,95,24,2.5,1.25,,,,,,,,,,,
2005Q1,96,27,2.5,1.25,,,,,,,,,,,
2005Q1,97,29,2.25,1.18,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2004Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2004,1,1.7,,,5,20,30,30,10,5,,,,,
2004,2,1.6,0,1,5,23,35,30,5,1,0,,,,
2004,3,1.7,0,0,5,30,30,30,5,0,0,,,,
2004,4,1.8,,,,,70,30,,,,,,,
2004,5,,,,,,70,30,,,,,,,
2004,7,1.75,,,,,,,,,,,,,
2004,9,1.8,,,,,70,30,,,,,,,
2004,10,1.73089597,1.05033989,2.7484483,9.59730224,19.55751717,25.96578465,22.46468181,12.66380228,4.64964974,1.30247392,,,,
2004,11,1.8,,,,10,70,20,,,,,,,
2004,14,1.7,,,,20,70,10,,,,,,,
2004,15,1.75,,,,10,60,20,10,,,,,,
2004,16,1.8,0,2,14,17,23,21,15,5,3,,,,
2004,17,1.6,,,5,30,40,20,5,,,,,,
2004,20,1.8,,,,,90,10,,,,,,,
2004,22,1.8,0,0,5,20,50,25,0,0,0,,,,
2004,23,1.8,,,,,60,40,,,,,,,
2004,24,1.8,,,5,15,50,25,5,,,,,,
2004,26,1.8,,,,20,60,20,,,,,,,
2004,28,1.9,,,5,20,40,30,5,,,,,,
2004,29,1.7,,,,10,80,10,,,,,,,
2004,30,1.8,,,,,85,15,,,,,,,
2004,31,1.8,,,,5,70,25,,,,,,,
2004,32,1.8,,,5,15,35,30,10,5,,,,,
2004,33,1.8,,,,,70,30,,,,,,,
2004,35,1.9,,,,,60,40,,,,,,,
2004,36,2,,,,5,25,45,25,,,,,,
2004,37,1.9,,,,,60,40,,,,,,,
2004,38,1.7,,,,,55,45,,,,,,,
2004,39,1.9,,,,15,40,35,10,,,,,,
2004,40,1.7,,,,,100,,,,,,,,
2004,41,1.5,,,,20,70,10,,,,,,,
2004,42,1.8,,,,5,55,40,,,,,,,
2004,45,1.8,,,,,100,,,,,,,,
2004,47,1.8,,,,,80,20,,,,,,,
2004,48,1.9,,,,,50,50,,,,,,,
2004,50,1.5,,,,50,50,,,,,,,,
2004,52,1.7,,,,10,65,25,,,,,,,
2004,54,1.8,,,,10,60,30,,,,,,,
2004,56,1.8,,,,10,70,20,,,,,,,
2004,57,1.7,,,,,,,,,,,,,
2004,59,1.7,,,5,25,50,15,5,,,,,,
2004,60,1.8,,,5,15,50,25,5,,,,,,
2004,61,1.8,,,,10,40,40,10,,,,,,
2004,62,1.5,,,,20,70,10,,,,,,,
2004,63,1.7,,,,20,70,10,,,,,,,
2004,67,1.9,,,5,20,30,25,15,5,,,,,
2004,68,1.7,1,2,10,18,39,23,4,2,1,,,,
2004,70,1.7,,,,,100,,,,,,,,
2004,71,1.9,1,3,6,20,35,22,10,2,1,,,,
2004,73,1.7,,,,20,60,20,,,,,,,
2004,76,1.8,,,2.5,20,50,25,2.5,,,,,,
2004,80,1.6,.00120494,.11889365,4.19088663,30.29695513,47.61332565,16.53579075,1.22463133,.01825963,.00005,,,,
2004,82,1.7,,,8,12,60,12,8,,,,,,
2004,85,2,,,,,30,70,,,,,,,
2004,88,1.7,,,10,15,45,25,5,,,,,,
2004,89,1.8,,,,15,50,35,,,,,,,
2004,90,1.8,0,0,5,15,55,20,5,0,0,,,,
2004,91,1.9,,0,0,2.3,66.9,30.7,.1,0,0,,,,
2004,92,2.1,0,.03,.79,7.26,26.38,38.12,21.95,5.01,.46,,,,
2004,93,1.8,,,,,80,20,,,,,,,
2004,94,1.9,,,10,25,30,25,10,,,,,,
2004,95,1.7,0,0,0,17,56,27,0,0,0,,,,
2004,96,2.1,,,,,25,70,5,,,,,,
2004,97,1.8,,,,15,80,5,,,,,,,
2005,1,1.8,,,3,7,25,25,25,10,5,,,,
2005,2,2,0,3,7,12,28,28,18,4,0,,,,
2005,3,2,0,0,5,15,30,30,15,5,0,,,,
2005,4,1.9,,,,,60,40,,,,,,,
2005,5,,,,,10,65,25,,,,,,,
2005,7,1.5,,,,,,,,,,,,,
2005,9,1.8,,,,,70,30,,,,,,,
2005,10,1.78008688,.88113964,2.406416,8.74323663,18.58457856,25.73601413,23.22403609,13.65556286,5.22993972,1.53907637,,,,
2005,11,1.7,,,,20,70,10,,,,,,,
2005,14,1.6,,,10,30,50,10,,,,,,,
2005,15,1.6,,,,20,60,15,5,,,,,,
2005,16,1.6,0,0,8,15,23,21,19,10,4,,,,
2005,17,1.5,,5,15,20,30,20,10,,,,,,
2005,20,1.8,,,,,80,20,,,,,,,
2005,22,1.7,0,5,10,20,40,20,5,0,0,,,,
2005,23,2,,,5,10,35,40,10,,,,,,
2005,24,1.6,,5,10,20,30,25,10,,,,,,
2005,26,1.8,,,5,25,40,25,5,,,,,,
2005,28,2,,,5,15,30,30,15,5,,,,,
2005,29,1.6,,,,15,75,10,,,,,,,
2005,30,1.9,,,,,60,40,,,,,,,
2005,31,1.7,,,,10,60,30,,,,,,,
2005,32,1.9,,,5,15,35,30,10,5,,,,,
2005,33,1.9,,,,,60,40,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,1.8,,,,10,45,35,10,,,,,,
2005,37,1.9,,,,,55,45,,,,,,,
2005,38,1.6,,,,,50,50,,,,,,,
2005,39,1.9,,,5,15,35,30,10,5,,,,,
2005,40,1.6,,,,,100,,,,,,,,
2005,41,2.3,,,,,15,70,15,,,,,,
2005,42,1.7,,,,30,50,20,,,,,,,
2005,45,1.8,,,,,100,,,,,,,,
2005,47,1.7,,,,15,70,15,,,,,,,
2005,48,1.7,,,,10,80,10,,,,,,,
2005,50,1.5,,,,50,50,,,,,,,,
2005,52,1.4,,,15,50,35,,,,,,,,
2005,54,1.8,,,10,20,40,20,10,,,,,,
2005,56,1.7,,,,20,50,30,,,,,,,
2005,57,1.8,,,,,,,,,,,,,
2005,59,1.6,,,,30,45,25,,,,,,,
2005,60,1.7,,,10,20,30,20,15,5,,,,,
2005,61,2.1,,,,10,40,40,10,,,,,,
2005,62,1.75,,,,10,60,30,,,,,,,
2005,63,1.7,,,,30,60,10,,,,,,,
2005,67,2,,5,10,15,25,30,10,5,,,,,
2005,68,1.6,1,3,8,20,40,16,8,3,1,,,,
2005,70,1.5,,,,20,80,,,,,,,,
2005,71,1.8,3,5,8,22,25,22,8,5,2,,,,
2005,73,1.7,,,,20,60,20,,,,,,,
2005,76,1.4,,5,10,40,30,10,5,,,,,,
2005,80,1.9,.13181532,.95480376,5.54723609,17.18178885,29.33823343,27.64536031,14.37417486,4.11880332,.70778406,,,,
2005,82,1.2,,8,12,60,12,8,,,,,,,
2005,85,1.9,,,,,50,40,10,,,,,,
2005,88,1.6,,,5,20,40,25,10,,,,,,
2005,89,1.8,,,,20,40,30,10,,,,,,
2005,90,1.8,0,1,5,15,60,15,3,1,0,,,,
2005,91,2,,0,0,4.70941884,45.29058116,45.29058116,4.70941884,0,0,,,,
2005,92,1.9,.88,2.16,7.53,16.03,23.4,23.4,16.03,7.53,3.04,,,,
2005,93,1.7,,,,15,70,15,,,,,,,
2005,94,1.9,,,10,25,30,25,10,,,,,,
2005,95,1.6,0,0,6,28,41,19,6,0,0,,,,
2005,96,2,,,,5,38,45,10,2,,,,,
2005,97,1.5,,,10,40,45,5,,,,,,,
2005Mar,1,1.8,,,10,15,25,25,15,10,,,,,
2005Mar,2,2,0,3,7,12,28,28,18,4,0,,,,
2005Mar,3,2,0,0,10,20,20,20,20,10,0,,,,
2005Mar,4,1.8,,,,,60,40,,,,,,,
2005Mar,5,,,,,10,70,20,,,,,,,
2005Mar,7,1.5,,,,,,,,,,,,,
2005Mar,9,1.8,,,,10,60,30,,,,,,,
2005Mar,10,1.68009252,1.25414167,3.13890945,10.52108072,20.52630245,26.09147648,21.61222518,11.66415871,4.09991244,1.0917929,,,,
2005Mar,11,1.7,,,,20,70,10,,,,,,,
2005Mar,14,1.4,,,10,50,30,10,,,,,,,
2005Mar,15,1.7,,,,10,60,20,10,,,,,,
2005Mar,16,1.8,0,2,10,19,24,22,15,5,3,,,,
2005Mar,17,1.4,,5,15,30,30,15,5,,,,,,
2005Mar,20,1.9,,,,10,70,20,,,,,,,
2005Mar,22,1.7,0,0,5,20,50,25,0,0,0,,,,
2005Mar,23,1.8,,,,20,50,30,,,,,,,
2005Mar,24,1.5,,,10,35,40,15,,,,,,,
2005Mar,26,1.6,,,5,30,35,25,5,,,,,,
2005Mar,28,1.9,,,5,15,35,25,15,5,,,,,
2005Mar,29,1.5,,,,15,75,10,,,,,,,
2005Mar,30,,,,,,,,,,,,,,
2005Mar,31,1.4,,,,40,35,25,,,,,,,
2005Mar,32,1.8,,,5,15,35,30,10,5,,,,,
2005Mar,33,1.9,,,,,60,40,,,,,,,
2005Mar,35,1.9,,,,,50,50,,,,,,,
2005Mar,36,1.9,,,,,35,35,30,,,,,,
2005Mar,37,1.5,,,,10,80,10,,,,,,,
2005Mar,38,1.7,,,,,50,50,,,,,,,
2005Mar,39,1.8,,,10,15,35,30,10,,,,,,
2005Mar,40,1.7,,,,,100,,,,,,,,
2005Mar,41,2,,,,,,,,,,,,,
2005Mar,42,1.7,,,,15,65,20,,,,,,,
2005Mar,45,,,,,,,,,,,,,,
2005Mar,47,1.6,,,,15,80,5,,,,,,,
2005Mar,48,1.7,,,,10,80,10,,,,,,,
2005Mar,50,1.5,,,,50,50,,,,,,,,
2005Mar,52,1.3,,,15,50,35,,,,,,,,
2005Mar,54,1.9,,,10,20,40,20,10,,,,,,
2005Mar,56,1.5,,,,35,50,15,,,,,,,
2005Mar,57,1.8,,,,,,,,,,,,,
2005Mar,59,1.4,,,,40,40,20,,,,,,,
2005Mar,60,1.5,,5,15,30,25,15,10,,,,,,
2005Mar,61,2,,,,10,40,40,10,,,,,,
2005Mar,62,,,,,,,,,,,,,,
2005Mar,63,1.7,,,,30,60,10,,,,,,,
2005Mar,67,2,,,,,,,,,,,,,
2005Mar,68,,,,,,,,,,,,,,
2005Mar,70,1.6,,,,10,75,15,,,,,,,
2005Mar,71,1.8,3,5,8,22,25,22,8,5,2,,,,
2005Mar,73,1.7,,,,,,,,,,,,,
2005Mar,76,1.3,,5,20,40,25,7.5,2.5,,,,,,
2005Mar,80,1.8,,,,,,,,,,,,,
2005Mar,82,1.3,,8,15,55,15,7,,,,,,,
2005Mar,85,1.8,,,,5,45,35,10,5,,,,,
2005Mar,88,1.8,,,10,20,40,25,5,,,,,,
2005Mar,89,1.6,,,,20,40,30,10,,,,,,
2005Mar,90,1.7,0,0,5,20,60,12,3,0,0,,,,
2005Mar,91,2,,0,.6012024,9.91983968,39.47895792,39.47895792,9.91983968,.6012024,0,,,,
2005Mar,92,1.9,.32,1.27,6.05,16.1,26.25,26.25,16.1,6.05,1.61,,,,
2005Mar,93,1.7,,,,15,70,15,,,,,,,
2005Mar,94,1.8,,,10,25,30,25,10,,,,,,
2005Mar,95,1.7,0,0,6,25,42,21,6,0,0,,,,
2005Mar,96,2,,,,5,35,48,10,2,,,,,
2005Mar,97,1.4,,,15,45,35,5,,,,,,,
2006Mar,1,1.9,,5,7,18,20,20,15,10,5,,,,
2006Mar,2,1.7,0,3,7,20,29,23,14,4,0,,,,
2006Mar,3,2,0,5,10,15,20,20,15,10,5,,,,
2006Mar,4,2.1,,,,5,40,45,10,,,,,,
2006Mar,5,,,,,15,70,15,,,,,,,
2006Mar,7,1.8,,,,,,,,,,,,,
2006Mar,9,2,,,,10,40,50,,,,,,,
2006Mar,10,1.87225961,.62740182,1.85482544,7.26059209,16.70238998,25.03003555,24.44234428,15.55306161,6.44678978,2.08255945,,,,
2006Mar,11,1.7,,,,20,70,10,,,,,,,
2006Mar,14,1.5,,,20,30,40,10,,,,,,,
2006Mar,15,1.5,,,5,40,35,15,5,,,,,,
2006Mar,16,2,0,3,13,15,19,21,16,10,3,,,,
2006Mar,17,1.9,,5,5,25,30,25,5,5,,,,,
2006Mar,20,2,,,,,30,70,,,,,,,
2006Mar,22,2,0,0,10,25,35,25,5,0,0,,,,
2006Mar,23,2.3,,,5,10,35,40,10,,,,,,
2006Mar,24,1.8,,5,5,10,35,35,10,,,,,,
2006Mar,26,1.8,,5,10,20,30,20,10,5,,,,,
2006Mar,28,2,,,5,15,30,30,15,5,,,,,
2006Mar,29,1.6,,,,20,65,15,,,,,,,
2006Mar,30,,,,,,,,,,,,,,
2006Mar,31,1.8,,,,10,60,30,,,,,,,
2006Mar,32,2,,,5,15,30,30,15,5,,,,,
2006Mar,33,2.2,,,,,20,60,20,,,,,,
2006Mar,35,,,,,,,,,,,,,,
2006Mar,36,2.2,,,,15,25,35,20,5,,,,,
2006Mar,37,2,,,,,50,50,,,,,,,
2006Mar,38,1.7,,,,,50,50,,,,,,,
2006Mar,39,1.9,,,5,15,35,30,10,5,,,,,
2006Mar,40,1.6,,,,,100,,,,,,,,
2006Mar,41,2.4,,,,,,,,,,,,,
2006Mar,42,1.6,,,,25,60,15,,,,,,,
2006Mar,45,,,,,,,,,,,,,,
2006Mar,47,,,,,,,,,,,,,,
2006Mar,48,,,,,,,,,,,,,,
2006Mar,50,1.6,,,,25,75,,,,,,,,
2006Mar,52,1.8,,,,25,50,25,,,,,,,
2006Mar,54,1.6,,,10,20,40,20,10,,,,,,
2006Mar,56,1.9,,,,5,50,40,5,,,,,,
2006Mar,57,,,,,,,,,,,,,,
2006Mar,59,2,,,,,35,50,15,,,,,,
2006Mar,60,1.8,,5,10,20,25,20,15,5,,,,,
2006Mar,61,2,,,,10,30,50,10,,,,,,
2006Mar,62,,,,,,,,,,,,,,
2006Mar,63,1.7,,,,30,50,20,,,,,,,
2006Mar,67,2,,,,,,,,,,,,,
2006Mar,68,,,,,,,,,,,,,,
2006Mar,70,1.9,,,,10,55,35,,,,,,,
2006Mar,71,1.9,3,5,8,22,25,22,8,5,2,,,,
2006Mar,73,1.9,,,,,,,,,,,,,
2006Mar,76,1.7,.5,2,10,20,35,20,10,2,.5,,,,
2006Mar,80,1.6,,,,,,,,,,,,,
2006Mar,82,1.2,,8,15,55,15,7,,,,,,,
2006Mar,85,,,,,,,,,,,,,,
2006Mar,88,1.8,,,5,20,35,25,15,,,,,,
2006Mar,89,1.8,,,,20,40,30,10,,,,,,
2006Mar,90,1.8,0,1,5,15,60,15,3,1,0,,,,
2006Mar,91,2,,0,1.3,12,36.7,36.7,12,1.3,0,,,,
2006Mar,92,,,,,,,,,,,,,,
2006Mar,93,1.8,,,,10,70,20,,,,,,,
2006Mar,94,2.1,,,,10,25,30,25,10,,,,,
2006Mar,95,1.6,0,6,14,27,25,19,9,0,0,,,,
2006Mar,96,2,,,2,15,35,35,10,3,,,,,
2006Mar,97,1.5,,,5,40,45,10,,,,,,,
2008,1,2,,5,10,15,20,20,15,10,5,,,,
2008,2,1.6,0,3,9,23,29,20,12,4,0,,,,
2008,3,2,0,5,5,20,20,20,20,10,0,,,,
2008,4,2,,,,,50,50,,,,,,,
2008,5,,,,,15,70,15,,,,,,,
2008,7,1.9,,,,,,,,,,,,,
2008,9,1.8,,,5,10,40,30,10,5,,,,,
2008,10,1.8,.81975289,2.27764832,8.40957197,18.18316733,25.61337451,23.5109516,14.06219199,5.47847772,1.64486368,,,,
2008,11,1.8,,,,10,60,30,,,,,,,
2008,14,1.5,,,,,,,,,,,,,
2008,15,1.7,,5,5,20,35,20,15,,,,,,
2008,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2008,17,1.5,,5,15,20,20,20,15,5,,,,,
2008,20,2,,,,,30,70,,,,,,,
2008,22,1.7,0,5,15,20,40,15,5,0,0,,,,
2008,23,2.3,1,3,5,10,30,35,10,5,1,,,,
2008,24,1.9,,,5,10,35,35,15,,,,,,
2008,26,1.8,,5,12.5,20,25,20,12.5,5,,,,,
2008,28,2,2,3,7,15,25,25,15,5,3,,,,
2008,29,1.8,,,,15,70,15,,,,,,,
2008,30,2.2,,,,,40,60,,,,,,,
2008,31,1.9,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2,,,,10,40,40,10,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,2.3,,,5,15,20,35,20,5,,,,,
2008,37,2,,,,,50,50,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,1.8,,,5,25,30,25,10,5,,,,,
2008,40,1.7,,,,,100,,,,,,,,
2008,41,2.7,,,,,,,,,,,,,
2008,42,1.5,,,,40,60,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,50,,,,,,,,,,,,,,
2008,52,2,,,,25,50,25,,,,,,,
2008,54,1.7,,,10,20,50,10,10,,,,,,
2008,56,1.8,,,5,15,45,30,5,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,2,,,,,40,50,10,,,,,,
2008,60,2.2,,,10,15,25,25,15,10,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,63,1.8,,,,30,40,30,,,,,,,
2008,67,2,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,,,,,,,,,,,
2008,71,2,4,7,10,18,22,18,10,7,4,,,,
2008,73,,,,,,,,,,,,,,
2008,76,1.9,1,3,5,15,35,25,10,5,1,,,,
2008,80,1.6,,,,,,,,,,,,,
2008,82,,,,,,,,,,,,,,
2008,85,2,,,,,,,,,,,,,
2008,88,1.8,,,5,20,35,25,15,,,,,,
2008,89,1.8,,,5,5,40,25,10,10,5,,,,
2008,90,2,1,2,3,18,30,40,3,2,1,,,,
2008,91,2,,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024,,,,
2008,92,,,,,,,,,,,,,,
2008,93,2.4,,,,,10,50,40,,,,,,
2008,94,2.3,,,,10,25,30,25,10,,,,,
2008,95,1.6,3,7,13,21,24,18,11,3,0,,,,
2008,96,,,,,,,,,,,,,,
2008,97,1.7,,,5,25,60,10,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2004,1,1.5,,,15,35,35,15,,,,,,,
2004,2,1.5,0,2,7,32,35,18,6,0,0,0,,,
2004,3,1.7,0,0,10,30,30,20,10,0,0,0,,,
2004,4,1.7,,,,20,60,20,,,,,,,
2004,5,1.7,,,10,25,60,5,,,,,,,
2004,7,1.6,,,,,,,,,,,,,
2004,9,1.8,,,,,60,40,,,,,,,
2004,10,1.62828668,.056389,.64495732,6.56036681,25.13717495,38.2593102,23.20543546,5.5875084,.52910559,.01947527,.000277,,,
2004,11,1.5,,,,50,50,,,,,,,,
2004,14,1.4,,,10,50,40,,,,,,,,
2004,15,2,,,5,15,35,35,10,,,,,,
2004,16,1.4,4,7,12,23,20,20,9,5,0,0,,,
2004,17,1.8,,5,10,20,25,20,15,5,,,,,
2004,20,1.5,,,,20,80,,,,,,,,
2004,22,1.5,5,8,12,30,30,15,0,0,0,0,,,
2004,23,1.9,,,5,30,45,20,,,,,,,
2004,24,1.7,,,5,20,50,20,5,,,,,,
2004,26,1.6,,,5,30,40,20,5,,,,,,
2004,28,2.2,,,5,10,30,50,5,,,,,,
2004,29,1.5,,,,15,70,15,,,,,,,
2004,30,1.6,,,,35,65,,,,,,,,
2004,31,1.4,,,5,50,40,5,,,,,,,
2004,32,1.7,,5,10,20,30,20,10,5,,,,,
2004,33,1.7,,,,15,80,5,,,,,,,
2004,35,1.9,,,,,70,30,,,,,,,
2004,36,1.8,,,5,15,45,30,5,,,,,,
2004,37,1.7,,,,50,50,,,,,,,,
2004,38,1.3,,,10,80,10,,,,,,,,
2004,39,1.5,,,15,30,40,15,,,,,,,
2004,40,1.4,,,,90,10,,,,,,,,
2004,41,1.7,,,,10,80,10,,,,,,,
2004,42,1.4,0,5,15,32,28,15,5,0,0,0,,,
2004,45,1.9,,,,,50,50,,,,,,,
2004,47,1.3,,,,90,10,,,,,,,,
2004,48,1.4,,,,50,50,,,,,,,,
2004,50,1.6,,,,,100,,,,,,,,
2004,52,1.3,,,15,50,35,,,,,,,,
2004,54,1.6,,,,40,60,,,,,,,,
2004,56,1.4,,,10,45,40,5,,,,,,,
2004,57,1.7,,,,,,,,,,,,,
2004,59,1.6,,,10,30,45,15,,,,,,,
2004,60,1.7,,,,25,50,25,,,,,,,
2004,61,1.8,,,,30,50,20,,,,,,,
2004,62,1.75,,,,10,60,30,,,,,,,
2004,63,1.5,,,,40,60,,,,,,,,
2004,67,1.8,,10,15,20,30,20,5,,,,,,
2004,68,1.9,1,3,10,10,25,25,10,10,5,1,,,
2004,70,1.6,,,,20,80,,,,,,,,
2004,71,1.8,1,3,8,20,23,23,15,5,2,,,,
2004,73,1.4,,,,60,40,,,,,,,,
2004,76,1.4,,2.5,15,45,30,7.5,,,,,,,
2004,80,1.8,8.19615715,7.29049864,10.63605786,13.49129657,14.87910336,14.26764548,11.89542791,8.62296637,5.43477821,5.28606844,,,
2004,82,1.4,,5,15,50,25,5,,,,,,,
2004,85,1.7,,,5,40,50,5,,,,,,,
2004,88,2,,,10,25,30,30,5,,,,,,
2004,89,1.7,,,,20,50,30,,,,,,,
2004,90,1.6,0,1,2,6,65,25,1,0,0,0,,,
2004,91,1.3,7.40740741,11.31131131,18.21821822,21.82182182,19.41941942,12.71271271,6.20620621,2.2022022,.6006006,.1001001,,,
2004,92,1.6,2.44,4.53,12.46,20.84,24.14,19.36,10.76,4.14,1.1,.23,,,
2004,93,1.9,,,,5,60,35,,,,,,,
2004,94,1.7,,,10,25,30,25,10,,,,,,
2004,95,1.7,0,0,0,34,41,25,0,0,0,0,,,
2004,96,1.5,,,,35,60,5,,,,,,,
2004,97,1.4,,,20,60,20,,,,,,,,
2004Q4,1,1.8,,5,10,25,35,20,5,,,,,,
2004Q4,2,2.5,0,1,4,10,18,25,24,16,2,0,,,
2004Q4,3,2.2,0,0,10,10,20,20,20,10,10,0,,,
2004Q4,4,2.1,,,,,40,50,10,,,,,,
2004Q4,5,2.5,,10,10,20,50,10,,,,,,,
2004Q4,7,2,,,,,,,,,,,,,
2004Q4,9,2,,,,,50,50,,,,,,,
2004Q4,10,2.08423702,.00153415,.03626399,.85528216,7.66511266,27.06780281,37.98917663,21.24585948,4.71395235,.41092476,.01409101,,,
2004Q4,11,1.9,,,,,60,40,,,,,,,
2004Q4,14,1.8,,,,30,60,10,,,,,,,
2004Q4,15,2.5,,,5,5,20,30,30,10,,,,,
2004Q4,16,1.8,0,12,16,19,24,16,6,4,2,1,,,
2004Q4,17,2.2,,5,5,10,20,25,25,10,,,,,
2004Q4,20,1.3,,,,70,30,,,,,,,,
2004Q4,22,1.7,0,5,20,20,40,15,0,0,0,0,,,
2004Q4,23,2.1,,,5,15,30,35,15,,,,,,
2004Q4,24,1.8,,5,10,15,30,25,10,5,,,,,
2004Q4,26,2,,,5,15,30,30,15,5,,,,,
2004Q4,28,2.8,,,5,10,30,40,15,,,,,,
2004Q4,29,1.9,,,,20,70,10,,,,,,,
2004Q4,30,,,,,,,,,,,,,,
2004Q4,31,1.5,,,5,45,47,3,,,,,,,
2004Q4,32,2.1,,5,5,10,20,35,20,5,,,,,
2004Q4,33,1.8,,,,10,80,10,,,,,,,
2004Q4,35,1.8,,,,,60,40,,,,,,,
2004Q4,36,2.4,,,,5,20,35,30,10,,,,,
2004Q4,37,2,,,,,60,40,,,,,,,
2004Q4,38,1.5,,,,40,60,,,,,,,,
2004Q4,39,1.8,,,10,15,35,30,10,,,,,,
2004Q4,40,1.7,,,,100,,,,,,,,,
2004Q4,41,1.7,,,,,,,,,,,,,
2004Q4,42,2,0,0,5,10,30,35,15,5,0,0,,,
2004Q4,45,,,,,,,,,,,,,,
2004Q4,47,1.5,,,,30,70,,,,,,,,
2004Q4,48,1.7,,,,50,50,,,,,,,,
2004Q4,50,1.9,,,,,50,50,,,,,,,
2004Q4,52,1.4,,,15,50,35,,,,,,,,
2004Q4,54,1.9,,,,10,50,30,10,,,,,,
2004Q4,56,1.7,,,5,35,50,10,,,,,,,
2004Q4,57,2.1,,,,,,,,,,,,,
2004Q4,59,2,,,,25,30,40,5,,,,,,
2004Q4,60,2.1,,,,15,25,35,15,10,,,,,
2004Q4,61,2.6,,,,5,30,30,30,5,,,,,
2004Q4,62,,,,,,,,,,,,,,
2004Q4,63,2.4,,,,,,,,,,,,,
2004Q4,67,,,,,,,,,,,,,,
2004Q4,68,2.4,1,3,10,10,14,30,16,10,5,1,,,
2004Q4,70,1.8,,,,20,75,5,,,,,,,
2004Q4,71,2.3,1,3,7,18,23,26,15,5,2,,,,
2004Q4,73,,,,,,,,,,,,,,
2004Q4,76,1.7,.5,2,10,20,35,20,10,2,.5,,,,
2004Q4,80,2.25,,,,,,,,,,,,,
2004Q4,82,1.6,,,5,25,55,10,5,,,,,,
2004Q4,85,2.2,,,,10,30,50,10,,,,,,
2004Q4,88,2.5,,,5,15,25,30,20,5,,,,,
2004Q4,89,2.1,,,,20,50,30,,,,,,,
2004Q4,90,1.8,0,1,1,5,55,35,3,0,0,0,,,
2004Q4,91,1.5,.5988024,4.19161677,15.46906188,29.74051896,29.74051896,15.46906188,4.19161677,.5988024,0,0,,,
2004Q4,92,2.03,1.2,2.3,6.95,13.73,20.08,21.69,17.36,10.29,4.51,1.89,,,
2004Q4,93,2,,,,,50,50,,,,,,,
2004Q4,94,1.8,,,10,25,30,25,10,,,,,,
2004Q4,95,1.9,0,0,0,21,32,30,14,3,0,0,,,
2004Q4,96,1.9,,,,30,50,20,,,,,,,
2004Q4,97,1.7,,,10,30,50,10,,,,,,,
2005,1,1.9,,,10,15,30,25,15,5,,,,,
2005,2,2.4,0,1,4,10,18,25,24,16,2,0,,,
2005,3,2.5,0,0,0,20,20,20,25,15,0,0,,,
2005,4,2.2,,,,,30,60,10,,,,,,
2005,5,2,,,,10,20,50,20,,,,,,
2005,7,2.4,,,,,,,,,,,,,
2005,9,2.1,,,,,40,60,,,,,,,
2005,10,2.29374995,.00022452,.00738653,.25797722,3.427243,17.85662627,36.86469425,30.31979165,9.91945473,1.28080294,.0657989,,,
2005,11,2.1,,,,,30,70,,,,,,,
2005,14,1.9,,,10,20,50,20,,,,,,,
2005,15,2.5,,,5,5,20,30,30,10,,,,,
2005,16,1.6,0,2,8,18,24,20,18,7,3,0,,,
2005,17,2.2,,,5,15,20,25,20,10,5,,,,
2005,20,2.3,,,,,10,80,10,,,,,,
2005,22,1.9,0,5,10,20,30,25,10,0,0,0,,,
2005,23,2.3,,2.5,5,10,30,35,15,2.5,,,,,
2005,24,2,,,5,15,30,30,15,5,,,,,
2005,26,2.1,,,,5,30,40,20,5,,,,,
2005,28,2.4,,5,5,10,30,40,10,,,,,,
2005,29,2.1,,,,,20,70,10,,,,,,
2005,30,2,,,,50,50,,,,,,,,
2005,31,1.8,,,10,30,35,25,,,,,,,
2005,32,2,,5,5,10,20,35,20,5,,,,,
2005,33,2,,,,10,40,40,10,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,2.4,,,,10,30,40,20,,,,,,
2005,37,2,,,,,60,40,,,,,,,
2005,38,2.1,,,,,40,60,,,,,,,
2005,39,2.1,,,5,10,30,35,15,5,,,,,
2005,40,2.3,,,,,10,90,,,,,,,
2005,41,1.7,,,,10,80,10,,,,,,,
2005,42,1.9,0,0,10,20,35,20,10,5,0,0,,,
2005,45,2.2,,,,,,100,,,,,,,
2005,47,1.2,,,15,70,15,,,,,,,,
2005,48,2.2,,,,,15,80,5,,,,,,
2005,50,2.2,,,,,25,75,,,,,,,
2005,52,1.9,,,,15,50,35,,,,,,,
2005,54,2.2,,,,10,40,40,10,,,,,,
2005,56,2,,,5,15,30,40,10,,,,,,
2005,57,2.2,,,,,,,,,,,,,
2005,59,2.1,,,,15,40,40,5,,,,,,
2005,60,2.4,,,5,10,15,30,20,15,5,,,,
2005,61,3,,,,,10,25,30,30,5,,,,
2005,62,2,,,,,20,70,10,,,,,,
2005,63,2.1,,,,,40,60,,,,,,,
2005,67,1.9,,5,15,20,30,15,10,5,,,,,
2005,68,2.5,1,2,2,5,9,25,32,11,8,5,,,
2005,70,2.2,,,,,15,80,5,,,,,,
2005,71,2.3,5,8,12,15,17,17,13,8,5,,,,
2005,73,1.75,,,,30,40,30,,,,,,,
2005,76,2.3,,,2.5,7.5,15,40,25,7.5,2.5,,,,
2005,80,2.3,8.15656801,5.45605634,7.53922869,9.54589492,11.07506548,11.77381788,11.46909552,10.23726372,8.37293716,16.37407227,,,
2005,82,1.5,,,10,25,50,10,5,,,,,,
2005,85,2.3,,,,,30,50,20,,,,,,
2005,88,2.3,,,5,15,30,35,10,5,,,,,
2005,89,2.2,,,,5,15,40,30,10,,,,,
2005,90,2.1,0,1,3,8,40,45,2,1,0,0,,,
2005,91,1.8,2.3,5.2,11.3,18.2,21.8,19.4,12.7,6.2,2.2,.7,,,
2005,92,2,7.65,5,8.95,11.81,13.74,14.09,12.74,10.15,7.13,8.74,,,
2005,93,2.3,,,,5,10,55,30,,,,,,
2005,94,2.5,,,,,10,25,30,25,10,,,,
2005,95,2.2,0,0,0,12,26,36,21,5,0,0,,,
2005,96,2.5,,,5,12,25,33,25,,,,,,
2005,97,2.3,,,,5,25,50,15,5,,,,,
2005Q4,1,2,,,5,15,25,25,20,10,,,,,
2005Q4,2,2.7,0,1,4,7,15,22,25,20,6,0,,,
2005Q4,3,2.7,0,0,0,10,10,20,20,20,10,10,,,
2005Q4,4,2.2,,,,,30,60,10,,,,,,
2005Q4,5,2.5,,,5,10,20,50,10,5,,,,,
2005Q4,7,2.5,,,,,,,,,,,,,
2005Q4,9,2.1,,,,,45,55,,,,,,,
2005Q4,10,2.50575577,.00002705,.0012421,.06475655,1.28399136,9.93496009,30.33943259,36.85504487,17.8356888,3.4200775,.26477909,,,
2005Q4,11,2.2,,,,,20,70,10,,,,,,
2005Q4,14,1.6,,,10,10,30,40,10,,,,,,
2005Q4,15,2.25,,,5,5,30,35,20,5,,,,,
2005Q4,16,2.2,2,9,13,14,16,20,15,6,3,2,,,
2005Q4,17,2.5,,,5,10,15,20,25,20,5,,,,
2005Q4,20,2.5,,,,,10,70,20,,,,,,
2005Q4,22,2,0,0,10,15,25,40,10,0,0,0,,,
2005Q4,23,2.3,,2.5,5,10,30,35,15,2.5,,,,,
2005Q4,24,2.2,,,5,10,20,30,20,10,5,,,,
2005Q4,26,2.3,,,,10,25,30,25,10,,,,,
2005Q4,28,2.1,,5,5,10,30,40,10,,,,,,
2005Q4,29,2.1,,,,,20,65,15,,,,,,
2005Q4,30,,,,,,,,,,,,,,
2005Q4,31,1.9,,,5,30,50,15,,,,,,,
2005Q4,32,2,,5,5,10,20,35,20,5,,,,,
2005Q4,33,2,,,,10,40,40,10,,,,,,
2005Q4,35,,,,,,,,,,,,,,
2005Q4,36,2.5,,,,10,20,25,35,10,,,,,
2005Q4,37,2.5,,,,,,20,60,20,,,,,
2005Q4,38,2,,,,,40,60,,,,,,,
2005Q4,39,2.2,,,,10,25,35,25,5,,,,,
2005Q4,40,2.5,,,,,30,70,,,,,,,
2005Q4,41,1.7,,,,,,,,,,,,,
2005Q4,42,1.5,0,0,10,25,35,20,10,0,0,0,,,
2005Q4,45,,,,,,,,,,,,,,
2005Q4,47,1,,,25,70,5,,,,,,,,
2005Q4,48,2.4,,,,,15,80,5,,,,,,
2005Q4,50,2.2,,,,,25,75,,,,,,,
2005Q4,52,2.2,,,,5,20,55,20,,,,,,
2005Q4,54,2.2,,,,10,30,40,20,,,,,,
2005Q4,56,2.1,,,5,10,30,35,15,5,,,,,
2005Q4,57,2,,,,,,,,,,,,,
2005Q4,59,2.2,,,,15,35,40,10,,,,,,
2005Q4,60,2.5,,,,10,15,20,30,15,10,,,,
2005Q4,61,2.6,,,,,5,20,50,20,5,,,,
2005Q4,62,,,,,,,,,,,,,,
2005Q4,63,2.3,,,,,,,,,,,,,
2005Q4,67,,,,,,,,,,,,,,
2005Q4,68,2.6,1,2,2,7,12,22,28,13,8,5,,,
2005Q4,70,2.3,,,,,30,65,5,,,,,,
2005Q4,71,2.6,1,3,8,20,23,23,15,5,2,,,,
2005Q4,73,,,,,,,,,,,,,,
2005Q4,76,2.8,1,.5,1,5,7.5,20,30,20,7.5,7.5,,,
2005Q4,80,2.45,,,,,,,,,,,,,
2005Q4,82,1.5,,,10,25,50,10,5,,,,,,
2005Q4,85,,,,,,,,,,,,,,
2005Q4,88,2.2,,,5,20,30,30,10,5,,,,,
2005Q4,89,2.3,,,,5,15,40,30,10,,,,,
2005Q4,90,2.2,0,1,5,12,38,40,3,1,0,0,,,
2005Q4,91,1.8,2.3,5.2,11.3,18.2,21.8,19.4,12.7,6.2,2.2,.7,,,
2005Q4,92,1.95,8.18,5.25,9.25,12.06,13.85,14.03,12.52,9.85,6.83,8.18,,,
2005Q4,93,2.5,,,,,5,45,45,5,,,,,
2005Q4,94,2.5,,,,,10,25,30,25,10,,,,
2005Q4,95,2.3,0,4,8,11,15,21,18,14,9,0,,,
2005Q4,96,2.5,,,5,12,28,35,20,,,,,,
2005Q4,97,2.7,,,,5,15,30,40,10,,,,,
2008,1,2.1,,5,10,12,18,22,18,10,5,,,,
2008,2,2.2,1,3,5,12,19,22,19,13,5,1,,,
2008,3,2.5,0,0,5,10,15,20,20,15,10,5,,,
2008,4,2.1,,,,,10,80,10,,,,,,
2008,5,2.5,,,,,10,30,50,10,,,,,
2008,7,2.25,,,,,,,,,,,,,
2008,9,2,,,5,10,35,35,10,5,,,,,
2008,10,2.2,.0005417,.01537288,.45020761,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03369808,,,
2008,11,2.5,,,,,,40,60,,,,,,
2008,14,3,,,,,,,,,,,,,
2008,15,2.3,,,5,10,10,45,15,10,5,,,,
2008,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2008,17,3.2,,,,5,10,20,25,25,15,,,,
2008,20,2.5,,,,,,40,60,,,,,,
2008,22,2.7,0,5,10,12,13,15,30,15,0,0,,,
2008,23,2,2,5,10,15,23,23,15,5,2,,,,
2008,24,2.3,,,5,5,15,35,20,15,5,,,,
2008,26,2.3,,,5,10,20,30,20,10,5,,,,
2008,28,2,5,5,7,20,25,25,10,3,,,,,
2008,29,2.4,,,,,15,65,20,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,2.4,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2,,,10,10,30,30,10,10,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,2.5,,,5,10,20,25,25,10,5,,,,
2008,37,2.5,,,,,,20,60,20,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,2.3,,,5,10,20,30,20,10,5,,,,
2008,40,2.5,,,,,20,80,,,,,,,
2008,41,1.7,,,,,,,,,,,,,
2008,42,2,0,0,10,20,25,25,15,5,0,0,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,50,,,,,,,,,,,,,,
2008,52,2.2,,,,,25,50,25,,,,,,
2008,54,2.4,,,,10,20,30,30,10,,,,,
2008,56,2,,,,15,35,40,10,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,2.2,,,,,30,50,20,,,,,,
2008,60,2.2,,,,10,20,40,20,10,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,63,2.4,,,,10,35,35,20,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,2.3,1,3,5,8,17,25,22,12,5,2,,,
2008,70,,,,,,,,,,,,,,
2008,71,2.1,1,3,7,18,23,26,15,5,2,,,,
2008,73,,,,,,,,,,,,,,
2008,76,2.2,4,1,5,7.5,20,25,20,7.5,5,5,,,
2008,80,2.57,,,,,,,,,,,,,
2008,82,,,,,,,,,,,,,,
2008,85,2.3,,,,,,,,,,,,,
2008,88,2.2,,,5,15,30,30,15,5,,,,,
2008,89,2.5,,,,5,5,20,40,25,5,,,,
2008,90,2.5,1,1,3,5,10,35,40,3,1,1,,,
2008,91,2.5,.50251256,1.50753769,4.12060302,9.04522613,15.27638191,19.79899497,19.79899497,15.27638191,9.04522613,5.6281407,,,
2008,92,,,,,,,,,,,,,,
2008,93,3.1,,,,,5,10,20,40,25,,,,
2008,94,2.3,,,,10,25,30,25,10,,,,,
2008,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2008,96,,,,,,,,,,,,,,
2008,97,2.3,,,,,20,60,20,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2004,1,8.8,,,,,,,15,60,25,,,,
2004,2,8.6,0,0,0,0,0,6,36,46,12,0,0,0,0
2004,3,8.8,0,0,0,0,0,0,20,50,30,0,0,0,0
2004,4,8.7,,,,,,,40,60,,,,,
2004,5,8.8,,,,,,,,70,30,,,,
2004,7,8.8,,,,,,,,,,,,,
2004,9,9,,,,,,,,50,50,,,,
2004,10,8.70406948,.06775628,.18455993,.80861815,2.50008095,6.04948578,11.45733491,16.98591827,19.71301624,17.90961959,12.73742004,7.09124087,3.09010807,1.40484092
2004,11,8.9,,,,,,,,60,40,,,,
2004,14,8.9,,,,,,,,80,20,,,,
2004,15,8.6,,,,,,,20,70,10,,,,
2004,16,8.7,0,0,1,4,7,8,16,23,16,17,7,1,0
2004,17,8.8,,,,,,15,20,30,20,15,,,
2004,20,8.8,,,,,,,,90,10,,,,
2004,22,8.8,0,0,0,0,0,0,5,45,45,5,0,0,0
2004,23,8.8,,,,,,,20,60,20,,,,
2004,24,8.7,,,,,,,15,65,20,,,,
2004,26,,,,,,,,5,55,40,,,,
2004,28,8.7,,,,,,5,35,40,20,,,,
2004,29,8.8,,,,,,,15,70,15,,,,
2004,30,8.8,,,,,,,,100,,,,,
2004,31,8.8,,,,,,,5,90,5,,,,
2004,32,8.7,,,,,,5,10,40,30,10,5,,
2004,33,8.7,,,,,,,10,80,10,,,,
2004,35,8.8,,,,,,,,90,10,,,,
2004,36,8.6,,,,,,5,30,40,20,5,,,
2004,37,8.7,,,,,,,15,85,,,,,
2004,38,8.6,,,,,,,5,90,5,,,,
2004,39,8.7,,,,,,,25,50,25,,,,
2004,40,,,,,,,,,,,,,,
2004,41,8.8,,,,,,,,90,10,,,,
2004,42,8.7,,,,,,,,95,5,,,,
2004,45,8.8,,,,,,,,,,,,,
2004,47,8.9,,,,,,,,70,30,,,,
2004,48,8.8,,,,,,,,90,10,,,,
2004,50,8.8,,,,,,,,100,,,,,
2004,52,8.7,,,,,,,10,75,15,,,,
2004,54,8.8,,,,,,,,70,30,,,,
2004,56,8.8,,,,,,,5,85,10,,,,
2004,57,8.6,,,,,,,,,,,,,
2004,59,8.8,,,,,,,20,60,20,,,,
2004,60,8.9,,,,,,,10,40,40,10,,,
2004,61,8.8,,,,,,,10,70,20,,,,
2004,62,8.75,,,,,,,5,90,5,,,,
2004,63,8.5,,,,,,,20,80,,,,,
2004,67,9,,,,,,2,10,25,30,20,10,3,
2004,68,8.8,1,1,1,2,6,10,19,25,22,10,1,1,1
2004,70,8.8,,,,,,,5,85,10,,,,
2004,71,8.8,0,0,1,2,4,8,16,40,20,6,2,1,0
2004,73,8,,,,,,,,,,,,,
2004,76,8.8,,,,,,,2.5,90,7.5,,,,
2004,80,8.9,.00000003,.00001,.00055353,.02302438,.44269766,3.95864506,16.56242123,32.58443547,30.22554388,13.21544824,2.71474099,.26062011,.01186329
2004,82,8.9,,,,,,5,15,50,25,5,,,
2004,85,8.7,,,,,,,10,60,30,,,,
2004,88,8.8,,,,,,,25,40,30,5,,,
2004,89,8.5,,,,,,,20,60,20,,,,
2004,90,8.7,0,0,0,0,1,3,10,50,35,1,0,0,0
2004,91,8.8,0,0,.2,.9,3.9,10.6,19.6,24.8,21.2,12.3,4.9,1.3,.3
2004,92,8.7,0,0,0,0,0,.38,15.48,58.89,24.27,.98,0,0,0
2004,93,8.8,,,,,,,20,50,30,,,,
2004,94,8.8,,,,,,10,25,30,25,10,,,
2004,95,8.8,0,0,0,0,0,0,11,49,40,0,0,0,0
2004,96,8.7,,,,,,,10,75,15,,,,
2004,97,8.9,,,,,,,,60,40,,,,
2005,1,8.7,,,,,,5,15,30,30,15,5,,
2005,2,8.4,0,0,0,0,0,8,43,41,8,0,0,0,0
2005,3,8.6,0,0,0,0,0,10,30,40,20,0,0,0,0
2005,4,8.4,,,,,,10,60,30,,,,,
2005,5,8.6,,,,,,,20,70,10,,,,
2005,7,8.5,,,,,,,,,,,,,
2005,9,8.8,,,,,,,,60,40,,,,
2005,10,8.15148689,.40069534,.81703657,2.77536758,6.54475169,12.08012587,17.45391293,19.74123339,17.4793478,12.11536172,6.57341051,2.79158604,.92783383,.29933673
2005,11,8.8,,,,,,,,80,20,,,,
2005,14,8.7,,,,,,,10,70,20,,,,
2005,15,8.4,,,,,,5,40,45,10,,,,
2005,16,8.6,0,0,1,4,8,13,16,19,17,12,9,1,0
2005,17,8.7,,,,,5,15,20,30,20,10,,,
2005,20,8.8,,,,,,,,80,20,,,,
2005,22,8.8,0,0,0,0,0,0,10,40,40,10,0,0,0
2005,23,8.4,,,,,,10,45,35,10,,,,
2005,24,8.5,,,,,,15,30,35,20,,,,
2005,26,,,,,,,,15,50,30,5,,,
2005,28,8.2,,,,2.5,10,20,35,20,10,2.5,,,
2005,29,8.6,,,,,,,25,65,10,,,,
2005,30,8.6,,,,,,,10,90,,,,,
2005,31,8.7,,,,,,,15,80,5,,,,
2005,32,8.4,,,,,5,10,30,25,15,10,5,,
2005,33,8.5,,,,,,10,40,40,10,,,,
2005,35,,,,,,,,,,,,,,
2005,36,8.4,,,,,,15,40,30,15,,,,
2005,37,8.2,,,,,,,75,25,,,,,
2005,38,8.4,,,,,,,50,50,,,,,
2005,39,8.5,,,,,5,10,30,35,15,5,,,
2005,40,,,,,,,,,,,,,,
2005,41,8.6,,,,,,,40,60,,,,,
2005,42,8.2,,,,,,,95,5,,,,,
2005,45,8.4,,,,,,,,,,,,,
2005,47,8.9,,,,,,,,70,30,,,,
2005,48,8.3,,,,,,,80,20,,,,,
2005,50,8.6,,,,,,,25,75,,,,,
2005,52,8.5,,,,,,,45,55,,,,,
2005,54,8.6,,,,,,,30,50,20,,,,
2005,56,8.7,,,,,,,20,65,15,,,,
2005,57,8.3,,,,,,,,,,,,,
2005,59,8.7,,,,,,,30,50,20,,,,
2005,60,8.6,,,,,,,15,45,25,15,,,
2005,61,8.4,,,,,,5,50,40,5,,,,
2005,62,8.5,,,,,,,20,70,10,,,,
2005,63,8.3,,,,,,,60,40,,,,,
2005,67,9,,,,,,2,10,25,30,20,10,3,
2005,68,8.7,1,1,1,2,4,10,20,26,20,10,3,1,1
2005,70,8.6,,,,,,,15,80,5,,,,
2005,71,8.6,0,0,1,3,5,9,18,33,20,7,3,1,0
2005,73,7.5,,,,,,,,,,,,,
2005,76,8.6,,,,,,2.5,15,70,10,2.5,,,
2005,80,8.8,.00056808,.00883951,.09433716,.66348284,3.07771731,9.42340585,19.05694421,25.46580204,22.49059799,13.1264853,5.06120011,1.28842746,.24219213
2005,82,8.8,,,,,,5,15,50,25,5,,,
2005,85,8.5,,,,,,5,25,50,15,5,,,
2005,88,8.4,,,,,,15,35,30,15,5,,,
2005,89,8.2,,,,,5,15,45,30,5,,,,
2005,90,8.5,0,0,0,0,1,3,15,55,25,1,0,0,0
2005,91,8.8,0,0,.8,7.3,26.4,38.1,21.9,5,.5,0,0,0,0
2005,92,8.5,.01,.05,.38,1.84,6.18,14.21,22.36,24.12,17.82,9.02,3.13,.74,.14
2005,93,8.5,,,,,,,50,50,,,,,
2005,94,8.6,,,,,,10,25,30,25,10,,,
2005,95,8.4,0,0,0,0,0,15,38,35,12,0,0,0,0
2005,96,8.4,,,,,,,40,45,15,,,,
2005,97,8.3,,,,,,10,50,30,10,,,,
2005Feb,1,8.8,,,,,,,15,35,35,15,,,
2005Feb,2,8.5,0,0,0,0,0,8,41,43,8,0,0,0,0
2005Feb,3,8.7,0,0,0,0,0,10,20,40,20,10,0,0,0
2005Feb,4,8.5,,,,,,,40,60,,,,,
2005Feb,5,8.6,,,,,,,20,75,5,,,,
2005Feb,7,8.6,,,,,,,,,,,,,
2005Feb,9,9,,,,,,,,50,50,,,,
2005Feb,10,8.4251917,.17212883,.4060491,1.56419935,4.21818926,8.9030722,14.70885603,19.02260336,19.25872029,15.26341404,9.46955965,4.59871958,1.74794886,.66653947
2005Feb,11,8.9,,,,,,,,60,40,,,,
2005Feb,14,8.8,,,,,,,10,60,30,,,,
2005Feb,15,8.6,,,,,,,20,65,15,,,,
2005Feb,16,8.6,0,0,0,1,6,9,19,22,18,16,8,1,0
2005Feb,17,8.8,,,,,,15,20,30,20,15,,,
2005Feb,20,8.8,,,,,,,,90,10,,,,
2005Feb,22,8.8,0,0,0,0,0,0,20,40,35,5,0,0,0
2005Feb,23,8.5,,,,,,,40,45,15,,,,
2005Feb,24,8.5,,,,,,,50,40,10,,,,
2005Feb,26,,,,,,,,10,50,40,,,,
2005Feb,28,8.3,,,,,15,20,35,20,10,,,,
2005Feb,29,,,,,,,,,,,,,,
2005Feb,30,,,,,,,,,,,,,,
2005Feb,31,8.9,,,,,,,,90,10,,,,
2005Feb,32,8.5,,,,,,5,25,35,20,10,5,,
2005Feb,33,8.6,,,,,,10,30,50,10,,,,
2005Feb,35,8.7,,,,,,,,100,,,,,
2005Feb,36,8.5,,,,,,15,35,35,15,,,,
2005Feb,37,8.5,,,,,,,50,50,,,,,
2005Feb,38,8.5,,,,,,,10,90,,,,,
2005Feb,39,8.6,,,,,,5,25,40,25,5,,,
2005Feb,40,,,,,,,,,,,,,,
2005Feb,41,8.8,,,,,,,,,,,,,
2005Feb,42,8.5,,,,,,,5,95,,,,,
2005Feb,45,,,,,,,,,,,,,,
2005Feb,47,8.9,,,,,,,,70,30,,,,
2005Feb,48,8.4,,,,,,,80,20,,,,,
2005Feb,50,8.6,,,,,,,25,75,,,,,
2005Feb,52,8.6,,,,,,,45,55,,,,,
2005Feb,54,8.6,,,,,,,10,60,30,,,,
2005Feb,56,8.8,,,,,,,15,60,25,,,,
2005Feb,57,,,,,,,,,,,,,,
2005Feb,59,8.8,,,,,,,20,50,30,,,,
2005Feb,60,8.7,,,,,,,10,45,35,10,,,
2005Feb,61,8.6,,,,,,,10,80,10,,,,
2005Feb,62,,,,,,,,,,,,,,
2005Feb,63,,,,,,,,,,,,,,
2005Feb,67,,,,,,,,,,,,,,
2005Feb,68,,,,,,,,,,,,,,
2005Feb,70,8.7,,,,,,,15,75,10,,,,
2005Feb,71,8.7,0,0,1,2,4,8,16,40,20,6,2,1,0
2005Feb,73,,,,,,,,,,,,,,
2005Feb,76,8.7,,,,,,1,10,78,10,1,,,
2005Feb,80,8.9,,,,,,,,,,,,,
2005Feb,82,8.9,,,,,,5,15,50,25,5,,,
2005Feb,85,,,,,,,,,,,,,,
2005Feb,88,8.4,,,,,,15,30,30,20,5,,,
2005Feb,89,8.3,,,,,,5,25,60,10,,,,
2005Feb,90,8.7,0,0,0,0,1,3,8,50,35,2,1,0,0
2005Feb,91,8.5,0,0,.2,1.4,6.1,16.1,26.2,26.2,16.1,6.1,1.4,.2,0
2005Feb,92,8.7,0,0,0,.02,.45,5.01,21.95,38.12,26.38,7.26,.79,.02,0
2005Feb,93,8.7,,,,,,,20,70,10,,,,
2005Feb,94,8.8,,,,,,10,25,30,25,10,,,
2005Feb,95,8.6,0,0,0,0,0,7,24,42,27,0,0,0,0
2005Feb,96,8.6,,,,,,,25,55,20,,,,
2005Feb,97,8.4,,,,,,5,55,30,10,,,,
2006Feb,1,8.6,,,,,,10,25,30,25,10,,,
2006Feb,2,8.3,0,0,0,0,2,10,40,38,8,2,0,0,0
2006Feb,3,8.5,0,0,0,0,0,20,30,30,20,0,0,0,0
2006Feb,4,8.3,,,,,,10,60,30,,,,,
2006Feb,5,8.5,,,,,,,25,70,5,,,,
2006Feb,7,8.4,,,,,,,,,,,,,
2006Feb,9,8.6,,,,,,,25,60,15,,,,
2006Feb,10,7.85578345,.92418278,1.60034369,4.74810206,9.68645282,15.46820568,19.33612986,18.92196272,14.49535752,8.69246734,4.08019438,1.498983,.43096767,.11665048
2006Feb,11,8.7,,,,,,,10,80,10,,,,
2006Feb,14,8.4,,,,,,10,40,30,20,,,,
2006Feb,15,8.5,,,,,,10,40,40,10,,,,
2006Feb,16,8.3,0,0,1,4,9,16,19,17,15,11,8,0,0
2006Feb,17,8.6,,,,,,10,20,25,20,15,10,,
2006Feb,20,8.6,,,,,,,10,80,10,,,,
2006Feb,22,8.6,0,0,0,0,0,0,20,40,35,5,0,0,0
2006Feb,23,8,,,,,,30,35,25,10,,,,
2006Feb,24,8.4,,,,,,10,45,35,10,,,,
2006Feb,26,,,,,,,,20,50,25,5,,,
2006Feb,28,7.5,,,,10,20,25,20,10,5,5,5,,
2006Feb,29,,,,,,,,,,,,,,
2006Feb,30,,,,,,,,,,,,,,
2006Feb,31,8.8,,,,,,,15,80,5,,,,
2006Feb,32,8.2,,,,,5,20,30,20,15,5,5,,
2006Feb,33,8.5,,,,,,10,40,40,10,,,,
2006Feb,35,,,,,,,,,,,,,,
2006Feb,36,8.2,,,,,10,20,35,25,10,,,,
2006Feb,37,7.8,,,,,20,60,20,,,,,,
2006Feb,38,8.4,,,,,,,50,50,,,,,
2006Feb,39,8.2,,,,,10,25,35,25,5,,,,
2006Feb,40,,,,,,,,,,,,,,
2006Feb,41,8.1,,,,,,,,,,,,,
2006Feb,42,7.9,,,,,,10,90,,,,,,
2006Feb,45,,,,,,,,,,,,,,
2006Feb,47,,,,,,,,,,,,,,
2006Feb,48,,,,,,,,,,,,,,
2006Feb,50,8.4,,,,,,,75,25,,,,,
2006Feb,52,8.4,,,,,,5,75,20,,,,,
2006Feb,54,8,,,,,,30,40,30,,,,,
2006Feb,56,8.5,,,,,,5,35,55,5,,,,
2006Feb,57,,,,,,,,,,,,,,
2006Feb,59,8.6,,,,,,10,40,50,,,,,
2006Feb,60,8.3,,,,,,15,37.5,32.5,15,,,,
2006Feb,61,8.2,,,,,,5,60,30,5,,,,
2006Feb,62,,,,,,,,,,,,,,
2006Feb,63,,,,,,,,,,,,,,
2006Feb,67,,,,,,,,,,,,,,
2006Feb,68,,,,,,,,,,,,,,
2006Feb,70,8.4,,,,,,,65,35,,,,,
2006Feb,71,8.6,0,0,1,3,5,9,18,33,20,7,3,1,0
2006Feb,73,,,,,,,,,,,,,,
2006Feb,76,8.4,,,,,1,6.5,70,20,2.5,,,,
2006Feb,80,8.5,,,,,,,,,,,,,
2006Feb,82,8.8,,,,,,5,15,50,25,5,,,
2006Feb,85,,,,,,,,,,,,,,
2006Feb,88,8,,,,,5,10,30,25,15,10,5,,
2006Feb,89,7.8,,,,,10,45,25,15,5,,,,
2006Feb,90,8.5,0,0,0,1,2,4,15,50,25,2,1,0,0
2006Feb,91,8.3,0,.3006012,1.50300601,4.00801603,10.92184369,19.13827655,23.64729459,20.54108216,12.5250501,5.41082164,1.60320641,.3006012,.1002004
2006Feb,92,,,,,,,,,,,,,,
2006Feb,93,8.5,,,,,,,50,50,,,,,
2006Feb,94,8.1,,,,,10,25,30,25,10,,,,
2006Feb,95,8.4,0,0,0,0,4,7,40,32,12,5,0,0,0
2006Feb,96,8.3,,,,,,,45,38,15,2,,,
2006Feb,97,8,,,,,5,10,70,10,5,,,,
2008,1,8,,,,5,15,25,25,20,7,3,,,
2008,2,7.3,0,4,14,20,23,17,12,5,3,2,0,0,0
2008,3,7.5,0,0,10,10,30,30,10,10,0,0,0,0,0
2008,4,8,,,,,10,30,30,30,,,,,
2008,5,8.4,,,,,,10,40,45,5,,,,
2008,7,7.5,,,,,,,,,,,,,
2008,9,8.5,,,,,5,10,35,35,10,5,,,
2008,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2008,11,7.5,,,,,50,50,,,,,,,
2008,14,7.2,,,,,,,,,,,,,
2008,15,7.75,,,,10,30,35,10,10,5,,,,
2008,16,7,8,11,13,14,14,11,8,7,6,5,3,0,0
2008,17,7,,10,15,20,20,20,10,5,,,,,
2008,20,8,,,,,,40,60,,,,,,
2008,22,7,0,0,5,10,35,20,15,10,5,0,0,0,0
2008,23,6.5,5,10,15,20,20,15,10,5,,,,,
2008,24,7.5,,5,7,10,28,28,10,7,5,,,,
2008,26,,,,,,5,20,40,20,10,5,,,
2008,28,7.5,,,,10,20,25,20,10,5,5,5,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,7.5,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,8,,,,10,10,30,30,10,10,,,,
2008,35,,,,,,,,,,,,,,
2008,36,7.3,,,5,15,35,25,15,5,,,,,
2008,37,7,,,,50,50,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,7,,5,10,20,35,20,10,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,6,,,,,,,,,,,,,
2008,42,6.5,,,,90,10,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,50,,,,,,,,,,,,,,
2008,52,8,,,,,5,40,45,10,,,,,
2008,54,7,,,,10,40,30,20,,,,,,
2008,56,7.5,,,,,10,40,35,15,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,7.5,,,,,,,,,,,,,
2008,60,7.2,,5,15,20,25,20,10,5,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,63,7.8,,,,,,40,40,20,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,,,,,,,,,,,
2008,71,8.3,2,2,4,6,8,12,16,16,12,10,7,3,2
2008,73,,,,,,,,,,,,,,
2008,76,7.7,,,1,3,17.5,50,22.5,5,1,,,,
2008,80,8.1,,,,,,,,,,,,,
2008,82,,,,,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,88,7.3,,,,5,15,25,20,15,10,5,5,,
2008,89,7,,5,10,20,45,15,5,,,,,,
2008,90,8,0,0,1,2,5,12,35,30,7,5,2,1,0
2008,91,8.3,0,.3006012,1.50300601,4.00801603,10.92184369,19.13827655,23.64729459,20.54108216,12.5250501,5.41082164,1.60320641,.3006012,.1002004
2008,92,,,,,,,,,,,,,,
2008,93,7.8,,,,5,25,30,25,10,5,,,,
2008,94,7.5,,,,10,25,30,25,10,,,,,
2008,95,7.2,0,0,13,20,28,18,13,8,0,0,0,0,0
2008,96,,,,,,,,,,,,,,
2008,97,7,,,5,10,40,20,15,5,5,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,,,,,,,,,,,
2004Q2,1,30,1.2,2,,,,,,,,,,,
2004Q2,2,30,1.2,2,,,,,,,,,,,
2004Q2,3,33,1.2,2,,,,,,,,,,,
2004Q2,4,31,1.18,2,,,,,,,,,,,
2004Q2,5,30,1.18,2,,,,,,,,,,,
2004Q2,7,30,1.22,2,,,,,,,,,,,
2004Q2,10,28,1.27,2,,,,,,,,,,,
2004Q2,11,30,1.2,1.5,,,,,,,,,,,
2004Q2,14,32,1.2,1.7,,,,,,,,,,,
2004Q2,15,29,1.22,,,,,,,,,,,,
2004Q2,16,32,1.2,1.5,,,,,,,,,,,
2004Q2,17,32,1.21,2,,,,,,,,,,,
2004Q2,20,32,1.19,2,,,,,,,,,,,
2004Q2,22,32.5,1.2,2,,,,,,,,,,,
2004Q2,23,32,1.21,2.03,,,,,,,,,,,
2004Q2,24,31,1.2,2,,,,,,,,,,,
2004Q2,26,30,,2,,,,,,,,,,,
2004Q2,28,30,1.25,2,,,,,,,,,,,
2004Q2,29,31,1.25,2,,,,,,,,,,,
2004Q2,30,31,1.22,2.1,,,,,,,,,,,
2004Q2,31,31,1.2,2,,,,,,,,,,,
2004Q2,32,28,1.25,2,,,,,,,,,,,
2004Q2,36,32,1.2,2,,,,,,,,,,,
2004Q2,37,32,1.18,2,,,,,,,,,,,
2004Q2,38,31,1.28,2,,,,,,,,,,,
2004Q2,39,28,1.25,2,,,,,,,,,,,
2004Q2,40,31,1.22,2,,,,,,,,,,,
2004Q2,42,30,1.22,2,,,,,,,,,,,
2004Q2,45,32.47,1.2,,,,,,,,,,,,
2004Q2,47,30,1.2,2,,,,,,,,,,,
2004Q2,48,26,1.25,2,,,,,,,,,,,
2004Q2,50,28.5,1.28,2,,,,,,,,,,,
2004Q2,54,37,1.2,2,,,,,,,,,,,
2004Q2,56,30,1.25,1.75,,,,,,,,,,,
2004Q2,57,30,1.17,1.875,,,,,,,,,,,
2004Q2,59,30,1.2,2,,,,,,,,,,,
2004Q2,60,31,1.18,2,,,,,,,,,,,
2004Q2,61,33,1.18,2,,,,,,,,,,,
2004Q2,63,30,1.19,1.75,,,,,,,,,,,
2004Q2,67,32,1.25,2,,,,,,,,,,,
2004Q2,68,,,2,,,,,,,,,,,
2004Q2,70,37,1.19,2,,,,,,,,,,,
2004Q2,71,32,1.28,2,,,,,,,,,,,
2004Q2,73,33,1.25,1.75,,,,,,,,,,,
2004Q2,76,33,1.16,2,,,,,,,,,,,
2004Q2,80,30.856,1.196,2.05,,,,,,,,,,,
2004Q2,82,,1.27,2,,,,,,,,,,,
2004Q2,85,28.6,1.2,1.75,,,,,,,,,,,
2004Q2,88,33,1.25,2,,,,,,,,,,,
2004Q2,89,31,1.22,2,,,,,,,,,,,
2004Q2,90,30,1.26,2,,,,,,,,,,,
2004Q2,91,33,1.2,2,,,,,,,,,,,
2004Q2,93,31,1.19,2,,,,,,,,,,,
2004Q2,94,30,1.17,2,,,,,,,,,,,
2004Q2,95,30,1.2,2,,,,,,,,,,,
2004Q2,96,31,1.2,2,,,,,,,,,,,
2004Q2,97,31,,1.5,,,,,,,,,,,
2004Q3,1,29,1.22,2,,,,,,,,,,,
2004Q3,2,30,1.2,2,,,,,,,,,,,
2004Q3,3,30,1.2,2,,,,,,,,,,,
2004Q3,4,30,1.18,2,,,,,,,,,,,
2004Q3,5,29,1.18,2,,,,,,,,,,,
2004Q3,7,30,1.25,2,,,,,,,,,,,
2004Q3,10,28,1.28,2,,,,,,,,,,,
2004Q3,11,30,1.25,1.5,,,,,,,,,,,
2004Q3,14,32,1.2,1.5,,,,,,,,,,,
2004Q3,15,29,1.22,,,,,,,,,,,,
2004Q3,16,31,1.25,1.5,,,,,,,,,,,
2004Q3,17,31,1.207,2,,,,,,,,,,,
2004Q3,20,32,1.2,2,,,,,,,,,,,
2004Q3,22,33,1.2,2,,,,,,,,,,,
2004Q3,23,29,1.2,2.25,,,,,,,,,,,
2004Q3,24,28,1.16,2,,,,,,,,,,,
2004Q3,26,26,,2,,,,,,,,,,,
2004Q3,29,30,1.25,2,,,,,,,,,,,
2004Q3,30,31,1.24,2.1,,,,,,,,,,,
2004Q3,31,30,1.2,2,,,,,,,,,,,
2004Q3,32,28.5,1.25,2,,,,,,,,,,,
2004Q3,36,31,1.18,1.75,,,,,,,,,,,
2004Q3,37,30,1.2,2,,,,,,,,,,,
2004Q3,38,30,1.28,2,,,,,,,,,,,
2004Q3,39,27,1.22,2,,,,,,,,,,,
2004Q3,40,28,1.21,2,,,,,,,,,,,
2004Q3,42,27,1.21,2,,,,,,,,,,,
2004Q3,45,30.47,1.2,,,,,,,,,,,,
2004Q3,47,30,1.21,1.5,,,,,,,,,,,
2004Q3,48,28,1.2,2,,,,,,,,,,,
2004Q3,50,29,1.35,2,,,,,,,,,,,
2004Q3,54,35,1.22,2,,,,,,,,,,,
2004Q3,56,28,1.27,1.75,,,,,,,,,,,
2004Q3,57,29,1.15,1.875,,,,,,,,,,,
2004Q3,59,27,1.21,2,,,,,,,,,,,
2004Q3,60,29,1.18,2,,,,,,,,,,,
2004Q3,61,30,1.15,2,,,,,,,,,,,
2004Q3,63,30,1.2,1.75,,,,,,,,,,,
2004Q3,67,30,1.25,2,,,,,,,,,,,
2004Q3,68,,,2,,,,,,,,,,,
2004Q3,70,37,1.23,2,,,,,,,,,,,
2004Q3,71,31,1.31,2,,,,,,,,,,,
2004Q3,73,30,1.25,1.75,,,,,,,,,,,
2004Q3,76,31.8,1.18,2,,,,,,,,,,,
2004Q3,80,31.329,1.196,2.09,,,,,,,,,,,
2004Q3,82,,1.32,1.75,,,,,,,,,,,
2004Q3,85,27.3,1.18,1.75,,,,,,,,,,,
2004Q3,88,33,1.3,2,,,,,,,,,,,
2004Q3,89,30,1.26,2,,,,,,,,,,,
2004Q3,90,28.995,1.24,2,,,,,,,,,,,
2004Q3,91,33,1.2,2,,,,,,,,,,,
2004Q3,93,28,1.19,2,,,,,,,,,,,
2004Q3,94,30,1.17,2,,,,,,,,,,,
2004Q3,95,28,1.25,2,,,,,,,,,,,
2004Q3,96,29,1.25,2,,,,,,,,,,,
2004Q3,97,28,,1.5,,,,,,,,,,,
2004Q4,1,30,1.24,2,,,,,,,,,,,
2004Q4,2,30,1.2,2,,,,,,,,,,,
2004Q4,3,28,1.2,2.25,,,,,,,,,,,
2004Q4,4,30,1.18,2,,,,,,,,,,,
2004Q4,5,28,1.17,2,,,,,,,,,,,
2004Q4,7,30,1.25,2,,,,,,,,,,,
2004Q4,10,28,1.3,2,,,,,,,,,,,
2004Q4,11,30,1.25,1.5,,,,,,,,,,,
2004Q4,14,32,1.2,1.5,,,,,,,,,,,
2004Q4,15,29,1.22,,,,,,,,,,,,
2004Q4,16,30,1.25,1.5,,,,,,,,,,,
2004Q4,17,29,1.19,2,,,,,,,,,,,
2004Q4,20,32,1.22,2,,,,,,,,,,,
2004Q4,22,33.5,1.22,2.5,,,,,,,,,,,
2004Q4,23,26,1.19,2.52,,,,,,,,,,,
2004Q4,24,28,1.15,2,,,,,,,,,,,
2004Q4,26,28,,2,,,,,,,,,,,
2004Q4,29,30,1.25,2,,,,,,,,,,,
2004Q4,30,31,1.28,2.3,,,,,,,,,,,
2004Q4,31,30,1.2,2,,,,,,,,,,,
2004Q4,32,29,1.25,2,,,,,,,,,,,
2004Q4,36,30,1.17,1.75,,,,,,,,,,,
2004Q4,37,30,1.24,2,,,,,,,,,,,
2004Q4,38,29,1.27,2,,,,,,,,,,,
2004Q4,39,29,1.17,2,,,,,,,,,,,
2004Q4,40,29,1.18,2,,,,,,,,,,,
2004Q4,42,26,1.2,2.25,,,,,,,,,,,
2004Q4,45,28.6,1.2,,,,,,,,,,,,
2004Q4,47,30,1.25,1.5,,,,,,,,,,,
2004Q4,48,28,1.2,2,,,,,,,,,,,
2004Q4,50,29,1.33,2,,,,,,,,,,,
2004Q4,54,38,1.25,2.25,,,,,,,,,,,
2004Q4,56,26,1.3,1.75,,,,,,,,,,,
2004Q4,57,31,1.13,1.875,,,,,,,,,,,
2004Q4,59,26,1.23,2,,,,,,,,,,,
2004Q4,60,28,1.18,2.25,,,,,,,,,,,
2004Q4,61,35,1.12,2,,,,,,,,,,,
2004Q4,63,30,1.22,1.75,,,,,,,,,,,
2004Q4,67,30,1.429,2.25,,,,,,,,,,,
2004Q4,68,,,2,,,,,,,,,,,
2004Q4,70,40,1.27,2.25,,,,,,,,,,,
2004Q4,71,29,1.33,2,,,,,,,,,,,
2004Q4,73,30,1.2,1.75,,,,,,,,,,,
2004Q4,76,30.9,1.25,2,,,,,,,,,,,
2004Q4,80,31.059,1.196,2.2,,,,,,,,,,,
2004Q4,82,,1.35,1.5,,,,,,,,,,,
2004Q4,85,26,1.18,1.75,,,,,,,,,,,
2004Q4,88,32,1.35,2,,,,,,,,,,,
2004Q4,89,28,1.29,2.1,,,,,,,,,,,
2004Q4,90,28,1.22,2.25,,,,,,,,,,,
2004Q4,91,32,1.18,2,,,,,,,,,,,
2004Q4,93,25,1.18,2,,,,,,,,,,,
2004Q4,94,30,1.2,2,,,,,,,,,,,
2004Q4,95,28,1.25,2,,,,,,,,,,,
2004Q4,96,27,1.28,2.5,,,,,,,,,,,
2004Q4,97,27,,1.5,,,,,,,,,,,
2005Q1,1,30,1.25,2.25,,,,,,,,,,,
2005Q1,2,33,1.2,2,,,,,,,,,,,
2005Q1,3,28,1.2,2.5,,,,,,,,,,,
2005Q1,4,28,1.15,2,,,,,,,,,,,
2005Q1,5,27,1.16,2.25,,,,,,,,,,,
2005Q1,7,30,1.25,2,,,,,,,,,,,
2005Q1,10,28,1.31,2.25,,,,,,,,,,,
2005Q1,11,30,1.25,1.5,,,,,,,,,,,
2005Q1,14,30,1.2,1.5,,,,,,,,,,,
2005Q1,15,29,1.22,,,,,,,,,,,,
2005Q1,16,30,1.25,1.5,,,,,,,,,,,
2005Q1,17,28,1.19,2.083,,,,,,,,,,,
2005Q1,20,30,1.2,2,,,,,,,,,,,
2005Q1,22,33,1.22,2.75,,,,,,,,,,,
2005Q1,23,26,1.18,2.78,,,,,,,,,,,
2005Q1,24,27,1.17,2,,,,,,,,,,,
2005Q1,26,27,,2,,,,,,,,,,,
2005Q1,29,30,1.25,2,,,,,,,,,,,
2005Q1,30,31,1.29,2.3,,,,,,,,,,,
2005Q1,31,30,1.2,2,,,,,,,,,,,
2005Q1,32,29.8,1.25,2,,,,,,,,,,,
2005Q1,36,29,1.15,2,,,,,,,,,,,
2005Q1,37,28,1.26,2.25,,,,,,,,,,,
2005Q1,38,28,1.26,2,,,,,,,,,,,
2005Q1,39,28,1.15,2,,,,,,,,,,,
2005Q1,40,29,1.18,2.75,,,,,,,,,,,
2005Q1,42,25,1.2,2.5,,,,,,,,,,,
2005Q1,45,28,1.2,,,,,,,,,,,,
2005Q1,47,30,1.28,1.5,,,,,,,,,,,
2005Q1,48,28,1.19,2,,,,,,,,,,,
2005Q1,50,28,1.3,2.3,,,,,,,,,,,
2005Q1,54,38,1.3,2.5,,,,,,,,,,,
2005Q1,56,25,1.27,2,,,,,,,,,,,
2005Q1,57,30,1.12,2,,,,,,,,,,,
2005Q1,59,26,1.25,2,,,,,,,,,,,
2005Q1,60,27.5,1.19,2.5,,,,,,,,,,,
2005Q1,61,35,1.05,2.25,,,,,,,,,,,
2005Q1,63,30,1.25,1.75,,,,,,,,,,,
2005Q1,67,30,1.429,2.5,,,,,,,,,,,
2005Q1,68,,,2.25,,,,,,,,,,,
2005Q1,70,40,1.31,2.5,,,,,,,,,,,
2005Q1,71,29,1.35,2,,,,,,,,,,,
2005Q1,73,25,1.2,1.75,,,,,,,,,,,
2005Q1,76,30.5,1.275,2,,,,,,,,,,,
2005Q1,80,30.747,1.194,2.32,,,,,,,,,,,
2005Q1,82,,1.35,1.5,,,,,,,,,,,
2005Q1,85,25.8,1.17,2,,,,,,,,,,,
2005Q1,88,31,1.35,2.5,,,,,,,,,,,
2005Q1,89,26,1.17,2.5,,,,,,,,,,,
2005Q1,90,28,1.2,2.5,,,,,,,,,,,
2005Q1,91,30,1.18,2,,,,,,,,,,,
2005Q1,93,22,1.16,2.25,,,,,,,,,,,
2005Q1,94,28,1.22,2,,,,,,,,,,,
2005Q1,95,25,1.25,2.25,,,,,,,,,,,
2005Q1,96,27,1.25,2.75,,,,,,,,,,,
2005Q1,97,28,,1.75,,,,,,,,,,,
2005Q2,1,29,1.25,2.5,,,,,,,,,,,
2005Q2,2,35,1.2,2.5,,,,,,,,,,,
2005Q2,3,28,1.2,2.75,,,,,,,,,,,
2005Q2,4,28,1.15,2.5,,,,,,,,,,,
2005Q2,5,28,1.15,2.25,,,,,,,,,,,
2005Q2,7,29,1.25,2.25,,,,,,,,,,,
2005Q2,10,28,1.32,2.5,,,,,,,,,,,
2005Q2,11,28,1.25,1.5,,,,,,,,,,,
2005Q2,14,30,1.2,1.5,,,,,,,,,,,
2005Q2,15,29,1.21,,,,,,,,,,,,
2005Q2,16,30,1.3,2,,,,,,,,,,,
2005Q2,17,28,1.17,2.417,,,,,,,,,,,
2005Q2,20,30,1.18,2.25,,,,,,,,,,,
2005Q2,22,32,1.2,3,,,,,,,,,,,
2005Q2,23,26,1.17,3.05,,,,,,,,,,,
2005Q2,24,27,1.2,2,,,,,,,,,,,
2005Q2,26,24,,2,,,,,,,,,,,
2005Q2,29,30,1.25,2,,,,,,,,,,,
2005Q2,30,31,1.29,2.4,,,,,,,,,,,
2005Q2,31,30,1.2,2,,,,,,,,,,,
2005Q2,32,29,1.25,2,,,,,,,,,,,
2005Q2,36,29,1.15,2,,,,,,,,,,,
2005Q2,37,28,1.28,2.5,,,,,,,,,,,
2005Q2,38,28,1.25,2,,,,,,,,,,,
2005Q2,39,27,1.17,2.25,,,,,,,,,,,
2005Q2,40,27.3,1.16,2.75,,,,,,,,,,,
2005Q2,42,25,1.2,2.75,,,,,,,,,,,
2005Q2,45,28,1.2,,,,,,,,,,,,
2005Q2,47,30,1.3,1.5,,,,,,,,,,,
2005Q2,48,28,1.17,2,,,,,,,,,,,
2005Q2,50,26,1.28,2.3,,,,,,,,,,,
2005Q2,54,38,1.3,3,,,,,,,,,,,
2005Q2,56,25,1.25,2.25,,,,,,,,,,,
2005Q2,57,28,1.1,2.25,,,,,,,,,,,
2005Q2,59,25,1.27,2,,,,,,,,,,,
2005Q2,60,27,1.2,2.75,,,,,,,,,,,
2005Q2,61,35,1,2.5,,,,,,,,,,,
2005Q2,63,28,1.25,1.75,,,,,,,,,,,
2005Q2,67,30,1.429,2.5,,,,,,,,,,,
2005Q2,68,,,2.5,,,,,,,,,,,
2005Q2,70,39,1.32,2.5,,,,,,,,,,,
2005Q2,71,28,1.36,2.25,,,,,,,,,,,
2005Q2,73,25,1.1,2,,,,,,,,,,,
2005Q2,76,30,1.3,2.5,,,,,,,,,,,
2005Q2,80,30.431,1.193,2.45,,,,,,,,,,,
2005Q2,82,,1.35,1.5,,,,,,,,,,,
2005Q2,85,25.5,1.15,2.5,,,,,,,,,,,
2005Q2,88,30,1.35,2.75,,,,,,,,,,,
2005Q2,89,26,1.12,2.9,,,,,,,,,,,
2005Q2,90,28,1.18,2.75,,,,,,,,,,,
2005Q2,91,28,1.19,2.25,,,,,,,,,,,
2005Q2,93,22,1.16,2.5,,,,,,,,,,,
2005Q2,94,28,1.25,2.25,,,,,,,,,,,
2005Q2,95,25,1.25,2.5,,,,,,,,,,,
2005Q2,96,27,1.2,2.75,,,,,,,,,,,
2005Q2,97,29,,2,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2004Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2004,4,2.1,,,,,20,80,0,,,,,,
2004,7,2,,,,,,,,,,,,,
2004,9,1.8,,,,,70,30,,,,,,,
2004,11,2.1,,,,,30,70,,,,,,,
2004,14,2.2,,,,,,100,,,,,,,
2004,15,2.1,,,,,35,65,,,,,,,
2004,16,2.2,0,0,3,10,22,33,24,5,3,,,,
2004,17,2,,,,5,40,40,10,5,,,,,
2004,19,2.1,,,,,,100,,,,,,,
2004,20,2.1,,,,,10,90,,,,,,,
2004,22,2.1,0,0,0,5,30,60,5,0,0,,,,
2004,23,2.1,,,,,40,60,,,,,,,
2004,24,2.1,,,,,30,60,10,,,,,,
2004,26,2,,,,10,35,45,10,,,,,,
2004,28,2.2,,,,5,15,60,15,5,,,,,
2004,29,2,,,,,15,70,15,,,,,,
2004,30,2.1,,,,,40,60,,,,,,,
2004,31,2.2,,,,,10,80,10,,,,,,
2004,32,2.1,,,,5,35,45,15,,,,,,
2004,33,2.3,,,,,,80,20,,,,,,
2004,35,2.1,,,,,20,80,,,,,,,
2004,36,2.2,,,,5,20,50,25,,,,,,
2004,37,2.1,,,,,30,70,,,,,,,
2004,38,2.4,,,,,,80,20,,,,,,
2004,39,2.1,,,,,20,80,,,,,,,
2004,40,2.1,,,,,,100,,,,,,,
2004,41,2.2,,,,,15,70,15,,,,,,
2004,42,2,,,,,45,50,5,,,,,,
2004,45,2,,,,,80,20,,,,,,,
2004,47,2.2,,,,,,,,,,,,,
2004,48,1.9,,,,17,40,26,17,,,,,,
2004,49,2.1,,,,,,100,,,,,,,
2004,52,,,,,,35,65,,,,,,,
2004,54,2.1,,,,,10,60,30,,,,,,
2004,56,2.1,0,0,0,2,10,77,8,2,1,,,,
2004,57,2.1,,,,,,,,,,,,,
2004,60,2,,,,5,30,50,15,,,,,,
2004,65,2.1,,,,,15,70,15,,,,,,
2004,66,2.1,,,,,,,,,,,,,
2004,70,2,,,,,45,55,,,,,,,
2004,71,2.1,0,1,2,4,25,55,10,3,0,,,,
2004,72,1.9,,,,,80,20,,,,,,,
2004,73,,,,,,40,60,,,,,,,
2004,76,2.2,,,,5,10,70,10,5,,,,,
2004,80,2.2,0,0,.00002576,.12952017,15.63511102,68.4706861,15.63511102,.12952017,.00002576,,,,
2004,82,2.1,,,,,15,80,5,,,,,,
2004,84,2,0,0,0,0,30,70,0,0,0,,,,
2004,85,2,,,,,20,80,,,,,,,
2004,88,2.1,,,,10,25,40,20,5,,,,,
2004,89,2.2,,,,,25,50,25,,,,,,
2004,90,2.1,0,0,0,5,10,60,20,5,0,,,,
2004,91,2.2,,,,,,100,,,,,,,
2004,92,2.2,.01228683,.12267543,1.37765959,7.60618845,21.72707823,32.19445139,24.77050737,9.88972757,2.29942514,,,,
2004,93,2.1,,,,,30,70,,,,,,,
2004,94,1.9,,,10,20,30,30,10,,,,,,
2004,95,2.1,0,0,0,0,36,49,15,0,0,,,,
2004,96,2.2,,,,,2,88,10,,,,,,
2004,97,2.1,,,,,15,80,5,,,,,,
2004,98,2.1,,,,5,35,45,15,,,,,,
2004,99,2,,,,10,25,55,10,,,,,,
2005,4,2.2,,,,,20,60,20,,,,,,
2005,7,1.4,,,,,,,,,,,,,
2005,9,1.8,,,,,70,30,,,,,,,
2005,11,1.5,,,,40,60,,,,,,,,
2005,14,2,,,,,20,80,,,,,,,
2005,15,1.8,,,,10,50,25,15,,,,,,
2005,16,1.7,0,0,8,18,23,18,19,10,4,,,,
2005,17,1.8,,5,15,20,30,20,10,,,,,,
2005,19,1.9,,,,,70,30,,,,,,,
2005,20,1.9,,,,10,40,35,15,,,,,,
2005,22,1.8,0,0,5,20,40,30,5,0,0,,,,
2005,23,2,,,5,15,30,30,15,5,,,,,
2005,24,1.9,,,,15,45,20,20,,,,,,
2005,26,1.8,,,5,25,35,30,5,,,,,,
2005,28,1.9,,,5,15,35,30,10,5,,,,,
2005,29,1.7,,,,15,70,15,,,,,,,
2005,30,1.9,,,,,50,50,,,,,,,
2005,31,2,,,,,40,60,,,,,,,
2005,32,1.9,,,5,15,35,30,10,5,,,,,
2005,33,2.2,,,,,10,70,20,,,,,,
2005,35,2,,,,,60,40,,,,,,,
2005,36,2.1,,,,10,30,50,10,,,,,,
2005,37,1.9,,,,,55,45,,,,,,,
2005,38,1.8,,,,,50,50,,,,,,,
2005,39,2,,,,15,35,35,15,,,,,,
2005,40,2,,,,,10,90,,,,,,,
2005,41,2,,,,,30,60,10,,,,,,
2005,42,1.9,,,,5,50,45,,,,,,,
2005,45,1.8,,,,,100,,,,,,,,
2005,47,2.2,,,,,,,,,,,,,
2005,48,1.7,,,,25,50,25,,,,,,,
2005,49,2,,,,5,40,40,10,5,,,,,
2005,52,,,,,10,55,35,,,,,,,
2005,54,1.8,,,,20,40,30,10,,,,,,
2005,56,1.7,1,2,7,20,40,20,7,2,1,,,,
2005,57,1.9,,,,,,,,,,,,,
2005,60,1.7,,,10,15,50,15,10,,,,,,
2005,65,1.7,,,,5,60,30,5,,,,,,
2005,66,2.5,,,,,,,,,,,,,
2005,70,1.9,,,,,55,45,,,,,,,
2005,71,1.8,0,5,10,20,28,25,9,3,0,,,,
2005,72,1.9,,,,,80,20,,,,,,,
2005,73,,,,,,40,60,,,,,,,
2005,76,1.4,,2.5,15,50,25,7.5,,,,,,,
2005,80,1.8,.11209415,.98278939,6.35336365,20.16873363,32.43457404,26.46057461,10.94429719,2.28923982,.25433352,,,,
2005,82,1.5,,,5,25,30,25,10,5,,,,,
2005,84,1.7,0,0,0,20,45,30,5,0,0,,,,
2005,85,1.9,,,,,60,40,,,,,,,
2005,88,1.7,,,5,15,40,25,10,5,,,,,
2005,89,2.1,,,,10,30,40,20,,,,,,
2005,90,1.7,0,0,0,10,55,30,5,0,0,,,,
2005,91,2,,,,,30,70,,,,,,,
2005,92,1.9,.87779161,2.16303256,7.52826119,16.03985178,23.4108707,23.4108707,16.03985178,7.5282812,3.00118847,,,,
2005,93,1.7,,,,,95,5,,,,,,,
2005,94,1.8,,,10,25,30,25,10,,,,,,
2005,95,1.9,0,0,0,17,48,27,8,0,0,,,,
2005,96,2.3,,,,5,30,40,20,5,,,,,
2005,97,1.6,,,,15,65,20,,,,,,,
2005,98,1.9,,,5,10,45,35,5,,,,,,
2005,99,1.9,,,,5,50,35,10,,,,,,
2005Jun,4,2.1,,,,,20,60,20,,,,,,
2005Jun,7,1.3,,,,,,,,,,,,,
2005Jun,9,1.9,,,,5,45,45,5,,,,,,
2005Jun,11,1.4,,,,60,40,,,,,,,,
2005Jun,14,1.6,,,,30,60,10,,,,,,,
2005Jun,15,1.8,,,,10,50,25,15,,,,,,
2005Jun,16,1.6,0,0,10,22,23,22,15,5,3,,,,
2005Jun,17,2,,,5,15,30,30,15,5,,,,,
2005Jun,19,1.7,,,,,100,,,,,,,,
2005Jun,20,2,,,,10,40,35,15,,,,,,
2005Jun,22,1.9,0,0,5,20,40,30,5,0,0,,,,
2005Jun,23,1.7,,5,10,20,30,20,10,5,,,,,
2005Jun,24,1.8,,,5,20,40,30,5,,,,,,
2005Jun,26,1.6,,,5,30,35,25,5,,,,,,
2005Jun,28,1.8,,,5,15,35,30,10,5,,,,,
2005Jun,29,1.3,,,15,60,25,,,,,,,,
2005Jun,30,,,,,,,,,,,,,,
2005Jun,31,1.7,,,,15,55,30,,,,,,,
2005Jun,32,1.9,,,5,15,35,30,10,5,,,,,
2005Jun,33,2.2,,,,,10,70,20,,,,,,
2005Jun,35,1.9,,,,,60,40,,,,,,,
2005Jun,36,2,,,,10,35,45,10,,,,,,
2005Jun,37,1.7,,,,10,70,20,,,,,,,
2005Jun,38,1.8,,,,,50,50,,,,,,,
2005Jun,39,1.9,,,,15,40,30,15,,,,,,
2005Jun,40,,,,,,,,,,,,,,
2005Jun,41,2,,,,,,,,,,,,,
2005Jun,42,1.9,,,,5,60,35,,,,,,,
2005Jun,45,,,,,,,,,,,,,,
2005Jun,47,2.1,,,,,,,,,,,,,
2005Jun,48,1.7,,,,25,50,25,,,,,,,
2005Jun,49,1.8,,,,5,40,40,10,5,,,,,
2005Jun,52,,,,5,10,50,30,5,,,,,,
2005Jun,54,1.9,,,,20,40,30,10,,,,,,
2005Jun,56,1.5,1,2,3,10,55,22,4,2,1,,,,
2005Jun,57,,,,,,,,,,,,,,
2005Jun,60,1.7,,,10,20,40,20,10,,,,,,
2005Jun,65,1.7,,,10,20,40,20,10,,,,,,
2005Jun,66,2.4,,,,,,,,,,,,,
2005Jun,70,2,,,,,40,60,,,,,,,
2005Jun,71,1.7,0,5,12,23,25,17,11,6,1,,,,
2005Jun,72,2,,,,,75,25,,,,,,,
2005Jun,73,,,,,,,,,,,,,,
2005Jun,76,1.4,,2,20,40,25,10,3,,,,,,
2005Jun,80,1.6,,,,,,,,,,,,,
2005Jun,82,1.6,,,,,,,,,,,,,
2005Jun,84,1.6,0,0,5,20,45,25,5,0,0,,,,
2005Jun,85,1.8,,,,5,50,40,5,,,,,,
2005Jun,88,1.5,,5,10,30,35,15,5,,,,,,
2005Jun,89,1.9,,,,10,30,40,20,,,,,,
2005Jun,90,1.6,0,0,0,15,50,30,5,0,0,,,,
2005Jun,91,1.8,,,,,50,50,,,,,,,
2005Jun,92,1.9,1.73776507,3.04025155,8.54518551,15.59632477,21.06997531,21.06997531,15.59632477,8.54520551,4.79899221,,,,
2005Jun,93,1.8,,,,10,60,30,,,,,,,
2005Jun,94,1.7,,,10,25,30,25,10,,,,,,
2005Jun,95,1.8,0,0,6,25,42,21,6,0,0,,,,
2005Jun,96,2.2,,,,5,35,47,10,3,,,,,
2005Jun,97,1.4,,,,45,35,20,,,,,,,
2005Jun,98,1.7,,,5,10,45,35,5,,,,,,
2005Jun,99,1.8,,,,10,55,25,10,,,,,,
2006,4,,,,,,,,,,,,,,
2006,7,1.8,,,,,,,,,,,,,
2006,9,1.8,,,,5,60,30,5,,,,,,
2006,11,1.4,,,,60,40,,,,,,,,
2006,14,1.5,,,,20,70,10,,,,,,,
2006,15,1.75,,,,20,40,30,10,,,,,,
2006,16,1.9,0,0,8,18,23,20,17,10,4,,,,
2006,17,2.2,,,5,15,20,30,25,5,,,,,
2006,19,2,,,,,50,50,,,,,,,
2006,20,2,,,,10,40,35,15,,,,,,
2006,22,1.9,0,0,5,15,50,25,5,0,0,,,,
2006,23,2.3,,2.5,5,15,25,30,15,5,2.5,,,,
2006,24,2,,,5,10,35,35,10,5,,,,,
2006,26,1.8,,,5,25,30,25,10,5,,,,,
2006,28,2,,,,10,20,40,20,10,,,,,
2006,29,,,,,,,,,,,,,,
2006,30,1.8,,,,,55,45,,,,,,,
2006,31,1.8,,,,10,50,40,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2.2,,,,,10,70,20,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,1.8,,,,10,45,35,10,,,,,,
2006,37,2,,,,,50,50,,,,,,,
2006,38,1.8,,,,,50,50,,,,,,,
2006,39,1.9,,,5,10,40,30,10,5,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,1.9,,,,,60,30,10,,,,,,
2006,42,1.8,,,,10,50,40,,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,2.3,,,5,10,20,30,20,10,5,,,,
2006,52,,,,5,15,40,35,5,,,,,,
2006,54,1.9,,,,30,40,30,,,,,,,
2006,56,1.8,1,2,7,20,40,20,7,2,1,,,,
2006,57,,,,,,,,,,,,,,
2006,60,1.6,,5,10,25,30,15,10,5,,,,,
2006,65,1.6,,,,5,60,30,5,,,,,,
2006,66,2.3,,,,,,,,,,,,,
2006,70,2,,,,5,35,55,5,,,,,,
2006,71,1.9,0,5,10,20,25,25,9,5,1,,,,
2006,72,1.8,,,,,90,10,,,,,,,
2006,73,,,,,,50,50,,,,,,,
2006,76,1,1,4,25,45,20,4,1,,,,,,
2006,80,1.6,1.4170248,4.33556174,12.90140536,23.20311112,26.56794246,19.36967666,8.98928186,2.6539553,.56204069,,,,
2006,82,1.4,,5,20,30,25,15,5,,,,,,
2006,84,1.9,0,0,2,15,40,38,5,0,0,,,,
2006,85,,,,,,,,,,,,,,
2006,88,1.9,,,5,10,30,35,15,5,,,,,
2006,89,2,,,,15,40,30,15,,,,,,
2006,90,1.7,0,0,5,15,35,40,5,0,0,,,,
2006,91,2,,,,,40,60,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,1.8,,,,10,60,30,,,,,,,
2006,94,2.1,,,5,10,20,30,20,10,5,,,,
2006,95,1.8,0,0,4,22,37,27,10,0,0,,,,
2006,96,2.1,,,,5,35,45,13,2,,,,,
2006,97,1.6,,,,20,55,25,,,,,,,
2006,98,1.7,,,10,25,40,15,10,,,,,,
2006,99,1.8,,,,10,55,25,10,,,,,,
2006Jun,4,,,,,,,,,,,,,,
2006Jun,7,1.8,,,,,,,,,,,,,
2006Jun,9,2,,,,,10,40,50,,,,,,
2006Jun,11,1.3,,,,70,30,,,,,,,,
2006Jun,14,,,,,,,,,,,,,,
2006Jun,15,1.7,,,,20,40,30,10,,,,,,
2006Jun,16,2,0,3,13,16,20,19,16,10,3,,,,
2006Jun,17,2.2,,,5,5,25,35,25,5,,,,,
2006Jun,19,2,,,,,50,50,,,,,,,
2006Jun,20,2,,,,10,40,35,15,,,,,,
2006Jun,22,2,0,0,5,20,30,35,10,0,0,,,,
2006Jun,23,2.3,,2.5,5,15,25,30,15,5,2.5,,,,
2006Jun,24,1.8,,,5,15,40,30,10,,,,,,
2006Jun,26,1.8,,5,10,20,30,20,10,5,,,,,
2006Jun,28,2,,,,10,20,40,20,10,,,,,
2006Jun,29,,,,,,,,,,,,,,
2006Jun,30,,,,,,,,,,,,,,
2006Jun,31,1.8,,,,10,50,40,,,,,,,
2006Jun,32,,,,,,,,,,,,,,
2006Jun,33,2.2,,,,,10,70,20,,,,,,
2006Jun,35,,,,,,,,,,,,,,
2006Jun,36,1.7,,,5,20,35,30,10,,,,,,
2006Jun,37,2.2,,,,,30,70,,,,,,,
2006Jun,38,1.8,,,,,50,50,,,,,,,
2006Jun,39,2,,,5,15,30,30,15,5,,,,,
2006Jun,40,,,,,,,,,,,,,,
2006Jun,41,1.8,,,,,,,,,,,,,
2006Jun,42,1.8,,,,15,60,25,,,,,,,
2006Jun,45,,,,,,,,,,,,,,
2006Jun,47,,,,,,,,,,,,,,
2006Jun,48,,,,,,,,,,,,,,
2006Jun,49,2.3,,,5,10,20,30,20,10,5,,,,
2006Jun,52,,,,10,10,40,30,10,,,,,,
2006Jun,54,1.8,,,10,20,40,20,10,,,,,,
2006Jun,56,1.7,1,2,7,20,40,20,7,2,1,,,,
2006Jun,57,,,,,,,,,,,,,,
2006Jun,60,1.7,,,10,25,30,25,10,,,,,,
2006Jun,65,1.5,,,10,20,40,20,10,,,,,,
2006Jun,66,2.3,,,,,,,,,,,,,
2006Jun,70,2.1,,,,,35,55,10,,,,,,
2006Jun,71,1.9,0,5,10,20,25,25,9,5,1,,,,
2006Jun,72,1.9,,,,,90,10,,,,,,,
2006Jun,73,,,,,,,,,,,,,,
2006Jun,76,,,,,,,,,,,,,,
2006Jun,80,1.6,,,,,,,,,,,,,
2006Jun,82,1.4,,,,,,,,,,,,,
2006Jun,84,1.9,0,0,2,15,40,38,5,0,0,,,,
2006Jun,85,,,,,,,,,,,,,,
2006Jun,88,1.9,,,5,10,30,35,15,5,,,,,
2006Jun,89,1.9,,,,20,40,30,10,,,,,,
2006Jun,90,1.7,0,0,5,20,35,35,5,0,0,,,,
2006Jun,91,2,,,,,50,50,,,,,,,
2006Jun,92,,,,,,,,,,,,,,
2006Jun,93,1.8,,,,10,60,30,,,,,,,
2006Jun,94,2,,,5,10,20,30,20,10,5,,,,
2006Jun,95,1.8,0,3,12,23,30,21,11,0,0,,,,
2006Jun,96,2.1,,,,,,,,,,,,,
2006Jun,97,1.5,,,,36.84210526,47.36842105,15.78947368,,,,,,,
2006Jun,98,1.6,,,10,25,40,15,10,,,,,,
2006Jun,99,1.7,,,,10,55,25,10,,,,,,
2009,4,2.2,,,,,30,60,10,,,,,,
2009,7,1.9,,,,,,,,,,,,,
2009,9,1.8,,,5,10,40,30,10,5,,,,,
2009,11,1.8,,,,10,80,10,,,,,,,
2009,14,1.5,,,,,,,,,,,,,
2009,15,1.7,,5,5,20,35,20,15,,,,,,
2009,16,2,5,7,9,11,16,18,13,12,9,,,,
2009,17,1.5,,5,15,20,20,20,15,5,,,,,
2009,19,2,,,,,50,50,,,,,,,
2009,20,2,,,5,15,30,30,15,5,,,,,
2009,22,1.7,0,5,15,20,40,15,5,0,0,,,,
2009,23,2,1,3,9,15,22,25,15,9,1,,,,
2009,24,1.9,,,5,10,35,35,15,,,,,,
2009,26,1.8,,5,12.5,20,25,20,12.5,5,,,,,
2009,28,2,,,,10,20,40,20,10,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,2.1,,,,,40,60,,,,,,,
2009,31,1.8,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,2.5,,,,,,50,50,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,2.3,,,5,15,20,35,20,5,,,,,
2009,37,2,,,,,50,50,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,1.9,,,5,10,40,30,10,5,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,1.8,,,,,,,,,,,,,
2009,42,1.5,,,,40,60,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,2.2,,5,5,10,20,20,20,10,10,,,,
2009,52,,,,5,10,35,35,10,5,,,,,
2009,54,1.7,,,10,20,50,10,10,,,,,,
2009,56,1.8,2,5,7,10,35,19,10,7,5,,,,
2009,57,,,,,,,,,,,,,,
2009,60,2.2,,,10,15,25,25,15,10,,,,,
2009,65,1.7,,,,20,30,30,20,,,,,,
2009,66,,,,,,,,,,,,,,
2009,70,2.2,,,,10,30,40,20,,,,,,
2009,71,2,2,4,8,16,25,25,13,5,2,,,,
2009,72,2,,,,,90,10,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,2,,.5,2,15,30,35,15,2,.5,,,,
2009,80,1.6,,,,,,,,,,,,,
2009,82,1.8,,,,,,,,,,,,,
2009,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2009,85,2,,,,,,,,,,,,,
2009,88,1.9,,,5,10,30,35,15,5,,,,,
2009,89,1.8,,,5,5,40,25,10,10,5,,,,
2009,90,2,1,2,5,20,30,30,12,0,0,,,,
2009,91,2,,,,,,100,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,2.4,,,,,20,30,50,,,,,,
2009,94,2.3,2.5,5,10,20,25,20,10,5,2.5,,,,
2009,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2009,96,,,,,,,,,,,,,,
2009,97,1.6,,,,25,55,20,,,,,,,
2009,98,2,2,3,13,23,24,25,7,3,0,,,,
2009,99,1.8,,,,10,55,25,10,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2004,4,1.9,,,,,80,20,,,,,,,
2004,7,1.8,,,,,,,,,,,,,
2004,9,1.8,,,,,70,30,,,,,,,
2004,11,1.7,,,,10,70,20,,,,,,,
2004,14,1.7,,,,10,80,10,,,,,,,
2004,15,1.9,,,,10,65,25,,,,,,,
2004,16,1.4,4,7,12,23,20,20,9,5,0,0,,,
2004,17,1.8,,,15,20,25,25,10,5,,,,,
2004,19,1.8,,,,,80,20,,,,,,,
2004,20,1.9,,,,,50,50,,,,,,,
2004,22,1.8,0,0,0,20,60,20,0,0,0,0,,,
2004,23,2,,,,15,40,45,,,,,,,
2004,24,2,,,,5,45,45,5,,,,,,
2004,26,1.7,,,5,25,40,25,5,,,,,,
2004,28,2,,,,5,30,60,5,,,,,,
2004,29,1.9,,,,5,65,30,,,,,,,
2004,30,1.7,,,,,100,,,,,,,,
2004,31,1.7,,,,15,75,10,,,,,,,
2004,32,1.8,,,5,15,35,30,10,5,,,,,
2004,33,1.5,,,,20,80,,,,,,,,
2004,35,2,,,,,40,60,,,,,,,
2004,36,1.8,,,5,15,45,30,5,,,,,,
2004,37,1.9,,,,,85,15,,,,,,,
2004,38,1.8,,,,10,80,10,,,,,,,
2004,39,1.7,,,,15,70,15,,,,,,,
2004,40,1.8,,,,,100,,,,,,,,
2004,41,1.7,,,,,85,15,,,,,,,
2004,42,1.8,,,,5,70,25,,,,,,,
2004,45,2.1,,,,,,100,,,,,,,
2004,47,1.6,,,,,,,,,,,,,
2004,48,1.7,,,,25,50,25,,,,,,,
2004,49,2,,,,,50,50,,,,,,,
2004,52,1.7,,,,15,70,15,,,,,,,
2004,54,1.7,,,,40,60,,,,,,,,
2004,56,1.7,1,1.5,2,12,61,16,3,2,1,.5,,,
2004,57,1.8,,,,,,,,,,,,,
2004,60,1.8,,,,,65,35,,,,,,,
2004,65,1.7,,,,15,60,25,,,,,,,
2004,66,1.7,,,,,,,,,,,,,
2004,70,1.8,,,,5,65,30,,,,,,,
2004,71,1.9,1,2,4,16,40,24,10,2,1,0,,,
2004,72,1.8,,,,10,75,15,,,,,,,
2004,73,1.5,,,,40,60,,,,,,,,
2004,76,1.7,,,5,20,50,20,5,,,,,,
2004,80,1.8,2.5368744,5.16135037,10.77058395,17.11457441,20.70983193,19.08476825,13.39335351,7.15746256,2.91236269,1.15883793,,,
2004,82,1.7,,,,15,70,15,,,,,,,
2004,84,1.8,0,0,0,5,70,25,0,0,0,0,,,
2004,85,1.7,,,,15,70,15,,,,,,,
2004,88,2,,,,20,35,30,15,,,,,,
2004,89,1.6,,,,20,50,30,,,,,,,
2004,90,1.7,0,0,0,5,75,20,0,0,0,0,,,
2004,91,1.6,,,,,75,25,,,,,,,
2004,92,1.7,4.45654337,5.22350567,11.50541452,17.02335107,19.71755915,17.87765363,12.68933807,7.05042115,3.0662092,1.39000417,,,
2004,93,1.8,,,,10,70,20,,,,,,,
2004,94,1.8,,,10,20,35,25,10,,,,,,
2004,95,1.9,0,0,0,23,44,33,0,0,0,0,,,
2004,96,1.7,,,,10,75,15,,,,,,,
2004,97,1.8,,,,5,75,20,,,,,,,
2004,98,1.8,,,,20,45,30,5,,,,,,
2004,99,1.6,,,,10,70,20,,,,,,,
2005,4,2.2,,,,,15,70,15,,,,,,
2005,7,2.3,,,,,,,,,,,,,
2005,9,2.2,,,,,40,60,,,,,,,
2005,11,2.1,,,,,20,80,,,,,,,
2005,14,2.3,,,,10,10,50,20,10,,,,,
2005,15,2.5,,,5,5,10,35,40,5,,,,,
2005,16,1.5,0,2,8,18,24,20,18,7,3,0,,,
2005,17,2.2,,,5,10,20,30,20,10,5,,,,
2005,19,2.2,,,,,,100,,,,,,,
2005,20,2.5,,,,5,10,40,40,5,,,,,
2005,22,2,0,0,5,10,25,40,20,0,0,0,,,
2005,23,2.3,,2,7,15,30,30,15,1,,,,,
2005,24,2.3,,,,5,20,40,30,5,,,,,
2005,26,2.1,,,,5,25,40,25,5,,,,,
2005,28,2.4,3,3,4,5,20,40,20,5,,,,,
2005,29,2.5,,,,,,20,60,20,,,,,
2005,30,2.1,,,,,50,50,,,,,,,
2005,31,1.9,,,,,50,45,5,,,,,,
2005,32,2,,5,5,10,20,35,20,5,,,,,
2005,33,2,,,,,50,50,,,,,,,
2005,35,1.9,,,,,60,40,,,,,,,
2005,36,2.2,,,,10,30,40,20,,,,,,
2005,37,2.2,,,,,15,70,15,,,,,,
2005,38,2.3,,,,,45,55,,,,,,,
2005,39,2,,,,15,35,35,15,,,,,,
2005,40,2.2,,,,,10,90,,,,,,,
2005,41,2.1,,,,,15,70,15,,,,,,
2005,42,2.2,,,,,25,60,15,,,,,,
2005,45,2.1,,,,,,100,,,,,,,
2005,47,1.2,,,,,,,,,,,,,
2005,48,2.2,,,,,25,50,25,,,,,,
2005,49,2.4,,,,15,20,30,20,15,,,,,
2005,52,2.2,,,,,15,70,15,,,,,,
2005,54,2,,,,10,40,40,10,,,,,,
2005,56,2,1.5,2,2,10,27,40,12,3,1.5,1,,,
2005,57,2.2,,,,,,,,,,,,,
2005,60,2.4,,,,,15,30,40,15,,,,,
2005,65,2.1,,,,10,30,50,10,,,,,,
2005,66,2.2,,,,,,,,,,,,,
2005,70,2.3,,,,10,30,55,5,,,,,,
2005,71,2.3,1,2,4,16,30,30,12,4,1,0,,,
2005,72,2.2,,,,,35,50,15,,,,,,
2005,73,1.8,,,,30,40,30,,,,,,,
2005,76,1.7,,,5,22.5,40,25,7.5,,,,,,
2005,80,2.3,7.32842329,5.32611084,7.55979928,9.76118737,11.46531313,12.25070797,11.9077142,10.52905122,8.46915585,15.40253685,,,
2005,82,1.5,,,15,25,30,25,5,,,,,,
2005,84,2.2,0,2,5,12,25,35,19,2,0,0,,,
2005,85,2.3,,,,,20,60,20,,,,,,
2005,88,2.3,,,5,20,30,30,10,5,,,,,
2005,89,2.2,,,,5,15,40,30,10,,,,,
2005,90,2,0,0,0,5,45,45,5,0,0,0,,,
2005,91,1.9,,,,,50,50,,,,,,,
2005,92,2,0,7.65610271,4.99828856,8.94651103,11.80961855,27.832901,12.73848855,10.14987216,7.12849975,8.73971771,,,
2005,93,2.3,,,,,20,40,40,,,,,,
2005,94,2.3,,,,10,25,30,25,10,,,,,
2005,95,2.3,0,0,0,11,25,37,22,5,0,0,,,
2005,96,2.4,,,,10,20,50,20,,,,,,
2005,97,2.2,,,,5,35,55,5,,,,,,
2005,98,2.2,,,5,10,25,35,15,10,,,,,
2005,99,2.4,,,,,15,60,25,,,,,,
2005Q1,4,2.2,,,,,15,70,15,,,,,,
2005Q1,7,2.2,,,,,,,,,,,,,
2005Q1,9,2.1,,,,,40,60,,,,,,,
2005Q1,11,2,,,,,20,80,,,,,,,
2005Q1,14,2.2,,,,10,20,30,30,10,,,,,
2005Q1,15,2.3,,,5,5,30,35,20,5,,,,,
2005Q1,16,1.2,4,8,18,23,18,14,10,5,0,0,,,
2005Q1,17,2.2,,5,5,10,20,25,25,10,,,,,
2005Q1,19,2.2,,,,,,100,,,,,,,
2005Q1,20,2.5,,,,,10,40,40,10,,,,,
2005Q1,22,2.1,0,0,0,10,30,45,15,0,0,0,,,
2005Q1,23,2.3,,1,8,20,25,30,15,1,,,,,
2005Q1,24,2.2,,,,5,25,40,25,5,,,,,
2005Q1,26,1.9,,,5,15,30,30,15,5,,,,,
2005Q1,28,2.4,3,3,4,5,20,40,20,5,,,,,
2005Q1,29,2.3,,,,,5,70,25,,,,,,
2005Q1,30,,,,,,,,,,,,,,
2005Q1,31,1.7,,,,20,60,20,,,,,,,
2005Q1,32,2.2,,5,5,10,20,35,20,5,,,,,
2005Q1,33,1.8,,,,,90,10,,,,,,,
2005Q1,35,2.1,,,,,40,60,,,,,,,
2005Q1,36,2,,,,10,30,40,20,,,,,,
2005Q1,37,2.1,,,,,20,70,10,,,,,,
2005Q1,38,2.1,,,,,50,50,,,,,,,
2005Q1,39,1.7,,,5,20,50,20,5,,,,,,
2005Q1,40,,,,,,,,,,,,,,
2005Q1,41,2,,,,,,,,,,,,,
2005Q1,42,2,,,,,45,50,5,,,,,,
2005Q1,45,,,,,,,,,,,,,,
2005Q1,47,1.3,,,,,,,,,,,,,
2005Q1,48,2.1,,,,,25,50,25,,,,,,
2005Q1,49,2.5,,,,5,20,25,25,20,5,,,,
2005Q1,52,2,,,,,15,70,15,,,,,,
2005Q1,54,2.5,,,,,10,40,40,10,,,,,
2005Q1,56,1.9,1.5,2,2,10,35,32,12,3,1.5,1,,,
2005Q1,57,,,,,,,,,,,,,,
2005Q1,60,2.1,,,,15,30,30,15,10,,,,,
2005Q1,65,2,,,,,30,50,20,,,,,,
2005Q1,66,2.1,,,,,,,,,,,,,
2005Q1,70,2.1,,,,,35,55,10,,,,,,
2005Q1,71,2.4,1,2,4,16,30,30,12,4,1,0,,,
2005Q1,72,2.2,,,,,50,50,,,,,,,
2005Q1,73,,,,,,,,,,,,,,
2005Q1,76,1.7,,,1,20,45,30,4,,,,,,
2005Q1,80,2.0458,,,,,,,,,,,,,
2005Q1,82,1.7,,,,,,,,,,,,,
2005Q1,84,,,,,,,,,,,,,,
2005Q1,85,2,,,,5,25,50,20,,,,,,
2005Q1,88,2.3,,,5,20,30,30,10,5,,,,,
2005Q1,89,2.1,,,,20,50,30,,,,,,,
2005Q1,90,2,0,0,0,5,45,45,5,0,0,0,,,
2005Q1,91,1.7,,,,,60,40,,,,,,,
2005Q1,92,1.3,7.43092522,8.43509836,16.97096004,21.58861242,20.32777082,14.16846756,7.30934121,2.79059209,.78822601,.19000627,,,
2005Q1,93,2,,,,10,30,50,10,,,,,,
2005Q1,94,2.4,,,,10,25,30,25,10,,,,,
2005Q1,95,2.2,0,0,0,11,26,35,24,4,0,0,,,
2005Q1,96,2.3,,,5,12,25,48,10,,,,,,
2005Q1,97,1.9,,,,5.26315789,47.36842105,42.10526316,5.26315789,,,,,,
2005Q1,98,2.1,,,5,10,25,35,15,10,,,,,
2005Q1,99,2.1,,,,,15,60,25,,,,,,
2006,4,,,,,,,,,,,,,,
2006,7,2.5,,,,,,,,,,,,,
2006,9,2.1,,,,,50,50,,,,,,,
2006,11,2.3,,,,,,80,20,,,,,,
2006,14,2,,,,10,20,40,20,10,,,,,
2006,15,2.3,,,5,5,15,40,30,5,,,,,
2006,16,2,2,6,8,12,19,24,16,8,3,2,,,
2006,17,2.6,,,5,10,10,15,30,20,10,,,,
2006,19,2.5,,,,,,50,50,,,,,,
2006,20,2.5,,,,10,10,35,35,10,,,,,
2006,22,2,0,0,5,10,20,40,20,5,0,0,,,
2006,23,1.8,4,5,10,20,30,20,10,1,,,,,
2006,24,1.8,,,5,20,40,20,10,5,,,,,
2006,26,2.3,,,,10,20,40,20,10,,,,,
2006,28,2,3,4,8,10,25,30,15,5,,,,,
2006,29,,,,,,,,,,,,,,
2006,30,1.9,,,,,60,40,,,,,,,
2006,31,2.2,,,,,30,50,20,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.4,,,,10,25,45,20,,,,,,
2006,37,2.5,,,,,,50,50,,,,,,
2006,38,2.2,,,,,50,50,,,,,,,
2006,39,2.3,,,,10,20,35,20,10,5,,,,
2006,40,,,,,,,,,,,,,,
2006,41,2.5,,,,,,40,60,,,,,,
2006,42,2.3,,,,,20,60,20,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,2.5,,,5,10,20,20,20,10,10,5,,,
2006,52,2.1,,,0,5,20,45,30,,,,,,
2006,54,2.5,,,,,10,40,40,10,,,,,
2006,56,2.5,2,2.5,3,10,20,25,30,3,2.5,2,,,
2006,57,,,,,,,,,,,,,,
2006,60,2.3,,,,5,20,35,20,15,5,,,,
2006,65,2.4,,,,5,25,40,30,,,,,,
2006,66,2.1,,,,,,,,,,,,,
2006,70,2.1,,,,10,35,55,,,,,,,
2006,71,2.2,1,2,4,16,40,24,10,2,1,0,,,
2006,72,2,,,,,20,60,20,,,,,,
2006,73,,,,,25,50,25,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,2.5,7.15334819,4.8001448,6.71536505,8.65606959,10.28032634,11.24933537,11.34184599,10.5360081,9.01785511,20.24970146,,,
2006,82,1.3,5,10,15,25,20,15,10,,,,,,
2006,84,2.4,0,3,7,12,20,28,23,7,0,0,,,
2006,85,,,,,,,,,,,,,,
2006,88,2.2,,,5,20,30,30,10,5,,,,,
2006,89,2.3,,,,5,10,35,35,15,,,,,
2006,90,2.5,0,0,0,5,20,50,15,10,0,0,,,
2006,91,2.3,,,,,30,70,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,2.5,,,,,5,40,55,,,,,,
2006,94,2.3,,,5,10,20,30,20,10,5,,,,
2006,95,2.5,0,0,0,7,18,41,26,8,0,0,,,
2006,96,2.3,,,4,12,30,47,7,,,,,,
2006,97,2.4,,,,10,30,50,10,,,,,,
2006,98,2.3,,,5,10,20,30,20,10,5,,,,
2006,99,2.6,,,,,5,45,45,5,,,,,
2006Q1,4,2.2,,,,,20,60,20,,,,,,
2006Q1,7,2.5,,,,,,,,,,,,,
2006Q1,9,2,,,,,45,50,5,,,,,,
2006Q1,11,2.2,,,,,,90,10,,,,,,
2006Q1,14,,,,,,,,,,,,,,
2006Q1,15,2.3,,,5,5,30,35,20,5,,,,,
2006Q1,16,1.9,2,6,8,15,22,20,14,8,3,2,,,
2006Q1,17,2.5,,,5,10,15,15,25,25,5,,,,
2006Q1,19,2.4,,,,,,60,40,,,,,,
2006Q1,20,2.5,,,,10,10,35,35,10,,,,,
2006Q1,22,2,0,0,0,15,25,40,20,0,0,0,,,
2006Q1,23,2,4,5,10,20,30,20,10,1,,,,,
2006Q1,24,2.1,,,5,15,25,25,15,10,5,,,,
2006Q1,26,2.3,,,5,10,20,30,20,10,5,,,,
2006Q1,28,2,3,4,8,10,25,30,15,5,,,,,
2006Q1,29,2.6,,,,,,20,60,20,,,,,
2006Q1,30,,,,,,,,,,,,,,
2006Q1,31,2.1,,,,,40,50,10,,,,,,
2006Q1,32,,,,,,,,,,,,,,
2006Q1,33,2,,,,,50,50,,,,,,,
2006Q1,35,,,,,,,,,,,,,,
2006Q1,36,2.2,,,,10,25,45,20,,,,,,
2006Q1,37,2.6,,,,,,30,60,10,,,,,
2006Q1,38,2.3,,,,,50,50,,,,,,,
2006Q1,39,2.4,,,,5,15,40,25,10,5,,,,
2006Q1,40,,,,,,,,,,,,,,
2006Q1,41,2.5,,,,,,,,,,,,,
2006Q1,42,2.2,,,,,20,60,20,,,,,,
2006Q1,45,,,,,,,,,,,,,,
2006Q1,47,,,,,,,,,,,,,,
2006Q1,48,,,,,,,,,,,,,,
2006Q1,49,2.5,,,5,10,20,20,20,10,10,5,,,
2006Q1,52,2.1,,,,,15,70,15,,,,,,
2006Q1,54,3,,,,,,,30,40,30,,,,
2006Q1,56,2.1,1.5,2,2.5,7,30,35,15,3.5,2.5,1,,,
2006Q1,57,,,,,,,,,,,,,,
2006Q1,60,2.4,,,,5,15,40,25,10,5,,,,
2006Q1,65,2.3,,,,10,20,40,20,10,,,,,
2006Q1,66,,,,,,,,,,,,,,
2006Q1,70,2.2,,,,,45,55,,,,,,,
2006Q1,71,2,1,2,4,16,40,24,10,2,1,0,,,
2006Q1,72,2,,,,,50,50,,,,,,,
2006Q1,73,,,,,,,,,,,,,,
2006Q1,76,,,,,,,,,,,,,,
2006Q1,80,2.5358,,,,,,,,,,,,,
2006Q1,82,1.4,,,,,,,,,,,,,
2006Q1,84,,,,,,,,,,,,,,
2006Q1,85,,,,,,,,,,,,,,
2006Q1,88,2.3,,,5,20,30,30,10,5,,,,,
2006Q1,89,2.4,,,,5,15,40,30,10,,,,,
2006Q1,90,2.3,0,0,0,5,20,50,15,10,0,0,,,
2006Q1,91,2,,,,,35,65,,,,,,,
2006Q1,92,,,,,,,,,,,,,,
2006Q1,93,2.5,,,,,5,40,55,,,,,,
2006Q1,94,2.2,,,5,10,20,30,20,10,5,,,,
2006Q1,95,2.5,0,2,5,9,13,23,21,17,10,0,,,
2006Q1,96,2.2,,,,,,,,,,,,,
2006Q1,97,2.6,,,,10,30,50,10,,,,,,
2006Q1,98,2.2,,,5,10,25,35,15,10,,,,,
2006Q1,99,2.4,,,,,5,55,35,5,,,,,
2009,4,2,,,,,10,80,10,,,,,,
2009,7,2,,,,,,,,,,,,,
2009,9,2.1,,,5,10,35,35,10,5,,,,,
2009,11,2.3,,,,,,70,30,,,,,,
2009,14,3,,,,,,,,,,,,,
2009,15,2.3,,,5,10,15,40,15,10,5,,,,
2009,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2009,17,3,,,5,5,10,15,25,25,10,5,,,
2009,19,2.2,,,,,,100,,,,,,,
2009,20,2.25,,5,5,15,20,25,15,10,5,,,,
2009,22,2.7,0,5,10,12,13,15,30,15,0,0,,,
2009,23,1.8,5,7,10,20,25,20,10,3,,,,,
2009,24,2.1,,,5,15,25,25,15,10,5,,,,
2009,26,2.3,,,5,10,20,30,20,10,5,,,,
2009,28,2,3,4,8,10,25,30,15,5,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,2.4,,,,10,35,45,10,,,,,,
2009,31,2.4,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,2,,,,20,30,30,20,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,2.8,,,,10,15,25,35,10,5,,,,
2009,37,2.5,,,,,,50,50,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,2.3,,,,10,20,35,20,10,5,,,,
2009,40,,,,,,,,,,,,,,
2009,41,2.7,,,,,,,,,,,,,
2009,42,2,,,,,40,60,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,2.25,5,5,5,10,15,20,15,10,10,5,,,
2009,52,2,,,5,10,35,30,15,5,,,,,
2009,54,2.4,,,,10,20,30,30,10,,,,,
2009,56,2,2,3,5,12,17,25,17,12,5,2,,,
2009,57,,,,,,,,,,,,,,
2009,60,2.2,,,,10,20,40,20,10,,,,,
2009,65,2.3,,,,10,20,40,20,10,,,,,
2009,66,,,,,,,,,,,,,,
2009,70,2,,,,,47,53,,,,,,,
2009,71,2,2,4,8,16,28,24,14,3,1,0,,,
2009,72,2,,,,,20,60,20,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,2.3,.5,1,4,7.5,20,35,20,7.5,4,.5,,,
2009,80,2.3112,,,,,,,,,,,,,
2009,82,1.7,,,,,,,,,,,,,
2009,84,2.1,1,2,5,12,20,30,20,9,1,0,,,
2009,85,,,,,,,,,,,,,,
2009,88,2.25,,,5,10,20,30,20,10,5,,,,
2009,89,2.5,,,,5,5,20,40,25,5,,,,
2009,90,2.5,0,0,5,12,20,30,30,3,0,0,,,
2009,91,2.5,,,,,10,65,25,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,3.1,,,,,5,10,20,40,25,,,,
2009,94,2.3,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,95,2.5,1,2,5,10,15,20,22,14,8,3,,,
2009,96,,,,,,,,,,,,,,
2009,97,2.2,,,,10,30,50,10,,,,,,
2009,98,2.3,5,5,7,10,16,20,16,12,7,2,,,
2009,99,2.3,,,,5,10,50,20,10,5,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2004,4,8.8,,,,,,,,90,10,,,,
2004,7,9,,,,,,,,,,,,,
2004,9,8.8,,,,,,,,70,30,,,,
2004,11,8.7,,,,,,,,70,30,,,,
2004,14,9,,,,,,,,40,60,,,,
2004,15,8.8,,,,,,,,65,35,,,,
2004,16,9,0,0,1,4,7,8,14,20,22,16,7,1,0
2004,17,8.9,,,,,,,15,40,40,5,,,
2004,19,8.8,,,,,,,,90,10,,,,
2004,20,9,,,,,,,,25,75,,,,
2004,22,9,0,0,0,0,0,0,5,43,47,5,0,0,0
2004,23,8.8,,,,,,,5,90,5,,,,
2004,24,8.9,,,,,,,,70,30,,,,
2004,26,8.9,,,,,,,10,60,30,,,,
2004,28,8.8,,,,,,,25,50,25,,,,
2004,29,8.9,,,,,,,5,85,10,,,,
2004,30,8.9,,,,,,,,50,50,,,,
2004,31,9,,,,,,,45,55,,,,,
2004,32,8.9,,,,,,,5,50,40,5,,,
2004,33,9,,,,,,,,20,80,,,,
2004,35,8.8,,,,,,,,70,30,,,,
2004,36,8.8,,,,,,5,10,45,35,5,,,
2004,37,8.9,,,,,,,,50,50,,,,
2004,38,8.9,,,,,,,,60,40,,,,
2004,39,8.9,,,,,,,,60,40,,,,
2004,40,,,,,,,,,,,,,,
2004,41,9,,,,,,,,35,65,,,,
2004,42,8.7,,,,,,,1,99,,,,,
2004,45,8.9,,,,,,,,,,,,,
2004,47,9,,,,,,,,,,,,,
2004,48,8.9,,,,,,,17,40,26,17,,,
2004,49,,,,,,,,,,,,,,
2004,52,8.9,,,,,,,5,45,45,5,,,
2004,54,8.9,,,,,,,,60,40,,,,
2004,56,8.9,,,,,,,1,83,15,1,,,
2004,57,8.9,,,,,,,,,,,,,
2004,60,8.9,,,,,,,5,50,40,5,,,
2004,65,8.8,,,,,,,,75,25,,,,
2004,66,9.7,,,,,,,,,,,,,
2004,70,8.9,,,,,,,,55,45,,,,
2004,71,9,0,0,0,0,0,0,5,40,40,10,5,,
2004,72,9.2,,,,,,,,35,50,15,,,
2004,73,8.5,,,,,,,,,,,,,
2004,76,8.9,,,,,,,2.5,55,40,2.5,,,
2004,80,8.9,0,0,0,.00001,.00543334,.55593081,10.92532133,43.82141051,37.58591587,6.85238262,.25183487,.00175867,0
2004,82,9,,,,,,,,30,60,10,,,
2004,84,9,0,0,0,0,0,0,0,40,60,0,0,0,0
2004,85,8.9,,,,,,,,70,30,,,,
2004,88,8.9,,,,,,,5,45,45,5,,,
2004,89,8.8,,,,,,,20,60,20,,,,
2004,90,8.9,0,0,0,0,0,0,5,45,50,0,0,0,0
2004,91,8.9,,,,,,,,75,25,,,,
2004,92,8.9,0,0,.00154701,.041383,.57830249,4.15983857,15.46031247,29.78007565,29.78007565,15.46033248,4.15978455,.57834811,0
2004,93,8.7,,,,,,,,100,,,,,
2004,94,8.8,,,,,,10,25,30,25,10,,,
2004,95,8.75171811,0,0,0,0,0,0,11,49,40,0,0,0,0
2004,96,8.7,,,,,,,10,90,,,,,
2004,97,8.9,,,,,,,5,50,40,5,,,
2004,98,8.9,,,,,,,5,48,42,5,,,
2004,99,8.9,,,,,,,10,65,25,,,,
2005,4,8.6,,,,,,,20,70,10,,,,
2005,7,8.8,,,,,,,,,,,,,
2005,9,8.7,,,,,,,5,70,25,,,,
2005,11,8.4,,,,,,,60,40,,,,,
2005,14,8.7,,,,,,,,70,30,,,,
2005,15,8.5,,,,,,5,25,55,10,5,,,
2005,16,8.9,0,0,1,4,8,13,16,19,17,12,9,1,0
2005,17,8.8,,,,,,15,20,35,20,10,,,
2005,19,8,,,,,,50,50,,,,,,
2005,20,8.8,,,,,,,15,40,35,10,,,
2005,22,8.9,0,0,0,0,0,0,10,45,40,5,0,0,0
2005,23,8.4,,,,,,5,45,45,5,,,,
2005,24,8.7,,,,,,5,25,45,25,,,,
2005,26,8.7,,,,,,,25,50,25,,,,
2005,28,8.5,,,,,,5,25,40,25,5,,,
2005,29,8.7,,,,,,,5,85,10,,,,
2005,30,8.7,,,,,,,,60,40,,,,
2005,31,8.8,,,,,,,15,75,10,,,,
2005,32,8.6,,,,,,5,25,35,20,10,5,,
2005,33,8.5,,,,,,,50,50,,,,,
2005,35,8.7,,,,,,,10,80,10,,,,
2005,36,8.4,,,,,,15,35,35,15,,,,
2005,37,8.6,,,,,,,20,80,,,,,
2005,38,8.6,,,,,,,,80,20,,,,
2005,39,8.7,,,,,,,25,50,25,,,,
2005,40,,,,,,,,,,,,,,
2005,41,8.8,,,,,,,,65,35,,,,
2005,42,8.2,,,,,,,95,5,,,,,
2005,45,8.5,,,,,,,,,,,,,
2005,47,8.9,,,,,,,,,,,,,
2005,48,8.4,,,,,,17,40,26,17,,,,
2005,49,,,,,,,,,,,,,,
2005,52,8.6,,,,,,,40,55,5,,,,
2005,54,8.6,,,,,,,30,40,30,,,,
2005,56,8.7,,,,,,2,6,70,20,2,,,
2005,57,8.6,,,,,,,,,,,,,
2005,60,8.6,,,,,,,35,45,20,,,,
2005,65,8.5,,,,,,,30,55,15,,,,
2005,66,8.6,,,,,,,,,,,,,
2005,70,8.7,,,,,,,5,60,35,,,,
2005,71,8.8,0,0,0,0,0,2,10,40,30,12,6,0,
2005,72,8.8,,,,,,,20,60,20,,,,
2005,73,7.5,,,,,,,,,,,,,
2005,76,8.8,,,,,,5,15,60,15,5,,,
2005,80,8.8,.00031692,.00580952,.07083136,.5557718,2.80926536,9.15622812,19.25832476,26.15399059,22.93905946,12.99233428,4.74995892,1.12013032,.18797859
2005,82,8.9,,,,,,,25,35,30,10,,,
2005,84,8.8,0,0,0,0,0,0,15,50,35,0,0,0,0
2005,85,8.7,,,,,,,25,50,25,,,,
2005,88,8.5,,,,,,5,15,35,30,10,5,,
2005,89,8.2,,,,,5,15,45,30,5,,,,
2005,90,8.7,0,0,0,0,0,0,10,45,40,5,0,0,0
2005,91,8.5,,,,,,,30,70,,,,,
2005,92,9,0,0,.05772345,.37563679,1.84222914,6.18315144,14.20973032,22.3690936,24.12674883,17.82881766,9.02583769,3.89100777,.09002332
2005,93,8.5,,,,,,,45,50,5,,,,
2005,94,8.6,,,,,,10,25,30,25,10,,,
2005,95,8.3542687,0,0,0,0,0,15,38,34,13,0,0,0,0
2005,96,8.4,,,,,,,45,55,,,,,
2005,97,8.5,,,,,,10,30,50,10,,,,
2005,98,8.4,,,,,5,10,38,32,10,5,,,
2005,99,8.6,,,,,,,25,65,10,,,,
2005May,4,8.7,,,,,,,20,70,10,,,,
2005May,7,8.9,,,,,,,,,,,,,
2005May,9,8.8,,,,,,,,70,30,,,,
2005May,11,8.5,,,,,,,40,60,,,,,
2005May,14,8.8,,,,,,,,50,50,,,,
2005May,15,8.7,,,,,,5,15,65,10,5,,,
2005May,16,8.9,0,0,1,4,8,13,16,19,17,12,9,1,0
2005May,17,8.8,,,,,,15,20,30,20,15,,,
2005May,19,8,,,,,,50,50,,,,,,
2005May,20,8.8,,,,,,,15,40,35,10,,,
2005May,22,8.9,0,0,0,0,0,0,5,45,45,5,0,0,0
2005May,23,8.6,,,,,,1,34,60,5,,,,
2005May,24,8.8,,,,,,,20,50,30,,,,
2005May,26,8.7,,,,,,,25,50,25,,,,
2005May,28,8.6,,,,,,5,25,40,25,5,,,
2005May,29,,,,,,,,,,,,,,
2005May,30,,,,,,,,,,,,,,
2005May,31,8.9,,,,,,,,60,40,,,,
2005May,32,8.6,,,,,,5,25,35,20,10,5,,
2005May,33,8.5,,,,,,,50,50,,,,,
2005May,35,8.6,,,,,,,20,70,10,,,,
2005May,36,8.5,,,,,,15,35,35,15,,,,
2005May,37,8.7,,,,,,,20,80,,,,,
2005May,38,8.7,,,,,,,,80,20,,,,
2005May,39,8.7,,,,,,5,25,40,25,5,,,
2005May,40,,,,,,,,,,,,,,
2005May,41,8.9,,,,,,,,,,,,,
2005May,42,8.3,,,,,,,95,5,,,,,
2005May,45,,,,,,,,,,,,,,
2005May,47,8.9,,,,,,,,,,,,,
2005May,48,8.5,,,,,,,,,,,,,
2005May,49,,,,,,,,,,,,,,
2005May,52,8.7,,,,,,,40,60,,,,,
2005May,54,8.7,,,,,,,30,40,30,,,,
2005May,56,8.6,,,,,,2,6,70,20,2,,,
2005May,57,,,,,,,,,,,,,,
2005May,60,8.7,,,,,,,30,50,20,,,,
2005May,65,8.6,,,,,,,25,50,25,,,,
2005May,66,,,,,,,,,,,,,,
2005May,70,8.7,,,,,,,5,65,30,,,,
2005May,71,8.8,0,0,0,0,0,2,10,40,30,12,6,0,
2005May,72,8.9,,,,,,,20,60,20,,,,
2005May,73,,,,,,,,,,,,,,
2005May,76,8.8,,,,,1,4,10,65,15,4,1,,
2005May,80,8.8402,,,,,,,,,,,,,
2005May,82,8.9,,,,,,,,,,,,,
2005May,84,,,,,,,,,,,,,,
2005May,85,,,,,,,,,,,,,,
2005May,88,8.3,,,,,5,15,35,30,10,5,,,
2005May,89,8.2,,,,,,5,25,60,10,,,,
2005May,90,8.7,0,0,0,0,0,5,10,40,40,5,0,0,0
2005May,91,8.6,,,,,,,40,60,,,,,
2005May,92,9,0,0,.01019241,.12481034,.97859293,4.69083454,13.76474824,24.75293765,27.29616481,18.45912296,7.65248262,2.27011351,0
2005May,93,8.6,,,,,,,40,50,10,,,,
2005May,94,8.7,,,,,,10,25,30,25,10,,,
2005May,95,8.62385412,0,0,0,0,0,7,24,42,27,0,0,0,0
2005May,96,8.5,,,,,,,40,50,10,,,,
2005May,97,8.5,,,,,,10,30,50,10,,,,
2005May,98,8.5,,,,,5,10,38,32,10,5,,,
2005May,99,8.7,,,,,,,25,65,10,,,,
2006,4,,,,,,,,,,,,,,
2006,7,8.6,,,,,,,,,,,,,
2006,9,8.6,,,,,,,20,60,20,,,,
2006,11,8,,,,,,40,60,,,,,,
2006,14,8.5,,,,,,,10,60,30,,,,
2006,15,8.25,,,,,,15,45,25,10,5,,,
2006,16,8.6,0,0,1,4,8,13,17,18,17,12,9,1,0
2006,17,8.5,,,,,5,10,20,35,15,10,5,,
2006,19,7,,,,50,50,,,,,,,,
2006,20,8.5,,,,,,10,20,40,20,10,,,
2006,22,8.7,0,0,0,0,0,0,15,50,30,5,0,0,0
2006,23,8,,,,,5,20,40,30,5,,,,
2006,24,8.5,,,,,,15,30,35,20,,,,
2006,26,8.6,,,,,,10,20,40,20,10,,,
2006,28,7.8,,,,5,15,30,20,15,10,5,,,
2006,29,,,,,,,,,,,,,,
2006,30,8.5,,,,,,,30,60,10,,,,
2006,31,8.7,,,,,,,20,70,10,,,,
2006,32,,,,,,,,,,,,,,
2006,33,8,,,,,,50,50,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,8.1,,,,,5,20,35,30,10,,,,
2006,37,8,,,,,,40,60,,,,,,
2006,38,8.3,,,,,,,50,50,,,,,
2006,39,8.5,,,,,,15,30,40,15,,,,
2006,40,,,,,,,,,,,,,,
2006,41,8.1,,,,,,,70,30,,,,,
2006,42,7.8,,,,,,95,5,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,,,,,,,,,,,,,,
2006,52,8.5,,,,,,,45,55,,,,,
2006,54,8.2,,,,,,30,40,30,,,,,
2006,56,8.5,,,,,,2.5,30,50,15,2.5,,,
2006,57,,,,,,,,,,,,,,
2006,60,8.2,,,,,,25,50,20,5,,,,
2006,65,8.3,,,,,,10,40,30,20,,,,
2006,66,,,,,,,,,,,,,,
2006,70,8.5,,,,,,,25,55,20,,,,
2006,71,8.8,0,0,0,0,0,2,10,40,30,12,6,0,
2006,72,8.2,,,,,,15,50,35,,,,,
2006,73,8,,,,,,,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,8.6,.01182611,.08727736,.50565685,2.1017981,6.26978935,13.42697249,20.64786026,22.80347325,18.08719475,10.30273148,4.21374231,1.23706831,.30460938
2006,82,9,,,,,,5,20,20,25,20,10,,
2006,84,8.3,0,0,0,0,0,5,40,35,20,0,0,0,0
2006,85,,,,,,,,,,,,,,
2006,88,8.1,,,,,5,10,30,25,15,10,5,,
2006,89,7.5,,,,5,15,40,20,15,5,,,,
2006,90,8.5,0,0,0,0,0,5,15,45,30,5,0,0,0
2006,91,8,,,,,,,65,35,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,8.5,,,,,,,45,50,5,,,,
2006,94,8,,,,5,10,20,30,20,10,5,,,
2006,95,8.19288054,0,0,0,0,5,12,39,31,10,3,0,0,0
2006,96,8.1,,,,,,,50,40,10,,,,
2006,97,8.1,,,,,,20,45,30,5,,,,
2006,98,8,,,,5,10,25,30,15,10,5,,,
2006,99,8.3,,,,,,5,55,35,5,,,,
2006May,4,,,,,,,,,,,,,,
2006May,7,8.8,,,,,,,,,,,,,
2006May,9,8.8,,,,,,,25,50,25,,,,
2006May,11,8.3,,,,,,10,70,20,,,,,
2006May,14,,,,,,,,,,,,,,
2006May,15,8.5,,,,,,10,35,40,10,5,,,
2006May,16,8.7,0,0,1,4,8,13,17,18,17,12,9,1,0
2006May,17,8.6,,,,,,10,25,25,20,15,5,,
2006May,19,7,,,,50,50,,,,,,,,
2006May,20,8.6,,,,,,5,25,40,20,10,,,
2006May,22,8.8,0,0,0,0,0,0,15,45,35,5,0,0,0
2006May,23,8.2,,,,,5,20,40,30,5,,,,
2006May,24,8.5,,,,,,10,35,40,15,,,,
2006May,26,8.6,,,,,,10,20,40,20,10,,,
2006May,28,7.8,,,,5,15,30,20,15,10,5,,,
2006May,29,,,,,,,,,,,,,,
2006May,30,,,,,,,,,,,,,,
2006May,31,8.7,,,,,,,20,70,10,,,,
2006May,32,,,,,,,,,,,,,,
2006May,33,8,,,,,,50,50,,,,,,
2006May,35,,,,,,,,,,,,,,
2006May,36,8.2,,,,,5,20,35,30,10,,,,
2006May,37,8,,,,,,50,50,,,,,,
2006May,38,8.3,,,,,,,50,50,,,,,
2006May,39,8.5,,,,,,15,30,40,15,,,,
2006May,40,,,,,,,,,,,,,,
2006May,41,8.2,,,,,,,,,,,,,
2006May,42,7.8,,,,,,95,5,,,,,,
2006May,45,,,,,,,,,,,,,,
2006May,47,,,,,,,,,,,,,,
2006May,48,,,,,,,,,,,,,,
2006May,49,,,,,,,,,,,,,,
2006May,52,8.5,,,,,,,45,55,,,,,
2006May,54,8.4,,,,,,20,50,30,,,,,
2006May,56,8.5,,,,,,2.5,30,50,15,2.5,,,
2006May,57,,,,,,,,,,,,,,
2006May,60,8.3,,,,,,25,45,25,5,,,,
2006May,65,8.4,,,,,,10,50,25,15,,,,
2006May,66,,,,,,,,,,,,,,
2006May,70,8.5,,,,,,,25,55,20,,,,
2006May,71,8.8,0,0,0,0,0,2,10,40,30,12,6,0,
2006May,72,8.4,,,,,,15,50,35,,,,,
2006May,73,,,,,,,,,,,,,,
2006May,76,,,,,,,,,,,,,,
2006May,80,8.5946,,,,,,,,,,,,,
2006May,82,9,,,,,,,,,,,,,
2006May,84,,,,,,,,,,,,,,
2006May,85,,,,,,,,,,,,,,
2006May,88,8.1,,,,,5,10,30,25,15,10,5,,
2006May,89,7.5,,,,,10,45,25,15,5,,,,
2006May,90,8.5,0,0,0,0,0,5,20,40,30,5,0,0,0
2006May,91,8.2,,,,,,10,65,25,,,,,
2006May,92,,,,,,,,,,,,,,
2006May,93,8.5,,,,,,,45,50,5,,,,
2006May,94,8.2,,,,5,10,20,30,20,10,5,,,
2006May,95,8.39532737,0,0,0,0,4,7,40,32,12,5,0,0,0
2006May,96,,,,,,,,,,,,,,
2006May,97,8.1,,,,,,20,45,30,5,,,,
2006May,98,7.8,,,,5,10,25,30,15,10,5,,,
2006May,99,8.4,,,,,,5,55,35,5,,,,
2009,4,8,,,,,,10,40,40,10,,,,
2009,7,7.5,,,,,,,,,,,,,
2009,9,8.5,,,,,5,10,35,35,10,5,,,
2009,11,7.5,,,,,10,60,30,,,,,,
2009,14,7.5,,,,,,,,,,,,,
2009,15,7.75,,,,10,30,35,10,10,5,,,,
2009,16,6.8,8,11,13,14,13,11,9,7,6,5,3,0,0
2009,17,7,,,10,15,25,20,20,5,5,,,,
2009,19,4.5,100,,,,,,,,,,,,
2009,20,8,,,,5,10,15,30,25,10,5,,,
2009,22,7,0,0,5,15,45,15,10,5,5,0,0,0,0
2009,23,7,,5,10,15,22,18,15,10,5,,,,
2009,24,7.7,,,5,10,25,30,15,10,5,,,,
2009,26,8.4,,,,,5,20,40,20,10,5,,,
2009,28,7.7,,,,5,15,30,20,15,10,5,,,
2009,29,,,,,,,,,,,,,,
2009,30,7.2,,,,30,50,20,,,,,,,
2009,31,8.2,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,7,,,15,30,40,15,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,7.2,,,,5,15,35,25,15,5,,,,
2009,37,7,,,,50,50,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,7.7,,,5,10,20,30,20,10,5,,,,
2009,40,,,,,,,,,,,,,,
2009,41,6,,,,,,,,,,,,,
2009,42,7,,,,2.5,95,2.5,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,,,,,,,,,,,,,,
2009,52,8,,,,,15,40,35,10,,,,,
2009,54,7,,,,10,40,30,20,,,,,,
2009,56,8,1,2,3,5,8,15,23,15,10,6,5,4,3
2009,57,,,,,,,,,,,,,,
2009,60,7.2,,5,15,20,25,20,10,5,,,,,
2009,65,7.5,,,,,10,35,25,20,10,,,,
2009,66,,,,,,,,,,,,,,
2009,70,8.1,,,,,,,52,48,,,,,
2009,71,8.5,0,0,0,1,2,8,20,30,20,12,6,1,
2009,72,6.5,5,10,20,30,20,10,5,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,8.2461,,,,,,,,,,,,,
2009,82,8.8,,,,,,,,,,,,,
2009,84,7.8,0,0,0,0,25,33,28,12,2,0,0,0,0
2009,85,,,,,,,,,,,,,,
2009,88,7.3,,,,5,15,25,20,15,10,5,5,,
2009,89,7.2,,5,10,20,45,15,5,,,,,,
2009,90,8,0,0,0,5,10,25,35,20,5,0,0,0,0
2009,91,7.8,,,,,,35,50,15,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,7.8,,,,5,25,30,25,10,5,,,,
2009,94,7.5,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,95,7.25637935,0,0,13,20,28,18,13,8,0,0,0,0,0
2009,96,,,,,,,,,,,,,,
2009,97,7,,,,10,40,30,20,,,,,,
2009,98,7,,,5,17,21,17,12,10,8,5,3,2,
2009,99,8,,,,,5,10,50,20,10,5,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2004,4,,,,2.8,,,,,,,,,,
2004,7,,,,,,,,,,,,,,
2004,9,,,,,,,,,,,,,,
2004,11,,,,2.2,,,,,,,,,,
2004,14,,,,2.5,,,,,,,,,,
2004,15,,,,,,,,,,,,,,
2004,16,,,,2.5,,,,,,,,,,
2004,17,,,,2.2,,,,,,,,,,
2004,19,,,,,,,,,,,,,,
2004,20,,,,2.5,,,,,,,,,,
2004,22,,,,2.5,,,,,,,,,,
2004,23,,,,2.8,,,,,,,,,,
2004,24,,,,,,,,,,,,,,
2004,26,,,,2.1,,,,,,,,,,
2004,28,,,,2.2,,,,,,,,,,
2004,29,,,,,,,,,,,,,,
2004,30,,,,,,,,,,,,,,
2004,31,,,,2.1,,,,,,,,,,
2004,32,,,,2.4,,,,,,,,,,
2004,33,,,,,,,,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,36,,,,2.5,,,,,,,,,,
2004,37,,,,2.25,,,,,,,,,,
2004,38,,,,,,,,,,,,,,
2004,39,,,,2.2,,,,,,,,,,
2004,40,,,,,,,,,,,,,,
2004,41,,,,,,,,,,,,,,
2004,42,,,,,,,,,,,,,,
2004,45,,,,1.9,,,,,,,,,,
2004,47,,,,,,,,,,,,,,
2004,48,,,,,,,,,,,,,,
2004,49,,,,,,,,,,,,,,
2004,52,,,,1.9,,,,,,,,,,
2004,54,,,,2.4,,,,,,,,,,
2004,56,,,,,,,,,,,,,,
2004,57,,,,,,,,,,,,,,
2004,60,,,,2.4,,,,,,,,,,
2004,65,,,,,,,,,,,,,,
2004,66,,,,,,,,,,,,,,
2004,70,,,,,,,,,,,,,,
2004,71,,,,2.5,,,,,,,,,,
2004,72,,,,2.3,,,,,,,,,,
2004,73,,,,,,,,,,,,,,
2004,76,,,,2.3,,,,,,,,,,
2004,80,,,,2.342,,,,,,,,,,
2004,82,,,,,,,,,,,,,,
2004,84,,,,3,,,,,,,,,,
2004,85,,,,,,,,,,,,,,
2004,88,,,,2,,,,,,,,,,
2004,89,,,,,,,,,,,,,,
2004,90,,,,,,,,,,,,,,
2004,91,,,,2.5,,,,,,,,,,
2004,92,,,,,,,,,,,,,,
2004,93,,,,2.5,,,,,,,,,,
2004,94,,,,1.5,,,,,,,,,,
2004,95,,,,2.5,,,,,,,,,,
2004,96,,,,,,,,,,,,,,
2004,97,,,,2.3,,,,,,,,,,
2004,98,,,,2,,,,,,,,,,
2004,99,,,,2.1,,,,,,,,,,
2004Q3,4,36.5,2,1.2,,,,,,,,,,,
2004Q3,7,35,2,1.25,,,,,,,,,,,
2004Q3,11,34,2,1.2,,,,,,,,,,,
2004Q3,14,36,2,1.2,,,,,,,,,,,
2004Q3,15,33,,1.22,,,,,,,,,,,
2004Q3,16,38,2,1.24,,,,,,,,,,,
2004Q3,17,32,2,1.206,,,,,,,,,,,
2004Q3,19,,2,,,,,,,,,,,,
2004Q3,20,40,2,1.22,,,,,,,,,,,
2004Q3,22,38.5,2,1.23,,,,,,,,,,,
2004Q3,23,33,2.05,1.22,,,,,,,,,,,
2004Q3,24,34.5,2,1.22,,,,,,,,,,,
2004Q3,26,32,2,1.25,,,,,,,,,,,
2004Q3,28,,2,,,,,,,,,,,,
2004Q3,29,35,2,1.2,,,,,,,,,,,
2004Q3,30,37,2,1.25,,,,,,,,,,,
2004Q3,31,,2,,,,,,,,,,,,
2004Q3,32,33,2,1.2,,,,,,,,,,,
2004Q3,35,35,2,1.24,,,,,,,,,,,
2004Q3,36,33,2,1.2,,,,,,,,,,,
2004Q3,37,37,2,1.23,,,,,,,,,,,
2004Q3,38,36,2,1.21,,,,,,,,,,,
2004Q3,39,33.589,2,1.22,,,,,,,,,,,
2004Q3,40,34,,1.22,,,,,,,,,,,
2004Q3,41,36,2,1.24,,,,,,,,,,,
2004Q3,42,33.6,2,1.23,,,,,,,,,,,
2004Q3,45,34.39,,1.2,,,,,,,,,,,
2004Q3,47,38,2,1.2,,,,,,,,,,,
2004Q3,48,,2,1.2,,,,,,,,,,,
2004Q3,52,35,2,1.15,,,,,,,,,,,
2004Q3,54,40,2,1.24,,,,,,,,,,,
2004Q3,56,35.3,2,1.2,,,,,,,,,,,
2004Q3,57,36,2,1.2,,,,,,,,,,,
2004Q3,60,34,2,1.2,,,,,,,,,,,
2004Q3,66,,2,1.2,,,,,,,,,,,
2004Q3,70,39,2,1.27,,,,,,,,,,,
2004Q3,71,39,2,,,,,,,,,,,,
2004Q3,72,35,,1.25,,,,,,,,,,,
2004Q3,73,,2.25,,,,,,,,,,,,
2004Q3,76,36.8,2,1.26,,,,,,,,,,,
2004Q3,80,37.687,2.11,1.234,,,,,,,,,,,
2004Q3,82,35,2,,,,,,,,,,,,
2004Q3,84,,2,1.25,,,,,,,,,,,
2004Q3,85,31,2,1.18,,,,,,,,,,,
2004Q3,88,35,2,1.25,,,,,,,,,,,
2004Q3,89,33,2,1.25,,,,,,,,,,,
2004Q3,90,35,2,1.26,,,,,,,,,,,
2004Q3,91,37,2,1.22,,,,,,,,,,,
2004Q3,93,35,2,1.21,,,,,,,,,,,
2004Q3,94,35,2,1.22,,,,,,,,,,,
2004Q3,95,35,2,1.2,,,,,,,,,,,
2004Q3,96,36,2,1.22,,,,,,,,,,,
2004Q3,97,35,2,1.18,,,,,,,,,,,
2004Q3,98,36.4,2,1.19,,,,,,,,,,,
2004Q3,99,38,2,1.24,,,,,,,,,,,
2004Q4,4,32,2,1.2,,,,,,,,,,,
2004Q4,7,34,2,1.25,,,,,,,,,,,
2004Q4,11,32,2,1.2,,,,,,,,,,,
2004Q4,14,35,2,1.2,,,,,,,,,,,
2004Q4,15,33,,1.22,,,,,,,,,,,
2004Q4,16,36.7,2,1.29,,,,,,,,,,,
2004Q4,17,31,2,1.19,,,,,,,,,,,
2004Q4,19,,2,,,,,,,,,,,,
2004Q4,20,40,2,1.2,,,,,,,,,,,
2004Q4,22,35,2.5,1.25,,,,,,,,,,,
2004Q4,23,30,2.1,1.19,,,,,,,,,,,
2004Q4,24,31,2,1.25,,,,,,,,,,,
2004Q4,26,33,2,1.25,,,,,,,,,,,
2004Q4,28,,2,,,,,,,,,,,,
2004Q4,29,33,2,1.2,,,,,,,,,,,
2004Q4,30,35,2,1.26,,,,,,,,,,,
2004Q4,31,,2,,,,,,,,,,,,
2004Q4,32,32,2,1.2,,,,,,,,,,,
2004Q4,35,33,2.25,1.25,,,,,,,,,,,
2004Q4,36,32,2,1.22,,,,,,,,,,,
2004Q4,37,35,2,1.25,,,,,,,,,,,
2004Q4,38,34,2,1.21,,,,,,,,,,,
2004Q4,39,30.667,2,1.17,,,,,,,,,,,
2004Q4,40,32,,1.2,,,,,,,,,,,
2004Q4,41,35,2.25,1.24,,,,,,,,,,,
2004Q4,42,31,2.2,1.22,,,,,,,,,,,
2004Q4,45,32.52,,1.2,,,,,,,,,,,
2004Q4,47,38.8,2,1.2,,,,,,,,,,,
2004Q4,48,,2,1.2,,,,,,,,,,,
2004Q4,52,35,2.25,1.22,,,,,,,,,,,
2004Q4,54,38,2.25,1.26,,,,,,,,,,,
2004Q4,56,34,2,1.23,,,,,,,,,,,
2004Q4,57,34,2,1.15,,,,,,,,,,,
2004Q4,60,32,2.25,1.18,,,,,,,,,,,
2004Q4,66,,2.25,1.171,,,,,,,,,,,
2004Q4,70,43,2,1.28,,,,,,,,,,,
2004Q4,71,35,2.25,,,,,,,,,,,,
2004Q4,72,35,,1.22,,,,,,,,,,,
2004Q4,73,,2.25,,,,,,,,,,,,
2004Q4,76,36.1,2,1.28,,,,,,,,,,,
2004Q4,80,35.802,2.24,1.234,,,,,,,,,,,
2004Q4,82,35,2,,,,,,,,,,,,
2004Q4,84,,2,1.28,,,,,,,,,,,
2004Q4,85,29.4,2,1.18,,,,,,,,,,,
2004Q4,88,33,2,1.25,,,,,,,,,,,
2004Q4,89,32,2.1,1.17,,,,,,,,,,,
2004Q4,90,33,2.25,1.24,,,,,,,,,,,
2004Q4,91,35,2,1.195,,,,,,,,,,,
2004Q4,93,31,2.25,1.19,,,,,,,,,,,
2004Q4,94,35,2,1.22,,,,,,,,,,,
2004Q4,95,35,2,1.2,,,,,,,,,,,
2004Q4,96,34,2.5,1.25,,,,,,,,,,,
2004Q4,97,32,2,1.11,,,,,,,,,,,
2004Q4,98,35.3,2.25,1.16,,,,,,,,,,,
2004Q4,99,36,2,1.26,,,,,,,,,,,
2005,4,,,,3,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,,,,,,,,,,,,,,
2005,11,,,,2.2,,,,,,,,,,
2005,14,,,,3,,,,,,,,,,
2005,15,,,,,,,,,,,,,,
2005,16,,,,2.8,,,,,,,,,,
2005,17,,,,2,,,,,,,,,,
2005,19,,,,,,,,,,,,,,
2005,20,,,,2.7,,,,,,,,,,
2005,22,,,,2.7,,,,,,,,,,
2005,23,,,,2.8,,,,,,,,,,
2005,24,,,,,,,,,,,,,,
2005,26,,,,2.4,,,,,,,,,,
2005,28,,,,2.6,,,,,,,,,,
2005,29,,,,,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,,,,2,,,,,,,,,,
2005,32,,,,2.6,,,,,,,,,,
2005,33,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,,,,2.8,,,,,,,,,,
2005,37,,,,2.5,,,,,,,,,,
2005,38,,,,,,,,,,,,,,
2005,39,,,,2.5,,,,,,,,,,
2005,40,,,,,,,,,,,,,,
2005,41,,,,,,,,,,,,,,
2005,42,,,,,,,,,,,,,,
2005,45,,,,2.5,,,,,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,,,,,,,,,,,,,,
2005,52,,,,2.3,,,,,,,,,,
2005,54,,,,2.3,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,60,,,,2.5,,,,,,,,,,
2005,65,,,,,,,,,,,,,,
2005,66,,,,,,,,,,,,,,
2005,70,,,,,,,,,,,,,,
2005,71,,,,2.6,,,,,,,,,,
2005,72,,,,2.7,,,,,,,,,,
2005,73,,,,,,,,,,,,,,
2005,76,,,,2.5,,,,,,,,,,
2005,80,,,,2.602,,,,,,,,,,
2005,82,,,,,,,,,,,,,,
2005,84,,,,3.2,,,,,,,,,,
2005,85,,,,,,,,,,,,,,
2005,88,,,,2,,,,,,,,,,
2005,89,,,,,,,,,,,,,,
2005,90,,,,,,,,,,,,,,
2005,91,,,,2.4,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,,,,2.5,,,,,,,,,,
2005,94,,,,2,,,,,,,,,,
2005,95,,,,2.5,,,,,,,,,,
2005,96,,,,,,,,,,,,,,
2005,97,,,,2.2,,,,,,,,,,
2005,98,,,,2.7,,,,,,,,,,
2005,99,,,,2,,,,,,,,,,
2005Q1,4,32,2.5,1.15,,,,,,,,,,,
2005Q1,7,33,2,1.25,,,,,,,,,,,
2005Q1,11,31,2,1.25,,,,,,,,,,,
2005Q1,14,35,2,1.2,,,,,,,,,,,
2005Q1,15,32,,1.22,,,,,,,,,,,
2005Q1,16,35.6,2,1.28,,,,,,,,,,,
2005Q1,17,29,2.083,1.19,,,,,,,,,,,
2005Q1,19,,2.5,,,,,,,,,,,,
2005Q1,20,40,2.25,1.2,,,,,,,,,,,
2005Q1,22,34,2.75,1.25,,,,,,,,,,,
2005Q1,23,29,2.4,1.17,,,,,,,,,,,
2005Q1,24,30,2,1.25,,,,,,,,,,,
2005Q1,26,32,2.25,1.27,,,,,,,,,,,
2005Q1,28,,2.5,,,,,,,,,,,,
2005Q1,29,,2,1.2,,,,,,,,,,,
2005Q1,30,37,2.25,1.28,,,,,,,,,,,
2005Q1,31,,2,,,,,,,,,,,,
2005Q1,32,31.5,2,1.2,,,,,,,,,,,
2005Q1,35,30,2.25,1.3,,,,,,,,,,,
2005Q1,36,34,2.25,1.24,,,,,,,,,,,
2005Q1,37,33,2,1.3,,,,,,,,,,,
2005Q1,38,32,2.25,1.21,,,,,,,,,,,
2005Q1,39,30.5,2,1.15,,,,,,,,,,,
2005Q1,40,32,,1.2,,,,,,,,,,,
2005Q1,41,33,2.5,1.2,,,,,,,,,,,
2005Q1,42,29.7,2.4,1.21,,,,,,,,,,,
2005Q1,45,30.75,,1.2,,,,,,,,,,,
2005Q1,47,40,2,1.2,,,,,,,,,,,
2005Q1,48,,2,1.19,,,,,,,,,,,
2005Q1,52,30,2.75,1.3,,,,,,,,,,,
2005Q1,54,38,2.75,1.28,,,,,,,,,,,
2005Q1,56,35.5,2,1.23,,,,,,,,,,,
2005Q1,57,35,2.25,1.12,,,,,,,,,,,
2005Q1,60,32,2.5,1.18,,,,,,,,,,,
2005Q1,66,,2.5,1.135,,,,,,,,,,,
2005Q1,70,43,2.25,1.32,,,,,,,,,,,
2005Q1,71,32,2.5,,,,,,,,,,,,
2005Q1,72,30,,1.2,,,,,,,,,,,
2005Q1,73,,2.25,,,,,,,,,,,,
2005Q1,76,35.1,2.25,1.29,,,,,,,,,,,
2005Q1,80,34.012,2.43,1.234,,,,,,,,,,,
2005Q1,82,35,2,,,,,,,,,,,,
2005Q1,84,,2,1.27,,,,,,,,,,,
2005Q1,85,29.1,2,1.17,,,,,,,,,,,
2005Q1,88,32,2.5,1.26,,,,,,,,,,,
2005Q1,89,31,2.4,1.12,,,,,,,,,,,
2005Q1,90,31,2.5,1.22,,,,,,,,,,,
2005Q1,91,34,2.25,1.185,,,,,,,,,,,
2005Q1,93,28,2.25,1.18,,,,,,,,,,,
2005Q1,94,30,2.25,1.25,,,,,,,,,,,
2005Q1,95,30,2.25,1.18,,,,,,,,,,,
2005Q1,96,32,2.75,1.3,,,,,,,,,,,
2005Q1,97,29,2,1.07,,,,,,,,,,,
2005Q1,98,34.4,2.5,1.18,,,,,,,,,,,
2005Q1,99,34,2,1.28,,,,,,,,,,,
2005Q2,4,32,2.75,1.1,,,,,,,,,,,
2005Q2,7,32,2,1.25,,,,,,,,,,,
2005Q2,11,30,2,1.25,,,,,,,,,,,
2005Q2,14,34,2,1.2,,,,,,,,,,,
2005Q2,15,30,,1.22,,,,,,,,,,,
2005Q2,16,34.6,2.25,1.25,,,,,,,,,,,
2005Q2,17,28,2.417,1.17,,,,,,,,,,,
2005Q2,19,,3,,,,,,,,,,,,
2005Q2,20,40,2.5,1.2,,,,,,,,,,,
2005Q2,22,34,3,1.2,,,,,,,,,,,
2005Q2,23,28,2.6,1.16,,,,,,,,,,,
2005Q2,24,30,2.25,1.25,,,,,,,,,,,
2005Q2,26,30,2.5,1.27,,,,,,,,,,,
2005Q2,28,,2.75,,,,,,,,,,,,
2005Q2,29,,2,1.2,,,,,,,,,,,
2005Q2,30,35,2.25,1.28,,,,,,,,,,,
2005Q2,31,,2,,,,,,,,,,,,
2005Q2,32,31,2,1.2,,,,,,,,,,,
2005Q2,35,30,2.25,1.25,,,,,,,,,,,
2005Q2,36,34,2.25,1.22,,,,,,,,,,,
2005Q2,37,32,2.25,1.32,,,,,,,,,,,
2005Q2,38,31,2.25,1.2,,,,,,,,,,,
2005Q2,39,29.133,2.25,1.18,,,,,,,,,,,
2005Q2,40,31.7,,1.19,,,,,,,,,,,
2005Q2,41,33,2.5,1.2,,,,,,,,,,,
2005Q2,42,28.5,2.5,1.2,,,,,,,,,,,
2005Q2,45,29.07,,1.2,,,,,,,,,,,
2005Q2,47,39.8,2,1.22,,,,,,,,,,,
2005Q2,48,,2,1.17,,,,,,,,,,,
2005Q2,52,30,3.25,1.35,,,,,,,,,,,
2005Q2,54,38,3,1.3,,,,,,,,,,,
2005Q2,56,33.3,2,1.2,,,,,,,,,,,
2005Q2,57,31,2.5,1.1,,,,,,,,,,,
2005Q2,60,31,2.75,1.19,,,,,,,,,,,
2005Q2,66,,2.75,1.1,,,,,,,,,,,
2005Q2,70,41,2.5,1.32,,,,,,,,,,,
2005Q2,71,32,2.75,,,,,,,,,,,,
2005Q2,72,30,,1.2,,,,,,,,,,,
2005Q2,73,,2.25,,,,,,,,,,,,
2005Q2,76,34.2,2.5,1.3,,,,,,,,,,,
2005Q2,80,33.596,2.61,1.234,,,,,,,,,,,
2005Q2,82,35,2,,,,,,,,,,,,
2005Q2,84,,2,1.26,,,,,,,,,,,
2005Q2,85,28.9,2.25,1.15,,,,,,,,,,,
2005Q2,88,31,2.75,1.27,,,,,,,,,,,
2005Q2,89,28,2.7,1.1,,,,,,,,,,,
2005Q2,90,31,2.75,1.2,,,,,,,,,,,
2005Q2,91,33,2.25,1.17,,,,,,,,,,,
2005Q2,93,28,2.5,1.16,,,,,,,,,,,
2005Q2,94,30,2.25,1.27,,,,,,,,,,,
2005Q2,95,28,2.5,1.16,,,,,,,,,,,
2005Q2,96,32,2.75,1.25,,,,,,,,,,,
2005Q2,97,28,2,1.06,,,,,,,,,,,
2005Q2,98,33.7,2.75,1.2,,,,,,,,,,,
2005Q2,99,30,2.25,1.3,,,,,,,,,,,
2005Q3,4,32,3,1.25,,,,,,,,,,,
2005Q3,7,32,2.25,1.25,,,,,,,,,,,
2005Q3,11,30,2,1.25,,,,,,,,,,,
2005Q3,14,34,2,1.2,,,,,,,,,,,
2005Q3,15,30,,1.21,,,,,,,,,,,
2005Q3,16,34.1,2.5,1.24,,,,,,,,,,,
2005Q3,17,28,2.667,1.167,,,,,,,,,,,
2005Q3,19,,3.5,,,,,,,,,,,,
2005Q3,20,40,2.75,1.2,,,,,,,,,,,
2005Q3,22,34,3.25,1.2,,,,,,,,,,,
2005Q3,23,28,2.8,1.15,,,,,,,,,,,
2005Q3,24,30,3,1.25,,,,,,,,,,,
2005Q3,26,27,2.75,1.27,,,,,,,,,,,
2005Q3,28,,3,,,,,,,,,,,,
2005Q3,29,,2,1.2,,,,,,,,,,,
2005Q3,30,33,2.5,1.29,,,,,,,,,,,
2005Q3,31,,2,,,,,,,,,,,,
2005Q3,32,30.5,2,1.2,,,,,,,,,,,
2005Q3,35,30,2.25,1.25,,,,,,,,,,,
2005Q3,36,35,2.25,1.22,,,,,,,,,,,
2005Q3,37,30,2.5,1.35,,,,,,,,,,,
2005Q3,38,30,2.25,1.2,,,,,,,,,,,
2005Q3,39,29.533,2.5,1.2,,,,,,,,,,,
2005Q3,40,30.7,,1.18,,,,,,,,,,,
2005Q3,41,30,2.5,1.2,,,,,,,,,,,
2005Q3,42,27.5,2.7,1.2,,,,,,,,,,,
2005Q3,45,28,,1.2,,,,,,,,,,,
2005Q3,47,43,2,1.25,,,,,,,,,,,
2005Q3,48,,2.25,1.16,,,,,,,,,,,
2005Q3,52,28,3.5,1.3,,,,,,,,,,,
2005Q3,54,38,3,1.32,,,,,,,,,,,
2005Q3,56,32.3,2.25,1.2,,,,,,,,,,,
2005Q3,60,30,3.25,1.2,,,,,,,,,,,
2005Q3,70,45,2.5,1.35,,,,,,,,,,,
2005Q3,71,32,2.75,,,,,,,,,,,,
2005Q3,72,27,,1.15,,,,,,,,,,,
2005Q3,73,,2,,,,,,,,,,,,
2005Q3,76,33.4,2.5,1.32,,,,,,,,,,,
2005Q3,80,33.187,2.79,1.234,,,,,,,,,,,
2005Q3,82,35,1.5,,,,,,,,,,,,
2005Q3,84,,2.25,1.25,,,,,,,,,,,
2005Q3,85,28.6,2.5,1.13,,,,,,,,,,,
2005Q3,88,30,3,1.28,,,,,,,,,,,
2005Q3,89,28,3,1.07,,,,,,,,,,,
2005Q3,90,30,3,1.2,,,,,,,,,,,
2005Q3,91,30,2.5,1.115,,,,,,,,,,,
2005Q3,93,25,3,1.16,,,,,,,,,,,
2005Q3,94,30,2.5,1.27,,,,,,,,,,,
2005Q3,95,25,2.75,1.15,,,,,,,,,,,
2005Q3,96,32,3,1.25,,,,,,,,,,,
2005Q3,97,28,2.5,1.05,,,,,,,,,,,
2005Q3,98,32.6,3,1.22,,,,,,,,,,,
2005Q3,99,28,2.5,1.32,,,,,,,,,,,
2006,4,,,,,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,,,,,,,,,,,
2006,11,,,,2.2,,,,,,,,,,
2006,14,,,,2.8,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,3,,,,,,,,,,
2006,17,,,,2.5,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,3,,,,,,,,,,
2006,22,,,,3,,,,,,,,,,
2006,23,,,,3,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,2.5,,,,,,,,,,
2006,28,,,,2.5,,,,,,,,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,2.5,,,,,,,,,,
2006,37,,,,2.75,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,2.4,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,,,,,,,,,,,,,,
2006,52,,,,2.3,,,,,,,,,,
2006,54,,,,2.5,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,60,,,,2.3,,,,,,,,,,
2006,65,,,,,,,,,,,,,,
2006,66,,,,,,,,,,,,,,
2006,70,,,,,,,,,,,,,,
2006,71,,,,2.8,,,,,,,,,,
2006,72,,,,2.5,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,,,,,,,,,,,,,,
2006,82,,,,,,,,,,,,,,
2006,84,,,,2.9,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,2.5,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,91,,,,2.3,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2,,,,,,,,,,
2006,94,,,,2.5,,,,,,,,,,
2006,95,,,,2.2,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2,,,,,,,,,,
2006,98,,,,2.4,,,,,,,,,,
2006,99,,,,1.9,,,,,,,,,,
2009,4,,,,3.7,,,,,,,,,,
2009,7,,,,,,,,,,,,,,
2009,9,,,,,,,,,,,,,,
2009,11,,,,2.4,,,,,,,,,,
2009,14,,,,3.5,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,
2009,17,,,,2.4,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,3,,,,,,,,,,
2009,22,,,,3,,,,,,,,,,
2009,23,,,,3,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,28,,,,2.4,,,,,,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,3,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,,,,2,,,,,,,,,,
2009,37,,,,3.5,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.5,,,,,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,,,,,,,,,,,,,,
2009,52,,,,2.4,,,,,,,,,,
2009,54,,,,2.5,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,60,,,,3.4,,,,,,,,,,
2009,65,,,,,,,,,,,,,,
2009,66,,,,,,,,,,,,,,
2009,70,,,,,,,,,,,,,,
2009,71,,,,2.75,,,,,,,,,,
2009,72,,,,2.5,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,3,,,,,,,,,,
2009,80,,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,,,,3,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,88,,,,2.5,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,,,,,,,,,,,
2009,91,,,,2.3,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2,,,,,,,,,,
2009,94,,,,2.8,,,,,,,,,,
2009,95,,,,2,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,2,,,,,,,,,,
2009,98,,,,2.6,,,,,,,,,,
2009,99,,,,1.9,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2004Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2004,1,2.1,,,,,30,50,20,,,,,,
2004,2,2.1,,,,,15,80,5,,,,,,
2004,4,2.2,,,,,1,98,1,,,,,,
2004,5,2.1,,,,,30,70,,,,,,,
2004,7,2.2,,,,,,,,,,,,,
2004,9,2.1,,,,,40,60,,,,,,,
2004,10,2.03934946,.32727198,1.1142376,4.99494862,13.26131346,22.93233808,25.83935231,18.9724844,9.07571772,3.48233583,,,,
2004,14,2.2,,,,,,100,,,,,,,
2004,15,2.1,,,,,2,98,,,,,,,
2004,16,2.1,0,0,3,10,20,33,26,5,3,,,,
2004,17,2.1,0,0,0,5,40,40,10,5,0,,,,
2004,18,2,0,10,20,20,25,15,5,2.5,2.5,,,,
2004,19,2.1,,,,,,100,,,,,,,
2004,20,2.1,,,,,,100,,,,,,,
2004,22,2.1,0,0,0,0,15,80,5,0,0,,,,
2004,23,2.1,,,,,10,90,,,,,,,
2004,24,2.1,,,,,20,80,,,,,,,
2004,26,2.1,,,,,10,90,,,,,,,
2004,28,2.1,,,,,30,60,10,,,,,,
2004,29,2.1,,,,,10,90,,,,,,,
2004,30,2.1,,,,,20,80,,,,,,,
2004,31,2.1,,,,,2,98,,,,,,,
2004,32,2.1,,,,5,30,45,20,,,,,,
2004,33,2.1,,,,,20,80,,,,,,,
2004,35,2.1,,,,,,100,,,,,,,
2004,37,2.1,,,,,,100,,,,,,,
2004,38,2.1,,,,,5,90,5,,,,,,
2004,39,2.1,,,,,,100,,,,,,,
2004,40,2.1,,,,,,100,,,,,,,
2004,41,2.2,,,,,,100,,,,,,,
2004,42,2.1,,,,,20,75,5,,,,,,
2004,45,2.2,,,,,,100,,,,,,,
2004,47,2.2,,,,,,100,,,,,,,
2004,48,2.1,,,,,2.5,95,2.5,,,,,,
2004,50,2.2,,,,,,100,,,,,,,
2004,52,2.2,,,,,,70,30,,,,,,
2004,54,2.1,,,,,5,90,5,,,,,,
2004,56,2.1,,,,,5,95,,,,,,,
2004,57,2.1,,,,,,,,,,,,,
2004,59,2.1,,,,,10,85,5,,,,,,
2004,60,2.2,,,,,10,70,20,,,,,,
2004,61,2.1,,,,,15,85,,,,,,,
2004,63,2.2,,,,,10,70,20,,,,,,
2004,67,2,,,,5,35,45,10,5,,,,,
2004,68,2.1,1,2,8,10,23,39,10,6,1,,,,
2004,73,2.2,,,,,10,90,,,,,,,
2004,76,2.2,,,,,5,90,5,,,,,,
2004,80,2.2,0,0,0,.00001,4.07321093,91.85356086,4.07321093,.00001,0,,,,
2004,82,2.1,,,,,,,,,,,,,
2004,84,2.1,0,0,0,0,0,100,0,0,0,,,,
2004,85,2.2,,,,,10,90,,,,,,,
2004,89,2.1,,,,,25,50,25,,,,,,
2004,90,2.1,0,0,0,5,10,60,20,5,0,,,,
2004,91,2.1,,,,,30,60,10,,,,,,
2004,92,2.1,.01228683,.12267543,1.37765959,7.60618845,21.72707823,32.19445139,24.77050737,9.88972757,2.29942514,,,,
2004,93,2.1,,,,,30,70,,,,,,,
2004,94,1.9,,,,10,30,50,10,,,,,,
2004,95,2.1,0,0,0,0,39,54,7,0,0,,,,
2004,96,2.2,,,,,,100,,,,,,,
2004,97,2.1,,,,,,99,1,,,,,,
2004,98,2.1,,,,,5,90,5,,,,,,
2004,99,2.1,,,,,15,60,25,,,,,,
2005,1,1.9,,,10,20,25,25,15,5,,,,,
2005,2,1.8,,,,10,40,40,10,,,,,,
2005,4,2.2,,,,,10,70,20,,,,,,
2005,5,1.8,,,,5,60,30,5,,,,,,
2005,7,2,,,,,,,,,,,,,
2005,9,2.2,,,,,30,70,,,,,,,
2005,10,2.05941626,.30174198,1.04467036,4.76016587,12.85747231,22.61965587,25.92886851,19.36830879,9.42584164,3.69327467,,,,
2005,14,2,,,,,40,60,,,,,,,
2005,15,1.9,,,,5,55,25,15,,,,,,
2005,16,1.7,0,0,8,15,25,20,18,10,4,,,,
2005,17,1.6,,5,15,20,30,20,10,,,,,,
2005,18,1.5,0,10,20,20,25,15,5,2.5,2.5,,,,
2005,19,1.9,,,,,70,30,,,,,,,
2005,20,1.9,,,,15,50,35,,,,,,,
2005,22,2,0,0,0,20,25,40,15,0,0,,,,
2005,23,2.1,,,,5,40,50,5,,,,,,
2005,24,2,,,,10,35,45,10,,,,,,
2005,26,1.9,,,,15,40,30,15,,,,,,
2005,28,1.9,,,5,15,35,30,10,5,,,,,
2005,29,1.7,,,,,95,5,,,,,,,
2005,30,1.9,,,,,50,50,,,,,,,
2005,31,1.9,,,,,55,45,,,,,,,
2005,32,1.9,,,5,15,35,30,10,5,,,,,
2005,33,1.9,,,,,50,50,,,,,,,
2005,35,1.9,,,,,70,30,,,,,,,
2005,37,2,,,,,50,50,,,,,,,
2005,38,2,,,,,5,90,5,,,,,,
2005,39,2.1,,,,,35,45,20,,,,,,
2005,40,2,,,,,,100,,,,,,,
2005,41,2.2,,,,,20,60,20,,,,,,
2005,42,2,,,,5,40,55,,,,,,,
2005,45,2.3,,,,,,80,20,,,,,,
2005,47,2.2,,,,,15,70,15,,,,,,
2005,48,1.8,,,,2.5,85,12.5,,,,,,,
2005,50,1.9,,,,,50,50,,,,,,,
2005,52,1.8,,,,,65,35,,,,,,,
2005,54,1.8,,,,20,60,20,,,,,,,
2005,56,1.9,,,,5,45,40,10,,,,,,
2005,57,1.9,,,,,,,,,,,,,
2005,59,1.7,,,,10,60,30,,,,,,,
2005,60,1.7,,,5,20,40,25,10,,,,,,
2005,61,2.1,,,,,40,40,20,,,,,,
2005,63,1.9,,,,,60,40,,,,,,,
2005,67,2,,5,10,15,25,30,10,5,,,,,
2005,68,1.8,1,3,8,16,40,20,8,3,1,,,,
2005,73,2.2,,,,,40,60,,,,,,,
2005,76,1.6,,,4,15,55,20,6,,,,,,
2005,80,2.2,.00188841,.05039923,.90830445,7.04290987,23.97576069,36.04147468,23.97576069,7.04290987,.9605921,,,,
2005,82,1.7,,,,,,,,,,,,,
2005,84,1.9,0,0,0,1,45,42,12,0,0,,,,
2005,85,1.9,,,,,60,40,,,,,,,
2005,89,2,,,,10,30,40,20,,,,,,
2005,90,1.6,0,0,0,10,55,30,5,0,0,,,,
2005,91,2.2,,,,,20,60,20,,,,,,
2005,92,1.9,.87779161,2.16303256,7.52826119,16.03985178,23.4108707,23.4108707,16.03985178,7.5282812,3.00118847,,,,
2005,93,1.7,,,,,95,5,,,,,,,
2005,94,1.9,,,10,25,30,25,10,,,,,,
2005,95,1.9,0,0,0,17,48,27,8,0,0,,,,
2005,96,2.3,,,,,30,45,20,5,,,,,
2005,97,1.7,,,,10,70,20,,,,,,,
2005,98,2,,,5,10,30,45,10,,,,,,
2005,99,1.9,,,,5,50,35,10,,,,,,
2005Sep,1,1.8,,,5,20,30,23,15,7,,,,,
2005Sep,2,1.8,,,2,8,40,40,8,2,,,,,
2005Sep,4,2.2,,,,,20,60,20,,,,,,
2005Sep,5,1.8,,,,20,60,20,,,,,,,
2005Sep,7,1.7,,,,,,,,,,,,,
2005Sep,9,2.2,,,,,30,70,,,,,,,
2005Sep,10,2.03550593,.332378,1.12799155,5.04082449,13.33904804,22.99090947,25.82020966,18.89610966,9.009445,3.44308413,,,,
2005Sep,14,1.8,,,,,,,,,,,,,
2005Sep,15,1.8,,,,10,50,25,15,,,,,,
2005Sep,16,1.6,0,0,10,22,23,22,15,5,3,,,,
2005Sep,17,1.8,,5,15,20,30,25,5,,,,,,
2005Sep,18,1.5,0,10,20,20,25,15,5,2.5,2.5,,,,
2005Sep,19,1.8,,,,,90,10,,,,,,,
2005Sep,20,1.9,,,,20,50,30,,,,,,,
2005Sep,22,2.1,0,0,0,20,25,45,10,0,0,,,,
2005Sep,23,2.1,,2,5,15,30,30,15,3,,,,,
2005Sep,24,1.9,,,,10,45,35,10,,,,,,
2005Sep,26,1.8,,,,20,35,30,15,,,,,,
2005Sep,28,1.8,,,5,15,35,30,10,5,,,,,
2005Sep,29,1.7,,,,,95,5,,,,,,,
2005Sep,30,,,,,,,,,,,,,,
2005Sep,31,1.9,,,,,55,45,,,,,,,
2005Sep,32,1.9,,,5,15,35,30,10,5,,,,,
2005Sep,33,1.9,,,,,50,50,,,,,,,
2005Sep,35,1.9,,,,,80,20,,,,,,,
2005Sep,37,1.8,,,,,75,25,,,,,,,
2005Sep,38,2,,,,,5,90,5,,,,,,
2005Sep,39,2.1,,,5,10,25,35,20,5,,,,,
2005Sep,40,,,,,,,,,,,,,,
2005Sep,41,2.3,,,,,,,,,,,,,
2005Sep,42,1.9,,,,5,60,35,,,,,,,
2005Sep,45,,,,,,,,,,,,,,
2005Sep,47,2.3,,,,,10,70,20,,,,,,
2005Sep,48,,,,,,,,,,,,,,
2005Sep,50,1.7,,,,,80,20,,,,,,,
2005Sep,52,1.6,,,,15,70,15,,,,,,,
2005Sep,54,1.8,,,,20,60,20,,,,,,,
2005Sep,56,2,,,,5,40,50,5,,,,,,
2005Sep,57,,,,,,,,,,,,,,
2005Sep,59,1.5,,,,25,60,15,,,,,,,
2005Sep,60,1.6,,,5,25,45,20,5,,,,,,
2005Sep,61,2,,,,,40,40,20,,,,,,
2005Sep,63,1.6,,,,,,,,,,,,,
2005Sep,67,,,,,,,,,,,,,,
2005Sep,68,,,,,,,,,,,,,,
2005Sep,73,,,,,,,,,,,,,,
2005Sep,76,1.4,,1,4,40,35,15,4,1,,,,,
2005Sep,80,2.2,,,,,,,,,,,,,
2005Sep,82,1.4,,,,,,,,,,,,,
2005Sep,84,1.7,0,0,5,20,45,25,5,0,0,,,,
2005Sep,85,1.9,,,,5,50,40,5,,,,,,
2005Sep,89,2,,,,10,30,40,20,,,,,,
2005Sep,90,1.4,0,0,0,30,40,25,5,0,0,,,,
2005Sep,91,2.2,,,,,5,90,5,,,,,,
2005Sep,92,1.9,1.73776507,3.04025155,8.54518551,15.59632477,21.06997531,21.06997531,15.59632477,8.54520551,4.79899221,,,,
2005Sep,93,1.8,,,,10,60,30,,,,,,,
2005Sep,94,1.7,,,10,20,30,30,10,,,,,,
2005Sep,95,1.8,0,0,9,23,37,24,7,0,0,,,,
2005Sep,96,2.2,,,,5,35,47,10,3,,,,,
2005Sep,97,1.7,,,,10,70,20,,,,,,,
2005Sep,98,1.8,,,5,10,30,45,10,,,,,,
2005Sep,99,1.8,,,,10,55,25,10,,,,,,
2006,1,2,,2,3,15,25,25,15,10,5,,,,
2006,2,1.8,,,5,15,30,30,15,5,,,,,
2006,4,2.1,,,,,20,50,30,,,,,,
2006,5,1.9,,,,10,65,20,5,,,,,,
2006,7,1.8,,,,,,,,,,,,,
2006,9,1.9,,,,5,50,40,5,,,,,,
2006,10,1.92336899,.51663756,1.59530074,6.50870631,15.64367026,24.49283053,24.98800399,16.61201026,7.19428175,2.4485586,,,,
2006,14,1.6,,,10,40,40,10,,,,,,,
2006,15,1.8,,,,20,40,30,10,,,,,,
2006,16,1.9,0,0,8,18,23,20,17,10,4,,,,
2006,17,2,,5,15,20,30,25,5,,,,,,
2006,18,1.5,0,10,20,20,25,15,5,2.5,2.5,,,,
2006,19,2,,,,,50,50,,,,,,,
2006,20,2,,,,15,35,40,10,,,,,,
2006,22,2,0,0,0,20,30,40,10,0,0,,,,
2006,23,2,,,5,15,30,30,15,5,,,,,
2006,24,1.9,,,5,10,40,30,10,5,,,,,
2006,26,1.8,,,5,15,35,25,15,5,,,,,
2006,28,2,2,3,5,10,30,30,10,7,3,,,,
2006,29,,,,,,,,,,,,,,
2006,30,1.8,,,,,55,45,,,,,,,
2006,31,1.8,,,,20,50,30,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,37,2,,,,,50,50,,,,,,,
2006,38,1.8,,,,,55,45,,,,,,,
2006,39,2,,,5,15,30,30,15,5,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,1.9,,,,,60,30,10,,,,,,
2006,42,1.9,,,,10,60,30,,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,1.7,,,,,75,25,,,,,,,
2006,52,2,,,,,50,50,,,,,,,
2006,54,1.8,,,10,10,50,20,10,,,,,,
2006,56,1.9,,,,5,45,40,10,,,,,,
2006,57,1.8,,,,,,,,,,,,,
2006,59,1.9,,,,5,50,45,,,,,,,
2006,60,1.6,,5,10,25,30,15,10,5,,,,,
2006,61,2,,,,,40,50,10,,,,,,
2006,63,1.8,,,,10,50,40,,,,,,,
2006,67,2,,5,10,15,25,30,10,5,,,,,
2006,68,1.8,1,3,8,16,40,20,8,3,1,,,,
2006,73,,,,,,35,65,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,1.6,1.12096608,3.91848521,12.64274122,23.84326347,27.60132026,19.6156332,8.55511577,2.28786032,.41461448,,,,
2006,82,1.4,,,,,,,,,,,,,
2006,84,1.9,0,0,2,15,40,38,5,0,0,,,,
2006,85,,,,,,,,,,,,,,
2006,89,1.9,,,,15,40,30,15,,,,,,
2006,90,1.7,0,0,5,15,35,40,5,0,0,,,,
2006,91,2,,,,,15,80,5,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,1.8,,,,10,60,30,,,,,,,
2006,94,2.1,,,5,10,20,30,20,10,5,,,,
2006,95,1.8,0,0,4,22,37,27,10,0,0,,,,
2006,96,2.1,,,,5,35,45,13,2,,,,,
2006,97,1.8,,,,20,55,25,,,,,,,
2006,98,1.7,,,10,15,40,25,10,,,,,,
2006,99,1.8,,,,10,55,25,10,,,,,,
2006Sep,1,,,5,7,18,20,20,15,10,5,,,,
2006Sep,2,1.8,,,5,15,30,30,15,5,,,,,
2006Sep,4,2.1,,,,,25,40,35,,,,,,
2006Sep,5,1.9,,,,20,60,20,,,,,,,
2006Sep,7,1.9,,,,,,,,,,,,,
2006Sep,9,2,,,,5,45,45,5,,,,,,
2006Sep,10,1.95,.46612218,1.47214989,6.13739905,15.09207895,24.17459647,25.23234695,17.16157474,7.60398126,2.65975049,,,,
2006Sep,14,1.4,,,,,,,,,,,,,
2006Sep,15,1.8,,,,20,40,30,10,,,,,,
2006Sep,16,2,0,3,13,16,20,19,16,10,3,,,,
2006Sep,17,1.9,,5,15,20,30,25,5,,,,,,
2006Sep,18,1.5,0,10,20,20,25,15,5,2.5,2.5,,,,
2006Sep,19,2,,,,,50,50,,,,,,,
2006Sep,20,2,,,,15,35,40,10,,,,,,
2006Sep,22,2,0,0,0,20,30,35,15,0,0,,,,
2006Sep,23,1.9,,3,10,15,25,25,15,7,,,,,
2006Sep,24,1.9,,,5,10,40,30,10,5,,,,,
2006Sep,26,1.8,,,5,15,32.5,27.5,15,5,,,,,
2006Sep,28,2,2,3,5,10,30,30,10,7,3,,,,
2006Sep,29,,,,,,,,,,,,,,
2006Sep,30,,,,,,,,,,,,,,
2006Sep,31,1.8,,,,20,50,30,,,,,,,
2006Sep,32,,,,,,,,,,,,,,
2006Sep,33,2,,,,,50,50,,,,,,,
2006Sep,35,,,,,,,,,,,,,,
2006Sep,37,2,,,,,50,50,,,,,,,
2006Sep,38,1.8,,,,,55,45,,,,,,,
2006Sep,39,2.1,,,5,10,20,30,20,15,,,,,
2006Sep,40,,,,,,,,,,,,,,
2006Sep,41,1.8,,,,,,,,,,,,,
2006Sep,42,1.8,,,,10,70,20,,,,,,,
2006Sep,45,,,,,,,,,,,,,,
2006Sep,47,,,,,,,,,,,,,,
2006Sep,48,,,,,,,,,,,,,,
2006Sep,50,1.5,,,,,75,25,,,,,,,
2006Sep,52,2.2,,,,,25,50,25,,,,,,
2006Sep,54,1.8,,,10,10,50,20,10,,,,,,
2006Sep,56,1.8,,,,5,50,40,5,,,,,,
2006Sep,57,,,,,,,,,,,,,,
2006Sep,59,2,,,,10,40,40,10,,,,,,
2006Sep,60,1.7,,,10,25,30,25,10,,,,,,
2006Sep,61,1.9,,,,,50,40,10,,,,,,
2006Sep,63,1.7,,,,,,,,,,,,,
2006Sep,67,,,,,,,,,,,,,,
2006Sep,68,,,,,,,,,,,,,,
2006Sep,73,,,,,,,,,,,,,,
2006Sep,76,,,,,,,,,,,,,,
2006Sep,80,1.5,,,,,,,,,,,,,
2006Sep,82,1.4,,,,,,,,,,,,,
2006Sep,84,1.8,0,0,2,15,40,38,5,0,0,,,,
2006Sep,85,,,,,,,,,,,,,,
2006Sep,89,1.8,,,,15,40,30,15,,,,,,
2006Sep,90,1.7,0,0,5,20,35,35,5,0,0,,,,
2006Sep,91,2,,,,,5,90,5,,,,,,
2006Sep,92,,,,,,,,,,,,,,
2006Sep,93,1.8,,,,10,60,30,,,,,,,
2006Sep,94,2,,,5,10,20,30,20,10,5,,,,
2006Sep,95,1.8,0,4,12,21,29,22,12,0,0,,,,
2006Sep,96,2.1,,,,,,,,,,,,,
2006Sep,97,1.9,,,,20,55,25,,,,,,,
2006Sep,98,1.6,,,10,15,40,25,10,,,,,,
2006Sep,99,1.7,,,,10,55,25,10,,,,,,
2009,1,,,5,10,15,20,20,15,10,5,,,,
2009,2,1.5,,,,,,,,,,,,,
2009,4,2.1,,,,,40,60,,,,,,,
2009,5,1.9,,,3,15,65,15,2,,,,,,
2009,7,1.9,,,,,,,,,,,,,
2009,9,1.8,,,5,10,40,30,10,5,,,,,
2009,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2009,14,1.5,,,,,,,,,,,,,
2009,15,1.7,,5,5,20,35,20,15,,,,,,
2009,16,2,5,7,9,11,16,18,13,12,9,,,,
2009,17,1.8,,5,15,20,20,20,15,5,,,,,
2009,18,1.5,0,10,20,20,25,15,5,2.5,2.5,,,,
2009,19,2,,,,,50,50,,,,,,,
2009,20,2.1,,,5,10,35,40,10,,,,,,
2009,22,1.7,0,5,15,20,40,15,5,0,0,,,,
2009,23,2,1,3,7,15,25,25,15,7,2,,,,
2009,24,1.9,,,5,10,40,30,10,5,,,,,
2009,26,1.8,,2.5,5,15,30,25,15,5,2.5,,,,
2009,28,2,2,3,5,10,30,30,10,7,3,,,,
2009,29,,,,,,,,,,,,,,
2009,30,1.9,,,,,55,45,,,,,,,
2009,31,2,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,2.5,,,,,,50,50,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,2,,,,,50,50,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,1.9,,5,10,20,30,20,10,5,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,1.8,,,,,,,,,,,,,
2009,42,1.6,,,,35,65,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,1.75,,,,,,,,,,,,,
2009,52,2,,,,,50,50,,,,,,,
2009,54,1.7,,,10,10,50,20,10,,,,,,
2009,56,2,,,,10,40,40,10,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,2,,,,5,45,45,5,,,,,,
2009,60,2.2,,,10,15,25,25,15,10,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,1.8,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,1.8,1,3,8,16,40,20,8,3,1,,,,
2009,73,,,,,,,,,,,,,,
2009,76,2,,1,4,15,25,30,20,4,1,,,,
2009,80,1.6,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2009,85,2,,,,,,,,,,,,,
2009,89,1.8,,,5,5,40,25,10,10,5,,,,
2009,90,2,1,2,5,20,30,30,12,0,0,,,,
2009,91,2,,,,,5,90,5,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,2,,,,,20,30,50,,,,,,
2009,94,2.3,,5,5,15,25,25,15,5,5,,,,
2009,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2009,96,,,,,,,,,,,,,,
2009,97,1.8,,,,16.66666667,66.66666667,16.66666667,,,,,,,
2009,98,2,2,3,13,23,24,25,7,3,0,,,,
2009,99,1.8,,,,10,55,25,10,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2004,1,1.9,,,,20,45,35,,,,,,,
2004,2,2,,,,,38,60,2,,,,,,
2004,4,2,,,,,50,50,,,,,,,
2004,5,1.9,,,,,60,40,,,,,,,
2004,7,2,,,,,,,,,,,,,
2004,9,2.1,,,,,40,60,,,,,,,
2004,10,1.8061426,.01517915,.23078131,3.25114094,17.33429235,36.61359342,30.80771722,10.3127815,1.36280668,.07029767,.00140975,,,
2004,14,2,,,,,40,60,,,,,,,
2004,15,2,,,,,45,55,,,,,,,
2004,16,1.8,4,7,12,19,23,21,9,5,0,0,,,
2004,17,1.8,,,,20,30,30,20,,,,,,
2004,18,1.5,0,10,10,40,30,5,5,0,0,0,,,
2004,19,1.9,,,,,70,30,,,,,,,
2004,20,1.8,,,,,70,30,,,,,,,
2004,22,1.9,0,0,0,20,60,20,0,0,0,0,,,
2004,23,2,,,,,45,55,,,,,,,
2004,24,2.1,,,,,30,70,,,,,,,
2004,26,2,,,,10,45,35,10,,,,,,
2004,28,1.8,,,,10,60,30,,,,,,,
2004,29,2,,,,,40,60,,,,,,,
2004,30,1.9,,,,,100,,,,,,,,
2004,31,1.9,,,,,55,45,,,,,,,
2004,32,1.9,,,5,15,35,30,10,5,,,,,
2004,33,1.9,,,,,60,40,,,,,,,
2004,35,2,,,,,50,50,,,,,,,
2004,37,1.7,,,,,50,50,,,,,,,
2004,38,1.8,,,,5,90,5,,,,,,,
2004,39,1.8,,,,10,70,20,,,,,,,
2004,40,1.9,,,,,90,10,,,,,,,
2004,41,1.9,,,,,85,15,,,,,,,
2004,42,1.9,,,,,70,30,,,,,,,
2004,45,2.1,,,,,,,,,,,,,
2004,47,1.8,,,,,90,10,,,,,,,
2004,48,1.9,,,,,95,5,,,,,,,
2004,50,1.9,,,,,100,,,,,,,,
2004,52,1.8,,,,10,90,,,,,,,,
2004,54,1.9,,,,10,80,10,,,,,,,
2004,56,1.9,,,,,70,30,,,,,,,
2004,57,1.9,,,,,,,,,,,,,
2004,59,1.8,,,,5,85,10,,,,,,,
2004,60,1.9,,,,,60,40,,,,,,,
2004,61,1.9,,,,,80,20,,,,,,,
2004,63,1.9,,,,,70,30,,,,,,,
2004,67,1.9,,5,10,20,30,20,10,5,,,,,
2004,68,2.1,1,3,8,10,22,27,13,10,5,1,,,
2004,73,1.8,,,,,95,5,,,,,,,
2004,76,1.8,,,2.5,20,55,20,2.5,,,,,,
2004,80,1.8,.08220292,.99819629,6.32316997,20.1696428,32.50001614,26.49159982,10.91700554,2.2686571,.23682057,.01268886,,,
2004,82,1.9,,,,,,,,,,,,,
2004,84,1.9,0,0,0,0,70,30,0,0,0,0,,,
2004,85,1.8,,,,,80,20,,,,,,,
2004,89,1.9,,,,20,50,30,,,,,,,
2004,90,1.9,0,0,0,5,60,35,0,0,0,0,,,
2004,91,1.8,,,,25,70,5,,,,,,,
2004,92,2,2.275,3.20491,8.08609,13.8592,18.5918,19.5253,16.0518,10.3303,6.204,1.8716,,,
2004,93,1.8,,,,10,70,20,,,,,,,
2004,94,1.9,,,10,20,35,25,10,,,,,,
2004,95,1.9,0,0,0,19,46,35,0,0,0,0,,,
2004,96,1.7,,,,,100,,,,,,,,
2004,97,1.9,,,,,95,5,,,,,,,
2004,98,1.8,,,,5,60,30,5,,,,,,
2004,99,1.8,,,,5,75,20,,,,,,,
2005,1,2.2,,,10,15,23,25,22,5,,,,,
2005,2,2.4,,,2,8,20,40,20,8,2,,,,
2005,4,2.4,,,,,30,60,10,,,,,,
2005,5,2.2,,,,5,40,50,5,,,,,,
2005,7,1.7,,,,,,,,,,,,,
2005,9,2.2,,,,,40,60,,,,,,,
2005,10,2.07705549,.00163373,.03818196,.88853595,7.85670317,27.37773727,37.91965331,20.9282258,4.58194197,.39405999,.01332684,,,
2005,14,2.3,,,,,20,60,20,,,,,,
2005,15,2.25,,,,10,30,40,20,,,,,,
2005,16,1.5,0,2,8,21,25,18,16,7,3,0,,,
2005,17,2,,,5,10,20,30,20,10,5,,,,
2005,18,1.5,5,10,10,30,30,10,2.5,2.5,0,0,,,
2005,19,2,,,,,50,50,,,,,,,
2005,20,1.9,,,,15,50,35,,,,,,,
2005,22,2,0,0,5,10,25,40,20,0,0,0,,,
2005,23,1.7,,,5,30,40,22,3,,,,,,
2005,24,2,,,,10,35,40,10,5,,,,,
2005,26,2.2,,,,10,35,45,10,,,,,,
2005,28,1.9,5,5,10,15,40,20,5,,,,,,
2005,29,2.5,,,,,,40,60,,,,,,
2005,30,1.9,,,,,50,50,,,,,,,
2005,31,1.9,,,,,52,48,,,,,,,
2005,32,1.9,,5,5,20,30,20,15,5,,,,,
2005,33,2,,,,,50,50,,,,,,,
2005,35,2,,,,,50,50,,,,,,,
2005,37,1.9,,,,,25,75,,,,,,,
2005,38,1.9,,,,5,90,5,,,,,,,
2005,39,2,,,,20,30,30,20,,,,,,
2005,40,2.1,,,,,,100,,,,,,,
2005,41,2.2,,,,,15,75,10,,,,,,
2005,42,2,,,,5,30,60,5,,,,,,
2005,45,1.8,,,,,,,,,,,,,
2005,47,1.5,,,,40,60,,,,,,,,
2005,48,2.4,,,,,6,90,4,,,,,,
2005,50,2.2,,,,,25,75,,,,,,,
2005,52,2.3,,,,,30,70,,,,,,,
2005,54,2.1,,,,10,40,50,,,,,,,
2005,56,2,,,,10,35,45,10,,,,,,
2005,57,2,,,,,,,,,,,,,
2005,59,2,,,,,40,55,5,,,,,,
2005,60,2.3,,,,5,15,50,30,,,,,,
2005,61,2.4,,,,,30,40,30,,,,,,
2005,63,1.9,,,,,60,40,,,,,,,
2005,67,2.1,,5,10,15,20,30,15,5,,,,,
2005,68,2.3,1,2,2,5,9,32,25,11,8,5,,,
2005,73,1.8,,,,5,80,15,,,,,,,
2005,76,1.7,,1.25,7.5,15,45,20,10,1.25,,,,,
2005,80,2.1,8.06899253,6.05509738,8.56647676,10.90994793,12.50778494,12.90859187,11.99269752,10.02983669,7.55108043,11.40949395,,,
2005,82,1.5,,,,,,,,,,,,,
2005,84,2,0,2,5,15,35,36,7,0,0,0,,,
2005,85,2.1,,,,10,30,60,,,,,,,
2005,89,2,,,,5,30,40,15,10,,,,,
2005,90,2,0,0,0,5,50,40,5,0,0,0,,,
2005,91,2,,,,5,40,45,10,,,,,,
2005,92,2.2,0,5.80414,4.12297,7.72839,10.7298,27.2948,13.4663,11.7854,9.9363,9.1319,,,
2005,93,2.3,,,,,20,40,40,,,,,,
2005,94,2,,,,10,30,30,20,10,,,,,
2005,95,2.2,0,0,0,11,25,37,22,5,0,0,,,
2005,96,2,,,,10,30,50,10,,,,,,
2005,97,2.1,,,,5,30,55,10,,,,,,
2005,98,1.8,,,,35,40,20,5,,,,,,
2005,99,2,,,,,35,50,15,,,,,,
2005Q2,1,2,,,5,10,25,35,20,5,,,,,
2005Q2,2,2.5,,,2,8,20,40,20,8,2,,,,
2005Q2,4,2.4,,,,,10,70,20,,,,,,
2005Q2,5,2.4,,,,5,35,55,5,,,,,,
2005Q2,7,1.5,,,,,,,,,,,,,
2005Q2,9,2.1,,,,,40,60,,,,,,,
2005Q2,10,1.94321895,.00508828,.09620369,1.74565035,12.01732654,32.69164085,35.39674386,15.2635467,2.60512763,.17412304,.00454908,,,
2005Q2,14,2,,,,,,,,,,,,,
2005Q2,15,2.3,,,,15,25,35,25,,,,,,
2005Q2,16,1.2,4,8,18,23,18,14,10,5,0,0,,,
2005Q2,17,2.1,,5,5,10,20,25,25,10,,,,,
2005Q2,18,1.5,5,10,10,30,30,10,2.5,2.5,0,0,,,
2005Q2,19,2,,,,,50,50,,,,,,,
2005Q2,20,1.7,,,,20,55,25,,,,,,,
2005Q2,22,1.9,0,0,0,20,40,30,10,0,0,0,,,
2005Q2,23,1.7,,2,5,25,40,25,3,,,,,,
2005Q2,24,2,,,,10,35,40,10,5,,,,,
2005Q2,26,2.2,,,,10,35,45,10,,,,,,
2005Q2,28,1.9,5,5,10,15,40,20,5,,,,,,
2005Q2,29,2.5,,,,,,40,60,,,,,,
2005Q2,30,,,,,,,,,,,,,,
2005Q2,31,1.9,,,,,55,45,,,,,,,
2005Q2,32,1.8,,5,5,20,30,20,15,5,,,,,
2005Q2,33,2,,,,,50,50,,,,,,,
2005Q2,35,2,,,,,40,60,,,,,,,
2005Q2,37,1.8,,,,,65,35,,,,,,,
2005Q2,38,1.6,,,,5,90,5,,,,,,,
2005Q2,39,1.8,,,5,15,35,25,15,5,,,,,
2005Q2,40,,,,,,,,,,,,,,
2005Q2,41,2.1,,,,,,,,,,,,,
2005Q2,42,1.9,,,,,50,45,5,,,,,,
2005Q2,45,,,,,,,,,,,,,,
2005Q2,47,1.3,,,15,70,15,,,,,,,,
2005Q2,48,2.2,,,,,10,90,,,,,,,
2005Q2,50,2.3,,,,,25,75,,,,,,,
2005Q2,52,2.1,,,,,30,70,,,,,,,
2005Q2,54,2,,,,10,40,50,,,,,,,
2005Q2,56,1.9,,,,5,50,40,5,,,,,,
2005Q2,57,,,,,,,,,,,,,,
2005Q2,59,1.9,,,,,40,55,5,,,,,,
2005Q2,60,2.1,,,,10,35,35,20,,,,,,
2005Q2,61,2.5,,,,,30,40,30,,,,,,
2005Q2,63,1.7,,,,20,60,20,,,,,,,
2005Q2,67,,,,,,,,,,,,,,
2005Q2,68,2.2,1,2,2,5,9,32,25,11,8,5,,,
2005Q2,73,,,,,,,,,,,,,,
2005Q2,76,1.7,,1,9,15,50,15,9,1,,,,,
2005Q2,80,1.9694,,,,,,,,,,,,,
2005Q2,82,1.5,,,,,,,,,,,,,
2005Q2,84,,,,,,,,,,,,,,
2005Q2,85,2,,,,10,30,60,,,,,,,
2005Q2,89,2,,,,5,15,40,30,10,,,,,
2005Q2,90,2,0,0,0,5,45,45,5,0,0,0,,,
2005Q2,91,1.2,,,5,60,35,,,,,,,,
2005Q2,92,2.2,.725375,1.549625,15.15568,1.27242,14.2408,25.8493,19.3719,13.7138,7.6758,.4453,,,
2005Q2,93,2,,,,10,30,50,10,,,,,,
2005Q2,94,2.2,,,,10,25,30,25,10,,,,,
2005Q2,95,2.2,0,0,3,10,27,33,23,4,0,0,,,
2005Q2,96,2.3,,,5,12,25,48,10,,,,,,
2005Q2,97,1.9,,,,5,35,55,5,,,,,,
2005Q2,98,1.7,,,,35,40,20,5,,,,,,
2005Q2,99,1.8,,,,,60,35,5,,,,,,
2006,1,2.2,,3,10,17,20,25,20,5,,,,,
2006,2,2.5,,2,4,10,18,30,20,11,4,1,,,
2006,4,2.2,,,,,40,50,10,,,,,,
2006,5,2.3,,,,5,30,60,5,,,,,,
2006,7,2.4,,,,,,,,,,,,,
2006,9,2,,,,5,45,45,5,,,,,,
2006,10,2.39779927,.00008,.00314685,.13373226,2.16191462,13.67338771,34.2033307,34.06514858,13.50791141,2.11828778,.13305889,,,
2006,14,2,,,,10,20,40,20,10,,,,,
2006,15,2.4,,,,10,25,40,25,,,,,,
2006,16,2,2,6,8,12,19,24,16,8,3,2,,,
2006,17,2.7,,,,5,5,20,50,10,5,5,,,
2006,18,1.5,5,10,10,30,30,10,2.5,2.5,0,0,,,
2006,19,2.2,,,,,,100,,,,,,,
2006,20,2.1,,,5,20,25,35,15,,,,,,
2006,22,2,0,0,5,10,20,40,20,5,0,0,,,
2006,23,1.9,3,5,10,20,30,20,10,2,,,,,
2006,24,1.9,,,5,20,30,30,10,5,,,,,
2006,26,2.2,,,,10,20,40,20,10,,,,,
2006,28,2.3,7,7,10,15,20,30,5,6,,,,,
2006,29,,,,,,,,,,,,,,
2006,30,2.2,,,,,60,40,,,,,,,
2006,31,2,,,,15,45,30,10,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,37,2,,,,,40,60,,,,,,,
2006,38,2.1,,,,,45,55,,,,,,,
2006,39,2.3,,,,10,20,35,20,10,5,,,,
2006,40,,,,,,,,,,,,,,
2006,41,2.5,,,,,,40,60,,,,,,
2006,42,2.2,,,,5,25,65,5,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,2,,,,,50,50,,,,,,,
2006,52,2.5,,,,,10,80,10,,,,,,
2006,54,2.4,,,,10,40,40,10,,,,,,
2006,56,2.2,,,5,10,30,40,10,5,,,,,
2006,57,2.2,,,,,,,,,,,,,
2006,59,2,,,,,40,60,,,,,,,
2006,60,2.3,,,,5,20,35,20,15,5,,,,
2006,61,2.5,,,,,20,30,40,10,,,,,
2006,63,2.3,,,,,20,50,30,,,,,,
2006,67,2,,5,10,15,20,30,15,5,,,,,
2006,68,2.7,1,2,2,5,8,22,32,15,8,5,,,
2006,73,,,,,25,50,25,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,2.6,6.49438137,4.46330122,6.32587999,8.26726185,9.96272728,11.07053487,11.34322309,10.71715515,9.3368134,22.0187218,,,
2006,82,1.4,,,,,,,,,,,,,
2006,84,2.2,0,3,7,15,25,32,17,1,0,0,,,
2006,85,,,,,,,,,,,,,,
2006,89,2.1,,,,5,25,40,25,5,,,,,
2006,90,2.5,0,0,0,5,20,50,15,10,0,0,,,
2006,91,2.3,,,,,5,75,15,5,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,2.5,,,,,5,40,55,,,,,,
2006,94,2.3,,,5,10,20,30,20,10,5,,,,
2006,95,2.3,0,0,4,10,18,38,23,7,0,0,,,
2006,96,2.3,,,4,12,30,47,7,,,,,,
2006,97,2.3,,,,10,25,50,15,,,,,,
2006,98,2.2,,,5,10,30,35,15,5,,,,,
2006,99,2.5,,,,,5,40,50,5,,,,,
2006Q2,1,2.1,,,5,15,25,25,20,10,,,,,
2006Q2,2,2.3,,2,4,10,18,30,20,11,4,1,,,
2006Q2,4,2.2,,,,,40,50,10,,,,,,
2006Q2,5,2.3,,,,10,30,50,10,,,,,,
2006Q2,7,2.5,,,,,,,,,,,,,
2006Q2,9,2,,,,5,45,45,5,,,,,,
2006Q2,10,2.2,.0005417,.01537288,.45020761,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03369808,,,
2006Q2,14,2,,,,,,,,,,,,,
2006Q2,15,2.3,,,5,10,25,35,20,5,,,,,
2006Q2,16,1.9,2,6,8,15,22,20,14,8,3,2,,,
2006Q2,17,2.3,,,5,10,15,15,25,25,5,,,,
2006Q2,18,1.5,5,10,10,30,30,10,2.5,2.5,0,0,,,
2006Q2,19,2.2,,,,,,100,,,,,,,
2006Q2,20,2.1,,,5,20,25,35,15,,,,,,
2006Q2,22,2.2,0,0,0,15,25,40,20,0,0,0,,,
2006Q2,23,2,1,4,10,20,30,20,10,5,,,,,
2006Q2,24,1.9,,,5,20,30,30,10,5,,,,,
2006Q2,26,2.2,,,,10,35,45,10,,,,,,
2006Q2,28,2.3,7,7,10,15,20,30,5,6,,,,,
2006Q2,29,,,,,,,,,,,,,,
2006Q2,30,,,,,,,,,,,,,,
2006Q2,31,2,,,,10,35,45,10,,,,,,
2006Q2,32,,,,,,,,,,,,,,
2006Q2,33,2,,,,,50,50,,,,,,,
2006Q2,35,,,,,,,,,,,,,,
2006Q2,37,2,,,,,50,50,,,,,,,
2006Q2,38,1.9,,,,5,90,5,,,,,,,
2006Q2,39,2.3,,,5,10,20,30,20,10,5,,,,
2006Q2,40,,,,,,,,,,,,,,
2006Q2,41,2.5,,,,,,,,,,,,,
2006Q2,42,2.2,,,,,20,60,20,,,,,,
2006Q2,45,,,,,,,,,,,,,,
2006Q2,47,,,,,,,,,,,,,,
2006Q2,48,,,,,,,,,,,,,,
2006Q2,50,1.8,,,,,75,25,,,,,,,
2006Q2,52,2.6,,,,,50,50,,,,,,,
2006Q2,54,2.2,,,,10,40,40,10,,,,,,
2006Q2,56,2.2,,,5,5,35,40,10,5,,,,,
2006Q2,57,,,,,,,,,,,,,,
2006Q2,59,2,,,,,40,60,,,,,,,
2006Q2,60,2.5,,,,,15,45,30,10,,,,,
2006Q2,61,2.6,,,,,20,30,40,10,,,,,
2006Q2,63,2.1,,,,,30,60,10,,,,,,
2006Q2,67,,,,,,,,,,,,,,
2006Q2,68,2.7,1,2,2,5,8,22,32,15,8,5,,,
2006Q2,73,,,,,,,,,,,,,,
2006Q2,76,,,,,,,,,,,,,,
2006Q2,80,2.6738,,,,,,,,,,,,,
2006Q2,82,1.3,,,,,,,,,,,,,
2006Q2,84,,,,,,,,,,,,,,
2006Q2,85,,,,,,,,,,,,,,
2006Q2,89,2.1,,,,5,25,40,25,5,,,,,
2006Q2,90,2.3,0,0,0,5,20,50,15,10,0,0,,,
2006Q2,91,1.8,,,,25,60,15,,,,,,,
2006Q2,92,,,,,,,,,,,,,,
2006Q2,93,2.5,,,,,5,40,55,,,,,,
2006Q2,94,2.2,,,5,10,20,30,20,10,5,,,,
2006Q2,95,2.2,0,2,5,9,13,23,21,17,10,0,,,
2006Q2,96,2.2,,,,,,,,,,,,,
2006Q2,97,2.4,,,,10,30,50,10,,,,,,
2006Q2,98,2.2,,,5,10,30,35,15,5,,,,,
2006Q2,99,2.4,,,,,5,50,40,5,,,,,
2009,1,2,3,8,12,18,20,20,12,5,2,,,,
2009,2,2,2,4,8,14,20,22,18,6,4,2,,,
2009,4,2.1,,,,,20,70,10,,,,,,
2009,5,2.3,,,,5,30,60,5,,,,,,
2009,7,2,,,,,,,,,,,,,
2009,9,2.1,,,5,10,35,35,10,5,,,,,
2009,10,2.2,.0005417,.01537288,.45020761,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03369808,,,
2009,14,3,,,,,,,,,,,,,
2009,15,2.3,,,5,10,15,40,15,10,5,,,,
2009,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2009,17,3,,,5,5,10,15,25,25,10,5,,,
2009,18,1.5,5,10,10,30,30,10,2.5,2.5,0,0,,,
2009,19,2.2,,,,,,100,,,,,,,
2009,20,2,,5,10,15,20,25,20,5,,,,,
2009,22,2.7,0,5,10,12,13,15,30,15,0,0,,,
2009,23,1.8,1,4,10,20,30,20,10,5,,,,,
2009,24,2,,,10,15,25,25,15,10,,,,,
2009,26,2.3,,,,10,20,40,20,10,,,,,
2009,28,2,7,7,10,20,30,15,5,6,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,2.4,,,,10,30,50,10,,,,,,
2009,31,2.5,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,2,,,,10,40,40,10,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,2.5,,,,,,50,50,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,2.3,,,5,10,20,30,20,10,5,,,,
2009,40,,,,,,,,,,,,,,
2009,41,2.7,,,,,,,,,,,,,
2009,42,2.2,,,,,30,60,10,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,1.9,,,,,75,25,,,,,,,
2009,52,1.8,,,,,50,50,,,,,,,
2009,54,2.25,,,,10,40,40,10,,,,,,
2009,56,1.9,,,5,10,40,35,10,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,2,,,,10,40,45,5,,,,,,
2009,60,2.2,,,,10,20,40,20,10,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,2.2,1,3,8,10,22,27,13,10,5,1,,,
2009,73,,,,,,,,,,,,,,
2009,76,2.2,,.5,2,10,20,35,20,10,2,.5,,,
2009,80,2.3612,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,2.1,1,2,5,12,20,30,20,9,1,0,,,
2009,85,,,,,,,,,,,,,,
2009,89,2.1,,,5,5,20,40,25,5,,,,,
2009,90,2.5,0,0,5,12,20,30,30,3,0,0,,,
2009,91,2.7,,,,,10,25,65,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,3.1,,,,,5,10,20,40,25,,,,
2009,94,2.3,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,95,2.3,1,2,5,10,15,20,22,14,8,3,,,
2009,96,,,,,,,,,,,,,,
2009,97,2,,,,10,25,50,15,,,,,,
2009,98,2.3,5,5,7,10,16,20,16,12,7,2,,,
2009,99,2.3,,,,5,10,50,20,10,5,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2004,1,8.8,,,,,,,,55,45,,,,
2004,2,9,,,,,,,,40,60,,,,
2004,4,9,,,,,,,,30,70,,,,
2004,5,9,,,,,,,,15,85,,,,
2004,7,9,,,,,,,,,,,,,
2004,9,9,,,,,,,,50,50,,,,
2004,10,8.92725907,.03049031,.09290778,.45138725,1.557004,4.20304275,8.88009399,14.68575649,19.01196749,19.26744794,15.2857986,9.49305461,4.61480149,2.4262473
2004,14,9,,,,,,,,,100,,,,
2004,15,9,,,,,,,,45,55,,,,
2004,16,9,0,0,1,4,7,8,14,20,22,16,7,1,0
2004,17,9,,,,,,,10,40,40,5,5,,
2004,18,9,0,0,0,0,0,10,20,45,15,10,0,0,0
2004,19,8.8,,,,,,,,90,10,,,,
2004,20,9,,,,,,,,,100,,,,
2004,22,9,0,0,0,0,0,0,5,43,47,5,0,0,0
2004,23,9,,,,,,,,49,51,,,,
2004,24,9,,,,,,,,40,60,,,,
2004,26,9,,,,,,,10,60,30,,,,
2004,28,8.9,,,,,,,,60,40,,,,
2004,29,8.9,,,,,,,,95,5,,,,
2004,30,9,,,,,,,,,100,,,,
2004,31,9,,,,,,,,15,85,,,,
2004,32,9,,,,,,,5,40,50,5,,,
2004,33,9,,,,,,,,50,50,,,,
2004,35,8.8,,,,,,,,70,30,,,,
2004,37,8.9,,,,,,,,100,,,,,
2004,38,9,,,,,,,,5,90,5,,,
2004,39,9,,,,,,,,50,50,,,,
2004,40,,,,,,,,,,,,,,
2004,41,9,,,,,,,,25,75,,,,
2004,42,9,,,,,,,,1,99,,,,
2004,45,9.1,,,,,,,,,,,,,
2004,47,9,,,,,,,,,100,,,,
2004,48,9,,,,,,,,,95,5,,,
2004,50,9,,,,,,,,20,80,,,,
2004,52,9,,,,,,,,10,90,,,,
2004,54,9,,,,,,,,50,50,,,,
2004,56,9,,,,,,,,40,60,,,,
2004,57,9,,,,,,,,,,,,,
2004,59,9,,,,,,,,45,55,,,,
2004,60,8.9,,,,,,,,55,45,,,,
2004,61,9,,,,,,,,20,80,,,,
2004,63,9,,,,,,,,20,80,,,,
2004,67,9,,,,,,,10,35,35,15,5,,
2004,68,8.9,1,1,1,2,6,10,21,25,20,10,1,1,1
2004,73,,,,,,,,,,,,,,
2004,76,9,,,,,,,2.5,30,65,2.5,,,
2004,80,8.9,0,0,0,0,0,.00007,1.11768431,58.90007238,39.72016526,.2620021,0,0,0
2004,82,9,,,,,,,,,,,,,
2004,84,9,0,0,0,0,0,0,0,40,60,0,0,0,0
2004,85,9,,,,,,,,20,80,,,,
2004,89,8.9,,,,,,,20,60,20,,,,
2004,90,9,0,0,0,0,0,0,5,50,45,0,0,0,0
2004,91,9.2,,,,,,,,10,60,30,,,
2004,92,9,0,0,.0007349,.02253275,.3597801,2.95463232,12.52805792,27.51631274,31.36997055,18.56867853,5.69928549,.9800147,0
2004,93,9,,,,,,,,40,60,,,,
2004,94,8.8,,,,,,10,20,30,30,10,,,
2004,95,8.9,0,0,0,0,0,0,0,55,45,0,0,0,0
2004,96,8.8,,,,,,,,70,30,,,,
2004,97,8.9,,,,,,,,80,20,,,,
2004,98,8.9,,,,,,,,60,40,,,,
2004,99,8.9,,,,,,,5,50,45,,,,
2005,1,8.7,,,,,,,20,35,25,20,,,
2005,2,8.8,,,,,,1,5,48,40,5,1,,
2005,4,8.8,,,,,,,,80,20,,,,
2005,5,8.9,,,,,,,,55,40,5,,,
2005,7,9.2,,,,,,,,,,,,,
2005,9,8.7,,,,,,,70,30,,,,,
2005,10,8.44701016,.16043817,.38281557,1.48959381,4.06019358,8.66170576,14.46383759,18.9066653,19.34694532,15.4980452,9.71842691,4.7702998,1.83266083,.70837216
2005,14,8.9,,,,,,,,70,30,,,,
2005,15,8.75,,,,,,5,15,40,30,10,,,
2005,16,9,0,0,1,4,8,13,15,16,20,13,9,1,0
2005,17,8.8,,,,,,15,20,35,20,10,,,
2005,18,9,0,0,0,0,0,10,20,45,15,10,0,0,0
2005,19,8,,,,,,50,50,,,,,,
2005,20,9,,,,,,,,25,65,10,,,
2005,22,8.9,0,0,0,0,0,0,10,45,40,5,0,0,0
2005,23,8.7,,,,,,,,60,40,,,,
2005,24,8.8,,,,,,,15,55,25,5,,,
2005,26,8.8,,,,,,,25,50,25,,,,
2005,28,8.9,,,,,,,20,40,30,10,,,
2005,29,8.7,,,,,,,,100,,,,,
2005,30,8.8,,,,,,,,60,40,,,,
2005,31,8.9,,,,,,,,70,30,,,,
2005,32,8.8,,,,,,5,20,35,25,10,5,,
2005,33,8.8,,,,,,,,70,30,,,,
2005,35,8.7,,,,,,,10,80,10,,,,
2005,37,8.7,,,,,,,10,80,10,,,,
2005,38,9,,,,,,,,45,55,,,,
2005,39,8.8,,,,,,10,20,40,20,10,,,
2005,40,,,,,,,,,,,,,,
2005,41,8.8,,,,,,,,75,25,,,,
2005,42,8.8,,,,,,,,99,1,,,,
2005,45,9.1,,,,,,,,,,,,,
2005,47,9,,,,,,,,5,95,,,,
2005,48,8.6,,,,,,,4,90,6,,,,
2005,50,8.9,,,,,,,,75,25,,,,
2005,52,8.9,,,,,,,,10,90,,,,
2005,54,8.8,,,,,,,10,70,20,,,,
2005,56,8.8,,,,,,,10,45,40,5,,,
2005,57,8.9,,,,,,,,,,,,,
2005,59,8.8,,,,,,,10,60,30,,,,
2005,60,8.6,,,,,,,20,65,15,,,,
2005,61,8.8,,,,,,,,60,40,,,,
2005,63,8.7,,,,,,,20,75,5,,,,
2005,67,9,,,,,,2,10,25,30,20,10,3,
2005,68,8.8,1,1,1,2,4,9,19,26,22,10,3,1,1
2005,73,,,,,,,,,,,,,,
2005,76,8.8,,,,,1,4,15,50,25,4,1,,
2005,80,8.9,.00009,.00218341,.0331252,.3161547,1.90059915,7.20481575,17.23982895,26.05818686,24.88925144,15.02168838,5.72631344,1.37761577,.23014415
2005,82,8.9,,,,,,,,,,,,,
2005,84,8.8,0,0,0,0,0,0,5,55,40,0,0,0,0
2005,85,8.8,,,,,,,,60,40,,,,
2005,89,8.5,,,,,,5,15,45,30,5,,,
2005,90,8.8,0,0,0,0,0,0,5,50,40,5,0,0,0
2005,91,9,,,,,,,,50,40,10,,,
2005,92,9,0,0,.05770613,.3755241,1.84167649,6.18129657,14.20546758,22.36238314,24.1195111,17.82346924,9.02313005,3.91983929,.08999631
2005,93,8.9,,,,,,,,55,45,,,,
2005,94,8.6,,,,,,10,25,30,25,10,,,
2005,95,8.7,0,0,0,0,0,0,7,54,34,5,0,0,0
2005,96,8.5,,,,,,,25,60,15,,,,
2005,97,8.5,,,,,,,5,70,25,,,,
2005,98,8.7,,,,,,,30,50,20,,,,
2005,99,8.7,,,,,,,25,65,10,,,,
2005Aug,1,8.6,,,,,,10,25,35,20,10,,,
2005Aug,2,8.6,,,,,1,5,18,40,30,5,1,,
2005Aug,4,8.8,,,,,,,,80,20,,,,
2005Aug,5,8.8,,,,,,,10,50,35,5,,,
2005Aug,7,9.2,,,,,,,,,,,,,
2005Aug,9,8.6,,,,,,,30,70,,,,,
2005Aug,10,8.37835897,.19988157,.46006083,1.73446185,4.57118521,9.42925102,15.22489676,19.24355194,19.04069818,14.74846976,8.94258824,4.24428907,1.57661947,.5840461
2005Aug,14,8.8,,,,,,,,,,,,,
2005Aug,15,8.8,,,,,,5,15,40,30,10,,,
2005Aug,16,8.9,0,0,1,4,8,13,16,19,17,12,9,1,0
2005Aug,17,8.7,,,,,,15,20,35,20,10,,,
2005Aug,18,9,0,0,0,0,0,10,20,45,15,10,0,0,0
2005Aug,19,7.8,,,,,,90,10,,,,,,
2005Aug,20,8.9,,,,,,,,25,65,10,,,
2005Aug,22,8.9,0,0,0,0,0,0,5,45,45,5,0,0,0
2005Aug,23,8.6,,,,,,,10,50,40,,,,
2005Aug,24,8.8,,,,,,,15,55,25,5,,,
2005Aug,26,8.8,,,,,,,25,50,25,,,,
2005Aug,28,8.7,,,,,,,20,40,30,10,,,
2005Aug,29,8.7,,,,,,,,100,,,,,
2005Aug,30,,,,,,,,,,,,,,
2005Aug,31,8.8,,,,,,,,70,30,,,,
2005Aug,32,8.7,,,,,,5,20,35,25,10,5,,
2005Aug,33,8.8,,,,,,,,70,30,,,,
2005Aug,35,8.6,,,,,,,20,70,10,,,,
2005Aug,37,8.6,,,,,,,30,50,20,,,,
2005Aug,38,8.8,,,,,,,,55,45,,,,
2005Aug,39,8.8,,,,,,10,20,40,20,10,,,
2005Aug,40,,,,,,,,,,,,,,
2005Aug,41,8.8,,,,,,,,,,,,,
2005Aug,42,8.7,,,,,,,,99,1,,,,
2005Aug,45,,,,,,,,,,,,,,
2005Aug,47,9,,,,,,,,10,90,,,,
2005Aug,48,8.5,,,,,,,,90,10,,,,
2005Aug,50,8.9,,,,,,,,50,50,,,,
2005Aug,52,8.8,,,,,,,,70,30,,,,
2005Aug,54,8.7,,,,,,,,50,50,,,,
2005Aug,56,8.8,,,,,,,10,45,40,5,,,
2005Aug,57,,,,,,,,,,,,,,
2005Aug,59,8.8,,,,,,,10,60,30,,,,
2005Aug,60,8.7,,,,,,,25,50,25,,,,
2005Aug,61,8.8,,,,,,,,75,25,,,,
2005Aug,63,,,,,,,,,,,,,,
2005Aug,67,,,,,,,,,,,,,,
2005Aug,68,,,,,,,,,,,,,,
2005Aug,73,,,,,,,,,,,,,,
2005Aug,76,8.9,,,,,,5,10,55,25,5,,,
2005Aug,80,8.8981,,,,,,,,,,,,,
2005Aug,82,9,,,,,,,,,,,,,
2005Aug,84,,,,,,,,,,,,,,
2005Aug,85,,,,,,,,,,,,,,
2005Aug,89,8.3,,,,,5,25,60,10,,,,,
2005Aug,90,8.7,0,0,0,0,0,5,10,40,40,5,0,0,0
2005Aug,91,8.8,,,,,,5,35,60,,,,,
2005Aug,92,8.9,0,0,.00003,.00314005,.13183399,2.14011101,13.59117956,34.13620681,34.13620681,13.59117956,2.14010701,.1300065,0
2005Aug,93,8.9,,,,,,,,55,45,,,,
2005Aug,94,8.7,,,,,,10,25,30,25,10,,,
2005Aug,95,8.6,0,0,0,0,0,0,20,51,29,0,0,0,0
2005Aug,96,8.5,,,,,,,30,55,15,,,,
2005Aug,97,8.6,,,,,,,10,60,30,,,,
2005Aug,98,8.7,,,,,,,30,50,20,,,,
2005Aug,99,8.7,,,,,,,25,65,10,,,,
2006,1,8.5,,,,,,5,30,30,25,10,,,
2006,2,8.4,,,,2,6,17,28,24,16,5,2,,
2006,4,8.5,,,,,,,30,60,10,,,,
2006,5,8.7,,,,,,,10,55,30,5,,,
2006,7,9,,,,,,,,,,,,,
2006,9,8.5,,,,,,,50,50,,,,,
2006,10,8.4,.18658801,.43437997,1.65403822,4.40571668,9.1848031,14.98822729,19.14624671,19.14624676,14.98822729,9.1848031,4.40571668,1.65403822,.62096799
2006,14,8.7,,,,,,,10,60,30,,,,
2006,15,8.6,,,,,,5,20,50,20,5,,,
2006,16,8.6,0,0,1,4,8,13,17,18,17,12,9,1,0
2006,17,8.5,,,,,5,10,20,35,15,10,5,,
2006,18,9,0,0,0,0,0,10,20,45,15,10,0,0,0
2006,19,7,,,,50,50,,,,,,,,
2006,20,8.8,,,,,,,5,50,35,10,,,
2006,22,8.7,0,0,0,0,0,0,15,50,30,5,0,0,0
2006,23,8.4,,,,,,10,35,35,20,,,,
2006,24,8.6,,,,,,10,30,35,20,5,,,
2006,26,8.7,,,,,,10,20,40,20,10,,,
2006,28,8.6,,,,,,10,20,30,20,10,10,,
2006,29,,,,,,,,,,,,,,
2006,30,8.5,,,,,,,30,60,10,,,,
2006,31,8.7,,,,,,,,60,40,,,,
2006,32,,,,,,,,,,,,,,
2006,33,8.7,,,,,,,,80,20,,,,
2006,35,,,,,,,,,,,,,,
2006,37,8,,,,,,50,50,,,,,,
2006,38,8.6,,,,,,,,55,45,,,,
2006,39,8.6,,,,,5,10,20,35,20,10,,,
2006,40,,,,,,,,,,,,,,
2006,41,8.1,,,,,,,70,30,,,,,
2006,42,8.3,,,,,,,95,5,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,8.7,,,,,,,,75,25,,,,
2006,52,8.3,,,,,,,70,30,,,,,
2006,54,8.6,,,,,,,30,50,20,,,,
2006,56,8.5,,,,,,,20,45,30,5,,,
2006,57,8.7,,,,,,,,,,,,,
2006,59,8.5,,,,,,,30,55,15,,,,
2006,60,8.2,,,,,,25,50,25,,,,,
2006,61,8.4,,,,,,,30,50,20,,,,
2006,63,8.5,,,,,,,30,70,,,,,
2006,67,8.8,,,,,2,5,10,25,25,15,10,5,3
2006,68,8.5,1,1,1,2,4,9,22,26,19,10,3,1,1
2006,73,,,,,,,,,,,,,,
2006,76,,,,,,,,,,,,,,
2006,80,8.6,.00715267,.06174044,.4031866,1.84645625,5.93276744,13.37934336,21.18415854,23.55385873,18.39106188,10.08329438,3.88104142,1.04830058,.22763772
2006,82,9,,,,,,,,,,,,,
2006,84,8.4,0,0,0,0,0,2,42,36,20,0,0,0,0
2006,85,,,,,,,,,,,,,,
2006,89,7.5,,,,5,15,40,20,15,5,,,,
2006,90,8.5,0,0,0,0,0,5,15,45,30,5,0,0,0
2006,91,8,,,,,,5,40,40,10,5,,,
2006,92,,,,,,,,,,,,,,
2006,93,8.7,,,,,,,,95,5,,,,
2006,94,8,,,,5,10,20,30,20,10,5,,,
2006,95,8.5,0,0,0,0,0,6,37,42,9,6,0,0,0
2006,96,8.1,,,,,,,50,40,10,,,,
2006,97,8.2,,,,,,,50,35,15,,,,
2006,98,8.3,,,,,5,15,50,20,10,,,,
2006,99,8.3,,,,,,5,55,35,5,,,,
2006Aug,1,8.4,,,,,10,20,30,25,15,,,,
2006Aug,2,8.3,,,,2,6,17,28,24,16,5,2,,
2006Aug,4,8.5,,,,,,,30,60,10,,,,
2006Aug,5,8.6,,,,,,,10,55,30,5,,,
2006Aug,7,8.9,,,,,,,,,,,,,
2006Aug,9,8.5,,,,,,5,45,45,5,,,,
2006Aug,10,8.4,.18658801,.43437997,1.65403822,4.40571668,9.1848031,14.98822729,19.14624671,19.14624676,14.98822729,9.1848031,4.40571668,1.65403822,.62096799
2006Aug,14,8.6,,,,,,,,,,,,,
2006Aug,15,8.7,,,,,,10,15,40,30,5,,,
2006Aug,16,8.7,0,0,1,4,8,13,17,18,17,12,9,1,0
2006Aug,17,8.4,,,,,5,5,25,25,20,15,5,,
2006Aug,18,9,0,0,0,0,0,10,20,45,15,10,0,0,0
2006Aug,19,6.8,,,,90,10,,,,,,,,
2006Aug,20,8.7,,,,,,,5,50,35,10,,,
2006Aug,22,8.8,0,0,0,0,0,0,15,45,35,5,0,0,0
2006Aug,23,8.3,,,,,,15,35,30,20,,,,
2006Aug,24,8.6,,,,,,10,30,35,20,5,,,
2006Aug,26,8.7,,,,,,10,20,40,20,10,,,
2006Aug,28,8.6,,,,,,10,20,30,20,10,10,,
2006Aug,29,,,,,,,,,,,,,,
2006Aug,30,,,,,,,,,,,,,,
2006Aug,31,8.7,,,,,,,15,60,25,,,,
2006Aug,32,,,,,,,,,,,,,,
2006Aug,33,8.6,,,,,,,40,60,,,,,
2006Aug,35,,,,,,,,,,,,,,
2006Aug,37,7.8,,,,,,70,30,,,,,,
2006Aug,38,8.7,,,,,,,,55,45,,,,
2006Aug,39,8.5,,,,,5,10,20,35,20,10,,,
2006Aug,40,,,,,,,,,,,,,,
2006Aug,41,8,,,,,,,,,,,,,
2006Aug,42,8.2,,,,,,,95,5,,,,,
2006Aug,45,,,,,,,,,,,,,,
2006Aug,47,,,,,,,,,,,,,,
2006Aug,48,,,,,,,,,,,,,,
2006Aug,50,8.8,,,,,,,,80,20,,,,
2006Aug,52,8.2,,,,,,,70,30,,,,,
2006Aug,54,8.4,,,,,,,,80,20,,,,
2006Aug,56,8.6,,,,,,,20,45,30,5,,,
2006Aug,57,,,,,,,,,,,,,,
2006Aug,59,8.5,,,,,,,30,55,15,,,,
2006Aug,60,8.3,,,,,,25,45,25,5,,,,
2006Aug,61,8.3,,,,,,,40,50,10,,,,
2006Aug,63,,,,,,,,,,,,,,
2006Aug,67,,,,,,,,,,,,,,
2006Aug,68,,,,,,,,,,,,,,
2006Aug,73,,,,,,,,,,,,,,
2006Aug,76,,,,,,,,,,,,,,
2006Aug,80,8.6003,,,,,,,,,,,,,
2006Aug,82,8.9,,,,,,,,,,,,,
2006Aug,84,,,,,,,,,,,,,,
2006Aug,85,,,,,,,,,,,,,,
2006Aug,89,7.3,,,,10,45,25,15,5,,,,,
2006Aug,90,8.5,0,0,0,0,0,5,20,40,30,5,0,0,0
2006Aug,91,7.8,,,,,10,45,40,5,,,,,
2006Aug,92,,,,,,,,,,,,,,
2006Aug,93,8.8,,,,,,,,75,25,,,,
2006Aug,94,8.2,,,,5,10,20,30,20,10,5,,,
2006Aug,95,8.5,0,0,0,0,0,4,35,40,17,4,0,0,0
2006Aug,96,,,,,,,,,,,,,,
2006Aug,97,8.4,,,,,,5,15,50,25,5,,,
2006Aug,98,8.2,,,,,5,15,50,20,10,,,,
2006Aug,99,8.4,,,,,,5,55,35,5,,,,
2009,1,8,,,,5,15,25,25,20,7,3,,,
2009,2,7,2,6,10,14,18,14,12,9,7,4,3,1,
2009,4,8,,,,,,10,30,30,30,,,,
2009,5,8.5,,,,,,,15,55,25,5,,,
2009,7,7.5,,,,,,,,,,,,,
2009,9,8,,,,5,10,35,35,10,5,,,,
2009,10,8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2009,14,7.5,,,,,,,,,,,,,
2009,15,7.5,,,,10,30,35,10,5,5,5,,,
2009,16,6.8,8,11,13,14,13,11,9,7,6,5,3,0,0
2009,17,7,,,10,15,25,20,20,5,5,,,,
2009,18,9,0,0,0,0,0,10,20,45,15,10,0,0,0
2009,19,4.5,100,,,,,,,,,,,,
2009,20,8.5,,,,,,5,20,40,25,10,,,
2009,22,7,0,0,5,15,45,15,10,5,5,0,0,0,0
2009,23,7,,,5,20,25,20,15,10,5,,,,
2009,24,7.8,,,5,10,15,35,15,10,5,5,,,
2009,26,8.5,,,,,5,20,40,20,10,5,,,
2009,28,8,,,,5,10,20,20,20,10,10,5,,
2009,29,,,,,,,,,,,,,,
2009,30,7.2,,,,,50,40,10,,,,,,
2009,31,8,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,8,,,,,20,30,30,20,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,7,,,,25,50,25,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,7.5,,,,15,20,30,20,15,0,,,,
2009,40,,,,,,,,,,,,,,
2009,41,6,,,,,,,,,,,,,
2009,42,7,,,,,90,10,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,,,,,,,,,,,,,,
2009,52,8,,,,,,,60,40,,,,,
2009,54,,,,,,,,,,,,,,
2009,56,8,,,,5,5,20,40,20,5,5,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,7.2,,5,15,20,25,20,10,5,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,8.2804,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,7.8,0,0,0,0,25,33,28,12,2,0,0,0,0
2009,85,,,,,,,,,,,,,,
2009,89,7.2,,5,10,20,45,15,5,,,,,,
2009,90,8,0,0,0,5,10,25,35,20,5,0,0,0,0
2009,91,7,,,,15,65,20,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,7.8,,,,5,25,30,25,10,5,,,,
2009,94,7.5,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,95,7.5,0,0,5,12,33,33,12,5,0,0,0,0,0
2009,96,,,,,,,,,,,,,,
2009,97,7.5,,,,,10,45,30,15,,,,,
2009,98,7,,,5,17,21,17,12,10,8,5,3,2,
2009,99,8,,,,,5,10,50,20,10,5,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2004,1,,,,3,,,,,,,,,,
2004,2,,,,2.2,,,,,,,,,,
2004,4,,,,2.2,,,,,,,,,,
2004,5,,,,2.3,,,,,,,,,,
2004,7,,,,,,,,,,,,,,
2004,9,,,,,,,,,,,,,,
2004,10,,,,2.32,,,,,,,,,,
2004,14,,,,2.3,,,,,,,,,,
2004,15,,,,,,,,,,,,,,
2004,16,,,,2.6,,,,,,,,,,
2004,17,,,,2.3,,,,,,,,,,
2004,18,,,,3,,,,,,,,,,
2004,19,,,,,,,,,,,,,,
2004,20,,,,2,,,,,,,,,,
2004,22,,,,,,,,,,,,,,
2004,23,,,,2.1,,,,,,,,,,
2004,24,,,,,,,,,,,,,,
2004,26,,,,,,,,,,,,,,
2004,28,,,,2,,,,,,,,,,
2004,29,,,,2,,,,,,,,,,
2004,30,,,,,,,,,,,,,,
2004,31,,,,2.4,,,,,,,,,,
2004,32,,,,.7,,,,,,,,,,
2004,33,,,,,,,,,,,,,,
2004,35,,,,,,,,,,,,,,
2004,37,,,,2.25,,,,,,,,,,
2004,38,,,,,,,,,,,,,,
2004,39,,,,.6,,,,,,,,,,
2004,40,,,,,,,,,,,,,,
2004,41,,,,,,,,,,,,,,
2004,42,,,,,,,,,,,,,,
2004,45,,,,,,,,,,,,,,
2004,47,,,,2.2,,,,,,,,,,
2004,48,,,,,,,,,,,,,,
2004,50,,,,,,,,,,,,,,
2004,52,,,,1.9,,,,,,,,,,
2004,54,,,,,,,,,,,,,,
2004,56,,,,2.5,,,,,,,,,,
2004,57,,,,,,,,,,,,,,
2004,59,,,,2.2,,,,,,,,,,
2004,60,,,,2.4,,,,,,,,,,
2004,61,,,,,,,,,,,,,,
2004,63,,,,,,,,,,,,,,
2004,67,,,,,,,,,,,,,,
2004,68,,,,,,,,,,,,,,
2004,73,,,,,,,,,,,,,,
2004,76,,,,2.1,,,,,,,,,,
2004,80,,,,2.7,,,,,,,,,,
2004,82,,,,,,,,,,,,,,
2004,84,,,,,,,,,,,,,,
2004,85,,,,,,,,,,,,,,
2004,89,,,,,,,,,,,,,,
2004,90,,,,,,,,,,,,,,
2004,91,,,,,,,,,,,,,,
2004,92,,,,,,,,,,,,,,
2004,93,,,,2.5,,,,,,,,,,
2004,94,,,,2,,,,,,,,,,
2004,95,,,,2.5,,,,,,,,,,
2004,96,,,,,,,,,,,,,,
2004,97,,,,2,,,,,,,,,,
2004,98,,,,2,,,,,,,,,,
2004,99,,,,1.5,,,,,,,,,,
2004Q4,1,37,2,1.23,,,,,,,,,,,
2004Q4,2,47,2,1.24,,,,,,,,,,,
2004Q4,4,45,2,1.21,,,,,,,,,,,
2004Q4,5,45,2,1.23,,,,,,,,,,,
2004Q4,7,50,2,1.25,,,,,,,,,,,
2004Q4,10,39,2,1.3,,,,,,,,,,,
2004Q4,14,45,2,1.23,,,,,,,,,,,
2004Q4,15,42,,1.22,,,,,,,,,,,
2004Q4,16,45,2,1.24,,,,,,,,,,,
2004Q4,17,42,2,1.21,,,,,,,,,,,
2004Q4,18,55,2,1.24,,,,,,,,,,,
2004Q4,19,,2,,,,,,,,,,,,
2004Q4,20,55,2,1.27,,,,,,,,,,,
2004Q4,22,48,2,1.25,,,,,,,,,,,
2004Q4,23,47,2.03,1.24,,,,,,,,,,,
2004Q4,24,50,2,1.25,,,,,,,,,,,
2004Q4,26,43,2,1.22,,,,,,,,,,,
2004Q4,29,42,2,1.22,,,,,,,,,,,
2004Q4,30,50,2,1.25,,,,,,,,,,,
2004Q4,31,45,2,1.25,,,,,,,,,,,
2004Q4,32,44,2,1.2,,,,,,,,,,,
2004Q4,35,50,2,1.25,,,,,,,,,,,
2004Q4,37,44,2,1.24,,,,,,,,,,,
2004Q4,38,47,2,1.23,,,,,,,,,,,
2004Q4,39,50,2,1.2,,,,,,,,,,,
2004Q4,40,46,2,1.22,,,,,,,,,,,
2004Q4,41,50,2,1.25,,,,,,,,,,,
2004Q4,42,48.2,2.1,1.23,,,,,,,,,,,
2004Q4,45,49.83,,1.23,,,,,,,,,,,
2004Q4,47,50,2,1.22,,,,,,,,,,,
2004Q4,48,38,2,1.25,,,,,,,,,,,
2004Q4,50,50,2,1.22,,,,,,,,,,,
2004Q4,52,42.5,2,1.16,,,,,,,,,,,
2004Q4,54,50,2.25,1.25,,,,,,,,,,,
2004Q4,56,43,2,1.25,,,,,,,,,,,
2004Q4,57,47,2,1.24,,,,,,,,,,,
2004Q4,59,39,2,1.23,,,,,,,,,,,
2004Q4,60,45,2,1.24,,,,,,,,,,,
2004Q4,61,45,2,1.2,,,,,,,,,,,
2004Q4,63,44,2,1.2,,,,,,,,,,,
2004Q4,67,50,2.25,1.25,,,,,,,,,,,
2004Q4,68,,2,1.22,,,,,,,,,,,
2004Q4,73,,2,,,,,,,,,,,,
2004Q4,76,48.8,2,1.26,,,,,,,,,,,
2004Q4,80,48.615,2.15,1.229,,,,,,,,,,,
2004Q4,82,,2,1.28,,,,,,,,,,,
2004Q4,84,,2,1.24,,,,,,,,,,,
2004Q4,85,38.4,2,1.24,,,,,,,,,,,
2004Q4,89,45,2,1.22,,,,,,,,,,,
2004Q4,90,46,2,1.24,,,,,,,,,,,
2004Q4,91,50,2,1.24,,,,,,,,,,,
2004Q4,93,45,2.25,1.25,,,,,,,,,,,
2004Q4,94,45,2,1.25,,,,,,,,,,,
2004Q4,95,48,2,1.25,,,,,,,,,,,
2004Q4,97,50,2,1.23,,,,,,,,,,,
2004Q4,98,48,2,1.22,,,,,,,,,,,
2004Q4,99,45,2,1.25,,,,,,,,,,,
2005,1,,,,3,,,,,,,,,,
2005,2,,,,2.5,,,,,,,,,,
2005,4,,,,2.5,,,,,,,,,,
2005,5,,,,2.3,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,,,,,,,,,,,,,,
2005,10,,,,2.507,,,,,,,,,,
2005,14,,,,3,,,,,,,,,,
2005,15,,,,,,,,,,,,,,
2005,16,,,,2.8,,,,,,,,,,
2005,17,,,,2.2,,,,,,,,,,
2005,18,,,,3,,,,,,,,,,
2005,19,,,,,,,,,,,,,,
2005,20,,,,2,,,,,,,,,,
2005,22,,,,2.7,,,,,,,,,,
2005,23,,,,2.3,,,,,,,,,,
2005,24,,,,,,,,,,,,,,
2005,26,,,,,,,,,,,,,,
2005,28,,,,2.1,,,,,,,,,,
2005,29,,,,2.5,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,,,,2.5,,,,,,,,,,
2005,32,,,,1.3,,,,,,,,,,
2005,33,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,37,,,,2.5,,,,,,,,,,
2005,38,,,,,,,,,,,,,,
2005,39,,,,1.2,,,,,,,,,,
2005,40,,,,,,,,,,,,,,
2005,41,,,,,,,,,,,,,,
2005,42,,,,,,,,,,,,,,
2005,45,,,,,,,,,,,,,,
2005,47,,,,2.2,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,50,,,,,,,,,,,,,,
2005,52,,,,2.23,,,,,,,,,,
2005,54,,,,,,,,,,,,,,
2005,56,,,,2.6,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,,,,2.1,,,,,,,,,,
2005,60,,,,2.5,,,,,,,,,,
2005,61,,,,,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,67,,,,,,,,,,,,,,
2005,68,,,,,,,,,,,,,,
2005,73,,,,,,,,,,,,,,
2005,76,,,,2.5,,,,,,,,,,
2005,80,,,,2.7,,,,,,,,,,
2005,82,,,,,,,,,,,,,,
2005,84,,,,,,,,,,,,,,
2005,85,,,,,,,,,,,,,,
2005,89,,,,,,,,,,,,,,
2005,90,,,,,,,,,,,,,,
2005,91,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,,,,2.5,,,,,,,,,,
2005,94,,,,2,,,,,,,,,,
2005,95,,,,2.5,,,,,,,,,,
2005,96,,,,,,,,,,,,,,
2005,97,,,,1.8,,,,,,,,,,
2005,98,,,,2,,,,,,,,,,
2005,99,,,,1.8,,,,,,,,,,
2005Q1,1,37,2,1.24,,,,,,,,,,,
2005Q1,2,45,2,1.3,,,,,,,,,,,
2005Q1,4,40,2.5,1.15,,,,,,,,,,,
2005Q1,5,40,2.25,1.23,,,,,,,,,,,
2005Q1,7,50,2,1.25,,,,,,,,,,,
2005Q1,10,37,2.25,1.31,,,,,,,,,,,
2005Q1,14,45,2,1.23,,,,,,,,,,,
2005Q1,15,37,,1.22,,,,,,,,,,,
2005Q1,16,43,2,1.24,,,,,,,,,,,
2005Q1,17,48,2,1.19,,,,,,,,,,,
2005Q1,18,60,2,1.3,,,,,,,,,,,
2005Q1,19,,2.25,,,,,,,,,,,,
2005Q1,20,50,2,1.25,,,,,,,,,,,
2005Q1,22,46,2.25,1.25,,,,,,,,,,,
2005Q1,23,44,2.03,1.23,,,,,,,,,,,
2005Q1,24,48,2,1.25,,,,,,,,,,,
2005Q1,26,38,2.25,1.25,,,,,,,,,,,
2005Q1,29,41,2,1.22,,,,,,,,,,,
2005Q1,30,50,2,1.26,,,,,,,,,,,
2005Q1,31,41,2,1.25,,,,,,,,,,,
2005Q1,32,42,2.25,1.2,,,,,,,,,,,
2005Q1,35,45,2,1.3,,,,,,,,,,,
2005Q1,37,40,2,1.26,,,,,,,,,,,
2005Q1,38,44,2,1.23,,,,,,,,,,,
2005Q1,39,48.1,2,1.18,,,,,,,,,,,
2005Q1,40,43,2,1.22,,,,,,,,,,,
2005Q1,41,48,2,1.2,,,,,,,,,,,
2005Q1,42,41.2,2.4,1.21,,,,,,,,,,,
2005Q1,45,49.08,,1.23,,,,,,,,,,,
2005Q1,47,51,2,1.2,,,,,,,,,,,
2005Q1,48,36,2.25,1.25,,,,,,,,,,,
2005Q1,50,47,2,1.22,,,,,,,,,,,
2005Q1,52,36,2.25,1.23,,,,,,,,,,,
2005Q1,54,50,2.5,1.25,,,,,,,,,,,
2005Q1,56,38,2,1.25,,,,,,,,,,,
2005Q1,57,44,2,1.22,,,,,,,,,,,
2005Q1,59,36,2,1.24,,,,,,,,,,,
2005Q1,60,40,2.25,1.22,,,,,,,,,,,
2005Q1,61,40,2,1.17,,,,,,,,,,,
2005Q1,63,42,2,1.22,,,,,,,,,,,
2005Q1,67,48,2.5,1.25,,,,,,,,,,,
2005Q1,73,,2,,,,,,,,,,,,
2005Q1,76,47.3,2.25,1.28,,,,,,,,,,,
2005Q1,80,46.814,2.24,1.229,,,,,,,,,,,
2005Q1,82,,2,1.32,,,,,,,,,,,
2005Q1,84,,2,1.25,,,,,,,,,,,
2005Q1,85,35.5,2,1.23,,,,,,,,,,,
2005Q1,89,43,2.1,1.17,,,,,,,,,,,
2005Q1,90,44,2.25,1.24,,,,,,,,,,,
2005Q1,91,46,2.25,1.22,,,,,,,,,,,
2005Q1,93,40,2.25,1.21,,,,,,,,,,,
2005Q1,94,40,2,1.22,,,,,,,,,,,
2005Q1,95,45,2.25,1.23,,,,,,,,,,,
2005Q1,97,40,2,1.2,,,,,,,,,,,
2005Q1,98,46.3,2.25,1.23,,,,,,,,,,,
2005Q1,99,40,2,1.26,,,,,,,,,,,
2005Q2,1,35,2.25,1.25,,,,,,,,,,,
2005Q2,2,42,2.25,1.35,,,,,,,,,,,
2005Q2,4,37,2.75,1.15,,,,,,,,,,,
2005Q2,5,38,2.5,1.23,,,,,,,,,,,
2005Q2,7,47.8,2,1.25,,,,,,,,,,,
2005Q2,10,36,2.5,1.32,,,,,,,,,,,
2005Q2,14,40,2,1.23,,,,,,,,,,,
2005Q2,15,37,,1.22,,,,,,,,,,,
2005Q2,16,42,2.25,1.25,,,,,,,,,,,
2005Q2,17,42,2.125,1.18,,,,,,,,,,,
2005Q2,18,60,2,1.35,,,,,,,,,,,
2005Q2,19,,2.5,,,,,,,,,,,,
2005Q2,20,45,2.25,1.25,,,,,,,,,,,
2005Q2,22,40,2.5,1.28,,,,,,,,,,,
2005Q2,23,41,2.3,1.21,,,,,,,,,,,
2005Q2,24,42,2,1.25,,,,,,,,,,,
2005Q2,26,36,2.5,1.25,,,,,,,,,,,
2005Q2,29,39,2.25,1.22,,,,,,,,,,,
2005Q2,30,48,2,1.27,,,,,,,,,,,
2005Q2,31,40,2,1.25,,,,,,,,,,,
2005Q2,32,40,2.25,1.2,,,,,,,,,,,
2005Q2,35,45,2.25,1.3,,,,,,,,,,,
2005Q2,37,40,2.25,1.28,,,,,,,,,,,
2005Q2,38,42,2.25,1.24,,,,,,,,,,,
2005Q2,39,46.6,2.25,1.16,,,,,,,,,,,
2005Q2,40,39,2.25,1.22,,,,,,,,,,,
2005Q2,41,46,2,1.2,,,,,,,,,,,
2005Q2,42,37.7,2.5,1.2,,,,,,,,,,,
2005Q2,45,47.73,,1.23,,,,,,,,,,,
2005Q2,47,43,2,1.2,,,,,,,,,,,
2005Q2,48,35,2.25,1.25,,,,,,,,,,,
2005Q2,50,45,2.25,1.22,,,,,,,,,,,
2005Q2,52,34,2.75,1.28,,,,,,,,,,,
2005Q2,54,50,2.75,1.25,,,,,,,,,,,
2005Q2,56,35,2.25,1.2,,,,,,,,,,,
2005Q2,57,36,2.25,1.18,,,,,,,,,,,
2005Q2,59,33,2.25,1.25,,,,,,,,,,,
2005Q2,60,37.5,2.5,1.2,,,,,,,,,,,
2005Q2,61,35,2.25,1.15,,,,,,,,,,,
2005Q2,63,39,2,1.25,,,,,,,,,,,
2005Q2,67,45,2.5,1.333,,,,,,,,,,,
2005Q2,73,,2.25,,,,,,,,,,,,
2005Q2,76,46.2,2.25,1.3,,,,,,,,,,,
2005Q2,80,45.024,2.48,1.229,,,,,,,,,,,
2005Q2,82,,2,1.34,,,,,,,,,,,
2005Q2,84,,2,1.26,,,,,,,,,,,
2005Q2,85,34.5,2.3,1.21,,,,,,,,,,,
2005Q2,89,40,2.4,1.12,,,,,,,,,,,
2005Q2,90,39,2.5,1.22,,,,,,,,,,,
2005Q2,91,43,2.25,1.21,,,,,,,,,,,
2005Q2,93,35,2.5,1.19,,,,,,,,,,,
2005Q2,94,35,2,1.25,,,,,,,,,,,
2005Q2,95,40,2.5,1.2,,,,,,,,,,,
2005Q2,97,35,2,1.2,,,,,,,,,,,
2005Q2,98,44.9,2.5,1.24,,,,,,,,,,,
2005Q2,99,39,2,1.27,,,,,,,,,,,
2005Q3,1,35,2.5,1.25,,,,,,,,,,,
2005Q3,2,40,2.25,1.35,,,,,,,,,,,
2005Q3,4,36,3,1.15,,,,,,,,,,,
2005Q3,5,38,2.5,1.23,,,,,,,,,,,
2005Q3,7,44.4,2.25,1.25,,,,,,,,,,,
2005Q3,10,35,2.75,1.34,,,,,,,,,,,
2005Q3,14,40,2,1.23,,,,,,,,,,,
2005Q3,15,37,,1.22,,,,,,,,,,,
2005Q3,16,41,2.25,1.26,,,,,,,,,,,
2005Q3,17,36,2.375,1.17,,,,,,,,,,,
2005Q3,18,60,2,1.35,,,,,,,,,,,
2005Q3,19,,2.75,,,,,,,,,,,,
2005Q3,20,40,2.5,1.25,,,,,,,,,,,
2005Q3,22,40,3,1.28,,,,,,,,,,,
2005Q3,23,40,2.6,1.19,,,,,,,,,,,
2005Q3,24,38,2.25,1.25,,,,,,,,,,,
2005Q3,26,34,2.75,1.27,,,,,,,,,,,
2005Q3,29,38,2.25,2.22,,,,,,,,,,,
2005Q3,30,42,2.25,1.27,,,,,,,,,,,
2005Q3,31,39,2,1.25,,,,,,,,,,,
2005Q3,32,38,2.25,1.2,,,,,,,,,,,
2005Q3,35,40,2.25,1.25,,,,,,,,,,,
2005Q3,37,38,2.5,1.28,,,,,,,,,,,
2005Q3,38,39,2.25,1.24,,,,,,,,,,,
2005Q3,39,44.6,2.5,1.18,,,,,,,,,,,
2005Q3,40,37,2.5,1.22,,,,,,,,,,,
2005Q3,41,44,2.5,1.2,,,,,,,,,,,
2005Q3,42,35.9,2.5,1.2,,,,,,,,,,,
2005Q3,45,46.42,,1.23,,,,,,,,,,,
2005Q3,47,45,2,1.2,,,,,,,,,,,
2005Q3,48,33,2.25,1.25,,,,,,,,,,,
2005Q3,50,42,2.25,1.2,,,,,,,,,,,
2005Q3,52,33,2.75,1.32,,,,,,,,,,,
2005Q3,54,50,3,1.25,,,,,,,,,,,
2005Q3,56,32,2.5,1.2,,,,,,,,,,,
2005Q3,57,35,2.5,1.16,,,,,,,,,,,
2005Q3,59,33,2.25,1.265,,,,,,,,,,,
2005Q3,60,35,2.75,1.18,,,,,,,,,,,
2005Q3,61,35,2.5,1.15,,,,,,,,,,,
2005Q3,63,38,2,1.24,,,,,,,,,,,
2005Q3,67,40,2.75,1.429,,,,,,,,,,,
2005Q3,73,,2.25,,,,,,,,,,,,
2005Q3,76,45.9,2.25,1.33,,,,,,,,,,,
2005Q3,80,43.233,2.72,1.229,,,,,,,,,,,
2005Q3,82,,1.5,1.35,,,,,,,,,,,
2005Q3,84,,2.25,1.27,,,,,,,,,,,
2005Q3,85,33.4,2.75,1.2,,,,,,,,,,,
2005Q3,89,38,2.7,1.1,,,,,,,,,,,
2005Q3,90,38,3,1.22,,,,,,,,,,,
2005Q3,91,40,2.5,1.2,,,,,,,,,,,
2005Q3,93,35,2.5,1.18,,,,,,,,,,,
2005Q3,94,35,2.25,1.27,,,,,,,,,,,
2005Q3,95,35,2.75,1.2,,,,,,,,,,,
2005Q3,97,33,2.25,1.2,,,,,,,,,,,
2005Q3,98,43.6,2.5,1.25,,,,,,,,,,,
2005Q3,99,38,2.25,1.28,,,,,,,,,,,
2005Q4,1,35,2.5,1.25,,,,,,,,,,,
2005Q4,2,40,2.5,1.35,,,,,,,,,,,
2005Q4,4,36,3.25,1.2,,,,,,,,,,,
2005Q4,5,38,2.75,1.23,,,,,,,,,,,
2005Q4,7,41.1,2.5,1.25,,,,,,,,,,,
2005Q4,10,35,3,1.35,,,,,,,,,,,
2005Q4,14,40,2,1.23,,,,,,,,,,,
2005Q4,15,37,,1.21,,,,,,,,,,,
2005Q4,16,40,2.5,1.26,,,,,,,,,,,
2005Q4,17,34,2.625,1.15,,,,,,,,,,,
2005Q4,18,60,2,1.35,,,,,,,,,,,
2005Q4,19,,3,,,,,,,,,,,,
2005Q4,20,40,2.75,1.25,,,,,,,,,,,
2005Q4,22,40,3,1.28,,,,,,,,,,,
2005Q4,23,40,2.8,1.18,,,,,,,,,,,
2005Q4,24,32,2.5,1.28,,,,,,,,,,,
2005Q4,26,36,2.75,1.27,,,,,,,,,,,
2005Q4,29,37,2.25,1.22,,,,,,,,,,,
2005Q4,30,40,2.25,1.28,,,,,,,,,,,
2005Q4,31,38,2,1.25,,,,,,,,,,,
2005Q4,32,36,2.25,1.2,,,,,,,,,,,
2005Q4,35,40,2.25,1.25,,,,,,,,,,,
2005Q4,37,38,2.75,1.28,,,,,,,,,,,
2005Q4,38,37,2.5,1.24,,,,,,,,,,,
2005Q4,39,44.1,2.75,1.2,,,,,,,,,,,
2005Q4,40,38,2.5,1.22,,,,,,,,,,,
2005Q4,41,42,2.5,1.2,,,,,,,,,,,
2005Q4,42,34.7,2.5,1.19,,,,,,,,,,,
2005Q4,45,45.1,,1.23,,,,,,,,,,,
2005Q4,47,47.3,2.25,1.2,,,,,,,,,,,
2005Q4,48,33,2.25,1.25,,,,,,,,,,,
2005Q4,50,40,2.5,1.2,,,,,,,,,,,
2005Q4,52,33,2.75,1.35,,,,,,,,,,,
2005Q4,54,50,3.25,1.25,,,,,,,,,,,
2005Q4,56,30,2.75,1.2,,,,,,,,,,,
2005Q4,57,38,2.5,1.14,,,,,,,,,,,
2005Q4,59,32,2.5,1.29,,,,,,,,,,,
2005Q4,60,35,3,1.18,,,,,,,,,,,
2005Q4,61,35,3,1.15,,,,,,,,,,,
2005Q4,63,37,2,1.24,,,,,,,,,,,
2005Q4,67,35,2.75,1.429,,,,,,,,,,,
2005Q4,68,,2.75,1.23,,,,,,,,,,,
2005Q4,73,,2.25,,,,,,,,,,,,
2005Q4,76,45.5,2.25,1.35,,,,,,,,,,,
2005Q4,80,41.432,2.92,1.229,,,,,,,,,,,
2005Q4,82,,1.5,1.35,,,,,,,,,,,
2005Q4,84,,2.25,1.28,,,,,,,,,,,
2005Q4,85,33.1,3,1.19,,,,,,,,,,,
2005Q4,89,37,3,1.07,,,,,,,,,,,
2005Q4,90,38,3,1.2,,,,,,,,,,,
2005Q4,91,38,2.5,1.18,,,,,,,,,,,
2005Q4,93,35,3,1.16,,,,,,,,,,,
2005Q4,94,35,2.5,1.27,,,,,,,,,,,
2005Q4,95,35,3,1.2,,,,,,,,,,,
2005Q4,97,32,2.5,1.19,,,,,,,,,,,
2005Q4,98,41.3,2.5,1.26,,,,,,,,,,,
2005Q4,99,36,2.5,1.3,,,,,,,,,,,
2006,1,,,,3,,,,,,,,,,
2006,2,,,,2.5,,,,,,,,,,
2006,4,,,,2.8,,,,,,,,,,
2006,5,,,,2.3,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,14,,,,2.8,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,3,,,,,,,,,,
2006,17,,,,2.6,,,,,,,,,,
2006,18,,,,3,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,2.3,,,,,,,,,,
2006,22,,,,3,,,,,,,,,,
2006,23,,,,2.5,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,28,,,,2,,,,,,,,,,
2006,29,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2.5,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,37,,,,3,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,1.4,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,2.2,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,,,,2.58,,,,,,,,,,
2006,54,,,,,,,,,,,,,,
2006,56,,,,2.7,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,,,,,,,,,,,
2006,60,,,,2.3,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,3,,,,,,,,,,
2006,80,,,,2.9,,,,,,,,,,
2006,82,,,,,,,,,,,,,,
2006,84,,,,,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2,,,,,,,,,,
2006,94,,,,2.5,,,,,,,,,,
2006,95,,,,2.2,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2.1,,,,,,,,,,
2006,98,,,,2.4,,,,,,,,,,
2006,99,,,,1.9,,,,,,,,,,
2009,1,,,,3,,,,,,,,,,
2009,2,,,,2,,,,,,,,,,
2009,4,,,,2.5,,,,,,,,,,
2009,5,,,,2.3,,,,,,,,,,
2009,7,,,,,,,,,,,,,,
2009,9,,,,,,,,,,,,,,
2009,10,,,,,,,,,,,,,,
2009,14,,,,3.5,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,
2009,17,,,,2.4,,,,,,,,,,
2009,18,,,,3,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,2.5,,,,,,,,,,
2009,22,,,,3,,,,,,,,,,
2009,23,,,,2.5,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,28,,,,2.5,,,,,,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,3,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,,,,2.5,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,1.5,,,,,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,2.2,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,,,,,,,,,,,,,,
2009,52,,,,,,,,,,,,,,
2009,54,,,,,,,,,,,,,,
2009,56,,,,2.7,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,,,,3.4,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,3,,,,,,,,,,
2009,80,,,,4,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,,,,,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,,,,,,,,,,,
2009,91,,,,,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2,,,,,,,,,,
2009,94,,,,2.5,,,,,,,,,,
2009,95,,,,2,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,1.9,,,,,,,,,,
2009,98,,,,2.6,,,,,,,,,,
2009,99,,,,1.9,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2005Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2005,2,,,,,5,25,45,20,5,,,,,
2005,4,2.1,,,,,20,60,20,,,,,,
2005,5,1.9,,,,15,55,25,5,,,,,,
2005,7,1.7,,,,,,,,,,,,,
2005,9,2.2,,,,,40,60,,,,,,,
2005,10,2.04960064,.31399678,1.07823314,4.87401835,13.05457602,22.77403015,25.88727404,19.17532452,9.25372234,3.58882465,,,,
2005,14,1.9,,,,,65,35,,,,,,,
2005,15,2,,,,,50,45,5,,,,,,
2005,16,1.7,0,0,8,19,24,17,18,10,4,,,,
2005,17,1.9,,,15,20,30,25,5,5,,,,,
2005,19,1.8,,,,,90,10,,,,,,,
2005,20,1.9,,,,,80,20,,,,,,,
2005,22,1.9,0,0,0,20,40,30,10,0,0,,,,
2005,23,1.8,,,,10,50,35,5,,,,,,
2005,24,1.9,,,,10,45,35,10,,,,,,
2005,26,1.9,,,,20,40,30,10,,,,,,
2005,28,1.7,,,,20,50,25,5,,,,,,
2005,29,2.1,,,,,20,70,10,,,,,,
2005,30,2,,,,,40,60,,,,,,,
2005,31,2,,,,,40,60,,,,,,,
2005,32,1.9,,,10,15,30,30,10,5,,,,,
2005,33,1.9,,,,,40,60,,,,,,,
2005,35,2,,,,,30,70,,,,,,,
2005,36,2.2,,,,5,20,50,25,,,,,,
2005,37,2,,,,,50,50,,,,,,,
2005,38,1.8,,,,,60,40,,,,,,,
2005,39,1.9,,,,20,40,30,10,,,,,,
2005,41,2.1,,,,,20,70,10,,,,,,
2005,42,1.9,,,,,,,,,,,,,
2005,45,2.2,,,,,,100,,,,,,,
2005,47,1.8,,,,5,70,25,,,,,,,
2005,48,1.9,,,,,,,,,,,,,
2005,49,1.7,,5,5,30,40,20,0,,,,,,
2005,50,1.9,,,,,75,25,,,,,,,
2005,52,1.9,,,,,90,10,,,,,,,
2005,54,1.8,,,,10,60,30,,,,,,,
2005,56,1.8,1,5,8,10,41,22,8,3,2,,,,
2005,57,1.8,,,,,,,,,,,,,
2005,59,2,,,,5,45,45,5,,,,,,
2005,60,1.7,,,5,20,40,25,10,,,,,,
2005,61,1.9,,,,,40,40,20,,,,,,
2005,63,1.6,,,,20,80,,,,,,,,
2005,67,2,,,,5,25,40,25,5,,,,,
2005,68,2.1,1,2,8,10,23,39,10,6,1,,,,
2005,70,1.6,,,,5,70,25,,,,,,,
2005,72,2,,,,,60,40,,,,,,,
2005,73,2.2,,,,,15,80,5,,,,,,
2005,76,1.5,,,5,22.5,50,17.5,5,,,,,,
2005,80,1.9651,.00109018,.05203408,1.3615674,11.87276197,35.41124284,36.56145868,13.07273833,1.60032023,.0667863,,,,
2005,82,1.7,,,,,,,,,,,,,
2005,84,1.8,0,0,0,1,45,42,12,0,0,,,,
2005,85,1.7,,,,,80,20,,,,,,,
2005,88,1.7,,,5,15,45,25,10,,,,,,
2005,89,1.9,,,,25,40,35,,,,,,,
2005,90,1.6,0,0,0,10,55,30,5,0,0,,,,
2005,91,2.1,,,,,10,80,10,,,,,,
2005,92,2,.00316846,.06554852,1.3215599,10.11610073,30.56551233,36.73913204,17.59160134,3.33738848,.2599882,,,,
2005,93,1.9,,,,,70,30,,,,,,,
2005,94,1.9,,,10,25,30,25,10,,,,,,
2005,95,1.8,0,0,0,19,48,27,6,0,0,,,,
2005,96,2.2,,,,3,47,43,7,,,,,,
2005,97,1.8,,,,15,70,10,5,,,,,,
2005,98,2,,,5,10,35,45,5,,,,,,
2005,99,1.9,,,,5,50,35,10,,,,,,
2005Dec,2,,,,2,7,22,41,20,6,2,,,,
2005Dec,4,2,,,,,25,55,20,,,,,,
2005Dec,5,1.8,,,5,15,65,15,,,,,,,
2005Dec,7,1.4,,,,,,,,,,,,,
2005Dec,9,2,,,,,50,50,,,,,,,
2005Dec,10,1.66313249,1.32940853,3.27796551,10.83817146,20.83975547,26.10786277,21.3139114,11.33714956,3.92738207,1.02839323,,,,
2005Dec,14,1.6,,,,,,,,,,,,,
2005Dec,15,1.8,,,,5,50,35,10,,,,,,
2005Dec,16,1.8,0,0,10,22,23,22,15,5,3,,,,
2005Dec,17,1.7,,5,15,20,30,25,5,,,,,,
2005Dec,19,1.5,,,,50,50,,,,,,,,
2005Dec,20,1.8,,,,,80,20,,,,,,,
2005Dec,22,1.9,0,0,0,20,40,30,10,0,0,,,,
2005Dec,23,1.5,,2,10,20,30,25,10,3,,,,,
2005Dec,24,1.6,,,5,30,45,15,5,,,,,,
2005Dec,26,1.7,,,,25,45,25,5,,,,,,
2005Dec,28,1.5,,,5,25,40,25,5,,,,,,
2005Dec,29,1.8,,,,15,70,15,,,,,,,
2005Dec,30,1.8,,,,,60,40,,,,,,,
2005Dec,31,1.6,,,,10,70,20,,,,,,,
2005Dec,32,1.7,,,10,15,30,30,10,5,,,,,
2005Dec,33,1.9,,,,,40,60,,,,,,,
2005Dec,35,1.9,,,,,60,40,,,,,,,
2005Dec,36,2.2,,,,5,25,50,20,,,,,,
2005Dec,37,2,,,,,50,50,,,,,,,
2005Dec,38,1.7,,,,,60,40,,,,,,,
2005Dec,39,1.6,,,15,25,30,20,10,,,,,,
2005Dec,41,1.9,,,,,,,,,,,,,
2005Dec,42,,,,,,,,,,,,,,
2005Dec,45,,,,,,,,,,,,,,
2005Dec,47,1.7,,,,10,65,25,,,,,,,
2005Dec,48,,,,,,,,,,,,,,
2005Dec,49,1.5,,5,15,30,30,15,5,,,,,,
2005Dec,50,1.7,,,,25,50,25,,,,,,,
2005Dec,52,1.9,,,,,70,30,,,,,,,
2005Dec,54,1.7,,,,25,50,25,,,,,,,
2005Dec,56,1.7,1,5,8,10,41,22,8,3,2,,,,
2005Dec,57,,,,,,,,,,,,,,
2005Dec,59,1.7,,,,5,60,35,,,,,,,
2005Dec,60,1.5,,,5,30,40,20,5,,,,,,
2005Dec,61,2.1,,,,,40,40,20,,,,,,
2005Dec,63,1.5,,,,30,70,,,,,,,,
2005Dec,67,,,,,,,,,,,,,,
2005Dec,68,1.8,1,3,8,16,40,20,8,3,1,,,,
2005Dec,70,1.7,,,,15,65,20,,,,,,,
2005Dec,72,1.9,,,,,70,30,,,,,,,
2005Dec,73,,,,,,,,,,,,,,
2005Dec,76,1,5,10,20,35,15,10,5,,,,,,
2005Dec,80,1.7656,,,,,,,,,,,,,
2005Dec,82,1.4,,,,,,,,,,,,,
2005Dec,84,1.6,0,0,2,23,45,25,5,0,0,,,,
2005Dec,85,1.5,,,,20,60,20,,,,,,,
2005Dec,88,1.6,,,10,25,40,20,5,,,,,,
2005Dec,89,1.6,,,10,30,40,20,,,,,,,
2005Dec,90,1.5,0,0,0,25,45,25,5,0,0,,,,
2005Dec,91,1.9,,,,,40,45,15,,,,,,
2005Dec,92,1.8,.5619053,1.58112255,8.10400535,18.41203936,26.94225025,24.49621845,13.8381799,4.85426311,1.21001573,,,,
2005Dec,93,1.9,,,,,70,30,,,,,,,
2005Dec,94,1.7,,,10,20,30,30,10,,,,,,
2005Dec,95,1.8,0,1,10,22,35,23,8,1,0,,,,
2005Dec,96,2.1,,,,10,37,46,7,,,,,,
2005Dec,97,1.6,,,,20,60,15,5,,,,,,
2005Dec,98,1.6,,,10,25,40,15,10,,,,,,
2005Dec,99,1.8,,,,10,55,25,10,,,,,,
2006,2,,,,5,10,20,35,20,8,2,,,,
2006,4,2,,,,,25,55,20,,,,,,
2006,5,1.8,,,2,15,60,20,3,,,,,,
2006,7,1.6,,,,,,,,,,,,,
2006,9,2,,,,,50,50,,,,,,,
2006,10,1.88150822,.60592176,1.80552576,7.1207377,16.51111178,24.94022864,24.54833312,15.74477732,6.57823437,2.14512955,,,,
2006,14,1.6,,,,20,70,10,,,,,,,
2006,15,1.8,,,,20,40,30,10,,,,,,
2006,16,1.7,0,0,8,18,23,20,17,10,4,,,,
2006,17,1.6,,5,15,20,30,25,5,,,,,,
2006,19,1.7,,,,,100,,,,,,,,
2006,20,1.9,,,,,70,30,,,,,,,
2006,22,2,0,0,0,15,35,35,15,0,0,,,,
2006,23,1.7,,,5,15,35,25,15,5,,,,,
2006,24,1.9,,,5,10,40,30,10,5,,,,,
2006,26,2,,,,15,35,35,15,,,,,,
2006,28,1.5,,,5,25,40,15,10,5,,,,,
2006,29,1.7,,,,15,70,15,,,,,,,
2006,30,1.6,,,,,70,30,,,,,,,
2006,31,1.8,,,,,70,30,,,,,,,
2006,32,1.7,,5,5,15,30,30,10,5,,,,,
2006,33,1.8,,,,,90,10,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2,,,,5,35,40,20,,,,,,
2006,37,2,,,,,50,50,,,,,,,
2006,38,1.7,,,,,60,40,,,,,,,
2006,39,1.7,,,10,20,35,20,15,,,,,,
2006,41,1.9,,,,,50,40,10,,,,,,
2006,42,1.9,,,,,,,,,,,,,
2006,45,1.8,,,,,80,20,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,1.6,,,,,,,,,,,,,
2006,49,1.5,5,5,15,25,25,20,5,,,,,,
2006,50,1.7,,,,25,50,25,,,,,,,
2006,52,1.8,,,,,80,20,,,,,,,
2006,54,1.7,,,,10,60,30,,,,,,,
2006,56,1.9,1,5,6,15,35,25,8,3,2,,,,
2006,57,1.7,,,,,,,,,,,,,
2006,59,1.7,,,,5,60,35,,,,,,,
2006,60,1.6,,5,10,25,30,15,10,5,,,,,
2006,61,1.9,,,,10,40,40,10,,,,,,
2006,63,1.7,,,,10,80,10,,,,,,,
2006,67,2,,5,10,15,25,30,10,5,,,,,
2006,68,1.8,1,3,8,16,40,20,8,3,1,,,,
2006,70,1.8,,,,15,80,5,,,,,,,
2006,72,1.9,,,,,65,35,,,,,,,
2006,73,2,,,,,25,65,10,,,,,,
2006,76,1,2.5,10,20,40,15,10,2,.5,,,,,
2006,80,1.5922,.84668252,3.48720606,12.43753082,24.78377308,28.86986226,19.66353696,7.82674565,1.81826917,.26639348,,,,
2006,82,1.5,,,,,,,,,,,,,
2006,84,1.7,0,0,2,15,40,38,5,0,0,,,,
2006,85,1.9,,,,10,60,30,,,,,,,
2006,88,1.6,,5,10,15,35,20,10,5,,,,,
2006,89,2.1,,,,10,30,40,20,,,,,,
2006,90,1.7,0,0,5,15,35,40,5,0,0,,,,
2006,91,2,,,,,10,80,10,,,,,,
2006,92,1.8,.50641872,1.7686609,7.65237783,18.45883606,27.29575535,24.75256634,13.76458176,4.69076418,1.11003885,,,,
2006,93,1.7,,,,20,60,20,,,,,,,
2006,94,2.1,,,5,10,20,30,20,10,5,,,,
2006,95,1.8,0,0,4,22,37,27,10,0,0,,,,
2006,96,2.1,,,5,13,40,30,10,2,,,,,
2006,97,1.8,,,,15,65,15,5,,,,,,
2006,98,1.6,,,10,25,40,15,10,,,,,,
2006,99,1.8,,,,10,55,25,10,,,,,,
2006Dec,2,,,,5,10,20,35,20,8,2,,,,
2006Dec,4,2.1,,,,,15,60,25,,,,,,
2006Dec,5,1.8,,,,15,70,15,,,,,,,
2006Dec,7,1.7,,,,,,,,,,,,,
2006Dec,9,2.1,,,,5,40,50,5,,,,,,
2006Dec,10,2.13845049,.21773314,.80490981,3.91155547,11.30681513,21.28574377,26.10873637,20.86873005,10.86797693,4.62779932,,,,
2006Dec,14,1.6,,,,,,,,,,,,,
2006Dec,15,1.8,,,,20,40,30,10,,,,,,
2006Dec,16,1.8,0,3,13,16,20,19,16,10,3,,,,
2006Dec,17,1.9,,5,15,20,30,25,5,,,,,,
2006Dec,19,1.6,,,,30,70,,,,,,,,
2006Dec,20,1.8,,,,,70,30,,,,,,,
2006Dec,22,2.1,0,0,0,15,35,35,15,0,0,,,,
2006Dec,23,1.7,1,5,11,18,30,18,11,5,1,,,,
2006Dec,24,1.9,,,5,10,40,30,10,5,,,,,
2006Dec,26,2,,,2.5,10,35,37.5,15,,,,,,
2006Dec,28,1.5,,3,5,20,35,20,10,5,2,,,,
2006Dec,29,1.7,,,,15,70,15,,,,,,,
2006Dec,30,1.6,,,,,70,30,,,,,,,
2006Dec,31,1.8,,,,15,60,25,,,,,,,
2006Dec,32,1.8,,5,5,15,30,30,10,5,,,,,
2006Dec,33,1.8,,,,,90,10,,,,,,,
2006Dec,35,,,,,,,,,,,,,,
2006Dec,36,1.8,,,5,10,40,30,15,,,,,,
2006Dec,37,2,,,,,50,50,,,,,,,
2006Dec,38,1.9,,,,,60,40,,,,,,,
2006Dec,39,1.9,,,10,15,30,25,15,5,,,,,
2006Dec,41,1.9,,,,,,,,,,,,,
2006Dec,42,,,,,,,,,,,,,,
2006Dec,45,,,,,,,,,,,,,,
2006Dec,47,,,,,,,,,,,,,,
2006Dec,48,,,,,,,,,,,,,,
2006Dec,49,1.5,5,5,15,25,25,20,5,,,,,,
2006Dec,50,1.5,,,,50,50,,,,,,,,
2006Dec,52,1.6,,,,,80,20,,,,,,,
2006Dec,54,1.8,,,,20,40,40,,,,,,,
2006Dec,56,1.9,1,5,6,15,35,25,8,3,2,,,,
2006Dec,57,,,,,,,,,,,,,,
2006Dec,59,1.6,,,,10,55,35,,,,,,,
2006Dec,60,1.6,,,15,25,30,25,5,,,,,,
2006Dec,61,1.8,,,,10,40,40,10,,,,,,
2006Dec,63,1.7,,,,30,50,20,,,,,,,
2006Dec,67,,,,,,,,,,,,,,
2006Dec,68,,,,,,,,,,,,,,
2006Dec,70,1.9,,,,15,65,20,,,,,,,
2006Dec,72,1.8,,,,,80,20,,,,,,,
2006Dec,73,,,,,,,,,,,,,,
2006Dec,76,1.1,5,10,20,30,20,10,3,1.5,.5,,,,
2006Dec,80,1.5884,,,,,,,,,,,,,
2006Dec,82,,,,,,,,,,,,,,
2006Dec,84,1.7,0,0,2,15,43,35,5,0,0,,,,
2006Dec,85,,,,,,,,,,,,,,
2006Dec,88,1.8,,5,10,15,35,20,10,5,,,,,
2006Dec,89,2.2,,,,10,30,40,15,5,,,,,
2006Dec,90,1.7,0,0,5,20,35,35,5,0,0,,,,
2006Dec,91,1.8,,,,5,45,40,10,,,,,,
2006Dec,92,1.8,.81979117,2.27775061,8.40992209,18.18399102,25.61505514,23.51195209,14.06278908,5.47866845,1.64008036,,,,
2006Dec,93,1.7,,,,20,60,20,,,,,,,
2006Dec,94,2,,,5,10,20,30,20,10,5,,,,
2006Dec,95,1.8,0,4,13,20,28,21,14,0,0,,,,
2006Dec,96,2,,,5,13,40,30,10,2,,,,,
2006Dec,97,1.8,,,,20,60,15,5,,,,,,
2006Dec,98,1.8,,,10,25,40,15,10,,,,,,
2006Dec,99,1.7,,,,10,55,25,10,,,,,,
2009,2,,1,4,6,10,18,30,17,8,6,,,,
2009,4,2.1,,,,,35,65,,,,,,,
2009,5,1.9,,,,15,70,15,,,,,,,
2009,7,1.9,,,,,,,,,,,,,
2009,9,1.9,,,5,10,40,30,10,5,,,,,
2009,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2009,14,1.5,,,,,,,,,,,,,
2009,15,1.7,,,5,30,35,20,10,,,,,,
2009,16,2,5,7,9,11,16,18,13,12,9,,,,
2009,17,1.8,5,5,10,20,20,20,10,5,5,,,,
2009,19,1.8,,,,,90,10,,,,,,,
2009,20,2,,,,,40,60,,,,,,,
2009,22,1.7,0,5,15,20,40,15,5,0,0,,,,
2009,23,2,1,3,7,15,25,25,15,7,2,,,,
2009,24,1.9,,,5,10,40,30,10,5,,,,,
2009,26,2,,,5,10,35,35,10,5,,,,,
2009,28,1.9,2,3,10,15,30,25,10,3,2,,,,
2009,29,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,1.9,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,2,,,,,40,60,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,1.8,,5,5,15,35,20,15,5,,,,,
2009,37,2,,,,,50,50,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,1.9,,,10,15,30,25,15,5,,,,,
2009,41,1.8,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,1.8,,,10,25,30,25,10,,,,,,
2009,50,1.75,,,,,,,,,,,,,
2009,52,2,,,,,50,50,,,,,,,
2009,54,1.7,,,,10,50,40,,,,,,,
2009,56,2,2,4,6,10,20,30,20,5,3,,,,
2009,57,,,,,,,,,,,,,,
2009,59,2,,,,,45,50,5,,,,,,
2009,60,2.1,,,5,15,25,30,15,10,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,1.8,,,,30,40,30,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,1.9,,,,25,60,15,,,,,,,
2009,72,1.9,,,,,60,40,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,1.9,1.25,5,7.5,20,30,22.5,7.5,5,1.25,,,,
2009,80,1.7566,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2009,85,2,,,,,,,,,,,,,
2009,88,1.75,,,5,30,40,20,5,,,,,,
2009,89,1.8,,,5,5,40,25,10,10,5,,,,
2009,90,2,1,2,5,20,30,30,12,0,0,,,,
2009,91,2,,,,,40,45,15,,,,,,
2009,92,,.97019325,2.43484374,8.71803384,18.04676204,24.99465022,23.03983233,14.13550631,5.77025765,1.88992062,,,,
2009,93,2,,,,5,45,45,5,,,,,,
2009,94,2.3,,5,5,15,25,25,15,5,5,,,,
2009,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2009,96,,,,,,,,,,,,,,
2009,97,1.8,,,,15,70,15,,,,,,,
2009,98,2.2,2,3,13,23,24,25,7,3,0,,,,
2009,99,1.8,,,,10,55,25,10,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2005,2,,,,4,16,28,26,18,6,2,,,,
2005,4,2,,,,10,30,55,5,,,,,,
2005,5,1.7,,,,5,70,25,,,,,,,
2005,7,1.7,,,,,,,,,,,,,
2005,9,2.1,,,,,45,55,,,,,,,
2005,10,1.82153139,.01347407,.20994364,3.04256847,16.69367517,36.27562366,31.399809,10.81438374,1.47079781,.07811078,.00161366,,,
2005,14,1.7,,,,20,60,20,,,,,,,
2005,15,1.75,,,,10,45,40,5,,,,,,
2005,16,1.5,0,2,8,21,25,18,16,7,3,0,,,
2005,17,2,,,,15,35,35,15,,,,,,
2005,19,2,,,,,50,50,,,,,,,
2005,20,1.9,,,,,90,10,,,,,,,
2005,22,1.9,0,0,0,15,40,30,15,0,0,0,,,
2005,23,1.8,,5,10,20,35,25,5,,,,,,
2005,24,1.9,,,,10,45,35,10,,,,,,
2005,26,1.8,,,,10,50,30,10,,,,,,
2005,28,1.8,,,,15,50,25,10,,,,,,
2005,29,2,,,,,35,60,5,,,,,,
2005,30,1.7,,,,20,80,,,,,,,,
2005,31,1.6,,,,10,70,20,,,,,,,
2005,32,1.6,,5,10,20,30,20,10,5,,,,,
2005,33,1.6,,,,20,80,,,,,,,,
2005,35,1.9,,,,,60,40,,,,,,,
2005,36,2.2,,,,10,30,40,20,,,,,,
2005,37,1.9,,,,,25,75,,,,,,,
2005,38,1.7,,,,30,70,,,,,,,,
2005,39,1.8,,,5,25,40,25,5,,,,,,
2005,41,1.8,,,,,65,35,,,,,,,
2005,42,1.5,,,,15,80,5,,,,,,,
2005,45,2,,,,,,,,,,,,,
2005,47,1.4,,,,80,20,,,,,,,,
2005,48,2,,,,,,,,,,,,,
2005,49,1.5,,,10,40,40,10,,,,,,,
2005,50,1.6,,,,20,80,,,,,,,,
2005,52,2,,,,,75,25,,,,,,,
2005,54,1.9,,,,10,60,30,,,,,,,
2005,56,1.6,1,2,7,17,40,17,10,3,2,1,,,
2005,57,1.9,,,,,,,,,,,,,
2005,59,1.5,,,,40,50,10,,,,,,,
2005,60,2.1,,,,10,25,40,25,,,,,,
2005,61,1.8,,,,,40,40,20,,,,,,
2005,63,1.6,,,,20,70,10,,,,,,,
2005,67,1.9,,5,10,15,30,20,15,5,,,,,
2005,68,1.9,1,4,12,13,27,22,10,5,5,1,,,
2005,70,1.8,,,,10,85,5,,,,,,,
2005,72,1.8,,,,20,70,10,,,,,,,
2005,73,1.5,,,,25,60,15,,,,,,,
2005,76,1.5,,,5,25,45,20,5,,,,,,
2005,80,1.7712,10.23434554,7.6415787,10.49368772,12.78037415,13.80480159,13.22480051,11.23623145,8.46685025,5.65840379,6.4589263,,,
2005,82,1.3,,,,,,,,,,,,,
2005,84,1.7,0,2,3,20,40,30,5,0,0,0,,,
2005,85,1.9,,,,20,60,20,,,,,,,
2005,88,1.7,,,5,25,40,20,10,,,,,,
2005,89,1.8,,,,20,50,30,,,,,,,
2005,90,1.7,0,0,0,10,60,25,5,0,0,0,,,
2005,91,1.9,,,,,40,50,10,,,,,,
2005,92,2,2.2750364,3.20496128,8.08681939,13.85912175,18.59179747,19.52561241,16.05205683,10.33046529,5.20408327,2.87004592,,,
2005,93,2.1,,,,,35,60,5,,,,,,
2005,94,2,,,,10,30,30,20,10,,,,,
2005,95,1.7,0,0,0,17,46,27,10,0,0,0,,,
2005,96,1.8,,,10,30,50,10,,,,,,,
2005,97,1.7,,,,15,70,15,,,,,,,
2005,98,1.5,,,,,,,,,,,,,
2005,99,1.8,,,,5,50,35,10,,,,,,
2005Q3,2,,,,4,16,28,26,18,6,2,,,,
2005Q3,4,2.1,,,,10,30,55,5,,,,,,
2005Q3,5,1.8,,,5,15,65,15,,,,,,,
2005Q3,7,1.8,,,,,,,,,,,,,
2005Q3,9,2.1,,,,,45,55,,,,,,,
2005Q3,10,1.65396739,.04699913,.56019786,5.97136641,23.99638934,38.29138517,24.34955656,6.14909065,.61104533,.02361655,.000353,,,
2005Q3,14,1.8,,,,,,,,,,,,,
2005Q3,15,2,,,,15,35,35,15,,,,,,
2005Q3,16,1.8,4,8,18,23,18,14,10,5,0,0,,,
2005Q3,17,2.1,,,,15,30,30,20,5,,,,,
2005Q3,19,2.3,,,,,,80,20,,,,,,
2005Q3,20,2,,,,,30,70,,,,,,,
2005Q3,22,2,0,0,0,20,30,35,15,0,0,0,,,
2005Q3,23,1.9,,2,8,25,35,25,5,,,,,,
2005Q3,24,2,,,,10,35,40,10,5,,,,,
2005Q3,26,1.9,,,,10,50,30,10,,,,,,
2005Q3,28,1.5,,5,15,25,35,20,,,,,,,
2005Q3,29,2.2,,,,,30,60,10,,,,,,
2005Q3,30,,,,,,,,,,,,,,
2005Q3,31,1.7,,,,,80,20,,,,,,,
2005Q3,32,1.6,,5,10,20,30,20,10,5,,,,,
2005Q3,33,1.7,,,,10,90,,,,,,,,
2005Q3,35,1.9,,,,,60,40,,,,,,,
2005Q3,36,2.4,,,,5,30,40,25,,,,,,
2005Q3,37,2.2,,,,,30,70,,,,,,,
2005Q3,38,1.8,,,,40,60,,,,,,,,
2005Q3,39,1.9,,,,15,35,35,15,,,,,,
2005Q3,41,1.8,,,,,,,,,,,,,
2005Q3,42,1.5,,,,30,65,5,,,,,,,
2005Q3,45,,,,,,,,,,,,,,
2005Q3,47,1.4,,,,80,20,,,,,,,,
2005Q3,48,,,,,,,,,,,,,,
2005Q3,49,1.5,,10,20,30,30,10,,,,,,,
2005Q3,50,1.6,,,,25,75,,,,,,,,
2005Q3,52,2.1,,,,,50,50,,,,,,,
2005Q3,54,1.9,,,,20,50,30,,,,,,,
2005Q3,56,1.6,1,2,7,17,40,17,10,3,2,1,,,
2005Q3,57,,,,,,,,,,,,,,
2005Q3,59,1.5,,,,40,60,,,,,,,,
2005Q3,60,2.1,,,,10,35,35,20,,,,,,
2005Q3,61,1.8,,,,,30,50,20,,,,,,
2005Q3,63,1.7,,,,10,70,20,,,,,,,
2005Q3,67,,,,,,,,,,,,,,
2005Q3,68,2.2,1,3,8,10,22,27,13,10,5,1,,,
2005Q3,70,2.3,,,,,40,60,,,,,,,
2005Q3,72,1.8,,,,,70,30,,,,,,,
2005Q3,73,,,,,,,,,,,,,,
2005Q3,76,1.6,,1,9,20,40,20,9,1,,,,,
2005Q3,80,1.8273,,,,,,,,,,,,,
2005Q3,82,1.3,,,,,,,,,,,,,
2005Q3,84,,,,,,,,,,,,,,
2005Q3,85,2,,,,10,30,50,10,,,,,,
2005Q3,88,1.8,,,5,20,30,30,10,5,,,,,
2005Q3,89,1.9,,,5,15,40,30,10,,,,,,
2005Q3,90,1.7,0,0,0,10,55,30,5,0,0,0,,,
2005Q3,91,2,,,,5,30,35,30,,,,,,
2005Q3,92,2.1,3.06989341,1.96372382,6.17555558,12.71336859,19.37122743,21.84854142,18.2401667,11.27200864,5.155521,.1899934,,,
2005Q3,93,1.8,,,,,80,20,,,,,,,
2005Q3,94,2.2,,,,10,25,30,25,10,,,,,
2005Q3,95,1.7,0,0,3,18,35,25,15,4,0,0,,,
2005Q3,96,2,,,5,15,45,35,,,,,,,
2005Q3,97,1.8,,,,20,65,15,,,,,,,
2005Q3,98,,,,,,,,,,,,,,
2005Q3,99,2,,,,15,35,40,10,,,,,,
2006,2,,,2,4,16,22,26,18,8,4,,,,
2006,4,2.2,,,,5,25,60,10,,,,,,
2006,5,2,,,,5,15,65,15,,,,,,
2006,7,2.4,,,,,,,,,,,,,
2006,9,2.2,,,,5,40,50,5,,,,,,
2006,10,2.1915406,.00058553,.01639655,.47263236,5.18053374,22.32177909,38.17117884,26.01155556,7.04271324,.75095298,.03167212,,,
2006,14,2.2,,,,20,20,50,10,,,,,,
2006,15,2.25,,,,5,30,45,20,,,,,,
2006,16,2,2,6,8,12,19,24,16,8,3,2,,,
2006,17,2.4,,,,10,15,30,30,15,,,,,
2006,19,2,,,,,50,50,,,,,,,
2006,20,2.2,,,,,20,80,,,,,,,
2006,22,2.2,0,0,0,10,20,50,20,0,0,0,,,
2006,23,1.8,2,5,10,20,30,20,10,3,,,,,
2006,24,1.8,,,5,20,35,25,10,5,,,,,
2006,26,2.2,,,,10,30,50,10,,,,,,
2006,28,2.2,,,,10,20,55,10,5,,,,,
2006,29,2.4,,,,,10,60,30,,,,,,
2006,30,2.5,,,,,,50,50,,,,,,
2006,31,2.1,,,,10,40,50,,,,,,,
2006,32,2,,5,10,10,25,30,15,5,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.4,,,,10,25,45,20,,,,,,
2006,37,2.3,,,,,30,70,,,,,,,
2006,38,2.1,,,,,30,70,,,,,,,
2006,39,2,,,5,15,30,30,15,5,,,,,
2006,41,2.2,,,,,20,65,15,,,,,,
2006,42,1.9,,,,5,55,40,,,,,,,
2006,45,1.8,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,2.4,,,,,,,,,,,,,
2006,49,2,,,10,15,25,25,15,10,,,,,
2006,50,1.8,,,,,80,20,,,,,,,
2006,52,2.2,,,,,25,75,,,,,,,
2006,54,2,,,,,40,50,10,,,,,,
2006,56,2,1,2,5,15,20,30,20,3,3,1,,,
2006,57,2.3,,,,,,,,,,,,,
2006,59,2,,,,5,40,50,5,,,,,,
2006,60,2.4,,,,5,20,35,20,15,5,,,,
2006,61,2.6,,,,,20,30,40,10,,,,,
2006,63,2.3,,,,,20,50,30,,,,,,
2006,67,1.8,,5,10,15,30,20,15,5,,,,,
2006,68,2.5,1,2,2,5,9,25,32,11,8,5,,,
2006,70,2.2,,,,,40,60,,,,,,,
2006,72,2.1,,,,10,60,30,,,,,,,
2006,73,2,,,,20,35,45,,,,,,,
2006,76,1.5,,2.5,7.5,22.5,40,17.5,7.5,2.5,,,,,
2006,80,2.1559,10.3780964,6.10902208,8.0550569,9.79412181,10.98146347,11.35419042,10.82558022,9.51802347,7.71685716,15.26758807,,,
2006,82,1.3,,,,,,,,,,,,,
2006,84,1.9,0,2,7,15,33,30,12,1,0,0,,,
2006,85,,,,,,,,,,,,,,
2006,88,2.2,,,5,20,30,30,10,5,,,,,
2006,89,2.1,,,,5,25,40,25,5,,,,,
2006,90,2,0,0,0,5,25,55,10,5,0,0,,,
2006,91,2.3,,,,,30,45,15,10,,,,,
2006,92,2.2,2.49004731,5.80425028,4.12304834,7.72853684,10.73000387,27.29531861,13.46655586,11.28561443,8.33645839,8.74016606,,,
2006,93,2.5,,,,,5,40,55,,,,,,
2006,94,2.3,,,5,10,20,30,20,10,5,,,,
2006,95,2.1,0,0,8,14,20,35,19,4,0,0,,,
2006,96,2,,,,10,40,40,10,,,,,,
2006,97,2.2,,,,15,65,20,,,,,,,
2006,98,2.1,,,,,,,,,,,,,
2006,99,2.5,,,,,5,40,50,5,,,,,
2006Q3,2,,,2,4,16,22,26,18,8,4,,,,
2006Q3,4,2.2,,,,5,25,60,10,,,,,,
2006Q3,5,2,,,,5,15,65,15,,,,,,
2006Q3,7,2.4,,,,,,,,,,,,,
2006Q3,9,2.2,,,,5,40,50,5,,,,,,
2006Q3,10,2.2,.0005417,.01537288,.45020761,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03369808,,,
2006Q3,14,2.3,,,,,,,,,,,,,
2006Q3,15,2.4,,,,10,20,30,30,10,,,,,
2006Q3,16,2,2,6,8,15,22,20,14,8,3,2,,,
2006Q3,17,2.6,,,,10,15,30,30,15,,,,,
2006Q3,19,2.1,,,,,20,80,,,,,,,
2006Q3,20,2.2,,,,,10,90,,,,,,,
2006Q3,22,2.2,0,0,0,10,20,50,20,0,0,0,,,
2006Q3,23,1.8,2,5,10,20,30,20,10,3,,,,,
2006Q3,24,1.8,,,5,20,40,20,10,5,,,,,
2006Q3,26,2.2,,,,10,30,50,10,,,,,,
2006Q3,28,2,,5,15,25,35,20,,,,,,,
2006Q3,29,2.4,,,,,10,65,25,,,,,,
2006Q3,30,,,,,,,,,,,,,,
2006Q3,31,2,,,,10,40,50,,,,,,,
2006Q3,32,2.2,,5,10,10,25,30,15,5,,,,,
2006Q3,33,2,,,,,50,50,,,,,,,
2006Q3,35,,,,,,,,,,,,,,
2006Q3,36,2.5,,,,10,15,35,35,5,,,,,
2006Q3,37,2.6,,,,,,40,60,,,,,,
2006Q3,38,2.1,,,,,40,60,,,,,,,
2006Q3,39,2,,,5,15,30,30,15,5,,,,,
2006Q3,41,2.3,,,,,,,,,,,,,
2006Q3,42,1.9,,,,,55,45,,,,,,,
2006Q3,45,,,,,,,,,,,,,,
2006Q3,47,,,,,,,,,,,,,,
2006Q3,48,,,,,,,,,,,,,,
2006Q3,49,2,,,5,10,20,30,20,10,5,,,,
2006Q3,50,1.8,,,,,80,20,,,,,,,
2006Q3,52,2.1,,,,,50,50,,,,,,,
2006Q3,54,2.1,,,,,20,60,20,,,,,,
2006Q3,56,2,1,2,5,15,20,30,20,3,3,1,,,
2006Q3,57,,,,,,,,,,,,,,
2006Q3,59,2.1,,,,,40,50,10,,,,,,
2006Q3,60,2.4,,,,,20,40,30,10,,,,,
2006Q3,61,2.6,,,,,20,30,40,10,,,,,
2006Q3,63,2.3,,,,,10,60,30,,,,,,
2006Q3,67,,,,,,,,,,,,,,
2006Q3,68,2.5,1,2,2,5,9,25,32,11,8,5,,,
2006Q3,70,1.9,,,,20,60,20,,,,,,,
2006Q3,72,2.2,,,,,40,60,,,,,,,
2006Q3,73,,,,,,,,,,,,,,
2006Q3,76,1.5,.5,2,10,20,35,20,10,2,.5,,,,
2006Q3,80,2.1204,,,,,,,,,,,,,
2006Q3,82,,,,,,,,,,,,,,
2006Q3,84,,,,,,,,,,,,,,
2006Q3,85,,,,,,,,,,,,,,
2006Q3,88,2.3,,,5,10,30,30,10,10,5,,,,
2006Q3,89,2.1,,,5,5,25,45,15,5,,,,,
2006Q3,90,1.9,0,0,0,5,45,35,10,5,0,0,,,
2006Q3,91,2.5,,,,5,15,40,35,5,,,,,
2006Q3,92,2.2,3.58997789,1.81219484,5.55821576,11.40298976,17.7437907,20.94407098,18.75208449,12.73582155,6.56085959,.89999446,,,
2006Q3,93,2.2,,,,,25,45,30,,,,,,
2006Q3,94,2.2,,,5,10,20,30,20,10,5,,,,
2006Q3,95,2.1,0,4,8,11,15,24,18,13,7,0,,,
2006Q3,96,2,,,5,12,25,48,10,,,,,,
2006Q3,97,2.3,,,,15,65,20,,,,,,,
2006Q3,98,,,,,,,,,,,,,,
2006Q3,99,2.6,,,,,5,40,50,5,,,,,
2009,2,,2,4,6,14,20,22,16,10,4,2,,,
2009,4,2,,,,5,30,60,5,,,,,,
2009,5,2.25,,,,,15,70,15,,,,,,
2009,7,2,,,,,,,,,,,,,
2009,9,2.1,,,5,10,35,35,10,5,,,,,
2009,10,2.2,.0005417,.01537288,.45020761,5.01380677,21.94537755,38.11686316,26.38215922,7.25591824,.7860548,.03369808,,,
2009,14,3,,,,,,,,,,,,,
2009,15,2.3,,,,15,15,40,20,5,5,,,,
2009,16,2.4,5,6,7,8,14,16,15,12,11,6,,,
2009,17,3,,,5,5,10,15,25,25,10,5,,,
2009,19,1.7,,,,,100,,,,,,,,
2009,20,2.3,,,,,10,80,10,,,,,,
2009,22,2.7,0,0,0,0,20,25,40,15,0,0,,,
2009,23,1.8,2,5,10,20,25,22,10,5,1,,,,
2009,24,1.9,,,10,15,30,20,15,10,,,,,
2009,26,2.3,,,,10,25,30,25,10,,,,,
2009,28,2,,,,10,35,45,10,,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,2.3,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,2.5,,,,,10,40,40,10,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,2.8,,,,5,15,30,35,10,5,,,,
2009,37,2.5,,,,,,50,50,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,2.2,,,5,10,25,30,20,10,,,,,
2009,41,2.6,,,,,,,,,,,,,
2009,42,2.4,,,,,35,60,5,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,2.2,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,50,,,,,,,,,,,,,,
2009,52,2,,,,,30,70,,,,,,,
2009,54,2.1,,,,,20,60,20,,,,,,
2009,56,2,1,2,5,15,20,30,20,3,3,1,,,
2009,57,,,,,,,,,,,,,,
2009,59,1.9,,,,5,55,35,5,,,,,,
2009,60,2.2,,,,10,20,40,20,10,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,2.4,,,10,10,30,30,20,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,2.2,1,3,8,10,22,27,13,10,5,1,,,
2009,70,1.9,,,,20,60,20,,,,,,,
2009,72,2.2,,,,,20,70,10,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,2.2,.5,2,5,10,20,25,20,10,5,2.5,,,
2009,80,2.3298,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,2,1,2,5,12,25,30,17,7,1,0,,,
2009,85,2.3,,,,,,,,,,,,,
2009,88,2,,,5,30,40,20,5,,,,,,
2009,89,2.1,,,5,5,20,40,25,5,,,,,
2009,90,2.5,0,0,5,12,20,30,30,3,0,0,,,
2009,91,2.4,,,,2,20,45,30,3,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,2.9,,,,,,10,45,40,5,,,,
2009,94,2.2,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,95,2.2,2,3,5,10,15,20,22,14,7,2,,,
2009,96,,,,,,,,,,,,,,
2009,97,2.1,,,,5,15,60,15,5,,,,,
2009,98,2.3,,,,,,,,,,,,,
2009,99,2.3,,,,5,10,50,20,10,5,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2005,2,8.8,,,,,,1,5,48,40,5,1,,
2005,4,8.8,,,,,,,5,75,20,,,,
2005,5,8.9,,,,,,,10,60,30,,,,
2005,7,9,,,,,,,,,,,,,
2005,9,8.9,,,,,,,,50,50,,,,
2005,10,8.81354385,.04606658,.13261598,.61122836,1.99400553,5.09088229,10.17302741,15.9125877,19.48440186,18.67673787,14.01458111,8.23207148,3.7849341,1.84685973
2005,14,8.9,,,,,,,,70,30,,,,
2005,15,8.7,,,,,,,25,50,25,,,,
2005,16,9,0,0,1,4,8,13,15,16,20,13,9,1,0
2005,17,8.8,,,,,,10,15,30,25,10,10,,
2005,19,8.8,,,,,,,,90,10,,,,
2005,20,8.9,,,,,,,,100,,,,,
2005,22,8.9,0,0,0,0,0,0,10,45,40,5,0,0,0
2005,23,8.7,,,,,,,10,70,20,,,,
2005,24,8.8,,,,,,,15,55,25,5,,,
2005,26,,,,,,,,5,55,40,,,,
2005,28,9,,,,,,,5,35,55,5,,,
2005,29,8.7,,,,,,,5,80,15,,,,
2005,30,8.7,,,,,,,,80,20,,,,
2005,31,8.8,,,,,,,,90,10,,,,
2005,32,8.9,,,,,,5,20,35,25,15,,,
2005,33,9,,,,,,,,50,50,,,,
2005,35,8.7,,,,,,,10,80,10,,,,
2005,36,8.5,,,,,,15,30,45,10,,,,
2005,37,8.8,,,,,,,10,80,10,,,,
2005,38,8.8,,,,,,,,80,20,,,,
2005,39,8.7,,,,,,5,25,40,25,5,,,
2005,41,8.9,,,,,,,,85,15,,,,
2005,42,8.7,,,,,,,1,99,,,,,
2005,45,9,,,,,,,,,,,,,
2005,47,8.9,,,,,,,,60,40,,,,
2005,48,8.8,,,,,,,,,,,,,
2005,49,9,,,,,,,,35,40,25,,,
2005,50,8.8,,,,,,,,100,,,,,
2005,52,8.8,,,,,,,,90,10,,,,
2005,54,8.8,,,,,,,20,60,20,,,,
2005,56,8.9,1,2,3,4,5,6,10,33,20,8,5,2,1
2005,57,8.8,,,,,,,,,,,,,
2005,59,8.9,,,,,,,,85,15,,,,
2005,60,8.7,,,,,,,20,65,15,,,,
2005,61,8.7,,,,,,,10,60,30,,,,
2005,63,8.8,,,,,,,10,70,20,,,,
2005,67,9,,,,,,2,10,25,30,20,10,3,
2005,68,8.9,1,1,1,2,6,10,21,25,20,10,1,1,1
2005,70,8.8,,,,,,,,80,20,,,,
2005,72,8.8,,,,,,,,50,50,,,,
2005,73,8.6,,,,,,,,,,,,,
2005,76,8.9,,,,,,5,10,60,20,5,,,
2005,80,8.7201,.00005,.00160382,.0317688,.36560338,2.44951217,9.5729853,21.85947353,29.19764809,22.82188362,10.43511284,2.78815856,.43461008,.04159207
2005,82,8.9,,,,,,,,,,,,,
2005,84,8.9,0,0,0,0,0,0,0,60,40,0,0,0,0
2005,85,8.7,,,,,,,,80,20,,,,
2005,88,8.9,,,,,,,10,40,40,10,,,
2005,89,8.5,,,,,,,20,60,20,,,,
2005,90,8.8,0,0,0,0,0,0,5,50,40,5,0,0,0
2005,91,8.5,,,,,5,15,40,30,10,,,,
2005,92,8.8,0,0,.0031687,.07393874,.90445295,5.69936008,18.56901278,31.37053523,27.51680805,12.48991217,2.99309877,.35971187,.02000066
2005,93,8.8,,,,,,,,80,20,,,,
2005,94,8.7,,,,,,10,25,30,25,10,,,
2005,95,8.8,0,0,0,0,0,0,5,57,35,3,0,0,0
2005,96,8.6,,,,,,,30,60,10,,,,
2005,97,,,,,,,,5,85,10,,,,
2005,98,8.7,,,,,,,,,,,,,
2005,99,8.7,,,,,,,25,65,10,,,,
2005Nov,2,8.6,,,,,1,5,18,40,30,5,1,,
2005Nov,4,8.7,,,,,,,15,70,15,,,,
2005Nov,5,8.9,,,,,,,5,65,30,,,,
2005Nov,7,9,,,,,,,,,,,,,
2005Nov,9,8.8,,,,,,,,60,40,,,,
2005Nov,10,8.81105825,.0464777,.13363246,.61520477,2.00453308,5.11152894,10.20185429,15.93826397,19.4921011,18.66139112,13.98603018,8.20530507,3.76803539,1.83564191
2005Nov,14,8.8,,,,,,,,,,,,,
2005Nov,15,8.7,,,,,,5,20,50,20,5,,,
2005Nov,16,8.8,0,0,1,4,8,13,15,19,18,12,9,1,0
2005Nov,17,8.7,,,,,,15,20,35,20,10,,,
2005Nov,19,8.7,,,,,,,10,90,,,,,
2005Nov,20,8.9,,,,,,,,85,15,,,,
2005Nov,22,8.8,0,0,0,0,0,0,10,45,40,5,0,0,0
2005Nov,23,8.6,,,,,,10,35,35,20,,,,
2005Nov,24,8.7,,,,,,,15,70,15,,,,
2005Nov,26,,,,,,,,5,60,35,,,,
2005Nov,28,9,,,,,,,10,30,45,15,,,
2005Nov,29,,,,,,,,,,,,,,
2005Nov,30,,,,,,,,,,,,,,
2005Nov,31,8.8,,,,,,,,90,10,,,,
2005Nov,32,8.7,,,,,,5,20,35,25,15,,,
2005Nov,33,8.8,,,,,,,,90,10,,,,
2005Nov,35,8.8,,,,,,,,90,10,,,,
2005Nov,36,8.7,,,,,,10,35,40,15,,,,
2005Nov,37,8.6,,,,,,,30,70,,,,,
2005Nov,38,8.7,,,,,,,,80,20,,,,
2005Nov,39,8.6,,,,,,10,30,40,15,5,,,
2005Nov,41,8.8,,,,,,,,,,,,,
2005Nov,42,8.5,,,,,,,10,90,,,,,
2005Nov,45,,,,,,,,,,,,,,
2005Nov,47,8.9,,,,,,,,60,40,,,,
2005Nov,48,,,,,,,,,,,,,,
2005Nov,49,8.9,,,,,,,25,50,25,,,,
2005Nov,50,8.8,,,,,,,,100,,,,,
2005Nov,52,8.8,,,,,,,,90,10,,,,
2005Nov,54,8.7,,,,,,,30,50,20,,,,
2005Nov,56,8.8,1,2,3,4,5,6,10,33,20,8,5,2,1
2005Nov,57,,,,,,,,,,,,,,
2005Nov,59,8.8,,,,,,,10,85,5,,,,
2005Nov,60,8.6,,,,,,,30,50,20,,,,
2005Nov,61,8.5,,,,,,,30,50,20,,,,
2005Nov,63,,,,,,,,,,,,,,
2005Nov,67,,,,,,,,,,,,,,
2005Nov,68,8.6,1,1,1,2,4,9,22,26,19,10,3,1,1
2005Nov,70,8.8,,,,,,,,70,30,,,,
2005Nov,72,8.7,,,,,,,,70,30,,,,
2005Nov,73,,,,,,,,,,,,,,
2005Nov,76,9,,,,,,,5,30,50,10,5,,
2005Nov,80,8.7031,,,,,,,,,,,,,
2005Nov,82,9,,,,,,,,,,,,,
2005Nov,84,,,,,,,,,,,,,,
2005Nov,85,,,,,,,,,,,,,,
2005Nov,88,8.9,,,,,,5,15,35,30,10,5,,
2005Nov,89,8.1,,,,,5,25,60,10,,,,,
2005Nov,90,8.7,0,0,0,0,0,5,10,40,40,5,0,0,0
2005Nov,91,8.3,,,,,,35,40,25,,,,,
2005Nov,92,8.6,0,0,.72541127,2.220056,6.1760788,12.71444572,19.37286864,21.85039252,18.24171209,11.27296365,5.1559578,2.27011351,0
2005Nov,93,8.8,,,,,,,,80,20,,,,
2005Nov,94,8.7,,,,,,10,25,30,25,10,,,
2005Nov,95,8.7,0,0,0,0,0,2,19,51,27,1,0,0,0
2005Nov,96,8.6,,,,,,,35,55,10,,,,
2005Nov,97,,,,,,,,10,75,15,,,,
2005Nov,98,8.6,,,,,,,,,,,,,
2005Nov,99,8.5,,,,,,,25,65,10,,,,
2006,2,8.4,,,,2,6,17,28,24,16,5,2,,
2006,4,8.5,,,,,,,40,50,10,,,,
2006,5,8.8,,,,,,,10,65,25,,,,
2006,7,8.8,,,,,,,,,,,,,
2006,9,8.6,,,,,,,10,50,40,,,,
2006,10,8.60133561,.0963317,.2489813,1.04029586,3.05838728,7.03706221,12.67361414,17.86713795,19.71837671,17.03556742,11.5212825,6.09937905,2.52738662,1.07619727
2006,14,8.7,,,,,,,10,80,10,,,,
2006,15,8.5,,,,,,5,35,40,20,,,,
2006,16,8.6,0,0,1,4,8,13,17,18,17,12,9,1,0
2006,17,8.6,,,,,5,10,20,35,15,10,5,,
2006,19,8.2,,,,,,10,90,,,,,,
2006,20,8.7,,,,,,,,90,10,,,,
2006,22,8.7,0,0,0,0,0,0,10,50,35,5,0,0,0
2006,23,8.4,,,,,,10,35,35,20,,,,
2006,24,8.6,,,,,,10,30,35,20,5,,,
2006,26,,,,,,,,15,55,25,5,,,
2006,28,8.7,,,,,,5,35,55,5,,,,
2006,29,8.3,,,,,,5,60,35,,,,,
2006,30,8.5,,,,,,,20,80,,,,,
2006,31,8.7,,,,,,,5,90,5,,,,
2006,32,8.4,,,,,5,20,30,25,15,5,,,
2006,33,8.5,,,,,,,50,50,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,8.2,,,,,,20,45,25,10,,,,
2006,37,8.3,,,,,,10,80,10,,,,,
2006,38,8.6,,,,,,,,80,20,,,,
2006,39,8.5,,,,,5,15,30,30,15,5,,,
2006,41,8.3,,,,,,,60,40,,,,,
2006,42,8.2,,,,,,,95,5,,,,,
2006,45,8.9,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,8.6,,,,,,,,,,,,,
2006,49,8.7,,,,,,10,20,40,20,10,,,
2006,50,8.7,,,,,,,20,80,,,,,
2006,52,8.6,,,,,,,10,90,,,,,
2006,54,8.6,,,,,,,30,50,20,,,,
2006,56,8.6,1,2,3,4,5,6,10,33,20,8,5,2,1
2006,57,8.6,,,,,,,,,,,,,
2006,59,8.7,,,,,,,10,85,5,,,,
2006,60,8.4,,,,,,15,45,30,10,,,,
2006,61,8.3,,,,,,,30,50,20,,,,
2006,63,8.6,,,,,,,30,70,,,,,
2006,67,9,,,,,2,5,10,25,25,15,10,5,3
2006,68,8.8,1,1,1,2,4,9,19,26,22,10,3,1,1
2006,70,8.6,,,,,,,20,65,15,,,,
2006,72,8.6,,,,,,,,70,30,,,,
2006,73,8.5,,,,,,,,,,,,,
2006,76,9.1,,,,,,5,10,30,40,10,5,,
2006,80,8.6678,.0029579,.0317157,.24723606,1.31952591,4.82434281,12.08917616,20.77213626,24.47940471,19.78754509,10.97004419,4.16994572,1.08633348,.21963601
2006,82,9,,,,,,,,,,,,,
2006,84,8.7,0,0,0,0,0,0,25,55,20,0,0,0,0
2006,85,8.4,,,,,,5,60,30,5,,,,
2006,88,8.6,,,,,,,15,35,30,15,5,,
2006,89,7.9,,,,5,15,45,30,5,,,,,
2006,90,8.6,0,0,0,0,0,5,10,50,30,5,0,0,0
2006,91,8,,,,,5,40,40,10,5,,,,
2006,92,8.7,0,0,.41000008,1.0204202,3.9856708,10.65739213,19.5173039,24.4880049,21.05060421,12.39790248,5.001401,1.38130028,.09000002
2006,93,8.7,,,,,,,5,85,10,,,,
2006,94,8,,,,5,10,20,30,20,10,5,,,
2006,95,8.6,0,0,0,0,0,4,26,47,17,6,0,0,0
2006,96,8.4,,,,,,,50,40,10,,,,
2006,97,,,,,,,,20,70,10,,,,
2006,98,8.3,,,,,,,,,,,,,
2006,99,8.5,,,,,,5,40,45,10,,,,
2006Nov,2,8.25,,,1,3,5,13,24,26,18,6,3,1,
2006Nov,4,8.4,,,,,,,50,40,10,,,,
2006Nov,5,8.7,,,,,,,10,65,25,,,,
2006Nov,7,8.6,,,,,,,,,,,,,
2006Nov,9,8.6,,,,,,,10,50,40,,,,
2006Nov,10,8.56448141,.10903074,.27650932,1.13582558,3.2794454,7.41064323,13.10765097,18.14850319,19.67068908,16.69041887,11.08594369,5.76390152,2.34562323,.97581516
2006Nov,14,8.6,,,,,,,,,,,,,
2006Nov,15,8.5,,,,,,10,30,35,20,5,,,
2006Nov,16,8.5,0,0,1,4,8,13,17,18,17,12,9,1,0
2006Nov,17,8.4,,,,,5,5,25,25,20,15,5,,
2006Nov,19,7.9,,,,,,70,30,,,,,,
2006Nov,20,8.8,,,,,,,10,80,10,,,,
2006Nov,22,8.7,0,0,0,0,0,0,10,45,40,5,0,0,0
2006Nov,23,8.2,,,,,,15,35,30,20,,,,
2006Nov,24,8.6,,,,,,10,30,35,20,5,,,
2006Nov,26,,,,,,,,15,60,20,5,,,
2006Nov,28,8.7,,,,,,10,30,45,15,,,,
2006Nov,29,,,,,,,,,,,,,,
2006Nov,30,,,,,,,,,,,,,,
2006Nov,31,8.6,,,,,,,5.26315789,94.73684211,,,,,
2006Nov,32,8.3,,,,,5,20,30,25,15,5,,,
2006Nov,33,8.3,,,,,,,70,30,,,,,
2006Nov,35,,,,,,,,,,,,,,
2006Nov,36,8.4,,,,,5,25,40,25,5,,,,
2006Nov,37,8,,,,,,50,50,,,,,,
2006Nov,38,8.6,,,,,,,,80,20,,,,
2006Nov,39,8.4,,,,,5,15,35,25,15,5,,,
2006Nov,41,8.8,,,,,,,,,,,,,
2006Nov,42,8,,,,,,,95,5,,,,,
2006Nov,45,,,,,,,,,,,,,,
2006Nov,47,,,,,,,,,,,,,,
2006Nov,48,,,,,,,,,,,,,,
2006Nov,49,8.6,,,,,5,15,25,40,10,5,,,
2006Nov,50,8.6,,,,,,,20,80,,,,,
2006Nov,52,8.6,,,,,,,10,90,,,,,
2006Nov,54,8.4,,,,,,10,40,40,10,,,,
2006Nov,56,8.6,1,2,3,4,5,6,10,33,20,8,5,2,1
2006Nov,57,,,,,,,,,,,,,,
2006Nov,59,8.7,,,,,,,20,75,5,,,,
2006Nov,60,8.3,,,,,,25,40,25,10,,,,
2006Nov,61,8.1,,,,,,10,40,40,10,,,,
2006Nov,63,,,,,,,,,,,,,,
2006Nov,67,,,,,,,,,,,,,,
2006Nov,68,,,,,,,,,,,,,,
2006Nov,70,8.5,,,,,,,25,60,15,,,,
2006Nov,72,8.5,,,,,,,20,50,30,,,,
2006Nov,73,,,,,,,,,,,,,,
2006Nov,76,9.1,,,,,1,5,10,25,35,18,5,1,
2006Nov,80,8.6536,,,,,,,,,,,,,
2006Nov,82,,,,,,,,,,,,,,
2006Nov,84,,,,,,,,,,,,,,
2006Nov,85,,,,,,,,,,,,,,
2006Nov,88,8.5,,,,,5,15,25,20,15,10,5,5,
2006Nov,89,7.4,,,,10,45,25,15,5,,,,,
2006Nov,90,8.5,0,0,0,0,0,5,20,40,30,5,0,0,0
2006Nov,91,7.9,,,,5,10,35,35,10,5,,,,
2006Nov,92,8.3,0,0,2.16262651,4.65723629,10.09151366,16.61226449,20.71482859,19.60058402,14.06876275,7.65940638,3.16272651,1.2700508,0
2006Nov,93,8.7,,,,,,,5,85,10,,,,
2006Nov,94,8,,,,5,10,20,30,20,10,5,,,
2006Nov,95,8.6,0,0,0,0,0,6,27,41,21,5,0,0,0
2006Nov,96,8.4,,,,,,5,47,37,9,2,,,
2006Nov,97,,,,,,,,20,70,10,,,,
2006Nov,98,8.1,,,,,,,,,,,,,
2006Nov,99,8.3,,,,,,10,45,40,5,,,,
2009,2,7,2,6,10,14,18,14,12,9,7,4,3,1,
2009,4,8,,,,,,10,30,30,30,,,,
2009,5,8.4,,,,,,10,55,30,5,,,,
2009,7,7.5,,,,,,,,,,,,,
2009,9,8.1,,,,,5,30,40,20,5,,,,
2009,10,8.5,.13499672,.33112546,1.32031356,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.81975289
2009,14,7.5,,,,,,,,,,,,,
2009,15,7.5,,,,10,30,35,10,5,5,5,,,
2009,16,6.8,8,11,13,14,13,11,9,7,6,5,3,0,0
2009,17,7,5,10,10,25,20,5,5,5,5,5,5,,
2009,19,6.5,,,50,50,,,,,,,,,
2009,20,8,,,,,,10,60,30,,,,,
2009,22,7,0,0,5,15,45,15,10,5,5,0,0,0,0
2009,23,7,,,5,20,25,20,15,10,5,,,,
2009,24,7.9,,,5,10,15,25,25,10,5,5,,,
2009,26,,,,,,5,15,45,20,10,5,,,
2009,28,8,,,,,,15,30,40,15,,,,
2009,29,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,7.5,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,7,,,,20,50,20,10,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,7.2,,,5,10,35,20,15,10,5,,,,
2009,37,7,,,,50,50,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,7.5,,,5,15,30,30,15,5,,,,,
2009,41,6,,,,,,,,,,,,,
2009,42,7,,,,,95,5,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,7.5,,5,10,15,20,20,15,10,5,,,,
2009,50,,,,,,,,,,,,,,
2009,52,8.3,,,,,,,70,30,,,,,
2009,54,7.5,,,,,30,40,20,10,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,8.5,,,,,,5,40,50,5,,,,
2009,60,7.2,,5,15,20,25,20,10,5,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,8,,,,,,40,50,10,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,8,,,,,,25,55,20,,,,,
2009,72,7,,,10,20,40,20,10,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,8.4788,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,8,0,0,0,0,15,25,35,23,2,0,0,0,0
2009,85,,,,,,,,,,,,,,
2009,88,7.3,,,,5,15,25,20,15,10,5,5,,
2009,89,7.2,,5,10,20,45,15,5,,,,,,
2009,90,8,0,0,0,5,10,25,35,20,5,0,0,0,0
2009,91,7.5,,,,,20,35,35,10,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,7.9,,,,,25,30,25,15,5,,,,
2009,94,7.5,,2.5,5,10,20,25,20,10,5,2.5,,,
2009,95,7.5,0,0,5,12,33,33,12,5,0,0,0,0,0
2009,96,,,,,,,,,,,,,,
2009,97,,,,,,5,40,30,15,10,,,,
2009,98,7.4,,,,,,,,,,,,,
2009,99,8,,,,,5,10,50,20,10,5,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2005,2,,,,2,,,,,,,,,,
2005,4,,,,2.4,,,,,,,,,,
2005,5,,,,2.8,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,,,,,,,,,,,,,,
2005,10,,,,,,,,,,,,,,
2005,14,,,,2.8,,,,,,,,,,
2005,15,,,,,,,,,,,,,,
2005,16,,,,2.5,,,,,,,,,,
2005,17,,,,2.5,,,,,,,,,,
2005,19,,,,,,,,,,,,,,
2005,20,,,,2.5,,,,,,,,,,
2005,22,,,,2.5,,,,,,,,,,
2005,23,,,,2.3,,,,,,,,,,
2005,24,,,,,,,,,,,,,,
2005,26,,,,,,,,,,,,,,
2005,28,,,,1.9,,,,,,,,,,
2005,29,,,,2.1,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,,,,2,,,,,,,,,,
2005,32,,,,1.3,,,,,,,,,,
2005,33,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,,,,2.8,,,,,,,,,,
2005,37,,,,,,,,,,,,,,
2005,38,,,,,,,,,,,,,,
2005,39,,,,2.1,,,,,,,,,,
2005,41,,,,,,,,,,,,,,
2005,42,,,,,,,,,,,,,,
2005,45,,,,,,,,,,,,,,
2005,47,,,,1.9,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,,,,,,,,,,,,,,
2005,50,,,,2.2,,,,,,,,,,
2005,52,,,,,,,,,,,,,,
2005,54,,,,,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,,,,2.1,,,,,,,,,,
2005,60,,,,2.3,,,,,,,,,,
2005,61,,,,,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,67,,,,,,,,,,,,,,
2005,68,,,,,,,,,,,,,,
2005,70,,,,1.9,,,,,,,,,,
2005,72,,,,2.5,,,,,,,,,,
2005,73,,,,,,,,,,,,,,
2005,76,,,,1.9,,,,,,,,,,
2005,80,,,,2.424,,,,,,,,,,
2005,82,,,,2.83,,,,,,,,,,
2005,84,,,,,,,,,,,,,,
2005,85,,,,,,,,,,,,,,
2005,88,,,,1.5,,,,,,,,,,
2005,89,,,,,,,,,,,,,,
2005,90,,,,,,,,,,,,,,
2005,91,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,,,,2.5,,,,,,,,,,
2005,94,,,,1,,,,,,,,,,
2005,95,,,,2.2,,,,,,,,,,
2005,96,,,,,,,,,,,,,,
2005,97,,,,1.8,,,,,,,,,,
2005,98,,,,2.3,,,,,,,,,,
2005,99,,,,1.8,,,,,,,,,,
2005Q1,2,42,2,1.299,,,,,,,,,,,
2005Q1,4,42,2,1.35,,,,,,,,,,,
2005Q1,5,42,2,,,,,,,,,,,,
2005Q1,7,42,2,1.35,,,,,,,,,,,
2005Q1,10,45,2,1.363,,,,,,,,,,,
2005Q1,14,45,2,1.3,,,,,,,,,,,
2005Q1,15,40,,1.31,,,,,,,,,,,
2005Q1,16,45,2,1.34,,,,,,,,,,,
2005Q1,17,45,2,,,,,,,,,,,,
2005Q1,19,45,2,1.3,,,,,,,,,,,
2005Q1,20,45,2,1.33,,,,,,,,,,,
2005Q1,22,47,2,1.35,,,,,,,,,,,
2005Q1,23,42,2.05,1.31,,,,,,,,,,,
2005Q1,24,45,2,1.35,,,,,,,,,,,
2005Q1,26,44,2,1.3,,,,,,,,,,,
2005Q1,28,45,2,1.35,,,,,,,,,,,
2005Q1,29,35,2,1.32,,,,,,,,,,,
2005Q1,30,41,2,1.31,,,,,,,,,,,
2005Q1,31,40,2,1.3,,,,,,,,,,,
2005Q1,32,40,2,1.3,,,,,,,,,,,
2005Q1,36,38,2,,,,,,,,,,,,
2005Q1,37,44,2,1.32,,,,,,,,,,,
2005Q1,38,42,2,1.35,,,,,,,,,,,
2005Q1,39,40.728,2,1.31,,,,,,,,,,,
2005Q1,41,45,2,1.35,,,,,,,,,,,
2005Q1,42,,,1.32,,,,,,,,,,,
2005Q1,45,42.48,,1.33,,,,,,,,,,,
2005Q1,47,45,2,1.34,,,,,,,,,,,
2005Q1,50,45,2,1.35,,,,,,,,,,,
2005Q1,54,45,2.25,1.3,,,,,,,,,,,
2005Q1,56,42,2,1.35,,,,,,,,,,,
2005Q1,57,42,2,1.32,,,,,,,,,,,
2005Q1,59,38,2,1.32,,,,,,,,,,,
2005Q1,60,42.5,2,1.3,,,,,,,,,,,
2005Q1,61,42,2,1.3,,,,,,,,,,,
2005Q1,63,40,2,1.3,,,,,,,,,,,
2005Q1,67,45,2,1.333,,,,,,,,,,,
2005Q1,68,,2,1.32,,,,,,,,,,,
2005Q1,70,45,2,1.3,,,,,,,,,,,
2005Q1,72,42,2.1,1.3,,,,,,,,,,,
2005Q1,73,35,2,1.3,,,,,,,,,,,
2005Q1,76,44.3,2,1.4,,,,,,,,,,,
2005Q1,80,39.454,2.15,1.31,,,,,,,,,,,
2005Q1,82,,2,1.34,,,,,,,,,,,
2005Q1,84,42,2,1.37,,,,,,,,,,,
2005Q1,85,40.3,2,1.3,,,,,,,,,,,
2005Q1,88,43,2,1.35,,,,,,,,,,,
2005Q1,89,43,2,1.38,,,,,,,,,,,
2005Q1,90,44,2,1.35,,,,,,,,,,,
2005Q1,93,45,2,1.34,,,,,,,,,,,
2005Q1,94,45,2,1.3,,,,,,,,,,,
2005Q1,95,43,2,1.3,,,,,,,,,,,
2005Q1,97,45,2,1.35,,,,,,,,,,,
2005Q1,98,46,2,1.31,,,,,,,,,,,
2005Q1,99,38,2,1.35,,,,,,,,,,,
2005Q2,2,40,2,1.299,,,,,,,,,,,
2005Q2,4,38,2,1.28,,,,,,,,,,,
2005Q2,5,39,2,,,,,,,,,,,,
2005Q2,7,40,2,1.35,,,,,,,,,,,
2005Q2,10,45,2,1.375,,,,,,,,,,,
2005Q2,14,45,2,1.3,,,,,,,,,,,
2005Q2,15,40,,1.31,,,,,,,,,,,
2005Q2,16,45,2.25,1.37,,,,,,,,,,,
2005Q2,17,40,2,,,,,,,,,,,,
2005Q2,19,40,2.25,1.35,,,,,,,,,,,
2005Q2,20,45,2,1.35,,,,,,,,,,,
2005Q2,22,40,2,1.33,,,,,,,,,,,
2005Q2,23,39,2.05,1.29,,,,,,,,,,,
2005Q2,24,38,2,1.4,,,,,,,,,,,
2005Q2,26,39,2.25,1.28,,,,,,,,,,,
2005Q2,28,45,1.5,1.35,,,,,,,,,,,
2005Q2,29,33,2,1.32,,,,,,,,,,,
2005Q2,30,39,2,1.35,,,,,,,,,,,
2005Q2,31,40,2,1.3,,,,,,,,,,,
2005Q2,32,39,2,1.3,,,,,,,,,,,
2005Q2,36,37,2,,,,,,,,,,,,
2005Q2,37,43,2,1.3,,,,,,,,,,,
2005Q2,38,40,2,1.35,,,,,,,,,,,
2005Q2,39,35.733,2.25,1.255,,,,,,,,,,,
2005Q2,41,43,2,1.35,,,,,,,,,,,
2005Q2,42,,,1.34,,,,,,,,,,,
2005Q2,45,42.14,,1.33,,,,,,,,,,,
2005Q2,47,38,1.75,1.36,,,,,,,,,,,
2005Q2,50,43,2,1.33,,,,,,,,,,,
2005Q2,54,40,2.5,1.32,,,,,,,,,,,
2005Q2,56,40,2,1.3,,,,,,,,,,,
2005Q2,57,37,2,1.31,,,,,,,,,,,
2005Q2,59,35,2,1.33,,,,,,,,,,,
2005Q2,60,37.5,2,1.25,,,,,,,,,,,
2005Q2,61,40,2,1.3,,,,,,,,,,,
2005Q2,63,36,2,1.28,,,,,,,,,,,
2005Q2,67,43,2,1.351,,,,,,,,,,,
2005Q2,68,,2,1.32,,,,,,,,,,,
2005Q2,70,45,2,1.33,,,,,,,,,,,
2005Q2,72,40,2.1,1.3,,,,,,,,,,,
2005Q2,73,35,2,1.2,,,,,,,,,,,
2005Q2,76,44.3,2,1.45,,,,,,,,,,,
2005Q2,80,38.933,2.24,1.31,,,,,,,,,,,
2005Q2,82,,2,1.35,,,,,,,,,,,
2005Q2,84,40,2,1.41,,,,,,,,,,,
2005Q2,85,37.8,2,1.33,,,,,,,,,,,
2005Q2,88,42,2,1.35,,,,,,,,,,,
2005Q2,89,40,2,1.37,,,,,,,,,,,
2005Q2,90,39,2,1.37,,,,,,,,,,,
2005Q2,93,40,2.25,1.38,,,,,,,,,,,
2005Q2,94,40,2,1.35,,,,,,,,,,,
2005Q2,95,40,2.25,1.3,,,,,,,,,,,
2005Q2,97,43,2,1.3,,,,,,,,,,,
2005Q2,98,41,2,1.28,,,,,,,,,,,
2005Q2,99,38,2,1.37,,,,,,,,,,,
2005Q3,2,38,2.25,1.299,,,,,,,,,,,
2005Q3,4,36,2.25,1.25,,,,,,,,,,,
2005Q3,5,38,2,,,,,,,,,,,,
2005Q3,7,37,2,1.35,,,,,,,,,,,
2005Q3,10,45,2.25,1.388,,,,,,,,,,,
2005Q3,14,40,2,1.3,,,,,,,,,,,
2005Q3,15,40,,1.31,,,,,,,,,,,
2005Q3,16,45,2.25,1.39,,,,,,,,,,,
2005Q3,17,35,2.13,,,,,,,,,,,,
2005Q3,19,40,2.5,1.35,,,,,,,,,,,
2005Q3,20,42,2,1.37,,,,,,,,,,,
2005Q3,22,40,2.25,1.3,,,,,,,,,,,
2005Q3,23,39,2.25,1.26,,,,,,,,,,,
2005Q3,24,35,2,1.4,,,,,,,,,,,
2005Q3,26,37,2.5,1.25,,,,,,,,,,,
2005Q3,28,45,1.5,1.35,,,,,,,,,,,
2005Q3,29,33,2,1.32,,,,,,,,,,,
2005Q3,30,37,2,1.33,,,,,,,,,,,
2005Q3,31,40,2,1.3,,,,,,,,,,,
2005Q3,32,38,2,1.3,,,,,,,,,,,
2005Q3,36,36,2.25,,,,,,,,,,,,
2005Q3,37,42,2,1.35,,,,,,,,,,,
2005Q3,38,40,2,1.33,,,,,,,,,,,
2005Q3,39,34.233,2.5,1.24,,,,,,,,,,,
2005Q3,41,40,2,1.3,,,,,,,,,,,
2005Q3,42,,,1.36,,,,,,,,,,,
2005Q3,45,41.79,,1.33,,,,,,,,,,,
2005Q3,47,40,1.75,1.37,,,,,,,,,,,
2005Q3,50,41,2.1,1.32,,,,,,,,,,,
2005Q3,54,40,2.75,1.33,,,,,,,,,,,
2005Q3,56,35,2.25,1.27,,,,,,,,,,,
2005Q3,57,36,2,1.27,,,,,,,,,,,
2005Q3,59,34,2,1.34,,,,,,,,,,,
2005Q3,60,35,2,1.22,,,,,,,,,,,
2005Q3,61,40,2.25,1.3,,,,,,,,,,,
2005Q3,63,35,2,1.28,,,,,,,,,,,
2005Q3,67,40,2.25,1.37,,,,,,,,,,,
2005Q3,68,,2,1.32,,,,,,,,,,,
2005Q3,70,41,2,1.37,,,,,,,,,,,
2005Q3,72,38,2.1,1.3,,,,,,,,,,,
2005Q3,73,30,1.75,1.2,,,,,,,,,,,
2005Q3,76,43.6,2,1.43,,,,,,,,,,,
2005Q3,80,38.087,2.48,1.31,,,,,,,,,,,
2005Q3,82,,1.5,1.38,,,,,,,,,,,
2005Q3,84,39,1.5,1.44,,,,,,,,,,,
2005Q3,85,36.3,2.25,1.34,,,,,,,,,,,
2005Q3,88,41,2,1.4,,,,,,,,,,,
2005Q3,89,38,2.25,1.35,,,,,,,,,,,
2005Q3,90,38,2.25,1.32,,,,,,,,,,,
2005Q3,93,35,2.25,1.35,,,,,,,,,,,
2005Q3,94,35,2.25,1.35,,,,,,,,,,,
2005Q3,95,35,2.25,1.25,,,,,,,,,,,
2005Q3,97,41,2.25,1.25,,,,,,,,,,,
2005Q3,98,40,2,1.32,,,,,,,,,,,
2005Q3,99,38,2.25,1.38,,,,,,,,,,,
2005Q4,2,42,2.25,1.299,,,,,,,,,,,
2005Q4,4,36,2.5,1.25,,,,,,,,,,,
2005Q4,5,38,2,,,,,,,,,,,,
2005Q4,7,35.3,2,1.35,,,,,,,,,,,
2005Q4,10,45,2.5,1.4,,,,,,,,,,,
2005Q4,14,40,2,1.3,,,,,,,,,,,
2005Q4,15,40,,1.31,,,,,,,,,,,
2005Q4,16,44,2.5,1.4,,,,,,,,,,,
2005Q4,17,35,2.38,,,,,,,,,,,,
2005Q4,19,40,2.75,1.35,,,,,,,,,,,
2005Q4,20,42,2.5,1.4,,,,,,,,,,,
2005Q4,22,40,2.5,1.3,,,,,,,,,,,
2005Q4,23,39,2.5,1.28,,,,,,,,,,,
2005Q4,24,32,2,1.4,,,,,,,,,,,
2005Q4,26,39,2.75,1.25,,,,,,,,,,,
2005Q4,28,45,1.5,1.4,,,,,,,,,,,
2005Q4,29,33,2,1.32,,,,,,,,,,,
2005Q4,30,39,2.25,1.37,,,,,,,,,,,
2005Q4,31,40,2,1.3,,,,,,,,,,,
2005Q4,32,37,2,1.3,,,,,,,,,,,
2005Q4,36,35,2.25,,,,,,,,,,,,
2005Q4,37,42,2,1.4,,,,,,,,,,,
2005Q4,38,38,2,1.32,,,,,,,,,,,
2005Q4,39,31.533,2.75,1.26,,,,,,,,,,,
2005Q4,41,40,2.25,1.3,,,,,,,,,,,
2005Q4,42,,,1.38,,,,,,,,,,,
2005Q4,45,41.45,,1.33,,,,,,,,,,,
2005Q4,47,41,1.75,1.38,,,,,,,,,,,
2005Q4,50,39,2.3,1.3,,,,,,,,,,,
2005Q4,54,40,3,1.35,,,,,,,,,,,
2005Q4,56,32,2.5,1.25,,,,,,,,,,,
2005Q4,57,39,2.25,1.25,,,,,,,,,,,
2005Q4,59,33,2,1.35,,,,,,,,,,,
2005Q4,60,35,2.25,1.2,,,,,,,,,,,
2005Q4,61,42,2.75,1.3,,,,,,,,,,,
2005Q4,63,35,2.25,1.3,,,,,,,,,,,
2005Q4,67,40,2.25,1.389,,,,,,,,,,,
2005Q4,68,,2.25,1.32,,,,,,,,,,,
2005Q4,70,47,2.25,1.4,,,,,,,,,,,
2005Q4,72,36,2.1,1.3,,,,,,,,,,,
2005Q4,76,42.8,2,1.4,,,,,,,,,,,
2005Q4,80,37.265,2.72,1.311,,,,,,,,,,,
2005Q4,82,,1.5,1.4,,,,,,,,,,,
2005Q4,84,38,1.5,1.45,,,,,,,,,,,
2005Q4,85,34.8,2.5,1.35,,,,,,,,,,,
2005Q4,88,40,2.25,1.4,,,,,,,,,,,
2005Q4,89,37,2.3,1.3,,,,,,,,,,,
2005Q4,90,37,2.5,1.29,,,,,,,,,,,
2005Q4,93,35,2.5,1.3,,,,,,,,,,,
2005Q4,94,35,2.25,1.35,,,,,,,,,,,
2005Q4,95,35,2.5,1.25,,,,,,,,,,,
2005Q4,97,38,2.5,1.27,,,,,,,,,,,
2005Q4,98,39,2,1.35,,,,,,,,,,,
2005Q4,99,38,2.5,1.4,,,,,,,,,,,
2006,2,,,,2,,,,,,,,,,
2006,4,,,,2.6,,,,,,,,,,
2006,5,,,,2.9,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,,,,,,,,,,,
2006,10,,,,,,,,,,,,,,
2006,14,,,,2.8,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,17,,,,2.3,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,2.5,,,,,,,,,,
2006,22,,,,3,,,,,,,,,,
2006,23,,,,2.5,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,28,,,,2,,,,,,,,,,
2006,29,,,,2.6,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2,,,,,,,,,,
2006,32,,,,1,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,2.5,,,,,,,,,,
2006,37,,,,,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,2.2,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,,,,,,,,,,,,,,
2006,54,,,,,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,2,,,,,,,,,,
2006,60,,,,2.5,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,70,,,,1.8,,,,,,,,,,
2006,72,,,,2.5,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,1.9,,,,,,,,,,
2006,80,,,,2.908,,,,,,,,,,
2006,82,,,,.917,,,,,,,,,,
2006,84,,,,,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,1.7,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2,,,,,,,,,,
2006,94,,,,2,,,,,,,,,,
2006,95,,,,2.2,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,1.6,,,,,,,,,,
2006,98,,,,2.4,,,,,,,,,,
2006,99,,,,1.9,,,,,,,,,,
2006Q1,2,42,2.5,1.299,,,,,,,,,,,
2006Q1,4,34,2.75,1.25,,,,,,,,,,,
2006Q1,5,37,2.25,,,,,,,,,,,,
2006Q1,7,35,2,1.35,,,,,,,,,,,
2006Q1,10,45,2.75,1.413,,,,,,,,,,,
2006Q1,14,40,2,1.3,,,,,,,,,,,
2006Q1,15,40,,1.31,,,,,,,,,,,
2006Q1,16,43,2.75,1.35,,,,,,,,,,,
2006Q1,17,35,2.5,,,,,,,,,,,,
2006Q1,19,40,3,1.35,,,,,,,,,,,
2006Q1,20,40,2.75,1.35,,,,,,,,,,,
2006Q1,22,42,3,1.3,,,,,,,,,,,
2006Q1,23,39,2.6,1.31,,,,,,,,,,,
2006Q1,24,30,2,1.4,,,,,,,,,,,
2006Q1,26,41,3,1.27,,,,,,,,,,,
2006Q1,28,,1.75,1.4,,,,,,,,,,,
2006Q1,29,33,2,1.32,,,,,,,,,,,
2006Q1,30,40,2.25,1.4,,,,,,,,,,,
2006Q1,31,40,2,1.3,,,,,,,,,,,
2006Q1,32,36,2,1.3,,,,,,,,,,,
2006Q1,36,35,2.25,,,,,,,,,,,,
2006Q1,37,45,2,1.45,,,,,,,,,,,
2006Q1,38,36,2.25,1.31,,,,,,,,,,,
2006Q1,39,31,3,1.28,,,,,,,,,,,
2006Q1,41,40,2.5,1.28,,,,,,,,,,,
2006Q1,42,,,1.4,,,,,,,,,,,
2006Q1,45,41.11,,1.33,,,,,,,,,,,
2006Q1,54,40,3,1.38,,,,,,,,,,,
2006Q1,56,30,2.75,1.25,,,,,,,,,,,
2006Q1,57,40,2.5,1.23,,,,,,,,,,,
2006Q1,59,32,2.25,1.35,,,,,,,,,,,
2006Q1,60,35,2.5,1.2,,,,,,,,,,,
2006Q1,63,34,2.5,1.3,,,,,,,,,,,
2006Q1,67,40,2.5,1.429,,,,,,,,,,,
2006Q1,68,,2.25,1.32,,,,,,,,,,,
2006Q1,70,50,2.25,1.41,,,,,,,,,,,
2006Q1,72,34,2.1,1.3,,,,,,,,,,,
2006Q1,76,42.5,2,1.38,,,,,,,,,,,
2006Q1,80,37.428,2.92,1.311,,,,,,,,,,,
2006Q1,84,35,1.5,1.46,,,,,,,,,,,
2006Q1,88,38,2.5,1.4,,,,,,,,,,,
2006Q1,89,37,2.5,1.28,,,,,,,,,,,
2006Q1,90,36,2.75,1.28,,,,,,,,,,,
2006Q1,93,35,2.75,1.3,,,,,,,,,,,
2006Q1,94,40,2.5,1.35,,,,,,,,,,,
2006Q1,95,35,2.5,1.25,,,,,,,,,,,
2006Q1,97,36,2.75,1.27,,,,,,,,,,,
2006Q1,98,,2,,,,,,,,,,,,
2006Q1,99,36,2.75,1.4,,,,,,,,,,,
2009,2,,,,2,,,,,,,,,,
2009,4,,,,2.5,,,,,,,,,,
2009,5,,,,2.9,,,,,,,,,,
2009,7,,,,,,,,,,,,,,
2009,9,,,,,,,,,,,,,,
2009,10,,,,,,,,,,,,,,
2009,14,,,,3.5,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,
2009,17,,,,2.6,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,2.7,,,,,,,,,,
2009,22,,,,2.5,,,,,,,,,,
2009,23,,,,2.5,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,28,,,,2.3,,,,,,,,,,
2009,29,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,2,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,,,,2,,,,,,,,,,
2009,37,,,,,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.2,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,49,,,,,,,,,,,,,,
2009,50,,,,,,,,,,,,,,
2009,52,,,,,,,,,,,,,,
2009,54,,,,,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,,,,3.3,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,,,,1.9,,,,,,,,,,
2009,72,,,,3.5,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,3,,,,,,,,,,
2009,80,,,,4.097,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,,,,,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,88,,,,1.8,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,,,,,,,,,,,
2009,91,,,,,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2,,,,,,,,,,
2009,94,,,,2,,,,,,,,,,
2009,95,,,,2,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,2.2,,,,,,,,,,
2009,98,,,,2.6,,,,,,,,,,
2009,99,,,,1.9,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2005Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2005,1,2.1,,0,0,5,25,40,25,5,0,,,,
2005,2,1.9,,,,8,44,40,8,,,,,,
2005,3,2.2,0,0,0,5,30,30,30,5,0,,,,
2005,4,2,,,,,40,55,5,,,,,,
2005,5,1.9,,,,,50,48,2,,,,,,
2005,7,2,,,,,,,,,,,,,
2005,9,1.9,,,,,50,50,,,,,,,
2005,11,1.8,,,,15,60,25,,,,,,,
2005,14,2,,,,,40,60,,,,,,,
2005,15,2.1,,,,,45,50,5,,,,,,
2005,16,1.8,0,0,8,17,24,19,18,10,4,,,,
2005,17,2,,,5,10,35,35,10,5,,,,,
2005,19,2,,,,,50,50,,,,,,,
2005,20,1.9,,,,,75,25,,,,,,,
2005,22,2.1,0,0,0,5,35,55,5,0,0,,,,
2005,23,1.8,,,,5,50,40,5,,,,,,
2005,24,1.9,,,,10,45,35,10,,,,,,
2005,26,2,,,5,15,30,30,15,5,,,,,
2005,28,1.8,,,,15,60,20,5,,,,,,
2005,30,2,,,,,40,60,,,,,,,
2005,31,2,,,,,45,55,,,,,,,
2005,32,2,,,,,20,50,30,,,,,,
2005,33,2.2,,,,,10,80,10,,,,,,
2005,35,2,,,,,30,70,,,,,,,
2005,36,2.2,,,,5,20,50,25,,,,,,
2005,37,2.1,,,,,50,50,,,,,,,
2005,38,2.1,,,,,10,80,10,,,,,,
2005,39,2.2,,,,5,25,40,25,5,,,,,
2005,40,2,,,,,40,60,,,,,,,
2005,41,2.1,,,,,20,70,10,,,,,,
2005,42,2,,,,5,40,55,,,,,,,
2005,45,2.1,,,,,10,80,10,,,,,,
2005,47,2,0,0,0,5,60,20,10,5,0,,,,
2005,48,1.9,,,,,,,,,,,,,
2005,50,2.1,,,,,15,70,15,,,,,,
2005,52,1.8,,,,,80,20,,,,,,,
2005,54,1.8,,,,20,50,30,,,,,,,
2005,56,1.8,,,,15,50,35,,,,,,,
2005,57,1.9,,,,,,,,,,,,,
2005,59,1.7,,,,5,55,35,5,,,,,,
2005,60,1.8,,,5,15,50,25,5,,,,,,
2005,63,1.8,,,,15,50,35,,,,,,,
2005,67,2,,,,5,30,40,20,5,,,,,
2005,68,1.9,1,3,8,12,40,22,10,3,1,,,,
2005,70,1.8,,,,10,70,20,,,,,,,
2005,73,2,,,,,45,55,,,,,,,
2005,76,1.7,,,1,15,50,30,4,,,,,,
2005,80,1.5855,.00142701,.13482965,4.53684108,31.35701143,47.17000253,15.67501297,1.10905948,.01577281,.00004303,,,,
2005,82,1.8,,,,,,,,,,,,,
2005,84,1.9,0,0,0,0,45,45,10,0,0,,,,
2005,85,1.7,,,,,70,30,,,,,,,
2005,88,1.8,,,5,10,40,35,10,,,,,,
2005,89,1.9,,,,25,40,35,,,,,,,
2005,90,1.7,0,0,0,5,70,20,5,0,0,,,,
2005,91,,,,,,10,80,10,,,,,,
2005,92,2,.04291156,.34013006,2.95458505,12.52785747,27.51587248,31.36946863,18.54998145,5.6991943,.999999,,,,
2005,93,1.9,,,,,70,30,,,,,,,
2005,95,1.8,0,0,0,19,49,32,0,0,0,,,,
2005,96,2.1,,,,,35,60,5,,,,,,
2005,97,1.9,,,,20,50,20,10,,,,,,
2005,98,1.9,,,,5,45,35,15,,,,,,
2005,99,1.9,,,,5,50,35,10,,,,,,
2006,1,1.8,,0,10,20,30,20,15,5,0,,,,
2006,2,1.7,,,5,15,35,25,15,5,,,,,
2006,3,2,0,0,5,15,30,30,15,5,0,,,,
2006,4,2,,,,,40,55,5,,,,,,
2006,5,1.9,,,,,55,45,,,,,,,
2006,7,1.4,,,,,,,,,,,,,
2006,9,1.6,,,,25,55,20,,,,,,,
2006,11,1.6,,,,10,90,,,,,,,,
2006,14,1.7,,,,10,70,20,,,,,,,
2006,15,1.75,,,,20,40,30,10,,,,,,
2006,16,1.7,0,0,8,19,23,19,17,10,4,,,,
2006,17,1.8,,,5,20,35,30,10,,,,,,
2006,19,1.8,,,,,75,25,,,,,,,
2006,20,1.7,,,,,80,20,,,,,,,
2006,22,1.8,0,0,0,10,55,35,0,0,0,,,,
2006,23,1.7,,,5,15,35,25,15,5,,,,,
2006,24,1.9,,,5,10,40,30,10,5,,,,,
2006,26,2,,,5,20,25,25,20,5,,,,,
2006,28,1.2,,,20,40,30,5,5,,,,,,
2006,30,1.6,,,,5,90,5,,,,,,,
2006,31,1.6,,,,10,60,30,,,,,,,
2006,32,1.7,,,15,20,30,20,15,,,,,,
2006,33,2.5,,,,,,50,50,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2,,,,5,35,40,20,,,,,,
2006,37,2,,,,,50,50,,,,,,,
2006,38,1.7,,,,,60,40,,,,,,,
2006,39,1.8,,,5,20,40,20,10,5,,,,,
2006,40,1.8,,,,,60,40,,,,,,,
2006,41,1.9,,,,,50,40,10,,,,,,
2006,42,1.9,,,,10,60,30,,,,,,,
2006,45,1.8,,,10,20,40,20,10,,,,,,
2006,47,1.9,,,,10,60,20,10,0,,,,,
2006,48,1.9,,,,,,,,,,,,,
2006,50,1.9,,,,,40,60,,,,,,,
2006,52,1.8,,,,,80,20,,,,,,,
2006,54,1.8,,,10,20,40,20,10,,,,,,
2006,56,1.7,,,5,20,40,30,5,,,,,,
2006,57,1.7,,,,,,,,,,,,,
2006,59,1.6,,,,15,55,30,,,,,,,
2006,60,1.6,,5,10,25,30,15,10,5,,,,,
2006,63,1.6,,,,40,40,20,,,,,,,
2006,67,2,,2,10,15,25,30,10,5,3,,,,
2006,68,1.7,1,3,10,18,40,18,6,3,1,,,,
2006,70,1.4,,,,60,40,,,,,,,,
2006,73,2.1,,,,,45,55,,,,,,,
2006,76,1.3,,7.5,15,40,25,10,2.5,,,,,,
2006,80,1.8034,.21562345,1.39357565,7.2298523,19.95709572,30.37825342,25.52006256,11.82781347,3.01993345,.45778997,,,,
2006,82,1.4,,,,,,,,,,,,,
2006,84,1.8,0,0,0,5,47,43,5,0,0,,,,
2006,85,1.5,,,,40,50,10,,,,,,,
2006,88,1.6,,,5,15,40,25,10,5,,,,,
2006,89,1.9,,,,15,40,35,10,,,,,,
2006,90,1.6,0,0,0,10,80,10,0,0,0,,,,
2006,91,,,,,,10,80,10,,,,,,
2006,92,1.8,1.22244,2.78346,9.0235,17.8242,24.1205,22.3633,14.2061,6.1815,2.275,,,,
2006,93,1.9,,,,20,60,20,,,,,,,
2006,95,1.8,0,0,3,22,40,29,6,0,0,,,,
2006,96,2,,,,5,38,45,10,2,,,,,
2006,97,1.6,,,,20,50,20,10,,,,,,
2006,98,1.9,,,,5,55,30,10,,,,,,
2006,99,1.8,,,,10,55,25,10,,,,,,
2006Mar,1,1.7,,0,15,20,30,20,15,0,0,,,,
2006Mar,2,1.8,,,2,16,37,27,16,2,,,,,
2006Mar,3,2,0,0,10,20,20,20,20,10,0,,,,
2006Mar,4,2,,,,,45,50,5,,,,,,
2006Mar,5,2,,,,,50,50,,,,,,,
2006Mar,7,1.4,,,,,,,,,,,,,
2006Mar,9,1.7,,,,25,50,25,,,,,,,
2006Mar,11,1.6,,,,,,,,,,,,,
2006Mar,14,1.8,,,,20,60,20,,,,,,,
2006Mar,15,1.8,,,,15,50,30,5,,,,,,
2006Mar,16,1.8,0,0,10,22,23,22,15,5,3,,,,
2006Mar,17,1.7,,,5,20,35,30,10,,,,,,
2006Mar,19,1.7,,,,,100,,,,,,,,
2006Mar,20,1.8,,,,,80,20,,,,,,,
2006Mar,22,1.7,0,0,0,5,60,35,0,0,0,,,,
2006Mar,23,1.6,,2,10,20,30,25,10,3,,,,,
2006Mar,24,1.8,,,5,15,40,35,5,,,,,,
2006Mar,26,2.1,,,5,15,25,30,20,5,,,,,
2006Mar,28,1.4,2,5,20,30,20,15,5,2,1,,,,
2006Mar,30,1.7,,,,,70,30,,,,,,,
2006Mar,31,1.8,,,,10,60,30,,,,,,,
2006Mar,32,1.8,,,15,20,30,20,15,,,,,,
2006Mar,33,2.4,,,,,,60,40,,,,,,
2006Mar,35,1.9,,,,,60,40,,,,,,,
2006Mar,36,1.9,,,,10,40,35,15,,,,,,
2006Mar,37,2,,,,,50,50,,,,,,,
2006Mar,38,1.8,,,,,60,40,,,,,,,
2006Mar,39,2.1,,,,10,25,40,25,,,,,,
2006Mar,40,,,,,,,,,,,,,,
2006Mar,41,2,,,,,,,,,,,,,
2006Mar,42,1.9,,,,5,60,35,,,,,,,
2006Mar,45,,,,,,,,,,,,,,
2006Mar,47,1.9,,,,10,35,35,15,5,,,,,
2006Mar,48,1.8,,,,,,,,,,,,,
2006Mar,50,1.9,,,,,50,50,,,,,,,
2006Mar,52,1.9,,,,,50,50,,,,,,,
2006Mar,54,1.8,,,,30,40,30,,,,,,,
2006Mar,56,1.6,,,,30,40,20,10,,,,,,
2006Mar,57,,,,,,,,,,,,,,
2006Mar,59,1.5,,,,35,45,20,,,,,,,
2006Mar,60,1.6,,,5,25,45,20,5,,,,,,
2006Mar,63,1.6,,,,40,40,20,,,,,,,
2006Mar,67,,,,,,,,,,,,,,
2006Mar,68,,,,,,,,,,,,,,
2006Mar,70,1.6,,,,30,70,,,,,,,,
2006Mar,73,,,,,,,,,,,,,,
2006Mar,76,1.4,,1,17.5,40,30,7.5,4,,,,,,
2006Mar,80,1.9309,,,,,,,,,,,,,
2006Mar,82,1.5,,,,,,,,,,,,,
2006Mar,84,1.8,0,0,2,23,45,25,5,0,0,,,,
2006Mar,85,1.4,,,5,50,40,5,,,,,,,
2006Mar,88,1.5,,5,10,20,30,20,10,5,,,,,
2006Mar,89,1.7,,,,15,40,35,10,,,,,,
2006Mar,90,1.5,0,0,5,30,50,15,0,0,0,,,,
2006Mar,91,,,,,,40,40,20,,,,,,
2006Mar,92,1.9,1.73807595,5.49982896,8.5433143,15.60251476,21.07374461,21.07374461,15.59911487,8.56973348,2.29992847,,,,
2006Mar,93,1.7,,,,20,60,20,,,,,,,
2006Mar,95,1.8,0,0,11,22,35,23,9,0,0,,,,
2006Mar,96,2,,,,5,35,48,10,2,,,,,
2006Mar,97,1.8,,,,25,45,25,5,,,,,,
2006Mar,98,1.7,,,,10,45,25,20,,,,,,
2006Mar,99,1.8,,,,10,55,25,10,,,,,,
2007Mar,1,2.1,,5,10,15,20,20,20,10,0,,,,
2007Mar,2,1.6,,2,4,20,30,23,15,6,,,,,
2007Mar,3,2,0,5,10,15,20,20,15,10,5,,,,
2007Mar,4,2.1,,,,,20,60,20,,,,,,
2007Mar,5,1.9,,,,5,50,40,5,,,,,,
2007Mar,7,1.7,,,,,,,,,,,,,
2007Mar,9,1.6,,,5,20,50,20,5,,,,,,
2007Mar,11,1.7,,,,,,,,,,,,,
2007Mar,14,1.6,,,10,30,40,20,,,,,,,
2007Mar,15,1.8,,,,20,40,30,10,,,,,,
2007Mar,16,1.7,0,3,13,19,20,17,15,10,3,,,,
2007Mar,17,1.9,,5,5,15,25,35,10,5,,,,,
2007Mar,19,2,,,,,50,50,,,,,,,
2007Mar,20,1.6,,,,10,70,20,,,,,,,
2007Mar,22,2.1,0,0,0,10,35,50,5,0,0,,,,
2007Mar,23,1.7,1,5,11,18,30,18,11,5,1,,,,
2007Mar,24,1.7,,,5,20,45,25,5,,,,,,
2007Mar,26,1.8,,,7.5,20,22.5,22.5,20,7.5,,,,,
2007Mar,28,1.8,2,4,10,20,30,20,10,3,1,,,,
2007Mar,30,1.6,,,,,70,30,,,,,,,
2007Mar,31,1.6,,,,30,50,20,,,,,,,
2007Mar,32,1.7,,,,20,40,30,10,,,,,,
2007Mar,33,2.5,,,,,10,40,40,10,,,,,
2007Mar,35,,,,,,,,,,,,,,
2007Mar,36,1.8,,,,15,40,35,10,,,,,,
2007Mar,37,2,,,,,50,50,,,,,,,
2007Mar,38,1.7,,,,,60,40,,,,,,,
2007Mar,39,1.9,,,5,20,35,25,10,5,,,,,
2007Mar,40,,,,,,,,,,,,,,
2007Mar,41,1.8,,,,,,,,,,,,,
2007Mar,42,1.8,,,,10,70,20,,,,,,,
2007Mar,45,,,,,,,,,,,,,,
2007Mar,47,,,,,,,,,,,,,,
2007Mar,48,,,,,,,,,,,,,,
2007Mar,50,1.6,,,,,75,25,,,,,,,
2007Mar,52,1.8,,,,,50,50,,,,,,,
2007Mar,54,1.6,,,10,20,40,20,10,,,,,,
2007Mar,56,1.8,,,5,15,40,35,5,,,,,,
2007Mar,57,,,,,,,,,,,,,,
2007Mar,59,1.8,,,,5,55,40,,,,,,,
2007Mar,60,1.7,,5,10,20,30,20,10,5,,,,,
2007Mar,63,1.7,,,,20,55,25,,,,,,,
2007Mar,67,,,,,,,,,,,,,,
2007Mar,68,,,,,,,,,,,,,,
2007Mar,70,1.7,,,,20,55,25,,,,,,,
2007Mar,73,,,,,,,,,,,,,,
2007Mar,76,1.6,,2.5,10,20,35,20,10,2.5,,,,,
2007Mar,80,1.6385,,,,,,,,,,,,,
2007Mar,82,,,,,,,,,,,,,,
2007Mar,84,1.7,0,0,2,15,43,35,5,0,0,,,,
2007Mar,85,,,,,,,,,,,,,,
2007Mar,88,1.7,,5,10,20,30,20,10,5,,,,,
2007Mar,89,1.9,,,10,30,40,15,5,,,,,,
2007Mar,90,1.6,0,0,5,30,50,10,5,0,0,,,,
2007Mar,91,,,,,10,40,40,10,,,,,,
2007Mar,92,1.8,3.59285946,6.99970671,10.32982718,16.05112746,19.52448192,18.59102104,13.89941761,8.06636202,2.9451966,,,,
2007Mar,93,2,,,,5,45,45,5,,,,,,
2007Mar,95,1.8,0,2,13,20,28,21,14,2,0,,,,
2007Mar,96,2,,,2,15,35,35,10,3,,,,,
2007Mar,97,1.7,,,,30,40,30,,,,,,,
2007Mar,98,2.4,,,,10,30,35,25,,,,,,
2007Mar,99,1.7,,,,10,55,25,10,,,,,,
2009,1,2.3,,5,10,10,20,20,20,10,5,,,,
2009,2,1.9,1,3,6,15,25,25,17,6,2,,,,
2009,3,2,0,5,5,20,20,20,20,10,0,,,,
2009,4,2.1,,,,,35,65,,,,,,,
2009,5,1.8,,,,10,60,30,,,,,,,
2009,7,1.9,,,,,,,,,,,,,
2009,9,1.9,,,5,10,40,30,10,5,,,,,
2009,11,,,,,,,,,,,,,,
2009,14,1.5,,,,,,,,,,,,,
2009,15,1.6,,,5,25,45,15,10,,,,,,
2009,16,2,5,7,9,11,16,18,13,12,9,,,,
2009,17,1.8,5,5,10,20,20,20,10,5,5,,,,
2009,19,2,,,,,50,50,,,,,,,
2009,20,1.8,,,,10,70,20,,,,,,,
2009,22,1.8,0,5,15,20,40,15,5,0,0,,,,
2009,23,2,1,3,7,15,25,25,15,7,2,,,,
2009,24,1.9,,,5,10,40,30,10,5,,,,,
2009,26,2,,,10,20,20,20,20,10,,,,,
2009,28,1.9,2,4,10,20,30,20,10,3,1,,,,
2009,30,,,,,,,,,,,,,,
2009,31,1.9,,,,,,,,,,,,,
2009,32,1.9,,,,,,,,,,,,,
2009,33,2.5,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,1.8,,5,5,15,35,20,15,5,,,,,
2009,37,2,,,,,50,50,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,1.9,,,5,20,35,25,10,5,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,1.8,,,,,,,,,,,,,
2009,42,1.6,,,,35,65,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,1.75,,,,,,,,,,,,,
2009,52,2,,,,,50,50,,,,,,,
2009,54,1.8,,,10,20,40,20,10,,,,,,
2009,56,1.9,,,,20,40,35,5,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,2,,,,5,40,45,10,,,,,,
2009,60,2.1,,,5,15,25,30,15,10,,,,,
2009,63,1.8,,,,15,50,35,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,1.9,,,,10,70,20,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,2,,.5,2,12.5,22.5,30,20,10,2.5,,,,
2009,80,1.6461,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2009,85,,,,,,,,,,,,,,
2009,88,1.8,,,5,30,40,20,5,,,,,,
2009,89,1.8,,,5,5,40,25,10,10,5,,,,
2009,90,1.6,0,0,5,20,50,20,5,0,0,,,,
2009,91,,,,,,38,42,20,,,,,,
2009,92,1.8,6.68076681,5.48655487,10.49550496,14.28144281,16.37716377,15.82565826,12.88792888,16.75496755,1.2100121,,,,
2009,93,2,,,,5,45,45,5,,,,,,
2009,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2009,96,,,,,,,,,,,,,,
2009,97,1.8,,,,20,60,20,,,,,,,
2009,98,2.1,2,3,13,23,24,25,7,3,0,,,,
2009,99,1.8,,,,10,55,25,10,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2005,1,1.6,0,0,20,30,35,15,0,0,0,0,,,
2005,2,1.8,,,4,14,34,28,16,4,,,,,
2005,3,1.7,0,10,10,20,20,20,10,10,0,0,,,
2005,4,1.7,,,,20,70,10,,,,,,,
2005,5,1.6,,,,15,75,10,,,,,,,
2005,7,1.4,,,,,,,,,,,,,
2005,9,1.7,,,,15,65,20,,,,,,,
2005,11,1.4,,,,50,50,,,,,,,,
2005,14,1.5,,,,40,60,,,,,,,,
2005,15,1.75,,,,15,55,30,,,,,,,
2005,16,1.1,0,2,16,23,15,18,16,7,3,0,,,
2005,17,1.7,,,5,10,45,25,15,,,,,,
2005,19,1.5,,,,50,50,,,,,,,,
2005,20,1.4,,,,70,30,,,,,,,,
2005,22,1.6,0,0,0,20,70,10,0,0,0,0,,,
2005,23,1.5,,5,15,32,33,15,0,,,,,,
2005,24,1.5,,,10,40,40,10,,,,,,,
2005,26,1.7,,,,25,50,25,,,,,,,
2005,28,1.4,,5,20,40,30,5,,,,,,,
2005,30,1.4,,,,55,45,,,,,,,,
2005,31,1.4,,,,60,40,,,,,,,,
2005,32,1.4,,,10,50,30,10,,,,,,,
2005,33,1.7,,,,10,80,10,,,,,,,
2005,35,1.8,,,,,60,40,,,,,,,
2005,36,1.9,,,,10,40,30,20,,,,,,
2005,37,1.9,,,,,30,70,,,,,,,
2005,38,1.6,,,,30,60,10,,,,,,,
2005,39,1.6,,,5,30,40,25,,,,,,,
2005,40,1.4,,,,30,70,,,,,,,,
2005,41,1.5,,,,20,80,,,,,,,,
2005,42,1.5,,,,40,55,5,,,,,,,
2005,45,1.6,,,,10,80,10,,,,,,,
2005,47,1.4,0,0,30,60,10,0,0,0,0,0,,,
2005,48,1.5,,,,,,,,,,,,,
2005,50,1.4,,,20,80,,,,,,,,,
2005,52,1.6,,,,30,65,5,,,,,,,
2005,54,1.7,,,,30,50,20,,,,,,,
2005,56,1.4,,,10,55,35,,,,,,,,
2005,57,1.5,,,,,,,,,,,,,
2005,59,1.4,,,,50,50,,,,,,,,
2005,60,1.5,,,15,30,35,15,5,,,,,,
2005,63,1.6,,,,30,60,10,,,,,,,
2005,67,1.9,,5,15,20,30,15,10,5,,,,,
2005,68,1.6,1,4,12,20,27,17,10,5,3,1,,,
2005,70,1.6,,,,20,80,,,,,,,,
2005,73,1.75,,,,5,90,5,,,,,,,
2005,76,1.3,,5,20,45,25,5,,,,,,,
2005,80,1.6494,10.05046418,8.28999881,11.5952454,14.10114768,14.91010162,13.7075355,10.95692415,7.61495513,4.60143051,4.17219702,,,
2005,82,1.3,,,,,,,,,,,,,
2005,84,1.4,0,2,5,48,38,7,0,0,0,0,,,
2005,85,1.7,,,,30,60,10,,,,,,,
2005,88,1.6,,,15,25,40,15,5,,,,,,
2005,89,1.7,,,,20,50,30,,,,,,,
2005,90,1.6,0,0,10,30,50,10,0,0,0,0,,,
2005,91,,,,,,55,35,10,,,,,,
2005,92,1.6,5.48004152,6.02713465,12.68960455,17.87802907,19.71797323,17.02370857,11.50567614,6.08714609,2.5206605,1.07002568,,,
2005,93,1.9,,,,,70,30,,,,,,,
2005,95,1.5,0,0,0,31,44,25,0,0,0,0,,,
2005,96,1.6,,,,38,60,2,,,,,,,
2005,97,1.4,,,15,60,25,,,,,,,,
2005,98,1.4,,,13,45,35,7,,,,,,,
2005,99,1.6,,,,15,50,25,10,,,,,,
2005Q4,1,1.9,0,0,10,25,30,25,10,0,0,0,,,
2005Q4,2,2.4,,,4,16,28,26,18,6,2,,,,
2005Q4,3,1.7,0,10,10,20,20,20,10,10,0,0,,,
2005Q4,4,2.1,,,,10,25,60,5,,,,,,
2005Q4,5,1.8,,,5,25,55,15,,,,,,,
2005Q4,7,1.9,,,,,,,,,,,,,
2005Q4,9,1.8,,,,20,50,30,,,,,,,
2005Q4,11,2.1,,,,,,,,,,,,,
2005Q4,14,1.8,,,10,20,40,30,,,,,,,
2005Q4,15,1.75,,,,20,45,30,5,,,,,,
2005Q4,16,1.6,4,8,18,18,23,14,10,5,0,0,,,
2005Q4,17,1.9,,,5,20,30,30,15,,,,,,
2005Q4,19,1.8,,,,,75,25,,,,,,,
2005Q4,20,1.5,,,,10,80,10,,,,,,,
2005Q4,22,2,0,0,0,20,30,45,5,0,0,0,,,
2005Q4,23,1.8,,2,8,25,35,25,5,,,,,,
2005Q4,24,1.8,,,,20,45,30,5,,,,,,
2005Q4,26,2.1,,,,10,50,30,10,,,,,,
2005Q4,28,1.8,,5,10,20,30,20,10,5,,,,,
2005Q4,30,1.7,,,,,,,,,,,,,
2005Q4,31,1.7,,,,20,60,20,,,,,,,
2005Q4,32,1.6,,,5,40,40,10,5,,,,,,
2005Q4,33,1.8,,,,10,80,10,,,,,,,
2005Q4,35,1.8,,,,,70,30,,,,,,,
2005Q4,36,2.1,,,,10,30,40,20,,,,,,
2005Q4,37,2.3,,,,,45,55,,,,,,,
2005Q4,38,1.8,,,,10,80,10,,,,,,,
2005Q4,39,1.9,,,,15,40,30,15,,,,,,
2005Q4,40,,,,,,,,,,,,,,
2005Q4,41,1.9,,,,,,,,,,,,,
2005Q4,42,1.8,,,,25,70,5,,,,,,,
2005Q4,45,,,,,,,,,,,,,,
2005Q4,47,1.7,,,10,20,60,10,,,,,,,
2005Q4,48,1.9,,,,,,,,,,,,,
2005Q4,50,1.6,,,,50,50,,,,,,,,
2005Q4,52,2.2,,,,,25,75,,,,,,,
2005Q4,54,2.3,,,,,30,40,30,,,,,,
2005Q4,56,1.8,,,5,30,40,25,,,,,,,
2005Q4,57,,,,,,,,,,,,,,
2005Q4,59,1.7,,,,10,50,40,,,,,,,
2005Q4,60,1.9,,,5,15,30,30,15,5,,,,,
2005Q4,63,2.1,,,,5,30,65,,,,,,,
2005Q4,67,,,,,,,,,,,,,,
2005Q4,68,2.1,1,3,8,10,22,27,13,10,5,1,,,
2005Q4,70,1.6,,,,20,70,10,,,,,,,
2005Q4,73,,,,,,,,,,,,,,
2005Q4,76,1.5,,,5,30,40,20,5,,,,,,
2005Q4,80,2.0959,,,,,,,,,,,,,
2005Q4,82,1.5,,,,,,,,,,,,,
2005Q4,84,,,,,,,,,,,,,,
2005Q4,85,2.3,,,,10,30,50,10,,,,,,
2005Q4,88,2,,,5,25,30,25,10,5,,,,,
2005Q4,89,2,,,,10,30,40,20,,,,,,
2005Q4,90,1.8,0,0,0,5,15,60,15,5,0,0,,,
2005Q4,91,,,,,5,30,35,30,,,,,,
2005Q4,92,1.7,2.94518452,4.48515368,11.27190149,18.23996096,21.84829498,19.37100893,12.71321519,6.17551593,2.21979789,.72996642,,,
2005Q4,93,1.9,,,,,70,30,,,,,,,
2005Q4,95,1.6,0,0,3,28,37,21,10,1,0,0,,,
2005Q4,96,2.2,,,,20,35,45,,,,,,,
2005Q4,97,1.8,,,10,35,50,5,,,,,,,
2005Q4,98,1.7,,,6,17,55,20,2,,,,,,
2005Q4,99,1.9,,,,15,45,30,10,,,,,,
2006,1,2.1,0,0,15,20,25,25,15,0,0,0,,,
2006,2,2.4,,2,6,12,20,26,18,12,4,,,,
2006,3,2,0,0,10,15,20,20,20,10,5,0,,,
2006,4,2.2,,,,10,25,60,5,,,,,,
2006,5,2,,,,,45,55,,,,,,,
2006,7,2.1,,,,,,,,,,,,,
2006,9,2.2,,,,5,40,50,5,,,,,,
2006,11,2.1,,,,,30,70,,,,,,,
2006,14,1.9,,,,10,60,30,,,,,,,
2006,15,2.25,,,,5,30,50,15,,,,,,
2006,16,2,2,6,8,12,20,24,15,8,3,2,,,
2006,17,2,,,5,20,25,30,15,5,,,,,
2006,19,2,,,,,40,60,,,,,,,
2006,20,1.8,,,,10,75,15,,,,,,,
2006,22,2.1,0,0,0,15,30,45,10,0,0,0,,,
2006,23,1.8,2,5,10,20,30,20,10,3,,,,,
2006,24,1.8,,,5,25,35,25,10,,,,,,
2006,26,2.2,,,,10,20,50,20,,,,,,
2006,28,1.9,,,10,20,30,30,10,,,,,,
2006,30,2,,,,,45,55,,,,,,,
2006,31,1.9,,,,10,50,40,,,,,,,
2006,32,1.9,,,10,20,40,20,10,,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,2.4,,,,10,25,45,20,,,,,,
2006,37,2.2,,,,,25,75,,,,,,,
2006,38,1.8,,,,10,80,10,,,,,,,
2006,39,2,,,5,15,30,30,15,5,,,,,
2006,40,1.8,,,,,60,40,,,,,,,
2006,41,2.2,,,,,30,60,10,,,,,,
2006,42,1.8,,,,10,50,40,,,,,,,
2006,45,2.1,,,,10,20,40,20,10,,,,,
2006,47,1.7,,,10,25,60,5,,,,,,,
2006,48,2.1,,,,,,,,,,,,,
2006,50,1.6,,,,50,50,,,,,,,,
2006,52,2.2,,,,,25,75,,,,,,,
2006,54,2,,,,10,30,40,20,,,,,,
2006,56,1.8,,,5,30,40,20,5,,,,,,
2006,57,2,,,,,,,,,,,,,
2006,59,1.9,,,,10,45,45,,,,,,,
2006,60,2.3,,,,10,20,40,20,10,,,,,
2006,63,2.1,,,,,35,65,,,,,,,
2006,67,1.8,,5,15,20,30,15,10,5,,,,,
2006,68,2.3,1,3,5,7,12,32,25,8,5,2,,,
2006,70,1.8,,,,30,60,10,,,,,,,
2006,73,1.75,,,,5,85,10,,,,,,,
2006,76,1.3,,5,15,37.5,25,12.5,5,,,,,,
2006,80,2.0735,10.37986782,6.38564435,8.48120693,10.32171459,11.51026342,11.76147045,11.01232184,9.44794362,7.42738188,13.2721851,,,
2006,82,1.4,,,,,,,,,,,,,
2006,84,1.8,0,1,5,25,33,28,8,0,0,0,,,
2006,85,2.4,,,,5,30,60,5,,,,,,
2006,88,2.2,,,5,20,30,30,10,5,,,,,
2006,89,2,,,,5,25,40,25,5,,,,,
2006,90,1.8,0,0,5,30,40,20,5,0,0,0,,,
2006,91,,,,,,30,45,15,10,,,,,
2006,92,1.9,0,8.73643675,5.46183791,9.55364652,12.29584505,27.90076767,12.29624504,9.55324653,6.54225794,7.65971659,,,
2006,93,2.1,,,,,35,60,5,,,,,,
2006,95,2,0,0,5,14,24,37,18,2,0,0,,,
2006,96,2,,,5,12,38,37,8,,,,,,
2006,97,2.1,,,5,10,35,50,,,,,,,
2006,98,2.2,,,,16.5,30,37,16.5,,,,,,
2006,99,2.3,,,,,15,50,30,5,,,,,
2006Q4,1,2,0,0,5,15,20,20,20,15,5,0,,,
2006Q4,2,2.3,,2,4,16,22,26,18,8,4,,,,
2006Q4,3,2.2,0,0,10,10,20,20,20,10,10,0,,,
2006Q4,4,2.2,,,,10,20,60,10,,,,,,
2006Q4,5,2.1,,,,5,45,50,,,,,,,
2006Q4,7,2.2,,,,,,,,,,,,,
2006Q4,9,2.3,,,,5,25,40,25,5,,,,,
2006Q4,11,2.3,,,,,,,,,,,,,
2006Q4,14,2.1,,,,,,,,,,,,,
2006Q4,15,2.2,,,,5,35,45,15,,,,,,
2006Q4,16,2,2,6,8,15,18,22,16,8,3,2,,,
2006Q4,17,2.1,,,5,10,30,35,20,,,,,,
2006Q4,19,2,,,,,40,60,,,,,,,
2006Q4,20,2,,,,,30,70,,,,,,,
2006Q4,22,2.3,0,0,0,10,20,50,20,0,0,0,,,
2006Q4,23,1.6,2,5,10,25,30,15,10,3,,,,,
2006Q4,24,1.8,,,5,20,40,20,10,5,,,,,
2006Q4,26,2.2,,,,10,30,50,10,,,,,,
2006Q4,28,2,1.81818182,2.72727273,4.54545455,9.09090909,27.27272727,27.27272727,18.18181818,4.54545455,2.72727273,1.81818182,,,
2006Q4,30,2.1,,,,,,,,,,,,,
2006Q4,31,2.1,,,,,40,60,,,,,,,
2006Q4,32,2,,,5,20,30,30,15,,,,,,
2006Q4,33,2.2,,,,,20,60,20,,,,,,
2006Q4,35,,,,,,,,,,,,,,
2006Q4,36,2.4,,,,10,35,45,10,,,,,,
2006Q4,37,2.1,,,,,10,50,40,,,,,,
2006Q4,38,1.8,,,,10,80,10,,,,,,,
2006Q4,39,2.1,,,,15,25,35,20,5,,,,,
2006Q4,40,,,,,,,,,,,,,,
2006Q4,41,2.4,,,,,,,,,,,,,
2006Q4,42,2,,,,5,40,55,,,,,,,
2006Q4,45,,,,,,,,,,,,,,
2006Q4,47,1.7,,,10,25,60,5,,,,,,,
2006Q4,48,2.2,,,,,,,,,,,,,
2006Q4,50,1.7,,,,20,80,,,,,,,,
2006Q4,52,1.9,,,,75,25,,,,,,,,
2006Q4,54,2.8,,,,10,20,30,30,10,,,,,
2006Q4,56,1.8,,,5,20,40,25,10,,,,,,
2006Q4,57,,,,,,,,,,,,,,
2006Q4,59,2,,,,5,40,50,5,,,,,,
2006Q4,60,2.3,,,,5,25,35,30,5,,,,,
2006Q4,63,2.2,,,,,30,70,,,,,,,
2006Q4,67,,,,,,,,,,,,,,
2006Q4,68,2.3,1,3,4,8,11,32,25,9,5,2,,,
2006Q4,70,1.7,,,,25,55,20,,,,,,,
2006Q4,73,,,,,,,,,,,,,,
2006Q4,76,1.3,1,3,15,35,25,15,5,1,,,,,
2006Q4,80,2.0059,,,,,,,,,,,,,
2006Q4,82,1.4,,,,,,,,,,,,,
2006Q4,84,,,,,,,,,,,,,,
2006Q4,85,2.3,,,,10,30,50,10,,,,,,
2006Q4,88,2.3,,,10,15,30,30,10,5,,,,,
2006Q4,89,2,,,,5,25,40,25,5,,,,,
2006Q4,90,1.9,0,0,0,10,40,40,10,0,0,0,,,
2006Q4,91,,,,,5,15,40,35,5,,,,,
2006Q4,92,2,1.66829171,2.76836921,7.65934148,14.06855171,19.60029001,20.71451786,16.60571514,10.09765244,4.65721643,2.160054,,,
2006Q4,93,2.1,,,,,35,60,5,,,,,,
2006Q4,95,1,0,4,9,12,16,24,17,12,6,0,,,
2006Q4,96,1.6,,,5,12,40,33,10,,,,,,
2006Q4,97,2.3,,,5,10,35,50,,,,,,,
2006Q4,98,2.4,,,,10,25,45,20,,,,,,
2006Q4,99,2.4,,,,,5,50,40,5,,,,,
2009,1,2.4,0,3,7,10,20,20,20,15,5,0,,,
2009,2,2.2,2,4,6,14,20,22,16,10,4,2,,,
2009,3,2.5,0,0,5,10,15,20,20,15,10,5,,,
2009,4,1.9,,,,,55,45,,,,,,,
2009,5,2.2,,,,5,45,50,,,,,,,
2009,7,2,,,,,,,,,,,,,
2009,9,2.1,,,5,15,30,30,15,5,,,,,
2009,11,,,,,,,,,,,,,,
2009,14,3,,,,,,,,,,,,,
2009,15,2.25,,,5,15,15,35,20,5,5,,,,
2009,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2009,17,3,,,5,5,10,15,25,25,10,5,,,
2009,19,2,,,,,40,60,,,,,,,
2009,20,2.2,,,,,20,70,10,,,,,,
2009,22,2.5,0,0,0,15,20,25,30,10,0,0,,,
2009,23,1.8,2,5,10,20,25,22,10,5,1,,,,
2009,24,1.8,,,10,15,35,25,10,5,,,,,
2009,26,2.3,,,,10,25,30,25,10,,,,,
2009,28,2,1.81818182,2.72727273,4.54545455,9.09090909,27.27272727,27.27272727,18.18181818,4.54545455,2.72727273,1.81818182,,,
2009,30,,,,,,,,,,,,,,
2009,31,2.5,,,,,,,,,,,,,
2009,32,1.8,,,,,,,,,,,,,
2009,33,2.5,,,,,20,30,30,20,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,2.8,,,,5,15,30,35,10,5,,,,
2009,37,2.5,,,,,,50,50,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,2.1,,,5,15,20,30,20,10,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,2.6,,,,,,,,,,,,,
2009,42,2.4,,,,,35,60,5,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,1.75,,,,,100,,,,,,,,
2009,52,1.9,,,,,85,15,,,,,,,
2009,54,2.1,,,,10,40,40,10,,,,,,
2009,56,1.8,,,,10,50,35,5,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,2,,,,5,40,50,5,,,,,,
2009,60,2.1,,,,10,25,35,20,10,,,,,
2009,63,2.2,,,,,30,70,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,2.2,1,3,8,10,22,27,13,10,5,1,,,
2009,70,1.9,,,,20,55,25,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,2.2,.5,2,5,10,20,25,20,10,5,2.5,,,
2009,80,1.908,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,1.9,1,2,5,12,33,25,17,5,0,0,,,
2009,85,,,,,,,,,,,,,,
2009,88,2,,,5,30,40,20,5,,,,,,
2009,89,2.1,,,5,5,20,40,25,5,,,,,
2009,90,2.2,0,0,0,10,40,40,10,0,0,0,,,
2009,91,,,,,2,20,45,30,3,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,2.5,,,,,10,30,60,,,,,,
2009,95,2.2,2,3,5,10,15,20,22,14,7,2,,,
2009,96,,,,,,,,,,,,,,
2009,97,2.1,,,,5,40,50,5,,,,,,
2009,98,2.3,5,5,7,14,18,20,14,10,5,2,,,
2009,99,2.3,,,,5,10,50,20,10,5,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2005,1,8.9,0,0,0,0,0,5,20,40,30,5,0,0,0
2005,2,8.9,,,,,,,5,49,41,5,,,
2005,3,8.6,0,0,0,0,0,10,30,40,20,0,0,0,0
2005,4,8.8,,,,,,,,75,25,,,,
2005,5,8.9,,,,,,,,60,40,,,,
2005,7,9.1,,,,,,,,,,,,,
2005,9,8.9,,,,,,,,50,50,,,,
2005,11,8.9,,,,,,,,70,30,,,,
2005,14,8.9,,,,,,,,90,10,,,,
2005,15,8.8,,,,,,,25,50,25,,,,
2005,16,9,0,0,1,4,8,13,15,16,20,13,9,1,0
2005,17,9,,,,,,10,10,30,25,20,5,,
2005,19,8.7,,,,,,,,100,,,,,
2005,20,9,,,,,,,,20,80,,,,
2005,22,8.9,0,0,0,0,0,0,10,50,35,5,0,0,0
2005,23,8.8,,,,,,,10,70,20,,,,
2005,24,8.8,,,,,,,15,55,25,5,,,
2005,26,,,,,,,,5,55,40,,,,
2005,28,8.9,,,,,,10,30,30,20,10,,,
2005,30,8.7,,,,,,,5,90,5,,,,
2005,31,8.8,,,,,,,,80,20,,,,
2005,32,8.6,,,,,,,,25,50,25,,,
2005,33,8.5,,,,,,,50,50,,,,,
2005,35,8.7,,,,,,,10,80,10,,,,
2005,36,8.7,,,,,,5,40,50,5,,,,
2005,37,8.9,,,,,,,,85,15,,,,
2005,38,8.9,,,,,,,10,80,10,,,,
2005,39,8.8,,,,,,,30,40,30,,,,
2005,40,8.9,,,,,,,,100,,,,,
2005,41,8.9,,,,,,,,75,25,,,,
2005,42,,,,,,,,,95,5,,,,
2005,45,8.8,,,,,,,,80,20,,,,
2005,47,9.1,0,0,0,0,0,0,0,10,60,20,10,,
2005,48,8.8,,,,,,,,,,,,,
2005,50,8.8,,,,,,,,75,25,,,,
2005,52,8.7,,,,,,,5,80,15,,,,
2005,54,8.8,,,,,,,,70,30,,,,
2005,56,8.9,,,,,,,,55,45,,,,
2005,57,8.8,,,,,,,,,,,,,
2005,59,8.8,,,,,,,,65,35,,,,
2005,60,8.8,,,,,,,10,80,10,,,,
2005,63,8.9,,,,,,,,60,40,,,,
2005,67,8.9,,,,,2,10,20,30,25,10,3,,
2005,68,8.8,1,1,1,2,6,10,21,25,20,10,1,1,1
2005,70,8.9,,,,,,,,70,30,,,,
2005,73,9,,,,,,,,100,,,,,
2005,76,8.8,,,,,,5,10,70,10,5,,,
2005,80,8.7616,0,.00002,.00167874,.056365,.87625238,6.34614415,21.53765912,34.40638022,25.92124418,9.19909276,1.53179485,.11900638,.00435905
2005,82,8.9,,,,,,,,,,,,,
2005,84,8.9,0,0,0,0,0,0,0,52,48,0,0,0,0
2005,85,8.7,,,,,,,,80,20,,,,
2005,88,8.9,,,,,,,5,40,45,10,,,
2005,89,8.8,,,,,,,20,60,20,,,,
2005,90,9,0,0,0,0,0,0,5,30,40,20,5,0,0
2005,91,,,,,,5,15,40,30,10,,,,
2005,92,8.9,0,0,.00154639,.04136645,.57807116,4.15817459,15.45412817,29.76816328,29.76816328,15.45414817,4.15812059,.57811677,.04000116
2005,93,8.8,,,,,,,,80,20,,,,
2005,95,8.8,0,0,0,0,0,0,3,51,43,3,0,0,0
2005,96,8.7,,,,,,,3,60,37,,,,
2005,97,8.9,,,,,,,5,55,35,5,,,
2005,98,8.8,,,,,,,15,70,15,,,,
2005,99,8.7,,,,,,,25,65,10,,,,
2006,1,8.7,0,0,0,0,0,10,25,30,25,8,2,0,0
2006,2,8.7,,,,,2,11,24,34,24,5,,,
2006,3,8.3,0,0,0,0,0,30,30,30,10,0,0,0,0
2006,4,8.5,,,,,,,40,50,10,,,,
2006,5,8.8,,,,,,,10,60,30,,,,
2006,7,8.9,,,,,,,,,,,,,
2006,9,8.6,,,,,,,30,50,20,,,,
2006,11,8.4,,,,,,,50,50,,,,,
2006,14,8.8,,,,,,,,80,20,,,,
2006,15,8.6,,,,,,5,35,40,20,,,,
2006,16,8.7,0,0,1,4,8,13,17,18,17,12,9,1,0
2006,17,8.8,,,,,5,10,15,25,25,15,5,,
2006,19,8.2,,,,,,,100,,,,,,
2006,20,9.3,,,,,,,,10,90,,,,
2006,22,8.7,0,0,0,0,0,0,15,55,25,5,0,0,0
2006,23,8.6,,,,,,10,35,35,20,,,,
2006,24,8.6,,,,,,10,30,35,20,5,,,
2006,26,,,,,,,,15,55,25,5,,,
2006,28,8.7,,,,,,10,25,30,25,10,,,
2006,30,8.4,,,,,,,55,45,,,,,
2006,31,8.6,,,,,,,15,80,5,,,,
2006,32,8.4,,,,,,20,30,30,20,,,,
2006,33,8,,,,,10,40,40,10,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,8.4,,,,,,15,45,35,5,,,,
2006,37,8.5,,,,,,,70,30,,,,,
2006,38,8.8,,,,,,,10,80,10,,,,
2006,39,8.5,,,,,,15,35,35,15,,,,
2006,40,8.7,,,,,,,,100,,,,,
2006,41,8.6,,,,,,,35,65,,,,,
2006,42,,,,,,,,90,10,,,,,
2006,45,8.5,,,,,,10,30,50,10,,,,
2006,47,8.8,,,,,,,,50,40,10,,,
2006,48,8.6,,,,,,,,,,,,,
2006,50,8.8,,,,,,,,100,,,,,
2006,52,8.4,,,,,,,85,15,,,,,
2006,54,8.5,,,,,,,30,50,20,,,,
2006,56,8.6,,,,,,,25,45,30,,,,
2006,57,8.5,,,,,,,,,,,,,
2006,59,8.8,,,,,,,,65,35,,,,
2006,60,8.5,,,,,,10,45,40,5,,,,
2006,63,8.7,,,,,,,30,50,20,,,,
2006,67,9,,,,,2,5,10,25,25,15,10,5,3
2006,68,8.6,1,1,1,2,4,9,19,26,22,10,3,1,1
2006,70,8.7,,,,,,,10,70,20,,,,
2006,73,8.5,,,,,,,40,50,10,,,,
2006,76,9,,,,,,1,7.5,30,55,5,1.5,,
2006,80,8.5881,.0019623,.02537111,.22687923,1.33751483,5.20232555,13.35995031,22.66598488,25.41267451,18.83063631,9.22009033,2.98171112,.63645642,.09844309
2006,82,9,,,,,,,,,,,,,
2006,84,8.7,0,0,0,0,0,0,5,55,40,0,0,0,0
2006,85,8.5,,,,,,5,30,60,5,,,,
2006,88,8.6,,,,,,,15,35,30,15,5,,
2006,89,8.1,,,,,5,20,40,30,5,,,,
2006,90,8.7,0,0,0,0,0,0,10,40,40,10,0,0,0
2006,91,,,,,,5,40,40,10,5,,,,
2006,92,9.1,0,0,.03691399,.26107417,1.38137215,5.00150004,12.39819756,21.05110523,24.48858773,19.51776843,10.65765578,3.98579566,1.22002928
2006,93,8.7,,,,,,,5,85,10,,,,
2006,95,8.6,0,0,0,0,0,1,15,48,33,3,0,0,0
2006,96,8.4,,,,,,,30,45,25,,,,
2006,97,8.5,,,,,,,15,50,25,10,,,
2006,98,8.4,,,,,1,6,40,35,10,5,2,1,
2006,99,8.5,,,,,,5,40,45,10,,,,
2006Feb,1,8.8,0,0,0,0,0,10,25,25,25,10,5,0,0
2006Feb,2,8.8,,,,,1,5,18,42,30,4,,,
2006Feb,3,8.5,0,0,0,0,0,20,30,30,20,0,0,0,0
2006Feb,4,8.6,,,,,,,20,70,10,,,,
2006Feb,5,8.9,,,,,,,5,60,35,,,,
2006Feb,7,9,,,,,,,,,,,,,
2006Feb,9,8.7,,,,,,,25,50,25,,,,
2006Feb,11,,,,,,,,,,,,,,
2006Feb,14,8.9,,,,,,,10,70,20,,,,
2006Feb,15,8.7,,,,,,5,20,50,20,5,,,
2006Feb,16,8.8,0,0,1,4,8,13,15,19,18,12,9,1,0
2006Feb,17,8.9,,,,,5,10,15,25,25,15,5,,
2006Feb,19,8.4,,,,,,,70,30,,,,,
2006Feb,20,9.3,,,,,,,,10,80,10,,,
2006Feb,22,8.8,0,0,0,0,0,0,5,50,40,5,0,0,0
2006Feb,23,8.7,,,,,,10,35,35,20,,,,
2006Feb,24,8.7,,,,,,,15,70,15,,,,
2006Feb,26,,,,,,,,5,60,35,,,,
2006Feb,28,8.8,,,,,,10,25,30,25,10,,,
2006Feb,30,,,,,,,,,,,,,,
2006Feb,31,8.7,,,,,,,,90,10,,,,
2006Feb,32,,,,,,,,,,,,,,
2006Feb,33,8.2,,,,,,20,60,20,,,,,
2006Feb,35,8.6,,,,,,,30,60,10,,,,
2006Feb,36,8.4,,,,,,15,45,35,5,,,,
2006Feb,37,8.6,,,,,,,40,60,,,,,
2006Feb,38,8.8,,,,,,,10,80,10,,,,
2006Feb,39,8.6,,,,,,10,20,45,20,5,,,
2006Feb,40,,,,,,,,,,,,,,
2006Feb,41,8.8,,,,,,,,,,,,,
2006Feb,42,,,,,,,,90,10,,,,,
2006Feb,45,,,,,,,,,,,,,,
2006Feb,47,8.9,,,,,,,,50,40,10,,,
2006Feb,48,8.7,,,,,,,,,,,,,
2006Feb,50,8.8,,,,,,,,80,20,,,,
2006Feb,52,8.5,,,,,,,15,85,,,,,
2006Feb,54,8.7,,,,,,,10,60,30,,,,
2006Feb,56,8.7,,,,,,,15,50,35,,,,
2006Feb,57,,,,,,,,,,,,,,
2006Feb,59,8.8,,,,,,,,65,35,,,,
2006Feb,60,8.6,,,,,,15,40,35,10,,,,
2006Feb,63,8.7,,,,,,,30,50,20,,,,
2006Feb,67,,,,,,,,,,,,,,
2006Feb,68,,,,,,,,,,,,,,
2006Feb,70,9,,,,,,,,40,60,,,,
2006Feb,73,,,,,,,,,,,,,,
2006Feb,76,8.9,,,,,,2.5,10,60,25,2.5,,,
2006Feb,80,8.6955,,,,,,,,,,,,,
2006Feb,82,9,,,,,,,,,,,,,
2006Feb,84,,,,,,,,,,,,,,
2006Feb,85,,,,,,,,,,,,,,
2006Feb,88,8.7,,,,,,,10,35,35,15,5,,
2006Feb,89,8.5,,,,,,5,20,50,20,5,,,
2006Feb,90,8.7,0,0,0,0,0,0,5,60,30,5,0,0,0
2006Feb,91,,,,,,,35,40,25,,,,,
2006Feb,92,9.5,0,.03000013,.50000214,.79000338,1.79000766,2.79048394,7.30913128,15.17006493,21.33009129,22.59009669,18.00007704,6.50002782,3.2000137
2006Feb,93,8.8,,,,,,,,80,20,,,,
2006Feb,95,8.7,0,0,0,0,0,0,6,48,40,6,0,0,0
2006Feb,96,8.6,,,,,,,25,50,25,,,,
2006Feb,97,8.7,,,,,,5,20,50,20,5,,,
2006Feb,98,8.5,,,,,,5,38,42,15,,,,
2006Feb,99,8.5,,,,,,,25,65,10,,,,
2007Feb,1,8.6,0,0,0,2,8,10,20,20,20,12,5,3,0
2007Feb,2,8.5,,,,3,5,13,24,26,19,6,3,1,
2007Feb,3,8.2,0,0,0,0,10,25,30,25,10,0,0,0,0
2007Feb,4,8.3,,,,,,,50,45,5,,,,
2007Feb,5,8.6,,,,,,,15,60,25,,,,
2007Feb,7,8.7,,,,,,,,,,,,,
2007Feb,9,8.5,,,,,,5,40,45,10,,,,
2007Feb,11,,,,,,,,,,,,,,
2007Feb,14,8.5,,,,,,,,,,,,,
2007Feb,15,8.6,,,,,,10,30,35,20,5,,,
2007Feb,16,8.5,0,0,1,4,8,13,17,18,17,12,9,1,0
2007Feb,17,8.5,,,5,10,10,10,15,15,10,10,5,5,5
2007Feb,19,7.9,,,,,,70,30,,,,,,
2007Feb,20,9,,,,,,,,20,70,10,,,
2007Feb,22,8.6,0,0,0,0,0,0,20,45,30,5,0,0,0
2007Feb,23,8.3,,,,,,15,35,30,20,,,,
2007Feb,24,8.6,,,,,,10,30,35,20,5,,,
2007Feb,26,,,,,,,,20,55,20,5,,,
2007Feb,28,8.6,,,,,5,10,20,30,20,10,5,,
2007Feb,30,,,,,,,,,,,,,,
2007Feb,31,8.5,,,,,,,30,60,10,,,,
2007Feb,32,,,,,,,,,,,,,,
2007Feb,33,8,,,,,10,20,40,20,10,,,,
2007Feb,35,,,,,,,,,,,,,,
2007Feb,36,8.1,,,,,5,15,45,30,5,,,,
2007Feb,37,8,,,,,,50,50,,,,,,
2007Feb,38,8.7,,,,,,,10,80,10,,,,
2007Feb,39,8.3,,,,,5,15,35,30,10,5,,,
2007Feb,40,,,,,,,,,,,,,,
2007Feb,41,8.4,,,,,,,,,,,,,
2007Feb,42,,,,,,,,99,1,,,,,
2007Feb,45,,,,,,,,,,,,,,
2007Feb,47,,,,,,,,,,,,,,
2007Feb,48,,,,,,,,,,,,,,
2007Feb,50,8.6,,,,,,,,90,10,,,,
2007Feb,52,8.2,,,,,,,85,15,,,,,
2007Feb,54,8.4,,,,,,,50,40,10,,,,
2007Feb,56,8.5,,,,,,,35,40,25,,,,
2007Feb,57,,,,,,,,,,,,,,
2007Feb,59,8.7,,,,,,,5,60,35,,,,
2007Feb,60,8.3,,,,,,25,40,25,10,,,,
2007Feb,63,8.6,,,,,,,40,50,10,,,,
2007Feb,67,,,,,,,,,,,,,,
2007Feb,68,,,,,,,,,,,,,,
2007Feb,70,8.8,,,,,,,,55,45,,,,
2007Feb,73,,,,,,,,,,,,,,
2007Feb,76,,,,,,,,,,,,,,
2007Feb,80,8.4202,,,,,,,,,,,,,
2007Feb,82,,,,,,,,,,,,,,
2007Feb,84,,,,,,,,,,,,,,
2007Feb,85,,,,,,,,,,,,,,
2007Feb,88,8.4,,,,,,10,25,30,15,10,5,5,
2007Feb,89,7.5,,,,5,5,45,25,15,5,,,,
2007Feb,90,8.7,0,0,0,0,0,5,20,50,20,5,0,0,0
2007Feb,91,,,,,5,10,35,35,10,5,,,,
2007Feb,92,9.6,0,.03317606,.07999676,.1705437,.2199911,2.56315235,6.56059469,12.73538498,18.75144169,20.94335305,17.74318247,13.99943386,6.19974928
2007Feb,93,8.7,,,,,,,5,85,10,,,,
2007Feb,95,8.6,0,0,0,0,0,5,25,40,25,5,0,0,0
2007Feb,96,8.3,,,,,,,45,38,15,2,,,
2007Feb,97,8.3,,,,,,10,45,30,10,5,,,
2007Feb,98,8,,,,,10,26,34,20,10,,,,
2007Feb,99,8.3,,,,,,10,45,40,5,,,,
2009,1,7.5,0,0,10,10,15,20,15,10,10,5,3,2,0
2009,2,7.5,2,6,10,14,18,14,12,9,7,4,3,1,
2009,3,7,0,10,15,20,20,15,10,10,0,0,0,0,0
2009,4,8,,,,,,10,30,30,30,,,,
2009,5,8.5,,,,,,,30,55,15,,,,
2009,7,7.5,,,,,,,,,,,,,
2009,9,8.1,,,,,5,30,40,20,5,,,,
2009,11,,,,,,,,,,,,,,
2009,14,7.5,,,,,,,,,,,,,
2009,15,7.5,,,,10,30,35,10,5,5,5,,,
2009,16,6.8,8,11,13,14,13,11,9,7,6,5,3,0,0
2009,17,7,5,10,10,25,20,5,5,5,5,5,5,,
2009,19,6.5,,,50,50,,,,,,,,,
2009,20,8,,,,,,20,60,20,,,,,
2009,22,7,0,0,5,15,40,20,10,5,5,0,0,0,0
2009,23,7,,,5,20,25,20,15,10,5,,,,
2009,24,8,,,,5,10,35,30,10,5,5,,,
2009,26,,,,,,5,20,40,20,10,5,,,
2009,28,8,,,,,5,10,20,30,20,10,5,,
2009,30,,,,,,,,,,,,,,
2009,31,8,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,7,,,20,30,30,20,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,7.3,,,5,10,35,20,15,10,5,,,,
2009,37,7.2,,,,35,65,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,7.5,,,5,15,25,25,15,10,5,,,,
2009,40,,,,,,,,,,,,,,
2009,41,6,,,,,,,,,,,,,
2009,42,,,,,,99,1,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,8,,,,,,,,,,,,,
2009,52,8,,,,,,5,75,20,,,,,
2009,54,7.5,,,,,10,50,30,10,,,,,
2009,56,7.5,,,,,10,35,25,20,10,,,,
2009,57,,,,,,,,,,,,,,
2009,59,8.5,,,,,,5,40,50,5,,,,
2009,60,7.1,,5,15,20,25,20,10,5,,,,,
2009,63,8.6,,,,,,,40,50,10,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,8.2,,,,,,,55,45,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,7.8,,,1,7.5,15,30,25,10,7.5,3,1,,
2009,80,8.1929,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,8.2,0,0,0,0,10,25,35,28,2,0,0,0,0
2009,85,,,,,,,,,,,,,,
2009,88,7.3,,,,5,15,25,20,15,10,5,5,,
2009,89,7.2,,5,10,20,45,15,5,,,,,,
2009,90,8.5,0,0,0,0,0,5,25,40,25,5,0,0,0
2009,91,,,,,,20,35,35,10,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,8,,,,,5,50,30,10,5,,,,
2009,95,7.5,0,0,5,10,30,35,15,5,0,0,0,0,0
2009,96,,,,,,,,,,,,,,
2009,97,8,,,,,5,30,50,10,5,,,,
2009,98,7.4,,,2,5,27,20,18,10,8,5,3,2,
2009,99,8,,,,,5,10,50,20,10,5,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2005,1,,,,2.5,,,,,,,,,,
2005,2,,,,2.2,,,,,,,,,,
2005,3,,,,3.5,,,,,,,,,,
2005,4,,,,2.3,,,,,,,,,,
2005,5,,,,2.8,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,,,,,,,,,,,,,,
2005,11,,,,,,,,,,,,,,
2005,14,,,,2.8,,,,,,,,,,
2005,15,,,,,,,,,,,,,,
2005,16,,,,2.5,,,,,,,,,,
2005,17,,,,2.2,,,,,,,,,,
2005,19,,,,,,,,,,,,,,
2005,20,,,,2.7,,,,,,,,,,
2005,22,,,,2.5,,,,,,,,,,
2005,23,,,,2.3,,,,,,,,,,
2005,24,,,,,,,,,,,,,,
2005,26,,,,2.1,,,,,,,,,,
2005,28,,,,,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,,,,2.5,,,,,,,,,,
2005,32,,,,1.9,,,,,,,,,,
2005,33,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,,,,2.8,,,,,,,,,,
2005,37,,,,1.25,,,,,,,,,,
2005,38,,,,,,,,,,,,,,
2005,39,,,,2.2,,,,,,,,,,
2005,40,,,,,,,,,,,,,,
2005,41,,,,,,,,,,,,,,
2005,42,,,,,,,,,,,,,,
2005,45,,,,1.8,,,,,,,,,,
2005,47,,,,1.6,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,50,,,,,,,,,,,,,,
2005,52,,,,,,,,,,,,,,
2005,54,,,,2.3,,,,,,,,,,
2005,56,,,,2,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,,,,,,,,,,,,,,
2005,60,,,,2.1,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,67,,,,,,,,,,,,,,
2005,68,,,,,,,,,,,,,,
2005,70,,,,2,,,,,,,,,,
2005,73,,,,,,,,,,,,,,
2005,76,,,,1.5,,,,,,,,,,
2005,80,,,,1.872,,,,,,,,,,
2005,82,,,,2.3,,,,,,,,,,
2005,84,,,,,,,,,,,,,,
2005,85,,,,,,,,,,,,,,
2005,88,,,,1.5,,,,,,,,,,
2005,89,,,,,,,,,,,,,,
2005,90,,,,,,,,,,,,,,
2005,91,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,,,,2.5,,,,,,,,,,
2005,95,,,,2.2,,,,,,,,,,
2005,96,,,,,,,,,,,,,,
2005,97,,,,2.2,,,,,,,,,,
2005,98,,,,2.1,,,,,,,,,,
2005,99,,,,1.7,,,,,,,,,,
2005Q2,1,43,.02,1.32,,,,,,,,,,,
2005Q2,2,48,2,1.299,,,,,,,,,,,
2005Q2,3,52,2,1.3,,,,,,,,,,,
2005Q2,4,44,2,1.28,,,,,,,,,,,
2005Q2,5,,2,,,,,,,,,,,,
2005Q2,7,50.5,2,1.3,,,,,,,,,,,
2005Q2,11,48,2,1.3,,,,,,,,,,,
2005Q2,14,48,2,1.3,,,,,,,,,,,
2005Q2,15,47,,1.34,,,,,,,,,,,
2005Q2,16,51,2,1.31,,,,,,,,,,,
2005Q2,17,50,2,,,,,,,,,,,,
2005Q2,19,48,2,1.3,,,,,,,,,,,
2005Q2,20,50,2,1.3,,,,,,,,,,,
2005Q2,22,50,2,1.33,,,,,,,,,,,
2005Q2,23,45,2.05,1.3,,,,,,,,,,,
2005Q2,24,50,2,1.4,,,,,,,,,,,
2005Q2,26,45,2,1.28,,,,,,,,,,,
2005Q2,30,50,2,1.3,,,,,,,,,,,
2005Q2,31,50,2,1.3,,,,,,,,,,,
2005Q2,32,50,2,1.3,,,,,,,,,,,
2005Q2,36,50,2,1.3,,,,,,,,,,,
2005Q2,37,48,2,1.3,,,,,,,,,,,
2005Q2,38,47,2,1.33,,,,,,,,,,,
2005Q2,39,49.4,2,1.31,,,,,,,,,,,
2005Q2,40,47,2,,,,,,,,,,,,
2005Q2,41,50,2,1.3,,,,,,,,,,,
2005Q2,42,48.9,2.2,1.34,,,,,,,,,,,
2005Q2,45,52.5,2.1,1.31,,,,,,,,,,,
2005Q2,47,42,2,1.32,,,,,,,,,,,
2005Q2,50,53,2.2,1.3,,,,,,,,,,,
2005Q2,54,53,2.25,1.3,,,,,,,,,,,
2005Q2,56,47,2,1.3,,,,,,,,,,,
2005Q2,57,49,2,1.33,,,,,,,,,,,
2005Q2,59,45,2,1.31,,,,,,,,,,,
2005Q2,60,48.5,2,,,,,,,,,,,,
2005Q2,63,48,2,1.28,,,,,,,,,,,
2005Q2,67,50,2,1.333,,,,,,,,,,,
2005Q2,68,,2,,,,,,,,,,,,
2005Q2,70,48,2,1.32,,,,,,,,,,,
2005Q2,73,50,2,1.25,,,,,,,,,,,
2005Q2,76,52.6,2,1.32,,,,,,,,,,,
2005Q2,80,49.316,2.268,1.307,,,,,,,,,,,
2005Q2,82,,2,1.32,,,,,,,,,,,
2005Q2,84,46.8,2,1.3,,,,,,,,,,,
2005Q2,85,43.3,2,1.3,,,,,,,,,,,
2005Q2,88,50,2,1.35,,,,,,,,,,,
2005Q2,89,44,2,1.34,,,,,,,,,,,
2005Q2,90,48,2,1.32,,,,,,,,,,,
2005Q2,93,50,2,1.32,,,,,,,,,,,
2005Q2,95,50,2,1.3,,,,,,,,,,,
2005Q2,96,50,2,1.35,,,,,,,,,,,
2005Q2,97,52,2,1.27,,,,,,,,,,,
2005Q2,98,53.6,2,1.31,,,,,,,,,,,
2005Q2,99,45,2,1.32,,,,,,,,,,,
2005Q3,1,40,2,1.33,,,,,,,,,,,
2005Q3,2,48,2,1.299,,,,,,,,,,,
2005Q3,3,48,2,1.3,,,,,,,,,,,
2005Q3,4,42,2,1.25,,,,,,,,,,,
2005Q3,5,,2,,,,,,,,,,,,
2005Q3,7,49.6,2,1.3,,,,,,,,,,,
2005Q3,11,44,2,1.3,,,,,,,,,,,
2005Q3,14,45,2,1.3,,,,,,,,,,,
2005Q3,15,47,,1.34,,,,,,,,,,,
2005Q3,16,53,2,1.32,,,,,,,,,,,
2005Q3,17,48,2,,,,,,,,,,,,
2005Q3,19,45,2.25,1.35,,,,,,,,,,,
2005Q3,20,48,2,1.32,,,,,,,,,,,
2005Q3,22,45,2,1.3,,,,,,,,,,,
2005Q3,23,42.5,2.05,1.28,,,,,,,,,,,
2005Q3,24,44,2,1.4,,,,,,,,,,,
2005Q3,26,44,2.25,1.25,,,,,,,,,,,
2005Q3,30,50,2,1.3,,,,,,,,,,,
2005Q3,31,50,2,1.3,,,,,,,,,,,
2005Q3,32,50,2,1.3,,,,,,,,,,,
2005Q3,36,48,2.25,1.32,,,,,,,,,,,
2005Q3,37,46,2,1.3,,,,,,,,,,,
2005Q3,38,43,2,1.35,,,,,,,,,,,
2005Q3,39,48.6,2.25,1.28,,,,,,,,,,,
2005Q3,40,47,2,,,,,,,,,,,,
2005Q3,41,47,2,1.3,,,,,,,,,,,
2005Q3,42,44.1,2.4,1.36,,,,,,,,,,,
2005Q3,45,51.3,2.1,1.31,,,,,,,,,,,
2005Q3,47,44,2,1.34,,,,,,,,,,,
2005Q3,50,53,2,1.3,,,,,,,,,,,
2005Q3,54,50,2.5,1.32,,,,,,,,,,,
2005Q3,56,40,2,1.27,,,,,,,,,,,
2005Q3,57,45,2,1.37,,,,,,,,,,,
2005Q3,59,44,2,1.34,,,,,,,,,,,
2005Q3,60,46,2,,,,,,,,,,,,
2005Q3,63,44,2,1.28,,,,,,,,,,,
2005Q3,67,47,2,1.351,,,,,,,,,,,
2005Q3,68,,2,,,,,,,,,,,,
2005Q3,70,52,2,1.36,,,,,,,,,,,
2005Q3,73,45,2,1.2,,,,,,,,,,,
2005Q3,76,52.8,2.25,1.37,,,,,,,,,,,
2005Q3,80,48.925,2.414,1.307,,,,,,,,,,,
2005Q3,82,,2,1.38,,,,,,,,,,,
2005Q3,84,46.5,2,1.33,,,,,,,,,,,
2005Q3,85,41.5,2,1.33,,,,,,,,,,,
2005Q3,88,50,2,1.38,,,,,,,,,,,
2005Q3,89,41,2,1.32,,,,,,,,,,,
2005Q3,90,45,2,1.35,,,,,,,,,,,
2005Q3,93,45,2,1.32,,,,,,,,,,,
2005Q3,95,45,2,1.3,,,,,,,,,,,
2005Q3,96,45,2.25,1.4,,,,,,,,,,,
2005Q3,97,51,2,1.23,,,,,,,,,,,
2005Q3,98,53.4,2,1.3,,,,,,,,,,,
2005Q3,99,40,2.25,1.35,,,,,,,,,,,
2005Q4,1,39,2.25,1.33,,,,,,,,,,,
2005Q4,2,50,2.25,1.299,,,,,,,,,,,
2005Q4,3,45,2.25,1.3,,,,,,,,,,,
2005Q4,4,42,2.25,1.28,,,,,,,,,,,
2005Q4,5,,2.25,,,,,,,,,,,,
2005Q4,7,49.4,2,1.3,,,,,,,,,,,
2005Q4,11,45,2,1.3,,,,,,,,,,,
2005Q4,14,40,2,1.3,,,,,,,,,,,
2005Q4,15,47,,1.34,,,,,,,,,,,
2005Q4,16,53,2.25,1.32,,,,,,,,,,,
2005Q4,17,44,2.125,,,,,,,,,,,,
2005Q4,19,45,2.5,1.35,,,,,,,,,,,
2005Q4,20,48,2.25,1.35,,,,,,,,,,,
2005Q4,22,50,2.4,1.28,,,,,,,,,,,
2005Q4,23,45,2.05,1.29,,,,,,,,,,,
2005Q4,24,40,2,1.4,,,,,,,,,,,
2005Q4,26,48,2.5,1.25,,,,,,,,,,,
2005Q4,30,50,2,1.3,,,,,,,,,,,
2005Q4,31,50,2,1.3,,,,,,,,,,,
2005Q4,32,49,2,1.3,,,,,,,,,,,
2005Q4,36,46,2.25,1.32,,,,,,,,,,,
2005Q4,37,45,2,1.35,,,,,,,,,,,
2005Q4,38,43,2,1.32,,,,,,,,,,,
2005Q4,39,50.8,2.5,1.25,,,,,,,,,,,
2005Q4,40,46,2.25,,,,,,,,,,,,
2005Q4,41,42,2,1.3,,,,,,,,,,,
2005Q4,42,42.5,2.5,1.38,,,,,,,,,,,
2005Q4,45,50,2.1,1.31,,,,,,,,,,,
2005Q4,47,46,2,1.35,,,,,,,,,,,
2005Q4,50,55,2.2,1.3,,,,,,,,,,,
2005Q4,54,50,2.75,1.35,,,,,,,,,,,
2005Q4,56,36,2.25,1.25,,,,,,,,,,,
2005Q4,57,49,2,1.35,,,,,,,,,,,
2005Q4,59,45,2,1.35,,,,,,,,,,,
2005Q4,60,44,2.25,,,,,,,,,,,,
2005Q4,63,45,2.25,1.3,,,,,,,,,,,
2005Q4,67,45,2.25,1.389,,,,,,,,,,,
2005Q4,68,,2.25,,,,,,,,,,,,
2005Q4,70,58,2,1.4,,,,,,,,,,,
2005Q4,73,45,2.25,1.2,,,,,,,,,,,
2005Q4,76,52.5,2.5,1.4,,,,,,,,,,,
2005Q4,80,48.535,2.56,1.311,,,,,,,,,,,
2005Q4,82,,2,1.4,,,,,,,,,,,
2005Q4,84,49.5,2,1.375,,,,,,,,,,,
2005Q4,85,39.8,2,1.35,,,,,,,,,,,
2005Q4,88,50,2.25,1.4,,,,,,,,,,,
2005Q4,89,40,2.2,1.3,,,,,,,,,,,
2005Q4,90,40,2.25,1.32,,,,,,,,,,,
2005Q4,93,45,2.25,1.35,,,,,,,,,,,
2005Q4,95,40,2.25,1.25,,,,,,,,,,,
2005Q4,96,45,2.5,1.4,,,,,,,,,,,
2005Q4,97,50,2.25,1.25,,,,,,,,,,,
2005Q4,98,52.5,2,1.35,,,,,,,,,,,
2005Q4,99,38,2.5,1.37,,,,,,,,,,,
2006,1,,,,2.5,,,,,,,,,,
2006,2,,,,2.2,,,,,,,,,,
2006,3,,,,2.7,,,,,,,,,,
2006,4,,,,2.5,,,,,,,,,,
2006,5,,,,3,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,,,,2.8,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,17,,,,2.3,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,2.7,,,,,,,,,,
2006,22,,,,3,,,,,,,,,,
2006,23,,,,2.5,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,2.2,,,,,,,,,,
2006,28,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2,,,,,,,,,,
2006,32,,,,1.9,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,2.5,,,,,,,,,,
2006,37,,,,1.5,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,2.2,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,2.1,,,,,,,,,,
2006,47,,,,1.9,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,,,,,,,,,,,,,,
2006,54,,,,2.5,,,,,,,,,,
2006,56,,,,2.5,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,,,,,,,,,,,
2006,60,,,,2.6,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,70,,,,1.8,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,1.5,,,,,,,,,,
2006,80,,,,2.595,,,,,,,,,,
2006,82,,,,2,,,,,,,,,,
2006,84,,,,,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,1.7,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2,,,,,,,,,,
2006,95,,,,2.2,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2,,,,,,,,,,
2006,98,,,,2.5,,,,,,,,,,
2006,99,,,,1.8,,,,,,,,,,
2006Q1,1,39,2.25,1.33,,,,,,,,,,,
2006Q1,2,48,2.5,1.299,,,,,,,,,,,
2006Q1,3,45,2.5,1.3,,,,,,,,,,,
2006Q1,4,40,2.5,1.3,,,,,,,,,,,
2006Q1,5,,2.25,,,,,,,,,,,,
2006Q1,7,49.2,2,1.3,,,,,,,,,,,
2006Q1,11,42,2.25,1.35,,,,,,,,,,,
2006Q1,14,40,2,1.3,,,,,,,,,,,
2006Q1,15,47,,1.34,,,,,,,,,,,
2006Q1,16,52,2.75,1.32,,,,,,,,,,,
2006Q1,17,42,2.25,,,,,,,,,,,,
2006Q1,19,45,2.75,1.35,,,,,,,,,,,
2006Q1,20,45,2.25,1.32,,,,,,,,,,,
2006Q1,22,45,3,1.3,,,,,,,,,,,
2006Q1,23,45,2.3,1.32,,,,,,,,,,,
2006Q1,24,40,2.25,1.4,,,,,,,,,,,
2006Q1,26,48,2.75,1.27,,,,,,,,,,,
2006Q1,30,49,2.25,1.35,,,,,,,,,,,
2006Q1,31,49,2,1.3,,,,,,,,,,,
2006Q1,32,49,2,1.3,,,,,,,,,,,
2006Q1,36,44,2.25,1.32,,,,,,,,,,,
2006Q1,37,44,2.25,1.38,,,,,,,,,,,
2006Q1,38,43,2.25,1.32,,,,,,,,,,,
2006Q1,39,51.8,2.75,1.26,,,,,,,,,,,
2006Q1,40,44,2.5,,,,,,,,,,,,
2006Q1,41,40,2.25,1.3,,,,,,,,,,,
2006Q1,42,40.6,2.7,1.4,,,,,,,,,,,
2006Q1,45,48.8,2.1,1.31,,,,,,,,,,,
2006Q1,47,52,2,1.36,,,,,,,,,,,
2006Q1,50,55,2.5,1.3,,,,,,,,,,,
2006Q1,54,50,3,1.37,,,,,,,,,,,
2006Q1,56,35,2.5,1.25,,,,,,,,,,,
2006Q1,57,51,2.25,1.3,,,,,,,,,,,
2006Q1,59,43,2.25,1.36,,,,,,,,,,,
2006Q1,60,43,2.5,,,,,,,,,,,,
2006Q1,63,42,2.5,1.3,,,,,,,,,,,
2006Q1,67,45,2.25,1.429,,,,,,,,,,,
2006Q1,68,,2.25,,,,,,,,,,,,
2006Q1,70,60,2,1.41,,,,,,,,,,,
2006Q1,73,40,2.25,1.25,,,,,,,,,,,
2006Q1,76,52,2.25,1.45,,,,,,,,,,,
2006Q1,80,48.145,2.703,1.315,,,,,,,,,,,
2006Q1,82,,2,1.4,,,,,,,,,,,
2006Q1,84,49.75,2,1.415,,,,,,,,,,,
2006Q1,85,36,2.5,1.35,,,,,,,,,,,
2006Q1,88,50,2.5,1.4,,,,,,,,,,,
2006Q1,89,41,2.4,1.28,,,,,,,,,,,
2006Q1,90,38,2.5,1.29,,,,,,,,,,,
2006Q1,93,40,2.25,1.3,,,,,,,,,,,
2006Q1,95,40,2.5,1.25,,,,,,,,,,,
2006Q1,96,45,2.5,1.35,,,,,,,,,,,
2006Q1,97,49,2.5,1.25,,,,,,,,,,,
2006Q1,98,51.9,2.25,1.34,,,,,,,,,,,
2006Q1,99,38,2.75,1.38,,,,,,,,,,,
2006Q2,1,37,2.25,1.33,,,,,,,,,,,
2006Q2,2,45,2.75,1.299,,,,,,,,,,,
2006Q2,3,45,2.75,1.3,,,,,,,,,,,
2006Q2,4,38,2.75,1.3,,,,,,,,,,,
2006Q2,5,,2.5,,,,,,,,,,,,
2006Q2,7,49,2,1.3,,,,,,,,,,,
2006Q2,11,42,2.5,1.35,,,,,,,,,,,
2006Q2,14,38,2,1.3,,,,,,,,,,,
2006Q2,15,47,,1.34,,,,,,,,,,,
2006Q2,16,51,2.75,1.32,,,,,,,,,,,
2006Q2,17,40,2.375,,,,,,,,,,,,
2006Q2,19,45,3,1.35,,,,,,,,,,,
2006Q2,20,42,2.5,1.3,,,,,,,,,,,
2006Q2,22,50,3.25,1.25,,,,,,,,,,,
2006Q2,23,42,2.6,1.33,,,,,,,,,,,
2006Q2,24,40,2.5,1.4,,,,,,,,,,,
2006Q2,26,45,3,1.27,,,,,,,,,,,
2006Q2,30,48,2.25,1.35,,,,,,,,,,,
2006Q2,31,49,2.25,1.3,,,,,,,,,,,
2006Q2,32,48,2.25,1.3,,,,,,,,,,,
2006Q2,36,44,2.5,1.34,,,,,,,,,,,
2006Q2,37,42,2.5,1.4,,,,,,,,,,,
2006Q2,38,43,2.5,1.31,,,,,,,,,,,
2006Q2,39,46.7,3,1.27,,,,,,,,,,,
2006Q2,40,42,2.75,,,,,,,,,,,,
2006Q2,41,40,2.5,1.28,,,,,,,,,,,
2006Q2,42,40.1,2.8,1.4,,,,,,,,,,,
2006Q2,45,47.7,2.1,1.31,,,,,,,,,,,
2006Q2,47,44,2,1.37,,,,,,,,,,,
2006Q2,50,50,2.5,1.3,,,,,,,,,,,
2006Q2,54,50,3,1.38,,,,,,,,,,,
2006Q2,56,35,2.75,1.25,,,,,,,,,,,
2006Q2,57,47,2.25,1.27,,,,,,,,,,,
2006Q2,59,41,2.25,1.35,,,,,,,,,,,
2006Q2,60,42.5,2.5,,,,,,,,,,,,
2006Q2,63,42,2.5,1.3,,,,,,,,,,,
2006Q2,67,45,2.5,1.429,,,,,,,,,,,
2006Q2,68,,2.5,,,,,,,,,,,,
2006Q2,70,55,2,1.39,,,,,,,,,,,
2006Q2,73,40,2.25,1.3,,,,,,,,,,,
2006Q2,76,51.5,2.25,1.4,,,,,,,,,,,
2006Q2,80,47.754,2.846,1.32,,,,,,,,,,,
2006Q2,82,,1.5,1.4,,,,,,,,,,,
2006Q2,84,43.66,1.75,1.44,,,,,,,,,,,
2006Q2,85,36.7,2.75,1.35,,,,,,,,,,,
2006Q2,88,50,2.75,1.4,,,,,,,,,,,
2006Q2,89,39,2.5,1.25,,,,,,,,,,,
2006Q2,90,38,2.75,1.28,,,,,,,,,,,
2006Q2,93,40,2.5,1.3,,,,,,,,,,,
2006Q2,95,35,2.75,1.25,,,,,,,,,,,
2006Q2,96,45,2.75,1.35,,,,,,,,,,,
2006Q2,97,48,3,1.24,,,,,,,,,,,
2006Q2,98,51.2,2.75,1.32,,,,,,,,,,,
2006Q2,99,36,2.75,1.4,,,,,,,,,,,
2009,1,,,,3,,,,,,,,,,
2009,2,,,,2.2,,,,,,,,,,
2009,3,,,,4,,,,,,,,,,
2009,4,,,,2.6,,,,,,,,,,
2009,5,,,,3,,,,,,,,,,
2009,7,,,,,,,,,,,,,,
2009,9,,,,,,,,,,,,,,
2009,11,,,,,,,,,,,,,,
2009,14,,,,3.5,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,
2009,17,,,,3,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,2.8,,,,,,,,,,
2009,22,,,,2.5,,,,,,,,,,
2009,23,,,,2.5,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,2.5,,,,,,,,,,
2009,28,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,3,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,,,,2,,,,,,,,,,
2009,37,,,,2.5,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.4,,,,,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,50,,,,,,,,,,,,,,
2009,52,,,,,,,,,,,,,,
2009,54,,,,2.7,,,,,,,,,,
2009,56,,,,3,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,,,,3.2,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,,,,1.8,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,3.3,,,,,,,,,,
2009,80,,,,3.952,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,,,,,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,88,,,,2,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,,,,,,,,,,,
2009,91,,,,,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2,,,,,,,,,,
2009,95,,,,2,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,1.9,,,,,,,,,,
2009,98,,,,2.6,,,,,,,,,,
2009,99,,,,1.9,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2005Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2005,1,2.2,,,,3,27,40,25,5,,,,,
2005,5,2,,,,,45,55,,,,,,,
2005,7,1.9,,,,,,,,,,,,,
2005,9,1.9,,,,,60,40,,,,,,,
2005,11,2,,,,,50,50,,,,,,,
2005,14,2.1,,,,,20,80,,,,,,,
2005,16,2,0,0,8,17,24,19,18,10,4,,,,
2005,17,2,,,5,10,35,35,10,5,,,,,
2005,18,2,,,,,,,,,,,,,
2005,19,2,,,,,50,50,,,,,,,
2005,20,2,,,,,10,90,,,,,,,
2005,23,1.9,,,,1,50,48,1,,,,,,
2005,24,2.1,,,,,35,45,20,,,,,,
2005,26,2.1,,,,,40,60,,,,,,,
2005,28,2,,,,,30,50,20,,,,,,
2005,30,2,,,,,20,80,,,,,,,
2005,31,2.1,,,,,10,90,,,,,,,
2005,32,2,,,,5,20,50,20,5,,,,,
2005,33,2.5,,,,,,50,50,,,,,,
2005,35,2.1,,,,,20,80,,,,,,,
2005,37,2.1,,,,,35,65,,,,,,,
2005,38,2.2,,,,,10,90,,,,,,,
2005,39,2.2,,,,,15,70,15,,,,,,
2005,41,2.1,,,,,20,80,,,,,,,
2005,42,2,,,,,45,55,,,,,,,
2005,45,2.1,,,,,10,80,10,,,,,,
2005,47,2.1,0,0,0,0,12,80,8,0,0,,,,
2005,48,2,,,,,,,,,,,,,
2005,50,1.9,,,,,75,25,,,,,,,
2005,52,2,,,,,40,60,,,,,,,
2005,54,2,,,,10,40,50,,,,,,,
2005,56,2,0,0,0,0,10,84,5,1,0,,,,
2005,57,2,,,,,,,,,,,,,
2005,59,2.1,,,,,,70,30,,,,,,
2005,60,1.9,,,,10,50,30,10,,,,,,
2005,63,1.9,,,,,60,40,,,,,,,
2005,70,2,,,,,40,60,,,,,,,
2005,72,2.1,,,,,30,70,,,,,,,
2005,73,2,,,,,40,60,,,,,,,
2005,76,2,,,,4.54545455,40.90909091,50,4.54545455,,,,,,
2005,80,2.3,0,0,.00000294,.03198655,7.95647397,64.66968759,26.89027266,.45138349,.0001928,,,,
2005,82,1.9,,,,,,,,,,,,,
2005,84,2,0,0,0,0,47,53,0,0,0,,,,
2005,85,2.1,,,,,20,80,,,,,,,
2005,89,2.1,,,,25,40,35,,,,,,,
2005,90,2.1,0,0,0,10,30,50,10,0,0,,,,
2005,92,2.1,.02327033,2.20735166,.04467381,9.89348615,24.77992139,32.20668687,21.73532559,7.60908918,1.50019503,,,,
2005,94,2.1,0,0,0,0,40,60,0,0,0,,,,
2005,95,2.1,0,0,0,0,38,62,0,0,0,,,,
2005,96,2.1,,,,,20,80,,,,,,,
2005,97,2.1,,,,,15,80,5,,,,,,
2005,98,2.1,,,,,,,,,,,,,
2006,1,1.8,,,10,20,30,20,15,5,,,,,
2006,5,1.8,,,,5,60,35,,,,,,,
2006,7,1.5,,,,,,,,,,,,,
2006,9,1.6,,,,15,60,25,,,,,,,
2006,11,1.6,,,,20,80,,,,,,,,
2006,14,1.7,,,,20,60,20,,,,,,,
2006,16,1.6,0,0,8,19,23,19,17,10,4,,,,
2006,17,1.8,,,5,20,35,30,10,,,,,,
2006,18,2.2,,,,,,,,,,,,,
2006,19,2,,,,,75,25,,,,,,,
2006,20,1.8,,,,,75,25,,,,,,,
2006,23,1.5,,,5,20,35,20,15,5,,,,,
2006,24,2,,,,10,40,40,10,,,,,,
2006,26,2,,,2.5,17.5,30,35,15,,,,,,
2006,28,1.3,,5,10,30,30,20,5,,,,,,
2006,30,1.6,,,,10,80,10,,,,,,,
2006,31,1.6,,,,25,65,10,,,,,,,
2006,32,1.5,,,5,20,50,20,5,,,,,,
2006,33,2.5,,,,,10,40,40,10,,,,,
2006,35,2.1,,,,,40,60,,,,,,,
2006,37,2.1,,,,,45,55,,,,,,,
2006,38,1.7,,,,,55,45,,,,,,,
2006,39,1.7,,,10,20,40,20,10,,,,,,
2006,41,2,,,,,40,60,,,,,,,
2006,42,1.7,,,,5,65,30,,,,,,,
2006,45,1.8,,,10,20,40,20,10,,,,,,
2006,47,1.9,0,0,5,10,50,20,10,5,0,,,,
2006,48,2,,,,,,,,,,,,,
2006,50,1.7,,,,25,75,,,,,,,,
2006,52,1.6,,,,15,40,30,15,,,,,,
2006,54,1.8,,,10,20,40,20,10,,,,,,
2006,56,1.7,0,1,2,10,50,30,4,2,1,,,,
2006,57,1.6,,,,,,,,,,,,,
2006,59,1.7,,,,20,45,30,5,,,,,,
2006,60,1.5,,,15,35,30,15,5,,,,,,
2006,63,1.6,,,,20,50,30,,,,,,,
2006,70,1.7,,,,5,60,35,,,,,,,
2006,72,1.9,,2,8,15,30,30,15,,,,,,
2006,73,2.1,,,,,40,60,,,,,,,
2006,76,1.6,2,7,16,25,30,13,7,,,,,,
2006,80,1.7,.14993118,1.22681793,7.39560483,21.87159922,32.77505036,24.91618914,9.60153207,1.8705194,.19275587,,,,
2006,82,1.3,,,,,,,,,,,,,
2006,84,1.8,0,0,0,1,49,45,5,0,0,,,,
2006,85,1.6,,,,10,60,30,,,,,,,
2006,89,2,,,,15,40,35,10,,,,,,
2006,90,1.6,0,0,0,30,40,30,0,0,0,,,,
2006,92,1.9,.87779161,2.16303256,7.52826119,16.03985178,23.4108707,23.4108707,16.03985178,7.5282812,3.00118847,,,,
2006,94,1.8,0,2.5,5,15,40,30,5,2.5,0,,,,
2006,95,1.8,0,0,0,16,47,37,0,0,0,,,,
2006,96,2,,,,5,38,45,10,2,,,,,
2006,97,1.6,,,,10,60,30,,,,,,,
2006,98,1.9,,,,,,,,,,,,,
2006Jun,1,1.8,,,15,22,23,20,15,5,,,,,
2006Jun,5,1.7,,,,5,55,40,,,,,,,
2006Jun,7,,,,,,,,,,,,,,
2006Jun,9,1.7,,,,25,50,25,,,,,,,
2006Jun,11,1.7,,,,,,,,,,,,,
2006Jun,14,1.5,,,,,,,,,,,,,
2006Jun,16,1.8,0,0,10,21,24,22,15,5,3,,,,
2006Jun,17,1.9,,5,5,15,25,35,10,5,,,,,
2006Jun,18,2.2,,,,,,,,,,,,,
2006Jun,19,2,,,,,50,50,,,,,,,
2006Jun,20,1.7,,,,,75,25,,,,,,,
2006Jun,23,1.4,,3,15,28,23,18,10,3,,,,,
2006Jun,24,2,,,,10,40,40,10,,,,,,
2006Jun,26,1.8,,,2.5,20,32.5,30,15,,,,,,
2006Jun,28,1.3,,5,10,30,30,20,5,,,,,,
2006Jun,30,1.8,,,,20,70,10,,,,,,,
2006Jun,31,1.2,,,15,75,10,,,,,,,,
2006Jun,32,1.4,,5,10,35,25,20,5,,,,,,
2006Jun,33,2.5,,,,,10,40,40,10,,,,,
2006Jun,35,2.2,,,,,30,70,,,,,,,
2006Jun,37,2,,,,,50,50,,,,,,,
2006Jun,38,1.8,,,,,55,45,,,,,,,
2006Jun,39,1.7,,,10,20,40,20,10,,,,,,
2006Jun,41,2,,,,,,,,,,,,,
2006Jun,42,1.7,,,,10,70,20,,,,,,,
2006Jun,45,,,,,,,,,,,,,,
2006Jun,47,1.9,0,0,0,15,50,25,10,0,,,,,
2006Jun,48,2,,,,,,,,,,,,,
2006Jun,50,1.6,,,,50,50,,,,,,,,
2006Jun,52,1.5,,,,20,70,10,,,,,,,
2006Jun,54,1.6,,,,30,40,30,,,,,,,
2006Jun,56,,,,,,,,,,,,,,
2006Jun,57,,,,,,,,,,,,,,
2006Jun,59,1.6,,,,20,50,30,,,,,,,
2006Jun,60,1.4,,,10,45,30,15,,,,,,,
2006Jun,63,1.6,,,,20,50,30,,,,,,,
2006Jun,70,1.5,,,,25,60,15,,,,,,,
2006Jun,72,1.8,,2,8,15,30,30,15,,,,,,
2006Jun,73,,,,,,,,,,,,,,
2006Jun,76,1.6,,,,,,,,,,,,,
2006Jun,80,1.61,,,,,,,,,,,,,
2006Jun,82,1.4,,,,,,,,,,,,,
2006Jun,84,1.7,0,0,0,10,45,40,5,0,0,,,,
2006Jun,85,1.6,,,,10,60,25,5,,,,,,
2006Jun,89,1.8,,,,15,40,35,10,,,,,,
2006Jun,90,1.9,0,0,0,20,40,40,0,0,0,,,,
2006Jun,92,1.97,2.27455669,6.99863597,8.08511421,13.85589949,18.58817716,19.52149526,16.04867211,10.32828702,4.29916209,,,,
2006Jun,94,1.8,0,2.5,5,15,40,30,5,2.5,0,,,,
2006Jun,95,1.9,0,0,5,17,41,32,5,0,0,,,,
2006Jun,96,2,,,,15,37,35,10,3,,,,,
2006Jun,97,1.6,,,10,15,50,15,10,,,,,,
2006Jun,98,1.8,,,,,,,,,,,,,
2007,1,1.9,1,3,7,15,23,23,15,8,5,,,,
2007,5,1.9,,,,5,65,30,,,,,,,
2007,7,1.7,,,,,,,,,,,,,
2007,9,1.7,,,,25,50,25,,,,,,,
2007,11,1.5,,,,,,,,,,,,,
2007,14,1.5,,,20,30,30,20,,,,,,,
2007,16,1.8,0,0,8,19,23,19,17,10,4,,,,
2007,17,1.7,,,5,20,35,30,10,,,,,,
2007,18,2.2,,,,,,,,,,,,,
2007,19,2,,,,,100,,,,,,,,
2007,20,1.7,,,,,70,30,,,,,,,
2007,23,1.8,,,5,15,35,25,15,5,,,,,
2007,24,1.6,,,5,25,55,10,5,,,,,,
2007,26,2,,,2.5,20,27.5,30,20,,,,,,
2007,28,1.8,,,10,20,30,25,10,5,,,,,
2007,30,1.5,,,,20,70,10,,,,,,,
2007,31,1.7,,,,15,60,25,,,,,,,
2007,32,1.7,,,5,20,50,20,5,,,,,,
2007,33,2.5,,,,10,10,30,30,10,10,,,,
2007,35,,,,,,,,,,,,,,
2007,37,2,,,,,50,50,,,,,,,
2007,38,1.7,,,,,55,45,,,,,,,
2007,39,1.9,,,5,20,35,25,10,5,,,,,
2007,41,1.9,,,,,70,30,,,,,,,
2007,42,1.6,,,,10,65,25,,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,1.8,,,,25,75,,,,,,,,
2007,52,1.6,,,,30,40,25,5,,,,,,
2007,54,1.8,,,10,20,40,20,10,,,,,,
2007,56,2,1,2,3,5,30,32,20,5,2,,,,
2007,57,1.8,,,,,,,,,,,,,
2007,59,1.9,,,,5,55,35,5,,,,,,
2007,60,1.7,,,10,25,30,25,10,,,,,,
2007,63,1.8,,,,10,50,40,,,,,,,
2007,70,1.8,,,,,60,40,,,,,,,
2007,72,2,,2,8,15,30,30,15,,,,,,
2007,73,2.2,,,,,35,65,,,,,,,
2007,76,,,,,,,,,,,,,,
2007,80,1.6,1.4170248,4.33556174,12.90140536,23.20311112,26.56794246,19.36967666,8.98928186,2.6539553,.56204069,,,,
2007,82,,,,,,,,,,,,,,
2007,84,1.8,0,0,0,5,47,43,5,0,0,,,,
2007,85,,,,,,,,,,,,,,
2007,89,2,,,,15,40,35,10,,,,,,
2007,90,1.5,0,0,0,30,40,30,0,0,0,,,,
2007,92,1.8,2.27471953,5.49932193,9.87361258,16.96830781,21.58523854,20.32459398,14.1662533,7.3081989,1.99975343,,,,
2007,94,1.8,0,2.5,5,15,40,30,5,2.5,0,,,,
2007,95,1.8,0,0,7,21,35,28,9,0,0,,,,
2007,96,2,,,,5,35,48,10,2,,,,,
2007,97,2,,,,20,60,20,,,,,,,
2007,98,1.7,,,,,,,,,,,,,
2007Jun,1,2.1,2,5,8,15,20,20,20,8,2,,,,
2007Jun,5,1.9,,,,10,65,25,,,,,,,
2007Jun,7,,,,,,,,,,,,,,
2007Jun,9,1.7,,,5,20,50,20,5,,,,,,
2007Jun,11,1.5,,,,,,,,,,,,,
2007Jun,14,,,,,,,,,,,,,,
2007Jun,16,1.8,0,3,13,18,20,18,15,10,3,,,,
2007Jun,17,1.8,5,5,10,20,20,20,10,5,5,,,,
2007Jun,18,2,,,,,,,,,,,,,
2007Jun,19,2,,,,,50,50,,,,,,,
2007Jun,20,1.8,,,,10,70,20,,,,,,,
2007Jun,23,1.8,1,5,11,18,30,18,11,5,1,,,,
2007Jun,24,1.6,,,5,25,55,10,5,,,,,,
2007Jun,26,2,,,2.5,20,27.5,27.5,22.5,,,,,,
2007Jun,28,1.7,,,10,20,30,25,10,5,,,,,
2007Jun,30,1.6,,,,15,75,10,,,,,,,
2007Jun,31,1.8,,,,,,,,,,,,,
2007Jun,32,1.7,,,10,25,30,25,10,,,,,,
2007Jun,33,2.5,,,,10,10,30,30,10,10,,,,
2007Jun,35,,,,,,,,,,,,,,
2007Jun,37,2.2,,,,,30,70,,,,,,,
2007Jun,38,1.8,,,,,55,45,,,,,,,
2007Jun,39,1.9,,,5,20,30,25,15,5,,,,,
2007Jun,41,1.9,,,,,,,,,,,,,
2007Jun,42,1.6,,,,15,75,10,,,,,,,
2007Jun,45,,,,,,,,,,,,,,
2007Jun,47,,,,,,,,,,,,,,
2007Jun,48,,,,,,,,,,,,,,
2007Jun,50,1.7,,,,25,75,,,,,,,,
2007Jun,52,1.6,,,,35,40,20,5,,,,,,
2007Jun,54,1.6,,,10,20,40,20,10,,,,,,
2007Jun,56,,,,,,,,,,,,,,
2007Jun,57,,,,,,,,,,,,,,
2007Jun,59,1.8,,,,10,40,35,15,,,,,,
2007Jun,60,1.8,,,10,15,40,25,10,,,,,,
2007Jun,63,1.8,,,,10,50,40,,,,,,,
2007Jun,70,1.7,,,,15,60,25,,,,,,,
2007Jun,72,2,,2,8,15,30,30,15,,,,,,
2007Jun,73,,,,,,,,,,,,,,
2007Jun,76,,,,,,,,,,,,,,
2007Jun,80,1.56,,,,,,,,,,,,,
2007Jun,82,,,,,,,,,,,,,,
2007Jun,84,1.7,0,0,0,15,43,37,5,0,0,,,,
2007Jun,85,,,,,,,,,,,,,,
2007Jun,89,2,,,10,30,40,15,5,,,,,,
2007Jun,90,1.5,0,0,5,40,40,10,5,0,0,,,,
2007Jun,92,1.79,6.67841598,5.48462426,10.4918118,14.27641747,16.37140098,15.82008953,12.88339388,10.09654698,7.89729912,,,,
2007Jun,94,1.8,0,2.5,5,15,40,30,5,2.5,0,,,,
2007Jun,95,1.8,0,2,13,20,28,21,14,2,0,,,,
2007Jun,96,,,,,,,,,,,,,,
2007Jun,97,1.8,,,10,15,50,15,10,,,,,,
2007Jun,98,1.7,,,,,,,,,,,,,
2010,1,2.3,,5,10,10,20,20,20,10,5,,,,
2010,5,1.9,,,,10,65,25,,,,,,,
2010,7,,,,,,,,,,,,,,
2010,9,1.9,,,5,10,40,30,10,5,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,1.8,,,,,,,,,,,,,
2010,16,2,5,7,9,11,16,18,13,12,9,,,,
2010,17,2,5,5,10,20,20,20,10,5,5,,,,
2010,18,2,,,,,,,,,,,,,
2010,19,2,,,,,50,50,,,,,,,
2010,20,2,,,,15,70,15,,,,,,,
2010,23,2,1,3,7,15,25,25,15,7,2,,,,
2010,24,1.9,,,5,10,40,30,10,5,,,,,
2010,26,2,,,2.5,20,27.5,27.5,20,2.5,,,,,
2010,28,1.9,,,10,20,30,25,10,5,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,1.8,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,3,,,,,10,10,30,30,20,,,,
2010,35,,,,,,,,,,,,,,
2010,37,2,,,,,50,50,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,1.9,,,5,20,35,25,10,5,,,,,
2010,41,1.8,,,,,,,,,,,,,
2010,42,1.6,,,,35,65,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,1.8,,,,25,75,,,,,,,,
2010,52,2,,,5,15,30,30,15,5,,,,,
2010,54,1.8,,,10,20,40,20,10,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,1.9,0,0,0,10,40,35,15,,,,,,
2010,60,2.1,,,,15,30,35,15,5,,,,,
2010,63,2,,,,,60,40,,,,,,,
2010,70,1.9,,,,5,60,35,,,,,,,
2010,72,2,,2,8,15,30,30,15,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,1.82,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2010,85,2,,,,10,30,40,20,,,,,,
2010,89,1.8,,,5,5,40,25,10,10,5,,,,
2010,90,1.5,0,0,5,40,40,10,5,0,0,,,,
2010,92,1.79,7.39738133,9.99646125,11.49593044,12.05663195,15.09465649,12.87984054,11.28610472,10.89614277,8.89685051,,,,
2010,94,2.2,0,1,5,14,28,32,14,5,1,,,,
2010,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2010,96,,,,,,,,,,,,,,
2010,97,1.7,,,,20,50,20,10,,,,,,
2010,98,2.1,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2005,1,1.6,,,10,35,45,10,,,,,,,
2005,5,1.4,,,5,50,45,,,,,,,,
2005,7,1.2,,,,,,,,,,,,,
2005,9,1.7,,,,10,70,20,,,,,,,
2005,11,1.2,,,10,80,10,,,,,,,,
2005,14,1.3,,,,70,30,,,,,,,,
2005,16,1.3,0,2,16,21,17,18,16,7,3,0,,,
2005,17,1.7,,,5,10,45,25,15,,,,,,
2005,18,1.75,,,,,,,,,,,,,
2005,19,1.5,,,,50,50,,,,,,,,
2005,20,1.3,,,10,80,10,,,,,,,,
2005,23,1.3,,5,15,45,30,5,,,,,,,
2005,24,1.2,,,20,60,20,,,,,,,,
2005,26,1.5,,,10,40,40,10,,,,,,,
2005,28,1.1,,10,40,40,10,,,,,,,,
2005,30,1,,,40,60,,,,,,,,,
2005,31,1.2,,,5,80,15,,,,,,,,
2005,32,1.1,,,25,50,25,,,,,,,,
2005,33,1,,,50,50,,,,,,,,,
2005,35,1.5,,,,10,85,5,,,,,,,
2005,37,1.5,,,,25,75,,,,,,,,
2005,38,1.5,,,,45,55,,,,,,,,
2005,39,1.4,,,10,50,40,,,,,,,,
2005,41,1.4,,,,70,30,,,,,,,,
2005,42,1.3,,,30,50,20,,,,,,,,
2005,45,1.6,,,,10,80,10,,,,,,,
2005,47,1.1,0,0,30,60,10,,,,,,,,
2005,48,1.6,,,,,,,,,,,,,
2005,50,1.4,,,,80,20,,,,,,,,
2005,52,1.2,,,5,85,10,,,,,,,,
2005,54,1.5,,,,30,50,20,,,,,,,
2005,56,1.3,1,2,15,64,15,2,1,0,0,0,,,
2005,57,1.3,,,,,,,,,,,,,
2005,59,1.2,,,30,55,15,,,,,,,,
2005,60,1.5,,,10,40,40,10,,,,,,,
2005,63,1.4,,,10,60,30,,,,,,,,
2005,70,1.4,,,,75,25,,,,,,,,
2005,72,1.2,,,25,50,25,,,,,,,,
2005,73,1.5,,,,35,60,5,,,,,,,
2005,76,1.3,2,9,24,35,20,8,2,,,,,,
2005,80,1.5,5.08280458,8.29189412,14.69313557,19.82662267,20.37412027,15.94434555,9.50196967,4.31182543,1.48965338,.48362876,,,
2005,82,1.1,,,,,,,,,,,,,
2005,84,1.2,0,0,15,60,25,0,0,0,0,0,,,
2005,85,1.4,,,,60,40,,,,,,,,
2005,89,1.5,,,,20,50,30,,,,,,,
2005,90,1.4,0,10,20,40,30,0,0,0,0,0,,,
2005,92,1.4,8.07572076,7.7899379,14.98824988,19.14659147,19.14659147,14.98824988,9.18489185,4.40574406,1.65401654,.6200062,,,
2005,94,1.4,0,0,2.5,50,45,2.5,0,0,0,0,,,
2005,95,1.3,0,0,5,56,35,4,0,0,0,0,,,
2005,96,1.4,,,,60,40,,,,,,,,
2005,97,1.1,,,15,80,5,,,,,,,,
2005,98,1.4,,,,,,,,,,,,,
2006,1,2,,,15,20,25,25,15,,,,,,
2006,5,1.9,,,,15,50,35,,,,,,,
2006,7,2.1,,,,,,,,,,,,,
2006,9,2.2,,,,5,40,50,5,,,,,,
2006,11,1.5,,,,30,60,10,,,,,,,
2006,14,1.5,,,20,30,30,20,,,,,,,
2006,16,2,2,6,8,12,21,22,16,8,3,2,,,
2006,17,2,,,5,20,25,30,15,5,,,,,
2006,18,2,,,,,,,,,,,,,
2006,19,2,,,,,40,60,,,,,,,
2006,20,1.8,,,,10,80,10,,,,,,,
2006,23,1.5,2,8,15,30,25,15,5,,,,,,
2006,24,1.6,,,5,30,40,25,,,,,,,
2006,26,2.1,,,,20,30,30,20,,,,,,
2006,28,1.7,5,10,10,20,30,20,5,,,,,,
2006,30,1.7,,,,35,65,,,,,,,,
2006,31,1.7,,,15,60,25,,,,,,,,
2006,32,1.7,,,10,20,40,20,10,,,,,,
2006,33,1.7,,,10,20,50,20,,,,,,,
2006,35,1.7,,,,15,50,35,,,,,,,
2006,37,2.1,,,,10,40,50,,,,,,,
2006,38,1.7,,,,45,55,,,,,,,,
2006,39,1.9,,,5,20,30,25,15,5,,,,,
2006,41,1.8,,,,20,60,20,,,,,,,
2006,42,1.6,,,5,35,50,10,,,,,,,
2006,45,2.1,,,,10,20,40,20,10,,,,,
2006,47,1.4,0,3,20,50,25,2,,,,,,,
2006,48,2.1,,,,,,,,,,,,,
2006,50,1.9,,,,20,60,20,,,,,,,
2006,52,1.5,,,5,30,40,20,5,,,,,,
2006,54,2,,,,10,30,40,20,,,,,,
2006,56,1.9,.5,2,4,19,50,18,3,2,1,.5,,,
2006,57,1.9,,,,,,,,,,,,,
2006,59,1.6,,,,30,60,10,,,,,,,
2006,60,2.3,,,,10,25,40,20,5,,,,,
2006,63,1.9,,,,30,50,20,,,,,,,
2006,70,1.6,,,,40,60,,,,,,,,
2006,72,1.3,,10,20,40,20,10,,,,,,,
2006,73,1.4,,,,40,60,,,,,,,,
2006,76,1,14,15,20,22,17,10,2,,,,,,
2006,80,2,10.26798639,6.64665637,8.91330188,10.87341368,12.06655902,12.181327,11.18660073,9.34529032,7.10197104,11.41689356,,,
2006,82,1.3,,,,,,,,,,,,,
2006,84,1.6,0,1,5,32,38,22,2,0,0,0,,,
2006,85,2.2,,,,10,30,50,10,,,,,,
2006,89,1.8,,,,5,25,40,25,5,,,,,
2006,90,2,0,10,20,20,20,20,10,0,0,0,,,
2006,92,2,0,7.65600548,4.99822508,8.94639741,11.80946857,27.83254754,12.73832678,10.14974326,8.20963057,7.65965532,,,
2006,94,1.6,0,0,5,30,40,20,5,0,0,0,,,
2006,95,1.6,0,0,3,39,47,11,0,0,0,0,,,
2006,96,2,,,5,15,40,35,5,,,,,,
2006,97,1.9,,,5,30,60,5,,,,,,,
2006,98,2.3,,,,,,,,,,,,,
2006Q1,1,1.9,,,10,20,30,30,10,,,,,,
2006Q1,5,1.8,,,,5,50,40,5,,,,,,
2006Q1,7,,,,,,,,,,,,,,
2006Q1,9,2.1,,,,,30,50,20,,,,,,
2006Q1,11,1.3,,,,,,,,,,,,,
2006Q1,14,1.6,,,,,,,,,,,,,
2006Q1,16,1.8,4,8,18,18,21,16,10,5,0,0,,,
2006Q1,17,2.1,,,5,10,30,35,20,,,,,,
2006Q1,18,1.75,,,,,,,,,,,,,
2006Q1,19,2,,,,,40,60,,,,,,,
2006Q1,20,1.7,,,,10,75,15,,,,,,,
2006Q1,23,1.4,,5,15,30,25,20,5,,,,,,
2006Q1,24,1.3,,,20,50,20,10,,,,,,,
2006Q1,26,1.8,,,10,20,40,20,10,,,,,,
2006Q1,28,1.2,5,15,30,30,15,5,,,,,,,
2006Q1,30,1.5,,,,,,,,,,,,,
2006Q1,31,1.3,,,10,70,20,,,,,,,,
2006Q1,32,1.3,,5,25,40,25,5,,,,,,,
2006Q1,33,1.5,,,10,40,40,10,,,,,,,
2006Q1,35,1.7,,,,10,60,30,,,,,,,
2006Q1,37,1.8,,,,10,60,20,10,,,,,,
2006Q1,38,1.7,,,,45,55,,,,,,,,
2006Q1,39,1.6,,,10,30,40,20,,,,,,,
2006Q1,41,1.6,,,,,,,,,,,,,
2006Q1,42,,,,,,,,,,,,,,
2006Q1,45,,,,,,,,,,,,,,
2006Q1,47,1.1,,5,30,50,15,0,,,,,,,
2006Q1,48,2,,,,,,,,,,,,,
2006Q1,50,1.6,,,,20,80,,,,,,,,
2006Q1,52,1.3,,10,20,40,20,10,,,,,,,
2006Q1,54,2.2,,,,10,30,40,20,,,,,,
2006Q1,56,,,,,,,,,,,,,,
2006Q1,57,,,,,,,,,,,,,,
2006Q1,59,1.7,,,,30,60,10,,,,,,,
2006Q1,60,2,,,5,15,30,30,15,5,,,,,
2006Q1,63,1.8,,,,30,50,20,,,,,,,
2006Q1,70,1.7,,,,20,55,25,,,,,,,
2006Q1,72,1.2,,,25,50,25,,,,,,,,
2006Q1,73,,,,,,,,,,,,,,
2006Q1,76,1.1,,,,,,,,,,,,,
2006Q1,80,1.89,,,,,,,,,,,,,
2006Q1,82,.9,,,,,,,,,,,,,
2006Q1,84,,,,,,,,,,,,,,
2006Q1,85,1.9,,,5,20,50,20,5,,,,,,
2006Q1,89,1.8,,,,5,25,40,25,5,,,,,
2006Q1,90,1.8,0,0,15,35,40,10,0,0,0,0,,,
2006Q1,92,2.3,.53009883,1.20805029,4.25258678,9.87493862,16.97058668,21.58813747,20.3273236,14.16815585,10.35011385,.73000803,,,
2006Q1,94,1.6,0,0,5,30,40,20,5,0,0,0,,,
2006Q1,95,1.3,0,0,4,52,36,8,0,0,0,0,,,
2006Q1,96,1.6,,,5,12,40,33,10,,,,,,
2006Q1,97,1.3,,,15,60,20,5,,,,,,,
2006Q1,98,1.9,,,,,,,,,,,,,
2007,1,2,,2,13,20,24,24,15,2,,,,,
2007,5,2,,,,5,40,50,5,,,,,,
2007,7,2.5,,,,,,,,,,,,,
2007,9,2.2,,,,5,35,45,15,,,,,,
2007,11,1.7,,,,,,,,,,,,,
2007,14,2,,,,20,30,40,10,,,,,,
2007,16,2.2,2,6,8,12,19,22,18,8,3,2,,,
2007,17,1.9,,,5,20,30,30,15,,,,,,
2007,18,2.25,,,,,,,,,,,,,
2007,19,2,,,,,75,25,,,,,,,
2007,20,2,,,,,25,75,,,,,,,
2007,23,1.7,2,5,10,20,30,20,10,3,,,,,
2007,24,1.8,,,5,25,35,25,10,,,,,,
2007,26,2.3,,,5,10,20,30,20,10,5,,,,
2007,28,2,5,9,10,12,15,25,15,6,3,,,,
2007,30,2,,,,,50,50,,,,,,,
2007,31,2.3,,,,20,60,20,,,,,,,
2007,32,1.8,,5,10,20,30,20,10,5,,,,,
2007,33,2,,,,10,40,40,10,,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,2.5,,,,,,50,50,,,,,,
2007,38,1.7,,,,45,55,,,,,,,,
2007,39,1.9,,,5,20,30,25,15,5,,,,,
2007,41,2.2,,,,,40,60,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,2,,,,,50,50,,,,,,,
2007,52,1.9,,5,5,20,40,20,5,5,,,,,
2007,54,2.2,,,,,30,40,30,,,,,,
2007,56,1.8,4,5,6,15,40,15,9,3,2,1,,,
2007,57,2,,,,,,,,,,,,,
2007,59,1.8,,,,10,60,30,,,,,,,
2007,60,2.4,,,,5,15,30,35,15,,,,,
2007,63,2.2,,,,,40,50,10,,,,,,
2007,70,1.8,,,,35,60,5,,,,,,,
2007,72,1.4,10,10,15,35,15,10,5,,,,,,
2007,73,1.6,,,,40,60,,,,,,,,
2007,76,,,,,,,,,,,,,,
2007,80,1.9,13.13814018,7.11156129,9.01785511,10.5360081,11.34184599,11.24933537,10.28032634,8.65606959,6.71536505,11.95349299,,,
2007,82,,,,,,,,,,,,,,
2007,84,2.1,0,2,5,10,34,38,10,1,0,0,,,
2007,85,,,,,,,,,,,,,,
2007,89,2,,,,5,25,40,25,5,,,,,
2007,90,2,0,10,20,20,20,20,10,0,0,0,,,
2007,92,,,,,,,,,,,,,,
2007,94,1.8,0,2.5,5,25,35,25,5,2.5,0,0,,,
2007,95,2,0,0,7,17,26,36,14,0,0,0,,,
2007,96,2,,,5,15,40,35,5,,,,,,
2007,97,2.2,,,,,20,60,20,,,,,,
2007,98,2.5,,,,,,,,,,,,,
2007Q1,1,2,,,5,15,20,20,20,15,5,,,,
2007Q1,5,2,,,2,5,35,50,8,,,,,,
2007Q1,7,,,,,,,,,,,,,,
2007Q1,9,2.2,,,,5,30,40,25,,,,,,
2007Q1,11,1.7,,,,,,,,,,,,,
2007Q1,14,,,,,,,,,,,,,,
2007Q1,16,2,2,6,8,15,18,22,16,8,3,2,,,
2007Q1,17,3,,,5,5,10,15,25,25,10,5,,,
2007Q1,18,2.25,,,,,,,,,,,,,
2007Q1,19,2,,,,,40,60,,,,,,,
2007Q1,20,1.8,,,,10,80,10,,,,,,,
2007Q1,23,1.8,2,5,10,25,30,15,10,3,,,,,
2007Q1,24,1.8,,,5,20,40,20,10,5,,,,,
2007Q1,26,2.3,,,5,10,20,30,20,10,5,,,,
2007Q1,28,1.9,5,9,10,12,15,25,15,6,3,,,,
2007Q1,30,1.8,,,,,,,,,,,,,
2007Q1,31,2.1,,,,5,45,50,,,,,,,
2007Q1,32,1.9,,5,10,20,30,20,10,5,,,,,
2007Q1,33,2,,,,10,40,40,10,,,,,,
2007Q1,35,,,,,,,,,,,,,,
2007Q1,37,2.3,,,,,30,70,,,,,,,
2007Q1,38,1.7,,,,45,55,,,,,,,,
2007Q1,39,2,,,5,15,30,30,15,5,,,,,
2007Q1,41,2.1,,,,,,,,,,,,,
2007Q1,42,,,,,,,,,,,,,,
2007Q1,45,,,,,,,,,,,,,,
2007Q1,47,,,,,,,,,,,,,,
2007Q1,48,,,,,,,,,,,,,,
2007Q1,50,2,,,,,75,25,,,,,,,
2007Q1,52,1.5,,5,10,40,40,5,,,,,,,
2007Q1,54,2.5,,,,,30,40,30,,,,,,
2007Q1,56,,,,,,,,,,,,,,
2007Q1,57,,,,,,,,,,,,,,
2007Q1,59,1.9,,,,10,60,30,,,,,,,
2007Q1,60,2.3,,,,5,25,35,30,5,,,,,
2007Q1,63,2.2,,,,,40,50,10,,,,,,
2007Q1,70,1.8,,,,15,55,30,,,,,,,
2007Q1,72,1.4,,10,20,40,20,10,,,,,,,
2007Q1,73,,,,,,,,,,,,,,
2007Q1,76,,,,,,,,,,,,,,
2007Q1,80,1.88,,,,,,,,,,,,,
2007Q1,82,,,,,,,,,,,,,,
2007Q1,84,,,,,,,,,,,,,,
2007Q1,85,,,,,,,,,,,,,,
2007Q1,89,1.9,,,,5,25,40,25,5,,,,,
2007Q1,90,1.9,0,5,15,25,35,15,5,0,0,0,,,
2007Q1,92,,,,,,,,,,,,,,
2007Q1,94,1.6,0,2.5,5,30,35,20,5,2.5,0,0,,,
2007Q1,95,2,0,0,7,18,29,36,10,0,0,0,,,
2007Q1,96,,,,,,,,,,,,,,
2007Q1,97,2,,,,5,15,60,15,5,,,,,
2007Q1,98,2.4,,,,,,,,,,,,,
2010,1,2.4,,3,7,10,20,20,20,15,5,,,,
2010,5,2.25,,,2,6,35,50,7,,,,,,
2010,7,,,,,,,,,,,,,,
2010,9,2.1,,,5,15,30,30,15,5,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,3,,,,,,,,,,,,,
2010,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2010,17,2.5,,,5,5,10,15,25,25,10,5,,,
2010,18,2.25,,,,,,,,,,,,,
2010,19,2,,,,,40,60,,,,,,,
2010,20,2.2,,,,,20,70,10,,,,,,
2010,23,1.8,2,5,10,20,25,22,10,5,1,,,,
2010,24,1.8,,,10,15,35,25,10,5,,,,,
2010,26,2.3,,,5,10,20,30,20,10,5,,,,
2010,28,2,5,9,10,12,15,25,15,6,3,,,,
2010,30,,,,,,,,,,,,,,
2010,31,2.25,,,,,,,,,,,,,
2010,32,2,,,,10,20,40,20,10,,,,,
2010,33,1.5,,,10,40,40,10,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,2.5,,,,,,50,50,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,2,,,5,15,30,30,15,5,,,,,
2010,41,2.5,,,,,,,,,,,,,
2010,42,2,,,,5,40,50,5,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,1.75,,,,25,75,,,,,,,,
2010,52,1.8,,5,10,20,30,20,10,5,,,,,
2010,54,2.1,,,,10,40,40,10,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,2,,,,25,60,15,,,,,,,
2010,60,2.1,,,,10,25,35,20,10,,,,,
2010,63,2.4,,,,,20,50,30,,,,,,
2010,70,1.9,,,,,55,45,,,,,,,
2010,72,1.3,10,10,15,35,15,10,5,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,1.99,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,1.9,1,2,5,12,33,25,17,5,0,0,,,
2010,85,,,,,,,,,,,,,,
2010,89,2.1,,,5,5,20,40,25,5,,,,,
2010,90,2,0,5,15,25,35,15,5,0,0,0,,,
2010,92,,,,,,,,,,,,,,
2010,94,2.2,0,0,2.5,10,20,35,20,10,2.5,0,,,
2010,95,2,2,3,6,10,16,24,19,13,5,2,,,
2010,96,,,,,,,,,,,,,,
2010,97,2.2,,,,5,20,50,20,5,,,,,
2010,98,2,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2005,1,8.9,,,,,,,10,45,45,,,,
2005,5,8.8,,,,,,,5,65,30,,,,
2005,7,9,,,,,,,,,,,,,
2005,9,8.9,,,,,,,35,60,5,,,,
2005,11,8.9,,,,,,,10,80,10,,,,
2005,14,8.9,,,,,,,,80,20,,,,
2005,16,8.9,0,0,1,4,8,13,16,18,17,13,9,1,0
2005,17,9,,,,,,10,10,30,25,20,5,,
2005,18,8.9,,,,,,,,,,,,,
2005,19,8.7,,,,,,,,100,,,,,
2005,20,8.8,,,,,,,5,85,10,,,,
2005,23,8.9,,,,,,,,60,40,,,,
2005,24,8.8,,,,,,,15,55,25,5,,,
2005,26,,,,,,,,5,65,30,,,,
2005,28,8.8,,,,,,,10,60,30,,,,
2005,30,8.8,,,,,,,,100,,,,,
2005,31,8.8,,,,,,,,100,,,,,
2005,32,8.8,,,,,,,15,50,20,10,5,,
2005,33,8.8,,,,,,,10,80,10,,,,
2005,35,8.7,,,,,,,20,60,20,,,,
2005,37,8.8,,,,,,,,100,,,,,
2005,38,8.9,,,,,,,,100,,,,,
2005,39,8.8,,,,,,,15,70,15,,,,
2005,41,8.8,,,,,,,,90,10,,,,
2005,42,8.8,,,,,,,,99,1,,,,
2005,45,8.8,,,,,,,,80,20,,,,
2005,47,9,0,0,0,0,0,0,2,48,50,,,,
2005,48,8.8,,,,,,,,,,,,,
2005,50,8.9,,,,,,,,90,10,,,,
2005,52,8.9,,,,,,,,70,30,,,,
2005,54,8.8,,,,,,,,70,30,,,,
2005,56,8.8,,,,,0,0,1,81,15,2,1,0,0
2005,57,8.8,,,,,,,,,,,,,
2005,59,8.9,,,,,,,,80,20,,,,
2005,60,8.9,,,,,,,,60,40,,,,
2005,63,9,,,,,,,,60,40,,,,
2005,70,8.9,,,,,,,,85,15,,,,
2005,72,8.9,,,,,,,,90,10,,,,
2005,73,8.8,,,,,,,,,,,,,
2005,76,8.9,,,,,,,,,,,,,
2005,80,8.9,0,0,0,.00001,.00543334,.55593081,10.92532133,43.82141051,37.58591587,6.85238262,.25183487,.00175867,0
2005,82,9,,,,,,,,,,,,,
2005,84,8.9,0,0,0,0,0,0,0,66,34,0,0,0,0
2005,85,8.8,,,,,,,,80,20,,,,
2005,89,8.8,,,,,,,20,60,20,,,,
2005,90,8.8,0,0,0,0,0,0,25,50,25,0,0,0,0
2005,92,9,0,0,.00073487,.02253176,.35976427,2.95450232,12.5275067,27.51510206,31.36859031,18.56786153,5.69903473,.90437377,.07999768
2005,94,8.8,0,0,0,0,0,0,0,60,40,0,0,0,0
2005,95,8.8,0,0,0,0,0,0,0,59,41,0,0,0,0
2005,96,8.7,,,,,,,3,72,25,,,,
2005,97,8.9,,,,,,,5,80,15,,,,
2005,98,8.8,,,,,,,,,,,,,
2006,1,8.7,,,,,,10,25,30,25,8,2,,
2006,5,8.7,,,,,,,10,60,30,,,,
2006,7,8.7,,,,,,,,,,,,,
2006,9,8.6,,,,,,5,40,50,5,,,,
2006,11,8.9,,,,,,,10,80,10,,,,
2006,14,8.9,,,,,,,,70,30,,,,
2006,16,8.7,0,0,1,4,8,13,17,18,17,12,9,1,0
2006,17,8.8,,,,,5,10,15,25,25,15,5,,
2006,18,8.8,,,,,,,,,,,,,
2006,19,8.2,,,,,,,100,,,,,,
2006,20,9,,,,,,,,25,75,,,,
2006,23,8.7,,,,,,10,30,40,20,,,,
2006,24,8.6,,,,,,10,30,35,20,5,,,
2006,26,,,,,,,,15,55,30,,,,
2006,28,8.5,,,,,,20,40,30,10,,,,
2006,30,8.6,,,,,,,20,80,,,,,
2006,31,8.6,,,,,,,20,80,,,,,
2006,32,8.5,,,,,,,20,40,25,10,5,,
2006,33,8.5,,,,,,10,40,40,10,,,,
2006,35,,,,,,,,,,,,,,
2006,37,8.4,,,,,,,55,45,,,,,
2006,38,8.8,,,,,,,,100,,,,,
2006,39,8.5,,,,,,15,35,35,15,,,,
2006,41,8.7,,,,,,,20,70,10,,,,
2006,42,8.4,,,,,,,99,1,,,,,
2006,45,8.5,,,,,,10,30,50,10,,,,
2006,47,8.8,0,0,0,0,0,0,5,55,40,,,,
2006,48,8.6,,,,,,,,,,,,,
2006,50,8.6,,,,,,,25,75,,,,,
2006,52,8.8,,,,,,,10,60,30,,,,
2006,54,8.5,,,,,,,30,50,20,,,,
2006,56,8.8,,,,0,1,2,5,75,10,4,2,1,0
2006,57,8.6,,,,,,,,,,,,,
2006,59,8.9,,,,,,,10,80,10,,,,
2006,60,8.6,,,,,,10,45,40,5,,,,
2006,63,8.7,,,,,,,20,60,20,,,,
2006,70,8.5,,,,,,,20,75,5,,,,
2006,72,8.9,,,,,,,5,80,15,,,,
2006,73,8.8,,,,,,,,,,,,,
2006,76,9.3,,,,,,,,,,,,,
2006,80,8.8,.00031692,.00580952,.07083136,.5557718,2.80926536,9.15622812,19.25832476,26.15399059,22.93905946,12.99233428,4.74995892,1.12013032,.18797859
2006,82,9.2,,,,,,,,,,,,,
2006,84,8.7,0,0,0,0,0,0,2,55,43,0,0,0,0
2006,85,8.6,,,,,,,20,60,20,,,,
2006,89,8.1,,,,,5,20,40,30,5,,,,
2006,90,8.7,0,0,0,0,0,0,25,50,25,0,0,0,0
2006,92,9.2,0,0,.02326714,.17875145,1.02041286,3.9856421,10.6573154,19.51716338,24.48782859,21.05045265,12.39781322,5.00136499,1.67998824
2006,94,8.7,0,0,0,0,0,5,20,50,20,5,0,0,0
2006,95,8.7,0,0,0,0,0,0,19,53,25,3,0,0,0
2006,96,8.3,,,,,,,35,45,20,,,,
2006,97,8.8,,,,,,,10,80,10,,,,
2006,98,8.4,,,,,,,,,,,,,
2006May,1,8.8,,,,,,10,24,27,24,10,5,,
2006May,5,8.7,,,,,,,10,60,30,,,,
2006May,7,,,,,,,,,,,,,,
2006May,9,8.8,,,,,,,25,50,25,,,,
2006May,11,,,,,,,,,,,,,,
2006May,14,8.9,,,,,,,,,,,,,
2006May,16,8.7,0,0,1,4,8,13,15,19,18,12,9,1,0
2006May,17,8.5,,,5,10,10,10,15,15,10,10,5,5,5
2006May,18,8.8,,,,,,,,,,,,,
2006May,19,8.2,,,,,,70,30,,,,,,
2006May,20,9,,,,,,,,25,75,,,,
2006May,23,8.8,,,,,,10,30,40,20,,,,
2006May,24,8.6,,,,,,,30,55,15,,,,
2006May,26,,,,,,,,15,55,25,5,,,
2006May,28,8.6,,,,,,20,40,30,10,,,,
2006May,30,,,,,,,,,,,,,,
2006May,31,8.7,,,,,,,20,80,,,,,
2006May,32,8.5,,,,,,,15,50,20,10,5,,
2006May,33,8.6,,,,,,,25,50,25,,,,
2006May,35,8.5,,,,,,,20,60,20,,,,
2006May,37,8.5,,,,,,,50,50,,,,,
2006May,38,8.8,,,,,,,,100,,,,,
2006May,39,8.56,,,,,,5,35,45,15,,,,
2006May,41,8.8,,,,,,,,,,,,,
2006May,42,8.4,,,,,,,99,1,,,,,
2006May,45,,,,,,,,,,,,,,
2006May,47,8.9,,,,,,,,,,,,,
2006May,48,8.6,,,,,,,,,,,,,
2006May,50,8.6,,,,,,,25,75,,,,,
2006May,52,8.8,,,,,,,10,60,30,,,,
2006May,54,8.5,,,,,,10,40,40,10,,,,
2006May,56,,,,,0,1,2,5,75,10,4,2,1,0
2006May,57,,,,,,,,,,,,,,
2006May,59,8.9,,,,,,,5,80,15,,,,
2006May,60,8.6,,,,,,10,30,45,15,,,,
2006May,63,8.7,,,,,,,20,60,20,,,,
2006May,70,8.7,,,,,,,15,75,10,,,,
2006May,72,8.9,,,,,,,5,75,20,,,,
2006May,73,,,,,,,,,,,,,,
2006May,76,9.3,,,,,,,,,,,,,
2006May,80,8.8,,,,,,,,,,,,,
2006May,82,9.2,,,,,,,,,,,,,
2006May,84,,,,,,,,,,,,,,
2006May,85,,,,,,,,,,,,,,
2006May,89,8.4,,,,,,5,20,50,20,5,,,
2006May,90,8.8,0,0,0,0,0,0,25,50,25,0,0,0,0
2006May,92,9.1,0,.03000012,.50000205,.79000325,1.79000735,6.17579538,12.71387136,15.17006233,21.33008764,22.59009282,15.21006249,3.50001438,.20000082
2006May,94,8.7,0,0,0,0,0,5,20,50,20,5,0,0,0
2006May,95,8.7,0,0,0,0,0,0,12,55,31,2,0,0,0
2006May,96,8.4,,,,,,,45,40,15,,,,
2006May,97,8.8,,,,,,,5,80,15,,,,
2006May,98,8.5,,,,,,,,,,,,,
2007,1,8.5,,,,2,5,8,25,25,20,8,5,2,
2007,5,8.6,,,,,,,12,60,28,,,,
2007,7,8.5,,,,,,,,,,,,,
2007,9,8.7,,,,,,5,35,55,5,,,,
2007,11,,,,,,,,,,,,,,
2007,14,8.7,,,,,,,10,60,30,,,,
2007,16,8.5,0,0,1,4,8,13,18,19,15,12,9,1,0
2007,17,8.9,,,,,5,10,15,25,25,15,5,,
2007,18,8.5,,,,,,,,,,,,,
2007,19,7.9,,,,,,,70,30,,,,,
2007,20,8.8,,,,,,,10,75,15,,,,
2007,23,8.5,,,,,,10,35,35,20,,,,
2007,24,8.4,,,,,5,15,35,35,10,,,,
2007,26,,,,,,,5,15,60,20,,,,
2007,28,8.3,,,,,10,20,40,20,10,,,,
2007,30,8.4,,,,,,,80,20,,,,,
2007,31,8.5,,,,,,5,45,50,,,,,
2007,32,8.2,,,,,5,20,30,20,20,5,,,
2007,33,8,,,,,10,40,40,10,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,8,,,,,,40,60,,,,,,
2007,38,8.7,,,,,,,,100,,,,,
2007,39,8.2,,,,,5,25,40,25,5,,,,
2007,41,8.2,,,,,,,60,40,,,,,
2007,42,8.1,,,,,,1,99,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,8.5,,,,,5,10,30,30,20,5,,,
2007,54,8,,,,,,30,50,20,,,,,
2007,56,8.5,,0,0,1,2,5,15,60,10,3,3,1,0
2007,57,8.3,,,,,,,,,,,,,
2007,59,8.9,,,,,,,20,70,10,,,,
2007,60,8.3,,,,,,20,50,30,,,,,
2007,63,8.5,,,,,,,20,60,20,,,,
2007,70,8.3,,,,,,,55,45,,,,,
2007,72,8.9,,,,,,5,10,55,20,10,,,
2007,73,8.6,,,,,,,,,,,,,
2007,76,,,,,,,,,,,,,,
2007,80,8.6,.01182611,.08727736,.50565685,2.1017981,6.26978935,13.42697249,20.64786026,22.80347325,18.08719475,10.30273148,4.21374231,1.23706831,.30460938
2007,82,,,,,,,,,,,,,,
2007,84,8.4,0,0,0,0,0,0,41,39,20,0,0,0,0
2007,85,,,,,,,,,,,,,,
2007,89,7.5,,,,5,20,40,30,5,,,,,
2007,90,8.6,0,0,0,0,0,5,20,50,20,5,0,0,0
2007,92,,,,,,,,,,,,,,
2007,94,8.5,0,0,0,0,0,5,20,50,20,5,0,0,0
2007,95,8.5,0,0,0,0,0,9,36,42,11,2,0,0,0
2007,96,8,,,,,,,45,35,20,,,,
2007,97,8.5,,,,,,,15,70,15,,,,
2007,98,8.2,,,,,,,,,,,,,
2007May,1,8.6,,,,2,8,10,20,20,20,12,5,3,
2007May,5,8.6,,,,,,,14,60,26,,,,
2007May,7,,,,,,,,,,,,,,
2007May,9,8.8,,,,,,5,30,40,20,5,,,
2007May,11,,,,,,,,,,,,,,
2007May,14,8.7,,,,,,,,,,,,,
2007May,16,8.5,0,0,1,4,8,13,18,19,15,12,9,1,0
2007May,17,7,5,10,10,25,20,5,5,5,5,5,5,,
2007May,18,8.6,,,,,,,,,,,,,
2007May,19,8,,,,,,50,50,,,,,,
2007May,20,8.8,,,,,,,,75,25,,,,
2007May,23,8.5,,,,,,10,35,35,20,,,,
2007May,24,8.4,,,,,5,10,40,30,10,5,,,
2007May,26,,,,,,,5,15,60,20,0,,,
2007May,28,8.3,,,,,10,20,40,20,10,,,,
2007May,30,,,,,,,,,,,,,,
2007May,31,8.5,,,,,,,48,52,,,,,
2007May,32,8.3,,,,,5,20,30,20,20,5,,,
2007May,33,8.3,,,,,,20,50,20,10,,,,
2007May,35,,,,,,,,,,,,,,
2007May,37,8.1,,,,,,40,60,,,,,,
2007May,38,8.7,,,,,,,,100,,,,,
2007May,39,8.3,,,,,5,25,35,20,10,5,,,
2007May,41,8.3,,,,,,,,,,,,,
2007May,42,8.2,,,,,,1,99,,,,,,
2007May,45,,,,,,,,,,,,,,
2007May,47,,,,,,,,,,,,,,
2007May,48,,,,,,,,,,,,,,
2007May,50,8.4,,,,,,,50,50,,,,,
2007May,52,8.4,,,,,5,10,30,30,20,5,,,
2007May,54,8,,,,,10,20,50,20,,,,,
2007May,56,,,0,0,1,2,3,7,65,13,5,3,1,0
2007May,57,,,,,,,,,,,,,,
2007May,59,8.9,,,,,,,15,80,5,,,,
2007May,60,8.3,,,,,5,15,50,25,5,,,,
2007May,63,8.5,,,,,,,20,60,20,,,,
2007May,70,8.5,,,,,,,30,70,,,,,
2007May,72,8.9,,,,,,5,10,50,25,10,,,
2007May,73,,,,,,,,,,,,,,
2007May,76,,,,,,,,,,,,,,
2007May,80,8.7,,,,,,,,,,,,,
2007May,82,,,,,,,,,,,,,,
2007May,84,,,,,,,,,,,,,,
2007May,85,,,,,,,,,,,,,,
2007May,89,7.4,,,5,5,45,25,15,5,,,,,
2007May,90,8.7,0,0,0,0,0,0,25,50,25,0,0,0,0
2007May,92,,,,,,,,,,,,,,
2007May,94,8.5,0,0,0,0,0,5,20,50,20,5,0,0,0
2007May,95,8.6,0,0,0,0,0,6,33,42,17,2,0,0,0
2007May,96,,,,,,,,,,,,,,
2007May,97,8.5,,,,,,,20,70,10,,,,
2007May,98,8.3,,,,,,,,,,,,,
2010,1,7.5,,,8,12,17,20,15,10,8,5,3,2,
2010,5,8.3,,,,,,5,50,40,5,,,,
2010,7,,,,,,,,,,,,,,
2010,9,8.2,,,,,5,30,40,20,5,,,,
2010,11,,,,,,,,,,,,,,
2010,14,7.5,,,,,,,,,,,,,
2010,16,7,8,11,12,13,14,12,9,7,6,5,3,0,0
2010,17,6,5,10,10,25,20,5,5,5,5,5,5,,
2010,18,8,,,,,,,,,,,,,
2010,19,6.5,,,50,50,,,,,,,,,
2010,20,8.2,,,,,,10,75,15,,,,,
2010,23,7,,,5,20,25,20,15,10,5,,,,
2010,24,8,,,,5,10,35,30,10,5,5,,,
2010,26,,,,,,5,20,45,15,10,5,,,
2010,28,7.9,,,3,10,15,30,15,10,7,4,3,2,1
2010,30,,,,,,,,,,,,,,
2010,31,7.5,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,7.5,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,7,,,,50,50,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,7.4,,,10,20,30,20,10,5,5,,,,
2010,41,6,,,,,,,,,,,,,
2010,42,7.7,,,,,1,99,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,7.5,,,,10,20,20,20,20,5,5,,,
2010,54,7.5,,,,,10,50,30,10,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,8.5,,,,,,,30,60,10,,,,
2010,60,7,,5,15,20,25,20,10,5,,,,,
2010,63,7.5,,,,,10,60,30,,,,,,
2010,70,8.4,,,,,,,55,45,,,,,
2010,72,8.5,,,,,5,10,20,30,20,10,5,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,8.27,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,8.2,0,0,0,0,10,20,35,28,7,0,0,0,0
2010,85,,,,,,,,,,,,,,
2010,89,7.2,,5,10,20,45,15,5,,,,,,
2010,90,8.5,0,0,0,0,0,5.26315789,26.31578947,42.10526316,15.78947368,10.52631579,0,0,0
2010,92,,,,,,,,,,,,,,
2010,94,8,0,0,0,5,10,20,30,20,10,5,0,0,0
2010,95,7.5,0,0,5,10,30,35,15,5,0,0,0,0,0
2010,96,,,,,,,,,,,,,,
2010,97,8,,,,,5,15,50,25,5,,,,
2010,98,7.4,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,
2005,1,,,,2.5,,,,,,,,,,
2005,5,,,,2,,,,,,,,,,
2005,7,,,,2.4,,,,,,,,,,
2005,9,,,,,,,,,,,,,,
2005,11,,,,,,,,,,,,,,
2005,14,,,,2.2,,,,,,,,,,
2005,16,,,,2.5,,,,,,,,,,
2005,18,,,,,,,,,,,,,,
2005,19,,,,,,,,,,,,,,
2005,20,,,,2.5,,,,,,,,,,
2005,23,,,,2.8,,,,,,,,,,
2005,24,,,,,,,,,,,,,,
2005,26,,,,,,,,,,,,,,
2005,28,,,,1.5,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,,,,2.4,,,,,,,,,,
2005,32,,,,,,,,,,,,,,
2005,33,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,37,,,,1.25,,,,,,,,,,
2005,38,,,,,,,,,,,,,,
2005,41,,,,,,,,,,,,,,
2005,42,,,,,,,,,,,,,,
2005,45,,,,1.8,,,,,,,,,,
2005,47,,,,,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,50,,,,2,,,,,,,,,,
2005,52,,,,2,,,,,,,,,,
2005,54,,,,2.3,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,,,,1.7,,,,,,,,,,
2005,60,,,,2.2,,,,,,,,,,
2005,63,,,,,,,,,,,,,,
2005,70,,,,3,,,,,,,,,,
2005,72,,,,3,,,,,,,,,,
2005,73,,,,,,,,,,,,,,
2005,76,,,,2.2,,,,,,,,,,
2005,80,,,,2.77,,,,,,,,,,
2005,82,,,,2.4,,,,,,,,,,
2005,85,,,,,,,,,,,,,,
2005,89,,,,,,,,,,,,,,
2005,90,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,94,,,,2.2,,,,,,,,,,
2005,95,,,,2.2,,,,,,,,,,
2005,96,,,,,,,,,,,,,,
2005,97,,,,2.2,,,,,,,,,,
2005,98,,,,2.7,,,,,,,,,,
2005Q3,1,50,1.25,2,,,,,,,,,,,
2005Q3,5,55,1.2,2,,,,,,,,,,,
2005Q3,7,55.7,1.25,2,,,,,,,,,,,
2005Q3,11,60,1.2,2,,,,,,,,,,,
2005Q3,14,55,1.22,2,,,,,,,,,,,
2005Q3,16,58,1.19,2,,,,,,,,,,,
2005Q3,17,50,1.2,2,,,,,,,,,,,
2005Q3,18,55,1.2,2,,,,,,,,,,,
2005Q3,19,60,1.24,2,,,,,,,,,,,
2005Q3,20,55,1.21,2,,,,,,,,,,,
2005Q3,23,52,1.2,2.05,,,,,,,,,,,
2005Q3,24,62,1.2,2,,,,,,,,,,,
2005Q3,26,59,1.2,2,,,,,,,,,,,
2005Q3,28,,,2,,,,,,,,,,,
2005Q3,30,50,1.21,2,,,,,,,,,,,
2005Q3,31,53,1.2,2,,,,,,,,,,,
2005Q3,32,,,2,,,,,,,,,,,
2005Q3,35,55,1.2,2,,,,,,,,,,,
2005Q3,37,56,1.22,2,,,,,,,,,,,
2005Q3,38,55,1.2,2,,,,,,,,,,,
2005Q3,39,57.109,1.194,2,,,,,,,,,,,
2005Q3,41,55,1.22,2,,,,,,,,,,,
2005Q3,42,52.6,1.2,2,,,,,,,,,,,
2005Q3,45,54,1.22,2.1,,,,,,,,,,,
2005Q3,47,53.2,1.2,2,,,,,,,,,,,
2005Q3,50,55,1.2,2.1,,,,,,,,,,,
2005Q3,52,54,,2,,,,,,,,,,,
2005Q3,54,58,1.22,2,,,,,,,,,,,
2005Q3,56,55,1.2,2,,,,,,,,,,,
2005Q3,57,52,1.24,1.5,,,,,,,,,,,
2005Q3,59,55,1.19,2,,,,,,,,,,,
2005Q3,60,50,1.18,2,,,,,,,,,,,
2005Q3,63,50,1.24,2,,,,,,,,,,,
2005Q3,70,55,1.24,2,,,,,,,,,,,
2005Q3,72,55,1.21,2,,,,,,,,,,,
2005Q3,73,57,1.2,2,,,,,,,,,,,
2005Q3,76,58,1.19,2,,,,,,,,,,,
2005Q3,80,54.92,1.197,2.12,,,,,,,,,,,
2005Q3,82,,1.28,2,,,,,,,,,,,
2005Q3,84,53.9,1.2,2,,,,,,,,,,,
2005Q3,85,49.3,1.22,2,,,,,,,,,,,
2005Q3,89,50.33,1.24,2,,,,,,,,,,,
2005Q3,90,50,1.26,2,,,,,,,,,,,
2005Q3,94,55,1.2,2,,,,,,,,,,,
2005Q3,95,55,1.2,2,,,,,,,,,,,
2005Q3,96,60,1.25,2,,,,,,,,,,,
2005Q3,97,55,1.19,2,,,,,,,,,,,
2005Q3,98,57,1.24,2,,,,,,,,,,,
2005Q4,1,45,1.3,2,,,,,,,,,,,
2005Q4,5,55,1.2,2,,,,,,,,,,,
2005Q4,7,53.1,1.25,2,,,,,,,,,,,
2005Q4,11,60,1.25,2,,,,,,,,,,,
2005Q4,14,55,1.2,1.75,,,,,,,,,,,
2005Q4,16,59,1.21,2,,,,,,,,,,,
2005Q4,17,48,1.23,2,,,,,,,,,,,
2005Q4,18,50,1.25,2,,,,,,,,,,,
2005Q4,19,60,1.27,2,,,,,,,,,,,
2005Q4,20,57,1.22,2,,,,,,,,,,,
2005Q4,23,50,1.24,2.05,,,,,,,,,,,
2005Q4,24,68,1.22,2,,,,,,,,,,,
2005Q4,26,55,1.2,2.25,,,,,,,,,,,
2005Q4,28,,,1.5,,,,,,,,,,,
2005Q4,30,48,1.22,2,,,,,,,,,,,
2005Q4,31,54,1.2,2,,,,,,,,,,,
2005Q4,32,,,2,,,,,,,,,,,
2005Q4,35,53,1.22,2,,,,,,,,,,,
2005Q4,37,55,1.25,2,,,,,,,,,,,
2005Q4,38,50,1.23,2,,,,,,,,,,,
2005Q4,39,58.2,1.235,2.25,,,,,,,,,,,
2005Q4,41,50,1.22,2,,,,,,,,,,,
2005Q4,42,48.5,1.22,2,,,,,,,,,,,
2005Q4,45,52.8,1.22,2.1,,,,,,,,,,,
2005Q4,47,52.7,1.21,2,,,,,,,,,,,
2005Q4,50,55,1.23,2.1,,,,,,,,,,,
2005Q4,52,56,,2,,,,,,,,,,,
2005Q4,54,50,1.25,2.25,,,,,,,,,,,
2005Q4,56,48,1.25,2,,,,,,,,,,,
2005Q4,57,53,1.23,1.5,,,,,,,,,,,
2005Q4,59,54,1.2,2,,,,,,,,,,,
2005Q4,60,48,1.17,2,,,,,,,,,,,
2005Q4,63,52,1.29,2,,,,,,,,,,,
2005Q4,70,59,1.2,2,,,,,,,,,,,
2005Q4,72,52,1.21,2,,,,,,,,,,,
2005Q4,73,55,1.2,2,,,,,,,,,,,
2005Q4,76,59.1,1.23,2,,,,,,,,,,,
2005Q4,80,54.298,1.197,2.12,,,,,,,,,,,
2005Q4,82,,1.35,1.5,,,,,,,,,,,
2005Q4,84,53.8,1.24,1.75,,,,,,,,,,,
2005Q4,85,47.7,1.22,2,,,,,,,,,,,
2005Q4,89,47.67,1.24,2,,,,,,,,,,,
2005Q4,90,50,1.3,2,,,,,,,,,,,
2005Q4,94,50,1.2,2,,,,,,,,,,,
2005Q4,95,55,1.2,2,,,,,,,,,,,
2005Q4,96,55,1.3,2,,,,,,,,,,,
2005Q4,97,50,1.2,2,,,,,,,,,,,
2005Q4,98,58,1.21,2,,,,,,,,,,,
2006,1,,,,2.5,,,,,,,,,,
2006,5,,,,2,,,,,,,,,,
2006,7,,,,2.6,,,,,,,,,,
2006,9,,,,,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,,,,2.5,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,18,,,,,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,2.5,,,,,,,,,,
2006,23,,,,2.5,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,28,,,,2,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2.3,,,,,,,,,,
2006,32,,,,,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,37,,,,1.5,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,2.1,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,1.9,,,,,,,,,,
2006,52,,,,2.1,,,,,,,,,,
2006,54,,,,2.5,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,1.9,,,,,,,,,,
2006,60,,,,2.6,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,70,,,,2.9,,,,,,,,,,
2006,72,,,,3,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,1.8,,,,,,,,,,
2006,80,,,,2.89,,,,,,,,,,
2006,82,,,,2.1,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,94,,,,2.5,,,,,,,,,,
2006,95,,,,2.2,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2.2,,,,,,,,,,
2006,98,,,,2.5,,,,,,,,,,
2006Q1,1,40,1.3,2,,,,,,,,,,,
2006Q1,5,50,1.2,2,,,,,,,,,,,
2006Q1,7,50,1.25,2,,,,,,,,,,,
2006Q1,11,60,1.3,2,,,,,,,,,,,
2006Q1,14,52,1.2,1.5,,,,,,,,,,,
2006Q1,16,59,1.22,2,,,,,,,,,,,
2006Q1,17,44,1.25,2.125,,,,,,,,,,,
2006Q1,18,50,1.27,2,,,,,,,,,,,
2006Q1,19,55,1.3,2.25,,,,,,,,,,,
2006Q1,20,57,1.25,2,,,,,,,,,,,
2006Q1,23,50,1.28,2.05,,,,,,,,,,,
2006Q1,24,64,1.28,2,,,,,,,,,,,
2006Q1,26,55,1.25,2.5,,,,,,,,,,,
2006Q1,28,,,1.5,,,,,,,,,,,
2006Q1,30,50,1.24,2.25,,,,,,,,,,,
2006Q1,31,54,1.2,2,,,,,,,,,,,
2006Q1,32,,,2,,,,,,,,,,,
2006Q1,35,52,1.25,2,,,,,,,,,,,
2006Q1,37,52,1.28,2,,,,,,,,,,,
2006Q1,38,48,1.25,2,,,,,,,,,,,
2006Q1,39,54.267,1.257,2.5,,,,,,,,,,,
2006Q1,41,45,1.24,2,,,,,,,,,,,
2006Q1,42,46.6,1.24,2.2,,,,,,,,,,,
2006Q1,45,51.7,1.22,2.1,,,,,,,,,,,
2006Q1,47,56.9,1.22,2,,,,,,,,,,,
2006Q1,50,55,1.25,2.2,,,,,,,,,,,
2006Q1,52,54,,2,,,,,,,,,,,
2006Q1,54,50,1.3,2.5,,,,,,,,,,,
2006Q1,56,45,1.25,2,,,,,,,,,,,
2006Q1,57,52,1.2,1.5,,,,,,,,,,,
2006Q1,59,54,1.21,2,,,,,,,,,,,
2006Q1,60,47,1.18,2,,,,,,,,,,,
2006Q1,63,50,1.29,2,,,,,,,,,,,
2006Q1,70,58,1.22,2,,,,,,,,,,,
2006Q1,72,50,1.21,2,,,,,,,,,,,
2006Q1,73,50,1.15,2,,,,,,,,,,,
2006Q1,76,58.7,1.3,2,,,,,,,,,,,
2006Q1,80,53.37,1.197,2.12,,,,,,,,,,,
2006Q1,82,,1.37,1.5,,,,,,,,,,,
2006Q1,84,51.8,1.29,1.5,,,,,,,,,,,
2006Q1,85,46,1.22,2,,,,,,,,,,,
2006Q1,89,46.67,1.23,2,,,,,,,,,,,
2006Q1,90,49,1.32,2,,,,,,,,,,,
2006Q1,94,45,1.25,2,,,,,,,,,,,
2006Q1,95,50,1.2,2,,,,,,,,,,,
2006Q1,96,55,1.32,2.25,,,,,,,,,,,
2006Q1,97,50,1.203,2,,,,,,,,,,,
2006Q1,98,59,1.15,2,,,,,,,,,,,
2006Q2,1,40,1.3,2,,,,,,,,,,,
2006Q2,5,48,1.2,2,,,,,,,,,,,
2006Q2,7,50,1.25,2,,,,,,,,,,,
2006Q2,11,58,1.3,2,,,,,,,,,,,
2006Q2,14,48,1.18,1.5,,,,,,,,,,,
2006Q2,16,59,1.24,2,,,,,,,,,,,
2006Q2,17,42,1.3,2.25,,,,,,,,,,,
2006Q2,18,45,1.25,2,,,,,,,,,,,
2006Q2,19,55,1.35,2.5,,,,,,,,,,,
2006Q2,20,55,1.25,2,,,,,,,,,,,
2006Q2,23,47,1.31,2.05,,,,,,,,,,,
2006Q2,24,55,1.32,2,,,,,,,,,,,
2006Q2,26,52,1.25,2.75,,,,,,,,,,,
2006Q2,28,,,2,,,,,,,,,,,
2006Q2,30,48,1.25,2.25,,,,,,,,,,,
2006Q2,31,52,1.2,2,,,,,,,,,,,
2006Q2,32,,,2,,,,,,,,,,,
2006Q2,35,50,1.25,2.25,,,,,,,,,,,
2006Q2,37,50,1.3,2.25,,,,,,,,,,,
2006Q2,38,46,1.28,2,,,,,,,,,,,
2006Q2,39,48.667,1.267,2.75,,,,,,,,,,,
2006Q2,41,40,1.28,2.25,,,,,,,,,,,
2006Q2,42,46.1,1.26,2.5,,,,,,,,,,,
2006Q2,45,50.5,1.22,2.1,,,,,,,,,,,
2006Q2,47,53.5,1.23,2,,,,,,,,,,,
2006Q2,50,50,1.25,2.4,,,,,,,,,,,
2006Q2,52,51,,2,,,,,,,,,,,
2006Q2,54,50,1.32,2.75,,,,,,,,,,,
2006Q2,56,40,1.27,2,,,,,,,,,,,
2006Q2,57,47,1.18,1.5,,,,,,,,,,,
2006Q2,59,51,1.22,2,,,,,,,,,,,
2006Q2,60,45,1.19,2.25,,,,,,,,,,,
2006Q2,63,48,1.3,2.25,,,,,,,,,,,
2006Q2,70,53,1.25,2,,,,,,,,,,,
2006Q2,72,48,1.21,2,,,,,,,,,,,
2006Q2,73,,,2.25,,,,,,,,,,,
2006Q2,76,58.2,1.32,2,,,,,,,,,,,
2006Q2,80,53.37,1.203,2.12,,,,,,,,,,,
2006Q2,82,,1.4,1.5,,,,,,,,,,,
2006Q2,84,49,1.32,1.5,,,,,,,,,,,
2006Q2,85,45,1.21,2,,,,,,,,,,,
2006Q2,89,44.67,1.22,2.3,,,,,,,,,,,
2006Q2,90,47,1.32,2.25,,,,,,,,,,,
2006Q2,94,45,1.25,2.25,,,,,,,,,,,
2006Q2,95,50,1.25,2.25,,,,,,,,,,,
2006Q2,96,55,1.28,2.5,,,,,,,,,,,
2006Q2,97,45,1.187,2.25,,,,,,,,,,,
2006Q2,98,58,1.2,2.25,,,,,,,,,,,
2006Q3,1,40,1.3,2,,,,,,,,,,,
2006Q3,5,45,1.2,2.25,,,,,,,,,,,
2006Q3,7,50,1.25,2.25,,,,,,,,,,,
2006Q3,11,56,1.35,2,,,,,,,,,,,
2006Q3,14,48,1.18,1.5,,,,,,,,,,,
2006Q3,16,58,1.24,2,,,,,,,,,,,
2006Q3,17,40,1.3,2.375,,,,,,,,,,,
2006Q3,18,45,1.25,2,,,,,,,,,,,
2006Q3,19,55,1.35,2.75,,,,,,,,,,,
2006Q3,20,55,1.2,2.25,,,,,,,,,,,
2006Q3,23,45,1.31,2.05,,,,,,,,,,,
2006Q3,24,50,1.3,2.25,,,,,,,,,,,
2006Q3,26,52,1.25,2.75,,,,,,,,,,,
2006Q3,28,,,2.5,,,,,,,,,,,
2006Q3,30,46,1.3,2.5,,,,,,,,,,,
2006Q3,31,51,1.2,2,,,,,,,,,,,
2006Q3,32,,,2,,,,,,,,,,,
2006Q3,35,50,1.25,2.25,,,,,,,,,,,
2006Q3,37,50,1.35,2.5,,,,,,,,,,,
2006Q3,38,44,1.3,2,,,,,,,,,,,
2006Q3,39,45.667,1.267,3,,,,,,,,,,,
2006Q3,41,40,1.3,2.5,,,,,,,,,,,
2006Q3,42,45.8,1.27,2.75,,,,,,,,,,,
2006Q3,45,49.5,1.22,2.1,,,,,,,,,,,
2006Q3,47,56.7,1.24,2.25,,,,,,,,,,,
2006Q3,50,45,1.25,2.4,,,,,,,,,,,
2006Q3,52,50,,2,,,,,,,,,,,
2006Q3,54,50,1.35,3,,,,,,,,,,,
2006Q3,56,40,1.3,2.25,,,,,,,,,,,
2006Q3,57,45,1.17,1.75,,,,,,,,,,,
2006Q3,59,46,1.25,2,,,,,,,,,,,
2006Q3,60,44,1.2,2.5,,,,,,,,,,,
2006Q3,63,48,1.3,2.5,,,,,,,,,,,
2006Q3,70,54,1.3,2,,,,,,,,,,,
2006Q3,72,46,1.21,2,,,,,,,,,,,
2006Q3,76,57.7,1.33,2,,,,,,,,,,,
2006Q3,80,53.37,1.209,2.12,,,,,,,,,,,
2006Q3,82,,1.4,1.5,,,,,,,,,,,
2006Q3,84,48.2,1.35,1.5,,,,,,,,,,,
2006Q3,85,44.7,1.21,2.25,,,,,,,,,,,
2006Q3,89,43.25,1.2,2.5,,,,,,,,,,,
2006Q3,90,46,1.32,2.5,,,,,,,,,,,
2006Q3,94,45,1.25,2.25,,,,,,,,,,,
2006Q3,95,50,1.25,2.25,,,,,,,,,,,
2006Q3,96,50,1.25,2.5,,,,,,,,,,,
2006Q3,97,45,1.167,2.5,,,,,,,,,,,
2006Q3,98,56,1.2,2.75,,,,,,,,,,,
2007,1,,,,2.5,,,,,,,,,,
2007,5,,,,2.2,,,,,,,,,,
2007,7,,,,2.6,,,,,,,,,,
2007,9,,,,,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,3,,,,,,,,,,
2007,16,,,,3,,,,,,,,,,
2007,18,,,,,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.5,,,,,,,,,,
2007,23,,,,2.5,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,,,,,,,,,,,
2007,28,,,,2.5,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,,,,2.5,,,,,,,,,,
2007,32,,,,,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,,,,2.5,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,,,,,,,,,,,,,,
2007,54,,,,2.7,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,2.5,,,,,,,,,,
2007,60,,,,2.8,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,70,,,,2.7,,,,,,,,,,
2007,72,,,,3,,,,,,,,,,
2007,73,,,,,,,,,,,,,,
2007,76,,,,,,,,,,,,,,
2007,80,,,,2.65,,,,,,,,,,
2007,82,,,,,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,94,,,,2.2,,,,,,,,,,
2007,95,,,,2,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,1.8,,,,,,,,,,
2007,98,,,,2.6,,,,,,,,,,
2010,1,,,,3,,,,,,,,,,
2010,5,,,,2.2,,,,,,,,,,
2010,7,,,,,,,,,,,,,,
2010,9,,,,,,,,,,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,,,,3.5,,,,,,,,,,
2010,16,,,,2.8,,,,,,,,,,
2010,18,,,,,,,,,,,,,,
2010,19,,,,,,,,,,,,,,
2010,20,,,,2.7,,,,,,,,,,
2010,23,,,,2.5,,,,,,,,,,
2010,24,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,
2010,28,,,,3,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,,,,2.5,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,,,,3,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,,,,,,,,,,,,,,
2010,54,,,,2.7,,,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,,,,2.5,,,,,,,,,,
2010,60,,,,3.2,,,,,,,,,,
2010,63,,,,,,,,,,,,,,
2010,70,,,,2.8,,,,,,,,,,
2010,72,,,,3,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,,,,3.69,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,,,,,,,,,,,
2010,92,,,,,,,,,,,,,,
2010,94,,,,2.5,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,97,,,,1.8,,,,,,,,,,
2010,98,,,,2.8,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2005Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2005,3,2.4,0,0,0,0,5,50,40,5,0,,,,
2005,4,2.2,,,,,,95,5,,,,,,
2005,5,2.3,,,,,2,95,3,0,0,,,,
2005,7,2.2,,,,,,,,,,,,,
2005,9,2,,,,,60,40,,,,,,,
2005,11,2.2,,,,,10,90,,,,,,,
2005,14,2.2,,,,,,100,,,,,,,
2005,15,2.2,,,,,,100,,,,,,,
2005,16,2.1,0,0,0,5,25,53,15,2,0,,,,
2005,17,2.5,,,,,,,,,,,,,
2005,19,2.2,,,,,,100,,,,,,,
2005,20,2.2,,,,,,100,,,,,,,
2005,22,2.2,0,0,0,0,5,90,5,0,0,,,,
2005,24,2.2,,,,,30,40,30,,,,,,
2005,26,2.2,,,,,10,80,10,,,,,,
2005,28,2.2,,,,,10,70,20,,,,,,
2005,30,2.3,,,,,,100,,,,,,,
2005,31,2.2,,,,,,100,,,,,,,
2005,33,2.5,,,,,,50,50,,,,,,
2005,35,2.2,,,,,,100,,,,,,,
2005,36,2.5,,,,5,10,35,40,10,,,,,
2005,37,2.2,,,,,,100,,,,,,,
2005,38,2.2,,,,,,90,10,,,,,,
2005,39,2.2,,,,,10,80,10,,,,,,
2005,40,2.2,,,,,,100,,,,,,,
2005,41,2.3,,,,,,90,10,,,,,,
2005,42,2.1,,,,,25,75,,,,,,,
2005,45,2.3,,,,,5,90,5,,,,,,
2005,47,2.2,0,0,0,0,2,94,4,0,0,,,,
2005,48,2,,,,5,40,50,5,,,,,,
2005,49,2.2,,,,,,100,,,,,,,
2005,50,2.2,,,,,,100,,,,,,,
2005,52,2.2,,,,,20,80,,,,,,,
2005,54,2.2,,,,,,80,20,,,,,,
2005,56,2.2,,,,,0,95,5,,,,,,
2005,57,2.2,,,,,,,,,,,,,
2005,59,2.2,,,,,,100,,,,,,,
2005,60,2.1,,,,5,20,60,15,,,,,,
2005,61,2.2,,,,,,80,20,,,,,,
2005,63,2.1,,,,,5,80,15,,,,,,
2005,67,2.3,,,,5,15,50,25,5,,,,,
2005,68,2.1,1,3,8,10,28,31,15,3,1,,,,
2005,70,2.2,,,,,,100,,,,,,,
2005,73,2.2,,,,,,90,10,,,,,,
2005,80,2.1,0,0,0,.0002954,14.79275017,84.47086528,.73608898,.00000016,0,,,,
2005,82,2.1,,,,,,,,,,,,,
2005,84,2.1,0,0,0,0,0,100,0,0,0,,,,
2005,85,2.2,,,,,,100,,,,,,,
2005,88,2.2,,,,,10,70,20,,,,,,
2005,89,2.2,,,,,25,40,35,,,,,,
2005,90,2.3,0,0,0,0,10,70,20,0,0,,,,
2005,92,2.2,.01228683,.12267543,1.37765959,7.60618845,21.72707823,32.19445139,24.77050737,9.88972757,2.29942514,,,,
2005,93,2.5,,,,,,50,50,,,,,,
2005,94,2.2,0,0,0,0,30,70,0,0,0,,,,
2005,95,2.5,0,0,0,0,0,41,59,0,0,,,,
2005,96,2.2,,,,,,95,5,,,,,,
2005,97,2.2,,,,,5,80,15,,,,,,
2005,99,2.1,,,,,5,85,10,,,,,,
2006,3,2.2,0,0,0,5,30,30,30,5,0,,,,
2006,4,2,,,,,35,60,5,,,,,,
2006,5,2.1,,,2,3,10,70,15,,,,,,
2006,7,1.9,,,,,,,,,,,,,
2006,9,1.8,,,,,70,30,,,,,,,
2006,11,1.5,,,,20,60,20,,,,,,,
2006,14,1.9,,,,10,60,30,,,,,,,
2006,15,1.9,,,,,60,35,5,,,,,,
2006,16,1.9,0,0,8,19,24,22,15,8,4,,,,
2006,17,2.3,,,,,,,,,,,,,
2006,19,1.8,,,,,75,25,,,,,,,
2006,20,2.1,,,,,30,60,10,,,,,,
2006,22,1.9,0,0,0,20,40,30,10,0,0,,,,
2006,24,2.1,,,,,40,40,20,,,,,,
2006,26,2.2,,,,2.5,32.5,45,20,,,,,,
2006,28,1.5,,,,10,60,25,5,,,,,,
2006,30,2.1,,,,,20,80,,,,,,,
2006,31,2,,,,,35,65,,,,,,,
2006,33,2.5,,,,,,50,50,,,,,,
2006,35,2.1,,,,,10,90,,,,,,,
2006,36,2.2,,,,5,15,35,30,15,,,,,
2006,37,2.1,,,,,45,55,,,,,,,
2006,38,2.2,,,,,10,80,10,,,,,,
2006,39,2,,,5,15,25,35,15,5,,,,,
2006,40,2.2,,,,,,95,5,,,,,,
2006,41,2.2,,,,,30,70,,,,,,,
2006,42,1.9,,,,,55,45,,,,,,,
2006,45,2.3,,,,,10,60,30,,,,,,
2006,47,2.4,,,,10,20,60,10,0,,,,,
2006,48,1.6,,,,,,,,,,,,,
2006,49,1.5,,5,15,30,35,10,5,,,,,,
2006,50,2.1,,,,,25,75,,,,,,,
2006,52,2,,,,15,40,30,15,,,,,,
2006,54,2,,,,10,30,50,10,,,,,,
2006,56,2.1,,,,,15,70,15,,,,,,
2006,57,2,,,,,,,,,,,,,
2006,59,1.9,,,,5,45,45,5,,,,,,
2006,60,1.7,,,,30,35,25,10,,,,,,
2006,61,2.1,,,,,30,40,30,,,,,,
2006,63,1.6,,,,5,80,15,,,,,,,
2006,67,2.5,,,,10,20,30,30,10,,,,,
2006,68,1.7,1,3,10,18,40,18,6,3,1,,,,
2006,70,1.8,,,,,60,40,,,,,,,
2006,73,2.4,,,,,,60,40,,,,,,
2006,80,2.1,.00418692,.0956827,1.46181008,9.60855572,27.7665457,35.45883768,20.03680737,4.99515155,.57242227,,,,
2006,82,1.5,,,,,,,,,,,,,
2006,84,2.2,0,0,0,0,35,45,15,5,0,,,,
2006,85,1.9,,,,,60,40,,,,,,,
2006,88,1.8,,,5,20,45,25,5,,,,,,
2006,89,2.2,,,,,15,40,35,10,,,,,
2006,90,1.6,0,0,0,10,60,20,10,0,0,,,,
2006,92,2.2,.29795367,2.59976158,5.99944979,10.6564127,19.51551023,24.48575441,21.04866963,12.39676309,2.9997249,,,,
2006,93,2.2,,,,,5,85,10,,,,,,
2006,94,1.9,0,2.5,5,10,40,35,5,2.5,0,,,,
2006,95,2,0,0,0,4,39,51,6,0,0,,,,
2006,96,2.2,,,,2,30,55,10,3,,,,,
2006,97,1.8,,,,10,70,20,,,,,,,
2006,99,1.8,,,,10,55,25,10,,,,,,
2006Sep,3,2,0,0,10,20,20,20,20,10,0,,,,
2006Sep,4,1.7,,,,20,60,15,5,,,,,,
2006Sep,5,2,,,,15,20,50,15,,,,,,
2006Sep,7,1.6,,,,,,,,,,,,,
2006Sep,9,1.9,,,,,60,40,,,,,,,
2006Sep,11,1.3,,,,,,,,,,,,,
2006Sep,14,1.6,,,,,,,,,,,,,
2006Sep,15,1.8,,,,15,50,30,5,,,,,,
2006Sep,16,1.7,0,0,10,21,24,22,15,5,3,,,,
2006Sep,17,,,,,,,,,,,,,,
2006Sep,19,1.5,,,,50,50,,,,,,,,
2006Sep,20,1.6,,,,30,50,20,,,,,,,
2006Sep,22,1.8,0,0,5,25,40,25,5,0,0,,,,
2006Sep,24,1.5,,,10,35,40,10,5,,,,,,
2006Sep,26,1.8,,,,10,45,35,10,,,,,,
2006Sep,28,1.2,,,5,55,30,10,,,,,,,
2006Sep,30,1.7,,,,,80,20,,,,,,,
2006Sep,31,1.6,,,,5,85,10,,,,,,,
2006Sep,33,2.5,,,,,,50,50,,,,,,
2006Sep,35,2.2,,,,,10,80,10,,,,,,
2006Sep,36,2.1,,,,5,25,35,20,15,,,,,
2006Sep,37,1.7,,,,,80,20,,,,,,,
2006Sep,38,2.3,,,,,10,80,10,,,,,,
2006Sep,39,1.7,,,10,20,40,20,10,,,,,,
2006Sep,40,,,,,,,,,,,,,,
2006Sep,41,1.9,,,,,,,,,,,,,
2006Sep,42,1.8,,,,5,75,20,,,,,,,
2006Sep,45,,,,,,,,,,,,,,
2006Sep,47,2.1,,,,,,,,,,,,,
2006Sep,48,,,,,,,,,,,,,,
2006Sep,49,1.3,,10,15,35,30,10,,,,,,,
2006Sep,50,2,,,,,,50,50,,,,,,
2006Sep,52,2,,,,,100,,,,,,,,
2006Sep,54,1.7,,,,10,40,40,10,,,,,,
2006Sep,56,2,,,,,30,60,10,,,,,,
2006Sep,57,,,,,,,,,,,,,,
2006Sep,59,1.5,,,,25,60,15,,,,,,,
2006Sep,60,1.6,,,5,30,50,15,,,,,,,
2006Sep,61,1.9,,,,,40,40,20,,,,,,
2006Sep,63,1.4,,,,15,75,10,,,,,,,
2006Sep,67,,,,,,,,,,,,,,
2006Sep,68,,,,,,,,,,,,,,
2006Sep,70,2,,,,,45,55,,,,,,,
2006Sep,73,,,,,,,,,,,,,,
2006Sep,80,2,,,,,,,,,,,,,
2006Sep,82,1.3,,,,,,,,,,,,,
2006Sep,84,2,0,0,0,1,40,45,10,4,0,,,,
2006Sep,85,1.5,,,5,20,50,20,5,,,,,,
2006Sep,88,1.6,,,10,10,45,25,10,,,,,,
2006Sep,89,1.9,,,,15,40,35,10,,,,,,
2006Sep,90,1.7,0,0,0,10,60,20,10,0,0,,,,
2006Sep,92,1.8,3.5916642,6.99737808,10.3263907,16.04578764,19.51798661,18.58483626,13.85340913,8.08367105,2.99887632,,,,
2006Sep,93,2.2,,,,,5,85,10,,,,,,
2006Sep,94,2,0,2.5,5,10,30,40,10,2.5,0,,,,
2006Sep,95,2.2,0,0,0,7,34,46,8,5,0,,,,
2006Sep,96,2,,,,10,37,35,13,5,,,,,
2006Sep,97,1.5,,,,10,60,30,,,,,,,
2006Sep,99,1.8,,,,10,55,25,10,,,,,,
2007,3,2,0,0,10,20,20,20,20,10,0,,,,
2007,4,1.9,,,,10,50,35,5,,,,,,
2007,5,1.8,,,2,15,65,15,3,,,,,,
2007,7,1.7,,,,,,,,,,,,,
2007,9,1.8,,,,5,60,30,5,,,,,,
2007,11,1.2,,,10,40,30,20,,,,,,,
2007,14,1.7,,,10,20,50,20,,,,,,,
2007,15,1.7,,,,10,55,25,10,,,,,,
2007,16,1.9,0,0,8,19,22,20,17,10,4,,,,
2007,17,2,,,,,,,,,,,,,
2007,19,2,,,,,50,50,,,,,,,
2007,20,1.9,,,,20,45,30,5,,,,,,
2007,22,1.8,0,0,10,20,40,25,5,0,0,,,,
2007,24,1.7,,,,25,55,15,5,,,,,,
2007,26,2,,,2.5,17.5,27.5,32.5,20,,,,,,
2007,28,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,1.7,,,,5,75,20,,,,,,,
2007,33,2,,,,,50,50,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.2,,,5,12.5,20,30,20,10,2.5,,,,
2007,37,2,,,,,50,50,,,,,,,
2007,38,1.7,,,,,55,45,,,,,,,
2007,39,1.9,,,5,15,35,25,15,5,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,1.9,,,,,70,30,,,,,,,
2007,42,1.7,,,,5,70,25,,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,1.4,,10,20,25,25,15,5,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,1.4,,,,40,40,15,5,,,,,,
2007,54,1.8,,,,10,50,30,10,,,,,,
2007,56,1.8,,,,,50,40,10,,,,,,
2007,57,1.7,,,,,,,,,,,,,
2007,59,1.9,,,,5,45,45,5,,,,,,
2007,60,1.7,,,10,25,30,25,10,,,,,,
2007,61,1.9,,,,,40,40,20,,,,,,
2007,63,1.5,,,,10,60,30,,,,,,,
2007,67,2.3,,,,10,20,30,30,10,,,,,
2007,68,1.8,1,3,10,17,40,19,6,3,1,,,,
2007,70,1.6,,,,,65,35,,,,,,,
2007,73,2.2,,,,,10,60,30,,,,,,
2007,80,2,.21588059,1.13301161,5.35334286,14.92497054,25.52876438,26.80512336,17.27824512,6.83401001,1.92665154,,,,
2007,82,1.5,,,,,,,,,,,,,
2007,84,1.9,0,0,0,5,45,40,8,2,0,,,,
2007,85,1.7,,,5,10,50,30,5,,,,,,
2007,88,1.8,,,5,20,40,30,5,,,,,,
2007,89,2.1,,,,,15,40,35,10,,,,,
2007,90,1.5,0,0,0,20,50,20,10,0,0,,,,
2007,92,1.8,2.27471953,5.49932193,9.87361258,16.96830781,21.58523854,20.32459398,14.1662533,7.3081989,1.99975343,,,,
2007,93,2,,,,,50,50,,,,,,,
2007,94,1.8,0,2.5,5,15,40,30,5,2.5,0,,,,
2007,95,1.8,0,0,7,21,35,28,9,0,0,,,,
2007,96,2.1,,,,5,35,48,10,2,,,,,
2007,97,1.7,,,,20,60,20,,,,,,,
2007,99,1.7,,,,10,55,25,10,,,,,,
2007Sep,3,2,0,0,10,20,20,20,20,10,0,,,,
2007Sep,4,1.9,,,,10,40,40,10,,,,,,
2007Sep,5,1.9,,,2,20,60,15,3,,,,,,
2007Sep,7,1.7,,,,,,,,,,,,,
2007Sep,9,1.8,,,,5,50,40,5,,,,,,
2007Sep,11,1.2,,,,,,,,,,,,,
2007Sep,14,,,,,,,,,,,,,,
2007Sep,15,1.6,,,,15,60,15,10,,,,,,
2007Sep,16,1.8,0,3,13,18,20,18,15,10,3,,,,
2007Sep,17,,,,,,,,,,,,,,
2007Sep,19,2,,,,,50,50,,,,,,,
2007Sep,20,1.9,,,,19.04761905,42.85714286,28.57142857,9.52380952,,,,,,
2007Sep,22,1.9,0,0,5,20,40,25,10,0,0,,,,
2007Sep,24,1.8,,,5,15,40,35,5,,,,,,
2007Sep,26,2,,,2.5,17.5,27.5,30,20,2.5,,,,,
2007Sep,28,,,,,,,,,,,,,,
2007Sep,30,,,,,,,,,,,,,,
2007Sep,31,1.8,,,,15,60,25,,,,,,,
2007Sep,33,2,,,,,50,50,,,,,,,
2007Sep,35,,,,,,,,,,,,,,
2007Sep,36,2,,,5,12.5,20,30,20,10,2.5,,,,
2007Sep,37,1.8,,,,,75,25,,,,,,,
2007Sep,38,1.9,,,,,55,45,,,,,,,
2007Sep,39,1.9,,,5,15,35,25,15,5,,,,,
2007Sep,40,,,,,,,,,,,,,,
2007Sep,41,1.9,,,,,,,,,,,,,
2007Sep,42,1.6,,,,20,75,5,,,,,,,
2007Sep,45,,,,,,,,,,,,,,
2007Sep,47,,,,,,,,,,,,,,
2007Sep,48,,,,,,,,,,,,,,
2007Sep,49,1.5,,10,20,25,25,15,5,,,,,,
2007Sep,50,1.8,,,,,75,25,,,,,,,
2007Sep,52,1.6,,,,25,40,30,5,,,,,,
2007Sep,54,1.7,,,,10,50,30,10,,,,,,
2007Sep,56,1.8,,,,,50,40,10,,,,,,
2007Sep,57,,,,,,,,,,,,,,
2007Sep,59,1.9,,,,5,45,45,5,,,,,,
2007Sep,60,1.8,,,10,15,40,25,10,,,,,,
2007Sep,61,1.9,,,,,40,40,20,,,,,,
2007Sep,63,1.5,,,,10,60,30,,,,,,,
2007Sep,67,,,,,,,,,,,,,,
2007Sep,68,,,,,,,,,,,,,,
2007Sep,70,1.8,,,,,55,45,,,,,,,
2007Sep,73,,,,,,,,,,,,,,
2007Sep,80,1.98,,,,,,,,,,,,,
2007Sep,82,,,,,,,,,,,,,,
2007Sep,84,1.8,0,0,0,5,47,40,6,2,0,,,,
2007Sep,85,,,,,,,,,,,,,,
2007Sep,88,1.8,,5,10,15,35,25,10,,,,,,
2007Sep,89,2.1,,,,10,30,40,15,5,,,,,
2007Sep,90,1.5,0,0,0,30,40,20,10,0,0,,,,
2007Sep,92,1.8,6.30034022,9.00048603,11.50062103,14.28207123,15.10081544,15.82635462,12.88849598,9.00048603,6.10032942,,,,
2007Sep,93,2,,,,,50,50,,,,,,,
2007Sep,94,1.8,0,2.5,5,15,40,30,5,2.5,0,,,,
2007Sep,95,1.8,0,2,13,20,28,21,14,2,0,,,,
2007Sep,96,,,,,,,,,,,,,,
2007Sep,97,1.8,,,10,15,50,15,10,,,,,,
2007Sep,99,1.7,,,,10,55,25,10,,,,,,
2010,3,2,0,0,10,20,20,20,20,10,0,,,,
2010,4,2.1,,,,,35,65,,,,,,,
2010,5,1.8,,,3,25,50,20,2,,,,,,
2010,7,1.9,,,,,,,,,,,,,
2010,9,1.9,,,5,10,40,30,10,5,,,,,
2010,11,2,,,,,40,60,,,,,,,
2010,14,1.8,,,,,,,,,,,,,
2010,15,1.6,,,5,25,45,15,10,,,,,,
2010,16,2,5,7,9,11,16,18,13,12,9,,,,
2010,17,2,,,,,,,,,,,,,
2010,19,2,,,,,50,50,,,,,,,
2010,20,2,,,,15,35,35,15,,,,,,
2010,22,1.7,0,0,10,20,40,25,5,0,0,,,,
2010,24,1.9,,,5,10,40,30,10,5,,,,,
2010,26,2,,,2.5,20,27.5,27.5,20,2.5,,,,,
2010,28,1.9,,,,10,70,20,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,1.8,,,,,,,,,,,,,
2010,33,2,,,,20,30,30,20,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,2,,,5,10,15,30,25,10,5,,,,
2010,37,2,,,,,50,50,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,1.9,,,5,15,35,25,15,5,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,1.8,,,,,,,,,,,,,
2010,42,1.6,,,,30,70,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,49,1.7,,5,10,15,20,20,15,10,5,,,,
2010,50,,,,,,,,,,,,,,
2010,52,1.8,,,5,15,30,30,15,5,,,,,
2010,54,1.7,,,,10,60,20,10,,,,,,
2010,56,2,,,,,30,60,10,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,2,,,,,50,50,,,,,,,
2010,60,2.1,,,,15,30,35,15,5,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,2,,,,5,80,15,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,1.8,1,3,10,17,40,19,6,3,1,,,,
2010,70,1.9,,,,,55,45,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,80,1.95,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,1.8,0,0,3,10,40,27,15,4,1,,,,
2010,85,,,,,,,,,,,,,,
2010,88,1.8,,,5,25,40,25,5,,,,,,
2010,89,1.8,,,5,5,40,25,10,10,5,,,,
2010,90,1.5,0,0,0,30,40,20,10,0,0,,,,
2010,92,1.8,,,,,,,,,,,,,
2010,93,2,,,,,50,50,,,,,,,
2010,94,2.2,0,1,5,14,30,30,14,5,1,,,,
2010,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2010,96,,,,,,,,,,,,,,
2010,97,1.8,,,,20,60,20,,,,,,,
2010,99,1.8,,,,10,55,25,10,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2005,3,1.3,0,0,20,40,30,10,0,0,0,0,,,
2005,4,1.4,,,,70,30,,,,,,,,
2005,5,1.4,,,10,65,20,5,,,,,,,
2005,7,1.2,,,,,,,,,,,,,
2005,9,1.5,,,,,80,20,,,,,,,
2005,11,1.3,,,,80,20,,,,,,,,
2005,14,1.3,,,,90,10,,,,,,,,
2005,15,1.25,,,5,65,30,,,,,,,,
2005,16,1.4,0,0,22,33,26,10,6,3,0,0,,,
2005,17,1.2,,,,,,,,,,,,,
2005,19,1.2,,,,100,,,,,,,,,
2005,20,1.3,,,5,80,15,,,,,,,,
2005,22,1.3,0,0,10,75,15,0,0,0,0,0,,,
2005,24,1.3,,,15,60,25,,,,,,,,
2005,26,1.4,,,25,40,35,,,,,,,,
2005,28,1.3,,,5,80,15,,,,,,,,
2005,30,1.3,,,,100,,,,,,,,,
2005,31,1.2,,,,100,,,,,,,,,
2005,33,1.2,,,,60,40,,,,,,,,
2005,35,1.4,,,,60,40,,,,,,,,
2005,36,1.6,,,5,40,45,10,,,,,,,
2005,37,1.3,,,,90,10,,,,,,,,
2005,38,1.2,,,,90,10,,,,,,,,
2005,39,1.3,,,5,80,15,,,,,,,,
2005,40,1.3,,,,100,,,,,,,,,
2005,41,1.3,,,,90,10,,,,,,,,
2005,42,1.2,,,25,55,15,5,,,,,,,
2005,45,1.6,,,,25,70,5,,,,,,,
2005,47,1.2,0,0,10,80,10,0,0,0,0,0,,,
2005,48,1.3,,,,90,10,,,,,,,,
2005,49,1.3,,,,100,,,,,,,,,
2005,50,1.3,,,,100,,,,,,,,,
2005,52,1.2,,,5,95,,,,,,,,,
2005,54,1.4,,,,70,30,,,,,,,,
2005,56,1.3,,,5,90,5,,,,,,,,
2005,57,1.4,,,,,,,,,,,,,
2005,59,1.2,,,5,65,30,,,,,,,,
2005,60,1.4,,,10,40,40,10,,,,,,,
2005,61,1.3,,,,70,30,,,,,,,,
2005,63,1.4,,,,60,40,,,,,,,,
2005,67,1.4,,10,25,35,25,5,,,,,,,
2005,68,1.3,1,4,17,27,20,12,10,5,3,1,,,
2005,70,1.3,,,,100,,,,,,,,,
2005,73,1.4,,,5,90,5,,,,,,,,
2005,80,1.3,1.08039921,6.32316997,20.1696428,32.50001614,26.49159982,10.91700554,2.2686571,.23682057,.01236334,.00032552,,,
2005,82,1.1,,,,,,,,,,,,,
2005,84,1.3,0,0,0,90,10,0,0,0,0,0,,,
2005,85,1.3,,,,80,20,,,,,,,,
2005,88,1.2,,,10,80,10,,,,,,,,
2005,89,1.3,,,20,50,30,,,,,,,,
2005,90,1.4,0,0,10,40,40,10,0,0,0,0,,,
2005,92,1.4,8.07572076,7.7899379,14.98824988,19.14659147,19.14659147,14.98824988,9.18489185,4.40574406,1.65401654,.6200062,,,
2005,93,1.2,,,,95,5,,,,,,,,
2005,94,1.4,0,0,5,70,20,5,0,0,0,0,,,
2005,95,1.3,0,0,0,72,28,0,0,0,0,0,,,
2005,96,1.2,,,4.5,95,.5,,,,,,,,
2005,97,1.3,,,5,85,10,,,,,,,,
2005,99,1.3,,,5,85,10,,,,,,,,
2006,3,1.7,0,0,10,25,30,25,10,0,0,0,,,
2006,4,1.9,,,,,65,35,,,,,,,
2006,5,1.7,,,2,20,65,10,3,,,,,,
2006,7,2.1,,,,,,,,,,,,,
2006,9,2,,,,,60,40,,,,,,,
2006,11,1.7,,,,20,60,20,,,,,,,
2006,14,1.4,,,10,60,30,,,,,,,,
2006,15,1.75,,,5,30,30,30,5,,,,,,
2006,16,1.3,2,10,18,22,18,10,8,7,3,2,,,
2006,17,1.8,,,,,,,,,,,,,
2006,19,1.8,,,,,90,10,,,,,,,
2006,20,1.8,,,,20,60,20,,,,,,,
2006,22,1.7,0,0,0,35,40,25,0,0,0,0,,,
2006,24,1.5,,,5,35,50,10,,,,,,,
2006,26,1.9,,,5,20,40,30,5,,,,,,
2006,28,1.7,,,,15,65,20,,,,,,,
2006,30,1.8,,,,25,60,15,,,,,,,
2006,31,1.5,,,,40,60,,,,,,,,
2006,33,2,,,,10,40,40,10,,,,,,
2006,35,1.8,,,,40,60,,,,,,,,
2006,36,2.2,,,5,15,30,35,15,,,,,,
2006,37,1.6,,,,20,70,10,,,,,,,
2006,38,1.5,,,,40,60,,,,,,,,
2006,39,1.8,,,5,25,35,25,10,,,,,,
2006,40,1.5,,,,5,95,,,,,,,,
2006,41,1.7,,,,20,60,20,,,,,,,
2006,42,1.5,,,10,30,50,10,,,,,,,
2006,45,2.1,,,,10,20,40,20,10,,,,,
2006,47,1.4,,3,20,60,15,2,,,,,,,
2006,48,1.9,,,5,20,50,20,5,,,,,,
2006,49,1.7,,5,15,30,35,10,5,,,,,,
2006,50,1.6,,,,20,80,,,,,,,,
2006,52,1.4,,,5,40,30,20,5,,,,,,
2006,54,1.8,,,,20,50,30,,,,,,,
2006,56,1.8,,,,20,60,20,,,,,,,
2006,57,1.9,,,,,,,,,,,,,
2006,59,1.5,,,,25,60,15,,,,,,,
2006,60,2.2,,,,10,25,40,20,5,,,,,
2006,61,1.7,,,,30,40,30,,,,,,,
2006,63,1.9,,,,15,75,10,,,,,,,
2006,67,1.8,,5,10,20,30,20,10,5,,,,,
2006,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2006,70,1.7,,,,35,65,,,,,,,,
2006,73,1.75,,,,15,80,5,,,,,,,
2006,80,1.9,10.20117281,7.04486857,9.55629939,11.66931538,12.82741557,12.69324827,11.3069978,9.06690783,6.54500902,9.08876535,,,
2006,82,1.3,,,,,,,,,,,,,
2006,84,1.6,0,1,3,32,38,24,2,0,0,0,,,
2006,85,2,,,,10,30,50,10,,,,,,
2006,88,1.5,,5,15,30,35,10,5,,,,,,
2006,89,1.7,,,,20,40,30,10,,,,,,
2006,90,1.8,0,5,10,20,40,20,5,0,0,0,,,
2006,92,1.7,5.91984608,7.0998154,10.72952103,13.13035861,27.62968163,11.28510659,8.33608326,8.20978655,7.65980085,,,,
2006,93,1.8,,,,2.5,85,12.5,,,,,,,
2006,94,1.8,0,0,5,20,40,30,5,0,0,0,,,
2006,95,1.6,0,0,3,37,52,8,0,0,0,0,,,
2006,96,1.5,,,5,35,40,15,5,,,,,,
2006,97,1.8,,,,20,70,10,,,,,,,
2006,99,1.7,,,,15,50,30,5,,,,,,
2006Q2,3,2.3,0,0,0,15,20,20,20,20,5,0,,,
2006Q2,4,1.9,,,,,55,45,,,,,,,
2006Q2,5,1.9,,,10,25,50,10,5,,,,,,
2006Q2,7,2.1,,,,,,,,,,,,,
2006Q2,9,1.9,,,,5,50,40,5,,,,,,
2006Q2,11,1.9,,,,,,,,,,,,,
2006Q2,14,1.4,,,20,50,30,,,,,,,,
2006Q2,15,1.6,,,10,35,30,15,10,,,,,,
2006Q2,16,1.5,4,8,16,18,22,18,9,5,0,0,,,
2006Q2,17,,,,,,,,,,,,,,
2006Q2,19,1.7,,,,,100,,,,,,,,
2006Q2,20,1.8,,,,20,60,20,,,,,,,
2006Q2,22,1.6,0,0,0,30,55,15,0,0,0,0,,,
2006Q2,24,1.1,,,40,50,10,,,,,,,,
2006Q2,26,1.9,,,10,20,35,25,10,,,,,,
2006Q2,28,1.7,,,,,,,,,,,,,
2006Q2,30,1.8,,,,30,50,20,,,,,,,
2006Q2,31,1.4,,,,60,40,,,,,,,,
2006Q2,33,1.6,,,5,20,50,20,5,,,,,,
2006Q2,35,1.7,,,,40,60,,,,,,,,
2006Q2,36,2.1,,,5,15,30,35,15,,,,,,
2006Q2,37,2.2,,,,,30,70,,,,,,,
2006Q2,38,1.4,,,,60,40,,,,,,,,
2006Q2,39,1.8,,,10,25,30,25,10,,,,,,
2006Q2,40,,,,,,,,,,,,,,
2006Q2,41,1.6,,,,,,,,,,,,,
2006Q2,42,1.5,,,10,30,40,20,,,,,,,
2006Q2,45,,,,,,,,,,,,,,
2006Q2,47,1.3,,,,,,,,,,,,,
2006Q2,48,,,,,,,,,,,,,,
2006Q2,49,1.7,,5,15,30,35,10,5,,,,,,
2006Q2,50,1.5,,,,50,50,,,,,,,,
2006Q2,52,1.4,,5,20,40,30,5,,,,,,,
2006Q2,54,1.8,,,,20,50,30,,,,,,,
2006Q2,56,1.9,,,,20,60,20,,,,,,,
2006Q2,57,,,,,,,,,,,,,,
2006Q2,59,1.4,,,5,45,45,5,,,,,,,
2006Q2,60,2,,,5,15,30,30,15,5,,,,,
2006Q2,61,1.6,,,,30,40,30,,,,,,,
2006Q2,63,1.9,,,,30,60,10,,,,,,,
2006Q2,67,,,,,,,,,,,,,,
2006Q2,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2006Q2,70,1.4,,,,55,45,,,,,,,,
2006Q2,73,,,,,,,,,,,,,,
2006Q2,80,1.99,,,,,,,,,,,,,
2006Q2,82,,,,,,,,,,,,,,
2006Q2,84,,,,,,,,,,,,,,
2006Q2,85,1.9,,,5,20,50,20,5,,,,,,
2006Q2,88,1.5,,,15,30,35,15,5,,,,,,
2006Q2,89,1.7,,,,20,40,30,10,,,,,,
2006Q2,90,1.8,0,5,10,20,30,30,5,0,0,0,,,
2006Q2,92,1.6,.4999995,2.72999727,9.7999902,19.37188063,21.84927815,18.23978176,11.27338873,5.15569484,10.34998965,.72999927,,,
2006Q2,93,1.4,,,,60,40,,,,,,,,
2006Q2,94,1.6,0,0,5,30,40,20,5,0,0,0,,,
2006Q2,95,1.3,0,0,4,52,36,8,0,0,0,0,,,
2006Q2,96,1.5,,,5,25,40,25,5,,,,,,
2006Q2,97,1.7,,,,20,70,10,,,,,,,
2006Q2,99,1.7,,,,15,50,30,5,,,,,,
2007,3,2.5,0,0,0,5,20,25,25,20,5,0,,,
2007,4,2,,,,,45,55,,,,,,,
2007,5,2.4,,,3,10,25,50,10,2,,,,,
2007,7,2.4,,,,,,,,,,,,,
2007,9,2,,,,5,50,40,5,,,,,,
2007,11,1.6,,,,30,50,20,,,,,,,
2007,14,2,,,,20,30,40,10,,,,,,
2007,15,1.7,,,10,30,30,20,10,,,,,,
2007,16,2,2,6,8,12,19,22,18,8,3,2,,,
2007,17,2,,,,,,,,,,,,,
2007,19,2.2,,,,,,100,,,,,,,
2007,20,2,,,,15,35,40,10,,,,,,
2007,22,1.9,0,0,0,30,40,30,0,0,0,0,,,
2007,24,1.7,,,5,30,35,25,5,,,,,,
2007,26,2.2,,,5,10,20,30,20,10,5,,,,
2007,28,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,2,,,,10,35,55,,,,,,,
2007,33,2.5,,,,,10,40,40,10,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.5,,,5,10,15,30,35,5,,,,,
2007,37,2,,,,,50,50,,,,,,,
2007,38,2,,,,,40,60,,,,,,,
2007,39,1.9,,,5,15,40,25,15,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,2.1,,,,,40,60,,,,,,,
2007,42,1.8,,,10,20,40,20,10,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,2,,,10,15,25,25,15,10,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,1.4,,2.5,5,35,30,20,5,2.5,,,,,
2007,54,2,,,,20,40,40,,,,,,,
2007,56,2,,,,,40,50,10,,,,,,
2007,57,2.1,,,,,,,,,,,,,
2007,59,1.7,,,,15,70,15,,,,,,,
2007,60,2.4,,,,5,15,30,35,15,,,,,
2007,61,2.2,,,5,20,30,20,20,5,,,,,
2007,63,2,,,,,50,50,,,,,,,
2007,67,2.5,,,5,10,15,25,25,15,5,,,,
2007,68,2.2,1,3,5,7,12,32,25,8,5,2,,,
2007,70,1.8,,,,25,75,,,,,,,,
2007,73,1.75,,,,20,70,10,,,,,,,
2007,80,2,12.06729924,6.71717985,8.63739947,10.24128417,11.19695674,11.28815203,10.49352748,8.99487935,7.10958192,13.25373975,,,
2007,82,1.5,,,,,,,,,,,,,
2007,84,2.1,0,2,5,10,34,38,10,1,0,0,,,
2007,85,2.4,,,5,10,20,50,10,5,,,,,
2007,88,2.1,,5,5,10,30,35,10,5,,,,,
2007,89,2,,,,5,25,40,25,5,,,,,
2007,90,2,0,5,10,20,30,30,5,0,0,0,,,
2007,92,,,,,,,,,,,,,,
2007,93,2,,,,5,40,55,,,,,,,
2007,94,1.8,0,2.5,5,25,35,25,5,2.5,0,0,,,
2007,95,1.9,0,0,7,17,26,36,14,0,0,0,,,
2007,96,2,,,5,10,35,40,10,,,,,,
2007,97,2.2,,,,10,30,50,10,,,,,,
2007,99,2.3,,,,,15,50,30,5,,,,,
2007Q2,3,2.5,0,0,0,10,20,20,20,20,10,0,,,
2007Q2,4,2,,,,,45,55,,,,,,,
2007Q2,5,2.2,,,,5,20,50,20,5,,,,,
2007Q2,7,2.5,,,,,,,,,,,,,
2007Q2,9,2.1,,,,10,40,40,10,,,,,,
2007Q2,11,1.5,,,,,,,,,,,,,
2007Q2,14,,,,,,,,,,,,,,
2007Q2,15,1.7,,,10,20,40,20,10,,,,,,
2007Q2,16,2,2,6,8,15,18,22,16,8,3,2,,,
2007Q2,17,,,,,,,,,,,,,,
2007Q2,19,2.2,,,,,,100,,,,,,,
2007Q2,20,2,,,,15,35,40,10,,,,,,
2007Q2,22,1.9,0,0,0,20,45,30,5,0,0,0,,,
2007Q2,24,1.8,,,5,20,40,20,10,5,,,,,
2007Q2,26,2.3,,,5,10,20,30,20,10,5,,,,
2007Q2,28,,,,,,,,,,,,,,
2007Q2,30,,,,,,,,,,,,,,
2007Q2,31,2,,,,10,35,55,,,,,,,
2007Q2,33,2.3,,,,5,20,50,20,5,,,,,
2007Q2,35,,,,,,,,,,,,,,
2007Q2,36,2.6,,,5,10,15,30,35,5,,,,,
2007Q2,37,1.8,,,,10,70,20,,,,,,,
2007Q2,38,2,,,,,40,60,,,,,,,
2007Q2,39,1.9,,,5,15,40,25,15,,,,,,
2007Q2,40,,,,,,,,,,,,,,
2007Q2,41,2.1,,,,,,,,,,,,,
2007Q2,42,1.8,,,5,30,35,30,,,,,,,
2007Q2,45,,,,,,,,,,,,,,
2007Q2,47,,,,,,,,,,,,,,
2007Q2,48,,,,,,,,,,,,,,
2007Q2,49,2.2,,,10,15,25,25,15,10,,,,,
2007Q2,50,1.6,,,,20,80,,,,,,,,
2007Q2,52,1.4,,5,20,30,35,5,5,,,,,,
2007Q2,54,2,,,,20,40,40,,,,,,,
2007Q2,56,2,,,,,20,60,20,,,,,,
2007Q2,57,,,,,,,,,,,,,,
2007Q2,59,1.7,,,,25,60,15,,,,,,,
2007Q2,60,2.3,,,,5,25,35,30,5,,,,,
2007Q2,61,2.2,,,5,20,30,20,20,5,,,,,
2007Q2,63,2,,,,10,45,45,,,,,,,
2007Q2,67,,,,,,,,,,,,,,
2007Q2,68,2.2,1,3,5,7,12,32,25,8,5,2,,,
2007Q2,70,1.5,,,,45,55,,,,,,,,
2007Q2,73,,,,,,,,,,,,,,
2007Q2,80,1.99,,,,,,,,,,,,,
2007Q2,82,,,,,,,,,,,,,,
2007Q2,84,,,,,,,,,,,,,,
2007Q2,85,,,,,,,,,,,,,,
2007Q2,88,2,,,5,15,30,30,15,5,,,,,
2007Q2,89,1.9,,,,25,40,25,10,,,,,,
2007Q2,90,1.9,0,5,10,20,30,30,5,0,0,0,,,
2007Q2,92,,,,,,,,,,,,,,
2007Q2,93,2,,,,,45,55,,,,,,,
2007Q2,94,1.9,0,2.5,5,30,35,20,5,2.5,0,0,,,
2007Q2,95,2,0,0,7,18,29,36,10,0,0,0,,,
2007Q2,96,,,,,,,,,,,,,,
2007Q2,97,2.2,,,,10,30,50,10,,,,,,
2007Q2,99,2.2,,,,,15,50,30,5,,,,,
2010,3,2.5,0,0,5,10,15,20,20,15,10,5,,,
2010,4,1.9,,,,,55,45,,,,,,,
2010,5,2,,,2,10,30,40,15,3,,,,,
2010,7,2,,,,,,,,,,,,,
2010,9,2.1,,,5,10,35,35,10,5,,,,,
2010,11,1.7,,,,10,80,10,,,,,,,
2010,14,3,,,,,,,,,,,,,
2010,15,2.3,,,5,15,15,35,20,5,5,,,,
2010,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2010,17,2,,,,,,,,,,,,,
2010,19,2,,,,,40,60,,,,,,,
2010,20,2,,,5,15,30,30,15,5,,,,,
2010,22,2.5,0,0,0,10,20,45,25,0,0,0,,,
2010,24,1.8,,,10,15,35,25,10,5,,,,,
2010,26,2.3,,,5,10,20,30,20,10,5,,,,
2010,28,2,,,,7,45,45,3,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,2.3,,,,,,,,,,,,,
2010,33,2.5,,,,,20,30,30,20,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,2,,5,5,15,20,35,10,5,5,,,,
2010,37,2.5,,,,,,50,50,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,1.9,,,5,15,40,25,15,,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,2.5,,,,,,,,,,,,,
2010,42,2,,,,10,30,30,20,10,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,1.6,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,49,2,,5,10,15,20,20,15,10,5,,,,
2010,50,,,,,,,,,,,,,,
2010,52,1.8,,5,10,15,40,15,10,5,,,,,
2010,54,2,,,10,20,30,30,10,,,,,,
2010,56,1.8,,,,25,50,25,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,1.8,,,,25,60,15,,,,,,,
2010,60,2.1,,,,10,25,35,20,10,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,2,,,,10,60,30,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,2,1,3,8,12,25,25,11,9,5,1,,,
2010,70,1.9,,,,15,60,25,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,80,2.1,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,1.9,1,2,5,12,33,25,17,5,0,0,,,
2010,85,,,,,,,,,,,,,,
2010,88,1.75,,,5,30,40,20,5,,,,,,
2010,89,2,,,5,5,20,40,25,5,,,,,
2010,90,2,0,5,10,20,30,30,5,0,0,0,,,
2010,92,,,,,,,,,,,,,,
2010,93,2.5,,,,5,15,25,35,20,,,,,
2010,94,2.2,0,0,2.5,10,20,35,20,10,2.5,0,,,
2010,95,2,2,3,6,10,16,24,19,13,5,2,,,
2010,96,,,,,,,,,,,,,,
2010,97,2.4,,,,10,35,45,10,,,,,,
2010,99,2.3,,,,5,10,50,20,10,5,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2005,3,8.9,0,0,0,0,0,0,15,40,30,15,0,0,0
2005,4,8.7,,,,,,,,100,,,,,
2005,5,8.6,,,,,,5,15,70,10,,,,
2005,7,8.7,,,,,,,,,,,,,
2005,9,8.7,,,,,,,,70,30,,,,
2005,11,8.7,,,,,,,5,90,5,,,,
2005,14,8.7,,,,,,,,100,,,,,
2005,15,8.7,,,,,,,5,95,,,,,
2005,16,8.7,0,0,0,0,1,3,15,55,23,3,0,0,0
2005,17,8.6,,,,,,,,,,,,,
2005,19,8.7,,,,,,,,100,,,,,
2005,20,8.7,,,,,,,,100,,,,,
2005,22,8.6,0,0,0,0,0,0,25,70,5,0,0,0,0
2005,24,8.7,,,,,,,15,65,20,,,,
2005,26,8.7,,,,,,,10,80,10,,,,
2005,28,8.7,,,,,,,10,80,10,,,,
2005,30,9,,,,,,,,,100,,,,
2005,31,8.7,,,,,,,,100,,,,,
2005,33,8.5,,,,,,,50,50,,,,,
2005,35,8.6,,,,,,,30,70,,,,,
2005,36,8.8,,,,,,,25,40,35,,,,
2005,37,8.7,,,,,,,,100,,,,,
2005,38,8.7,,,,,,,,100,,,,,
2005,39,8.7,,,,,,,5,80,15,,,,
2005,40,,,,,,,,,,,,,,
2005,41,8.7,,,,,,,,100,,,,,
2005,42,8.7,,,,,,,25,50,25,,,,
2005,45,8.8,,,,,,,,90,10,,,,
2005,47,8.7,0,0,0,0,0,0,0,100,,,,,
2005,48,8.7,,,,,,,5,90,5,,,,
2005,49,,,,,,,,,,,,,,
2005,50,8.7,,,,,,,,100,,,,,
2005,52,8.7,,,,,,,,80,20,,,,
2005,54,8.6,,,,,,,20,80,,,,,
2005,56,8.7,,,,,,,0,100,0,,,,
2005,57,8.7,,,,,,,,,,,,,
2005,59,8.6,,,,,,,,100,,,,,
2005,60,8.7,,,,,,,10,70,20,,,,
2005,61,8.7,,,,,,,,100,,,,,
2005,63,8.6,,,,,,,5,95,,,,,
2005,67,8.7,,,,,,10,25,40,20,5,,,
2005,68,8.8,1,1,1,2,6,10,21,25,20,10,1,1,1
2005,70,8.7,,,,,,,,100,,,,,
2005,73,8.5,,,,,,,,,,,,,
2005,80,8.6,0,0,0,0,0,.04843189,22.27168933,73.89868195,3.78039706,.00079951,0,0,0
2005,82,8.7,,,,,,,,,,,,,
2005,84,8.7,0,0,0,0,0,0,0,100,0,0,0,0,0
2005,85,8.7,,,,,,,,80,20,,,,
2005,88,8.7,,,,,,,5,45,40,10,,,
2005,89,8.7,,,,,,,20,60,20,,,,
2005,90,8.7,0,0,0,0,0,5,20,50,20,5,0,0,0
2005,92,9,0,0,.00073487,.02253176,.35976427,2.95450232,12.5275067,27.51510206,31.36859031,18.56786153,5.69903473,.90437377,.07999768
2005,93,8.7,,,,,,,5,90,5,,,,
2005,94,8.8,0,0,0,0,0,0,0,60,40,0,0,0,0
2005,95,8.65255952,0,0,0,0,0,0,0,77,23,0,0,0,0
2005,96,8.6,,,,,,,5,70,25,,,,
2005,97,8.7,,,,,,,5,80,15,,,,
2005,99,8.7,,,,,,,25,65,10,,,,
2006,3,8.7,0,0,0,0,0,10,30,30,30,0,0,0,0
2006,4,8.6,,,,,,,45,55,,,,,
2006,5,8.4,,,,,3,15,60,20,2,,,,
2006,7,8.6,,,,,,,,,,,,,
2006,9,8.6,,,,,,,5,70,25,,,,
2006,11,8.3,,,,,,5,30,60,5,,,,
2006,14,8.5,,,,,,,20,70,10,,,,
2006,15,8.5,,,,,,5,40,45,10,,,,
2006,16,8.5,0,0,0,1,5,10,24,28,20,8,4,0,0
2006,17,8.4,,,,,,,,,,,,,
2006,19,8.4,,,,,,,60,40,,,,,
2006,20,8.5,,,,,,,45,55,,,,,
2006,22,8.5,0,0,0,0,0,10,35,45,10,0,0,0,0
2006,24,8.5,,,,,,15,35,35,15,,,,
2006,26,8.5,,,,,,5,40,40,15,,,,
2006,28,8.3,,,,,,20,50,30,,,,,
2006,30,8.7,,,,,,,,60,40,,,,
2006,31,8.5,,,,,,,45,55,,,,,
2006,33,8,,,,,10,40,40,10,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,8.5,,,,,,,35,40,25,,,,
2006,37,8.5,,,,,,,50,50,,,,,
2006,38,8.5,,,,,,,10,60,30,,,,
2006,39,8.4,,,,,,15,40,35,10,,,,
2006,40,,,,,,,,,,,,,,
2006,41,8.6,,,,,,,30,70,,,,,
2006,42,8.4,,,,,,10,40,30,20,,,,
2006,45,8.5,,,,,,,30,50,20,,,,
2006,47,8.5,,,,,,1,10,65,20,3,1,,
2006,48,8.5,,,,,,5,40,50,5,,,,
2006,49,,,,,,,,,,,,,,
2006,50,8.4,,,,,,,20,80,,,,,
2006,52,8.5,,,,,,,10,60,30,,,,
2006,54,8.3,,,,,,10,80,10,,,,,
2006,56,8.6,,,,,,,30,60,10,,,,
2006,57,8.5,,,,,,,,,,,,,
2006,59,8.5,,,,,,,50,50,,,,,
2006,60,8.5,,,,,,10,40,45,5,,,,
2006,61,8.6,,,,,,,40,50,10,,,,
2006,63,8.2,,,,,,20,70,10,,,,,
2006,67,8.5,,,,2,5,10,25,25,15,10,5,3,
2006,68,8.6,1,1,1,2,4,9,19,26,22,10,3,1,1
2006,70,8.4,,,,,,,60,40,,,,,
2006,73,8.3,,,,,,,,,,,,,
2006,80,8.4,.00227622,.0331252,.3161547,1.90059915,7.20481575,17.23982895,26.05818686,24.88925144,15.02168838,5.72631344,1.37761577,.20894306,.02120108
2006,82,8.8,,,,,,,,,,,,,
2006,84,8.6,0,0,0,0,0,0,10,60,30,0,0,0,0
2006,85,8.5,,,,,,,20,60,20,,,,
2006,88,8.6,,,,,,,15,35,30,15,5,,
2006,89,8.1,,,,,5,20,40,30,5,,,,
2006,90,8.6,0,0,0,0,0,15,30,40,15,0,0,0,0
2006,92,9.2,0,0,.02326714,.17875145,1.02041286,3.9856421,10.6573154,19.51716338,24.48782859,21.05045265,12.39781322,5.00136499,1.67998824
2006,93,8.5,,,,,,,40,60,,,,,
2006,94,8.7,0,0,0,0,0,5,20,50,20,5,0,0,0
2006,95,8.71062146,0,0,0,0,0,0,16,63,21,0,0,0,0
2006,96,8.3,,,,,,25,50,25,,,,,
2006,97,8.5,,,,,,,15,75,10,,,,
2006,99,8.5,,,,,,5,40,45,10,,,,
2006Aug,3,8.6,0,0,0,0,0,15,25,25,20,15,0,0,0
2006Aug,4,8.6,,,,,,,50,50,,,,,
2006Aug,5,8.3,,,,,5,10,60,20,5,,,,
2006Aug,7,8.5,,,,,,,,,,,,,
2006Aug,9,8.6,,,,,,,5,70,25,,,,
2006Aug,11,,,,,,,,,,,,,,
2006Aug,14,8.4,,,,,,,,,,,,,
2006Aug,15,8.5,,,,,,5,40,45,10,,,,
2006Aug,16,8.5,0,0,1,2,5,12,21,27,19,8,5,0,0
2006Aug,17,,,,,,,,,,,,,,
2006Aug,19,8.3,,,,,,,80,20,,,,,
2006Aug,20,8.4,,,,,,,55,45,,,,,
2006Aug,22,8.4,0,0,0,0,0,10,50,40,0,0,0,0,0
2006Aug,24,8.4,,,,,,5,50,40,5,,,,
2006Aug,26,8.4,,,,,,15,40,40,5,,,,
2006Aug,28,8.3,,,,,,20,50,30,,,,,
2006Aug,30,,,,,,,,,,,,,,
2006Aug,31,8.5,,,,,,,45,55,,,,,
2006Aug,33,8,,,,,10,40,40,10,,,,,
2006Aug,35,8.5,,,,,,,40,60,,,,,
2006Aug,36,8.3,,,,,,10,45,35,10,,,,
2006Aug,37,8.5,,,,,,,60,40,,,,,
2006Aug,38,8.5,,,,,,,10,60,30,,,,
2006Aug,39,8.4,,,,,,15,40,35,10,,,,
2006Aug,40,,,,,,,,,,,,,,
2006Aug,41,8.5,,,,,,,,,,,,,
2006Aug,42,8.3,,,,,,15,40,35,10,,,,
2006Aug,45,,,,,,,,,,,,,,
2006Aug,47,,,,,,,,,,,,,,
2006Aug,48,,,,,,,,,,,,,,
2006Aug,49,,,,,,,,,,,,,,
2006Aug,50,8.4,,,,,,,50,50,,,,,
2006Aug,52,8.5,,,,,,,10,60,30,,,,
2006Aug,54,8.4,,,,,,10,80,10,,,,,
2006Aug,56,8.6,,,,,,,30,60,10,,,,
2006Aug,57,,,,,,,,,,,,,,
2006Aug,59,8.5,,,,,,,50,50,,,,,
2006Aug,60,8.5,,,,,,10,30,45,15,,,,
2006Aug,61,8.5,,,,,,,40,50,10,,,,
2006Aug,63,8.3,,,,,,20,60,20,,,,,
2006Aug,67,,,,,,,,,,,,,,
2006Aug,68,,,,,,,,,,,,,,
2006Aug,70,8.5,,,,,,,65,35,,,,,
2006Aug,73,,,,,,,,,,,,,,
2006Aug,80,8.355,,,,,,,,,,,,,
2006Aug,82,,,,,,,,,,,,,,
2006Aug,84,,,,,,,,,,,,,,
2006Aug,85,,,,,,,,,,,,,,
2006Aug,88,8.6,,,,,,10,20,35,25,10,,,
2006Aug,89,8.2,,,,,5,20,40,30,5,,,,
2006Aug,90,8.6,0,0,0,0,0,15,30,40,15,0,0,0,0
2006Aug,92,9,0,.03000087,.5000145,.79002291,1.79005191,7.30931197,14.16841088,15.17043994,21.33061859,22.59065513,12.7103686,3.41009889,.2000058
2006Aug,93,8.5,,,,,,,40,60,,,,,
2006Aug,94,8.6,0,0,0,0,0,5,20,50,20,5,0,0,0
2006Aug,95,8.63446393,0,0,0,0,0,0,20,60,20,0,0,0,0
2006Aug,96,8.4,,,,,,,35,45,20,,,,
2006Aug,97,8.4,,,,,,,15,75,10,,,,
2006Aug,99,8.5,,,,,,5,40,45,10,,,,
2007,3,8.5,0,0,0,0,0,20,30,30,20,0,0,0,0
2007,4,8.3,,,,,,15,70,15,,,,,
2007,5,8.1,,,,,,15,60,25,,,,,
2007,7,8.4,,,,,,,,,,,,,
2007,9,8.5,,,,,,,20,60,20,,,,
2007,11,8.1,,,,,,20,50,30,,,,,
2007,14,8.3,,,,,,10,50,30,10,,,,
2007,15,8.3,,,,,,15,45,35,5,,,,
2007,16,8.2,0,0,1,4,7,15,20,17,14,12,9,1,0
2007,17,8,,,,,,,,,,,,,
2007,19,8,,,,,,50,50,,,,,,
2007,20,8.3,,,,,,,60,40,,,,,
2007,22,8.3,0,0,0,0,0,10,45,35,10,0,0,0,0
2007,24,8.4,,,,,5,15,35,35,10,,,,
2007,26,8.3,,,,,,15,45,35,5,,,,
2007,28,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,8.4,,,,,,,75,25,,,,,
2007,33,7.5,,,,10,40,40,10,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,8.2,,,,,,15,45,35,5,,,,
2007,37,8.1,,,,,,30,70,,,,,,
2007,38,8.5,,,,,,,20,60,20,,,,
2007,39,8.1,,,,,10,30,40,15,5,,,,
2007,40,,,,,,,,,,,,,,
2007,41,8.2,,,,,,30,70,,,,,,
2007,42,8,,,,,,30,35,20,15,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,8.3,,,,,5,15,30,30,15,5,,,
2007,54,8,,,,,,20,60,20,,,,,
2007,56,8.5,,,,,,,40,50,10,,,,
2007,57,8.2,,,,,,,,,,,,,
2007,59,8.3,,,,,,10,60,30,,,,,
2007,60,8.3,,,,,,20,55,25,,,,,
2007,61,8.3,,,,,,25,50,20,5,,,,
2007,63,7.8,,,,,15,60,25,,,,,,
2007,67,8,,,2,5,10,25,25,15,10,5,3,,
2007,68,8.4,1,1,1,2,7,15,24,21,15,8,3,1,1
2007,70,8.3,,,,,,,65,35,,,,,
2007,73,8.1,,,,,,,,,,,,,
2007,80,8.2,.04501395,.28500562,1.40117192,4.8325711,11.69744397,19.87832296,23.72094097,19.87832296,11.69744397,4.8325711,1.40117192,.28500562,.04501395
2007,82,9,,,,,,,,,,,,,
2007,84,8.4,0,0,0,0,0,0,41,39,20,0,0,0,0
2007,85,,,,,,,,,,,,,,
2007,88,8.4,,,,,5,10,35,30,15,5,,,
2007,89,7.4,,,,5,20,40,30,5,,,,,
2007,90,8.5,0,0,0,0,5,10,30,40,15,0,0,0,0
2007,92,,,,,,,,,,,,,,
2007,93,8.3,,,,,,,75,25,,,,,
2007,94,8.5,0,0,0,0,0,5,30,50,10,5,0,0,0
2007,95,8.4875775,0,0,0,0,0,9,36,42,11,2,0,0,0
2007,96,8,,,,,,15,50,25,10,,,,
2007,97,8.3,,,,,,10,55,30,5,,,,
2007,99,8.3,,,,,,5,45,40,10,,,,
2007Aug,3,8.4,0,0,0,0,10,20,20,20,20,10,0,0,0
2007Aug,4,8.3,,,,,,20,70,10,,,,,
2007Aug,5,8,,,,,5,20,50,20,5,,,,
2007Aug,7,8.3,,,,,,,,,,,,,
2007Aug,9,8.5,,,,,,25,50,25,,,,,
2007Aug,11,,,,,,,,,,,,,,
2007Aug,14,8.2,,,,,,,,,,,,,
2007Aug,15,8.4,,,,,5,5,40,40,5,5,,,
2007Aug,16,8.2,0,0,1,4,8,13,20,17,15,12,9,1,0
2007Aug,17,,,,,,,,,,,,,,
2007Aug,19,8,,,,,,50,50,,,,,,
2007Aug,20,8.2,,,,,,,60,40,,,,,
2007Aug,22,8.2,0,0,0,0,0,15,50,35,0,0,0,0,0
2007Aug,24,8.3,,,,,5,15,40,30,10,,,,
2007Aug,26,8.2,,,,,,25,45,25,5,,,,
2007Aug,28,,,,,,,,,,,,,,
2007Aug,30,,,,,,,,,,,,,,
2007Aug,31,8.4,,,,,,,70,30,,,,,
2007Aug,33,7.5,,,,10,40,40,10,,,,,,
2007Aug,35,,,,,,,,,,,,,,
2007Aug,36,8,,,,,,30,45,20,5,,,,
2007Aug,37,8,,,,,,60,40,,,,,,
2007Aug,38,8.5,,,,,,,20,60,20,,,,
2007Aug,39,8.1,,,,,10,30,40,15,5,,,,
2007Aug,40,,,,,,,,,,,,,,
2007Aug,41,8.1,,,,,,,,,,,,,
2007Aug,42,8,,,,,5,30,40,20,5,,,,
2007Aug,45,,,,,,,,,,,,,,
2007Aug,47,,,,,,,,,,,,,,
2007Aug,48,,,,,,,,,,,,,,
2007Aug,49,,,,,,,,,,,,,,
2007Aug,50,8.3,,,,,,,50,50,,,,,
2007Aug,52,8.3,,,,,5,10,30,30,20,5,,,
2007Aug,54,8.1,,,,,,20,60,20,,,,,
2007Aug,56,8.5,,,,,,,40,50,10,,,,
2007Aug,57,,,,,,,,,,,,,,
2007Aug,59,8.3,,,,,,15,60,25,,,,,
2007Aug,60,8.2,,,,,5,15,50,25,5,,,,
2007Aug,61,8.2,,,,,,25,50,20,5,,,,
2007Aug,63,7.9,,,,,15,60,25,,,,,,
2007Aug,67,,,,,,,,,,,,,,
2007Aug,68,,,,,,,,,,,,,,
2007Aug,70,8.4,,,,,,,55,45,,,,,
2007Aug,73,,,,,,,,,,,,,,
2007Aug,80,8.225,,,,,,,,,,,,,
2007Aug,82,,,,,,,,,,,,,,
2007Aug,84,,,,,,,,,,,,,,
2007Aug,85,,,,,,,,,,,,,,
2007Aug,88,8.4,,,,5,5,15,35,25,10,5,,,
2007Aug,89,7.4,,,,5,20,40,30,5,,,,,
2007Aug,90,8.5,0,0,0,0,5,10,30,40,15,0,0,0,0
2007Aug,92,,,,,,,,,,,,,,
2007Aug,93,8.3,,,,,,,75,25,,,,,
2007Aug,94,8.5,0,0,0,0,0,5,20,50,20,5,0,0,0
2007Aug,95,8.4875775,0,0,0,0,0,7,34,42,17,0,0,0,0
2007Aug,96,,,,,,,,,,,,,,
2007Aug,97,8.2,,,,,,20,55,20,5,,,,
2007Aug,99,8.3,,,,,,5,45,40,10,,,,
2010,3,7,5,10,15,20,20,15,10,5,0,0,0,0,0
2010,4,8,,,,,,20,40,20,20,,,,
2010,5,7,,,10,50,25,10,5,,,,,,
2010,7,7.5,,,,,,,,,,,,,
2010,9,8.4,,,,,5,10,35,35,10,5,,,
2010,11,,,,,,,,,,,,,,
2010,14,7,,,,,,,,,,,,,
2010,15,7.5,,,,10,30,35,10,5,5,5,,,
2010,16,7,8,11,12,13,14,12,9,7,6,5,3,0,0
2010,17,6,,,,,,,,,,,,,
2010,19,6.5,,,50,50,,,,,,,,,
2010,20,8,,,,,,40,50,10,,,,,
2010,22,7,0,5,15,40,20,10,5,5,0,0,0,0,0
2010,24,8,,,,5,10,35,30,10,5,5,,,
2010,26,8,,,,2.5,15,20,25,20,15,2.5,,,
2010,28,7.5,,,,,25,60,15,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,8,,,,,,,,,,,,,
2010,33,7,,,20,30,30,20,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,7.5,,,5,10,20,30,15,10,5,5,,,
2010,37,7,,,,50,50,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,7.4,,,10,20,30,20,10,5,5,,,,
2010,40,,,,,,,,,,,,,,
2010,41,6,,,,,,,,,,,,,
2010,42,7.3,,,,10,40,20,20,10,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,49,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,7.5,,,5,15,25,30,15,5,2.5,2.5,,,
2010,54,7,,,,20,40,30,10,,,,,,
2010,56,8.3,,,,,,30,60,10,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,8,,,,,15,35,40,10,,,,,
2010,60,7,,5,15,20,25,20,10,5,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,7,,,,5,60,30,5,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,8.2,,,,,,,55,45,,,,,
2010,73,,,,,,,,,,,,,,
2010,80,8.0269,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,8.2,0,0,0,0,10,20,35,28,7,0,0,0,0
2010,85,,,,,,,,,,,,,,
2010,88,7.3,,,5,15,25,20,15,10,5,5,,,
2010,89,7.2,,5,10,20,45,15,5,,,,,,
2010,90,8.2,0,0,0,0,5,10,45,30,10,0,0,0,0
2010,92,,,,,,,,,,,,,,
2010,93,8,,,,,5,40,40,15,,,,,
2010,94,8,0,0,0,5,10,20,30,20,10,5,0,0,0
2010,95,7.48072824,0,0,5,10,30,35,15,5,0,0,0,0,0
2010,96,,,,,,,,,,,,,,
2010,97,7.5,,,5,5,15,35,25,10,5,,,,
2010,99,8,,,,,5,10,50,20,10,5,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2005,3,,,,2.5,,,,,,,,,,
2005,4,,,,2.1,,,,,,,,,,
2005,5,,,,2.6,,,,,,,,,,
2005,7,,,,,,,,,,,,,,
2005,9,,,,2.3,,,,,,,,,,
2005,11,,,,,,,,,,,,,,
2005,14,,,,2,,,,,,,,,,
2005,15,,,,,,,,,,,,,,
2005,16,,,,2.5,,,,,,,,,,
2005,17,,,,,,,,,,,,,,
2005,19,,,,,,,,,,,,,,
2005,20,,,,2,,,,,,,,,,
2005,22,,,,2.6,,,,,,,,,,
2005,24,,,,,,,,,,,,,,
2005,26,,,,2.3,,,,,,,,,,
2005,28,,,,2,,,,,,,,,,
2005,30,,,,,,,,,,,,,,
2005,31,,,,2,,,,,,,,,,
2005,33,,,,,,,,,,,,,,
2005,35,,,,,,,,,,,,,,
2005,36,,,,2.8,,,,,,,,,,
2005,37,,,,1.5,,,,,,,,,,
2005,38,,,,,,,,,,,,,,
2005,39,,,,2.085,,,,,,,,,,
2005,40,,,,,,,,,,,,,,
2005,41,,,,,,,,,,,,,,
2005,42,,,,,,,,,,,,,,
2005,45,,,,1.8,,,,,,,,,,
2005,47,,,,2,,,,,,,,,,
2005,48,,,,,,,,,,,,,,
2005,49,,,,2,,,,,,,,,,
2005,50,,,,,,,,,,,,,,
2005,52,,,,1.6,,,,,,,,,,
2005,54,,,,,,,,,,,,,,
2005,56,,,,,,,,,,,,,,
2005,57,,,,,,,,,,,,,,
2005,59,,,,2,,,,,,,,,,
2005,60,,,,2.2,,,,,,,,,,
2005,61,,,,,,,,,,,,,,
2005,63,,,,2.5,,,,,,,,,,
2005,67,,,,,,,,,,,,,,
2005,68,,,,,,,,,,,,,,
2005,70,,,,2.5,,,,,,,,,,
2005,73,,,,2.5,,,,,,,,,,
2005,80,,,,2.2,,,,,,,,,,
2005,82,,,,,,,,,,,,,,
2005,84,,,,2.5,,,,,,,,,,
2005,85,,,,,,,,,,,,,,
2005,88,,,,1.4,,,,,,,,,,
2005,89,,,,,,,,,,,,,,
2005,90,,,,,,,,,,,,,,
2005,92,,,,,,,,,,,,,,
2005,93,,,,2.5,,,,,,,,,,
2005,94,,,,2.2,,,,,,,,,,
2005,95,,,,2.2,,,,,,,,,,
2005,96,,,,,,,,,,,,,,
2005,97,,,,2.3,,,,,,,,,,
2005,99,,,,2.2,,,,,,,,,,
2005Q4,3,57,2,1.2,,,,,,,,,,,
2005Q4,4,63,2,1.18,,,,,,,,,,,
2005Q4,5,60,2,1.2,,,,,,,,,,,
2005Q4,7,58.9,2,1.2,,,,,,,,,,,
2005Q4,9,55,,1.24,,,,,,,,,,,
2005Q4,11,60,2,1.2,,,,,,,,,,,
2005Q4,14,60,2,1.2,,,,,,,,,,,
2005Q4,15,60,,1.22,,,,,,,,,,,
2005Q4,16,59,2,1.23,,,,,,,,,,,
2005Q4,17,60,2,1.2,,,,,,,,,,,
2005Q4,19,,2,,,,,,,,,,,,
2005Q4,20,65,2,1.23,,,,,,,,,,,
2005Q4,22,63,2,1.26,,,,,,,,,,,
2005Q4,24,69.333,2,1.2,,,,,,,,,,,
2005Q4,26,61,2,1.17,,,,,,,,,,,
2005Q4,28,63,2,1.25,,,,,,,,,,,
2005Q4,30,60,2,,,,,,,,,,,,
2005Q4,31,60,,1.2,,,,,,,,,,,
2005Q4,35,54,2,1.2,,,,,,,,,,,
2005Q4,36,65,2,,,,,,,,,,,,
2005Q4,37,56,2,1.18,,,,,,,,,,,
2005Q4,38,62,2,1.2,,,,,,,,,,,
2005Q4,39,57.731,2,1.211,,,,,,,,,,,
2005Q4,40,60,2,1.2,,,,,,,,,,,
2005Q4,41,55,2,1.2,,,,,,,,,,,
2005Q4,42,,2,1.2,,,,,,,,,,,
2005Q4,45,62.91,2.1,1.2,,,,,,,,,,,
2005Q4,47,70.279,2,1.2,,,,,,,,,,,
2005Q4,48,60,2,1.22,,,,,,,,,,,
2005Q4,49,65,2,1.2,,,,,,,,,,,
2005Q4,50,72,2.1,1.25,,,,,,,,,,,
2005Q4,52,58,2,1.17,,,,,,,,,,,
2005Q4,54,60,2,1.23,,,,,,,,,,,
2005Q4,56,57,2,1.25,,,,,,,,,,,
2005Q4,57,,2,,,,,,,,,,,,
2005Q4,59,59,2,1.2,,,,,,,,,,,
2005Q4,60,60,2,1.19,,,,,,,,,,,
2005Q4,61,62,2,1.22,,,,,,,,,,,
2005Q4,63,60,2,1.25,,,,,,,,,,,
2005Q4,67,58,2,1.21,,,,,,,,,,,
2005Q4,68,61,2,1.23,,,,,,,,,,,
2005Q4,70,60,2,1.18,,,,,,,,,,,
2005Q4,73,65,2,1.2,,,,,,,,,,,
2005Q4,80,59.62,2.17,1.192,,,,,,,,,,,
2005Q4,82,,2,1.27,,,,,,,,,,,
2005Q4,84,63.9,2,1.21,,,,,,,,,,,
2005Q4,85,60.5,2,1.22,,,,,,,,,,,
2005Q4,88,60,2,1.22,,,,,,,,,,,
2005Q4,89,62.3,2,1.21,,,,,,,,,,,
2005Q4,90,58,2,1.24,,,,,,,,,,,
2005Q4,93,63,2,1.2,,,,,,,,,,,
2005Q4,94,55,2,1.2,,,,,,,,,,,
2005Q4,95,60,2,1.2,,,,,,,,,,,
2005Q4,96,60,2,1.23,,,,,,,,,,,
2005Q4,97,60,2,1.18,,,,,,,,,,,
2005Q4,99,57,2,1.235,,,,,,,,,,,
2006,3,,,,3,,,,,,,,,,
2006,4,,,,2.3,,,,,,,,,,
2006,5,,,,2.4,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,2.5,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,,,,2.7,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,3,,,,,,,,,,
2006,17,,,,,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,2.2,,,,,,,,,,
2006,22,,,,2.5,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,2.5,,,,,,,,,,
2006,28,,,,2.3,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2.3,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,2.6,,,,,,,,,,
2006,37,,,,2,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,2.181,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,2.3,,,,,,,,,,
2006,47,,,,1.9,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,49,,,,2.3,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,52,,,,1.5,,,,,,,,,,
2006,54,,,,,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,1.9,,,,,,,,,,
2006,60,,,,2.6,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,2.7,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,70,,,,2.4,,,,,,,,,,
2006,73,,,,2.5,,,,,,,,,,
2006,80,,,,2.9,,,,,,,,,,
2006,82,,,,,,,,,,,,,,
2006,84,,,,2.5,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,1.2,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2.5,,,,,,,,,,
2006,94,,,,2.5,,,,,,,,,,
2006,95,,,,2.2,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2.4,,,,,,,,,,
2006,99,,,,2.1,,,,,,,,,,
2006Q1,3,57,2,1.2,,,,,,,,,,,
2006Q1,4,59,2,1.15,,,,,,,,,,,
2006Q1,5,57,2,1.17,,,,,,,,,,,
2006Q1,7,58.3,2,1.2,,,,,,,,,,,
2006Q1,9,52,,1.2,,,,,,,,,,,
2006Q1,11,60,2,1.3,,,,,,,,,,,
2006Q1,14,60,2,1.2,,,,,,,,,,,
2006Q1,15,62,,1.22,,,,,,,,,,,
2006Q1,16,59,2,1.25,,,,,,,,,,,
2006Q1,17,61,2,1.2,,,,,,,,,,,
2006Q1,19,,2.25,,,,,,,,,,,,
2006Q1,20,65,2,1.23,,,,,,,,,,,
2006Q1,22,60,2,1.28,,,,,,,,,,,
2006Q1,24,67.667,2,1.2,,,,,,,,,,,
2006Q1,26,59,2.25,1.15,,,,,,,,,,,
2006Q1,28,63.5,2,1.25,,,,,,,,,,,
2006Q1,30,60,2,,,,,,,,,,,,
2006Q1,31,60,,1.2,,,,,,,,,,,
2006Q1,35,55,2.25,1.25,,,,,,,,,,,
2006Q1,36,65,2.25,1.1,,,,,,,,,,,
2006Q1,37,58,2,1.2,,,,,,,,,,,
2006Q1,38,60,2,1.2,,,,,,,,,,,
2006Q1,39,59.167,2,1.23,,,,,,,,,,,
2006Q1,40,64,2,1.2,,,,,,,,,,,
2006Q1,41,53,2,1.22,,,,,,,,,,,
2006Q1,42,,2,1.21,,,,,,,,,,,
2006Q1,45,62.91,2.1,1.2,,,,,,,,,,,
2006Q1,47,72.387,2,1.23,,,,,,,,,,,
2006Q1,48,60,2,1.21,,,,,,,,,,,
2006Q1,49,65,2,1.25,,,,,,,,,,,
2006Q1,50,72,2.1,1.25,,,,,,,,,,,
2006Q1,52,56,2,1.21,,,,,,,,,,,
2006Q1,54,60,2.25,1.25,,,,,,,,,,,
2006Q1,56,62,2,1.27,,,,,,,,,,,
2006Q1,57,,2,,,,,,,,,,,,
2006Q1,59,57,2,1.2,,,,,,,,,,,
2006Q1,60,60,2,1.2,,,,,,,,,,,
2006Q1,61,60,2,1.25,,,,,,,,,,,
2006Q1,63,60,2,1.23,,,,,,,,,,,
2006Q1,67,55,2,1.19,,,,,,,,,,,
2006Q1,68,59,2,,,,,,,,,,,,
2006Q1,70,65,2,1.22,,,,,,,,,,,
2006Q1,73,70,2.25,1.2,,,,,,,,,,,
2006Q1,80,59.62,2.24,1.192,,,,,,,,,,,
2006Q1,82,,2,1.32,,,,,,,,,,,
2006Q1,84,60.8,2,1.24,,,,,,,,,,,
2006Q1,85,57.7,2,1.22,,,,,,,,,,,
2006Q1,88,60,2,1.25,,,,,,,,,,,
2006Q1,89,62,2,1.2,,,,,,,,,,,
2006Q1,90,60,2.25,1.26,,,,,,,,,,,
2006Q1,93,60,2,1.22,,,,,,,,,,,
2006Q1,94,50,2,1.22,,,,,,,,,,,
2006Q1,95,60,2.25,1.2,,,,,,,,,,,
2006Q1,96,60,2,1.25,,,,,,,,,,,
2006Q1,97,60,2.25,1.21,,,,,,,,,,,
2006Q1,99,55,2,1.26,,,,,,,,,,,
2006Q2,3,57,2,1.2,,,,,,,,,,,
2006Q2,4,54,2.25,1.15,,,,,,,,,,,
2006Q2,5,55,2,1.23,,,,,,,,,,,
2006Q2,7,57.3,2,1.2,,,,,,,,,,,
2006Q2,9,52,,1.2,,,,,,,,,,,
2006Q2,11,60,2.25,1.35,,,,,,,,,,,
2006Q2,14,60,2,1.2,,,,,,,,,,,
2006Q2,15,62,,1.23,,,,,,,,,,,
2006Q2,16,60,2,1.25,,,,,,,,,,,
2006Q2,17,62,2,1.22,,,,,,,,,,,
2006Q2,19,,2.5,,,,,,,,,,,,
2006Q2,20,65,2,1.24,,,,,,,,,,,
2006Q2,22,60,2.25,1.3,,,,,,,,,,,
2006Q2,24,60.333,2,1.2,,,,,,,,,,,
2006Q2,26,56,2.5,1.2,,,,,,,,,,,
2006Q2,28,64.5,2,1.3,,,,,,,,,,,
2006Q2,30,60,2.25,,,,,,,,,,,,
2006Q2,31,60,,1.2,,,,,,,,,,,
2006Q2,35,54,2.25,1.25,,,,,,,,,,,
2006Q2,36,65,2.25,1.12,,,,,,,,,,,
2006Q2,37,58,2,1.2,,,,,,,,,,,
2006Q2,38,59,2,1.22,,,,,,,,,,,
2006Q2,39,61.667,2.25,1.245,,,,,,,,,,,
2006Q2,40,60,2.1,1.2,,,,,,,,,,,
2006Q2,41,51,2.25,1.25,,,,,,,,,,,
2006Q2,42,,2,1.22,,,,,,,,,,,
2006Q2,45,62.91,2.1,1.2,,,,,,,,,,,
2006Q2,47,68.768,2,1.24,,,,,,,,,,,
2006Q2,48,60,2,1.2,,,,,,,,,,,
2006Q2,49,65,2,1.25,,,,,,,,,,,
2006Q2,50,68,2.1,1.25,,,,,,,,,,,
2006Q2,52,54,2,1.26,,,,,,,,,,,
2006Q2,54,60,2.5,1.25,,,,,,,,,,,
2006Q2,56,60,2,1.3,,,,,,,,,,,
2006Q2,57,,2.25,,,,,,,,,,,,
2006Q2,59,54,2,1.22,,,,,,,,,,,
2006Q2,60,60,2.25,1.2,,,,,,,,,,,
2006Q2,61,60,2,1.25,,,,,,,,,,,
2006Q2,63,58,2.25,1.26,,,,,,,,,,,
2006Q2,67,55,2.25,1.16,,,,,,,,,,,
2006Q2,68,58,2.25,,,,,,,,,,,,
2006Q2,70,63,2,1.24,,,,,,,,,,,
2006Q2,73,70,2.25,1.25,,,,,,,,,,,
2006Q2,80,59.62,2.36,1.192,,,,,,,,,,,
2006Q2,82,,2,1.35,,,,,,,,,,,
2006Q2,84,58.5,2,1.28,,,,,,,,,,,
2006Q2,85,55.1,2,1.22,,,,,,,,,,,
2006Q2,88,60,2,1.3,,,,,,,,,,,
2006Q2,89,59.7,2.3,1.2,,,,,,,,,,,
2006Q2,90,60,2.5,1.28,,,,,,,,,,,
2006Q2,93,55,2.5,1.2,,,,,,,,,,,
2006Q2,94,45,2.25,1.25,,,,,,,,,,,
2006Q2,95,55,2.25,1.25,,,,,,,,,,,
2006Q2,96,55,2,1.3,,,,,,,,,,,
2006Q2,97,55,2.5,1.23,,,,,,,,,,,
2006Q2,99,50,2,1.28,,,,,,,,,,,
2006Q3,3,55,2.25,1.2,,,,,,,,,,,
2006Q3,4,51,2.5,1.15,,,,,,,,,,,
2006Q3,5,52,2.25,1.27,,,,,,,,,,,
2006Q3,7,56.3,2.25,1.2,,,,,,,,,,,
2006Q3,9,50,,1.2,,,,,,,,,,,
2006Q3,11,58,2.25,1.35,,,,,,,,,,,
2006Q3,14,60,2,1.2,,,,,,,,,,,
2006Q3,15,62,,1.23,,,,,,,,,,,
2006Q3,16,60,2,1.25,,,,,,,,,,,
2006Q3,17,63,2,1.25,,,,,,,,,,,
2006Q3,19,,2.5,,,,,,,,,,,,
2006Q3,20,65,2.25,1.25,,,,,,,,,,,
2006Q3,22,58,2.5,1.32,,,,,,,,,,,
2006Q3,24,52.667,2.25,1.2,,,,,,,,,,,
2006Q3,26,54,2.5,1.25,,,,,,,,,,,
2006Q3,28,65,2,1.3,,,,,,,,,,,
2006Q3,30,60,2.5,,,,,,,,,,,,
2006Q3,31,60,,1.2,,,,,,,,,,,
2006Q3,35,56,2.5,1.26,,,,,,,,,,,
2006Q3,36,65,2.5,1.15,,,,,,,,,,,
2006Q3,37,56,2.25,1.22,,,,,,,,,,,
2006Q3,38,55,2,1.23,,,,,,,,,,,
2006Q3,39,63.333,2.5,1.26,,,,,,,,,,,
2006Q3,40,58,2.25,1.2,,,,,,,,,,,
2006Q3,41,49,2.5,1.28,,,,,,,,,,,
2006Q3,42,,2,1.22,,,,,,,,,,,
2006Q3,45,62.91,2.1,1.2,,,,,,,,,,,
2006Q3,47,71.519,2,1.25,,,,,,,,,,,
2006Q3,48,60,2,1.19,,,,,,,,,,,
2006Q3,49,65,2,1.3,,,,,,,,,,,
2006Q3,50,69,2.1,1.25,,,,,,,,,,,
2006Q3,52,52,2.25,1.32,,,,,,,,,,,
2006Q3,54,60,2.75,1.3,,,,,,,,,,,
2006Q3,56,60,2.25,1.3,,,,,,,,,,,
2006Q3,57,,2.25,,,,,,,,,,,,
2006Q3,59,52,2,1.24,,,,,,,,,,,
2006Q3,60,60,2.5,1.2,,,,,,,,,,,
2006Q3,61,60,2,1.25,,,,,,,,,,,
2006Q3,63,56,2.25,1.3,,,,,,,,,,,
2006Q3,67,55,2.25,1.16,,,,,,,,,,,
2006Q3,68,56,2.5,,,,,,,,,,,,
2006Q3,70,60,2,1.25,,,,,,,,,,,
2006Q3,73,60,2.5,1.25,,,,,,,,,,,
2006Q3,80,59.62,2.49,1.192,,,,,,,,,,,
2006Q3,82,,2,1.37,,,,,,,,,,,
2006Q3,84,56.2,2,1.32,,,,,,,,,,,
2006Q3,85,52.3,2,1.21,,,,,,,,,,,
2006Q3,88,60,2,1.33,,,,,,,,,,,
2006Q3,89,59.5,2.5,1.21,,,,,,,,,,,
2006Q3,90,60,2.5,1.3,,,,,,,,,,,
2006Q3,93,55,2.5,1.2,,,,,,,,,,,
2006Q3,94,45,2.25,1.25,,,,,,,,,,,
2006Q3,95,55,2.5,1.25,,,,,,,,,,,
2006Q3,96,50,2,1.32,,,,,,,,,,,
2006Q3,97,50,2.75,1.25,,,,,,,,,,,
2006Q3,99,50,2.25,1.32,,,,,,,,,,,
2006Q4,3,55,2.5,1.2,,,,,,,,,,,
2006Q4,4,49,2.75,1.15,,,,,,,,,,,
2006Q4,5,48,2.25,1.32,,,,,,,,,,,
2006Q4,7,55.3,2.25,1.2,,,,,,,,,,,
2006Q4,9,50,,1.2,,,,,,,,,,,
2006Q4,11,55,2.25,1.35,,,,,,,,,,,
2006Q4,14,60,2,1.2,,,,,,,,,,,
2006Q4,15,62,,1.23,,,,,,,,,,,
2006Q4,16,59,2,1.25,,,,,,,,,,,
2006Q4,17,64,2.25,1.26,,,,,,,,,,,
2006Q4,19,,2.75,,,,,,,,,,,,
2006Q4,20,65,2.5,1.25,,,,,,,,,,,
2006Q4,22,57,2.5,1.3,,,,,,,,,,,
2006Q4,24,50,2.25,1.2,,,,,,,,,,,
2006Q4,26,55,2.75,1.25,,,,,,,,,,,
2006Q4,28,65.3,2,1.3,,,,,,,,,,,
2006Q4,30,60,2.5,,,,,,,,,,,,
2006Q4,31,60,,1.2,,,,,,,,,,,
2006Q4,35,56,2.5,1.29,,,,,,,,,,,
2006Q4,36,65,2.5,1.15,,,,,,,,,,,
2006Q4,37,55,2.5,1.24,,,,,,,,,,,
2006Q4,38,51,2.25,1.25,,,,,,,,,,,
2006Q4,39,60,2.5,1.27,,,,,,,,,,,
2006Q4,40,57,2.5,1.2,,,,,,,,,,,
2006Q4,41,47,2.75,1.28,,,,,,,,,,,
2006Q4,42,,2,1.23,,,,,,,,,,,
2006Q4,45,62.91,2.1,1.2,,,,,,,,,,,
2006Q4,47,73.664,2,1.25,,,,,,,,,,,
2006Q4,48,60,2,1.19,,,,,,,,,,,
2006Q4,49,65,2,1.3,,,,,,,,,,,
2006Q4,50,70,2.4,1.25,,,,,,,,,,,
2006Q4,52,52,2.25,1.35,,,,,,,,,,,
2006Q4,54,60,3,1.3,,,,,,,,,,,
2006Q4,56,60,2.5,1.35,,,,,,,,,,,
2006Q4,57,,2.25,,,,,,,,,,,,
2006Q4,59,51,2,1.26,,,,,,,,,,,
2006Q4,60,60,2.75,1.2,,,,,,,,,,,
2006Q4,61,60,2.5,1.25,,,,,,,,,,,
2006Q4,63,54,2.25,1.3,,,,,,,,,,,
2006Q4,67,55,2.5,1.15,,,,,,,,,,,
2006Q4,68,54,2.5,1.24,,,,,,,,,,,
2006Q4,70,65,2,1.25,,,,,,,,,,,
2006Q4,73,50,2.5,1.25,,,,,,,,,,,
2006Q4,80,59.62,2.63,1.198,,,,,,,,,,,
2006Q4,82,,2,1.4,,,,,,,,,,,
2006Q4,84,53.4,2,1.355,,,,,,,,,,,
2006Q4,85,49.4,2.5,1.21,,,,,,,,,,,
2006Q4,88,60,2.25,1.35,,,,,,,,,,,
2006Q4,89,59.7,2.5,1.22,,,,,,,,,,,
2006Q4,90,60,2.5,1.3,,,,,,,,,,,
2006Q4,93,55,2.5,1.2,,,,,,,,,,,
2006Q4,94,45,2.5,1.25,,,,,,,,,,,
2006Q4,95,55,2.5,1.25,,,,,,,,,,,
2006Q4,96,50,2,1.35,,,,,,,,,,,
2006Q4,97,45,3,1.25,,,,,,,,,,,
2006Q4,99,45,2.5,1.35,,,,,,,,,,,
2007,3,,,,3.5,,,,,,,,,,
2007,4,,,,2.5,,,,,,,,,,
2007,5,,,,2.2,,,,,,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,,,,2.4,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,3,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,2.9,,,,,,,,,,
2007,17,,,,,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.5,,,,,,,,,,
2007,22,,,,2.6,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,2.5,,,,,,,,,,
2007,28,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,,,,2.3,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,,,,2.6,,,,,,,,,,
2007,37,,,,2.5,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.441,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,49,,,,2.3,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,,,,1.8,,,,,,,,,,
2007,54,,,,,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,2,,,,,,,,,,
2007,60,,,,2.8,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,2.8,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,2.4,,,,,,,,,,
2007,73,,,,,,,,,,,,,,
2007,80,,,,3.1,,,,,,,,,,
2007,82,,,,,,,,,,,,,,
2007,84,,,,2.8,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,1,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.2,,,,,,,,,,
2007,95,,,,2,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,2.5,,,,,,,,,,
2007,99,,,,2.1,,,,,,,,,,
2010,3,,,,4,,,,,,,,,,
2010,4,,,,2.6,,,,,,,,,,
2010,5,,,,2,,,,,,,,,,
2010,7,,,,,,,,,,,,,,
2010,9,,,,2.5,,,,,,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,,,,3.5,,,,,,,,,,
2010,15,,,,,,,,,,,,,,
2010,16,,,,2.8,,,,,,,,,,
2010,17,,,,,,,,,,,,,,
2010,19,,,,,,,,,,,,,,
2010,20,,,,2.5,,,,,,,,,,
2010,22,,,,2.5,,,,,,,,,,
2010,24,,,,,,,,,,,,,,
2010,26,,,,2.5,,,,,,,,,,
2010,28,,,,2.2,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,,,,2.5,,,,,,,,,,
2010,33,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,,,,2,,,,,,,,,,
2010,37,,,,2.5,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,,,,2.2,,,,,,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,49,,,,2.5,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,,,,2,,,,,,,,,,
2010,54,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,,,,2.1,,,,,,,,,,
2010,60,,,,3.2,,,,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,,,,3,,,,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,,,,2.3,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,80,,,,3.9,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,,,,2.5,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,,,,1.4,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,,,,,,,,,,,
2010,92,,,,,,,,,,,,,,
2010,93,,,,2.5,,,,,,,,,,
2010,94,,,,2.5,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,97,,,,2.7,,,,,,,,,,
2010,99,,,,1.9,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2006Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2006,1,2.1,,,,,25,45,30,,,,,,
2006,2,2.1,,,5,15,27,33,16,4,,,,,
2006,4,2.1,,,,,30,65,5,,,,,,
2006,5,2.2,,,,,,100,,,,,,,
2006,7,2.1,,,,,,,,,,,,,
2006,10,2.1,.25551906,.91500715,4.30940273,12.05246347,21.95390444,26.0558728,20.1517081,10.15430421,4.15181803,,,,
2006,11,1.7,,,,20,45,30,5,,,,,,
2006,14,2,,,,,50,50,,,,,,,
2006,15,1.9,,,,,60,35,5,,,,,,
2006,16,2.1,0,0,8,19,20,24,17,8,4,,,,
2006,17,2.1,,,,,25,50,25,,,,,,
2006,18,2,,,,,,,,,,,,,
2006,19,1.8,,,,,75,25,,,,,,,
2006,20,2,,,,,40,60,,,,,,,
2006,22,2.1,0,0,0,5,35,50,10,0,0,,,,
2006,23,1.8,,,5,17,35,23,15,5,,,,,
2006,24,1.9,,,,,60,40,,,,,,,
2006,26,2.3,,,,10,25,50,15,,,,,,
2006,29,2.3,0,0,0,0,10,60,30,0,0,,,,
2006,30,1.9,,,,,60,40,,,,,,,
2006,31,2.1,,,,,25,75,,,,,,,
2006,32,2.2,,,,5,23,40,27,5,,,,,
2006,33,2.3,,,,,10,80,10,,,,,,
2006,35,2.1,,,,,,100,,,,,,,
2006,36,2,,,,,40,45,15,,,,,,
2006,37,2.2,,,,,15,85,,,,,,,
2006,38,2.3,,,,,10,80,10,,,,,,
2006,39,2.3,,,,5,15,50,25,5,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,2.2,,,,,30,70,,,,,,,
2006,42,2.2,,,,,20,60,20,,,,,,
2006,45,,,,,10,40,40,10,,,,,,
2006,47,2.1,0,0,5,10,25,50,10,,,,,,
2006,48,1.9,,,,,,,,,,,,,
2006,50,2.1,,,,,20,80,,,,,,,
2006,52,2,,,,,20,70,10,,,,,,
2006,54,1.9,,,,10,50,30,10,,,,,,
2006,56,2.1,,,,,10,70,20,,,,,,
2006,57,1.9,,,,,,,,,,,,,
2006,59,1.9,,,,,50,50,,,,,,,
2006,60,1.9,,,,15,50,30,5,,,,,,
2006,61,1.9,,,,5,40,40,15,,,,,,
2006,63,1.6,,,,10,80,10,,,,,,,
2006,67,2.3,,,,10,25,30,25,10,,,,,
2006,68,2,1,3,8,12,28,29,15,3,1,,,,
2006,70,2,,,,,45,55,,,,,,,
2006,73,2.2,,,,,5,90,5,,,,,,
2006,76,1.8,.3,1.8,7.9,20,31,27.3,9.9,1.7,.1,,,,
2006,80,2.1,.00028533,.01791646,.63020002,7.3621065,29.28320781,40.2297294,19.1622097,3.13749352,.17685125,,,,
2006,82,1.9,,,,,,,,,,,,,
2006,84,2.1,0,0,0,0,25,55,20,0,0,,,,
2006,85,2,,,,,30,70,,,,,,,
2006,88,1.9,,,5,20,40,25,10,,,,,,
2006,89,2.2,,,,,25,40,35,,,,,,
2006,90,1.9,0,0,5,15,50,25,5,0,0,,,,
2006,91,2.1,.0232673,.2070647,2.044668,9.8922,24.7767,32.2025,21.7325,7.6081,1.513,,,,
2006,93,2.1,,,,,30,70,,,,,,,
2006,94,2.1,0,2.5,5,10,35,40,5,2.5,0,,,,
2006,95,2,0,0,0,0,44,56,0,0,0,,,,
2006,96,2,,,,,35,55,8,2,,,,,
2006,97,1.9,,,,20,60,20,,,,,,,
2006,99,1.8,,,,10,55,25,10,,,,,,
2006,100,2,,,,3,27.5,45,22.5,2,,,,,
2006Dec,1,2.1,,,,2,23,40,30,5,,,,,
2006Dec,2,2,,2,7,15,28,28,15,5,,,,,
2006Dec,4,2.1,,,,,30,65,5,,,,,,
2006Dec,5,2.3,,,,,10,90,,,,,,,
2006Dec,7,2.1,,,,,,,,,,,,,
2006Dec,10,1.73911746,1.02022851,2.68886039,9.45169245,19.3970285,25.93472028,22.59636489,12.82810317,4.74332079,1.33968101,,,,
2006Dec,11,1.4,,,,40,50,10,,,,,,,
2006Dec,14,1.9,,,,,,,,,,,,,
2006Dec,15,1.8,,,,15,50,30,5,,,,,,
2006Dec,16,2.1,0,0,10,21,20,23,18,5,3,,,,
2006Dec,17,,,,,,,,,,,,,,
2006Dec,18,1.75,,,,,,,,,,,,,
2006Dec,19,1.8,,,,,75,25,,,,,,,
2006Dec,20,1.9,,,,,70,30,,,,,,,
2006Dec,22,1.8,0,0,0,10,50,35,5,0,0,,,,
2006Dec,23,1.5,,3,10,25,30,19,10,3,,,,,
2006Dec,24,1.7,,,,35,40,20,5,,,,,,
2006Dec,26,2.4,,,,5,30,40,25,,,,,,
2006Dec,29,1.8,0,0,0,10,60,30,0,0,0,,,,
2006Dec,30,1.6,,,,,80,20,,,,,,,
2006Dec,31,2.1,,,,,50,40,10,,,,,,
2006Dec,32,2.1,,,2,10,28,32,20,7,1,,,,
2006Dec,33,2.1,,,,,40,50,10,,,,,,
2006Dec,35,2.1,,,,,20,80,,,,,,,
2006Dec,36,2.1,,,,,35,50,15,,,,,,
2006Dec,37,1.9,,,,,50,50,,,,,,,
2006Dec,38,2,,,,,10,80,10,,,,,,
2006Dec,39,2.3,,,,5,20,40,30,5,,,,,
2006Dec,40,,,,,,,,,,,,,,
2006Dec,41,2.1,,,,,,,,,,,,,
2006Dec,42,2,,,,,45,55,,,,,,,
2006Dec,45,,,,,,,,,,,,,,
2006Dec,47,1.9,,,5,10,25,50,10,,,,,,
2006Dec,48,,,,,,,,,,,,,,
2006Dec,50,1.9,,,,,50,50,,,,,,,
2006Dec,52,1.8,,,,,75,25,,,,,,,
2006Dec,54,1.8,,,,10,50,30,10,,,,,,
2006Dec,56,1.8,,,,5,70,25,,,,,,,
2006Dec,57,,,,,,,,,,,,,,
2006Dec,59,1.4,,,5,40,40,15,,,,,,,
2006Dec,60,1.6,,,,25,50,25,,,,,,,
2006Dec,61,1.7,,,,10,40,40,10,,,,,,
2006Dec,63,1.6,,,,10,80,10,,,,,,,
2006Dec,67,,,,,,,,,,,,,,
2006Dec,68,,,,,,,,,,,,,,
2006Dec,70,2.2,,,,,40,60,,,,,,,
2006Dec,73,,,,,,,,,,,,,,
2006Dec,76,1.6,,,,,,,,,,,,,
2006Dec,80,1.8,,,,,,,,,,,,,
2006Dec,82,1.5,,,,,,,,,,,,,
2006Dec,84,1.9,0,0,0,5,40,37,13,5,0,,,,
2006Dec,85,1.9,,,5,10,40,30,10,5,,,,,
2006Dec,88,1.7,,,5,20,40,25,10,,,,,,
2006Dec,89,2.2,,,,,25,40,35,,,,,,
2006Dec,90,1.8,0,0,5,15,50,25,5,0,0,,,,
2006Dec,91,2.1,0,5.5,6.17577,12.71381,19.3719,21.8493,18.2408,11.2724,4.87602,,,,
2006Dec,93,2.1,,,,,30,70,,,,,,,
2006Dec,94,1.8,0,2.5,5,10,40,30,10,2.5,0,,,,
2006Dec,95,2,0,0,0,9,39,42,10,0,0,,,,
2006Dec,96,1.8,,,,5,50,40,5,,,,,,
2006Dec,97,1.8,,,,20,60,20,,,,,,,
2006Dec,99,1.8,,,,10,55,25,10,,,,,,
2006Dec,100,1.8,,,5,25,40,25,5,,,,,,
2007,1,2.1,,,,,30,35,30,5,,,,,
2007,2,1.9,,2,7,15,28,28,15,5,,,,,
2007,4,2.1,,,,10,35,50,5,,,,,,
2007,5,1.9,,,,10,50,40,,,,,,,
2007,7,2,,,,,,,,,,,,,
2007,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2007,11,1.7,,,,20,45,30,5,,,,,,
2007,14,2.3,,,,,20,80,,,,,,,
2007,15,1.7,,,,10,55,25,10,,,,,,
2007,16,2,0,0,8,19,20,22,17,10,4,,,,
2007,17,2.1,,,,,25,50,25,,,,,,
2007,18,1.8,,,,,,,,,,,,,
2007,19,2,,,,,50,50,,,,,,,
2007,20,1.9,,,,,60,40,,,,,,,
2007,22,2.1,0,0,0,10,35,50,5,0,0,,,,
2007,23,1.8,,,5,15,35,25,15,5,,,,,
2007,24,2.1,,,,,35,55,10,,,,,,
2007,26,2.1,,,5,10,25,40,20,,,,,,
2007,29,2.2,0,0,0,0,30,50,20,0,0,,,,
2007,30,1.8,,,,,70,30,,,,,,,
2007,31,1.9,,,,,55,40,5,,,,,,
2007,32,2.2,,2,8,12,26,30,12,8,2,,,,
2007,33,2,,,,10,40,40,10,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.2,,,,,35,50,15,,,,,,
2007,37,2.1,,,,,35,65,,,,,,,
2007,38,2,,,,,10,80,10,,,,,,
2007,39,2.2,,,,5,25,40,25,5,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,1.9,,,,,65,35,,,,,,,
2007,42,1.9,,,,5,50,45,,,,,,,
2007,45,,,,,10,40,40,10,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,1.7,,,,,60,30,10,,,,,,
2007,54,2,,,,15,25,45,15,,,,,,
2007,56,2.1,,,,,30,60,10,,,,,,
2007,57,2.5,,,,,,,,,,,,,
2007,59,1.7,,,,5,55,40,,,,,,,
2007,60,2,,,,,40,40,20,,,,,,
2007,61,1.8,,,,10,50,30,10,,,,,,
2007,63,1.7,,,,5,75,20,,,,,,,
2007,67,2.4,,,,10,20,30,30,10,,,,,
2007,68,2.1,1,3,8,10,28,31,15,3,1,,,,
2007,70,2,,,,,40,60,,,,,,,
2007,73,2.3,,,,,5,80,15,,,,,,
2007,76,1.4,9.9,10.1,14.6,17.8,19.9,14.7,8.2,3.4,1.4,,,,
2007,80,2,.13508316,.86891657,4.76000457,14.70609155,26.54082676,28.00390258,17.27597133,6.22717317,1.48203029,,,,
2007,82,1.9,,,,,,,,,,,,,
2007,84,2.2,0,0,0,10,30,40,15,5,0,,,,
2007,85,1.9,,,,5,50,40,5,,,,,,
2007,88,2,,,5,20,35,25,10,5,,,,,
2007,89,2.2,,,,,15,40,35,10,,,,,
2007,90,1.8,0,0,5,20,50,20,5,0,0,,,,
2007,91,1.9,2.6,2.6,6,16.0335,23.4016,23.4016,16.0335,7.5253,2.4045,,,,
2007,93,2,,,,,50,50,,,,,,,
2007,94,1.9,0,2.5,5,12.5,35,30,12.5,2.5,0,,,,
2007,95,2,0,0,7,18,30,33,12,0,0,,,,
2007,96,2.1,,,,5,30,50,13,2,,,,,
2007,97,2.1,,,,,20,60,20,,,,,,
2007,99,1.7,,,,10,55,25,10,,,,,,
2007,100,2.2,,,2.5,5,27.5,35,22.5,5,2.5,,,,
2007Dec,1,2.1,,,2,8,20,35,25,8,2,,,,
2007Dec,2,1.6,,4,8,15,25,24,15,7,2,,,,
2007Dec,4,2,,,,10,35,50,5,,,,,,
2007Dec,5,1.8,,,,5,60,30,5,,,,,,
2007Dec,7,2.1,,,,,,,,,,,,,
2007Dec,10,2.08567812,.27104455,.95912997,4.46482351,12.33460255,22.19372882,26.01936247,19.87810063,9.89420997,3.98499754,,,,
2007Dec,11,1.7,,,,30,40,30,,,,,,,
2007Dec,14,2.2,,,,,,,,,,,,,
2007Dec,15,1.6,,,,15,60,15,10,,,,,,
2007Dec,16,1.8,0,3,13,18,20,18,15,10,3,,,,
2007Dec,17,,,,,,,,,,,,,,
2007Dec,18,1.75,,,,,,,,,,,,,
2007Dec,19,2,,,,,50,50,,,,,,,
2007Dec,20,2,,,,,50,50,,,,,,,
2007Dec,22,2,0,0,0,10,35,50,5,0,0,,,,
2007Dec,23,2,1,5,10,15,20,25,18,5,1,,,,
2007Dec,24,2,,,,10,35,45,10,,,,,,
2007Dec,26,2,,,5,10,30,35,20,,,,,,
2007Dec,29,2.2,0,0,0,0,30,60,10,0,0,,,,
2007Dec,30,1.7,,,,20,60,20,,,,,,,
2007Dec,31,1.9,,,,,60,35,5,,,,,,
2007Dec,32,2,,2,10,15,23,25,15,8,2,,,,
2007Dec,33,2,,,,10,40,40,10,,,,,,
2007Dec,35,,,,,,,,,,,,,,
2007Dec,36,2.2,,,5,10,25,40,15,5,,,,,
2007Dec,37,2.2,,,,,20,80,,,,,,,
2007Dec,38,2,,,,,10,80,10,,,,,,
2007Dec,39,2.2,,,,5,25,40,25,5,,,,,
2007Dec,40,,,,,,,,,,,,,,
2007Dec,41,1.8,,,,,,,,,,,,,
2007Dec,42,1.7,,,,15,75,10,,,,,,,
2007Dec,45,,,,,,,,,,,,,,
2007Dec,47,,,,,,,,,,,,,,
2007Dec,48,,,,,,,,,,,,,,
2007Dec,50,,,,,,,,,,,,,,
2007Dec,52,1.7,,,,,75,20,5,,,,,,
2007Dec,54,2,,,,15,25,45,15,,,,,,
2007Dec,56,2.1,,,,,30,60,10,,,,,,
2007Dec,57,,,,,,,,,,,,,,
2007Dec,59,1.8,,,,,50,50,,,,,,,
2007Dec,60,2,,,,5,35,40,15,5,,,,,
2007Dec,61,1.8,,,,10,50,30,10,,,,,,
2007Dec,63,1.7,,,,5,75,20,,,,,,,
2007Dec,67,,,,,,,,,,,,,,
2007Dec,68,,,,,,,,,,,,,,
2007Dec,70,2.1,,,,,45,55,,,,,,,
2007Dec,73,,,,,,,,,,,,,,
2007Dec,76,1.3,,,,,,,,,,,,,
2007Dec,80,1.9,,,,,,,,,,,,,
2007Dec,82,1.7,,,,,,,,,,,,,
2007Dec,84,2.1,0,0,2,7,33,40,13,5,0,,,,
2007Dec,85,1.7,,,5,10,40,30,10,5,,,,,
2007Dec,88,2,,,5,20,35,25,10,5,,,,,
2007Dec,89,1.8,,,,15,40,35,10,,,,,,
2007Dec,90,1.9,0,0,5,20,50,20,5,0,0,,,,
2007Dec,91,1.8,1.1,7,10.33026,16.0518,19.5253,18.5918,13.8586,8.0867,5.45554,,,,
2007Dec,93,2,,,,,50,50,,,,,,,
2007Dec,94,1.9,0,2.5,5,15,35,35,5,2.5,0,,,,
2007Dec,95,2,0,0,10,16,25,25,18,5,1,,,,
2007Dec,96,,,,,,,,,,,,,,
2007Dec,97,2,,,,10,15,50,15,10,,,,,
2007Dec,99,1.7,,,,10,55,25,10,,,,,,
2007Dec,100,2.3,,1,4,7.5,22.5,30,22.5,7.5,5,,,,
2010,1,2,,,2,10,30,30,18,8,2,,,,
2010,2,1.5,2,5,10,14,22,20,14,9,4,,,,
2010,4,2.1,,,,,35,65,,,,,,,
2010,5,1.8,,,,20,60,20,,,,,,,
2010,7,1.9,,,,,,,,,,,,,
2010,10,2,.38304251,1.26182117,5.47847772,14.06219199,23.5109516,25.61337451,18.18316733,8.40957197,3.09740121,,,,
2010,11,2,,,,10,40,50,,,,,,,
2010,14,1.8,,,,,,,,,,,,,
2010,15,1.6,,,5,25,45,15,10,,,,,,
2010,16,2,5,7,9,11,16,18,13,12,9,,,,
2010,17,,,,,,,,,,,,,,
2010,18,2,,,,,,,,,,,,,
2010,19,2,,,,,50,50,,,,,,,
2010,20,2,,,,,25,75,,,,,,,
2010,22,1.7,0,0,10,25,40,20,5,0,0,,,,
2010,23,2,1,3,7,15,25,25,15,7,2,,,,
2010,24,1.9,,,5,10,40,30,10,5,,,,,
2010,26,2,,,5.26315789,15.78947368,26.31578947,31.57894737,15.78947368,5.26315789,,,,,
2010,29,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,1.9,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,2.5,,,,,20,30,30,20,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,1.8,,5,5,15,35,20,15,5,,,,,
2010,37,2,,,,10,40,40,10,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,1.9,,,5,20,30,25,15,5,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,1.8,,,,,,,,,,,,,
2010,42,1.6,,,,25,70,5,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,1.9,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,2,,,,,50,50,,,,,,,
2010,54,1.8,,,10,20,40,20,10,,,,,,
2010,56,2,,,,,35,50,15,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,2,,,,,50,50,,,,,,,
2010,60,2.1,,,,15,30,35,15,5,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,1.7,,,,5,85,10,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,1.8,1,3,10,17,40,19,6,3,1,,,,
2010,70,1.9,,,,,60,40,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,1.8,,,,,,,,,,,,,
2010,82,1.8,,,,,,,,,,,,,
2010,84,1.9,0,0,3,10,35,32,15,4,1,,,,
2010,85,,,,,,,,,,,,,,
2010,88,1.8,,,10,15,35,25,10,5,,,,,
2010,89,1.8,,,5,5,40,25,10,10,5,,,,
2010,90,1.8,0,0,10,20,40,20,10,0,0,,,,
2010,91,1.8,6.6807,6.8,10.4954,14.2813,15.8255,15.1,12.8878,8.8447,9.0846,,,,
2010,93,2,,,,,50,50,,,,,,,
2010,94,2.2,0,1,5,14,25,35,14,5,1,,,,
2010,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2010,96,,,,,,,,,,,,,,
2010,97,1.8,,,,20,60,20,,,,,,,
2010,99,1.8,,,,10,55,25,10,,,,,,
2010,100,2.1,,2,3,12.5,22.5,25,20,10,5,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2006,1,1.9,,,,10,40,40,10,,,,,,
2006,2,2.2,,,5,15,26,31,16,5,2,,,,
2006,4,2.2,,,,,35,65,,,,,,,
2006,5,1.9,,,,20,50,30,,,,,,,
2006,7,2.3,,,,,,,,,,,,,
2006,10,1.93867516,.00528204,.09914967,1.78402368,12.17773763,32.85104349,35.27327633,15.08329105,2.55265597,.16915932,.00438083,,,
2006,11,2,,,,5,40,55,,,,,,,
2006,14,2.1,,,,,20,65,15,,,,,,
2006,15,2,,,5,5,35,45,10,,,,,,
2006,16,1.8,2,10,14,17,20,17,8,7,3,2,,,
2006,17,1.8,,,,25,50,25,,,,,,,
2006,18,2,,,,,,,,,,,,,
2006,19,2,,,,,50,50,,,,,,,
2006,20,2.1,,,,,25,75,,,,,,,
2006,22,2,0,0,0,10,40,50,0,0,0,0,,,
2006,23,1.9,,,8,20,34,30,8,,,,,,
2006,24,1.6,,,,35,55,10,,,,,,,
2006,26,2,,,5,10,35,35,10,5,,,,,
2006,29,2.12,0,0,0,0,30,50,20,0,0,0,,,
2006,30,2,,,,,50,50,,,,,,,
2006,31,1.9,,,,,60,40,,,,,,,
2006,32,2.2,,,2,10,28,35,20,5,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,1.9,,,,,70,30,,,,,,,
2006,36,2.2,,,,,35,45,20,,,,,,
2006,37,2,,,,,50,50,,,,,,,
2006,38,1.8,,,,10,80,10,,,,,,,
2006,39,2.1,,,,,35,40,25,,,,,,
2006,40,1.4,,,,95,5,,,,,,,,
2006,41,1.8,,,,10,60,30,,,,,,,
2006,42,1.8,,,,10,60,20,10,,,,,,
2006,45,2.1,,,,,30,60,10,,,,,,
2006,47,1.9,,,5,15,65,15,0,,,,,,
2006,48,2.1,,,,,,,,,,,,,
2006,50,1.8,,,,,75,25,,,,,,,
2006,52,2,,,,,30,70,,,,,,,
2006,54,2,,,,10,40,40,10,,,,,,
2006,56,1.9,,,,15,60,25,,,,,,,
2006,57,2.1,,,,,,,,,,,,,
2006,59,2,,,,,45,50,5,,,,,,
2006,60,2.2,,,,5,25,50,20,,,,,,
2006,61,2.2,,,,10,40,30,20,,,,,,
2006,63,1.9,,,,15,65,20,,,,,,,
2006,67,2,,,5,10,20,30,20,10,5,,,,
2006,68,2,1,3,4,10,25,30,12,8,5,2,,,
2006,70,1.8,,,,,60,40,,,,,,,
2006,73,2.125,,,,,50,50,,,,,,,
2006,76,1.5,1.7,5.8,15.1,24.8,23.4,16.7,8.5,3,.8,.2,,,
2006,80,1.8819,8.7230371,6.9064709,9.78204357,12.28779397,13.68952692,13.52618561,11.85319746,9.21223907,6.34988635,7.66961905,,,
2006,82,1.8,,,,,,,,,,,,,
2006,84,1.9,0,1,4,10,38,37,9,1,0,0,,,
2006,85,2,,,,,20,60,20,,,,,,
2006,88,1.8,,,10,20,40,20,10,,,,,,
2006,89,1.8,,,,20,50,30,,,,,,,
2006,90,1.9,0,0,5,20,40,25,10,0,0,0,,,
2006,91,2,1.25,3.20491,8.08669,13.8586,18.5918,19.5253,16.0518,10.3303,5.204,3.8966,,,
2006,93,1.8,,,,,75,25,,,,,,,
2006,94,2,0,0,5,20,30,40,5,0,0,0,,,
2006,95,2.1,0,0,0,7,32,52,9,0,0,0,,,
2006,96,1.8,,,2,11,60,22,5,,,,,,
2006,97,1.9,,,,10,50,40,,,,,,,
2006,99,2,,,,,30,50,20,,,,,,
2006,100,2.2,,,,6,30,40,20,4,,,,,
2006Q3,1,2,,,,15,35,35,15,,,,,,
2006Q3,2,2.2,,2,7,14,25,27,16,7,2,,,,
2006Q3,4,2.2,,,,,35,65,,,,,,,
2006Q3,5,1.8,,,,10,50,30,10,,,,,,
2006Q3,7,2.3,,,,,,,,,,,,,
2006Q3,10,1.84664539,.01107162,.17954912,2.72533312,15.6691161,35.66395184,32.32999045,11.66385434,1.66253543,.0925902,.00200778,,,
2006Q3,11,1.8,,,,20,70,10,,,,,,,
2006Q3,14,2.2,,,,,30,40,30,,,,,,
2006Q3,15,1.7,,,10,20,40,20,10,,,,,,
2006Q3,16,1.7,2,10,14,17,20,17,8,7,3,2,,,
2006Q3,17,,,,,,,,,,,,,,
2006Q3,18,2,,,,,,,,,,,,,
2006Q3,19,1.9,,,,,95,5,,,,,,,
2006Q3,20,2.2,,,,,20,80,,,,,,,
2006Q3,22,2.1,0,0,0,10,40,50,0,0,0,0,,,
2006Q3,23,1.7,,5,10,20,30,20,10,5,,,,,
2006Q3,24,1.6,,,,35,55,10,,,,,,,
2006Q3,26,2,,,5,10,35,35,10,5,,,,,
2006Q3,29,2.1,0,0,0,0,30,50,20,0,0,0,,,
2006Q3,30,1.9,,,,,50,50,,,,,,,
2006Q3,31,1.9,,,,,60,40,,,,,,,
2006Q3,32,2.3,,,2,10,28,35,20,5,,,,,
2006Q3,33,2,,,,,50,50,,,,,,,
2006Q3,35,1.9,,,,,70,30,,,,,,,
2006Q3,36,2.5,,,,,20,35,35,10,,,,,
2006Q3,37,1.9,,,,,55,45,,,,,,,
2006Q3,38,1.7,,,,10,80,10,,,,,,,
2006Q3,39,2.1,,,,10,25,40,20,5,,,,,
2006Q3,40,,,,,,,,,,,,,,
2006Q3,41,1.8,,,,,,,,,,,,,
2006Q3,42,1.7,,,,25,50,25,,,,,,,
2006Q3,45,,,,,,,,,,,,,,
2006Q3,47,1.7,,,,,,,,,,,,,
2006Q3,48,,,,,,,,,,,,,,
2006Q3,50,1.8,,,,,50,50,,,,,,,
2006Q3,52,2,,,,,45,45,10,,,,,,
2006Q3,54,2,,,,10,40,40,10,,,,,,
2006Q3,56,1.9,,,,20,60,20,,,,,,,
2006Q3,57,,,,,,,,,,,,,,
2006Q3,59,1.7,,,,5,55,35,5,,,,,,
2006Q3,60,2.1,,,,10,30,40,15,5,,,,,
2006Q3,61,2.2,,,,10,40,30,20,,,,,,
2006Q3,63,1.6,,,,40,50,10,,,,,,,
2006Q3,67,,,,,,,,,,,,,,
2006Q3,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2006Q3,70,1.9,,,,,60,40,,,,,,,
2006Q3,73,,,,,,,,,,,,,,
2006Q3,76,1.2,,,,,,,,,,,,,
2006Q3,80,1.7676,,,,,,,,,,,,,
2006Q3,82,1.8,,,,,,,,,,,,,
2006Q3,84,1.8,0,1,5,12,38,35,8,1,0,0,,,
2006Q3,85,1.9,,,,10,50,30,10,,,,,,
2006Q3,88,1.5,,,5,15,35,30,10,5,,,,,
2006Q3,89,1.8,,,,20,50,30,,,,,,,
2006Q3,90,1.8,0,0,5,20,40,25,10,0,0,0,,,
2006Q3,91,2,.35,2.45859,7.3091,14.168,20.3271,21.5879,16.9704,9.8748,4.2526,2.70151,,,
2006Q3,93,1.8,,,,,75,25,,,,,,,
2006Q3,94,1.9,0,0,5,30,40,20,5,0,0,0,,,
2006Q3,95,2,0,0,2,7,34,45,10,2,0,0,,,
2006Q3,96,1.8,,,2,15,58,20,5,,,,,,
2006Q3,97,1.9,,,,10,50,40,,,,,,,
2006Q3,99,2.1,,,,,30,50,20,,,,,,
2006Q3,100,2.1,,,.5,6,30,37,20,6,.5,,,,
2007,1,1.9,,,5,15,35,30,14,1,,,,,
2007,2,2,,3,8,15,24,24,15,8,3,,,,
2007,4,1.8,,,,,55,45,,,,,,,
2007,5,2.2,,,,10,40,40,10,,,,,,
2007,7,2.2,,,,,,,,,,,,,
2007,10,1.74434457,.02427428,.33439643,4.20527749,19.98699041,37.67083964,28.29057746,8.44686245,.99434609,.04562372,.00081204,,,
2007,11,1.8,,,,20,70,10,,,,,,,
2007,14,1.9,,,,10,40,30,20,,,,,,
2007,15,1.75,,,5,30,35,20,10,,,,,,
2007,16,1.5,2,6,8,19,21,17,14,8,3,2,,,
2007,17,2,,,,,25,50,25,,,,,,
2007,18,1.8,,,,,,,,,,,,,
2007,19,1.8,,,,,85,15,,,,,,,
2007,20,2.2,,,,,20,80,,,,,,,
2007,22,1.8,0,0,0,10,50,40,0,0,0,0,,,
2007,23,1.8,2,5,10,18,30,22,10,3,,,,,
2007,24,1.3,,,15,50,30,5,,,,,,,
2007,26,2.2,,,5,10,20,30,20,10,5,,,,
2007,29,1.9,0,0,0,10,60,30,0,0,0,0,,,
2007,30,,,,,,,,,,,,,,
2007,31,1.9,,,,10,50,40,,,,,,,
2007,32,1.8,1,2,3,12,35,28,15,3,1,,,,
2007,33,2,,,,10,40,40,10,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,2.4,,,,,30,40,30,,,,,,
2007,37,2,,,,,50,50,,,,,,,
2007,38,2,,,,,50,50,,,,,,,
2007,39,1.6,,,5,30,40,20,5,,,,,,
2007,40,2,,,,20,80,,,,,,,,
2007,41,2.1,,,,,35,65,,,,,,,
2007,42,1.6,,,10,30,45,15,,,,,,,
2007,45,1.9,,,,10,60,30,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,1.5,,,,10,80,10,,,,,,,
2007,54,1.7,,,,20,40,30,10,,,,,,
2007,56,2,,,,,35,55,10,,,,,,
2007,57,1.6,,,,,,,,,,,,,
2007,59,1.5,,,,20,45,30,5,,,,,,
2007,60,2.5,,,,,15,30,40,15,,,,,
2007,61,2.3,,,5,10,25,30,25,5,,,,,
2007,63,2,,,,10,50,40,,,,,,,
2007,67,2.3,,,5,10,20,30,20,10,5,,,,
2007,68,2.2,1,3,5,7,17,32,20,8,5,2,,,
2007,70,1.9,,,,,55,45,,,,,,,
2007,73,2.5,,,,,,50,50,,,,,,
2007,76,.8,17.8,17.8,20.1,15.9,12.5,8.2,4.5,2.1,.8,.3,,,
2007,80,2.0183,12.07536712,6.71729599,8.63607036,10.23852092,11.19325573,11.28435856,10.49052237,8.99324693,7.10943003,13.26193198,,,
2007,82,1.4,,,,,,,,,,,,,
2007,84,1.6,1,2,5,28,33,23,5,2,1,0,,,
2007,85,2.4,,,,10,30,50,10,,,,,,
2007,88,1.6,,,5,25,35,20,10,5,,,,,
2007,89,2,,,,5,30,40,25,,,,,,
2007,90,1.7,0,0,5,20,45,20,10,0,0,0,,,
2007,91,2.1,2.96,5.92,7.1,8.3363,11.2854,27.6304,13.1307,10.7298,8.21,4.6974,,,
2007,93,2,,,,,45,50,5,,,,,,
2007,94,1.8,0,2.5,5,25,35,25,5,2.5,0,0,,,
2007,95,1.8,0,0,4,14,40,28,11,3,0,0,,,
2007,96,2,,,5,15,35,40,5,,,,,,
2007,97,2,,,,10,30,50,10,,,,,,
2007,99,2.5,,,,,5,40,50,5,,,,,
2007,100,2,,,2,10,27.5,35,20,5,.5,,,,
2007Q3,1,2,,1,5,15,30,30,15,4,,,,,
2007Q3,2,1.9,,4,8,15,25,23,15,7,3,,,,
2007Q3,4,1.8,,,,,55,45,,,,,,,
2007Q3,5,2.1,,,,10,30,50,10,,,,,,
2007Q3,7,2.2,,,,,,,,,,,,,
2007Q3,10,1.70263592,.03305423,.4259562,4.96268885,21.82821466,38.09790539,26.49728386,7.32326305,.79728018,.03379857,.00055501,,,
2007Q3,11,1.8,,,,20,70,10,,,,,,,
2007Q3,14,2,,,,,,,,,,,,,
2007Q3,15,1.7,,,10,30,35,15,5,5,,,,,
2007Q3,16,1.5,2,6,8,19,21,17,14,8,3,2,,,
2007Q3,17,,,,,,,,,,,,,,
2007Q3,18,1.75,,,,,,,,,,,,,
2007Q3,19,1.5,,,,50,50,,,,,,,,
2007Q3,20,2.3,,,,,20,80,,,,,,,
2007Q3,22,1.8,0,0,0,10,50,40,0,0,0,0,,,
2007Q3,23,1.7,1,4,10,20,30,20,10,5,,,,,
2007Q3,24,1.4,,5,10,40,30,10,5,,,,,,
2007Q3,26,2.2,,,5,10,20,30,20,10,5,,,,
2007Q3,29,1.9,0,0,0,10,60,30,0,0,0,0,,,
2007Q3,30,,,,,,,,,,,,,,
2007Q3,31,1.9,,,,10,50,40,,,,,,,
2007Q3,32,1.9,1,2,3,12,35,28,15,3,1,,,,
2007Q3,33,2,,,,10,40,40,10,,,,,,
2007Q3,35,,,,,,,,,,,,,,
2007Q3,36,2.5,,,,,20,35,35,10,,,,,
2007Q3,37,2,,,,,50,50,,,,,,,
2007Q3,38,2,,,,,50,50,,,,,,,
2007Q3,39,1.4,,5,20,30,25,15,5,,,,,,
2007Q3,40,,,,,,,,,,,,,,
2007Q3,41,2.1,,,,,,,,,,,,,
2007Q3,42,1.6,,,15,25,40,20,,,,,,,
2007Q3,45,,,,,,,,,,,,,,
2007Q3,47,,,,,,,,,,,,,,
2007Q3,48,,,,,,,,,,,,,,
2007Q3,50,,,,,,,,,,,,,,
2007Q3,52,1.5,,,,20,75,5,,,,,,,
2007Q3,54,1.8,,,,20,40,30,10,,,,,,
2007Q3,56,2,,,,,20,60,20,,,,,,
2007Q3,57,,,,,,,,,,,,,,
2007Q3,59,1.7,,,,5,60,30,5,,,,,,
2007Q3,60,2.5,,,,,15,35,40,10,,,,,
2007Q3,61,2.3,,,5,10,25,30,25,5,,,,,
2007Q3,63,1.8,,,,10,50,40,,,,,,,
2007Q3,67,,,,,,,,,,,,,,
2007Q3,68,2.2,1,3,5,7,17,32,20,8,5,2,,,
2007Q3,70,2,,,,,40,60,,,,,,,
2007Q3,73,,,,,,,,,,,,,,
2007Q3,76,.9,,,,,,,,,,,,,
2007Q3,80,2.0769,,,,,,,,,,,,,
2007Q3,82,1.4,,,,,,,,,,,,,
2007Q3,84,1.6,2,3,6,29,30,23,4,2,1,0,,,
2007Q3,85,,,,,,,,,,,,,,
2007Q3,88,1.5,,,5,25,35,20,10,5,,,,,
2007Q3,89,2.1,,,,5,30,40,25,,,,,,
2007Q3,90,1.7,0,0,5,25,45,15,10,0,0,0,,,
2007Q3,91,2,.51,3,7.3091,14.168,20.3271,21.5879,16.9704,9.8748,4.2526,2.0001,,,
2007Q3,93,2,,,,,45,50,5,,,,,,
2007Q3,94,1.8,0,2.5,5,30,35,20,5,2.5,0,0,,,
2007Q3,95,1.8,0,0,6,13,39,27,9,6,0,0,,,
2007Q3,96,,,,,,,,,,,,,,
2007Q3,97,2,,,,10,30,50,10,,,,,,
2007Q3,99,2.3,,,,,5,40,50,5,,,,,
2007Q3,100,2.2,,,3,10,25,32.5,20,7.5,2,,,,
2010,1,1.8,,5,10,20,30,20,10,5,,,,,
2010,2,1.7,2,5,8,16,22,20,15,7,4,1,,,
2010,4,1.9,,,,,55,45,,,,,,,
2010,5,1.8,,,5,20,50,20,5,,,,,,
2010,7,1.9,,,,,,,,,,,,,
2010,10,2,.0031686,.0655516,1.32161968,10.11663328,30.56705811,36.74043532,17.59250684,3.33750749,.24828182,.00723724,,,
2010,11,1.9,,,,10,80,10,,,,,,,
2010,14,3,,,,,,,,,,,,,
2010,15,2.3,,,5,15,15,35,20,5,5,,,,
2010,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2010,17,,,,,,,,,,,,,,
2010,18,2,,,,,,,,,,,,,
2010,19,2,,,,,50,50,,,,,,,
2010,20,2.2,,,,,30,70,,,,,,,
2010,22,2.5,0,0,0,10,20,25,30,15,0,0,,,
2010,23,1.8,2,5,10,20,25,22,10,5,1,,,,
2010,24,1.8,,,10,15,35,25,10,5,,,,,
2010,26,2.2,,,5,10,20,30,20,10,5,,,,
2010,29,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,2.5,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,2.5,,,,10,10,30,30,10,10,,,,
2010,35,,,,,,,,,,,,,,
2010,36,2.8,,,,5,15,30,35,10,5,,,,
2010,37,2.5,,,,,,50,50,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,1.9,,,5,20,30,25,15,5,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,2.5,,,,,,,,,,,,,
2010,42,2,,,,10,35,45,10,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,1.8,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,2,,,,,85,15,,,,,,,
2010,54,1.8,,,10,20,40,20,10,,,,,,
2010,56,1.9,,,,10,25,50,15,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,1.7,,,,5,60,30,5,,,,,,
2010,60,2.1,,,,10,25,35,20,10,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,2,,,,20,50,30,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2010,70,2,,,,,45,55,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,2.1209,,,,,,,,,,,,,
2010,82,1.5,,,,,,,,,,,,,
2010,84,1.8,1,2,5,12,33,25,16,5,1,0,,,
2010,85,,,,,,,,,,,,,,
2010,88,1.75,,,10,25,35,20,10,,,,,,
2010,89,2,,,5,5,20,40,25,5,,,,,
2010,90,1.8,0,0,5,25,45,15,10,0,0,0,,,
2010,91,,,,,,,,,,,,,,
2010,93,2.5,,,,,10,35,45,10,,,,,
2010,94,2.2,0,0,2.5,10,20,35,20,10,2.5,0,,,
2010,95,2,2,3,6,10,16,24,19,13,5,2,,,
2010,96,,,,,,,,,,,,,,
2010,97,2.4,,,,10,40,40,10,,,,,,
2010,99,2.3,,,,5,10,50,20,10,5,,,,
2010,100,2.3,.5,1,2,7.5,25,30,25,7.5,1,.5,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2006,1,8.2,,,,,,25,50,25,,,,,
2006,2,8.1,,,,,10,38,42,10,,,,,
2006,4,8.1,,,,,,20,70,10,,,,,
2006,5,8.1,,,,,5,40,50,5,,,,,
2006,7,8.1,,,,,,,,,,,,,
2006,10,8.1,.34670231,.7257058,2.52061845,6.0870284,11.50547844,17.02333086,19.71710446,17.87767343,12.68938468,7.05042999,3.06620329,1.04363759,.34670231
2006,11,8,,,,,,40,50,10,,,,,
2006,14,8.2,,,,,,10,90,,,,,,
2006,15,8.1,,,,,,20,60,20,,,,,
2006,16,8.1,0,0,0,1,8,23,26,19,11,8,4,0,0
2006,17,8.3,,,,,,25,50,25,,,,,
2006,18,8.1,,,,,,,,,,,,,
2006,19,8.3,,,,,,,80,20,,,,,
2006,20,8.25,,,,,,,100,,,,,,
2006,22,8.2,0,0,0,0,0,25,65,10,0,0,0,0,0
2006,23,8.1,,,,,10,30,40,20,,,,,
2006,24,8.2,,,,,,20,60,20,,,,,
2006,26,8.1,,,,,,20,55,15,10,,,,
2006,29,8.3,0,0,0,0,0,10,50,40,0,0,0,0,0
2006,30,8.2,,,,,,20,60,20,,,,,
2006,31,8.1,,,,,,20,80,,,,,,
2006,32,8.1,,,,,3,30,35,27,5,,,,
2006,33,8,,,,,,50,50,,,,,,
2006,35,8.2,,,,,,,90,10,,,,,
2006,36,8.1,,,,,,30,45,25,,,,,
2006,37,8,,,,,,50,50,,,,,,
2006,38,8.3,,,,,,10,80,10,,,,,
2006,39,8,,,,,,45,55,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,8.2,,,,,,10,80,10,,,,,
2006,42,8.3,,,,,,1,99,,,,,,
2006,45,8.4,,,,,,10,50,40,,,,,
2006,47,8,,,,,,20,75,5,,,,,
2006,48,8.1,,,,,,,,,,,,,
2006,50,8.3,,,,,,20,80,,,,,,
2006,52,7.9,,,,,,70,30,,,,,,
2006,54,8,,,,,,20,80,,,,,,
2006,56,8.4,,,,,,15,70,15,,,,,
2006,57,8.1,,,,,,,,,,,,,
2006,59,8.2,,,,,,35,65,,,,,,
2006,60,8.1,,,,,,25,60,15,,,,,
2006,61,8.2,,,,,5,30,60,5,,,,,
2006,63,,,,,,,20,70,10,,,,,
2006,67,8.1,,,,,5,20,30,20,15,10,,,
2006,68,8.6,1,1,1,2,4,9,19,26,22,10,3,1,1
2006,70,8.3,,,,,,30,55,15,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,8.4,,,,,,,,,,,,,
2006,80,8.4278,.00049107,.01155062,.16157101,1.31481264,6.23692038,17.27662282,27.98477252,26.52481952,14.71018548,4.76937481,.90269704,.09955454,.00662755
2006,82,8.1,,,,,,,,,,,,,
2006,84,8.3,0,0,0,0,0,5,60,35,0,0,0,0,0
2006,85,8.3,,,,,,20,60,20,,,,,
2006,88,8.2,,,,,5,25,45,20,5,,,,
2006,89,8,,,,,,20,60,20,,,,,
2006,90,8.4,0,0,0,0,5,15,55,20,5,0,0,0,0
2006,91,8.2,0,0,.134996,1.378004,7.60809,21.73251,32.2025,24.7767,9.8922,2.0447,.218,.012,.0003
2006,93,8,,,,,,40,60,,,,,,
2006,94,8.4,0,0,0,0,0,25,50,25,0,0,0,0,0
2006,95,8.1,0,0,0,0,0,39,61,0,0,0,0,0,0
2006,96,8,,,,,5,15,70,8,2,,,,
2006,97,8.2,,,,,,15,70,15,,,,,
2006,99,8.4,,,,,,10,45,35,10,,,,
2006,100,8,,,,,5,25,50,15,5,,,,
2006Nov,1,8.1,,,,,10,35,45,10,,,,,
2006Nov,2,7.9,,,,8,25,30,28,9,,,,,
2006Nov,4,8,,,,,5,50,40,5,,,,,
2006Nov,5,8,,,,,10,30,50,10,,,,,
2006Nov,7,8,,,,,,,,,,,,,
2006Nov,10,7.9,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2006Nov,11,8,,,,,,40,50,10,,,,,
2006Nov,14,8,,,,,,50,50,,,,,,
2006Nov,15,8,,,,,,30,50,20,,,,,
2006Nov,16,8,0,0,1,2,6,23,24,20,10,8,5,1,0
2006Nov,17,,,,,,,,,,,,,,
2006Nov,18,7.9,,,,,,,,,,,,,
2006Nov,19,8.3,,,,,,,80,20,,,,,
2006Nov,20,8.2,,,,,,20,80,,,,,,
2006Nov,22,8.1,0,0,0,0,0,30,60,10,0,0,0,0,0
2006Nov,23,7.9,,,,,10,40,30,20,,,,,
2006Nov,24,8.1,,,,,10,25,45,20,,,,,
2006Nov,26,8,,,,,,35,45,15,5,,,,
2006Nov,29,8.1,0,0,0,0,0,20,50,30,0,0,0,0,0
2006Nov,30,8.2,,,,,,20,60,20,,,,,
2006Nov,31,8,,,,,,45,55,,,,,,
2006Nov,32,8,,,,1,5,35,35,18,5,1,,,
2006Nov,33,7.8,,,,,10,80,10,,,,,,
2006Nov,35,8.2,,,,,,,80,20,,,,,
2006Nov,36,7.9,,,,,5,45,40,10,,,,,
2006Nov,37,7.8,,,,,,65,35,,,,,,
2006Nov,38,8.2,,,,,,10,80,10,,,,,
2006Nov,39,7.8,,,,,25,40,30,5,,,,,
2006Nov,40,,,,,,,,,,,,,,
2006Nov,41,8.1,,,,,,,,,,,,,
2006Nov,42,8.1,,,,,,5,95,,,,,,
2006Nov,45,,,,,,,,,,,,,,
2006Nov,47,7.9,,,,,,,,,,,,,
2006Nov,48,,,,,,,,,,,,,,
2006Nov,50,8.2,,,,,,20,80,,,,,,
2006Nov,52,7.8,,,,,,78.94736842,21.05263158,,,,,,
2006Nov,54,8.1,,,,,,20,80,,,,,,
2006Nov,56,8.4,,,,,,10,60,30,,,,,
2006Nov,57,,,,,,,,,,,,,,
2006Nov,59,8.2,,,,,,35,65,,,,,,
2006Nov,60,8.1,,,,,,25,60,15,,,,,
2006Nov,61,8,,,,,10,50,40,,,,,,
2006Nov,63,,,,,,,20,60,20,,,,,
2006Nov,67,,,,,,,,,,,,,,
2006Nov,68,,,,,,,,,,,,,,
2006Nov,70,8.4,,,,,,20,55,25,,,,,
2006Nov,73,,,,,,,,,,,,,,
2006Nov,76,8.5,,,,,,,,,,,,,
2006Nov,80,8.382,,,,,,,,,,,,,
2006Nov,82,,,,,,,,,,,,,,
2006Nov,84,,,,,,,,,,,,,,
2006Nov,85,,,,,,,,,,,,,,
2006Nov,88,8.1,,,,5,10,25,35,20,5,,,,
2006Nov,89,7.6,,,,,20,40,30,10,,,,,
2006Nov,90,8.3,0,0,0,0,5,15,55,20,5,0,0,0,0
2006Nov,91,8,0,0,3.772,7.3091,14.168,20.3271,21.5879,16.9704,9.8748,4.2526,1.3551,.3194,.0636
2006Nov,93,8,,,,,,40,60,,,,,,
2006Nov,94,8,,,,,5,25,50,15,5,,,,
2006Nov,95,8,0,0,0,0,11,50,28,11,0,0,0,0,0
2006Nov,96,7.9,,,,,8,45,35,10,2,,,,
2006Nov,97,8.1,,,,,,15,70,15,,,,,
2006Nov,99,8.3,,,,,,10,45,35,10,,,,
2006Nov,100,7.8,,,.5,7,20,45,20,7,.5,,,,
2007,1,8,,,,,15,35,35,15,,,,,
2007,2,7.6,,,2,8,26,32,22,8,2,,,,
2007,4,7.9,,,,,5,50,40,5,,,,,
2007,5,7.9,,,,,30,40,30,,,,,,
2007,7,7.9,,,,,,,,,,,,,
2007,10,7.8,.62096799,1.16546776,3.6934932,8.08668121,13.85869634,18.59190395,19.52495921,16.05182117,10.33033805,5.20402184,2.0518964,.63316487,.18658801
2007,11,8,,,,,,40,50,10,,,,,
2007,14,8,,,,,,50,50,,,,,,
2007,15,7.9,,,,,5,35,50,10,,,,,
2007,16,8,0,0,1,3,6,22,25,19,10,8,5,1,0
2007,17,8,,,,,,25,60,15,,,,,
2007,18,7.75,,,,,,,,,,,,,
2007,19,8.2,,,,,,,100,,,,,,
2007,20,8.1,,,,,,20,80,,,,,,
2007,22,8,0,0,0,0,10,35,45,10,0,0,0,0,0
2007,23,7.7,,,,,10,40,35,15,,,,,
2007,24,7.9,,,,,20,35,25,20,,,,,
2007,26,7.8,,,,,5,45,35,10,5,,,,
2007,29,8.1,0,0,0,0,0,20,50,30,0,0,0,0,0
2007,30,,,,,,,,,,,,,,
2007,31,7.8,,,,,,70,30,,,,,,
2007,32,7.9,,,,1,10,32,35,15,5,2,,,
2007,33,7.5,,,,10,40,40,10,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,7.8,,,,,5,45,35,15,,,,,
2007,37,7.5,,,,,50,50,,,,,,,
2007,38,8,,,,,,10,80,10,,,,,
2007,39,7.6,,,,,35,45,20,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,7.9,,,,,,60,40,,,,,,
2007,42,8.1,,,,,,1,99,,,,,,
2007,45,8.4,,,,,,10,50,40,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,7.8,,,,,,80,20,,,,,,
2007,54,7.6,,,,,10,50,40,,,,,,
2007,56,8.2,,,,,5,35,50,10,,,,,
2007,57,7.9,,,,,,,,,,,,,
2007,59,8.3,,,,,,35,65,,,,,,
2007,60,7.8,,,,,10,50,35,5,,,,,
2007,61,7.9,,,,,20,50,30,,,,,,
2007,63,,,,,,15,60,25,,,,,,
2007,67,7.7,,,,5,10,30,25,15,10,5,,,
2007,68,8.4,1,1,1,2,7,15,24,21,15,8,3,1,1
2007,70,8.1,,,,,,40,55,5,,,,,
2007,73,,,,,,,,,,,,,,
2007,76,8.8,,,,,,,,,,,,,
2007,80,8.2826,.01874602,.14904612,.87923313,3.5525387,9.83682197,18.67469102,24.31453935,21.71441522,13.30071116,5.5865962,1.60837189,.31722793,.04706131
2007,82,8.1,,,,,,,,,,,,,
2007,84,8.2,0,0,0,0,0,10,50,38,2,0,0,0,0
2007,85,8.1,,,,,5,20,50,20,5,,,,
2007,88,8,,,,,5,15,35,25,15,5,,,
2007,89,7.4,,,,20,40,30,10,,,,,,
2007,90,8.2,0,0,0,0,5,20,50,20,5,0,0,0,0
2007,91,8,0,0,2.275,6.18155,14.20605,22.3633,24.1205,17.8242,9.0235,3.1285,.7424,.1205,.0145
2007,93,7.8,,,,,,75,25,,,,,,
2007,94,8,,,,,5,20,50,20,5,,,,
2007,95,8,0,0,0,0,4,43,46,7,0,0,0,0,0
2007,96,7.8,,,,5,10,35,40,10,,,,,
2007,97,8,,,,,,25,60,15,,,,,
2007,99,8.3,,,,,,10,50,30,10,,,,
2007,100,7.6,,,2.5,7.5,20,40,20,7.5,2.5,,,,
2007Nov,1,7.9,,,,,20,35,25,20,,,,,
2007Nov,2,7.3,,4,12,20,26,18,12,6,2,,,,
2007Nov,4,7.8,,,,,10,50,40,,,,,,
2007Nov,5,7.8,,,,,30,50,20,,,,,,
2007Nov,7,7.8,,,,,,,,,,,,,
2007Nov,10,7.7,.81975289,1.45525332,4.40571668,9.1848031,14.98822729,19.14624671,19.14624676,14.98822729,9.1848031,4.40571668,1.65403822,.48597126,.13499672
2007Nov,11,8,,,,,,40,50,10,,,,,
2007Nov,14,7.8,,,,,,70,30,,,,,,
2007Nov,15,7.8,,,,,5,40,45,10,,,,,
2007Nov,16,7.9,0,0,1,4,6,24,23,18,10,8,5,1,0
2007Nov,17,,,,,,,,,,,,,,
2007Nov,18,7.5,,,,,,,,,,,,,
2007Nov,19,8.1,,,,,,20,80,,,,,,
2007Nov,20,8,,,,,,40,60,,,,,,
2007Nov,22,8,0,0,0,0,10,35,45,10,0,0,0,0,0
2007Nov,23,7.5,,,,,20,32,28,20,,,,,
2007Nov,24,7.8,,,,5,25,35,20,15,,,,,
2007Nov,26,7.6,,,,,5,45,30,15,5,,,,
2007Nov,29,8,0,0,0,0,0,30,50,20,0,0,0,0,0
2007Nov,30,,,,,,,,,,,,,,
2007Nov,31,7.6,,,,,20,70,10,,,,,,
2007Nov,32,7.8,,,,2,14,35,30,12,5,2,,,
2007Nov,33,7.5,,,,10,40,40,10,,,,,,
2007Nov,35,,,,,,,,,,,,,,
2007Nov,36,7.5,,,,,30,45,25,,,,,,
2007Nov,37,7.1,,,,25,50,25,,,,,,,
2007Nov,38,8,,,,,,10,80,10,,,,,
2007Nov,39,7.5,,,,15,30,35,15,5,,,,,
2007Nov,40,,,,,,,,,,,,,,
2007Nov,41,7.8,,,,,,,,,,,,,
2007Nov,42,7.9,,,,,,100,,,,,,,
2007Nov,45,,,,,,,,,,,,,,
2007Nov,47,,,,,,,,,,,,,,
2007Nov,48,,,,,,,,,,,,,,
2007Nov,50,,,,,,,,,,,,,,
2007Nov,52,7.8,,,,,,78.94736842,21.05263158,,,,,,
2007Nov,54,7.7,,,,,10,50,40,,,,,,
2007Nov,56,8.2,,,,,,20,60,20,,,,,
2007Nov,57,,,,,,,,,,,,,,
2007Nov,59,8.3,,,,,,35,65,,,,,,
2007Nov,60,7.8,,,,,10,50,35,5,,,,,
2007Nov,61,7.7,,,,5,20,50,25,,,,,,
2007Nov,63,,,,,,15,60,25,,,,,,
2007Nov,67,,,,,,,,,,,,,,
2007Nov,68,,,,,,,,,,,,,,
2007Nov,70,8.2,,,,,,25,55,20,,,,,
2007Nov,73,,,,,,,,,,,,,,
2007Nov,76,8.9,,,,,,,,,,,,,
2007Nov,80,8.199,,,,,,,,,,,,,
2007Nov,82,,,,,,,,,,,,,,
2007Nov,84,,,,,,,,,,,,,,
2007Nov,85,,,,,,,,,,,,,,
2007Nov,88,7.9,,,5,5,15,25,30,15,5,,,,
2007Nov,89,7.3,,,5,20,40,30,5,,,,,,
2007Nov,90,8.1,0,0,0,0,5,20,50,20,5,0,0,0,0
2007Nov,91,7.9,0,0,6.6807,9.1848,14.9881,19.1464,19.1464,14.9881,9.1848,4.4057,1.654,.486,.135
2007Nov,93,7.8,,,,,,75,25,,,,,,
2007Nov,94,7.8,,,,5,25,40,25,5,,,,,
2007Nov,95,7.9,0,0,0,3,17,40,28,8,4,0,0,0,0
2007Nov,96,,,,,,,,,,,,,,
2007Nov,97,8,,,,,,25,60,15,,,,,
2007Nov,99,8.2,,,,,,10,50,30,10,,,,
2007Nov,100,7.5,,.5,2,7.5,25,30,25,7.5,2,.5,,,
2010,1,7.3,,,5,15,30,25,17,8,,,,,
2010,2,6.5,10,18,21,18,12,9,6,3,2,1,,,
2010,4,7.5,,,,10,25,25,20,15,5,,,,
2010,5,7,,,,5,60,25,10,,,,,,
2010,7,7.25,,,,,,,,,,,,,
2010,10,7.2,3.59302655,4.48264457,10.33033805,16.05182117,19.52495921,18.59190395,13.85869634,8.08668121,3.6934932,1.32031356,.36935505,.08085255,.01591457
2010,11,7.75,,,,,10,50,30,10,,,,,
2010,14,6,,,,,,,,,,,,,
2010,15,7.25,,,5,10,40,20,10,5,5,5,,,
2010,16,7,8,11,12,13,14,12,9,7,6,5,3,0,0
2010,17,,,,,,,,,,,,,,
2010,18,7.5,,,,,,,,,,,,,
2010,19,7.3,,,,,90,10,,,,,,,
2010,20,7.5,,,,,20,60,20,,,,,,
2010,22,7,0,0,5,15,40,20,10,5,5,0,0,0,0
2010,23,6.5,3,10,20,23,15,12,10,5,2,,,,
2010,24,7.3,,,5,20,40,20,10,5,,,,,
2010,26,7.2,,,,5,25,20,20,15,10,5,,,
2010,29,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,7,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,7,,10,10,30,30,10,10,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,7,,,10,20,35,15,10,5,5,,,,
2010,37,7,,,,50,50,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,6.9,,10,15,25,20,15,10,5,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,6,,,,,,,,,,,,,
2010,42,7,,,,,99,1,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,7.5,,,,,5,85,10,,,,,,
2010,54,6.5,,,20,40,30,10,,,,,,,
2010,56,8,,,,,10,30,50,10,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,7.5,,,,,35,45,20,,,,,,
2010,60,6.8,,,15,35,25,15,10,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,,,,,,60,30,10,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,8,,,,,,25,55,20,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,7.8256,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,8,0,0,0,0,10,20,35,28,7,0,0,0,0
2010,85,,,,,,,,,,,,,,
2010,88,7.3,,,5,15,25,20,15,10,5,5,,,
2010,89,7,,5,10,20,45,15,5,,,,,,
2010,90,7.8,0,0,0,0,5,20,50,20,5,0,0,0,0
2010,91,,,,,,,,,,,,,,
2010,93,7.2,,,,25,60,10,5,,,,,,
2010,94,8,,,2.5,5,20,25,25,15,5,2.5,,,
2010,95,7.5,0,0,5,10,30,35,15,5,0,0,0,0,0
2010,96,,,,,,,,,,,,,,
2010,97,7.5,,,,10,15,35,25,10,5,,,,
2010,99,8,,,,,5,10,50,20,10,5,,,
2010,100,6.5,4.5,10,20,25,22.5,10,5,2,1,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2006,1,,,,,,,,,,,,,,
2006,2,,,,2,,,,,,,,,,
2006,4,,,,2.3,,,,,,,,,,
2006,5,,,,2.5,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,10,,,,2.3,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,,,,2.5,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,17,,,,2,,,,,,,,,,
2006,18,,,,2.5,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,,,,,,,,,,,
2006,22,,,,2.6,,,,,,,,,,
2006,23,,,,2,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,29,,,,2.6,,,,,,,,,,
2006,30,,,,1.9,,,,,,,,,,
2006,31,,,,2.3,,,,,,,,,,
2006,32,,,,1.9,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,2.5,,,,,,,,,,
2006,37,,,,2.75,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,1.2,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,2.2,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,50,,,,2.2,,,,,,,,,,
2006,52,,,,2.3,,,,,,,,,,
2006,54,,,,,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,2,,,,,,,,,,
2006,60,,,,2.4,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,2.7,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,70,,,,2.3,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,1.8,,,,,,,,,,
2006,80,,,,3.081,,,,,,,,,,
2006,82,,,,,,,,,,,,,,
2006,84,,,,2.5,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,1,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,93,,,,2.5,,,,,,,,,,
2006,94,,,,2.5,,,,,,,,,,
2006,95,,,,2.3,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2.4,,,,,,,,,,
2006,99,,,,2.1,,,,,,,,,,
2006,100,,,,2.3,,,,,,,,,,
2006Q1,1,61,2.25,1.2,,,,,,,,,,,
2006Q1,2,60,2.25,1.205,,,,,,,,,,,
2006Q1,4,59,2.5,1.15,,,,,,,,,,,
2006Q1,5,60,2.5,1.23,,,,,,,,,,,
2006Q1,7,63,2.5,1.2,,,,,,,,,,,
2006Q1,10,55,2.5,1.25,,,,,,,,,,,
2006Q1,11,60,2.5,1.15,,,,,,,,,,,
2006Q1,14,62,2.25,1.2,,,,,,,,,,,
2006Q1,15,53,,1.23,,,,,,,,,,,
2006Q1,16,64,2.5,1.25,,,,,,,,,,,
2006Q1,17,,2.5,,,,,,,,,,,,
2006Q1,18,,2.5,,,,,,,,,,,,
2006Q1,19,60,2.5,1.25,,,,,,,,,,,
2006Q1,20,68,2.25,1.225,,,,,,,,,,,
2006Q1,22,68,2.5,1.24,,,,,,,,,,,
2006Q1,23,59,2.25,1.2,,,,,,,,,,,
2006Q1,24,63,2.5,1.2,,,,,,,,,,,
2006Q1,26,59,2.5,1.15,,,,,,,,,,,
2006Q1,29,60,2.25,1.2,,,,,,,,,,,
2006Q1,30,60,2.25,1.2,,,,,,,,,,,
2006Q1,31,60,2.5,1.2,,,,,,,,,,,
2006Q1,32,63,2.25,,,,,,,,,,,,
2006Q1,35,60,2.5,1.21,,,,,,,,,,,
2006Q1,36,57,2.25,,,,,,,,,,,,
2006Q1,37,62,2.5,1.235,,,,,,,,,,,
2006Q1,38,60,2.25,1.18,,,,,,,,,,,
2006Q1,39,61.1,2.5,1.21,,,,,,,,,,,
2006Q1,41,65,2.25,1.22,,,,,,,,,,,
2006Q1,42,62.3,2.33,1.21,,,,,,,,,,,
2006Q1,45,64,2.35,1.23,,,,,,,,,,,
2006Q1,47,61.5,2.5,1.2,,,,,,,,,,,
2006Q1,50,62,2.25,1.21,,,,,,,,,,,
2006Q1,52,58,2.5,1.22,,,,,,,,,,,
2006Q1,54,65,2.5,1.23,,,,,,,,,,,
2006Q1,56,62,2.5,1.2,,,,,,,,,,,
2006Q1,57,60,2.5,1.18,,,,,,,,,,,
2006Q1,59,59,2.5,1.21,,,,,,,,,,,
2006Q1,60,60,2.5,1.2,,,,,,,,,,,
2006Q1,63,60,2.5,1.23,,,,,,,,,,,
2006Q1,67,60,2.25,1.17,,,,,,,,,,,
2006Q1,68,,2.25,,,,,,,,,,,,
2006Q1,70,75,2.5,1.23,,,,,,,,,,,
2006Q1,76,64.247,2.333,1.162,,,,,,,,,,,
2006Q1,80,60.251,2.45,1.206,,,,,,,,,,,
2006Q1,82,60,2.5,1.2,,,,,,,,,,,
2006Q1,84,56.3,2.5,1.23,,,,,,,,,,,
2006Q1,85,57.72,2.5,1.21,,,,,,,,,,,
2006Q1,88,62,2.5,1.22,,,,,,,,,,,
2006Q1,89,62,2.3,1.2,,,,,,,,,,,
2006Q1,90,65,2.5,1.24,,,,,,,,,,,
2006Q1,93,65,2.5,1.19,,,,,,,,,,,
2006Q1,94,55,2.25,1.2,,,,,,,,,,,
2006Q1,95,65,2.5,1.21,,,,,,,,,,,
2006Q1,96,60,2.5,1.22,,,,,,,,,,,
2006Q1,97,60,2.5,1.23,,,,,,,,,,,
2006Q1,99,,2.5,1.22,,,,,,,,,,,
2006Q1,100,61.5,2.5,1.22,,,,,,,,,,,
2006Q2,1,60,2.25,1.19,,,,,,,,,,,
2006Q2,2,55,2.5,1.176,,,,,,,,,,,
2006Q2,4,55,2.75,1.1,,,,,,,,,,,
2006Q2,5,58,2.5,1.24,,,,,,,,,,,
2006Q2,7,61,2.75,1.2,,,,,,,,,,,
2006Q2,10,55,2.75,1.27,,,,,,,,,,,
2006Q2,11,58,2.5,1.2,,,,,,,,,,,
2006Q2,14,62,2.25,1.2,,,,,,,,,,,
2006Q2,15,53,,1.23,,,,,,,,,,,
2006Q2,16,65,2.75,1.26,,,,,,,,,,,
2006Q2,17,,2.75,,,,,,,,,,,,
2006Q2,18,,2.75,,,,,,,,,,,,
2006Q2,19,60,2.5,1.25,,,,,,,,,,,
2006Q2,20,68,2.5,1.25,,,,,,,,,,,
2006Q2,22,70,2.5,1.26,,,,,,,,,,,
2006Q2,23,53,2.5,1.2,,,,,,,,,,,
2006Q2,24,58,2.75,1.22,,,,,,,,,,,
2006Q2,26,57,2.75,1.15,,,,,,,,,,,
2006Q2,29,60,2.25,1.2,,,,,,,,,,,
2006Q2,30,60,2.5,1.2,,,,,,,,,,,
2006Q2,31,60,2.5,1.2,,,,,,,,,,,
2006Q2,32,65,2.5,,,,,,,,,,,,
2006Q2,35,60,2.5,1.25,,,,,,,,,,,
2006Q2,36,60,2.25,,,,,,,,,,,,
2006Q2,37,62,2.75,1.26,,,,,,,,,,,
2006Q2,38,55,2.25,1.2,,,,,,,,,,,
2006Q2,39,62,2.75,1.23,,,,,,,,,,,
2006Q2,41,62,2.5,1.24,,,,,,,,,,,
2006Q2,42,58,2.5,1.21,,,,,,,,,,,
2006Q2,45,64,2.6,1.24,,,,,,,,,,,
2006Q2,47,58.5,2.75,1.22,,,,,,,,,,,
2006Q2,50,60,2.3,1.23,,,,,,,,,,,
2006Q2,52,52.3,2.75,1.25,,,,,,,,,,,
2006Q2,54,60,2.75,1.26,,,,,,,,,,,
2006Q2,56,60,2.75,1.23,,,,,,,,,,,
2006Q2,57,55,2.75,1.15,,,,,,,,,,,
2006Q2,59,55,2.5,1.23,,,,,,,,,,,
2006Q2,60,60,2.5,1.21,,,,,,,,,,,
2006Q2,63,58,2.75,1.26,,,,,,,,,,,
2006Q2,67,55,2.25,1.15,,,,,,,,,,,
2006Q2,68,,2.5,,,,,,,,,,,,
2006Q2,70,65,2.5,1.26,,,,,,,,,,,
2006Q2,73,,2.5,,,,,,,,,,,,
2006Q2,76,66.093,2.5,1.17,,,,,,,,,,,
2006Q2,80,61.231,2.73,1.206,,,,,,,,,,,
2006Q2,82,60,2.75,1.2,,,,,,,,,,,
2006Q2,84,54.3,2.75,1.26,,,,,,,,,,,
2006Q2,85,55.03,2.5,1.21,,,,,,,,,,,
2006Q2,88,60,2.75,1.25,,,,,,,,,,,
2006Q2,89,59.667,2.3,1.2,,,,,,,,,,,
2006Q2,90,65,2.5,1.28,,,,,,,,,,,
2006Q2,93,65,2.75,1.2,,,,,,,,,,,
2006Q2,94,55,2.5,1.2,,,,,,,,,,,
2006Q2,95,60,2.75,1.23,,,,,,,,,,,
2006Q2,96,60,2.5,1.25,,,,,,,,,,,
2006Q2,97,58,2.75,1.24,,,,,,,,,,,
2006Q2,99,,2.5,1.24,,,,,,,,,,,
2006Q2,100,63,3,1.22,,,,,,,,,,,
2006Q3,1,58,2.25,1.19,,,,,,,,,,,
2006Q3,2,55,2.5,1.136,,,,,,,,,,,
2006Q3,4,56,3,1.15,,,,,,,,,,,
2006Q3,5,57,2.75,1.25,,,,,,,,,,,
2006Q3,7,59,2.75,1.2,,,,,,,,,,,
2006Q3,10,55,3,1.31,,,,,,,,,,,
2006Q3,11,56,2.5,1.25,,,,,,,,,,,
2006Q3,14,65,2.25,1.2,,,,,,,,,,,
2006Q3,15,53,,1.23,,,,,,,,,,,
2006Q3,16,66,2.75,1.25,,,,,,,,,,,
2006Q3,17,,2.75,,,,,,,,,,,,
2006Q3,18,,2.75,,,,,,,,,,,,
2006Q3,19,60,2.75,1.3,,,,,,,,,,,
2006Q3,20,65,2.5,1.27,,,,,,,,,,,
2006Q3,22,68,2.5,1.28,,,,,,,,,,,
2006Q3,23,53,2.5,1.24,,,,,,,,,,,
2006Q3,24,55,2.75,1.24,,,,,,,,,,,
2006Q3,26,62,3,1.18,,,,,,,,,,,
2006Q3,29,60,2.25,1.2,,,,,,,,,,,
2006Q3,30,60,2.5,1.2,,,,,,,,,,,
2006Q3,31,60,2.5,1.2,,,,,,,,,,,
2006Q3,32,60,2.75,,,,,,,,,,,,
2006Q3,35,65,2.75,1.26,,,,,,,,,,,
2006Q3,36,60,2.25,,,,,,,,,,,,
2006Q3,37,60,2.75,1.29,,,,,,,,,,,
2006Q3,38,55,2.25,1.22,,,,,,,,,,,
2006Q3,39,63.3,3,1.24,,,,,,,,,,,
2006Q3,41,58,2.75,1.25,,,,,,,,,,,
2006Q3,42,54.4,2.5,1.21,,,,,,,,,,,
2006Q3,45,64,2.6,1.25,,,,,,,,,,,
2006Q3,47,60.8,2.75,1.23,,,,,,,,,,,
2006Q3,50,58,2.6,1.24,,,,,,,,,,,
2006Q3,52,54,2.75,1.29,,,,,,,,,,,
2006Q3,54,60,3,1.28,,,,,,,,,,,
2006Q3,56,60,3,1.25,,,,,,,,,,,
2006Q3,57,53,2.75,1.17,,,,,,,,,,,
2006Q3,59,53,2.5,1.25,,,,,,,,,,,
2006Q3,60,60,2.75,1.22,,,,,,,,,,,
2006Q3,63,56,2.75,1.3,,,,,,,,,,,
2006Q3,67,55,2.5,1.12,,,,,,,,,,,
2006Q3,68,,2.5,,,,,,,,,,,,
2006Q3,70,65,2.5,1.24,,,,,,,,,,,
2006Q3,76,66.853,2.5,1.203,,,,,,,,,,,
2006Q3,80,61.936,2.91,1.206,,,,,,,,,,,
2006Q3,82,60,2.75,1.2,,,,,,,,,,,
2006Q3,84,57.4,2.75,1.29,,,,,,,,,,,
2006Q3,85,52.36,2.5,1.22,,,,,,,,,,,
2006Q3,88,60,2.75,1.3,,,,,,,,,,,
2006Q3,89,59.5,2.3,1.21,,,,,,,,,,,
2006Q3,90,65,2.75,1.3,,,,,,,,,,,
2006Q3,93,62,2.75,1.22,,,,,,,,,,,
2006Q3,94,55,2.75,1.23,,,,,,,,,,,
2006Q3,95,60,2.75,1.25,,,,,,,,,,,
2006Q3,96,55,2.5,1.28,,,,,,,,,,,
2006Q3,97,55,3,1.26,,,,,,,,,,,
2006Q3,99,,2.75,1.27,,,,,,,,,,,
2006Q3,100,63.5,3.25,1.22,,,,,,,,,,,
2006Q4,1,58,2.5,1.22,,,,,,,,,,,
2006Q4,2,60,2.75,1.205,,,,,,,,,,,
2006Q4,4,54,3.25,1.15,,,,,,,,,,,
2006Q4,5,55,2.75,1.28,,,,,,,,,,,
2006Q4,7,57,2.75,1.2,,,,,,,,,,,
2006Q4,10,55,3.25,1.35,,,,,,,,,,,
2006Q4,11,54,2.5,1.3,,,,,,,,,,,
2006Q4,14,65,2.25,1.2,,,,,,,,,,,
2006Q4,15,53,,1.23,,,,,,,,,,,
2006Q4,16,66,2.75,1.25,,,,,,,,,,,
2006Q4,17,,2.75,,,,,,,,,,,,
2006Q4,18,,3,,,,,,,,,,,,
2006Q4,19,60,2.75,1.3,,,,,,,,,,,
2006Q4,20,62,2.75,1.3,,,,,,,,,,,
2006Q4,22,65,2.5,1.27,,,,,,,,,,,
2006Q4,23,50,2.5,1.27,,,,,,,,,,,
2006Q4,24,53,2.75,1.25,,,,,,,,,,,
2006Q4,26,55,3,1.2,,,,,,,,,,,
2006Q4,29,60,2.25,1.2,,,,,,,,,,,
2006Q4,30,60,2.5,1.2,,,,,,,,,,,
2006Q4,31,60,2.5,1.2,,,,,,,,,,,
2006Q4,32,57,2.75,,,,,,,,,,,,
2006Q4,35,65,2.75,1.29,,,,,,,,,,,
2006Q4,36,61,2.25,,,,,,,,,,,,
2006Q4,37,60,3,1.33,,,,,,,,,,,
2006Q4,38,50,2.5,1.22,,,,,,,,,,,
2006Q4,39,60,3,1.25,,,,,,,,,,,
2006Q4,41,55,2.75,1.25,,,,,,,,,,,
2006Q4,42,53.2,2.5,1.22,,,,,,,,,,,
2006Q4,45,64,2.6,1.26,,,,,,,,,,,
2006Q4,47,64.4,3,1.24,,,,,,,,,,,
2006Q4,50,60,2.6,1.25,,,,,,,,,,,
2006Q4,52,54,2.75,1.32,,,,,,,,,,,
2006Q4,54,60,3,1.3,,,,,,,,,,,
2006Q4,56,57,3.25,1.27,,,,,,,,,,,
2006Q4,57,56,2.75,1.2,,,,,,,,,,,
2006Q4,59,52,2.5,1.26,,,,,,,,,,,
2006Q4,60,60,3,1.22,,,,,,,,,,,
2006Q4,63,54,2.75,1.3,,,,,,,,,,,
2006Q4,67,55,2.5,1.1,,,,,,,,,,,
2006Q4,68,,2.75,,,,,,,,,,,,
2006Q4,70,75,2.5,1.29,,,,,,,,,,,
2006Q4,73,55,2.75,,,,,,,,,,,,
2006Q4,76,67.217,2.5,1.238,,,,,,,,,,,
2006Q4,80,60.902,3.08,1.206,,,,,,,,,,,
2006Q4,82,60,2.75,1.2,,,,,,,,,,,
2006Q4,84,57.4,2.75,1.32,,,,,,,,,,,
2006Q4,85,49.89,2.75,1.23,,,,,,,,,,,
2006Q4,88,60,2.75,1.35,,,,,,,,,,,
2006Q4,89,59.667,2.7,1.22,,,,,,,,,,,
2006Q4,90,65,2.75,1.3,,,,,,,,,,,
2006Q4,93,62,2.75,1.24,,,,,,,,,,,
2006Q4,94,55,2.75,1.25,,,,,,,,,,,
2006Q4,95,60,3,1.25,,,,,,,,,,,
2006Q4,96,55,2.5,1.3,,,,,,,,,,,
2006Q4,97,52,3,1.29,,,,,,,,,,,
2006Q4,99,,2.75,1.3,,,,,,,,,,,
2006Q4,100,64,3.5,1.22,,,,,,,,,,,
2007,1,,,,,,,,,,,,,,
2007,2,,,,2.8,,,,,,,,,,
2007,4,,,,2.5,,,,,,,,,,
2007,5,,,,2.3,,,,,,,,,,
2007,7,,,,,,,,,,,,,,
2007,10,,,,2.5,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,3,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,2.9,,,,,,,,,,
2007,17,,,,2,,,,,,,,,,
2007,18,,,,2.5,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,,,,,,,,,,,
2007,22,,,,2.7,,,,,,,,,,
2007,23,,,,2.5,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,,,,,,,,,,,
2007,29,,,,2.8,,,,,,,,,,
2007,30,,,,2.1,,,,,,,,,,
2007,31,,,,2.5,,,,,,,,,,
2007,32,,,,2.2,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,,,,2.5,,,,,,,,,,
2007,37,,,,3,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,1.7,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,2.2,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,52,,,,2.2,,,,,,,,,,
2007,54,,,,,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,2.3,,,,,,,,,,
2007,60,,,,2.8,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,2.5,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,2.4,,,,,,,,,,
2007,73,,,,,,,,,,,,,,
2007,76,,,,2.1,,,,,,,,,,
2007,80,,,,2.961,,,,,,,,,,
2007,82,,,,,,,,,,,,,,
2007,84,,,,2.5,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,1.2,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,,,,,,,,,,,
2007,91,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.2,,,,,,,,,,
2007,95,,,,2.2,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,2.5,,,,,,,,,,
2007,99,,,,2.1,,,,,,,,,,
2007,100,,,,2.8,,,,,,,,,,
2007Q1,1,58,2.5,1.24,,,,,,,,,,,
2007Q1,2,62,2.75,1.25,,,,,,,,,,,
2007Q1,4,50,3.25,1.2,,,,,,,,,,,
2007Q1,5,50,2.75,1.3,,,,,,,,,,,
2007Q1,7,56,2.75,1.2,,,,,,,,,,,
2007Q1,10,55,3.25,1.37,,,,,,,,,,,
2007Q1,11,50,2.5,1.35,,,,,,,,,,,
2007Q1,14,68,2.25,1.2,,,,,,,,,,,
2007Q1,15,52,,1.23,,,,,,,,,,,
2007Q1,16,66,2.75,1.25,,,,,,,,,,,
2007Q1,17,,3,,,,,,,,,,,,
2007Q1,18,,3,,,,,,,,,,,,
2007Q1,19,60,3,1.3,,,,,,,,,,,
2007Q1,20,62,3,1.32,,,,,,,,,,,
2007Q1,22,63,2.5,1.28,,,,,,,,,,,
2007Q1,23,51,2.75,1.28,,,,,,,,,,,
2007Q1,24,51,2.75,1.25,,,,,,,,,,,
2007Q1,26,57,3,1.25,,,,,,,,,,,
2007Q1,29,60,2.25,1.2,,,,,,,,,,,
2007Q1,30,60,2.5,1.2,,,,,,,,,,,
2007Q1,31,60,2.75,1.2,,,,,,,,,,,
2007Q1,32,57,2.75,,,,,,,,,,,,
2007Q1,35,65,2.75,1.29,,,,,,,,,,,
2007Q1,36,61,2.25,,,,,,,,,,,,
2007Q1,37,60,3.25,1.35,,,,,,,,,,,
2007Q1,38,45,2.5,1.26,,,,,,,,,,,
2007Q1,39,60.7,3,1.25,,,,,,,,,,,
2007Q1,41,55,3,1.25,,,,,,,,,,,
2007Q1,42,52,2.5,1.23,,,,,,,,,,,
2007Q1,45,64,2.6,1.27,,,,,,,,,,,
2007Q1,52,50,2.75,1.35,,,,,,,,,,,
2007Q1,54,60,3.25,1.3,,,,,,,,,,,
2007Q1,56,55,3.25,1.28,,,,,,,,,,,
2007Q1,57,57,2.75,1.22,,,,,,,,,,,
2007Q1,59,51,2.5,1.28,,,,,,,,,,,
2007Q1,60,60,3,1.23,,,,,,,,,,,
2007Q1,63,54,2.75,1.3,,,,,,,,,,,
2007Q1,67,55,2.75,1.08,,,,,,,,,,,
2007Q1,68,,2.75,,,,,,,,,,,,
2007Q1,70,80,2.75,1.31,,,,,,,,,,,
2007Q1,76,67.387,2.5,1.25,,,,,,,,,,,
2007Q1,80,59.623,3.2,1.211,,,,,,,,,,,
2007Q1,82,60,2.75,1.2,,,,,,,,,,,
2007Q1,84,55.4,2.75,1.36,,,,,,,,,,,
2007Q1,85,48.45,3,1.24,,,,,,,,,,,
2007Q1,88,60,2.75,1.35,,,,,,,,,,,
2007Q1,89,59.7,2.7,1.22,,,,,,,,,,,
2007Q1,90,70,3,1.3,,,,,,,,,,,
2007Q1,93,62,3,1.25,,,,,,,,,,,
2007Q1,94,50,2.75,1.25,,,,,,,,,,,
2007Q1,95,55,3.25,1.2,,,,,,,,,,,
2007Q1,96,50,2.5,1.32,,,,,,,,,,,
2007Q1,97,52,3,1.32,,,,,,,,,,,
2007Q1,99,,2.75,1.3,,,,,,,,,,,
2007Q1,100,64,3.5,1.22,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,
2010,2,,,,1.8,,,,,,,,,,
2010,4,,,,2.5,,,,,,,,,,
2010,5,,,,2.2,,,,,,,,,,
2010,7,,,,,,,,,,,,,,
2010,10,,,,,,,,,,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,,,,3.5,,,,,,,,,,
2010,15,,,,,,,,,,,,,,
2010,16,,,,2.8,,,,,,,,,,
2010,17,,,,3,,,,,,,,,,
2010,18,,,,2.5,,,,,,,,,,
2010,19,,,,,,,,,,,,,,
2010,20,,,,,,,,,,,,,,
2010,22,,,,2.8,,,,,,,,,,
2010,23,,,,2.5,,,,,,,,,,
2010,24,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,
2010,29,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,,,,3.5,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,,,,2.5,,,,,,,,,,
2010,37,,,,3.5,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,,,,1.6,,,,,,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,52,,,,2.2,,,,,,,,,,
2010,54,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,,,,2.5,,,,,,,,,,
2010,60,,,,3.2,,,,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,,,,2,,,,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,,,,2.3,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,,,,3.547,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,,,,2.5,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,,,,1.5,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,,,,,,,,,,,
2010,91,,,,,,,,,,,,,,
2010,93,,,,2.5,,,,,,,,,,
2010,94,,,,2.5,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,97,,,,2.7,,,,,,,,,,
2010,99,,,,1.9,,,,,,,,,,
2010,100,,,,3,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2006Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2006,1,2.2,,,,5,20,40,25,10,,,,,
2006,2,2.1,,,,10,37,43,10,,,,,,
2006,3,2.2,,,,,20,70,10,,,,,,
2006,4,2.1,,,,,20,75,5,,,,,,
2006,5,2.2,,,,,15,80,5,,,,,,
2006,7,2.4,,,,,,,,,,,,,
2006,9,2.25,,,,,10,60,30,,,,,,
2006,10,2.2,.167678628779089,.65207425816407,3.33206514249319,10.154304207534,20.151708104342,26.0558728018433,21.9539044416807,12.0524634697761,5.47992894538759,,,,
2006,11,1.9,,,,5,45,45,5,,,,,,
2006,14,2.2,,,,,20,80,,,,,,,
2006,15,2.1,,,,,45,50,5,,,,,,
2006,16,2.2,0,0,8,21,20,22,17,8,4,,,,
2006,17,2.5,,,,,,30,40,30,,,,,
2006,18,2.3,,,,,,,,,,,,,
2006,20,2.3,,,,,10,90,,,,,,,
2006,22,2.3,0,0,0,0,10,65,25,0,0,,,,
2006,23,2,,,1,10,30,43,15,1,,,,,
2006,24,2,,,,,40,60,,,,,,,
2006,26,2.1,,,,15,25,45,15,,,,,,
2006,28,2,,,,5,30,40,20,5,,,,,
2006,29,2.1,,,,,10,70,20,,,,,,
2006,31,2,,,,,35,65,,,,,,,
2006,32,,,,,5,18,45,27,5,,,,,
2006,33,2.3,,,,,,60,40,,,,,,
2006,35,2.1,,,,,20,80,,,,,,,
2006,36,2.3,,,,,30,55,15,,,,,,
2006,37,2.2,,,,,15,85,,,,,,,
2006,38,2.1,,,,,10,70,20,,,,,,
2006,39,2.2,,,,,30,50,20,,,,,,
2006,41,2.3,,,,,10,70,20,,,,,,
2006,42,2.2,,,,,20,70,10,,,,,,
2006,45,2.3,,,,10,20,50,20,,,,,,
2006,47,2.2,0,1,2.5,10,20,37,20,7.5,2,,,,
2006,50,2,,,,,25,75,,,,,,,
2006,54,2,,,,20,30,50,,,,,,,
2006,56,2.1,,,,,10,70,20,,,,,,
2006,57,2.1,,,,,,,,,,,,,
2006,59,1.8,,,,,55,45,,,,,,,
2006,60,1.9,,,,15,45,35,5,,,,,,
2006,61,2.1,,,,,40,40,20,,,,,,
2006,63,2.1,,,,,30,50,20,,,,,,
2006,67,2.3,,,,10,25,30,25,10,,,,,
2006,68,2,1,3,8,12,28,29,15,3,1,,,,
2006,70,2.1,,,,,,100,,,,,,,
2006,72,2.1,0,0,0,2,20,68,10,0,0,,,,
2006,73,,,,,,50,50,,,,,,,
2006,76,1.9,0,0,1.6,16.3,44.7,32.1,5.1,.2,0,,,,
2006,80,1.9398,.0000152932550290252,.00419246029438325,.445088613777012,9.3541275521471,41.2705256509443,40.0218862789445,8.52086086973737,.379944683861955,.00335859703828323,,,,
2006,82,2.1,,,,,,,,,,,,,
2006,85,2,,,,,20,80,,,,,,,
2006,88,2,,,,10,20,40,25,5,,,,,
2006,89,2.2,,,,,25,40,35,,,,,,
2006,90,2.2,0,0,0,5,10,60,20,5,0,,,,
2006,91,2,0,0,0,0,35,45,10,10,0,,,,
2006,92,2.2,.0122899,.1227061,1.378004,7.60809,21.73251,32.2025,24.7767,9.8922,2.275,,,,
2006,93,2.1,,,,,30,70,,,,,,,
2006,94,2.2,0,0,0,1,15,50,26,6,2,,,,
2006,95,2.2,0,0,0,0,37,63,0,0,0,,,,
2006,96,2,,,,,27,65,8,,,,,,
2006,97,2.1,,,,,15,60,25,,,,,,
2006,100,2.1,,,,,15,75,10,,,,,,
2007,1,2.2,,,,10,15,35,20,15,5,,,,
2007,2,1.9,,,6,14,35,35,10,,,,,,
2007,3,2.1,,,,,40,50,10,,,,,,
2007,4,2.1,,,,,20,70,10,,,,,,
2007,5,1.8,,,,5,60,30,5,,,,,,
2007,7,2.4,,,,,,,,,,,,,
2007,9,2,,,,,35,50,15,,,,,,
2007,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2007,11,1.7,,,,5,55,35,5,,,,,,
2007,14,2.3,,,,,10,80,10,,,,,,
2007,15,1.9,,,,5,55,35,5,,,,,,
2007,16,1.9,0,0,8,20,22,20,16,10,4,,,,
2007,17,2.5,,,,,,30,40,30,,,,,
2007,18,2,,,,,,,,,,,,,
2007,20,2.1,,,,,20,80,,,,,,,
2007,22,2.1,0,0,0,0,20,60,20,0,0,,,,
2007,23,1.8,,,5,15,35,25,15,5,,,,,
2007,24,2.2,,,,,30,50,20,,,,,,
2007,26,2.2,,,,10,30,35,20,5,,,,,
2007,28,2,,,5,10,20,35,15,10,5,,,,
2007,29,2.1,,,,,20,60,20,,,,,,
2007,31,2.2,,,,,10,70,20,,,,,,
2007,32,,,2,8,12,26,30,12,8,2,,,,
2007,33,2.5,,,,,,50,50,,,,,,
2007,35,2.2,,,,,20,80,,,,,,,
2007,36,2.4,,,,,20,50,30,,,,,,
2007,37,2.2,,,,,15,85,,,,,,,
2007,38,1.9,,,,,50,50,,,,,,,
2007,39,2.2,,,,10,20,35,25,10,,,,,
2007,41,2,,,,,30,60,10,,,,,,
2007,42,2.1,,,,,35,60,5,,,,,,
2007,45,2.2,,,,10,40,40,10,,,,,,
2007,47,2.3,0,0,3,5,7,35,30,18,2,,,,
2007,50,1.6,,,,,75,25,,,,,,,
2007,54,2.1,,,,20,30,50,,,,,,,
2007,56,2.1,,,,,20,60,20,,,,,,
2007,57,2.5,,,,,,,,,,,,,
2007,59,1.8,,,,5,55,40,,,,,,,
2007,60,2.1,,,,5,30,45,20,,,,,,
2007,61,2,,,,,50,40,10,,,,,,
2007,63,1.7,,,,20,50,30,,,,,,,
2007,67,2.4,,,,10,20,30,30,10,,,,,
2007,68,2.1,1,3,8,10,28,31,15,3,1,,,,
2007,70,2,,,,,25,75,,,,,,,
2007,72,2,0,0,0,10,35,45,10,0,0,,,,
2007,73,,,,,,40,60,,,,,,,
2007,76,1.8,3.3,5.9,11.5,17.5,20.4,18.8,12.8,6.4,3.4,,,,
2007,80,2.2343,.0202870143148681,.216764333316188,1.86684404071816,8.61967618326535,21.9126515768663,30.7237524253968,23.7748175958267,10.148547534082,2.71665929621362,,,,
2007,82,1.8,,,,,,,,,,,,,
2007,85,1.9,,,,5,50,40,5,,,,,,
2007,88,2.1,,,,10,20,35,25,10,,,,,
2007,89,2.3,,,,,15,40,35,10,,,,,
2007,90,2.2,0,0,0,10,15,50,20,5,0,,,,
2007,91,1.8,0,0,0,0,40,40,10,10,0,,,,
2007,92,2,.620966,1.654034,6.18155,14.20605,22.3633,24.1205,17.8242,9.02350000000001,4.0059,,,,
2007,93,2,,,,,50,50,,,,,,,
2007,94,2.1,0,0,1,5,40,35,12,5,2,,,,
2007,95,2,0,0,0,15,31,35,15,4,0,,,,
2007,96,2.1,,,,2,20,45,28,5,,,,,
2007,97,2.1,,,,,20,55,25,,,,,,
2007,100,2.2,,,,5,20,50,20,5,,,,,
2007Mar,1,2.2,,,,15,20,25,20,15,5,,,,
2007Mar,2,2,,,4,14,37,37,8,,,,,,
2007Mar,3,2.1,,,,,30,60,10,,,,,,
2007Mar,4,2.2,,,,,20,70,10,,,,,,
2007Mar,5,2,,,,10,30,50,10,,,,,,
2007Mar,7,2.1,,,,,,,,,,,,,
2007Mar,9,2.1,,,,,25,50,25,,,,,,
2007Mar,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2007Mar,11,1.8,,,,25,50,25,,,,,,,
2007Mar,14,2.5,,,,,,40,60,,,,,,
2007Mar,15,2,,,,5,50,40,5,,,,,,
2007Mar,16,1.9,0,0,10,20,23,22,17,5,3,,,,
2007Mar,17,,,,,,,,,,,,,,
2007Mar,18,2,,,,,,,,,,,,,
2007Mar,20,2.2,,,,,20,80,,,,,,,
2007Mar,22,2.2,0,0,0,0,15,65,20,0,0,,,,
2007Mar,23,1.7,,3,10,21,32,21,10,3,,,,,
2007Mar,24,2.3,,,,,20,50,30,,,,,,
2007Mar,26,2.3,,,,7.5,27.5,40,20,5,,,,,
2007Mar,28,2.1,,,,10,25,35,15,10,5,,,,
2007Mar,29,2.2,,,,,20,60,20,,,,,,
2007Mar,31,2.7,,,,,,25,65,10,,,,,
2007Mar,32,,,,2,10,30,30,20,7,1,,,,
2007Mar,33,2.5,,,,,,50,50,,,,,,
2007Mar,35,2.2,,,,,20,80,,,,,,,
2007Mar,36,2.1,,,,,35,50,15,,,,,,
2007Mar,37,2,,,,,50,50,,,,,,,
2007Mar,38,2,,,,,10,80,10,,,,,,
2007Mar,39,2.5,,,,5,10,30,35,15,5,,,,
2007Mar,41,2.1,,,,,,,,,,,,,
2007Mar,42,2.1,,,,,40,60,,,,,,,
2007Mar,45,,,,,,,,,,,,,,
2007Mar,47,2.5,0,0,2.5,5,10,25,29,25,3.5,,,,
2007Mar,50,1.5,,,,,,,,,,,,,
2007Mar,54,2,,,,20,40,40,,,,,,,
2007Mar,56,2.4,,,,,5,70,25,,,,,,
2007Mar,57,,,,,,,,,,,,,,
2007Mar,59,1.7,,,,5,50,45,,,,,,,
2007Mar,60,2,,,,5,35,55,5,,,,,,
2007Mar,61,2.2,,,,,40,50,10,,,,,,
2007Mar,63,1.8,,,,15,55,30,,,,,,,
2007Mar,67,,,,,,,,,,,,,,
2007Mar,68,,,,,,,,,,,,,,
2007Mar,70,2.2,,,,,20,80,,,,,,,
2007Mar,72,2,0,0,0,10,37,42,11,0,0,,,,
2007Mar,73,,,,,,20,80,,,,,,,
2007Mar,76,2,,,,,,,,,,,,,
2007Mar,80,2.4993,,,,,,,,,,,,,
2007Mar,82,1.9,,,,,,,,,,,,,
2007Mar,85,2,,,5,10,30,40,10,5,,,,,
2007Mar,88,2.2,,,,10,15,35,30,10,,,,,
2007Mar,89,2.4,,,,,25,40,35,,,,,,
2007Mar,90,2.2,0,0,0,10,15,50,20,5,0,,,,
2007Mar,91,1.9,0,0,0,0,40,40,10,10,0,,,,
2007Mar,92,2.2,.725375,1.549625,5.15568,11.27242,18.2408,21.8493,19.3719,12.7138,9.1211,,,,
2007Mar,93,2.3,,,,,10,55,35,,,,,,
2007Mar,94,2.2,0,0,1,7,40,35,12,4,1,,,,
2007Mar,95,2.2,0,0,0,7,33,46,14,0,0,,,,
2007Mar,96,2.2,,,,,5,50,40,5,,,,,
2007Mar,97,2.2,,,,,20,55,25,,,,,,
2007Mar,100,2.2,,,,1,19,60,19,1,,,,,
2008Mar,1,2.1,,,4,16,18,20,17,16,9,,,,
2008Mar,2,1.6,,4,8,15,27,24,15,7,,,,,
2008Mar,3,2.1,,,,,30,50,20,,,,,,
2008Mar,4,2,,,,5,25,60,10,,,,,,
2008Mar,5,1.8,,,,25,50,20,5,,,,,,
2008Mar,7,,,,,,,,,,,,,,
2008Mar,9,1.9,,,5,20,50,20,5,,,,,,
2008Mar,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2008Mar,11,1.5,,,,30,50,20,,,,,,,
2008Mar,14,1.6,,,10,30,50,10,,,,,,,
2008Mar,15,1.7,,,,10,60,25,5,,,,,,
2008Mar,16,1.7,0,3,13,18,20,18,15,10,3,,,,
2008Mar,17,,,,,,,,,,,,,,
2008Mar,18,2,,,,,,,,,,,,,
2008Mar,20,2.1,,,,,35,65,,,,,,,
2008Mar,22,2,0,0,0,10,30,50,10,0,0,,,,
2008Mar,23,2,1,5,10,15,20,25,18,5,1,,,,
2008Mar,24,1.6,,,10,25,45,15,5,,,,,,
2008Mar,26,2.1,,,5,10,30,30,20,5,,,,,
2008Mar,28,1.8,,,5,15,30,20,15,10,5,,,,
2008Mar,29,2,,,,,30,60,10,,,,,,
2008Mar,31,1.8,,,,,50,40,10,,,,,,
2008Mar,32,,,2,10,15,23,25,15,8,2,,,,
2008Mar,33,2.5,,,,,,50,50,,,,,,
2008Mar,35,,,,,,,,,,,,,,
2008Mar,36,2.2,,,5,10,25,40,15,5,,,,,
2008Mar,37,2.3,,,,,20,80,,,,,,,
2008Mar,38,1.8,,,,,50,50,,,,,,,
2008Mar,39,1.6,,5,10,25,35,20,5,,,,,,
2008Mar,41,1.8,,,,,,,,,,,,,
2008Mar,42,1.9,,,,5,55,40,,,,,,,
2008Mar,45,,,,,,,,,,,,,,
2008Mar,47,2,1,2,5,10,18,32,24,5.5,2.5,,,,
2008Mar,50,1.7,,,,,,,,,,,,,
2008Mar,54,1.9,,,,20,50,30,,,,,,,
2008Mar,56,1.6,,,,20,70,10,,,,,,,
2008Mar,57,,,,,,,,,,,,,,
2008Mar,59,2.1,,,,5,45,50,,,,,,,
2008Mar,60,1.7,,,,25,55,20,,,,,,,
2008Mar,61,2,,,,10,40,40,10,,,,,,
2008Mar,63,1.4,,,5,50,40,5,,,,,,,
2008Mar,67,,,,,,,,,,,,,,
2008Mar,68,,,,,,,,,,,,,,
2008Mar,70,2,,,,,35,65,,,,,,,
2008Mar,72,2,0,0,1,12,34,39,13,1,0,,,,
2008Mar,73,,,,,,,,,,,,,,
2008Mar,76,,,,,,,,,,,,,,
2008Mar,80,1.8143,,,,,,,,,,,,,
2008Mar,82,1.5,,,,,,,,,,,,,
2008Mar,85,,,,,,,,,,,,,,
2008Mar,88,1.7,,,10,25,35,25,5,,,,,,
2008Mar,89,1.8,,,,15,40,35,10,,,,,,
2008Mar,90,2,0,0,0,15,30,30,20,5,0,,,,
2008Mar,91,1.9,0,0,0,0,40,40,10,10,0,,,,
2008Mar,92,1.8,3.59301,4.48263,10.33026,16.0518,19.5253,18.5918,13.8586,8.08669999999999,5.4799,,,,
2008Mar,93,2,,,,,50,50,,,,,,,
2008Mar,94,2,0,1,3,15,38,33,5,3,2,,,,
2008Mar,95,2,0,0,6,16,23,30,19,6,0,,,,
2008Mar,96,,,,,,,,,,,,,,
2008Mar,97,2,,,,10,45,30,10,5,,,,,
2008Mar,100,1.8,,2.5,7.5,20,40,20,7.5,2.5,,,,,
2010,1,2.1,,,5,15,20,20,20,15,5,,,,
2010,2,1.5,1,5,10,17,25,23,14,5,,,,,
2010,3,1.9,,,,,40,40,20,,,,,,
2010,4,2.1,,,,,40,60,,,,,,,
2010,5,1.8,,,,15,60,20,5,,,,,,
2010,7,1.9,,,,,,,,,,,,,
2010,9,1.9,,,5,10,40,30,10,5,,,,,
2010,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2010,11,2,,,,10,40,50,,,,,,,
2010,14,1.8,,,,,,,,,,,,,
2010,15,1.6,,,5,25,45,15,10,,,,,,
2010,16,2,5,7,9,11,16,18,13,12,9,,,,
2010,17,,,,,,,,,,,,,,
2010,18,2,,,,,,,,,,,,,
2010,20,2,,,,,40,60,,,,,,,
2010,22,1.8,0,0,10,15,40,20,15,0,0,,,,
2010,23,2,1,3,7,15,25,25,15,7,2,,,,
2010,24,1.9,,,5,10,40,30,10,5,,,,,
2010,26,2,,,5,15,27.5,32.5,15,5,,,,,
2010,28,1.9,,,5,15,30,20,15,10,5,,,,
2010,29,,,,,,,,,,,,,,
2010,31,2,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,2,,,,10,40,40,10,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,1.8,,5,5,15,35,20,15,5,,,,,
2010,37,2.1,,,,,30,70,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,2,,,5,15,30,30,15,5,,,,,
2010,41,1.8,,,,,,,,,,,,,
2010,42,1.7,,,,10,70,20,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,2,1,2,5,10,24,32,20,5,1,,,,
2010,50,,,,,,,,,,,,,,
2010,54,1.8,,,10,20,40,20,10,,,,,,
2010,56,2,,,,,35,50,15,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,2,,,,,50,50,,,,,,,
2010,60,2.1,,,,15,30,35,15,5,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,2,,,,,50,50,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,1.8,1,3,10,17,40,19,6,3,1,,,,
2010,70,1.9,,,,,45,55,,,,,,,
2010,72,2,0,0,2.5,15,30,35,15,2.5,0,,,,
2010,73,,,,,,,,,,,,,,
2010,76,1.9,,,,,,,,,,,,,
2010,80,1.9743,,,,,,,,,,,,,
2010,82,1.8,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,1.8,,5,10,20,30,20,10,5,,,,,
2010,89,1.8,,,5,5,40,25,10,10,5,,,,
2010,90,1.8,0,0,0,15,30,30,20,5,0,,,,
2010,91,,,,,,,,,,,,,,
2010,92,1.8,6.6807,5.4865,10.4954,14.2813,16.377,15.8255,12.8878,8.84469999999999,9.1211,,,,
2010,93,2,,,,,50,50,,,,,,,
2010,94,1.9,1,2,5,10,39,29,8,4,2,,,,
2010,95,1.8,0,7,10,19,25,21,15,3,0,,,,
2010,96,,,,,,,,,,,,,,
2010,97,1.8,,,,15,55,25,5,,,,,,
2010,100,2,1,2,5,10,25,35,15,5,2,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2006,1,2.2,,,,10,35,45,10,,,,,,
2006,2,2.1,,,,15,31,36,15,3,,,,,
2006,3,2,,,,,50,50,,,,,,,
2006,4,2.3,,,,,25,70,5,,,,,,
2006,5,2.2,,,,,20,60,20,,,,,,
2006,7,2.2,,,,,,,,,,,,,
2006,9,2.25,,,,,10,70,20,,,,,,
2006,10,2.41099431664268,.0000711609463022178,.00281567506643654,.1771,2.38,15.44,35,33,12,1.9,.1,,,
2006,11,2.2,,,,5,30,60,5,,,,,,
2006,14,2.1,,,,,20,70,10,,,,,,
2006,15,2,,,,10,40,40,10,,,,,,
2006,16,2,2,5,10,15,19,22,19,5,2,1,,,
2006,17,2.2,,,,,30,40,30,,,,,,
2006,18,2,,,,,,,,,,,,,
2006,20,2.1,,,,,20,80,,,,,,,
2006,22,2.3,0,0,0,0,15,60,25,0,0,0,,,
2006,23,2.1,,,5,15,30,40,10,,,,,,
2006,24,2,,,,10,40,40,10,,,,,,
2006,26,2.3,,,,5,20,50,20,5,,,,,
2006,28,2.4,,,,10,20,40,30,,,,,,
2006,29,2.1,,,,,10,80,10,,,,,,
2006,31,2.1,,,,,10,75,15,,,,,,
2006,32,,,,3,12,30,35,15,5,,,,,
2006,33,2.5,,,,,,50,50,,,,,,
2006,35,2,,,,,40,60,,,,,,,
2006,36,2.2,,,,,35,45,20,,,,,,
2006,37,2.1,,,,,35,65,,,,,,,
2006,38,2,,,,,10,80,10,,,,,,
2006,39,2.1,,,,,35,45,20,,,,,,
2006,41,1.8,,,,,70,30,,,,,,,
2006,42,2,,,,,25,70,5,,,,,,
2006,45,2.1,,,,,30,60,10,,,,,,
2006,47,2,0,1,2,10,18,29,22,17,1,0,,,
2006,50,2,,,,,50,50,,,,,,,
2006,54,2.1,,,,,40,60,,,,,,,
2006,56,2,,,,,15,75,10,,,,,,
2006,57,2.1,,,,,,,,,,,,,
2006,59,2,,,,,25,70,5,,,,,,
2006,60,2.2,,,,5,25,50,20,,,,,,
2006,61,2.3,,,,5,40,50,5,,,,,,
2006,63,2.2,,,,5,40,50,5,,,,,,
2006,67,2,,,5,10,20,30,20,10,5,,,,
2006,68,2,1,3,4,10,25,30,12,8,5,2,,,
2006,70,2.2,,,,,25,75,,,,,,,
2006,72,2,0,0,2,10,30,40,18,0,0,0,,,
2006,73,1.875,,,,3,60,35,2,,,,,,
2006,76,1.7,.3,2.3,9.8,22.7,28.8,22.6,10.1,2.7,.6,.1,,,
2006,80,2.1177,5.1440367513594,5.33299980278984,8.5034888326204,11.7888399779796,14.2099948575853,14.8925400166436,13.5705100405655,10.7516169102473,7.40629311688303,8.39967969332612,,,
2006,82,1.8,,,,,,,,,,,,,
2006,85,2,,,,,20,60,20,,,,,,
2006,88,2.1,,,,10,20,40,20,10,,,,,
2006,89,1.8,,,,20,50,30,,,,,,,
2006,90,2,0,0,0,10,35,40,10,5,0,0,,,
2006,91,2,0,0,0,15,25,45,15,0,0,0,,,
2006,92,2,2.275,3.20491,8.08669,13.8586,18.5918,19.5253,16.0518,10.3303,5.20400000000001,2.8716,,,
2006,93,1.8,,,,,75,25,,,,,,,
2006,94,2,0,3,5,15,35,40,2,0,0,0,,,
2006,95,2.1,0,0,0,6,31,54,9,0,0,0,,,
2006,96,2,,,,2,10,65,20,3,,,,,
2006,97,2,,,,,20,60,20,,,,,,
2006,100,2.2,,,,5,25,50,15,5,,,,,
2006Q4,1,2.1,,,,15,35,35,15,,,,,,
2006Q4,2,2.3,,,5,14,26,30,16,7,2,,,,
2006Q4,3,2,,,,,30,60,10,,,,,,
2006Q4,4,2.5,,,,,20,40,40,,,,,,
2006Q4,5,2,,,,15,20,50,15,,,,,,
2006Q4,7,2.6,,,,,,,,,,,,,
2006Q4,9,2.4,,,,,20,50,30,,,,,,
2006Q4,10,2.59929602692741,.0000436480642407311,.00186338588745727,.1,2.1,15.1,34.3,33.2,13.8981,1.2,.1,,,
2006Q4,11,2.4,,,,10,10,60,20,,,,,,
2006Q4,14,2.4,,,,,10,60,30,,,,,,
2006Q4,15,1.7,,,10,20,40,20,10,,,,,,
2006Q4,16,1.7,2,10,14,17,20,17,8,7,3,2,,,
2006Q4,17,,,,,,,,,,,,,,
2006Q4,18,2.25,,,,,,,,,,,,,
2006Q4,20,2,,,,,45,55,,,,,,,
2006Q4,22,2.3,0,0,0,0,15,60,25,0,0,0,,,
2006Q4,23,2.2,,1,5,15,25,34,15,5,,,,,
2006Q4,24,2.1,,,,10,20,50,20,,,,,,
2006Q4,26,2.6,,,,5,10,30,40,10,5,,,,
2006Q4,28,2.5,,,,5,10,25,35,20,5,,,,
2006Q4,29,2.3,,,,,5,80,15,,,,,,
2006Q4,31,2.4,,,,,5,70,25,,,,,,
2006Q4,32,,,,3,15,28,32,17,5,,,,,
2006Q4,33,2.2,,,,,10,80,10,,,,,,
2006Q4,35,2,,,,,40,60,,,,,,,
2006Q4,36,2.4,,,,,20,35,35,10,,,,,
2006Q4,37,2.2,,,,,40,60,,,,,,,
2006Q4,38,2.1,,,,,10,80,10,,,,,,
2006Q4,39,2.3,,,,5,25,35,25,10,,,,,
2006Q4,41,1.9,,,,,,,,,,,,,
2006Q4,42,2,,,,10,35,45,10,,,,,,
2006Q4,45,,,,,,,,,,,,,,
2006Q4,47,2.3,0,1,5,10,25,29,20,7,3,0,,,
2006Q4,50,2.1,,,,,25,75,,,,,,,
2006Q4,54,2.2,,,,,40,60,,,,,,,
2006Q4,56,2.1,,,,,20,60,20,,,,,,
2006Q4,57,,,,,,,,,,,,,,
2006Q4,59,2.2,,,,,15,70,15,,,,,,
2006Q4,60,2.5,,,,,15,40,40,5,,,,,
2006Q4,61,2.4,,,,5,40,40,15,,,,,,
2006Q4,63,2.1,,,,10,40,50,,,,,,,
2006Q4,67,,,,,,,,,,,,,,
2006Q4,68,2.3,1.0752688172043,3.2258064516129,4.3010752688172,10.752688172043,24.7311827956989,32.258064516129,7.52688172043011,8.60215053763441,5.37634408602151,2.1505376344086,,,
2006Q4,70,2.1,,,,,35,65,,,,,,,
2006Q4,72,2.2,,,,,,,,,,,,,
2006Q4,73,,,,,,,,,,,,,,
2006Q4,76,1.8,,,,,,,,,,,,,
2006Q4,80,2.3585,,,,,,,,,,,,,
2006Q4,82,1.9,,,,,,,,,,,,,
2006Q4,85,2.2,,,,10,30,50,10,,,,,,
2006Q4,88,2.3,,,,10,25,30,25,10,,,,,
2006Q4,89,1.9,,,,20,50,30,,,,,,,
2006Q4,90,2,0,0,0,10,35,40,10,5,0,0,,,
2006Q4,91,2.1,0,0,0,15,25,45,15,0,0,0,,,
2006Q4,92,2.1,9.12109,5.18501,8.8615,11.2901,12.8844,13.1718,12.0609,9.8929,7.2686,10.2637,,,
2006Q4,93,1.8,,,,,75,25,,,,,,,
2006Q4,94,2,0,2,3,12,30,40,7,5,1,0,,,
2006Q4,95,2.3,0,0,0,6,32,50,10,2,0,0,,,
2006Q4,96,1.9,,,,15,40,25,15,5,,,,,
2006Q4,97,2.1,,,,,20,60,20,,,,,,
2006Q4,100,2.5,,,,5,15,30,40,10,,,,,
2007,1,2.1,,,,15,25,30,20,10,,,,,
2007,2,2.5,,2,6,14,24,27,16,8,3,,,,
2007,3,2.1,,,,,30,50,20,,,,,,
2007,4,1.8,,,,20,55,20,5,,,,,,
2007,5,2,,,,15,20,50,15,,,,,,
2007,7,2.2,,,,,,,,,,,,,
2007,9,2.25,,,,5,20,50,20,5,,,,,
2007,10,1.95607659283504,.00689044375331571,.14,3,14,34.7,33.3,13,1.75,.1,.00333531273608578,,,
2007,11,1.7,,,,20,70,10,,,,,,,
2007,14,1.9,,,,10,50,30,10,,,,,,
2007,15,1.75,,,5,25,35,25,10,,,,,,
2007,16,1.5,2,6,8,19,21,17,14,8,3,2,,,
2007,17,2,,,,,30,40,30,,,,,,
2007,18,2,,,,,,,,,,,,,
2007,20,2.2,,,,,20,80,,,,,,,
2007,22,2,0,0,0,5,25,55,15,0,0,0,,,
2007,23,1.8,2,5,10,18,30,22,10,3,,,,,
2007,24,1.5,,,10,40,40,10,,,,,,,
2007,26,2.2,,,5,10,15,40,15,10,5,,,,
2007,28,1.7,,5,10,25,30,25,5,,,,,,
2007,29,1.9,,,,10,60,30,,,,,,,
2007,31,1.8,,,,,60,40,,,,,,,
2007,32,,1,2,3,20,28,28,14,3,1,,,,
2007,33,2,,,,,50,50,,,,,,,
2007,35,1.8,,,,,60,40,,,,,,,
2007,36,2.4,,,,,30,40,30,,,,,,
2007,37,1.7,,,,,75,25,,,,,,,
2007,38,1.8,,,,10,80,10,,,,,,,
2007,39,1.6,,,5,30,40,20,5,,,,,,
2007,41,2.1,,,,,30,70,,,,,,,
2007,42,1.7,,,,15,60,25,,,,,,,
2007,45,1.9,,,,10,60,30,,,,,,,
2007,47,1.8,1,5,10,21,29,18,10,5,1,0,,,
2007,50,1.8,,,,,80,20,,,,,,,
2007,54,1.7,,,,10,50,40,,,,,,,
2007,56,2,,,,,25,70,5,,,,,,
2007,57,1.7,,,,,,,,,,,,,
2007,59,1.4,,,,45,40,15,,,,,,,
2007,60,2.5,,,,,15,30,40,15,,,,,
2007,61,2.2,,,5,10,20,40,20,5,,,,,
2007,63,1.7,,,,15,50,35,,,,,,,
2007,67,2.5,,5,5,10,15,20,25,15,5,,,,
2007,68,2.1,1,3,5,7,20,32,17,8,5,2,,,
2007,70,1.9,,,,,55,45,,,,,,,
2007,72,1.8,0,5,10,15,40,20,10,0,0,0,,,
2007,73,2.25,,,,,30,60,10,,,,,,
2007,76,.8,18.5,17,19.4,18.3,13.4,7.8,3.7,1.4,.5,0,,,
2007,80,1.9586,11.6628309596432,6.86890316563192,8.94164730975121,10.6656773249831,11.6573324970996,11.6748730281766,10.7138875779868,9.00911290163123,6.94156910091817,11.8641661341782,,,
2007,82,1.4,,,,,,,,,,,,,
2007,85,2.2,,,,10,30,50,10,,,,,,
2007,88,1.8,,,5,30,35,25,5,,,,,,
2007,89,2,,,,5,30,40,25,,,,,,
2007,90,1.9,0,0,0,10,40,35,10,5,0,0,,,
2007,91,2.2,0,0,0,15,25,45,15,0,0,0,,,
2007,92,2.1,6.6807,4.5512,8.3363,11.2854,13.4663,14.1641,13.1307,10.7298,7.7284,9.9271,,,
2007,93,1.6,,,,30,55,15,,,,,,,
2007,94,1.9,1,4,6,15,35,32,4,3,0,0,,,
2007,95,1.8,0,0,6,10,40,31,11,2,0,0,,,
2007,96,1.9,,,5,15,40,25,15,,,,,,
2007,97,2,,,,10,20,60,10,,,,,,
2007,100,2,,,1,10,30,40,15,3,1,,,,
2007Q4,1,2,,,5,15,20,20,20,15,5,,,,
2007Q4,2,2.5,,2,6,15,23,26,17,8,3,,,,
2007Q4,3,2.1,,,,,40,50,10,,,,,,
2007Q4,4,1.8,,,,20,55,20,5,,,,,,
2007Q4,5,1.8,,,10,10,50,20,10,,,,,,
2007Q4,7,2,,,,,,,,,,,,,
2007Q4,9,2.1,,,,5,30,40,25,,,,,,
2007Q4,10,1.99364041834085,.00334327523892064,.0684718270778872,1.36428125813651,13,31.5,34.8183,16,3,.238754129204599,.00687468099428434,,,
2007Q4,11,1.5,,,,20,70,10,,,,,,,
2007Q4,14,1.7,,,10,20,40,20,10,,,,,,
2007Q4,15,1.7,,,10,30,35,15,5,5,,,,,
2007Q4,16,1.3,2,6,14,21,19,14,11,8,3,2,,,
2007Q4,17,,,,,,,,,,,,,,
2007Q4,18,2,,,,,,,,,,,,,
2007Q4,20,2.2,,,,,15,75,10,,,,,,
2007Q4,22,2,0,0,0,5,30,55,10,0,0,0,,,
2007Q4,23,2,1,4,10,20,30,20,10,5,,,,,
2007Q4,24,1.2,,,30,50,20,,,,,,,,
2007Q4,26,1.9,,,5,15,30,30,15,5,,,,,
2007Q4,28,1.5,,5,10,25,30,25,5,,,,,,
2007Q4,29,1.7,,,,20,60,20,,,,,,,
2007Q4,31,1.6,,,,,60,40,,,,,,,
2007Q4,32,,1,2,3,12,35,28,15,3,1,,,,
2007Q4,33,2,,,,10,40,40,10,,,,,,
2007Q4,35,1.8,,,,,50,50,,,,,,,
2007Q4,36,2.4,,,,,20,35,35,10,,,,,
2007Q4,37,1.6,,,,,75,25,,,,,,,
2007Q4,38,1.6,,,,10,80,10,,,,,,,
2007Q4,39,1.4,,5,15,30,30,15,5,,,,,,
2007Q4,41,2.2,,,,,,,,,,,,,
2007Q4,42,1.6,,,,10,50,30,10,,,,,,
2007Q4,45,,,,,,,,,,,,,,
2007Q4,47,1.6,1,5,15,22,29,18,7,2,1,0,,,
2007Q4,50,1.5,,,,,75,25,,,,,,,
2007Q4,54,1.6,,,,30,40,30,,,,,,,
2007Q4,56,2,,,,,20,60,20,,,,,,
2007Q4,57,,,,,,,,,,,,,,
2007Q4,59,1.1,,,15,40,35,10,,,,,,,
2007Q4,60,2.3,,,,,20,40,35,5,,,,,
2007Q4,61,2.2,,,5,10,20,40,20,5,,,,,
2007Q4,63,1.7,,,,10,55,35,,,,,,,
2007Q4,67,,,,,,,,,,,,,,
2007Q4,68,2.2,1,3,5,7,17,32,20,8,5,2,,,
2007Q4,70,1.8,,,,,65,35,,,,,,,
2007Q4,72,1.6,,,,,,,,,,,,,
2007Q4,73,,,,,,,,,,,,,,
2007Q4,76,.4,,,,,,,,,,,,,
2007Q4,80,1.8399,,,,,,,,,,,,,
2007Q4,82,1.3,,,,,,,,,,,,,
2007Q4,85,,,,,,,,,,,,,,
2007Q4,88,1.7,,5,10,20,30,20,10,5,,,,,
2007Q4,89,1.9,,,,5,30,40,25,,,,,,
2007Q4,90,1.9,0,0,0,15,40,30,10,5,0,0,,,
2007Q4,91,2.2,0,0,0,15,25,45,15,0,0,0,,,
2007Q4,92,2.2,7.12332,4.38358,7.7992,10.3839,12.3838,13.23,12.6594,10.8514,8.3317,12.8537,,,
2007Q4,93,1.6,,,,30,55,15,,,,,,,
2007Q4,94,2,0,2,5,15,33,33,10,2,0,0,,,
2007Q4,95,1.8,0,0,6,13,39,27,9,6,0,0,,,
2007Q4,96,,,,,,,,,,,,,,
2007Q4,97,2,,,,10,30,55,5,,,,,,
2007Q4,100,2,.5,1,4,10,25,35,15,7.5,1.5,.5,,,
2010,1,2,,3,7,10,20,20,20,15,5,,,,
2010,2,1.7,2,5,8,16,22,20,15,7,4,1,,,
2010,3,2.3,,,,,12.5,50,37.5,,,,,,
2010,4,1.9,,,,,60,40,,,,,,,
2010,5,1.8,,,,20,60,20,,,,,,,
2010,7,1.9,,,,,,,,,,,,,
2010,9,2.2,,,5,15,30,30,15,5,,,,,
2010,10,2,.002,2,6.5,16.3,24,24.4,16.8,7,2.498,.5,,,
2010,11,1.8,,,,10,80,10,,,,,,,
2010,14,3,,,,,,,,,,,,,
2010,15,2.3,,,5,15,15,35,20,5,5,,,,
2010,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2010,17,,,,,,,,,,,,,,
2010,18,2,,,,,,,,,,,,,
2010,20,2.3,,,,,20,60,20,,,,,,
2010,22,2.5,0,0,0,10,15,30,35,10,0,0,,,
2010,23,1.8,2,5,10,20,25,22,10,5,1,,,,
2010,24,1.8,,,10,15,35,25,10,5,,,,,
2010,26,2.2,,,5,10,20,30,20,10,5,,,,
2010,28,2.5,2,3,4,6,10,20,25,15,10,5,,,
2010,29,,,,,,,,,,,,,,
2010,31,2.5,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,2,,,,10,40,40,10,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,2.8,,,,5,15,30,35,10,5,,,,
2010,37,2,,,,,50,50,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,1.9,,,5,15,30,30,15,5,,,,,
2010,41,2.5,,,,,,,,,,,,,
2010,42,2.1,,,,20,30,40,10,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,1.8,1,5,9,18,30,20,10,5,2,0,,,
2010,50,,,,,,,,,,,,,,
2010,54,1.8,,,10,20,40,20,10,,,,,,
2010,56,1.9,,,,10,55,30,5,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,1.7,,,,5,60,30,5,,,,,,
2010,60,2.1,,,,10,25,35,20,10,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,2,,,,10,45,45,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2010,70,1.9,,,,,55,45,,,,,,,
2010,72,1.5,2,5,8,25,30,20,8,2,0,0,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,2.0423,,,,,,,,,,,,,
2010,82,1.6,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,1.75,,,10,30,35,15,10,,,,,,
2010,89,2,,,5,5,20,40,25,5,,,,,
2010,90,2.2,0,0,0,10,35,40,10,5,0,0,,,
2010,91,,,,,,,,,,,,,,
2010,92,,,,,,,,,,,,,,
2010,93,2.5,,,,,10,35,45,10,,,,,
2010,94,2.2,1,4,8,20,28,33,5,1,0,0,,,
2010,95,2,2,3,6,10,16,24,19,13,5,2,,,
2010,96,,,,,,,,,,,,,,
2010,97,2.4,,,,10,35,50,5,,,,,,
2010,100,2.3,1,3,5,7.5,20,30,20,7.5,5,1,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2006,1,8.3,,,,,,20,45,35,,,,,
2006,2,8.1,,,,,,40,55,5,,,,,
2006,3,8.1,,,,,,20,70,10,,,,,
2006,4,8,,,,,,40,60,,,,,,
2006,5,7.9,,,,5,20,55,15,5,,,,,
2006,7,8.2,,,,,,,,,,,,,
2006,9,8.25,,,,,,30,60,10,,,,,
2006,10,8.1,.466122178264539,.924217712567466,3.06620328741594,7.05042999352282,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.255519064152498
2006,11,8,,,,,,40,50,10,,,,,
2006,14,8,,,,,,40,60,,,,,,
2006,15,8.1,,,,,,35,60,5,,,,,
2006,16,8,0,0,0,1,8,23,26,19,11,8,4,0,0
2006,17,8.5,,,,,,,50,50,,,,,
2006,18,8,,,,,,,,,,,,,
2006,20,8.3,,,,,,10,90,,,,,,
2006,22,8,0,0,0,0,10,30,45,15,0,0,0,0,0
2006,23,8.1,,,,,10,30,40,20,,,,,
2006,24,8.1,,,,,,40,50,10,,,,,
2006,26,8.1,,,,,,25,60,15,,,,,
2006,28,8.1,,,,,,30,40,30,,,,,
2006,29,8.1,,,,,,20,70,10,,,,,
2006,31,8.1,,,,,,20,80,,,,,,
2006,32,,,,,,3,30,35,27,5,,,,
2006,33,8.2,,,,,,,80,20,,,,,
2006,35,8.5,,,,,,,20,80,,,,,
2006,36,8.1,,,,,,30,45,25,,,,,
2006,37,7.8,,,,,,80,20,,,,,,
2006,38,8.3,,,,,,20,80,,,,,,
2006,39,8.1,,,,,,40,50,10,,,,,
2006,41,8.1,,,,,,30,70,,,,,,
2006,42,8,,,,,,30,60,10,,,,,
2006,45,8.3,,,,,,10,70,20,,,,,
2006,47,8.1,0,0,1,5,10,18,30,20,10,5,1,0,0
2006,50,8.2,,,,,,,100,,,,,,
2006,54,8,,,,,,20,80,,,,,,
2006,56,8.1,,,,,,25,70,5,,,,,
2006,57,8.1,,,,,,,,,,,,,
2006,59,8.2,,,,,,35,65,,,,,,
2006,60,8.2,,,,,,20,60,20,,,,,
2006,61,8,,,,,,50,50,,,,,,
2006,63,8,,,,,,20,60,20,,,,,
2006,67,8,,,,,5,20,30,20,15,10,,,
2006,68,8.4,1,1,1,2,7,15,26,19,15,8,3,1,1
2006,70,8.1,,,,,,35,65,,,,,,
2006,72,8.2,0,0,0,0,0,5,85,10,0,0,0,0,0
2006,73,,,,,,,5,95,,,,,,
2006,76,8.3,,,,,,,,,,,,,
2006,80,8.2408,.0000281257696244097,.00197317759796922,.0641547723220448,.966039412454534,6.77848399536909,22.2933457419005,34.5166755343496,25.2037336529423,8.66810356448835,1.39848687539106,.105243949974543,.0036717243421025,.0000594730982239611
2006,82,8.1,,,,,,,,,,,,,
2006,85,8.1,,,,,,20,60,20,,,,,
2006,88,8.2,,,,,10,20,40,20,10,,,,
2006,89,8,,,,,,20,60,20,,,,,
2006,90,8.2,0,0,0,0,0,5,80,15,0,0,0,0,0
2006,91,8.2,0,0,0,0,5,15,55,15,5,5,0,0,0
2006,92,8.2,0,0,.134996,1.378004,7.60809,21.73251,32.2025,24.7767,9.8922,2.0447,.218000000000007,.0120000000000009,.000299999999997524
2006,93,8,,,,,,40,60,,,,,,
2006,94,8,0,0,0,0,5,37,38,15,5,0,0,0,0
2006,95,8.1,0,0,0,0,0,40,60,0,0,0,0,0,0
2006,96,7.9,,,,,5,60,30,5,,,,,
2006,97,8.2,,,,,,10,70,20,,,,,
2006,100,8.1,,,,,5,20,70,5,,,,,
2007,1,8,,,,,20,30,30,15,5,,,,
2007,2,7.6,,,,8,26,34,22,8,2,,,,
2007,3,7.9,,,,,,50,50,,,,,,
2007,4,7.8,,,,,,60,40,,,,,,
2007,5,7.8,,,,10,20,50,15,5,,,,,
2007,7,7.75,,,,,,,,,,,,,
2007,9,7.75,,,,,5,50,40,5,,,,,
2007,10,7.8,1.07240810597192,1.79924118048533,5.20402183917276,10.3303380475613,16.0518211681211,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0967671235597156
2007,11,8,,,,,,40,50,10,,,,,
2007,14,7.9,,,,,,60,40,,,,,,
2007,15,7.75,,,,,5,50,40,5,,,,,
2007,16,7.8,0,0,1,3,13,24,20,15,10,8,5,1,0
2007,17,8,,,,,,30,40,30,,,,,
2007,18,7.5,,,,,,,,,,,,,
2007,20,8,,,,,,20,80,,,,,,
2007,22,7.9,0,0,0,0,15,45,30,10,0,0,0,0,0
2007,23,7.7,,,,,10,40,35,15,,,,,
2007,24,7.9,,,,,20,35,25,20,,,,,
2007,26,7.8,,,,,10,45,35,10,,,,,
2007,28,7.8,,,,10,25,30,25,10,,,,,
2007,29,7.8,,,,,10,60,30,,,,,,
2007,31,7.9,,,,,5,70,25,,,,,,
2007,32,,,,,1,10,32,35,15,5,2,,,
2007,33,8.5,,,,,,,50,50,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,7.8,,,,,5,45,35,15,,,,,
2007,37,7.3,,,,10,80,10,,,,,,,
2007,38,8.1,,,,,,30,70,,,,,,
2007,39,7.7,,,,5,25,40,25,5,,,,,
2007,41,7.6,,,,,30,70,,,,,,,
2007,42,7.8,,,,,10,65,25,,,,,,
2007,45,8.2,,,,,,20,60,20,,,,,
2007,47,7.7,0,1,5,12,18,29,15,10,5,2,2,1,0
2007,50,8,,,,,,20,80,,,,,,
2007,54,7.6,,,,,10,50,40,,,,,,
2007,56,7.9,,,,,5,55,35,5,,,,,
2007,57,7.8,,,,,,,,,,,,,
2007,59,8.3,,,,,,35,65,,,,,,
2007,60,7.9,,,,,10,45,40,5,,,,,
2007,61,7.7,,,,,15,60,25,,,,,,
2007,63,8.3,,,,,,15,60,25,,,,,
2007,67,7.7,,,,5,10,30,25,15,10,5,,,
2007,68,8.2,1,1,1,2,7,21,24,15,15,8,3,1,1
2007,70,8,,,,,,45,55,,,,,,
2007,72,8,0,0,0,0,5,35,50,10,0,0,0,0,0
2007,73,,,,,,,15,85,,,,,,
2007,76,8.6,,,,,,,,,,,,,
2007,80,7.9578,.0508002291024767,.374979054059865,1.98341290337521,6.9230805305609,15.9576291763429,24.3023555013801,24.4598707046396,16.269992123838,7.15050771942496,2.07528505802062,.397474068368553,.050198744359875,.00441418652693537
2007,82,8.1,,,,,,,,,,,,,
2007,85,8,,,,,5,25,50,15,5,,,,
2007,88,8,,,,,5,25,35,25,10,,,,
2007,89,7.4,,,,20,40,30,10,,,,,,
2007,90,8,0,0,0,0,0,20,70,10,0,0,0,0,0
2007,91,8,0,0,0,0,5,15,55,15,5,5,0,0,0
2007,92,8,0,0,2.275,6.18155,14.20605,22.3633,24.1205,17.8242,9.02350000000001,3.1285,.742399999999999,.120500000000001,.0144999999999951
2007,93,7.8,,,,,,75,25,,,,,,
2007,94,7.8,0,1,2,5,13,32,26,13,8,0,0,0,0
2007,95,8,0,0,0,0,4,46,43,7,0,0,0,0,0
2007,96,7.7,,,,,15,55,25,5,,,,,
2007,97,8,,,,,,15,60,25,,,,,
2007,100,7.7,,,,2.5,17.5,60,17.5,2.5,,,,,
2007Feb,1,8.1,,,,5,18,28,28,15,6,,,,
2007Feb,2,7.9,,,,6,25,36,26,7,,,,,
2007Feb,3,8,,,,,,50,50,,,,,,
2007Feb,4,7.9,,,,,,60,40,,,,,,
2007Feb,5,7.9,,,,5,25,50,20,,,,,,
2007Feb,7,7.9,,,,,,,,,,,,,
2007Feb,9,8,,,,,10,40,40,10,,,,,
2007Feb,10,7.9,.819752886943159,1.45525331667553,4.40571667572638,9.18480309655452,14.9882272876713,19.1462467146012,19.146246758257,14.9882272876713,9.18480309655452,4.40571667572638,1.65403821774412,.485971263551022,.134996722323544
2007Feb,11,8,,,,,,40,50,10,,,,,
2007Feb,14,7.7,,,,,,70,30,,,,,,
2007Feb,15,8,,,,,,35,55,10,,,,,
2007Feb,16,7.9,0,0,1,2,13,23,21,16,10,8,5,1,0
2007Feb,17,,,,,,,,,,,,,,
2007Feb,18,7.75,,,,,,,,,,,,,
2007Feb,20,8.1,,,,,,20,80,,,,,,
2007Feb,22,8,0,0,0,0,10,35,40,15,0,0,0,0,0
2007Feb,23,7.9,,,,,10,40,30,20,,,,,
2007Feb,24,8,,,,,10,35,45,10,,,,,
2007Feb,26,7.9,,,,,10,40,40,10,,,,,
2007Feb,28,7.9,,,,10,25,30,25,10,,,,,
2007Feb,29,8,,,,,,40,50,10,,,,,
2007Feb,31,7.9,,,,,,60,40,,,,,,
2007Feb,32,,,,,1,5,35,35,18,5,1,,,
2007Feb,33,8.3,,,,,,10,80,10,,,,,
2007Feb,35,8.3,,,,,,,50,50,,,,,
2007Feb,36,7.9,,,,,5,45,40,10,,,,,
2007Feb,37,7.6,,,,,17.5,65,17.5,,,,,,
2007Feb,38,8,,,,,,40,60,,,,,,
2007Feb,39,7.8,,,,,20,45,30,5,,,,,
2007Feb,41,7.9,,,,,,,,,,,,,
2007Feb,42,7.9,,,,,,60,40,,,,,,
2007Feb,45,,,,,,,,,,,,,,
2007Feb,47,7.9,0,1,2,7,12,25,20,15,10,5,2,1,0
2007Feb,50,8.1,,,,,,,,,,,,,
2007Feb,54,8,,,,,,20,80,,,,,,
2007Feb,56,8,,,,,,35,60,5,,,,,
2007Feb,57,,,,,,,,,,,,,,
2007Feb,59,8.3,,,,,,35,65,,,,,,
2007Feb,60,8,,,,,5,30,50,15,,,,,
2007Feb,61,7.8,,,,,10,50,40,,,,,,
2007Feb,63,8.2,,,,,,20,55,25,,,,,
2007Feb,67,,,,,,,,,,,,,,
2007Feb,68,,,,,,,,,,,,,,
2007Feb,70,8.3,,,,,,25,75,,,,,,
2007Feb,72,8,0,0,0,0,5,35,50,10,0,0,0,0,0
2007Feb,73,,,,,,,,,,,,,,
2007Feb,76,8.5,,,,,,,,,,,,,
2007Feb,80,8.0979,,,,,,,,,,,,,
2007Feb,82,8,,,,,,,,,,,,,
2007Feb,85,,,,,,,,,,,,,,
2007Feb,88,8,,,,,10,20,40,20,10,,,,
2007Feb,89,7.5,,,,,20,40,30,10,,,,,
2007Feb,90,8,0,0,0,0,0,30,55,15,0,0,0,0,0
2007Feb,91,8.1,0,0,0,0,5,15,55,15,5,5,0,0,0
2007Feb,92,8.4,0,0,1.31341,3.46561,8.54698,15.5996,21.0744,21.0744,15.5996,8.547,3.4656,1.0397,.273699999999999
2007Feb,93,8,,,,,,40,60,,,,,,
2007Feb,94,7.9,0,1,2,4,13,33,26,13,8,0,0,0,0
2007Feb,95,8,0,0,0,0,9,42,40,9,0,0,0,0,0
2007Feb,96,7.8,,,,,5,55,35,5,,,,,
2007Feb,97,8.1,,,,,,15,65,20,,,,,
2007Feb,100,7.7,,,,2.5,15,65,15,2.5,,,,,
2008Feb,1,7.9,,,,7,16,25,25,17,10,,,,
2008Feb,2,7.3,,4,12,20,26,18,12,6,2,,,,
2008Feb,3,7.9,,,,,,60,40,,,,,,
2008Feb,4,7.7,,,,,,65,35,,,,,,
2008Feb,5,7.7,,,,5,25,50,20,,,,,,
2008Feb,7,,,,,,,,,,,,,,
2008Feb,9,7.75,,,,,10,40,35,15,,,,,
2008Feb,10,7.6,1.78643574180299,2.67010743644495,7.05042999352282,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0483482536642765
2008Feb,11,8,,,,,,40,50,10,,,,,
2008Feb,14,,,,,,,,,,,,,,
2008Feb,15,7.8,,,,,10,45,35,10,,,,,
2008Feb,16,7.7,0,0,1,4,13,24,16,18,10,8,5,1,0
2008Feb,17,,,,,,,,,,,,,,
2008Feb,18,7.5,,,,,,,,,,,,,
2008Feb,20,7.9,,,,,10,75,15,,,,,,
2008Feb,22,7.8,0,0,0,0,15,45,30,10,0,0,0,0,0
2008Feb,23,7.5,,,,,20,32,28,20,,,,,
2008Feb,24,7.7,,,,5,30,35,20,10,,,,,
2008Feb,26,7.6,,,,5,20,30,25,15,5,,,,
2008Feb,28,7,,5,10,20,30,20,10,5,,,,,
2008Feb,29,7.7,,,,,10,60,30,,,,,,
2008Feb,31,7.8,,,,,,40,60,,,,,,
2008Feb,32,,,,,2,14,35,30,12,5,2,,,
2008Feb,33,8.3,,,,,,10,80,10,,,,,
2008Feb,35,,,,,,,,,,,,,,
2008Feb,36,7.5,,,,,30,45,25,,,,,,
2008Feb,37,7,,,,50,50,,,,,,,,
2008Feb,38,7.9,,,,,,60,40,,,,,,
2008Feb,39,7.5,,,5,15,30,30,15,5,,,,,
2008Feb,41,7.1,,,,,,,,,,,,,
2008Feb,42,7.7,,,,,15,70,15,,,,,,
2008Feb,45,,,,,,,,,,,,,,
2008Feb,47,7.5,1,5,10,15,25,18,10,7,5,2,1,1,0
2008Feb,50,,,,,,,,,,,,,,
2008Feb,54,7.5,,,,,10,50,40,,,,,,
2008Feb,56,7.9,,,,,30,60,10,,,,,,
2008Feb,57,,,,,,,,,,,,,,
2008Feb,59,8.1,,,,,,45,55,,,,,,
2008Feb,60,7.7,,,,,10,50,35,5,,,,,
2008Feb,61,7.6,,,,,20,60,20,,,,,,
2008Feb,63,7.7,,,,,5,50,40,5,,,,,
2008Feb,67,,,,,,,,,,,,,,
2008Feb,68,,,,,,,,,,,,,,
2008Feb,70,8.2,,,,,,30,70,,,,,,
2008Feb,72,8,0,0,0,0,5,35,50,10,0,0,0,0,0
2008Feb,73,,,,,,,,,,,,,,
2008Feb,76,,,,,,,,,,,,,,
2008Feb,80,7.7256,,,,,,,,,,,,,
2008Feb,82,,,,,,,,,,,,,,
2008Feb,85,,,,,,,,,,,,,,
2008Feb,88,7.8,,,,5,20,35,25,10,5,,,,
2008Feb,89,7.3,,,5,20,40,30,5,,,,,,
2008Feb,90,7.9,0,0,0,0,5,45,40,10,0,0,0,0,0
2008Feb,91,8,0,0,0,0,5,15,55,15,5,5,0,0,0
2008Feb,92,8.1,0,0,5.47991,8.08669,13.8586,18.5918,19.5253,16.0518,10.3303,5.20400000000001,2.05179999999999,.6332,.186600000000003
2008Feb,93,7.8,,,,,,75,25,,,,,,
2008Feb,94,7.6,1,3,4,6,15,30,25,10,5,1,0,0,0
2008Feb,95,7.8,0,0,0,5,22,41,23,6,3,0,0,0,0
2008Feb,96,,,,,,,,,,,,,,
2008Feb,97,7.9,,,,,5,20,50,25,,,,,
2008Feb,100,7.5,,,1,5,30,50,10,3,1,,,,
2010,1,7.5,,,4,18,20,20,18,15,5,,,,
2010,2,6.5,10,18,21,18,12,9,6,3,2,1,,,
2010,3,7.6,,,,,10,40,40,10,,,,,
2010,4,7.5,,,,,40,40,20,,,,,,
2010,5,7.4,,,,25,50,20,5,,,,,,
2010,7,7.25,,,,,,,,,,,,,
2010,9,8,,,,,10,30,40,20,,,,,
2010,10,7.1,5.47992894538759,6.02704422638317,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0411110102368384,.00723724342743814
2010,11,7.75,,,,,10,50,30,10,,,,,
2010,14,6,,,,,,,,,,,,,
2010,15,7.25,,,5,10,40,20,10,5,5,5,,,
2010,16,7,8,11,12,13,14,12,9,7,6,5,3,0,0
2010,17,,,,,,,,,,,,,,
2010,18,7,,,,,,,,,,,,,
2010,20,7.3,,,,10,65,25,,,,,,,
2010,22,7,0,0,10,15,50,15,10,0,0,0,0,0,0
2010,23,6.5,3,10,20,23,15,12,10,5,2,,,,
2010,24,7.3,,,5,20,40,20,10,5,,,,,
2010,26,7.2,,2.5,10,17.5,25,17.5,15,7.5,5,,,,
2010,28,6.7,5,10,15,20,15,12,10,5,4,3,1,,
2010,29,,,,,,,,,,,,,,
2010,31,7.4,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,8,,,,,10,40,40,10,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,7,,,10,20,35,15,10,5,5,,,,
2010,37,6.5,,,50,50,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,7,,5,15,30,30,15,5,,,,,,
2010,41,6,,,,,,,,,,,,,
2010,42,7.5,,,,,40,60,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,8,1,1,2,5,10,18,25,18,10,6,2,1,1
2010,50,,,,,,,,,,,,,,
2010,54,6.5,,,20,40,30,10,,,,,,,
2010,56,7.8,,,,,30,60,10,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,7.5,,,,,35,45,20,,,,,,
2010,60,6.8,,,15,35,25,15,10,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,7.2,,,10,30,30,20,10,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,7.8,,,,,,55,45,,,,,,
2010,72,8,0,0,0,0,5,25,35,20,10,5,0,0,0
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,7.4449,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,7.3,,,5,15,25,20,15,10,5,5,,,
2010,89,7,,5,10,20,45,15,5,,,,,,
2010,90,7.6,0,0,0,0,10,40,30,15,5,0,0,0,0
2010,91,,,,,,,,,,,,,,
2010,92,,,,,,,,,,,,,,
2010,93,7.2,,,,25,60,10,5,,,,,,
2010,94,7.5,2,5,7,10,12,27,22,10,4,1,0,0,0
2010,95,7.5,0,0,5,10,30,35,15,5,0,0,0,0,0
2010,96,,,,,,,,,,,,,,
2010,97,7.5,,,,10,15,35,25,10,5,,,,
2010,100,7,1,4,10,20,30,20,10,4,1,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,AD_PRICES,IND_TAX,USD,LAB,IR,OIL,,,,,,,,
2006,1,,,,,,,,,,,,,,
2006,2,,,,2.5,,,,,,,,,,
2006,3,,,,2.4,,,,,,,,,,
2006,4,,,,1.9,,,,,,,,,,
2006,5,,,,2.3,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,-3,,,,,,,,,,
2006,10,,,,2.3,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,,,,2,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,17,,,,,,,,,,,,,,
2006,18,,,,3,,,,,,,,,,
2006,20,,,,,,,,,,,,,,
2006,22,,,,2.6,,,,,,,,,,
2006,23,,,,2.6,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,28,,,,,,,,,,,,,,
2006,29,,,,1.5,,,,,,,,,,
2006,31,,,,2.2,,,,,,,,,,
2006,32,,,,2,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,3,,,,,,,,,,
2006,37,,,,3,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,1.5,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,2.2,,,,,,,,,,
2006,47,,,,2.1,,,,,,,,,,
2006,50,,,,,,,,,,,,,,
2006,54,,,,,,,,,,,,,,
2006,56,,,,2.3,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,,,,,,,,,,,
2006,60,,,,2.5,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,2.7,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,70,,,,2.4,,,,,,,,,,
2006,72,,,,,,,,,,,,,,
2006,73,,,,,,,,,,,,,,
2006,76,,,,1.7,,,,,,,,,,
2006,80,,,,2.8004,,,,,,,,,,
2006,82,,,,2.2,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,.6,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2.5,,,,,,,,,,
2006,94,,,,2.4,,,,,,,,,,
2006,95,,,,2.3,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2.5,,,,,,,,,,
2006,100,,,,2.3,,,,,,,,,,
2006Q2,1,,,1.23,,2.5,65,,,,,,,,
2006Q2,2,,,1.23152709359606,,2.5,70,,,,,,,,
2006Q2,3,,,,,2.5,72,,,,,,,,
2006Q2,4,,,1.25,,2.75,69,,,,,,,,
2006Q2,5,,,1.24,,2.75,69,,,,,,,,
2006Q2,7,,,1.2,,2.75,67.3,,,,,,,,
2006Q2,9,,,1.2,,,67.5,,,,,,,,
2006Q2,10,,,1.21015,,2.5,62.3,,,,,,,,
2006Q2,11,,,1.25,,2.75,58,,,,,,,,
2006Q2,14,,,1.22,,2.5,66,,,,,,,,
2006Q2,15,,,1.23,,,60,,,,,,,,
2006Q2,16,,,1.24,,2.5,73.6,,,,,,,,
2006Q2,17,,,1.25,,2.75,75,,,,,,,,
2006Q2,18,,,1.25,,2.75,70,,,,,,,,
2006Q2,20,,,1.25,,2.75,75,,,,,,,,
2006Q2,22,,,1.25,,2.75,70,,,,,,,,
2006Q2,23,,,1.21,,2.75,65,,,,,,,,
2006Q2,24,,,1.24,,2.75,69.6630769230769,,,,,,,,
2006Q2,26,,,1.25,,2.75,65,,,,,,,,
2006Q2,28,,,1.25,,2.75,70,,,,,,,,
2006Q2,29,,,1.2,,2.5,60,,,,,,,,
2006Q2,31,,,1.2,,2.75,70,,,,,,,,
2006Q2,32,,,,,2.5,66,,,,,,,,
2006Q2,33,,,,,,,,,,,,,,
2006Q2,35,,,1.25,,2.75,70,,,,,,,,
2006Q2,36,,,1.23,,2.5,75,,,,,,,,
2006Q2,37,,,1.26,,2.75,70,,,,,,,,
2006Q2,38,,,1.2,,2.75,60,,,,,,,,
2006Q2,39,,,1.23,,2.75,70.5,,,,,,,,
2006Q2,41,,,1.23,,2.5,70,,,,,,,,
2006Q2,42,,,1.21,,2.55,69,,,,,,,,
2006Q2,45,,,1.24,,2.6,70,,,,,,,,
2006Q2,47,,,1.21,,2.75,62.38,,,,,,,,
2006Q2,50,,,1.21,,2.6,57,,,,,,,,
2006Q2,54,,,1.25,,2.75,70,,,,,,,,
2006Q2,56,,,1.23,,2.75,65,,,,,,,,
2006Q2,57,,,1.19,,2.75,75,,,,,,,,
2006Q2,59,,,1.21,,2.58,65,,,,,,,,
2006Q2,60,,,,,2.75,65,,,,,,,,
2006Q2,61,,,,,2.75,65,,,,,,,,
2006Q2,63,,,1.25,,2.75,72,,,,,,,,
2006Q2,67,,,1.2,,2.5,70,,,,,,,,
2006Q2,68,,,,,2.25,,,,,,,,,
2006Q2,70,,,1.23456790123457,,2.75,68,,,,,,,,
2006Q2,72,,,1.23,,2.5,68,,,,,,,,
2006Q2,73,,,,,2.5,,,,,,,,,
2006Q2,76,,,1.234139,,2.58,67.63,,,,,,,,
2006Q2,80,,,1.2217,,2.72,63.27,,,,,,,,
2006Q2,82,,,1.22,,2.75,72,,,,,,,,
2006Q2,85,,,1.21,,2.75,62.1,,,,,,,,
2006Q2,88,,,1.24,,2.75,70,,,,,,,,
2006Q2,89,,,1.22,,2.7,67.3333333333333,,,,,,,,
2006Q2,90,,,1.24,,2.75,65,,,,,,,,
2006Q2,91,,,1.24,,2.75,74,,,,,,,,
2006Q2,92,,,,,,,,,,,,,,
2006Q2,93,,,1.23,,2.75,70,,,,,,,,
2006Q2,94,,,1.24,,2.75,70,,,,,,,,
2006Q2,95,,,1.23,,2.75,75,,,,,,,,
2006Q2,96,,,1.25,,2.75,65,,,,,,,,
2006Q2,97,,,1.24,,2.75,68,,,,,,,,
2006Q2,100,,,1.24,,2.75,,,,,,,,,
2006Q3,1,,,1.21,,2.75,60,,,,,,,,
2006Q3,2,,,1.21951219512195,,2.5,65,,,,,,,,
2006Q3,3,,,,,2.75,75,,,,,,,,
2006Q3,4,,,1.28,,3,62,,,,,,,,
2006Q3,5,,,1.25,,2.75,67,,,,,,,,
2006Q3,7,,,1.2,,3,65.8,,,,,,,,
2006Q3,9,,,1.2,,,67.5,,,,,,,,
2006Q3,10,,,1.2,,2.75,65,,,,,,,,
2006Q3,11,,,1.3,,3,56,,,,,,,,
2006Q3,14,,,1.24,,2.75,68,,,,,,,,
2006Q3,15,,,1.23,,,60,,,,,,,,
2006Q3,16,,,1.25,,2.75,75.3,,,,,,,,
2006Q3,17,,,1.25,,2.75,75,,,,,,,,
2006Q3,18,,,1.25,,3,65,,,,,,,,
2006Q3,20,,,1.25,,3,75,,,,,,,,
2006Q3,22,,,1.27,,3,70,,,,,,,,
2006Q3,23,,,1.23,,3,60,,,,,,,,
2006Q3,24,,,1.26,,3,67.6666666666667,,,,,,,,
2006Q3,26,,,1.28,,3,73,,,,,,,,
2006Q3,28,,,1.25,,3,70,,,,,,,,
2006Q3,29,,,1.2,,2.75,60,,,,,,,,
2006Q3,31,,,1.2,,3,65,,,,,,,,
2006Q3,32,,,,,2.75,62,,,,,,,,
2006Q3,33,,,,,,,,,,,,,,
2006Q3,35,,,1.25,,2.75,60,,,,,,,,
2006Q3,36,,,1.25,,2.75,70,,,,,,,,
2006Q3,37,,,1.3,,2.75,75,,,,,,,,
2006Q3,38,,,1.22,,2.75,57,,,,,,,,
2006Q3,39,,,1.25,,3,69,,,,,,,,
2006Q3,41,,,1.25,,2.75,65,,,,,,,,
2006Q3,42,,,1.21,,2.8,64,,,,,,,,
2006Q3,45,,,1.25,,2.85,70,,,,,,,,
2006Q3,47,,,1.22,,3,64.876,,,,,,,,
2006Q3,50,,,1.23,,2.6,57,,,,,,,,
2006Q3,54,,,1.28,,3,70,,,,,,,,
2006Q3,56,,,1.25,,3,60,,,,,,,,
2006Q3,57,,,1.23,,3,63,,,,,,,,
2006Q3,59,,,1.24,,2.83,58,,,,,,,,
2006Q3,60,,,,,3,60,,,,,,,,
2006Q3,61,,,,,3,60,,,,,,,,
2006Q3,63,,,1.27,,3,70,,,,,,,,
2006Q3,67,,,1.15,,2.75,65,,,,,,,,
2006Q3,68,,,,,2.75,,,,,,,,,
2006Q3,70,,,1.20481927710843,,3,65,,,,,,,,
2006Q3,72,,,1.23,,2.7,68,,,,,,,,
2006Q3,73,,,,,2.75,,,,,,,,,
2006Q3,76,,,1.25,,2.75,68.5766666666667,,,,,,,,
2006Q3,80,,,1.2217,,3.07,61.354,,,,,,,,
2006Q3,82,,,1.22,,3,72,,,,,,,,
2006Q3,85,,,1.22,,2.75,60.8,,,,,,,,
2006Q3,88,,,1.27,,3,65,,,,,,,,
2006Q3,89,,,1.23,,2.8,61.375,,,,,,,,
2006Q3,90,,,1.26,,3,65,,,,,,,,
2006Q3,91,,,1.26,,3,75,,,,,,,,
2006Q3,92,,,,,,,,,,,,,,
2006Q3,93,,,1.26,,3,68,,,,,,,,
2006Q3,94,,,1.27,,3,70,,,,,,,,
2006Q3,95,,,1.25,,3,70,,,,,,,,
2006Q3,96,,,1.28,,3,60,,,,,,,,
2006Q3,97,,,1.26,,3,65,,,,,,,,
2006Q3,100,,,1.24,,3.25,,,,,,,,,
2006Q4,1,,,1.22,,2.75,58,,,,,,,,
2006Q4,2,,,1.21212121212121,,2.75,65,,,,,,,,
2006Q4,3,,,,,3,70,,,,,,,,
2006Q4,4,,,1.28,,3.25,61,,,,,,,,
2006Q4,5,,,1.27,,3,65,,,,,,,,
2006Q4,7,,,1.2,,3,65.2,,,,,,,,
2006Q4,9,,,1.2,,,65,,,,,,,,
2006Q4,10,,,1.3,,3,62,,,,,,,,
2006Q4,11,,,1.35,,3.25,54,,,,,,,,
2006Q4,14,,,1.24,,2.75,68,,,,,,,,
2006Q4,15,,,1.23,,,60,,,,,,,,
2006Q4,16,,,1.25,,3.25,75.7,,,,,,,,
2006Q4,17,,,1.3,,3,80,,,,,,,,
2006Q4,18,,,1.3,,3.25,60,,,,,,,,
2006Q4,20,,,1.27,,3,75,,,,,,,,
2006Q4,22,,,1.27,,3.25,65,,,,,,,,
2006Q4,23,,,1.25,,3,57,,,,,,,,
2006Q4,24,,,1.28,,3,62.3333333333333,,,,,,,,
2006Q4,26,,,1.3,,3,66,,,,,,,,
2006Q4,28,,,1.28,,3.25,71,,,,,,,,
2006Q4,29,,,1.2,,2.75,58,,,,,,,,
2006Q4,31,,,1.2,,3,62,,,,,,,,
2006Q4,32,,,,,3,60,,,,,,,,
2006Q4,33,,,,,,,,,,,,,,
2006Q4,35,,,1.26,,3,60,,,,,,,,
2006Q4,36,,,1.25,,2.75,65,,,,,,,,
2006Q4,37,,,1.35,,3,75,,,,,,,,
2006Q4,38,,,1.25,,3,55,,,,,,,,
2006Q4,39,,,1.26,,3,64,,,,,,,,
2006Q4,41,,,1.25,,3,60,,,,,,,,
2006Q4,42,,,1.23,,3.05,60.7,,,,,,,,
2006Q4,45,,,1.26,,2.85,70,,,,,,,,
2006Q4,47,,,1.23,,3.25,68.12,,,,,,,,
2006Q4,50,,,1.25,,2.9,55,,,,,,,,
2006Q4,54,,,1.3,,3,70,,,,,,,,
2006Q4,56,,,1.27,,3.25,60,,,,,,,,
2006Q4,57,,,1.25,,3,62,,,,,,,,
2006Q4,59,,,1.26,,3,55,,,,,,,,
2006Q4,60,,,,,3,60,,,,,,,,
2006Q4,61,,,,,3.5,65,,,,,,,,
2006Q4,63,,,1.3,,3.25,68,,,,,,,,
2006Q4,67,,,1.1,,2.75,60,,,,,,,,
2006Q4,68,,,,,2.75,,,,,,,,,
2006Q4,70,,,1.25,,3,70,,,,,,,,
2006Q4,72,,,1.23,,2.75,68,,,,,,,,
2006Q4,73,,,,,2.75,,,,,,,,,
2006Q4,76,,,1.25,,2.75,68.9633333333333,,,,,,,,
2006Q4,80,,,1.2217,,3.27,61.1134,,,,,,,,
2006Q4,82,,,1.25,,3,72,,,,,,,,
2006Q4,85,,,1.23,,3,59.4,,,,,,,,
2006Q4,88,,,1.3,,3,65,,,,,,,,
2006Q4,89,,,1.23,,3.1,61.5,,,,,,,,
2006Q4,90,,,1.28,,3.25,65,,,,,,,,
2006Q4,91,,,1.28,,3,73,,,,,,,,
2006Q4,92,,,,,,,,,,,,,,
2006Q4,93,,,1.27,,3.25,62,,,,,,,,
2006Q4,94,,,1.27,,3.25,68,,,,,,,,
2006Q4,95,,,1.25,,3.25,70,,,,,,,,
2006Q4,96,,,1.3,,3,60,,,,,,,,
2006Q4,97,,,1.28,,3,60,,,,,,,,
2006Q4,100,,,1.24,,3.5,,,,,,,,,
2007,1,,,,,,,,,,,,,,
2007,2,,,,2.8,,,,,,,,,,
2007,3,,,,2.2,,,,,,,,,,
2007,4,,,,2,,,,,,,,,,
2007,5,,,,2,,,,,,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,,,,-1.75,,,,,,,,,,
2007,10,,,,2.6,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,2.8,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,2.9,,,,,,,,,,
2007,17,,,,,,,,,,,,,,
2007,18,,,,3,,,,,,,,,,
2007,20,,,,,,,,,,,,,,
2007,22,,,,2.8,,,,,,,,,,
2007,23,,,,2.8,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,,,,,,,,,,,
2007,28,,,,,,,,,,,,,,
2007,29,,,,1.7,,,,,,,,,,
2007,31,,,,2.7,,,,,,,,,,
2007,32,,,,2.3,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,,,,3.2,,,,,,,,,,
2007,37,,,,3.25,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.2,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,2.2,,,,,,,,,,
2007,47,,,,1.8,,,,,,,,,,
2007,50,,,,,,,,,,,,,,
2007,54,,,,,,,,,,,,,,
2007,56,,,,2.4,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,,,,,,,,,,,
2007,60,,,,2.8,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,2.7,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,2.4,,,,,,,,,,
2007,72,,,,,,,,,,,,,,
2007,73,,,,,,,,,,,,,,
2007,76,,,,2.3,,,,,,,,,,
2007,80,,,,3.1886,,,,,,,,,,
2007,82,,,,2.3,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,1.1,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,,,,,,,,,,,
2007,91,,,,,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.6,,,,,,,,,,
2007,95,,,,2.3,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,3,,,,,,,,,,
2007,100,,,,2.6,,,,,,,,,,
2007Q1,1,,,1.24,,3,58,,,,,,,,
2007Q1,2,,,1.24223602484472,,2.75,70,,,,,,,,
2007Q1,3,,,,,3,65,,,,,,,,
2007Q1,4,,,1.28,,3.25,59,,,,,,,,
2007Q1,5,,,1.3,,3,63,,,,,,,,
2007Q1,7,,,1.2,,3.25,65,,,,,,,,
2007Q1,9,,,1.2,,,60,,,,,,,,
2007Q1,10,,,1.35,,3.25,62,,,,,,,,
2007Q1,11,,,1.35,,3.25,50,,,,,,,,
2007Q1,14,,,1.24,,2.75,70,,,,,,,,
2007Q1,15,,,1.23,,,60,,,,,,,,
2007Q1,16,,,1.26,,3.25,75.5,,,,,,,,
2007Q1,17,,,1.3,,3.25,80,,,,,,,,
2007Q1,18,,,1.3,,3.5,60,,,,,,,,
2007Q1,20,,,1.3,,3.25,70,,,,,,,,
2007Q1,22,,,1.28,,3.5,65,,,,,,,,
2007Q1,23,,,1.26,,3,57,,,,,,,,
2007Q1,24,,,1.3,,3,58,,,,,,,,
2007Q1,26,,,1.3,,3,68,,,,,,,,
2007Q1,28,,,1.3,,3.5,71,,,,,,,,
2007Q1,29,,,1.2,,3,56,,,,,,,,
2007Q1,31,,,1.2,,3,60,,,,,,,,
2007Q1,32,,,,,3,60,,,,,,,,
2007Q1,33,,,,,,,,,,,,,,
2007Q1,35,,,1.29,,3,65,,,,,,,,
2007Q1,36,,,1.27,,2.75,65,,,,,,,,
2007Q1,37,,,1.4,,3,80,,,,,,,,
2007Q1,38,,,1.26,,3,54,,,,,,,,
2007Q1,39,,,1.26,,3,63,,,,,,,,
2007Q1,41,,,1.25,,3.25,60,,,,,,,,
2007Q1,42,,,1.25,,3.3,60,,,,,,,,
2007Q1,45,,,1.27,,2.85,70,,,,,,,,
2007Q1,47,,,1.25,,3.5,73.21,,,,,,,,
2007Q1,50,,,1.25,,2.9,57,,,,,,,,
2007Q1,54,,,1.3,,3.25,70,,,,,,,,
2007Q1,56,,,1.3,,3.5,57,,,,,,,,
2007Q1,57,,,1.27,,3,63,,,,,,,,
2007Q1,59,,,1.28,,3,54,,,,,,,,
2007Q1,60,,,,,3.25,60,,,,,,,,
2007Q1,61,,,,,3.75,65,,,,,,,,
2007Q1,63,,,1.3,,3.25,66,,,,,,,,
2007Q1,67,,,1.1,,3,60,,,,,,,,
2007Q1,68,,,,,3,,,,,,,,,
2007Q1,70,,,1.26582278481013,,3.25,73,,,,,,,,
2007Q1,72,,,1.23,,2.9,68,,,,,,,,
2007Q1,73,,,,,3,,,,,,,,,
2007Q1,76,,,1.25,,2.75,69.1,,,,,,,,
2007Q1,80,,,1.2274,,3.46,59.6698,,,,,,,,
2007Q1,82,,,1.25,,3,72,,,,,,,,
2007Q1,85,,,1.24,,3,58.1,,,,,,,,
2007Q1,88,,,1.3,,3,65,,,,,,,,
2007Q1,89,,,1.24,,3.3,59,,,,,,,,
2007Q1,90,,,1.3,,3.25,70,,,,,,,,
2007Q1,91,,,1.28,,3.25,70,,,,,,,,
2007Q1,92,,,,,,,,,,,,,,
2007Q1,93,,,1.25,,3.25,62,,,,,,,,
2007Q1,94,,,1.24,,3.25,68,,,,,,,,
2007Q1,95,,,1.26,,3.5,65,,,,,,,,
2007Q1,96,,,1.32,,3,55,,,,,,,,
2007Q1,97,,,1.27,,3,60,,,,,,,,
2007Q1,100,,,1.24,,3.5,,,,,,,,,
2007Q2,1,,,1.24,,3,58,,,,,,,,
2007Q2,2,,,1.25,,3,70,,,,,,,,
2007Q2,3,,,,,3.25,65,,,,,,,,
2007Q2,4,,,1.28,,3.25,57,,,,,,,,
2007Q2,5,,,1.33,,3,63,,,,,,,,
2007Q2,7,,,1.2,,3.25,65,,,,,,,,
2007Q2,9,,,1.2,,,60,,,,,,,,
2007Q2,10,,,1.36,,3.25,59,,,,,,,,
2007Q2,11,,,1.35,,3.25,48,,,,,,,,
2007Q2,14,,,1.24,,2.75,70,,,,,,,,
2007Q2,15,,,1.23,,,60,,,,,,,,
2007Q2,16,,,1.26,,3.25,75.1,,,,,,,,
2007Q2,17,,,1.3,,3.5,80,,,,,,,,
2007Q2,18,,,1.25,,3.75,60,,,,,,,,
2007Q2,20,,,1.3,,3.5,68,,,,,,,,
2007Q2,22,,,1.25,,3.5,65,,,,,,,,
2007Q2,23,,,1.27,,3,54,,,,,,,,
2007Q2,24,,,1.3,,3,55,,,,,,,,
2007Q2,26,,,1.3,,3,68,,,,,,,,
2007Q2,28,,,1.3,,3.5,71,,,,,,,,
2007Q2,29,,,1.2,,3,56,,,,,,,,
2007Q2,31,,,1.2,,3,60,,,,,,,,
2007Q2,32,,,,,3,60,,,,,,,,
2007Q2,33,,,,,,,,,,,,,,
2007Q2,35,,,1.29,,3,65,,,,,,,,
2007Q2,36,,,1.27,,2.75,65,,,,,,,,
2007Q2,37,,,1.4,,3,80,,,,,,,,
2007Q2,38,,,1.29,,3,53,,,,,,,,
2007Q2,39,,,1.26,,3,63,,,,,,,,
2007Q2,41,,,1.25,,3.25,60,,,,,,,,
2007Q2,42,,,1.26,,3.5,59,,,,,,,,
2007Q2,45,,,1.28,,2.85,70,,,,,,,,
2007Q2,47,,,1.26,,3.5,69.55,,,,,,,,
2007Q2,50,,,1.25,,2.9,54,,,,,,,,
2007Q2,54,,,1.3,,3.5,70,,,,,,,,
2007Q2,56,,,1.3,,3.5,55,,,,,,,,
2007Q2,57,,,1.28,,3,58,,,,,,,,
2007Q2,59,,,1.31,,3,53,,,,,,,,
2007Q2,60,,,,,3.5,60,,,,,,,,
2007Q2,61,,,,,4,60,,,,,,,,
2007Q2,63,,,1.3,,3.25,64,,,,,,,,
2007Q2,67,,,1.1,,3,60,,,,,,,,
2007Q2,68,,,,,3,,,,,,,,,
2007Q2,70,,,1.2987012987013,,3.5,69,,,,,,,,
2007Q2,72,,,1.23,,3,68,,,,,,,,
2007Q2,73,,,,,3.25,,,,,,,,,
2007Q2,76,,,1.25,,2.75,69.0966666666667,,,,,,,,
2007Q2,80,,,1.2326,,3.66,58.2262,,,,,,,,
2007Q2,82,,,1.3,,3,72,,,,,,,,
2007Q2,85,,,1.25,,3.25,57.2,,,,,,,,
2007Q2,88,,,1.3,,3,65,,,,,,,,
2007Q2,89,,,1.23,,3.5,57,,,,,,,,
2007Q2,90,,,1.3,,3.25,70,,,,,,,,
2007Q2,91,,,1.28,,3.5,70,,,,,,,,
2007Q2,92,,,,,,,,,,,,,,
2007Q2,93,,,1.22,,3.25,62,,,,,,,,
2007Q2,94,,,1.25,,3.5,66,,,,,,,,
2007Q2,95,,,1.27,,3.75,65,,,,,,,,
2007Q2,96,,,1.32,,3,55,,,,,,,,
2007Q2,97,,,1.25,,3.25,55,,,,,,,,
2007Q2,100,,,1.24,,3.5,,,,,,,,,
2010,1,,,,,,,,,,,,,,
2010,2,,,,1.8,,,,,,,,,,
2010,3,,,,3,,,,,,,,,,
2010,4,,,,2.5,,,,,,,,,,
2010,5,,,,2,,,,,,,,,,
2010,7,,,,,,,,,,,,,,
2010,9,,,,-1,,,,,,,,,,
2010,10,,,,,,,,,,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,,,,3.5,,,,,,,,,,
2010,15,,,,,,,,,,,,,,
2010,16,,,,2.8,,,,,,,,,,
2010,17,,,,,,,,,,,,,,
2010,18,,,,3,,,,,,,,,,
2010,20,,,,,,,,,,,,,,
2010,22,,,,2.6,,,,,,,,,,
2010,23,,,,2.5,,,,,,,,,,
2010,24,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,
2010,28,,,,,,,,,,,,,,
2010,29,,,,,,,,,,,,,,
2010,31,,,,3.5,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,,,,2.5,,,,,,,,,,
2010,37,,,,3.5,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,,,,2.1,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,2.3,,,,,,,,,,
2010,50,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,
2010,56,,,,2.4,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,59,,,,,,,,,,,,,,
2010,60,,,,3.2,,,,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,,,,2.5,,,,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,,,,2.3,,,,,,,,,,
2010,72,,,,,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,,,,,,,,,,,
2010,80,,,,3.4743,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,,,,1,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,,,,,,,,,,,
2010,91,,,,,,,,,,,,,,
2010,92,,,,,,,,,,,,,,
2010,93,,,,2.5,,,,,,,,,,
2010,94,,,,2.8,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,97,,,,2.7,,,,,,,,,,
2010,100,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2006Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2006,4,2.3,,,,,5,90,5,,,,,,
2006,5,2.2,,,,,5,90,5,,,,,,
2006,7,2.2,,,,,,,,,,,,,
2006,9,2.2,,,,,20,60,20,,,,,,
2006,10,2.3,.108236923636928,.456682480539949,2.53248180244977,8.40957196514409,18.1831673304807,25.6133745061611,23.5109515977598,14.062191992091,7.12334140173664,,,,
2006,11,2.2,,,,,10,80,10,,,,,,
2006,15,2.2,,,,,5,80,15,,,,,,
2006,16,2.3,0,0,8,13,19,26,22,8,4,,,,
2006,20,2.3,,,,,,85,15,,,,,,
2006,22,2.3,0,0,0,0,5,65,30,0,0,,,,
2006,23,2.3,,,,1,15,58,25,1,,,,,
2006,24,2.26541280767687,,,,,,90,10,,,,,,
2006,26,2.4,,,,,10,50,40,,,,,,
2006,28,2.2,,,,,20,50,30,,,,,,
2006,29,2.2,,,,,20,70,10,,,,,,
2006,30,2.3,,,,,,90,10,,,,,,
2006,31,2.3,,,,,,80,20,,,,,,
2006,33,2.5,,,,,,50,50,,,,,,
2006,35,2.5,,,,,10,50,40,,,,,,
2006,37,2.4,,,,,,80,20,,,,,,
2006,38,2.4,,,,,10,60,30,,,,,,
2006,39,2.4,,,,,,70,30,,,,,,
2006,40,2.3,,,,,,100,,,,,,,
2006,41,2.4,,,,,,70,30,,,,,,
2006,42,2.2,,,,,10,80,10,,,,,,
2006,45,2.4,,,,,20,50,30,,,,,,
2006,47,2.3,0,0,0,,10,60,25,5,,,,,
2006,48,2.3,,,,,,,,,,,,,
2006,54,2.3,,,,,10,70,20,,,,,,
2006,56,2.3,,,,,0,75,25,,,,,,
2006,57,2.2,,,,,,,,,,,,,
2006,59,2.1,,,,,,,,,,,,,
2006,60,2.2,,,,,35,45,20,,,,,,
2006,61,2.3,,,,,15,70,15,,,,,,
2006,63,2.2,,,,,20,60,20,,,,,,
2006,65,2.3,,,,,,70,30,,,,,,
2006,70,2.3,,,,,,80,20,,,,,,
2006,73,2.375,,,,,,80,20,,,,,,
2006,76,2.1,.000000000000000000000000000000000000000000000000000000000000000000000000000000000389510639047354,.00000000000000000000000000000000000000000000000282255987500854,.0000000000000000000000263698887962969,.000000352855455997613,10.8466838862534,89.1376308503134,.0156849105777512,0,0,,,,
2006,80,2.6328,0,0,.000000000697175650543613,.000101347947722985,.304669949543401,22.8349035146168,66.7289242484989,10.0799412862323,.0514596524637922,,,,
2006,82,2.1,,,,5,40,40,15,,,,,,
2006,84,2.2,0,0,0,0,0,75,25,0,0,,,,
2006,85,2.2,,,,,,80,20,,,,,,
2006,89,2.3,,,,,25,40,35,,,,,,
2006,90,2.2,,,,,,,,,,,,,
2006,91,2.3,0,0,0,0,30,45,15,10,0,,,,
2006,92,2.3,0,0,0,.00000777461183455994,.0429038253881654,79.7243884,20.2327,0,0,,,,
2006,93,2.2,,,,,20,60,20,,,,,,
2006,94,2.3,,,,1,14,60,22.5,2.5,,,,,
2006,95,2.3,0,0,0,0,7,65,28,0,0,,,,
2006,96,2.3,,,,,3,70,25,2,,,,,
2006,97,2.3,,,,,,75,25,,,,,,
2006,99,2.1,,,,,10,80,10,,,,,,
2006,100,2.2,,,,,10,75,15,,,,,,
2007,4,2.1,,,,,10,80,10,,,,,,
2007,5,2,,,,10,30,60,,,,,,,
2007,7,2.2,,,,,,,,,,,,,
2007,9,2.2,,,,,20,60,20,,,,,,
2007,10,2.2,.167678628779089,.65207425816407,3.33206514249319,10.154304207534,20.151708104342,26.0558728018433,21.9539044416807,12.0524634697761,5.47992894538759,,,,
2007,11,1.9,,,,,60,35,5,,,,,,
2007,15,1.9,,,,5,55,35,5,,,,,,
2007,16,1.9,0,0,8,20,22,20,16,10,4,,,,
2007,20,2,,,,,45,55,,,,,,,
2007,22,2.2,0,0,0,0,20,60,20,0,0,,,,
2007,23,1.9,,,5,15,35,25,15,5,,,,,
2007,24,2.2048914944319,,,,,30,50,20,,,,,,
2007,26,2.3,,,,,25,40,30,5,,,,,
2007,28,2,,,5,15,30,30,15,5,,,,,
2007,29,2.1,,,,,30,65,5,,,,,,
2007,30,2.2,,,,,,90,10,,,,,,
2007,31,2.2,,,,,10,75,15,,,,,,
2007,33,2.5,,,,,20,30,30,20,,,,,
2007,35,2.3,,,,,20,60,20,,,,,,
2007,37,2.2,,,,,10,80,10,,,,,,
2007,38,2.1,,,,,20,60,20,,,,,,
2007,39,2.3,,,,,15,55,25,5,,,,,
2007,40,2.3,,,,,,100,,,,,,,
2007,41,2.2,,,,,20,70,10,,,,,,
2007,42,2.2,,,,,35,60,5,,,,,,
2007,45,2.3,,,,5,15,40,20,20,,,,,
2007,47,2.4,0,0,0,5,20,50,20,5,,,,,
2007,48,2.4,,,,,,,,,,,,,
2007,54,2.2,,,,10,40,50,,,,,,,
2007,56,2.2,,,,,5,75,20,,,,,,
2007,57,2.4,,,,,,,,,,,,,
2007,59,1.8,,,,,,,,,,,,,
2007,60,2.1,,,,,30,45,25,,,,,,
2007,61,1.9,,,,5,50,40,5,,,,,,
2007,63,1.7,,,,20,45,35,,,,,,,
2007,65,2.2,,,,,5,65,30,,,,,,
2007,70,2.3,,,,,10,70,20,,,,,,
2007,73,2.125,,,,,,65,35,,,,,,
2007,76,2,.672847504772536,2.67718920102223,8.36331628170556,17.6690158239608,24.9593760161666,24.0467041557177,14.5419740404844,5.53018594466986,1.53939103150024,,,,
2007,80,2.5484,.000756757104658501,.0175911301962595,.314148081255383,2.77691359536395,12.3717990019738,27.8844872985868,31.8682012451921,18.4752586936696,6.29084419665746,,,,
2007,82,1.9,,,,10,40,40,10,,,,,,
2007,84,2.2,0,0,0,2,27,46,20,5,0,,,,
2007,85,2.1,,,,,15,60,25,,,,,,
2007,89,2.2,,,,,15,40,35,10,,,,,
2007,90,2.1,,,,,,,,,,,,,
2007,91,2.2,0,0,0,0,35,40,15,10,0,,,,
2007,92,2,.000440975,.018422125,.7065119,8.395715,32.08571,40.0901,16.4281,2.1818,.0932000000000044,,,,
2007,93,2,,,,,45,55,,,,,,,
2007,94,2.2,,,,5,25,40,25,5,,,,,
2007,95,2.2,0,0,0,4,25,49,18,4,0,,,,
2007,96,2.1,,,,5,20,45,25,5,,,,,
2007,97,2.1,,,,,20,65,15,,,,,,
2007,99,2,,,,10,25,55,10,,,,,,
2007,100,2.3,,,,2,15,60,20,3,,,,,
2007Jun,4,2,,,,,20,70,10,,,,,,
2007Jun,5,2.1,,,,,25,60,15,,,,,,
2007Jun,7,,,,,,,,,,,,,,
2007Jun,9,2.3,,,,,25,50,25,,,,,,
2007Jun,10,2.02,.353712355565805,1.18491560360916,5.22887269460004,13.6537945220591,23.2227574929574,25.7365121602454,18.5863214100007,8.74470791102326,3.28840584993912,,,,
2007Jun,11,1.9,,,,,60,35,5,,,,,,
2007Jun,15,1.8,,,,10,55,30,5,,,,,,
2007Jun,16,1.9,0,0,10,20,23,22,17,5,3,,,,
2007Jun,20,2,,,,10,35,45,10,,,,,,
2007Jun,22,2.1,0,0,0,0,20,60,20,0,0,,,,
2007Jun,23,1.8,,3,10,21,32,21,10,3,,,,,
2007Jun,24,2.2,,,,,30,50,20,,,,,,
2007Jun,26,2.3,,,,,25,40,30,5,,,,,
2007Jun,28,1.9,,,5,15,30,30,15,5,,,,,
2007Jun,29,,,,,,,,,,,,,,
2007Jun,30,2.1,,,,,10,70,20,,,,,,
2007Jun,31,1.9,,,,,60,30,10,,,,,,
2007Jun,33,2.5,,,,,20,30,30,20,,,,,
2007Jun,35,2.3,,,,,20,60,20,,,,,,
2007Jun,37,2,,,,,25,60,15,,,,,,
2007Jun,38,2.2,,,,,20,60,20,,,,,,
2007Jun,39,2.3,,,,5,10,50,30,5,,,,,
2007Jun,40,,,,,,,,,,,,,,
2007Jun,41,2.2,,,,,,,,,,,,,
2007Jun,42,2.2,,,,,20,75,5,,,,,,
2007Jun,45,,,,,,,,,,,,,,
2007Jun,47,2.4,0,0,0,5,20,50,20,5,,,,,
2007Jun,48,,,,,,,,,,,,,,
2007Jun,54,2.1,,,,20,30,40,10,,,,,,
2007Jun,56,2.1,,,,,10,70,20,,,,,,
2007Jun,57,,,,,,,,,,,,,,
2007Jun,59,1.6,,,,,,,,,,,,,
2007Jun,60,2.1,,,,,35,45,20,,,,,,
2007Jun,61,1.7,,,,10,40,40,10,,,,,,
2007Jun,63,1.9,,,,10,50,40,,,,,,,
2007Jun,65,2.2,,,,,10,60,30,,,,,,
2007Jun,70,2.4,,,,,5,70,25,,,,,,
2007Jun,73,,,,,,,,,,,,,,
2007Jun,76,1.7,,,,,,,,,,,,,
2007Jun,80,2.3,,,,,,,,,,,,,
2007Jun,82,1.9,,,,25,50,25,,,,,,,
2007Jun,84,2.2,0,0,0,10,30,40,15,5,0,,,,
2007Jun,85,2,,,,5,15,50,25,5,,,,,
2007Jun,89,2,,,,,25,40,35,,,,,,
2007Jun,90,,,,,,,,,,,,,,
2007Jun,91,2.1,0,0,0,0,40,40,10,10,0,,,,
2007Jun,92,1.9,.0129204,.1830316,2.527548,14.0905,33.186,33.186,14.0905,2.5275,.195999999999996,,,,
2007Jun,93,2.2,,,,,22.5,47.5,30,,,,,,
2007Jun,94,2.2,,,,5,25,40,25,5,,,,,
2007Jun,95,2.1,0,0,0,12,23,46,15,4,0,,,,
2007Jun,96,1.8,,,,7,48,38,7,,,,,,
2007Jun,97,2.1,,,,,20,65,15,,,,,,
2007Jun,99,2,,,,10,25,55,10,,,,,,
2007Jun,100,2.2,,,,2.5,20,55,20,2.5,,,,,
2008,4,2,,,,,40,50,10,,,,,,
2008,5,1.8,,,,10,60,20,10,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,2.2,,,,5,15,60,15,5,,,,,
2008,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2008,11,1.5,,,,5,75,20,,,,,,,
2008,15,1.7,,,,10,60,25,5,,,,,,
2008,16,1.8,0,0,8,20,22,20,16,10,4,,,,
2008,20,1.9,,,,20,35,30,15,,,,,,
2008,22,1.9,0,0,0,15,50,30,5,,,,,,
2008,23,2,1,3,7,15,25,25,15,7,2,,,,
2008,24,1.59544997892049,,,10,25,45,15,5,,,,,,
2008,26,2.1,,,,5,30,40,20,5,,,,,
2008,28,1.8,,,10,20,30,25,10,5,,,,,
2008,29,2,,,,,50,50,,,,,,,
2008,30,1.9,,,,,60,40,,,,,,,
2008,31,1.9,,,,,60,30,10,,,,,,
2008,33,2.5,,,,,20,30,30,20,,,,,
2008,35,2.2,,,,,40,40,20,,,,,,
2008,37,2.1,,,,,10,80,10,,,,,,
2008,38,1.7,,,,10,60,30,,,,,,,
2008,39,1.9,,,,15,40,30,10,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,2,,,,,40,50,10,,,,,,
2008,42,2.1,,,,,25,70,5,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,54,1.9,,,,20,40,40,,,,,,,
2008,56,2,,,,,40,55,5,,,,,,
2008,57,1.8,,,,,,,,,,,,,
2008,59,2,,,,,,,,,,,,,
2008,60,1.9,,,,10,45,35,10,,,,,,
2008,61,1.8,,,,15,40,40,5,,,,,,
2008,63,1.5,,,,35,45,20,,,,,,,
2008,65,2,,,,,40,60,,,,,,,
2008,70,2.1,,,,,45,55,,,,,,,
2008,73,2,,,,,10,65,25,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,1.9881,.32212960964717,1.43064514414758,5.99060817285448,15.3012249021436,24.8734599771296,25.7439065396071,16.9649650980517,7.11578938965118,2.25727116676762,,,,
2008,82,,,,,30,40,30,,,,,,,
2008,84,1.9,0,0,0,12,36,34,15,3,0,,,,
2008,85,,,,,,,,,,,,,,
2008,89,1.8,,,,15,40,30,10,5,,,,,
2008,90,,,,,,,,,,,,,,
2008,91,2,0,0,0,0,40,40,10,10,0,,,,
2008,92,1.8,.134996,.846532,5.699172,18.5684,31.3695,27.5159,12.5279,2.9546,.383,,,,
2008,93,2,,,,,50,50,,,,,,,
2008,94,1.9,,,,15,35,25,20,5,,,,,
2008,95,2,0,0,4,18,21,39,14,4,0,,,,
2008,96,,,,,,,,,,,,,,
2008,97,1.8,,,,10,50,30,10,,,,,,
2008,99,1.9,,,,10,50,30,10,,,,,,
2008,100,1.9,,1,5,10,50,25,7.5,1.5,,,,,
2008Jun,4,2,,,,5,25,60,10,,,,,,
2008Jun,5,1.7,,,,30,50,20,,,,,,,
2008Jun,7,,,,,,,,,,,,,,
2008Jun,9,2.1,,,,5,30,50,10,5,,,,,
2008Jun,10,1.96,.448322627011832,1.42794749682622,6.00162167655952,14.8853406789587,24.0486235527335,25.3167687982003,17.3671475033531,7.76133953364227,2.74288813271458,,,,
2008Jun,11,1.4,,,,5,75,20,,,,,,,
2008Jun,15,1.7,,,,15,55,20,10,,,,,,
2008Jun,16,1.8,0,3,13,18,20,18,15,10,3,,,,
2008Jun,20,1.9,,,,20,35,30,15,,,,,,
2008Jun,22,1.9,0,0,0,10,50,35,5,,,,,,
2008Jun,23,2,1,5,10,15,20,25,18,5,1,,,,
2008Jun,24,1.6,,,10,25,45,15,5,,,,,,
2008Jun,26,2.1,,,5,15,25,30,20,5,,,,,
2008Jun,28,1.9,,,10,20,30,25,10,5,,,,,
2008Jun,29,,,,,,,,,,,,,,
2008Jun,30,1.9,,,,,60,40,,,,,,,
2008Jun,31,1.8,,,,,60,40,,,,,,,
2008Jun,33,2.3,,,,,40,50,10,,,,,,
2008Jun,35,2.2,,,,,40,40,20,,,,,,
2008Jun,37,2,,,,,25,50,25,,,,,,
2008Jun,38,1.8,,,,10,60,30,,,,,,,
2008Jun,39,1.9,,,5,10,40,30,10,5,,,,,
2008Jun,40,,,,,,,,,,,,,,
2008Jun,41,1.9,,,,,,,,,,,,,
2008Jun,42,2,,,,,45,55,,,,,,,
2008Jun,45,,,,,,,,,,,,,,
2008Jun,47,,,,,,,,,,,,,,
2008Jun,48,,,,,,,,,,,,,,
2008Jun,54,1.9,,,,20,50,30,,,,,,,
2008Jun,56,2.1,,,,,20,60,20,,,,,,
2008Jun,57,,,,,,,,,,,,,,
2008Jun,59,2,,,,,,,,,,,,,
2008Jun,60,1.9,,,5,10,40,30,10,5,,,,,
2008Jun,61,1.8,,,,15,40,40,5,,,,,,
2008Jun,63,1.4,,,,40,40,20,,,,,,,
2008Jun,65,1.8,,,,,80,20,,,,,,,
2008Jun,70,2.2,,,,,30,60,10,,,,,,
2008Jun,73,,,,,,,,,,,,,,
2008Jun,76,,,,,,,,,,,,,,
2008Jun,80,2,,,,,,,,,,,,,
2008Jun,82,,,,,,,,,,,,,,
2008Jun,84,1.8,0,0,0,15,36,32,15,2,0,,,,
2008Jun,85,,,,,,,,,,,,,,
2008Jun,89,1.8,,,,15,40,35,10,,,,,,
2008Jun,90,,,,,,,,,,,,,,
2008Jun,91,2,0,0,0,0,40,40,10,10,0,,,,
2008Jun,92,1.8,.134996,.846532,5.699172,18.5684,31.3695,27.5159,12.5279,2.9546,.383,,,,
2008Jun,93,2.1,,,,,30,55,15,,,,,,
2008Jun,94,1.9,,,,10,35,30,20,5,,,,,
2008Jun,95,2,0,0,6,16,23,30,19,6,0,,,,
2008Jun,96,,,,,,,,,,,,,,
2008Jun,97,1.8,,,,10,50,30,10,,,,,,
2008Jun,99,1.9,,,,10,50,30,10,,,,,,
2008Jun,100,1.9,,,5,20,45,25,4,1,,,,,
2011,4,2.1,,,,,40,60,,,,,,,
2011,5,1.8,,,10,20,40,20,10,,,,,,
2011,7,,,,,,,,,,,,,,
2011,9,2,,,5,10,35,35,10,5,,,,,
2011,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2011,11,2,,,,10,40,50,,,,,,,
2011,15,1.6,,,5,25,45,15,10,,,,,,
2011,16,2,5,7,9,11,16,18,13,12,9,,,,
2011,20,2,,,,15,35,40,10,,,,,,
2011,22,1.9,0,0,0,10,55,25,10,,,,,,
2011,23,2,1,3,7,15,25,25,15,7,2,,,,
2011,24,1.9,,,5,10,40,30,10,5,,,,,
2011,26,2,,,2.5,20,30,27.5,17.5,2.5,,,,,
2011,28,1.9,2,3,10,20,25,20,15,3,2,,,,
2011,29,,,,,,,,,,,,,,
2011,30,1.9,,,,,80,20,,,,,,,
2011,31,1.8,,,,,,,,,,,,,
2011,33,2,,,,,50,50,,,,,,,
2011,35,2.2,,,,10,30,40,20,,,,,,
2011,37,2,,,,,50,50,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,1.9,,,5,10,35,35,10,5,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,1.8,,,,,,,,,,,,,
2011,42,1.7,,,,10,70,20,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.9,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,
2011,54,1.8,,,10,20,40,20,10,,,,,,
2011,56,2,,,,,35,50,15,,,,,,
2011,57,,,,,,,,,,,,,,
2011,59,2,,,,,,,,,,,,,
2011,60,1.9,,,5,10,40,30,10,5,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,2,,,,5,50,40,5,,,,,,
2011,65,1.9,,,,10,60,30,,,,,,,
2011,70,1.8,,,,,60,40,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,1.9,,,,,,,,,,,,,
2011,80,1.74,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,
2011,84,1.9,0,0,3,10,35,32,15,4,1,,,,
2011,85,,,,,,,,,,,,,,
2011,89,2,,,5,5,25,40,10,10,5,,,,
2011,90,,,,,,,,,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2,,,,,50,50,,,,,,,
2011,94,1.9,,2,4,15,56,16,3,2,2,,,,
2011,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2011,96,,,,,,,,,,,,,,
2011,97,1.9,,,,15,55,30,,,,,,,
2011,99,1.8,,,,10,55,25,10,,,,,,
2011,100,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2006,4,2.3,,,,,,25,70,5,,,,,
2006,5,2.2,,,,,15,70,15,,,,,,
2006,7,2.3,,,,,,,,,,,,,
2006,9,2.2,,,,,15,70,15,,,,,,
2006,10,2.43477050678307,.0000560065396512456,.00230050810967914,.159264286859022,2.16425767909665,14.5760961711335,34.2031144676545,33.6916713975414,12.9221106679277,2.15696067963834,.124168135499522,,,
2006,11,2.2,,,,,30,60,10,,,,,,
2006,15,2,,,,5,45,45,5,,,,,,
2006,16,2,2,5,10,15,19,23,18,5,2,1,,,
2006,20,2.2,,,,,10,75,15,,,,,,
2006,22,2.3,0,0,0,0,5,70,25,,,,,,
2006,23,2.2,,,1,10,30,44,15,,,,,,
2006,24,2.14019864849481,,,,,40,50,10,,,,,,
2006,26,2.3,,,,5,20,50,20,5,,,,,
2006,28,2.2,,,,2,25,40,25,8,,,,,
2006,29,2.1,,,,,35,65,,,,,,,
2006,30,2.2,,,,,20,80,,,,,,,
2006,31,2.1,,,,,35,65,,,,,,,
2006,33,2,,,,,50,50,,,,,,,
2006,35,2,,,,,40,60,,,,,,,
2006,37,2.2,,,,,,85,15,,,,,,
2006,38,2,,,,,10,80,10,,,,,,
2006,39,2.3,,,,,10,70,20,,,,,,
2006,40,2.1,,,,,,100,,,,,,,
2006,41,2,,,,,40,60,,,,,,,
2006,42,,,,,,30,70,,,,,,,
2006,45,2.1,,,,,30,60,10,,,,,,
2006,47,2.1,0,0,0,0,30,70,,,,,,,
2006,48,2.1,,,,,,,,,,,,,
2006,54,2.1,,,,,30,70,,,,,,,
2006,56,2.3,,,,,5,80,15,,,,,,
2006,57,2.2,,,,,,,,,,,,,
2006,59,2.1,,,,,,,,,,,,,
2006,60,2.2,,,,,30,50,20,,,,,,
2006,61,2.3,,,,0,20,60,20,,,,,,
2006,63,2.2,,,,5,30,55,10,,,,,,
2006,65,2.2,,,,,20,70,10,,,,,,
2006,70,2.3,,,,,,100,,,,,,,
2006,73,1.875,,,,,70,30,,,,,,,
2006,76,2.1,.0000010057674106299,.000916441847049883,.153767637669641,4.94511160008056,32.2693950296138,45.2920203912177,15.9608334679268,1.35077125486994,.0270594721915596,.000123698815568396,,,
2006,80,2.1047,1.12285258119881,2.84420489965164,7.03354745052064,13.2435105940913,18.9888367619063,20.7341024111362,17.2413852684899,10.918002076975,5.2646102863784,2.60894766965182,,,
2006,82,1.9,,,5,20,45,25,5,,,,,,
2006,84,2.1,0,0,0,0,33,65,2,0,0,0,,,
2006,85,2.3,,,,,15,70,15,,,,,,
2006,89,2,,,,20,30,50,,,,,,,
2006,90,2.2,,,,,,,,,,,,,
2006,91,2.2,0,0,0,15,25,45,15,0,0,0,,,
2006,92,2,.0031686,.0655515,1.3216199,10.11656,30.5669,36.7408,17.5924,3.3375,.248300000000001,.0071999999999961,,,
2006,93,2,,,,,35,65,,,,,,,
2006,94,2.3,,,,,25,65,10,,,,,,
2006,95,2.2,0,0,0,0,20,56,24,0,0,0,,,
2006,96,2.2,,,,,5,68,25,2,,,,,
2006,97,2.2,,,,,15,65,20,,,,,,
2006,99,2.1,,,,,20,60,20,,,,,,
2006,100,2.2,,,,,15,65,20,,,,,,
2007,4,1.8,,,,5,40,40,10,5,,,,,
2007,5,1.8,,,,10,60,25,5,,,,,,
2007,7,2.1,,,,,,,,,,,,,
2007,9,1.9,,,,5,25,50,15,5,,,,,
2007,10,1.93654413601441,.00909711351382621,.175007475539366,3.48063437108006,16.1367124638493,37.0580661447532,31.7740901230113,10.406561007663,.940835292952101,.018593970756357,.000402036881446869,,,
2007,11,1.7,,,,20,60,20,,,,,,,
2007,15,1.75,,,5,25,35,25,10,,,,,,
2007,16,1.6,2,6,8,18,21,18,14,8,3,2,,,
2007,20,1.9,,,,10,50,25,15,,,,,,
2007,22,1.8,0,0,0,10,60,30,0,,,,,,
2007,23,1.9,5,8,10,15,28,20,10,3,1,,,,
2007,24,1.47635766716457,,,10,40,40,10,,,,,,,
2007,26,2.1,,,5,10,15,40,15,10,5,,,,
2007,28,1.7,,5,10,25,30,20,10,,,,,,
2007,29,2,,,,,50,50,,,,,,,
2007,30,2.1,,,,,40,60,,,,,,,
2007,31,1.8,,,,10,60,30,,,,,,,
2007,33,1.8,,,,20,60,20,,,,,,,
2007,35,1.9,,,,,60,40,,,,,,,
2007,37,2.1,,,,,5,90,5,,,,,,
2007,38,1.7,,,,10,80,10,,,,,,,
2007,39,1.7,,,5,25,40,25,5,,,,,,
2007,40,1.8,,,,,100,,,,,,,,
2007,41,2,,,,,40,60,,,,,,,
2007,42,,,,,5,60,30,5,,,,,,
2007,45,1.9,,,,10,60,30,,,,,,,
2007,47,1.6,0,2,8,20,60,10,,,,,,,
2007,48,2,,,,,,,,,,,,,
2007,54,1.7,,,,10,60,30,,,,,,,
2007,56,1.8,,,,10,60,30,,,,,,,
2007,57,1.8,,,,,,,,,,,,,
2007,59,1.4,,,,,,,,,,,,,
2007,60,2.4,,,,,20,40,25,15,,,,,
2007,61,2.1,,,0,10,25,40,25,0,,,,,
2007,63,1.7,,,,15,50,35,,,,,,,
2007,65,1.7,,,,10,70,20,,,,,,,
2007,70,2,,,,,40,60,,,,,,,
2007,73,1.75,,,,,90,10,,,,,,,
2007,76,1,12.1216733390661,14.8280145953615,19.6105371458316,20.4505491077057,16.0020502045306,9.81580055825064,4.71985678280976,1.77887829177119,.525446023682086,.147193950990809,,,
2007,80,1.9363,10.9908524026458,6.93668520071511,9.19056194477808,11.0770411655348,12.1449645197796,12.1132738932119,10.9905664184877,9.07129127239637,6.81098463989321,10.6737785425574,,,
2007,82,1.4,,,15,45,30,10,,,,,,,
2007,84,1.7,0,2,5,26,35,26,5,1,0,0,,,
2007,85,2.2,,,,10,30,50,10,,,,,,
2007,89,1.9,,,,5,50,30,15,,,,,,
2007,90,1.9,,,,,,,,,,,,,
2007,91,2.1,0,0,0,15,25,45,15,0,0,0,,,
2007,92,2,7.65635,4.99845,8.9468,11.81,13.741,14.0928,12.7389,10.1502,7.1287,8.7368,,,
2007,93,1.8,,,,,75,25,,,,,,,
2007,94,1.9,,,5,15,32.5,27.5,15,5,,,,,
2007,95,2,0,0,2,10,27,54,7,0,0,0,,,
2007,96,1.8,,,,15,45,33,7,,,,,,
2007,97,2.1,,,,5,25,55,15,,,,,,
2007,99,1.9,,,,5,45,40,5,5,,,,,
2007,100,2,,,1,7,30,50,10,2,,,,,
2007Q1,4,2.1,,,,5,40,50,5,,,,,,
2007Q1,5,2,,,,15,20,50,15,,,,,,
2007Q1,7,,,,,,,,,,,,,,
2007Q1,9,1.7,,,,20,50,30,,,,,,,
2007Q1,10,2.44729914678231,.0000560065396512456,.00230050810967914,.159264286859022,2.16425767909665,14.5760961711335,34.2031144676545,33.6916713975414,12.9221106679277,2.15696067963834,.124168135499522,,,
2007Q1,11,2.1,,,,,20,60,20,,,,,,
2007Q1,15,1.75,,,10,25,30,25,5,5,,,,,
2007Q1,16,1.7,2,5,10,18,22,18,17,5,2,1,,,
2007Q1,20,2.2,,,,,20,60,20,,,,,,
2007Q1,22,2,0,0,0,0,40,60,,,,,,,
2007Q1,23,2.2,,1,5,15,25,34,15,5,,,,,
2007Q1,24,1.9,,,,10,45,35,10,,,,,,
2007Q1,26,2.3,,,5,10,15,40,15,10,5,,,,
2007Q1,28,2.1,3,7,10,15,25,30,10,,,,,,
2007Q1,29,2.1,,,,,45,55,,,,,,,
2007Q1,30,2.3,,,,,30,70,,,,,,,
2007Q1,31,2.1,,,,,35,65,,,,,,,
2007Q1,33,1.8,,,,20,60,20,,,,,,,
2007Q1,35,1.8,,,,,65,35,,,,,,,
2007Q1,37,2.1,,,,,10,80,10,,,,,,
2007Q1,38,1.8,,,,10,80,10,,,,,,,
2007Q1,39,2.3,,,,5,20,40,30,5,,,,,
2007Q1,40,,,,,,,,,,,,,,
2007Q1,41,2,,,,,,,,,,,,,
2007Q1,42,,,,,10,60,25,5,,,,,,
2007Q1,45,,,,,,,,,,,,,,
2007Q1,47,1.9,0,0,0,12,60,28,,,,,,,
2007Q1,48,,,,,,,,,,,,,,
2007Q1,54,1.7,,,,30,40,30,,,,,,,
2007Q1,56,2.2,,,,,30,60,10,,,,,,
2007Q1,57,,,,,,,,,,,,,,
2007Q1,59,1.6,,,,,,,,,,,,,
2007Q1,60,2.5,,,,,20,35,30,15,,,,,
2007Q1,61,2.3,,,,0,30,50,20,,,,,,
2007Q1,63,1.3,,,20,60,20,,,,,,,,
2007Q1,65,1.6,,,,40,60,,,,,,,,
2007Q1,70,1.9,,,,,60,40,,,,,,,
2007Q1,73,,,,,,,,,,,,,,
2007Q1,76,1.5,,,,,,,,,,,,,
2007Q1,80,2.0932,,,,,,,,,,,,,
2007Q1,82,1.5,,,15,45,30,10,,,,,,,
2007Q1,84,,,,,,,,,,,,,,
2007Q1,85,2.4,,,5,10,25,45,10,5,,,,,
2007Q1,89,2.1,,,,20,30,50,,,,,,,
2007Q1,90,,,,,,,,,,,,,,
2007Q1,91,2.2,0,0,0,15,25,45,15,0,0,0,,,
2007Q1,92,2,9.12109,5.18501,8.8615,11.2901,12.8844,13.1718,12.0609,9.8929,7.2686,10.2637,,,
2007Q1,93,1.7,,,,,95,5,,,,,,,
2007Q1,94,2,,,,10,35,45,10,,,,,,
2007Q1,95,2.2,0,0,0,3,21,56,20,0,0,0,,,
2007Q1,96,2.2,,,,15,30,45,10,,,,,,
2007Q1,97,2.3,,,,,20,65,15,,,,,,
2007Q1,99,2,,,,5,40,45,5,5,,,,,
2007Q1,100,1.9,,,,10,55,30,5,,,,,,
2008,4,2,,,,10,20,50,15,5,,,,,
2008,5,2,,,,10,20,50,20,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,2,,,,5,20,50,20,5,,,,,
2008,10,1.93987658364065,.00523014230272567,.0983628146007942,1.77380945664972,12.1352065871505,32.8090628605428,35.3061414305509,15.1308571182038,2.56644570448151,.170459147446567,.00442473807064081,,,
2008,11,1.8,,,5,10,70,10,5,,,,,,
2008,15,2,,,,15,40,30,10,5,,,,,
2008,16,2,2,5,10,15,19,22,19,5,2,1,,,
2008,20,1.8,,,,10,50,25,15,,,,,,
2008,22,1.9,0,0,0,20,50,30,,,,,,,
2008,23,1.8,2,5,10,20,25,20,10,5,2,1,,,
2008,24,1.48937047141732,,,10,40,40,10,,,,,,,
2008,26,2.2,,,5,10,15,40,15,10,5,,,,
2008,28,2.5,2,3,4,7,15,25,30,12,2,,,,
2008,29,2.2,,,,,40,60,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,2,,,,20,50,30,,,,,,,
2008,33,2,,,,10,40,40,10,,,,,,
2008,35,2,,,,,40,60,,,,,,,
2008,37,2.1,,,,,5,90,5,,,,,,
2008,38,2,,,,,10,80,10,,,,,,
2008,39,1.9,,,5,15,30,30,15,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,2.2,,,,,20,80,,,,,,,
2008,42,,,,,20,40,40,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,54,2,,,,,40,60,,,,,,,
2008,56,2,,,,,20,60,20,,,,,,
2008,57,2.1,,,,,,,,,,,,,
2008,59,2,,,,,,,,,,,,,
2008,60,,,,,,,,,,,,,,
2008,61,2,,,5,10,20,40,20,5,,,,,
2008,63,1.8,,,,25,50,25,,,,,,,
2008,65,1.7,,,,30,50,20,,,,,,,
2008,70,2.1,,,,,35,65,,,,,,,
2008,73,1.75,,,,10,80,10,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,1.9617,12.3991625274991,6.86748439623058,8.79665335449229,10.3817875562961,11.2891419801523,11.3106134182901,10.441127297675,8.88061457196719,6.95942562832654,12.6739892690709,,,
2008,82,,,,,,,,,,,,,,
2008,84,1.8,1,3,7,23,35,24,6,1,0,0,,,
2008,85,,,,,,,,,,,,,,
2008,89,1.9,,,,10,50,25,15,,,,,,
2008,90,,,,,,,,,,,,,,
2008,91,2,0,0,0,15,25,45,15,0,0,0,,,
2008,92,,,,,,,,,,,,,,
2008,93,2,,,,,35,65,,,,,,,
2008,94,2.1,,,6,16,26,32,14,6,,,,,
2008,95,1.8,0,0,5,10,44,28,10,3,0,0,,,
2008,96,,,,,,,,,,,,,,
2008,97,2.1,,,,5,20,55,20,,,,,,
2008,99,2.5,,,,5,10,35,40,10,,,,,
2008,100,,,,,,,,,,,,,,
2008Q1,4,1.9,,,5,10,40,40,5,,,,,,
2008Q1,5,2,,,,10,20,50,20,,,,,,
2008Q1,7,,,,,,,,,,,,,,
2008Q1,9,2,,,,5,30,40,25,,,,,,
2008Q1,10,1.9,.00723724342743814,.127759478896106,2.14000948129515,13.5905197722809,34.1344740022725,34.1344740459283,13.5905197722809,2.14000948129515,.13182811886262,.00316860346092351,,,
2008Q1,11,1.7,,,,20,70,10,,,,,,,
2008Q1,15,2,,,10,15,35,25,10,5,,,,,
2008Q1,16,1.9,2,5,10,15,19,22,19,5,2,1,,,
2008Q1,20,1.7,,,,20,35,30,15,,,,,,
2008Q1,22,1.8,0,0,0,10,50,30,10,,,,,,
2008Q1,23,1.6,1,4,10,20,30,20,10,5,,,,,
2008Q1,24,1.1,,10,30,40,15,5,,,,,,,
2008Q1,26,2.2,,,5,10,20,30,20,10,5,,,,
2008Q1,28,2.5,2,3,4,7,15,25,30,12,2,,,,
2008Q1,29,,,,,,,,,,,,,,
2008Q1,30,,,,,,,,,,,,,,
2008Q1,31,2,,,,10,40,50,,,,,,,
2008Q1,33,1.9,,,,,60,40,,,,,,,
2008Q1,35,2,,,,,40,60,,,,,,,
2008Q1,37,1.8,,,,,80,20,,,,,,,
2008Q1,38,2,,,,,10,80,10,,,,,,
2008Q1,39,1.7,,,5,25,40,25,5,,,,,,
2008Q1,40,,,,,,,,,,,,,,
2008Q1,41,2.1,,,,,,,,,,,,,
2008Q1,42,,,,,20,60,15,5,,,,,,
2008Q1,45,,,,,,,,,,,,,,
2008Q1,47,,,,,,,,,,,,,,
2008Q1,48,,,,,,,,,,,,,,
2008Q1,54,2,,,,,30,40,30,,,,,,
2008Q1,56,1.7,,,,10,60,30,,,,,,,
2008Q1,57,,,,,,,,,,,,,,
2008Q1,59,1.6,,,,,,,,,,,,,
2008Q1,60,,,,,,,,,,,,,,
2008Q1,61,2,,,5,10,20,40,20,5,,,,,
2008Q1,63,1.8,,,,25,45,30,,,,,,,
2008Q1,65,1.8,,,,35,65,,,,,,,,
2008Q1,70,2,,,,,45,55,,,,,,,
2008Q1,73,,,,,,,,,,,,,,
2008Q1,76,,,,,,,,,,,,,,
2008Q1,80,1.9544,,,,,,,,,,,,,
2008Q1,82,,,,,,,,,,,,,,
2008Q1,84,,,,,,,,,,,,,,
2008Q1,85,,,,,,,,,,,,,,
2008Q1,89,1.8,,,,5,40,30,25,,,,,,
2008Q1,90,,,,,,,,,,,,,,
2008Q1,91,2,0,0,0,15,25,45,15,0,0,0,,,
2008Q1,92,,,,,,,,,,,,,,
2008Q1,93,2,,,,,35,65,,,,,,,
2008Q1,94,2.2,,4,8,14,26,36,8,4,,,,,
2008Q1,95,1.9,0,0,5,10,41,31,10,3,0,0,,,
2008Q1,96,,,,,,,,,,,,,,
2008Q1,97,2.1,,,,5,25,55,15,,,,,,
2008Q1,99,2.2,,,,5,10,40,35,10,,,,,
2008Q1,100,,,,,,,,,,,,,,
2011,4,1.9,,,,10,40,40,10,,,,,,
2011,5,1.7,,,,20,60,20,,,,,,,
2011,7,,,,,,,,,,,,,,
2011,9,2.2,,,5,15,30,30,15,5,,,,,
2011,10,1.8,.0159145713769959,.239604492775514,3.3375074872298,17.5925068424453,36.7404353228451,30.5670581115566,10.1166332809388,1.32161968275293,.0673847983456044,.00133540973346058,,,
2011,11,1.8,,,,10,80,10,,,,,,,
2011,15,2.25,,,5,15,15,35,20,5,5,,,,
2011,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2011,20,2,,,5,10,35,30,15,5,,,,,
2011,22,2.5,0,0,0,10,20,30,35,5,,,,,
2011,23,1.8,2,5,10,20,25,20,10,5,2,1,,,
2011,24,1.9,,,5,10,40,40,5,,,,,,
2011,26,2.2,,,5,10,20,30,20,10,5,,,,
2011,28,2.5,2,3,4,7,15,25,30,12,2,,,,
2011,29,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,2.5,,,,,,,,,,,,,
2011,33,2,,,,20,30,30,20,,,,,,
2011,35,,,,,,,,,,,,,,
2011,37,2.2,,,,,20,60,20,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,1.9,,,5,10,35,35,10,5,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,2.5,,,,,,,,,,,,,
2011,42,,,,5,15,50,20,10,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.8,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,
2011,54,1.8,,,10,20,40,20,10,,,,,,
2011,56,1.9,,,,10,60,30,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,59,2,,,,,,,,,,,,,
2011,60,2,,,,10,25,35,20,10,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,2,,,5,10,45,35,5,,,,,,
2011,65,1.9,,,,50,50,,,,,,,,
2011,70,1.8,,,,,60,40,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,2.2663,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,
2011,84,1.8,1,2,5,12,33,25,16,5,1,0,,,
2011,85,,,,,,,,,,,,,,
2011,89,2,,,5,5,20,40,25,5,,,,,
2011,90,,,,,,,,,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2.5,,,,,10,35,45,10,,,,,
2011,94,2.1,,2,8,16,36,20,10,6,2,,,,
2011,95,2,2,3,6,10,16,24,19,13,5,2,,,
2011,96,,,,,,,,,,,,,,
2011,97,2,,,,,35,55,10,,,,,,
2011,99,2.3,,,,5,10,50,20,10,5,,,,
2011,100,2.3,.5,.5,1.5,10,20,35,20,10,2,.5,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2006,4,8,,,,,5,50,40,5,,,,,
2006,5,8,,,,,,30,60,10,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,8.3,,,,,,20,60,20,,,,,
2006,10,7.9,.819752886943159,1.45525331667553,4.40571667572638,9.18480309655452,14.9882272876713,19.1462467146012,19.146246758257,14.9882272876713,9.18480309655452,4.40571667572638,1.65403821774412,.485971263551022,.134996722323544
2006,11,7.9,,,,,,50,45,5,,,,,
2006,15,7.9,,,,,,60,40,,,,,,
2006,16,8,0,0,0,1,8,25,28,17,9,8,4,0,0
2006,20,7.9,,,,,,70,30,,,,,,
2006,22,7.9,0,0,0,0,10,50,40,,,,,,
2006,23,7.9,,,,,10,50,35,5,,,,,
2006,24,7.9,,,,,,60,40,,,,,,
2006,26,8,,,,,,40,60,,,,,,
2006,28,7.9,,,,,3,50,40,7,,,,,
2006,29,8,,,,,,40,60,,,,,,
2006,30,8.2,,,,,,10,90,,,,,,
2006,31,7.9,,,,,,55,45,,,,,,
2006,33,8,,,,,,50,50,,,,,,
2006,35,7.7,,,,,20,60,20,,,,,,
2006,37,7.8,,,,,,65,35,,,,,,
2006,38,8,,,,,,40,60,,,,,,
2006,39,7.9,,,,,,70,30,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,7.9,,,,,,70,30,,,,,,
2006,42,,,,,,,60,40,,,,,,
2006,45,8,,,,,,50,50,,,,,,
2006,47,8,0,0,0,0,0,15,85,,,,,,
2006,48,7.9,,,,,,,,,,,,,
2006,54,7.9,,,,,,70,30,,,,,,
2006,56,7.7,,,,,5,80,15,,,,,,
2006,57,7.9,,,,,,,,,,,,,
2006,59,,,,,,,,,,,,,,
2006,60,7.8,,,,5,20,50,20,5,,,,,
2006,61,7.9,,,,,,70,30,,,,,,
2006,63,7.8,,,,,10,55,35,,,,,,
2006,65,7.9,,,,,,,,,,,,,
2006,70,7.8,,,,,,90,10,,,,,,
2006,73,,,,,,60,40,,,,,,,
2006,76,8,,,,,,,,,,,,,
2006,80,7.9924,.000000000581223957851762,.00000250771138299299,.00192067147242181,.268079897652385,7.11561666511611,38.1093577110948,43.406946519087,10.5683893716295,.524679042465837,.0049988795863376,.00000873088621400342,.00000000271657141226456,.00000000000014432899320127
2006,82,8,,,,,,35,45,15,5,,,,
2006,84,8,0,0,0,0,0,45,55,0,0,0,0,0,0
2006,85,7.8,,,,,10,80,10,,,,,,
2006,89,7.9,,,,,,60,20,20,,,,,
2006,90,8,,,,,,,,,,,,,
2006,91,7.9,0,0,0,0,5,35,35,15,5,5,0,0,0
2006,92,8.1,.00073489,.01155501,.2180421,2.044668,9.8922,24.7767,32.2025,21.7325,7.60810000000001,1.378,.128699999999993,.00610000000000888,.000199999999994649
2006,93,7.8,,,,,20,45,35,,,,,,
2006,94,7.9,,,,,,60,40,,,,,,
2006,95,7.8,0,0,0,0,30,70,0,0,0,0,0,0,0
2006,96,7.7,,,,,10,70,20,,,,,,
2006,97,8,,,,,,45,55,,,,,,
2006,99,8,,,,,10,35,45,10,,,,,
2006,100,7.8,,,,,.54945054945055,98.9010989010989,.54945054945055,,,,,,
2007,4,7.8,,,,,10,50,35,5,,,,,
2007,5,7.8,,,,,10,70,20,,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,8.2,,,,,5,20,50,20,5,,,,
2007,10,7.5,2.27500620361869,3.2049227417689,8.08668120537403,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0336980822933097
2007,11,7.7,,,,,5,50,45,,,,,,
2007,15,7.7,,,,,5,50,45,,,,,,
2007,16,7.8,0,0,1,3,17,23,21,13,9,7,5,1,0
2007,20,7.6,,,,10,30,45,15,,,,,,
2007,22,7.8,0,0,0,0,15,50,35,,,,,,
2007,23,7.5,,,,5,30,35,25,5,,,,,
2007,24,7.7,,,,,20,60,20,,,,,,
2007,26,7.6,,,,5,10,55,30,,,,,,
2007,28,7.7,,,2,10,20,30,20,15,3,,,,
2007,29,7.7,,,,,,65,35,,,,,,
2007,30,7.9,,,,,,50,50,,,,,,
2007,31,7.6,,,,,25,65,10,,,,,,
2007,33,8.3,,,,,,20,60,20,,,,,
2007,35,7.5,,,,,20,70,10,,,,,,
2007,37,7.4,,,,,60,40,,,,,,,
2007,38,7.7,,,,,20,70,10,,,,,,
2007,39,7.5,,,,10,40,40,10,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,7.6,,,,,30,70,,,,,,,
2007,42,,,,,,10,70,20,,,,,,
2007,45,7.5,,,,,40,40,20,,,,,,
2007,47,7.9,,,,,,55,45,,,,,,
2007,48,7.8,,,,,,,,,,,,,
2007,54,7.6,,,,,10,50,40,,,,,,
2007,56,7.4,,,,5,70,25,,,,,,,
2007,57,7.7,,,,,,,,,,,,,
2007,59,,,,,,,,,,,,,,
2007,60,7.3,,,5,25,40,25,5,,,,,,
2007,61,7.5,,,,,25,60,15,,,,,,
2007,63,8.3,,,,,,15,60,25,,,,,
2007,65,7.8,,,,,,,,,,,,,
2007,70,7.5,,,,,30,70,,,,,,,
2007,73,,,,,10,70,20,,,,,,,
2007,76,8.1,,,,,,,,,,,,,
2007,80,7.9166,.0443148273075678,.357560615834607,2.00236753496237,7.22895232007667,16.838763601445,25.3232797292835,24.5943999884641,15.4258777739301,6.24611622310557,1.63165507677191,.274746018005823,.0297921951365687,.00217409567633275
2007,82,7.8,,,,5,20,50,20,5,,,,,
2007,84,7.8,0,0,0,0,5,55,40,0,0,0,0,0,0
2007,85,7.5,,,,,10,70,20,,,,,,
2007,89,7.4,,,,20,40,30,10,,,,,,
2007,90,7.7,,,,,,,,,,,,,
2007,91,7.7,0,0,0,0,5,35,35,15,5,5,0,0,0
2007,92,7.9,.134996,.48597,2.418654,7.52528,16.0335,23.4016,23.4016,16.0335,7.5253,2.41859999999999,.532100000000002,.0801000000000052,.0087999999999977
2007,93,7.6,,,,,35,45,20,,,,,,
2007,94,7.5,,,,2,23,40,20,15,,,,,
2007,95,7.6,0,0,0,5,35,55,5,0,0,0,0,0,0
2007,96,7.5,,,,10,30,48,12,,,,,,
2007,97,7.7,,,,,20,60,20,,,,,,
2007,99,7.9,,,,,10,45,35,10,,,,,
2007,100,7.4,,,5,10,70,10,5,,,,,,
2007May,4,7.9,,,,,10,50,35,5,,,,,
2007May,5,7.9,,,,,30,50,20,,,,,,
2007May,7,,,,,,,,,,,,,,
2007May,9,8.2,,,,,5,40,50,5,,,,,
2007May,10,7.5,2.27500620361869,3.2049227417689,8.08668120537403,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0336980822933097
2007May,11,7.7,,,,,5,50,45,,,,,,
2007May,15,7.75,,,,,5,50,40,5,,,,,
2007May,16,7.9,0,0,1,2,13,23,21,16,10,8,5,1,0
2007May,20,7.6,,,,10,30,45,15,,,,,,
2007May,22,7.7,0,0,0,0,15,50,35,,,,,,
2007May,23,7.5,,,,10,30,30,25,5,,,,,
2007May,24,7.7,,,,,20,60,20,,,,,,
2007May,26,7.8,,,,5,5,50,40,,,,,,
2007May,28,7.8,,,2,10,20,30,20,15,3,,,,
2007May,29,,,,,,,,,,,,,,
2007May,30,,,,,,,,,,,,,,
2007May,31,7.7,,,,,,,,,,,,,
2007May,33,8.2,,,,,,20,60,20,,,,,
2007May,35,7.5,,,,,20,70,10,,,,,,
2007May,37,7.4,,,,,55,45,,,,,,,
2007May,38,7.7,,,,,20,70,10,,,,,,
2007May,39,7.6,,,,5,35,45,15,,,,,,
2007May,40,,,,,,,,,,,,,,
2007May,41,7.6,,,,,,,,,,,,,
2007May,42,,,,,,20,70,10,,,,,,
2007May,45,,,,,,,,,,,,,,
2007May,47,8,,,,,,,,,,,,,
2007May,48,,,,,,,,,,,,,,
2007May,54,7.5,,,,,30,50,20,,,,,,
2007May,56,7.4,,,,10,60,30,,,,,,,
2007May,57,,,,,,,,,,,,,,
2007May,59,,,,,,,,,,,,,,
2007May,60,7.4,,,5,25,35,30,5,,,,,,
2007May,61,7.5,,,,,25,60,15,,,,,,
2007May,63,8.4,,,,,,15,55,30,,,,,
2007May,65,7.7,,,,,,,,,,,,,
2007May,70,7.7,,,,,30,70,,,,,,,
2007May,73,,,,,,,,,,,,,,
2007May,76,8.1,,,,,,,,,,,,,
2007May,80,7.9,,,,,,,,,,,,,
2007May,82,7.7,,,,5,20,50,20,5,,,,,
2007May,84,,,,,,,,,,,,,,
2007May,85,,,,,,,,,,,,,,
2007May,89,7.4,,,,,40,30,20,10,,,,,
2007May,90,,,,,,,,,,,,,,
2007May,91,7.7,0,0,0,0,5,35,35,15,5,5,0,0,0
2007May,92,7.9,.383042,.930368,3.46561,8.54698,15.5996,21.0744,21.0744,15.5996,8.547,3.4656,1.0397,.230799999999998,.0429000000000013
2007May,93,7.6,,,,,35,45,20,,,,,,
2007May,94,7.5,,,,7.5,25,37.5,17.5,12.5,,,,,
2007May,95,7.7,0,0,0,2,32,58,8,0,0,0,0,0,0
2007May,96,7.5,,,,5,30,50,15,,,,,,
2007May,97,7.7,,,,,20,60,20,,,,,,
2007May,99,7.9,,,,,10,45,35,10,,,,,
2007May,100,7.5,,,,1.5,20,72.5,5,1,,,,,
2008,4,7.6,,,,,10,50,35,5,,,,,
2008,5,8,,,,,10,30,60,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,8,,,,,5,30,50,10,5,,,,
2008,10,7,6.68072287934507,6.88588727141656,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0288865304067798,.00481155188652993
2008,11,8,,,,,5,45,45,5,,,,,
2008,15,7.7,,,,,10,45,35,10,,,,,
2008,16,7.5,0,0,1,11,17,18,17,14,9,7,5,1,0
2008,20,7.6,,,,10,30,45,15,,,,,,
2008,22,7.8,0,0,0,0,10,50,40,,,,,,
2008,23,7.2,3,10,20,23,15,12,10,5,2,,,,
2008,24,7.5,,,,,50,40,10,,,,,,
2008,26,7.4,,,,10,55,20,10,5,,,,,
2008,28,7.5,,,3,10,25,30,20,10,2,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,7.2,,,,15,60,25,,,,,,,
2008,33,8,,,,,10,40,40,10,,,,,
2008,35,7.6,,,,,20,60,20,,,,,,
2008,37,7,,,,50,50,,,,,,,,
2008,38,7.3,,,,,70,30,,,,,,,
2008,39,7.2,,,10,20,40,20,10,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,7.3,,,,,70,30,,,,,,,
2008,42,,,,,,30,50,20,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,54,7.3,,,,30,40,30,,,,,,,
2008,56,7.3,,,,5,70,25,,,,,,,
2008,57,7.6,,,,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,,,,,,,,,,,
2008,61,7.5,,,,,20,70,10,,,,,,
2008,63,8.1,,,,,,35,50,15,,,,,
2008,65,7.7,,,,,,,,,,,,,
2008,70,7.2,,,,,55,45,,,,,,,
2008,73,,,,,10,80,10,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,7.7795,.327544414113679,1.30933106512712,4.3996433573777,10.6120954618093,18.3790697563934,22.8590872611118,20.4192150973367,13.0992526031759,6.03423784509367,1.99552064429793,.473599332166486,.0806381390282995,.0107650229680623
2008,82,,,,,,,,,,,,,,
2008,84,7.6,0,0,0,0,28,50,22,0,0,0,0,0,0
2008,85,,,,,,,,,,,,,,
2008,89,7.2,,,5,15,40,25,10,5,,,,,
2008,90,,,,,,,,,,,,,,
2008,91,7.5,0,0,0,0,5,40,30,15,5,5,0,0,0
2008,92,,,,,,,,,,,,,,
2008,93,7.3,,,,,75,25,,,,,,,
2008,94,7.2,,,,15,50,20,10,5,,,,,
2008,95,7.6,0,0,0,9,32,50,9,0,0,0,0,0,0
2008,96,,,,,,,,,,,,,,
2008,97,7.4,,,,10,40,35,15,,,,,,
2008,99,7.8,,,,,10,45,35,10,,,,,
2008,100,,,,,,,,,,,,,,
2008May,4,7.6,,,,,10,50,35,5,,,,,
2008May,5,8,,,,,20,30,40,10,,,,,
2008May,7,,,,,,,,,,,,,,
2008May,9,8,,,,5,10,30,35,15,5,,,,
2008May,10,7.2,4.45654317824794,5.22351177132579,11.5054784442539,17.0233308589094,19.7171044639357,17.8776734348492,12.6893846767073,7.0504299935228,3.06620328741595,1.04363758552086,.277982097232066,.0579371935384598,.0107830145406052
2008May,11,8,,,,,5,45,45,5,,,,,
2008May,15,7.6,,,,,10,50,35,5,,,,,
2008May,16,7.7,0,0,1,4,13,24,16,18,10,8,5,1,0
2008May,20,7.6,,,,10,30,45,15,,,,,,
2008May,22,7.8,0,0,0,0,10,50,40,,,,,,
2008May,23,7.2,,,1,24,30,25,15,5,,,,,
2008May,24,7.5,,,,10,40,40,10,,,,,,
2008May,26,7.5,,,,10,35,35,15,5,,,,,
2008May,28,7.5,,,3,10,25,30,20,10,2,,,,
2008May,29,,,,,,,,,,,,,,
2008May,30,,,,,,,,,,,,,,
2008May,31,7.3,,,,,,,,,,,,,
2008May,33,8.2,,,,,10,10,60,10,10,,,,
2008May,35,7.6,,,,,20,60,20,,,,,,
2008May,37,7.1,,,,45,55,,,,,,,,
2008May,38,7.4,,,,,70,30,,,,,,,
2008May,39,7.3,,,,20,45,25,10,,,,,,
2008May,40,,,,,,,,,,,,,,
2008May,41,7.4,,,,,,,,,,,,,
2008May,42,,,,,,20,60,20,,,,,,
2008May,45,,,,,,,,,,,,,,
2008May,47,,,,,,,,,,,,,,
2008May,48,,,,,,,,,,,,,,
2008May,54,7.3,,,,30,50,20,,,,,,,
2008May,56,7.3,,,,5,70,25,,,,,,,
2008May,57,,,,,,,,,,,,,,
2008May,59,,,,,,,,,,,,,,
2008May,60,,,,,,,,,,,,,,
2008May,61,7.5,,,,,20,70,10,,,,,,
2008May,63,8.15,,,,,,40,50,10,,,,,
2008May,65,7.5,,,,,,,,,,,,,
2008May,70,7.4,,,,,60,40,,,,,,,
2008May,73,,,,,,,,,,,,,,
2008May,76,,,,,,,,,,,,,,
2008May,80,7.8,,,,,,,,,,,,,
2008May,82,,,,,,,,,,,,,,
2008May,84,,,,,,,,,,,,,,
2008May,85,,,,,,,,,,,,,,
2008May,89,7.2,,,5,20,40,30,5,,,,,,
2008May,90,,,,,,,,,,,,,,
2008May,91,7.5,0,0,0,0,5,40,30,15,5,5,0,0,0
2008May,92,,,,,,,,,,,,,,
2008May,93,7.3,,,,,75,25,,,,,,,
2008May,94,7.2,,,,15,50,20,10,5,,,,,
2008May,95,7.6,0,0,0,8,35,48,9,0,0,0,0,0,0
2008May,96,,,,,,,,,,,,,,
2008May,97,7.4,,,,10,35,40,15,,,,,,
2008May,99,7.8,,,,,10,45,35,10,,,,,
2008May,100,,,,,,,,,,,,,,
2011,4,7.5,,,,,20,50,20,10,,,,,
2011,5,7,,,,10,50,30,10,,,,,,
2011,7,,,,,,,,,,,,,,
2011,9,8,,,,,5,30,40,20,5,,,,
2011,10,7,6.68072287934507,6.88588727141656,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0288865304067798,.00481155188652993
2011,11,7.75,,,,,10,50,30,10,,,,,
2011,15,7.25,,,5,10,40,20,10,5,5,5,,,
2011,16,7,8,11,12,13,14,12,9,7,6,5,3,0,0
2011,20,7.3,,,10,15,30,25,15,5,,,,,
2011,22,7,0,0,10,15,50,15,10,,,,,,
2011,23,6.5,3,10,20,23,15,12,10,5,2,,,,
2011,24,7.3,,,5,20,40,20,10,5,,,,,
2011,26,7,,2.5,10,17.5,25,17.5,15,7.5,5,,,,
2011,28,6.5,3,5,20,25,20,10,7,5,3,2,,,
2011,29,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,6.5,,,,,,,,,,,,,
2011,33,7.5,,,,20,30,30,20,,,,,,
2011,35,,,,,,,,,,,,,,
2011,37,6.5,,,20,65,15,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,6.5,5,10,35,35,10,5,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,6,,,,,,,,,,,,,
2011,42,,,,,10,60,20,10,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,7.9,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,
2011,54,6.5,,,20,40,30,10,,,,,,,
2011,56,7,,,,20,70,10,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,59,,,,,,,,,,,,,,
2011,60,6.8,,,15,35,25,15,10,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,7.2,,,10,30,30,20,10,,,,,,
2011,65,7.2,,,,,,,,,,,,,
2011,70,7,,,,,60,40,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,7.2,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,
2011,84,7.5,0,0,0,2,28,33,23,12,2,0,0,0,0
2011,85,,,,,,,,,,,,,,
2011,89,6.8,,5,15,45,20,10,5,,,,,,
2011,90,,,,,,,,,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,7.2,,,,25,60,10,5,,,,,,
2011,94,7,,,5,20,40,20,10,5,,,,,
2011,95,7.5,0,0,5,10,30,35,15,5,0,0,0,0,0
2011,96,,,,,,,,,,,,,,
2011,97,6.2,,10,50,15,10,10,5,,,,,,
2011,99,7.5,,,,,10,45,35,10,,,,,
2011,100,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,IND_TAX,AD_PRICES,USD,LAB,IR,OIL,,,,,,,,
2006,4,,,,1.9,,,,,,,,,,
2006,5,,,,2.8,,,,,,,,,,
2006,7,,,,1.5,,,,,,,,,,
2006,9,,,,2.75,,,,,,,,,,
2006,10,,,,2.3,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,20,,,,1.8,,,,,,,,,,
2006,22,,,,2.6,,,,,,,,,,
2006,23,,,,2.6,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,28,,,,2.4,,,,,,,,,,
2006,29,,,,1.7,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,31,,,,2.2,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,37,,,,3,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,2.2,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,42,,,,,,,,,,,,,,
2006,45,,,,2.2,,,,,,,,,,
2006,47,,,,,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,54,,,,,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,59,,,,2.1,,,,,,,,,,
2006,60,,,,2.5,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,2.8,,,,,,,,,,
2006,65,,,,2.2,,,,,,,,,,
2006,70,,,,2.4,,,,,,,,,,
2006,73,,,,1.5,,,,,,,,,,
2006,76,,,,2.1,,,,,,,,,,
2006,80,,,,2.3,,,,,,,,,,
2006,82,,,,2.2,,,,,,,,,,
2006,84,,,,2.5,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,90,,,,2.5,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2.5,,,,,,,,,,
2006,94,,,,2.1,,,,,,,,,,
2006,95,,,,2.3,,,,,,,,,,
2006,96,,,,,,,,,,,,,,
2006,97,,,,2.2,,,,,,,,,,
2006,99,,,,1.9,,,,,,,,,,
2006,100,,,,2.2,,,,,,,,,,
2006Q3,4,,,1.3,,3,70,,,,,,,,
2006Q3,5,,,1.28,,3,72,,,,,,,,
2006Q3,7,,,1.25,,2.75,70,,,,,,,,
2006Q3,9,,,1.24,,2.75,72.5,,,,,,,,
2006Q3,10,,,1.3,,3,70,,,,,,,,
2006Q3,11,,,1.3,,3,70,,,,,,,,
2006Q3,15,,,1.27,,,70,,,,,,,,
2006Q3,16,,,1.26,,3,77,,,,,,,,
2006Q3,20,,,1.27,,3,78,,,,,,,,
2006Q3,22,,,1.25,,3,75,,,,,,,,
2006Q3,23,,,1.27,,2.9,73,,,,,,,,
2006Q3,24,,,1.28,,3,74.3333333333333,,,,,,,,
2006Q3,26,,,1.25,,3,76,,,,,,,,
2006Q3,28,,,,,3,,,,,,,,,
2006Q3,29,,,1.27,,3,70,,,,,,,,
2006Q3,30,,,1.25,,3.25,75,,,,,,,,
2006Q3,31,,,1.25,,3,72,,,,,,,,
2006Q3,33,,,,,,,,,,,,,,
2006Q3,35,,,1.25,,3,75,,,,,,,,
2006Q3,37,,,1.27,,3,75,,,,,,,,
2006Q3,38,,,1.27,,3,67,,,,,,,,
2006Q3,39,,,1.25838964526385,,3,75.5975757575758,,,,,,,,
2006Q3,40,,,,,3,,,,,,,,,
2006Q3,41,,,1.25,,3,75,,,,,,,,
2006Q3,42,,,1.27,,2.92,72,,,,,,,,
2006Q3,45,,,1.25,,2.6,70,,,,,,,,
2006Q3,47,,,1.27,,3,72.8,,,,,,,,
2006Q3,48,,,,,,,,,,,,,,
2006Q3,54,,,1.28,,3,70,,,,,,,,
2006Q3,56,,,1.32,,3,70,,,,,,,,
2006Q3,57,,,1.28,,3,71,,,,,,,,
2006Q3,59,,,1.29,,3,67,,,,,,,,
2006Q3,60,,,,,3,72,,,,,,,,
2006Q3,61,,,1.25,,3,70,,,,,,,,
2006Q3,63,,,1.3,,3,70,,,,,,,,
2006Q3,65,,,,,3,75,,,,,,,,
2006Q3,70,,,1.25,,3,72,,,,,,,,
2006Q3,73,,,,,3.25,,,,,,,,,
2006Q3,76,,,1.27951666666667,,2.92,76.2166666666667,,,,,,,,
2006Q3,80,,,1.2793,,3.02,67.8519,,,,,,,,
2006Q3,82,,,1.25,,3,75,,,,,,,,
2006Q3,84,,,1.32,,3,67,,,,,,,,
2006Q3,85,,,1.27,,3,64.3,,,,,,,,
2006Q3,89,,,1.31,,2.8,70.83,,,,,,,,
2006Q3,90,,,1.3,,3,75,,,,,,,,
2006Q3,91,,,1.28,,3,78,,,,,,,,
2006Q3,92,,,,,,,,,,,,,,
2006Q3,93,,,1.28,,3,73,,,,,,,,
2006Q3,94,,,1.28,,3,72,,,,,,,,
2006Q3,95,,,1.27,,3,75,,,,,,,,
2006Q3,96,,,1.3,,3,75,,,,,,,,
2006Q3,97,,,1.26,,3,75,,,,,,,,
2006Q3,99,,,1.29,,3,,,,,,,,,
2006Q3,100,,,1.34,,3,,,,,,,,,
2006Q4,4,,,1.3,,3.5,70,,,,,,,,
2006Q4,5,,,1.3,,3.25,69,,,,,,,,
2006Q4,7,,,1.25,,3,70,,,,,,,,
2006Q4,9,,,1.25,,3,70,,,,,,,,
2006Q4,10,,,1.35,,3.25,65,,,,,,,,
2006Q4,11,,,1.35,,3.25,68,,,,,,,,
2006Q4,15,,,1.27,,,70,,,,,,,,
2006Q4,16,,,1.26,,3.25,78,,,,,,,,
2006Q4,20,,,1.3,,3.5,80,,,,,,,,
2006Q4,22,,,1.27,,3.5,72,,,,,,,,
2006Q4,23,,,1.29,,3.3,69,,,,,,,,
2006Q4,24,,,1.31,,3.25,72.6666666666667,,,,,,,,
2006Q4,26,,,1.25,,3.5,67,,,,,,,,
2006Q4,28,,,,,3.5,,,,,,,,,
2006Q4,29,,,1.3,,3.25,70,,,,,,,,
2006Q4,30,,,1.25,,3.25,65,,,,,,,,
2006Q4,31,,,1.25,,3.25,70,,,,,,,,
2006Q4,33,,,,,,,,,,,,,,
2006Q4,35,,,1.26,,3.25,70,,,,,,,,
2006Q4,37,,,1.3,,3.5,65,,,,,,,,
2006Q4,38,,,1.29,,3,65,,,,,,,,
2006Q4,39,,,1.25066666666667,,3.5,70.3333333333333,,,,,,,,
2006Q4,40,,,,,3.25,,,,,,,,,
2006Q4,41,,,1.25,,3.25,75,,,,,,,,
2006Q4,42,,,1.26,,3.33,69,,,,,,,,
2006Q4,45,,,1.25,,2.75,75,,,,,,,,
2006Q4,47,,,1.28,,3.25,76.5,,,,,,,,
2006Q4,48,,,,,,,,,,,,,,
2006Q4,54,,,1.3,,3.5,70,,,,,,,,
2006Q4,56,,,1.35,,3.5,70,,,,,,,,
2006Q4,57,,,1.31,,3.25,70,,,,,,,,
2006Q4,59,,,1.3,,3.25,66,,,,,,,,
2006Q4,60,,,,,3.5,70,,,,,,,,
2006Q4,61,,,1.25,,3.5,70,,,,,,,,
2006Q4,63,,,1.35,,3.25,68,,,,,,,,
2006Q4,65,,,,,3.25,72,,,,,,,,
2006Q4,70,,,1.23456790123457,,3.5,71,,,,,,,,
2006Q4,73,,,,,3.75,,,,,,,,,
2006Q4,76,,,1.30238333333333,,3.25,78.1333333333333,,,,,,,,
2006Q4,80,,,1.2793,,3.39,65.2124,,,,,,,,
2006Q4,82,,,1.3,,3.25,75,,,,,,,,
2006Q4,84,,,1.35,,3.5,68,,,,,,,,
2006Q4,85,,,1.27,,3.5,62.1,,,,,,,,
2006Q4,89,,,1.32,,3.1,64.33,,,,,,,,
2006Q4,90,,,1.32,,3.25,70,,,,,,,,
2006Q4,91,,,1.3,,3.5,79.02,,,,,,,,
2006Q4,92,,,,,,,,,,,,,,
2006Q4,93,,,1.29,,3.5,73,,,,,,,,
2006Q4,94,,,1.31,,3.25,72,,,,,,,,
2006Q4,95,,,1.3,,3.5,70,,,,,,,,
2006Q4,96,,,1.35,,3.25,70,,,,,,,,
2006Q4,97,,,1.29,,3.5,73,,,,,,,,
2006Q4,99,,,1.32,,3.25,,,,,,,,,
2006Q4,100,,,1.29,,3.5,,,,,,,,,
2007,4,,,,2,,,,,,,,,,
2007,5,,,,2.7,,,,,,,,,,
2007,7,,,,.9,,,,,,,,,,
2007,9,,,,1.75,,,,,,,,,,
2007,10,,,,2.6,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,2.9,,,,,,,,,,
2007,20,,,,2,,,,,,,,,,
2007,22,,,,2.9,,,,,,,,,,
2007,23,,,,2.8,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,,,,,,,,,,,
2007,28,,,,2.4,,,,,,,,,,
2007,29,,,,1.8,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,,,,2.5,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,,,,3.25,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.3,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,2.2,,,,,,,,,,
2007,47,,,,,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,54,,,,,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,2.1,,,,,,,,,,
2007,60,,,,2.8,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,2.6,,,,,,,,,,
2007,65,,,,2.1,,,,,,,,,,
2007,70,,,,2.3,,,,,,,,,,
2007,73,,,,2,,,,,,,,,,
2007,76,,,,2.2,,,,,,,,,,
2007,80,,,,2.9,,,,,,,,,,
2007,82,,,,2.3,,,,,,,,,,
2007,84,,,,2.5,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,2.6,,,,,,,,,,
2007,91,,,,,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.3,,,,,,,,,,
2007,95,,,,2.3,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,2.4,,,,,,,,,,
2007,99,,,,2,,,,,,,,,,
2007,100,,,,2.7,,,,,,,,,,
2007Q1,4,,,1.3,,3.5,65,,,,,,,,
2007Q1,5,,,1.33,,3.25,67,,,,,,,,
2007Q1,7,,,1.25,,3.25,70,,,,,,,,
2007Q1,9,,,1.25,,3,70,,,,,,,,
2007Q1,10,,,1.375,,3.5,61,,,,,,,,
2007Q1,11,,,1.38,,3.25,65,,,,,,,,
2007Q1,15,,,1.29,,,70,,,,,,,,
2007Q1,16,,,1.27,,3.5,78.5,,,,,,,,
2007Q1,20,,,1.31,,3.75,80,,,,,,,,
2007Q1,22,,,1.28,,3.5,65,,,,,,,,
2007Q1,23,,,1.31,,3.5,67,,,,,,,,
2007Q1,24,,,1.34,,3.25,69.6666666666667,,,,,,,,
2007Q1,26,,,1.3,,3.75,68,,,,,,,,
2007Q1,28,,,,,3.5,,,,,,,,,
2007Q1,29,,,1.35,,3.25,65,,,,,,,,
2007Q1,30,,,1.25,,3.5,65,,,,,,,,
2007Q1,31,,,1.25,,3.25,68,,,,,,,,
2007Q1,33,,,,,,,,,,,,,,
2007Q1,35,,,1.29,,3.25,65,,,,,,,,
2007Q1,37,,,1.35,,3.5,65,,,,,,,,
2007Q1,38,,,1.3,,3,63,,,,,,,,
2007Q1,39,,,1.26266666666667,,3.5,66,,,,,,,,
2007Q1,40,,,,,3.25,,,,,,,,,
2007Q1,41,,,1.25,,3.25,70,,,,,,,,
2007Q1,42,,,1.25,,3.5,67,,,,,,,,
2007Q1,45,,,1.25,,3,75,,,,,,,,
2007Q1,47,,,1.3,,3.5,80.3,,,,,,,,
2007Q1,48,,,,,,,,,,,,,,
2007Q1,54,,,1.3,,3.5,70,,,,,,,,
2007Q1,56,,,1.34,,3.75,65,,,,,,,,
2007Q1,57,,,1.34,,3.25,66,,,,,,,,
2007Q1,59,,,1.31,,3.25,63,,,,,,,,
2007Q1,60,,,,,3.75,70,,,,,,,,
2007Q1,61,,,1.25,,3.75,70,,,,,,,,
2007Q1,63,,,1.38,,3.25,65,,,,,,,,
2007Q1,65,,,,,3.5,75,,,,,,,,
2007Q1,70,,,1.25,,3.75,67,,,,,,,,
2007Q1,73,,,,,3.75,50,,,,,,,,
2007Q1,76,,,1.31666666666667,,3.25,78.7633333333333,,,,,,,,
2007Q1,80,,,1.2793,,3.62,63.6597,,,,,,,,
2007Q1,82,,,1.3,,3.5,75,,,,,,,,
2007Q1,84,,,1.38,,3.5,63,,,,,,,,
2007Q1,85,,,1.28,,4,60.3,,,,,,,,
2007Q1,89,,,1.33,,3.3,62,,,,,,,,
2007Q1,90,,,1.3,,3.25,65,,,,,,,,
2007Q1,91,,,1.32,,3.75,79.3,,,,,,,,
2007Q1,92,,,,,,,,,,,,,,
2007Q1,93,,,1.26,,3.5,68,,,,,,,,
2007Q1,94,,,1.31,,3.5,70,,,,,,,,
2007Q1,95,,,1.25,,3.75,70,,,,,,,,
2007Q1,96,,,1.32,,3.25,65,,,,,,,,
2007Q1,97,,,1.3,,3.5,70,,,,,,,,
2007Q1,99,,,1.34,,3.25,,,,,,,,,
2007Q1,100,,,1.29,,3.75,,,,,,,,,
2007Q2,4,,,1.3,,3.5,60,,,,,,,,
2007Q2,5,,,1.35,,3.25,65,,,,,,,,
2007Q2,7,,,1.25,,3.5,70,,,,,,,,
2007Q2,9,,,1.25,,3,72.5,,,,,,,,
2007Q2,10,,,1.4,,3.5,57,,,,,,,,
2007Q2,11,,,1.38,,3.25,62,,,,,,,,
2007Q2,15,,,1.28,,,68,,,,,,,,
2007Q2,16,,,1.28,,3.5,78.5,,,,,,,,
2007Q2,20,,,1.32,,3.75,80,,,,,,,,
2007Q2,22,,,1.27,,3.5,65,,,,,,,,
2007Q2,23,,,1.32,,3.5,66,,,,,,,,
2007Q2,24,,,1.35,,3.25,67,,,,,,,,
2007Q2,26,,,1.3,,3.75,68,,,,,,,,
2007Q2,28,,,,,3.5,,,,,,,,,
2007Q2,29,,,1.35,,3.25,65,,,,,,,,
2007Q2,30,,,1.25,,3.5,65,,,,,,,,
2007Q2,31,,,1.25,,3.25,67,,,,,,,,
2007Q2,33,,,,,,,,,,,,,,
2007Q2,35,,,1.29,,3.25,60,,,,,,,,
2007Q2,37,,,1.4,,3.5,65,,,,,,,,
2007Q2,38,,,1.32,,3,63,,,,,,,,
2007Q2,39,,,1.27566666666667,,3.5,68.3333333333333,,,,,,,,
2007Q2,40,,,,,3.25,,,,,,,,,
2007Q2,41,,,1.25,,3.5,70,,,,,,,,
2007Q2,42,,,1.26,,3.5,65,,,,,,,,
2007Q2,45,,,1.25,,3,75,,,,,,,,
2007Q2,47,,,1.29,,3.5,76.3,,,,,,,,
2007Q2,48,,,,,,,,,,,,,,
2007Q2,54,,,1.3,,3.5,70,,,,,,,,
2007Q2,56,,,1.33,,3.75,65,,,,,,,,
2007Q2,57,,,1.29,,3.25,60,,,,,,,,
2007Q2,59,,,1.33,,3.25,60,,,,,,,,
2007Q2,60,,,,,4,70,,,,,,,,
2007Q2,61,,,1.25,,4,70,,,,,,,,
2007Q2,63,,,1.38,,3.25,62,,,,,,,,
2007Q2,65,,,,,3.5,65,,,,,,,,
2007Q2,70,,,1.28205128205128,,3.75,68,,,,,,,,
2007Q2,73,,,,,4.25,50,,,,,,,,
2007Q2,76,,,1.31166666666667,,3.25,78.75,,,,,,,,
2007Q2,80,,,1.2856,,3.85,64.9018,,,,,,,,
2007Q2,82,,,1.35,,3.5,75,,,,,,,,
2007Q2,84,,,1.41,,3.5,64,,,,,,,,
2007Q2,85,,,1.29,,4,58.4,,,,,,,,
2007Q2,89,,,1.34,,3.5,60,,,,,,,,
2007Q2,90,,,1.3,,3.25,65,,,,,,,,
2007Q2,91,,,1.32,,3.75,79.09,,,,,,,,
2007Q2,92,,,,,,,,,,,,,,
2007Q2,93,,,1.26,,3.5,68,,,,,,,,
2007Q2,94,,,1.31,,3.5,70,,,,,,,,
2007Q2,95,,,1.25,,4,65,,,,,,,,
2007Q2,96,,,1.3,,3.25,65,,,,,,,,
2007Q2,97,,,1.27,,3.5,68,,,,,,,,
2007Q2,99,,,1.35,,3.5,,,,,,,,,
2007Q2,100,,,1.29,,3.75,,,,,,,,,
2007Q3,4,,,1.3,,3.5,56,,,,,,,,
2007Q3,5,,,1.35,,3,64,,,,,,,,
2007Q3,7,,,1.25,,3.5,70,,,,,,,,
2007Q3,9,,,1.25,,3,72.5,,,,,,,,
2007Q3,10,,,1.4,,3.5,57,,,,,,,,
2007Q3,11,,,1.35,,3.25,58,,,,,,,,
2007Q3,15,,,1.27,,,68,,,,,,,,
2007Q3,16,,,1.28,,3.5,78,,,,,,,,
2007Q3,20,,,1.33,,3.75,80,,,,,,,,
2007Q3,22,,,1.27,,3.5,65,,,,,,,,
2007Q3,23,,,1.32,,3.5,65,,,,,,,,
2007Q3,24,,,1.35,,3.25,64,,,,,,,,
2007Q3,26,,,1.3,,3.75,72,,,,,,,,
2007Q3,28,,,,,3.5,,,,,,,,,
2007Q3,29,,,1.4,,3.25,65,,,,,,,,
2007Q3,30,,,1.25,,3.5,65,,,,,,,,
2007Q3,31,,,1.25,,3.25,65,,,,,,,,
2007Q3,33,,,,,,,,,,,,,,
2007Q3,35,,,1.27,,3.25,60,,,,,,,,
2007Q3,37,,,1.45,,3.5,65,,,,,,,,
2007Q3,38,,,1.33,,3,60,,,,,,,,
2007Q3,39,,,1.27466666666667,,3.5,72,,,,,,,,
2007Q3,40,,,,,3.25,,,,,,,,,
2007Q3,41,,,1.25,,3.5,70,,,,,,,,
2007Q3,42,,,1.28,,3.5,64,,,,,,,,
2007Q3,45,,,1.25,,3,75,,,,,,,,
2007Q3,47,,,1.28,,3.5,80.1,,,,,,,,
2007Q3,48,,,,,,,,,,,,,,
2007Q3,54,,,1.3,,3.5,70,,,,,,,,
2007Q3,56,,,1.3,,3.75,65,,,,,,,,
2007Q3,57,,,1.27,,3.25,59,,,,,,,,
2007Q3,59,,,1.33,,3.25,58,,,,,,,,
2007Q3,60,,,,,4,70,,,,,,,,
2007Q3,61,,,1.25,,4,70,,,,,,,,
2007Q3,63,,,1.35,,3.25,58,,,,,,,,
2007Q3,65,,,,,3.5,65,,,,,,,,
2007Q3,70,,,1.33333333333333,,4,75,,,,,,,,
2007Q3,73,,,,,4,50,,,,,,,,
2007Q3,76,,,1.30666666666667,,3.25,78.42,,,,,,,,
2007Q3,80,,,1.2913,,4.04,64.5913,,,,,,,,
2007Q3,82,,,1.35,,3.5,75,,,,,,,,
2007Q3,84,,,1.435,,3.5,62,,,,,,,,
2007Q3,85,,,1.29,,4,57.5,,,,,,,,
2007Q3,89,,,1.35,,3.6,55,,,,,,,,
2007Q3,90,,,1.26,,3.25,60,,,,,,,,
2007Q3,91,,,1.3,,3.75,78.69,,,,,,,,
2007Q3,92,,,,,,,,,,,,,,
2007Q3,93,,,1.26,,3.5,65,,,,,,,,
2007Q3,94,,,1.31,,3.75,70,,,,,,,,
2007Q3,95,,,1.25,,4,65,,,,,,,,
2007Q3,96,,,,,,,,,,,,,,
2007Q3,97,,,1.25,,3.5,66,,,,,,,,
2007Q3,99,,,1.35,,3.5,,,,,,,,,
2007Q3,100,,,1.29,,3.75,,,,,,,,,
2008,4,,,,2.3,,,,,,,,,,
2008,5,,,,2.5,,,,,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,,,,1.5,,,,,,,,,,
2008,10,,,,2.8,,,,,,,,,,
2008,11,,,,,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,2.8,,,,,,,,,,
2008,20,,,,2,,,,,,,,,,
2008,22,,,,2.7,,,,,,,,,,
2008,23,,,,2.8,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,,,,,,,,,,,
2008,28,,,,3,,,,,,,,,,
2008,29,,,,2,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,,,,2.5,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,37,,,,3.25,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.1,,,,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,54,,,,,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,,,,2.5,,,,,,,,,,
2008,60,,,,3.2,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,2.7,,,,,,,,,,
2008,65,,,,2,,,,,,,,,,
2008,70,,,,2.3,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,,,,3,,,,,,,,,,
2008,82,,,,,,,,,,,,,,
2008,84,,,,2.5,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2.7,,,,,,,,,,
2008,91,,,,,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,,,,2.5,,,,,,,,,,
2008,94,,,,2.5,,,,,,,,,,
2008,95,,,,2.3,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.5,,,,,,,,,,
2008,99,,,,2,,,,,,,,,,
2008,100,,,,2.8,,,,,,,,,,
2011,4,,,,2.5,,,,,,,,,,
2011,5,,,,2.4,,,,,,,,,,
2011,7,,,,,,,,,,,,,,
2011,9,,,,1,,,,,,,,,,
2011,10,,,,,,,,,,,,,,
2011,11,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,
2011,16,,,,2.8,,,,,,,,,,
2011,20,,,,2,,,,,,,,,,
2011,22,,,,2.5,,,,,,,,,,
2011,23,,,,2.8,,,,,,,,,,
2011,24,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,
2011,28,,,,4,,,,,,,,,,
2011,29,,,,2.5,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,,,,3,,,,,,,,,,
2011,33,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,
2011,37,,,,3.5,,,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,,,,2.1,,,,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,
2011,56,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,59,,,,2.5,,,,,,,,,,
2011,60,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,,,,2.5,,,,,,,,,,
2011,65,,,,2.5,,,,,,,,,,
2011,70,,,,2.1,,,,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,3.1,,,,,,,,,,
2011,82,,,,,,,,,,,,,,
2011,84,,,,2.5,,,,,,,,,,
2011,85,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,
2011,90,,,,2.8,,,,,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,,,,,,,,,,,,,,
2011,94,,,,2.5,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,
2011,96,,,,,,,,,,,,,,
2011,97,,,,2.5,,,,,,,,,,
2011,99,,,,1.9,,,,,,,,,,
2011,100,,,,3,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2006Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2006,1,2.2,,,,,3,90,7,,,,,,
2006,2,2.1,,,,,20,80,,,,,,,
2006,3,2.3,,,,,25,50,25,,,,,,
2006,4,2.4,,,,,,100,,,,,,,
2006,5,2.1,,,,,10,90,,,,,,,
2006,7,2.2,,,,,,,,,,,,,
2006,9,2.25,,,,,20,60,20,,,,,,
2006,10,2.2,0,0,0,0,4,94,2,0,0,,,,
2006,11,2.3,,,,,10,80,10,,,,,,
2006,14,2.4,,,,,,100,,,,,,,
2006,15,2.2,,,,,5,95,,,,,,,
2006,16,2.2,0,1,4,10,20,40,20,4,1,,,,
2006,18,2.3,0,0,0,0,0,95,5,0,0,,,,
2006,19,2.3,,,,,,75,25,,,,,,
2006,20,2.2,,,,,4,95,1,,,,,,
2006,22,2.2,0,0,0,0,10,85,5,0,0,,,,
2006,23,2.2,,,,,1,98,1,,,,,,
2006,24,2.2,,,,,,100,,,,,,,
2006,26,2.2,,,,,2.5,95,2.5,,,,,,
2006,30,2.2,,,,,,100,,,,,,,
2006,32,2.2,,,,,10,80,10,,,,,,
2006,33,1.9,,,,,50,50,,,,,,,
2006,35,2.2,,,,,10,80,10,,,,,,
2006,36,2.1,,,,,30,55,15,,,,,,
2006,37,2.3,,,,,,100,,,,,,,
2006,38,2.3,,,,,10,80,10,,,,,,
2006,39,2.2,,,,,5,90,5,,,,,,
2006,40,2.3,,,,,,100,,,,,,,
2006,41,2.3,,,,,,90,10,,,,,,
2006,45,2.3,,,,,20,50,30,,,,,,
2006,47,2.2,0,0,5,10,25,50,10,0,0,,,,
2006,48,2.3,,,,,,,,,,,,,
2006,52,2.3,,,,,2.5,95,2.5,,,,,,
2006,54,2.2,,,,,20,60,20,,,,,,
2006,56,2.2,,,,,,90,10,,,,,,
2006,57,2.1,,,,,,,,,,,,,
2006,58,2.2,,,,,,,,,,,,,
2006,59,2.2,,,,,5,90,5,,,,,,
2006,60,2.2,,,,,2,98,,,,,,,
2006,61,2.2,,,,,10,80,10,,,,,,
2006,63,2.3,,,,,,95,5,,,,,,
2006,67,2.2,,,,,30,50,20,,,,,,
2006,68,2.2,1,3,8,10,25,31,18,3,1,,,,
2006,70,2.2,,,,,,100,,,,,,,
2006,72,2.1,0,0,0,2,20,68,10,0,0,,,,
2006,73,2.2,,,,,,100,,,,,,,
2006,76,2.2,0,0,0,3.170398765456470000000000000000000000000000000000000000000000000000000000000000000000000000000E-101,.0000000201579006558766,99.9999999798421,0,0,0,,,,
2006,80,2.2,0,0,0,.000008642447690832,4.07321092946257,91.8535608561795,4.07321092946258,.000008642447690832,0,,,,
2006,82,2.2,,,,,30,60,10,,,,,,
2006,84,2.2,0,0,0,0,0,100,0,0,0,,,,
2006,85,2.2,,,,,,100,,,,,,,
2006,88,2.2,,,,,,90,10,,,,,,
2006,89,2.2,,,,,25,40,35,,,,,,
2006,91,2.2,0,0,0,0,30,45,15,10,0,,,,
2006,92,2.2,0,0,0,0,.00000777461183455994,99.9999922253882,0,0,0,,,,
2006,93,2.2,,,,,5,90,5,,,,,,
2006,94,2.2,,,,0,7,85,8,0,,,,,
2006,95,2.3,0,0,0,0,2,96,2,0,0,,,,
2006,96,2.2,,,,,10,90,,,,,,,
2006,97,2.2,0,0,0,0,0,100,0,0,0,,,,
2006,98,2.3,,,,,5,90,5,,,,,,
2006,99,2.3,,,,,25,70,5,,,,,,
2006,100,2.2,,,,,2.5,95,2.5,,,,,,
2007,1,2.3,,,,5,20,45,20,10,,,,,
2007,2,1.9,,,6,14,35,35,10,,,,,,
2007,3,2.1,,,,,30,50,20,,,,,,
2007,4,2.3,,,,,45,50,5,,,,,,
2007,5,1.9,,,,15,50,30,5,,,,,,
2007,7,2,,,,,,,,,,,,,
2007,9,2.25,,,,,20,60,20,,,,,,
2007,10,2.14,.216322509321554,.800718890240193,4.39610892371887,12.2771535480008,22.7581191688245,26.109483010877,19.3970443031891,9.89718641758832,4.14786322823961,,,,
2007,11,2.1,,,,,35,60,5,,,,,,
2007,14,2.1,,,,,20,80,,,,,,,
2007,15,1.9,,,,5,55,35,5,,,,,,
2007,16,1.9,0,0,8,20,22,20,16,10,4,,,,
2007,18,2,0,0,0,10,25,50,15,0,0,,,,
2007,19,2.2,,,,,10,90,,,,,,,
2007,20,1.9,,,5,20,40,25,10,,,,,,
2007,22,2,0,0,0,0,20,70,10,0,0,,,,
2007,23,1.7,,,5,20,35,25,10,5,,,,,
2007,24,2.2048914944319,,,,,30,50,20,,,,,,
2007,26,2,,,,15,35,40,10,,,,,,
2007,30,2.1,,,,,10,80,10,,,,,,
2007,32,2,1,5,10,18,25,30,8,2,1,,,,
2007,33,2.5,,,,,,40,60,,,,,,
2007,35,2.1,,,,,20,70,10,,,,,,
2007,36,2.2,,,,,25,50,25,,,,,,
2007,37,2.1,,,,,15,85,,,,,,,
2007,38,2.1,,,,,20,60,20,,,,,,
2007,39,2.3,,,,5,15,45,25,10,,,,,
2007,40,2.2,,,,,25,75,,,,,,,
2007,41,2.2,,,,,20,70,10,,,,,,
2007,45,2.3,,,,5,20,50,20,5,,,,,
2007,47,2.2,0,0,3,13,17,42,20,5,0,,,,
2007,48,2.3,,,,,,,,,,,,,
2007,52,2.2,,,,,15,75,10,,,,,,
2007,54,1.9,,,,20,40,40,,,,,,,
2007,56,2.2,,,,,15,60,25,,,,,,
2007,57,2.3,,,,,,,,,,,,,
2007,58,1.8,,,.1,30.5,49.1,20.3,,,,,,,
2007,59,2,,,,,40,50,10,,,,,,
2007,60,2.2,,,,,40,40,20,,,,,,
2007,61,1.9,,,,5,50,40,5,,,,,,
2007,63,2,,,,,20,70,10,,,,,,
2007,67,2,,,,10,25,30,25,10,,,,,
2007,68,2.1,1,3,8,10,28,31,15,3,1,,,,
2007,70,2.1,,,,,35,65,,,,,,,
2007,72,2.2,0,0,0,10,35,45,10,0,0,,,,
2007,73,2.3,,,,,15,65,20,,,,,,
2007,76,2.2,.011172634090976,.191801203573719,1.78153776186925,8.72411153148433,22.5941828133009,30.9603012822897,23.2977496334119,9.80003737800915,2.6391057619701,,,,
2007,80,2.4,.000347389729948855,.0126371693020544,.317383192206167,3.42785090314948,16.2059435160854,33.7667132626916,31.1236295714663,12.6850207723953,2.46047422297374,,,,
2007,82,2.1,,,,5,35,55,5,,,,,,
2007,84,2.2,0,0,0,2,30,43,20,5,0,,,,
2007,85,2.1,,,,,20,70,10,,,,,,
2007,88,2.1,,,,5,20,40,30,5,,,,,
2007,89,2,,,,,15,40,35,10,,,,,
2007,91,2.1,0,0,0,0,35,40,15,10,0,,,,
2007,92,1.9,.000626623907471976,.00537487609252802,.5112145,9.473984,40.0088,40.0088,9.474,.511200000000001,.0059999999999949,,,,
2007,93,2.2,,,,,20,60,20,,,,,,
2007,94,2.2,,,,7.5,27.5,35,25,5,,,,,
2007,95,2.2,0,0,0,1,25,55,18,1,0,,,,
2007,96,2.1,,,,5,30,55,10,,,,,,
2007,97,2.1,0,0,3,12,35,40,10,0,0,,,,
2007,98,2.1,,,,,30,50,20,,,,,,
2007,99,2,,,,10,25,55,10,,,,,,
2007,100,2.3,,,,5,10,70,10,5,,,,,
2007Sep,1,2.3,,,,10,22,25,23,15,5,,,,
2007Sep,2,1.8,,4,8,15,27,24,15,7,,,,,
2007Sep,3,,,,,,15,70,15,,,,,,
2007Sep,4,2,,,,5,40,45,10,,,,,,
2007Sep,5,1.8,,,5,25,40,25,5,,,,,,
2007Sep,7,1.6,,,,,,,,,,,,,
2007Sep,9,2.3,,,,,25,50,25,,,,,,
2007Sep,10,2.2,.167678628779089,.65207425816407,3.33206514249319,10.154304207534,21.651708104342,26.0558728018433,20.4539044416807,12.0524634697761,5.47992894538759,,,,
2007Sep,11,1.9,,,,,60,35,5,,,,,,
2007Sep,14,,,,,,,,,,,,,,
2007Sep,15,1.8,,,,10,55,30,5,,,,,,
2007Sep,16,1.8,0,0,10,18,22,20,16,10,4,,,,
2007Sep,18,2,,,,,,,,,,,,,
2007Sep,19,2.1,,,,,30,70,,,,,,,
2007Sep,20,1.7,,,5,20,40,25,10,,,,,,
2007Sep,22,2,0,0,0,0,35,60,5,0,0,,,,
2007Sep,23,1.8,,3,10,21,32,21,10,3,,,,,
2007Sep,24,2.1,,,,,40,50,10,,,,,,
2007Sep,26,1.9,,,,15,37.5,37.5,10,,,,,,
2007Sep,30,2.1,,,,,40,60,,,,,,,
2007Sep,32,2,1,5,10,21,30,25,7,1,,,,,
2007Sep,33,2.3,,,,,10,80,10,,,,,,
2007Sep,35,2.1,,,,,30,60,10,,,,,,
2007Sep,36,2.2,,,,,20,50,30,,,,,,
2007Sep,37,2,,,,,50,50,,,,,,,
2007Sep,38,2,,,,,10,80,10,,,,,,
2007Sep,39,2.5,,,,,15,30,35,15,5,,,,
2007Sep,40,,,,,,,,,,,,,,
2007Sep,41,2.1,,,,,,,,,,,,,
2007Sep,45,,,,,,,,,,,,,,
2007Sep,47,2.4,0,2.5,5,10,20,35,25,2.5,0,,,,
2007Sep,48,2.2,,,,,,,,,,,,,
2007Sep,52,1.9,,,,5,80,15,,,,,,,
2007Sep,54,1.9,,,,20,60,20,,,,,,,
2007Sep,56,2.1,,,,,20,60,20,,,,,,
2007Sep,57,,,,,,,,,,,,,,
2007Sep,58,,,,,,,,,,,,,,
2007Sep,59,2.1,,,,,,,,,,,,,
2007Sep,60,2.2,,,,,40,40,20,,,,,,
2007Sep,61,1.7,,,,10,40,40,10,,,,,,
2007Sep,63,1.8,,,,,50,40,10,,,,,,
2007Sep,67,,,,,,,,,,,,,,
2007Sep,68,,,,,,,,,,,,,,
2007Sep,70,2.1,,,,,45,55,,,,,,,
2007Sep,72,2.2,0,0,1,12,34,39,13,1,0,,,,
2007Sep,73,,,,,,,,,,,,,,
2007Sep,76,2.2,,,,,,,,,,,,,
2007Sep,80,,,,,,,,,,,,,,
2007Sep,82,2.1,,,,5,35,55,5,,,,,,
2007Sep,84,2.1,0,0,0,10,30,40,15,5,0,,,,
2007Sep,85,2.1,,,,5,20,50,20,5,,,,,
2007Sep,88,2,,,5,10,20,35,20,5,5,,,,
2007Sep,89,2.2,,,,,25,40,35,,,,,,
2007Sep,91,2,0,0,0,0,40,40,10,10,0,,,,
2007Sep,92,1.9,.0129204,.1830316,2.527548,14.0905,33.186,33.186,14.0905,2.5275,.195999999999996,,,,
2007Sep,93,2.2,,,,,20,60,20,,,,,,
2007Sep,94,2.3,,,,5,25,40,25,5,,,,,
2007Sep,95,2.2,0,0,0,6,25,49,17,3,0,,,,
2007Sep,96,2.2,,,,10,35,45,10,,,,,,
2007Sep,97,2.2,0,0,3,12,35,40,10,0,0,,,,
2007Sep,98,2.1,,,,,35,40,25,,,,,,
2007Sep,99,2,,,,10,25,55,10,,,,,,
2007Sep,100,2.3,,,,2.5,15,65,15,2.5,,,,,
2008,1,2.1,,,,5,20,35,20,15,5,,,,
2008,2,1.8,,,4,14,37,37,8,,,,,,
2008,3,2,,,,10,30,50,10,,,,,,
2008,4,2,,,,,50,50,,,,,,,
2008,5,1.7,,,,25,60,15,,,,,,,
2008,7,1.8,,,,,,,,,,,,,
2008,9,2.2,,,,5,15,60,15,5,,,,,
2008,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2008,11,1.8,,,,5,75,20,,,,,,,
2008,14,1.6,,,,20,65,15,,,,,,,
2008,15,1.7,,,,10,60,25,5,,,,,,
2008,16,1.9,0,0,8,20,22,20,16,10,4,,,,
2008,18,2,,,,,,,,,,,,,
2008,19,1.8,,,,,75,25,,,,,,,
2008,20,1.8,,,5,20,40,25,10,,,,,,
2008,22,1.8,0,0,0,10,65,25,0,0,0,,,,
2008,23,1.6,1,3,10,22,27,20,10,5,2,,,,
2008,24,1.7,,,5,25,45,15,10,,,,,,
2008,26,1.8,,,,15,40,35,10,,,,,,
2008,30,1.9,,,,,70,30,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2.1,,,,,40,60,,,,,,,
2008,35,2,,,,,30,60,10,,,,,,
2008,36,2.4,,,,,15,50,35,,,,,,
2008,37,2.1,,,,,15,85,,,,,,,
2008,38,1.7,,,,10,60,30,,,,,,,
2008,39,2,,,5,15,30,30,15,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,2,,,,,40,50,10,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,2,0,0,10,15,30,35,7.5,2.5,0,,,,
2008,48,,,,,,,,,,,,,,
2008,52,1.8,,,,5,80,15,,,,,,,
2008,54,1.9,,,,20,60,20,,,,,,,
2008,56,1.8,,,,10,70,20,,,,,,,
2008,57,1.7,,,,,,,,,,,,,
2008,58,1.6,,,4.5,39.6,45.5,10.4,,,,,,,
2008,59,2,,,,5,35,45,15,,,,,,
2008,60,1.7,,,5,15,45,30,5,,,,,,
2008,61,1.8,,,,15,40,40,5,,,,,,
2008,63,1.8,,,,10,60,20,10,,,,,,
2008,67,2,,,,10,25,30,25,10,,,,,
2008,68,1.8,1,3,10,17,40,19,6,3,1,,,,
2008,70,1.7,,,,,65,35,,,,,,,
2008,72,2,0,0,0,10,37,42,11,0,0,,,,
2008,73,2,,,,,25,55,20,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,2.1,.136474438619216,.790816085429291,4.11216076459995,12.6427412177678,23.8432634709521,27.6013202617487,19.6156331988171,8.55511576945928,2.70247479260656,,,,
2008,82,1.7,,,,22.5,55,22.5,,,,,,,
2008,84,1.8,0,0,0,12,36,34,15,3,0,,,,
2008,85,,,,,,,,,,,,,,
2008,88,1.8,,,5,10,35,30,15,5,,,,,
2008,89,1.9,,,,15,40,30,10,5,,,,,
2008,91,2,0,0,0,0,40,40,10,10,0,,,,
2008,92,1.8,.134996,.846532,5.699172,18.5684,31.3695,27.5159,12.5279,2.9546,.383,,,,
2008,93,2,,,,,40,55,5,,,,,,
2008,94,1.9,,,,15,35,25,20,5,,,,,
2008,95,1.9,0,0,4,16,34,31,12,3,0,,,,
2008,96,,,,,,,,,,,,,,
2008,97,1.8,0,0,4,10,48,29,8,1,0,,,,
2008,98,1.8,,,,20,50,30,,,,,,,
2008,99,1.9,,,,10,50,30,10,,,,,,
2008,100,2.1,,,,4,20,60,15,1,,,,,
2008Sep,1,2.1,,,4,16,18,20,17,16,9,,,,
2008Sep,2,1.8,,5,10,21,27,20,12,5,,,,,
2008Sep,3,,,,,,40,40,20,,,,,,
2008Sep,4,2,,,,5,40,45,10,,,,,,
2008Sep,5,1.6,,,10,20,50,20,,,,,,,
2008Sep,7,1.8,,,,,,,,,,,,,
2008Sep,9,2.2,,,,5,30,50,10,5,,,,,
2008Sep,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2008Sep,11,1.9,,,,,60,35,5,,,,,,
2008Sep,14,,,,,,,,,,,,,,
2008Sep,15,1.7,,,,15,55,20,10,,,,,,
2008Sep,16,1.9,0,3,13,18,20,18,15,10,3,,,,
2008Sep,18,2,,,,,,,,,,,,,
2008Sep,19,1.8,,,,,75,25,,,,,,,
2008Sep,20,1.9,,,5,20,40,25,10,,,,,,
2008Sep,22,1.7,0,0,0,5,75,20,0,0,0,,,,
2008Sep,23,1.8,1,5,10,20,25,20,13,5,1,,,,
2008Sep,24,1.7,,,5,25,45,20,5,,,,,,
2008Sep,26,1.7,,,5,10,40,30,15,,,,,,
2008Sep,30,1.9,,,,,60,40,,,,,,,
2008Sep,32,,,,,,,,,,,,,,
2008Sep,33,2,,,,,50,50,,,,,,,
2008Sep,35,2,,,,,30,60,10,,,,,,
2008Sep,36,2.5,,,,10,15,35,35,5,,,,,
2008Sep,37,2,,,,,50,50,,,,,,,
2008Sep,38,1.7,,,,10,60,30,,,,,,,
2008Sep,39,2.1,,,,10,35,35,15,5,,,,,
2008Sep,40,,,,,,,,,,,,,,
2008Sep,41,1.5,,,,,,,,,,,,,
2008Sep,45,,,,,,,,,,,,,,
2008Sep,47,2,0,0,5,10,30,40,10,5,0,,,,
2008Sep,48,,,,,,,,,,,,,,
2008Sep,52,2,,,,10,40,40,10,,,,,,
2008Sep,54,1.9,,,,20,60,20,,,,,,,
2008Sep,56,1.8,,,,10,70,20,,,,,,,
2008Sep,57,,,,,,,,,,,,,,
2008Sep,58,,,,,,,,,,,,,,
2008Sep,59,2.1,,,,,,,,,,,,,
2008Sep,60,1.6,,,5,15,45,30,5,,,,,,
2008Sep,61,1.8,,,,15,40,40,5,,,,,,
2008Sep,63,1.9,,,,5,55,30,10,,,,,,
2008Sep,67,,,,,,,,,,,,,,
2008Sep,68,,,,,,,,,,,,,,
2008Sep,70,1.8,,,,,55,45,,,,,,,
2008Sep,72,2,0,0,2.5,15,30,35,15,2.5,0,,,,
2008Sep,73,,,,,,,,,,,,,,
2008Sep,76,,,,,,,,,,,,,,
2008Sep,80,,,,,,,,,,,,,,
2008Sep,82,1.8,,,,22.5,55,22.5,,,,,,,
2008Sep,84,1.8,0,0,0,15,36,32,15,2,0,,,,
2008Sep,85,,,,,,,,,,,,,,
2008Sep,88,1.8,,,5,15,35,25,15,5,,,,,
2008Sep,89,1.7,,,,15,40,35,10,,,,,,
2008Sep,91,2,0,0,0,0,40,40,10,10,0,,,,
2008Sep,92,1.8,.134996,.846532,5.699172,18.5684,31.3695,27.5159,12.5279,2.9546,.383,,,,
2008Sep,93,2,,,,,40,55,5,,,,,,
2008Sep,94,1.8,,,,10,37.5,27.5,20,5,,,,,
2008Sep,95,1.9,0,1,3,17,34,26,15,4,0,,,,
2008Sep,96,,,,,,,,,,,,,,
2008Sep,97,1.7,0,0,5,14,40,30,10,1,0,,,,
2008Sep,98,1.8,,,,25,40,35,,,,,,,
2008Sep,99,1.9,,,,10,50,30,10,,,,,,
2008Sep,100,2,,,1,4,30,40,20,4,1,,,,
2011,1,2,,,5,15,20,20,20,15,5,,,,
2011,2,1.5,1,5,10,17,25,23,14,5,,,,,
2011,3,,,,,10,40,40,10,,,,,,
2011,4,2.1,,,,,,,,,,,,,
2011,5,1.6,,,5,25,40,25,5,,,,,,
2011,7,1.9,,,,,,,,,,,,,
2011,9,2,,,,5,35,35,20,5,,,,,
2011,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2011,11,2,,,,10,40,50,,,,,,,
2011,14,1.7,,,,,,,,,,,,,
2011,15,1.6,,,5,25,45,15,10,,,,,,
2011,16,2,5,7,9,11,16,18,13,12,9,,,,
2011,18,2,,,,,,,,,,,,,
2011,19,2,,,,,50,50,,,,,,,
2011,20,2,,,5,20,30,35,10,,,,,,
2011,22,1.9,0,0,0,10,55,25,10,0,0,,,,
2011,23,2,1,3,7,15,25,25,15,7,2,,,,
2011,24,1.9,,,5,10,40,30,10,5,,,,,
2011,26,1.8,,,5,10,40,32.5,12.5,,,,,,
2011,30,1.9,,,,,80,20,,,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,2,,,,20,30,30,20,,,,,,
2011,35,2,,,,,30,60,10,,,,,,
2011,36,2,,5,5,15,20,35,15,5,,,,,
2011,37,2,,,,,50,50,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,1.9,,,5,15,33,27,15,5,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,1.8,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.9,0,0,5,20,30,30,15,0,0,,,,
2011,48,,,,,,,,,,,,,,
2011,52,2,,,,10,40,40,10,,,,,,
2011,54,1.9,,,,20,60,20,,,,,,,
2011,56,2.1,,,,,35,50,15,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,1.9,,,.9,15.7,44.8,33.8,4.7,.1,,,,,
2011,59,2,,,,,45,55,,,,,,,
2011,60,1.9,,,5,10,40,30,10,5,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,1.9,,,,,70,25,5,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,1.8,1,3,10,17,40,19,6,3,1,,,,
2011,70,1.8,,,,,65,35,,,,,,,
2011,72,2,0,0,2.5,15,30,40,10,2.5,0,,,,
2011,73,,,,,,,,,,,,,,
2011,76,1.9,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,2,,,,22.5,55,22.5,,,,,,,
2011,84,,0,0,3,10,35,32,15,4,1,,,,
2011,85,,,,,,,,,,,,,,
2011,88,1.9,,5,10,20,30,20,10,5,,,,,
2011,89,2,,,5,5,25,40,10,10,5,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2,,,,,40,55,5,,,,,,
2011,94,1.9,,2,4,15,56,16,3,2,2,,,,
2011,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2011,96,,,,,,,,,,,,,,
2011,97,1.9,0,1,5,15,35,30,10,3,1,,,,
2011,98,2.1,,,,10,35,35,20,,,,,,
2011,99,1.8,,,,10,55,25,10,,,,,,
2011,100,2,.5,1.5,3,10,35,35,10,3,2,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2006,1,2.5,,,,,,50,50,,,,,,
2006,2,2.6,,,,,,30,65,5,,,,,
2006,3,2.4,,,,,,70,30,,,,,,
2006,4,2.4,,,,,,50,50,,,,,,
2006,5,2.5,,,,,,50,50,,,,,,
2006,7,2.6,,,,,,,,,,,,,
2006,9,2.5,,,,,15,35,40,10,,,,,
2006,10,2.66048565349209,0,0,0,0,4,31.0005,39,25.4995,.5,0,,,
2006,11,2.7,,,,,,30,65,5,,,,,
2006,14,2.8,,,,,,,80,20,,,,,
2006,15,2.5,,,,,,45,45,10,,,,,
2006,16,2.3,0,2,6,10,23,29,26,3,1,0,,,
2006,18,2.5,,,,,,,,,,,,,
2006,19,2.6,,,,,,30,70,,,,,,
2006,20,2.7,,,,,,40,60,,,,,,
2006,22,2.6,0,0,0,0,0,10,90,0,0,0,,,
2006,23,2.6,,,1,5,15,30,45,4,,,,,
2006,24,2.4,,,,,10,50,40,,,,,,
2006,26,2.6,,,,,15,30,40,15,,,,,
2006,30,2.6,,,,,,10,90,,,,,,
2006,32,2.7,,,,,7,36,50,7,,,,,
2006,33,2.8,,,,,,,90,10,,,,,
2006,35,2.6,,,,,,10,90,,,,,,
2006,36,2.5,,,,,5,40,50,5,,,,,
2006,37,2.6,,,,,,40,60,,,,,,
2006,38,2.5,,,,,,10,80,10,,,,,
2006,39,2.7,,,,,,5,90,5,,,,,
2006,40,2.7,,,,,,,100,,,,,,
2006,41,2.5,,,,,,20,80,,,,,,
2006,45,2.5,,,,,,50,50,,,,,,
2006,47,2.5,0,0,0,1,5,30,45,19,0,0,,,
2006,48,2.5,,,,,,,,,,,,,
2006,52,2.6,,,,,,30,70,,,,,,
2006,54,2.6,,,,,,40,60,,,,,,
2006,56,2.6,,,,,,5,95,,,,,,
2006,57,2.6,,,,,,,,,,,,,
2006,58,2.5,,,,,,,,,,,,,
2006,59,2.6,,,,,,20,80,,,,,,
2006,60,2.7,,,,,,10,80,10,,,,,
2006,61,2.6,,,,0,0,40,60,,,,,,
2006,63,2.7,,,,,,20,70,10,,,,,
2006,67,2.4,,,,5,15,30,30,15,5,,,,
2006,68,2.6,1,3,4,7,12,21,26,15,7,4,,,
2006,70,2.5,,,,,,35,65,,,,,,
2006,72,2.48,0,0,2,10,30,40,18,0,0,0,,,
2006,73,2.5,,,,,30,70,,,,,,,
2006,76,2.7,.000000000000000000000000000000000000000199532894864573,.00000000000000000000000000728143666588451,.000000000000000502606417070467,.00000006778890732673,.0192859105669351,14.73382357013,76.9048062924337,8.33329427733343,.00878983358510999,.0000000481619411019096,,,
2006,80,2.5,.000715768684089735,.0235918057198137,.393279500849064,3.28169244700487,13.7671728429657,29.1433892398413,31.1982977127713,16.8929781294886,4.61829588585876,.680586666816507,,,
2006,82,2.5,,,,,5,30,60,5,,,,,
2006,84,2.5,0,0,0,0,0,25,75,0,0,0,,,
2006,85,2.5,,,,,,10,90,,,,,,
2006,88,2.6,,,,,,10,80,10,,,,,
2006,89,2.5,,,,,20,30,50,,,,,,
2006,91,2.6,0,0,0,15,25,45,15,0,0,0,,,
2006,92,2.5,.0000287105,.0013066995,.06738469,1.3216199,10.11656,30.5669,36.73766,17.59554,3.3375,.255499999999997,,,
2006,93,2.5,,,,,,35,65,,,,,,
2006,94,2.6,,,,,1,15,84,,,,,,
2006,95,2.4,0,0,0,0,0,74,26,0,0,0,,,
2006,96,2.7,,,,,,15,85,,,,,,
2006,97,2.7,0,0,0,0,0,20,70,10,0,0,,,
2006,98,2.6,,,,,,20,70,10,,,,,
2006,99,2.5,,,,,,35,60,5,,,,,
2006,100,2.7,,,,,.5,12,75,12,.5,,,,
2007,1,2.1,,,,10,35,45,10,,,,,,
2007,2,2.6,,,,10,24,20,35,8,3,,,,
2007,3,2.2,,,,,20,50,20,10,,,,,
2007,4,1.8,,,,,50,50,,,,,,,
2007,5,2.1,,,,,30,60,10,,,,,,
2007,7,2.2,,,,,,,,,,,,,
2007,9,2.25,,,,5,15,50,25,5,,,,,
2007,10,2.15,.00125437307243459,.0307407234624857,.756591331459067,7.077233282353,26.0722012968144,38.1629881206007,22.2602630104627,5.15302123549662,.468903367887175,.0168032583913402,,,
2007,11,2.1,,,,5,40,50,5,,,,,,
2007,14,2.3,,,,,,70,30,,,,,,
2007,15,2,,,,25,30,25,15,5,,,,,
2007,16,1.8,2,6,8,18,21,18,14,8,3,2,,,
2007,18,2.25,,,,,,,,,,,,,
2007,19,1.7,,,,,100,,,,,,,,
2007,20,2,,,,5,40,40,15,,,,,,
2007,22,1.9,0,0,0,10,70,20,,,,,,,
2007,23,1.9,5,8,10,15,28,20,10,3,1,,,,
2007,24,1.47635766716457,,,10,40,40,10,,,,,,,
2007,26,2.3,,,5,10,15,40,15,10,5,,,,
2007,30,2.1,,,,,30,70,,,,,,,
2007,32,2,1,2,3,20,25,30,15,3,1,,,,
2007,33,2.5,,,,,,50,50,,,,,,
2007,35,2.2,,,,,10,80,10,,,,,,
2007,36,2.7,,,,,5,40,50,5,,,,,
2007,37,2.2,,,,,15,85,,,,,,,
2007,38,1.9,,,,20,60,20,,,,,,,
2007,39,2.2,,,5,10,20,30,20,10,5,,,,
2007,40,2,,,,,25,75,,,,,,,
2007,41,2.1,,,,,40,60,,,,,,,
2007,45,2.2,,,,,25,50,25,,,,,,
2007,47,1.6,0,0,5,18,35,32,10,0,0,0,,,
2007,48,2.2,,,,,,,,,,,,,
2007,52,1.5,,,10,40,40,10,,,,,,,
2007,54,1.9,,,,30,40,30,,,,,,,
2007,56,2,,,,,40,55,5,,,,,,
2007,57,1.9,,,,,,,,,,,,,
2007,58,2,,,1,10.3,36.9,36.8,13.5,1.5,,,,,
2007,59,1.7,,,,15,55,30,,,,,,,
2007,60,2.2,,,,5,30,50,10,5,,,,,
2007,61,2.3,,,0,5,20,50,25,0,,,,,
2007,63,2.1,,,,5,40,50,5,,,,,,
2007,67,1.8,,,5,15,30,20,15,10,5,,,,
2007,68,2.1,1,3,5,7,20,32,17,8,5,2,,,
2007,70,2,,,,,45,55,,,,,,,
2007,72,1.74,0,0,10,20,40,20,10,0,0,0,,,
2007,73,1.875,,,,,50,50,,,,,,,
2007,76,1.5,3.68481377138391,7.93459136828413,15.6843818531983,20.3324861404273,22.2585361353656,16.2992007018723,8.86574366996929,3.58164995581021,1.07444458417729,.284151819511713,,,
2007,80,2,9.08876535195896,6.54500902176433,9.06690783236788,11.3069977996958,12.6932482735381,12.8274155707447,11.6693153835855,9.55629938852518,7.0448685670603,10.2011728107593,,,
2007,82,1.5,,,10,20,55,15,,,,,,,
2007,84,1.7,0,2,5,20,35,32,5,1,0,0,,,
2007,85,2.2,,,,10,20,60,10,,,,,,
2007,88,2,,,5,10,25,35,15,10,,,,,
2007,89,1.8,,,,5,50,30,15,,,,,,
2007,91,2.5,0,0,0,15,25,45,15,0,0,0,,,
2007,92,2.2,1.39034,2.20267,6.08701,11.50538,17.0233,19.7175,17.8776,12.6893,7.0504,4.4565,,,
2007,93,2,,,,,50,50,,,,,,,
2007,94,2.3,,,2.5,12.5,25,35,18,7,,,,,
2007,95,2,0,0,0,3,29,52,16,0,0,0,,,
2007,96,2.1,,,,5,30,55,10,,,,,,
2007,97,2.1,0,1,7,14,24,33,15,5,1,0,,,
2007,98,2,,,,15,35,35,15,,,,,,
2007,99,1.9,,,,5,45,40,5,5,,,,,
2007,100,2.1,,,,5,30,50,10,5,,,,,
2007Q2,1,2.1,,,2,13,35,35,13,2,,,,,
2007Q2,2,2.5,,,,10,24,20,35,8,3,,,,
2007Q2,3,2.2,,,,,25,50,25,,,,,,
2007Q2,4,1.9,,,,,50,50,,,,,,,
2007Q2,5,2,,,,20,30,40,10,,,,,,
2007Q2,7,2.3,,,,,,,,,,,,,
2007Q2,9,2.1,,,,5,20,50,20,5,,,,,
2007Q2,10,2.00290457022939,.00309173338164381,.0642562961783111,1.30251551478393,10.0246971898524,30.4524419637546,36.7987874455289,17.7150795796652,3.37897549380332,.252746025939821,.00740875711185973,,,
2007Q2,11,2.1,,,,,10,65,25,,,,,,
2007Q2,14,,,,,,,,,,,,,,
2007Q2,15,2.25,,,5,25,15,35,15,5,,,,,
2007Q2,16,1.7,2,5,10,18,22,18,17,5,2,1,,,
2007Q2,18,2.25,,,,,,,,,,,,,
2007Q2,19,1.5,,,,50,50,,,,,,,,
2007Q2,20,2,,,,5,40,40,15,,,,,,
2007Q2,22,1.9,0,0,0,10,65,25,,,,,,,
2007Q2,23,1.8,,1,5,19,30,25,15,5,,,,,
2007Q2,24,1.4,,,10,50,30,10,,,,,,,
2007Q2,26,2.2,,,5,10,15,40,15,10,5,,,,
2007Q2,30,2,,,,,50,50,,,,,,,
2007Q2,32,2,,,3,15,30,30,17,5,,,,,
2007Q2,33,2.6,,,,,,20,80,,,,,,
2007Q2,35,,,,,,,,,,,,,,
2007Q2,36,2.7,,,,,5,40,50,5,,,,,
2007Q2,37,2.1,,,,,20,80,,,,,,,
2007Q2,38,1.7,,,,20,60,20,,,,,,,
2007Q2,39,2.2,,,5,10,20,30,20,10,5,,,,
2007Q2,40,,,,,,,,,,,,,,
2007Q2,41,2.1,,,,,,,,,,,,,
2007Q2,45,,,,,,,,,,,,,,
2007Q2,47,1.5,0,0,8,25,35,17,10,5,0,0,,,
2007Q2,48,2.1,,,,,,,,,,,,,
2007Q2,52,1.8,,,,10,80,10,,,,,,,
2007Q2,54,1.7,,,,40,40,20,,,,,,,
2007Q2,56,1.9,,,,5,60,35,,,,,,,
2007Q2,57,,,,,,,,,,,,,,
2007Q2,58,,,,,,,,,,,,,,
2007Q2,59,1.8,,,,,,,,,,,,,
2007Q2,60,2.2,,,,5,30,50,10,5,,,,,
2007Q2,61,2.3,,,,0,30,50,20,,,,,,
2007Q2,63,2.1,,,,5,30,60,5,,,,,,
2007Q2,67,,,,,,,,,,,,,,
2007Q2,68,2,1,3,4,10,25,30,12,8,5,2,,,
2007Q2,70,1.9,,,,,65,35,,,,,,,
2007Q2,72,2.19,,,,,,,,,,,,,
2007Q2,73,,,,,,,,,,,,,,
2007Q2,76,1.6,,,,,,,,,,,,,
2007Q2,80,1.9,,,,,,,,,,,,,
2007Q2,82,1.6,,,,20,60,20,,,,,,,
2007Q2,84,,,,,,,,,,,,,,
2007Q2,85,2.1,,,,15,20,50,10,5,,,,,
2007Q2,88,1.9,,,5,15,35,25,15,5,,,,,
2007Q2,89,1.8,,,,20,50,30,,,,,,,
2007Q2,91,2.4,0,0,0,15,25,45,15,0,0,0,,,
2007Q2,92,2.1,2.8125,3.2993,7.6538,12.4612,16.5592,17.9611,15.9001,11.4889,6.77570000000001,5.0882,,,
2007Q2,93,2,,,,,50,50,,,,,,,
2007Q2,94,2.3,,,,7.5,30,50,12.5,,,,,,
2007Q2,95,2,0,0,0,5,29,45,19,2,0,0,,,
2007Q2,96,2.2,,,,5,35,45,15,,,,,,
2007Q2,97,2.1,0,0,5,14,25,35,15,5,1,0,,,
2007Q2,98,1.9,,,,20,30,30,20,,,,,,
2007Q2,99,2,,,,5,40,45,5,5,,,,,
2007Q2,100,2.1,,,,5,20,60,10,5,,,,,
2008,1,2,,1,5,18,30,30,15,1,,,,,
2008,2,2.3,,,5,14,26,30,16,7,2,,,,
2008,3,2.1,,,,10,30,40,20,,,,,,
2008,4,1.9,,,,,50,50,,,,,,,
2008,5,1.8,,,,10,50,30,10,,,,,,
2008,7,2,,,,,,,,,,,,,
2008,9,2.2,,,,5,20,50,20,5,,,,,
2008,10,1.9325070288031,.0055562305392054,.103280530886785,1.8372400971586,12.3974045201543,33.0646519791489,35.1020914417426,14.8401810790842,2.48280591069023,.162626377532271,.00416183306282125,,,
2008,11,1.9,,,5,5,70,15,5,,,,,,
2008,14,1.8,,,,20,40,30,10,,,,,,
2008,15,2,,,,15,40,30,10,5,,,,,
2008,16,2.2,2,5,10,15,19,22,19,5,2,1,,,
2008,18,2,,,,,,,,,,,,,
2008,19,1.7,,,,,100,,,,,,,,
2008,20,2,,,,10,40,40,10,,,,,,
2008,22,1.9,0,0,0,15,60,25,,,,,,,
2008,23,2,2,5,10,15,20,25,15,5,2,1,,,
2008,24,1.48937047141732,,,10,40,40,10,,,,,,,
2008,26,2.3,,,5,10,15,40,15,10,5,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,2.5,,,,,10,40,40,10,,,,,
2008,35,2.2,,,,,20,60,20,,,,,,
2008,36,2.5,,,,,15,40,40,5,,,,,
2008,37,2.3,,,,,15,70,15,,,,,,
2008,38,2.1,,,,,20,60,20,,,,,,
2008,39,2,,,5,15,30,30,15,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,2.1,,,,,30,70,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,1.5,,,10,40,40,10,,,,,,,
2008,54,2.2,,,,,20,60,20,,,,,,
2008,56,2,,,,,20,60,20,,,,,,
2008,57,2,,,,,,,,,,,,,
2008,58,2,,,2,12.6,32.3,34.7,15.4,3,,,,,
2008,59,1.8,,,,15,50,35,,,,,,,
2008,60,,,,,,,,,,,,,,
2008,61,2,,,5,10,20,40,20,5,,,,,
2008,63,2,,,,10,50,30,10,,,,,,
2008,67,2.5,,,5,5,10,20,25,20,10,5,,,
2008,68,2.1,1,3,5,7,20,32,17,8,5,2,,,
2008,70,1.8,,,,,55,45,,,,,,,
2008,72,1.61,0,5,10,15,40,20,10,0,0,0,,,
2008,73,1.5,,,,10,80,10,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,2,12.0672992354696,6.71717985243523,8.63739946734053,10.2412841744248,11.1969567395993,11.2881520250876,10.4935274803377,8.99487934938979,7.10958192199449,13.253739753921,,,
2008,82,1.6,,,7.5,15,55,15,7.5,,,,,,
2008,84,1.8,1,3,7,23,35,24,6,1,0,0,,,
2008,85,,,,,,,,,,,,,,
2008,88,2.2,,,10,15,30,30,10,5,,,,,
2008,89,1.9,,,,10,50,25,15,,,,,,
2008,91,,,,,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,2.3,,,,,20,50,30,,,,,,
2008,94,2.1,,,6,16,26,32,14,6,,,,,
2008,95,1.9,0,0,2,9,46,30,11,2,0,0,,,
2008,96,,,,,,,,,,,,,,
2008,97,2.1,1,3,8,14,22,31,13,7,1,0,,,
2008,98,2.2,,,,5,25,40,25,5,,,,,
2008,99,2.5,,,,5,10,35,40,10,,,,,
2008,100,2.3,,,1,4,25,45,20,4,1,,,,
2008Q2,1,2,,3,9,20,25,25,15,3,,,,,
2008Q2,2,1.7,2,5,8,16,22,20,15,7,4,1,,,
2008Q2,3,2.1,,,,10,25,40,25,,,,,,
2008Q2,4,1.9,,,,,50,50,,,,,,,
2008Q2,5,1.7,,,10,25,40,25,,,,,,,
2008Q2,7,1.8,,,,,,,,,,,,,
2008Q2,9,2.1,,,,5,20,50,20,5,,,,,
2008Q2,10,2,.00316860346092351,.0655516046181415,1.32161968275293,10.1166332809387,30.5670581115565,36.7404353228451,17.5925068424453,3.3375074872298,.248281820725071,.00723724342743814,,,
2008Q2,11,1.8,,,,15,70,15,,,,,,,
2008Q2,14,,,,,,,,,,,,,,
2008Q2,15,2,,,10,15,35,25,10,5,,,,,
2008Q2,16,2,2,5,10,15,19,22,19,5,2,1,,,
2008Q2,18,2,,,,,,,,,,,,,
2008Q2,19,1.7,,,,,100,,,,,,,,
2008Q2,20,2,,,,10,40,40,10,,,,,,
2008Q2,22,1.9,0,0,0,10,65,25,,,,,,,
2008Q2,23,1.7,1,4,10,20,30,20,10,5,,,,,
2008Q2,24,1.3,,5,20,40,30,5,,,,,,,
2008Q2,26,2.4,,,5,10,20,30,20,10,5,,,,
2008Q2,30,,,,,,,,,,,,,,
2008Q2,32,,,,,,,,,,,,,,
2008Q2,33,2.5,,,,,,50,50,,,,,,
2008Q2,35,,,,,,,,,,,,,,
2008Q2,36,2.5,,,,,15,40,40,5,,,,,
2008Q2,37,2.1,,,,,20,80,,,,,,,
2008Q2,38,2.2,,,,,20,60,20,,,,,,
2008Q2,39,2,,,5,15,30,30,15,5,,,,,
2008Q2,40,,,,,,,,,,,,,,
2008Q2,41,2.1,,,,,,,,,,,,,
2008Q2,45,,,,,,,,,,,,,,
2008Q2,47,,,,,,,,,,,,,,
2008Q2,48,,,,,,,,,,,,,,
2008Q2,52,1.3,,,5,70,20,5,,,,,,,
2008Q2,54,2.2,,,,20,40,40,,,,,,,
2008Q2,56,2,,,,5,55,40,,,,,,,
2008Q2,57,,,,,,,,,,,,,,
2008Q2,58,,,,,,,,,,,,,,
2008Q2,59,1.8,,,,,,,,,,,,,
2008Q2,60,,,,,,,,,,,,,,
2008Q2,61,2,,,5,10,20,40,20,5,,,,,
2008Q2,63,2,,,,5,40,50,5,,,,,,
2008Q2,67,,,,,,,,,,,,,,
2008Q2,68,2.1,1,3,5,7,20,32,17,8,5,2,,,
2008Q2,70,1.9,,,,,65,35,,,,,,,
2008Q2,72,1.16,,,,,,,,,,,,,
2008Q2,73,,,,,,,,,,,,,,
2008Q2,76,,,,,,,,,,,,,,
2008Q2,80,2.1,,,,,,,,,,,,,
2008Q2,82,1.5,,,,25,55,20,,,,,,,
2008Q2,84,,,,,,,,,,,,,,
2008Q2,85,,,,,,,,,,,,,,
2008Q2,88,2.1,,,5,15,30,30,15,5,,,,,
2008Q2,89,1.9,,,,10,45,30,15,,,,,,
2008Q2,91,,,,,,,,,,,,,,
2008Q2,92,,,,,,,,,,,,,,
2008Q2,93,2.3,,,,,20,50,30,,,,,,
2008Q2,94,2.2,,4,8,14,26,36,8,4,,,,,
2008Q2,95,1.9,0,0,4,10,42,28,10,6,0,0,,,
2008Q2,96,,,,,,,,,,,,,,
2008Q2,97,2.2,1,3,8,14,22,31,15,5,1,0,,,
2008Q2,98,2.2,,,,10,25,30,25,10,,,,,
2008Q2,99,2.2,,,,5,10,40,35,10,,,,,
2008Q2,100,,,,,,,,,,,,,,
2011,1,2,3,8,11,20,20,20,13,3,2,,,,
2011,2,1.7,2,5,8,16,22,20,15,7,4,1,,,
2011,3,2.2,,,,,30,40,30,,,,,,
2011,4,,,,,,50,50,,,,,,,
2011,5,1.6,,,5,20,50,20,5,,,,,,
2011,7,1.9,,,,,,,,,,,,,
2011,9,2.2,,,,5,15,30,30,15,5,,,,
2011,10,1.8,.0159145713769959,.239604492775514,3.3375074872298,17.5925068424453,36.7404353228451,30.5670581115566,10.1166332809388,1.32161968275293,.0673847983456044,.00133540973346058,,,
2011,11,1.8,,,,10,80,10,,,,,,,
2011,14,3,,,,,,,,,,,,,
2011,15,2.3,,,5,15,15,35,20,5,5,,,,
2011,16,2.3,5,6,7,8,14,16,15,12,11,6,,,
2011,18,2,,,,,,,,,,,,,
2011,19,1.5,,,,50,50,,,,,,,,
2011,20,2,,,,10,40,40,10,,,,,,
2011,22,2.2,0,0,5,10,15,50,15,5,,,,,
2011,23,1.8,2,5,10,20,25,20,10,5,2,1,,,
2011,24,1.9,,,5,10,40,40,5,,,,,,
2011,26,2.2,,,5,10,20,30,20,10,5,,,,
2011,30,,,,,,,,,,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,2.5,,,,,20,30,30,20,,,,,
2011,35,,,,,,,,,,,,,,
2011,36,2.7,,,,5,15,30,35,10,5,,,,
2011,37,2.2,,,,,15,75,10,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,1.9,,,5,15,33,27,15,5,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,2.5,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.8,0,0,11.7647058823529,17.6470588235294,41.1764705882353,17.6470588235294,11.7647058823529,0,0,0,,,
2011,48,,,,,,,,,,,,,,
2011,52,1.9,,,5,10,70,10,5,,,,,,
2011,54,2.5,,,,,10,40,40,10,,,,,
2011,56,1.9,,,,10,70,20,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,1.5,.9,5.6,17.9,26.3,27.3,16,5.1,.9,,,,,
2011,59,1.7,,,,15,55,30,,,,,,,
2011,60,2,,,,15,40,35,10,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,1.9,,,,10,50,40,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2011,70,1.8,,,,5,65,30,,,,,,,
2011,72,1.5,2,5,8,25,30,20,8,2,0,0,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,1.9,,,5,20,55,20,,,,,,,
2011,84,1.8,1,2,5,12,33,25,16,5,1,0,,,
2011,85,,,,,,,,,,,,,,
2011,88,1.8,,,10,30,35,15,10,,,,,,
2011,89,2,,,5,5,20,40,25,5,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2.5,,,,,5,30,60,5,,,,,
2011,94,2.1,,2,8,16,36,20,10,6,2,,,,
2011,95,2,2,3,6,10,16,24,19,13,5,2,,,
2011,96,,,,,,,,,,,,,,
2011,97,2,5,8,10,13,17,19,13,8,5,2,,,
2011,98,2.1,,,,10,35,45,10,,,,,,
2011,99,2.3,,,,5,10,50,20,10,5,,,,
2011,100,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2006,1,7.7,,,,,5,90,5,,,,,,
2006,2,7.9,,,,,,65,35,,,,,,
2006,3,7.9,,,,,,50,50,,,,,,
2006,4,7.9,,,,,,75,25,,,,,,
2006,5,8,,,,,,50,50,,,,,,
2006,7,7.9,,,,,,,,,,,,,
2006,9,7.75,,,,,20,60,20,,,,,,
2006,10,7.9,0,0,0,0,0,60,40,0,0,0,0,0,0
2006,11,7.9,,,,,,50,45,5,,,,,
2006,14,7.9,,,,,,60,40,,,,,,
2006,15,7.9,,,,,,70,30,,,,,,
2006,16,7.9,0,0,0,1,8,45,35,5,3,2,1,0,0
2006,18,7.9,,,,,,,,,,,,,
2006,19,7.9,,,,,,60,40,,,,,,
2006,20,7.9,,,,,,60,40,,,,,,
2006,22,7.9,0,0,0,0,0,90,10,,,,,,
2006,23,7.9,,,,,1,75,23,1,,,,,
2006,24,7.9,,,,,,60,40,,,,,,
2006,26,7.9,,,,,,55,45,,,,,,
2006,30,7.8,,,,,,,,,,,,,
2006,32,7.8,,,,,5,50,40,5,,,,,
2006,33,8,,,,,,50,50,,,,,,
2006,35,7.8,,,,,,90,10,,,,,,
2006,36,8.1,,,,,,30,45,25,,,,,
2006,37,7.9,,,,,,90,10,,,,,,
2006,38,7.8,,,,,10,80,10,,,,,,
2006,39,7.9,,,,,,70,30,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,7.9,,,,,,80,20,,,,,,
2006,45,7.8,,,,,,50,50,,,,,,
2006,47,7.9,0,0,0,5,15,40,30,10,0,0,0,0,0
2006,48,7.8,,,,,,,,,,,,,
2006,52,7.9,,,,,,90,10,,,,,,
2006,54,7.9,,,,,20,60,20,,,,,,
2006,56,7.9,,,,,0,80,20,,,,,,
2006,57,7.9,,,,,,,,,,,,,
2006,58,,,,,,,,,,,,,,
2006,59,7.9,,,,,,75,25,,,,,,
2006,60,7.9,,,,,,55,45,,,,,,
2006,61,7.9,,,,,,70,30,,,,,,
2006,63,,,,,,,,,,,,,,
2006,67,7.9,,,,5,15,35,20,15,10,,,,
2006,68,7.9,1,2,5,8,12,26,20,10,8,3,3,1,1
2006,70,7.8,,,,,,65,35,,,,,,
2006,72,7.94,0,0,0,0,0,5,85,10,0,0,0,0,0
2006,73,,,,,,50,50,,,,,,,
2006,76,7.8,,,,,,,,,,,,,
2006,80,7.9,0,0,.0000000000092370555648813,.0000710265724124248,1.1176843143105,58.9000723758562,39.7201652581352,.262002103510928,.00000492160526777141,.000000000000177635683940025,0,0,0
2006,82,7.9,,,,,20,50,30,,,,,,
2006,84,7.9,0,0,0,0,0,60,40,0,0,0,0,0,0
2006,85,7.9,,,,,,90,10,,,,,,
2006,88,7.9,,,,,5,90,5,,,,,,
2006,89,7.9,,,,,5,60,20,15,,,,,
2006,91,7.9,0,0,0,0,5,35,35,15,5,5,0,0,0
2006,92,8,.00154635,.02172095,.3597747,2.954588,12.52787,27.5159,31.3695,18.5684,5.69919999999999,.904400000000005,.0738999999999934,.00310000000000032,.000100000000002876
2006,93,7.8,,,,,20,45,35,,,,,,
2006,94,7.8,,,,,,63,37,,,,,,
2006,95,7.8,0,0,0,0,20,80,0,0,0,0,0,0,0
2006,96,7.9,,,,,,85,15,,,,,,
2006,97,7.9,0,0,0,0,0,75,25,0,0,0,0,0,0
2006,98,7.9,,,,,,50,50,,,,,,
2006,99,7.9,,,,,15,55,30,,,,,,
2006,100,7.9,,,,,,70,30,,,,,,
2007,1,7.4,,,,5,45,45,5,,,,,,
2007,2,7.6,,,,8,26,36,22,8,,,,,
2007,3,7.8,,,,,10,40,40,10,,,,,
2007,4,7.6,,,,,30,65,5,,,,,,
2007,5,7.8,,,,,20,60,20,,,,,,
2007,7,7.5,,,,,,,,,,,,,
2007,9,7.5,,,5,10,30,40,10,5,,,,,
2007,10,7.4,2.87164928645725,3.80907359288782,9.18480309655452,14.9882272876713,19.6462467146012,18.646246758257,14.9882272876713,9.18480309655452,4.40571667572638,1.65403821774412,.485971263551022,.11172938495666,.0232673373668835
2007,11,7.7,,,,,5,50,40,5,,,,,
2007,14,7.6,,,,,10,90,,,,,,,
2007,15,7.6,,,,5,40,50,5,,,,,,
2007,16,7.7,0,0,1,3,17,23,21,13,9,7,5,1,0
2007,18,7.5,,,,,,,,,,,,,
2007,19,7.5,,,,,50,50,,,,,,,
2007,20,7.7,,,,,20,60,20,,,,,,
2007,22,7.7,0,0,0,0,10,80,10,,,,,,
2007,23,7.5,,,,5,30,35,25,5,,,,,
2007,24,7.7,,,,,20,60,20,,,,,,
2007,26,7.5,,,,5,10,60,25,,,,,,
2007,30,7.4,,,,,,,,,,,,,
2007,32,7.5,,,,2,14,37,30,12,4,1,,,
2007,33,7.5,,,,,50,50,,,,,,,
2007,35,7.4,,,,,60,40,,,,,,,
2007,36,7.8,,,,,5,45,40,10,,,,,
2007,37,7.4,,,,,50,50,,,,,,,
2007,38,7.4,,,,,60,40,,,,,,,
2007,39,7.6,,,,10,25,40,20,5,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,7.6,,,,,20,70,10,,,,,,
2007,45,7.3,,,,,40,40,20,,,,,,
2007,47,7.8,0,0,0,10,25,40,15,10,0,0,0,0,0
2007,48,7.3,,,,,,,,,,,,,
2007,52,7.5,,,,,20,80,,,,,,,
2007,54,7.5,,,,,30,60,10,,,,,,
2007,56,7.5,,,,5,45,50,,,,,,,
2007,57,7.8,,,,,,,,,,,,,
2007,58,8,,,,,,,,,,,,,
2007,59,7.8,,,,,5,60,35,,,,,,
2007,60,7.3,,,,20,40,25,15,,,,,,
2007,61,7.5,,,,,25,60,15,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,7.5,,,,5,10,30,25,15,10,5,,,
2007,68,7.7,1,2,5,8,15,30,15,8,8,3,3,1,1
2007,70,7.5,,,,,,55,45,,,,,,
2007,72,7.9,0,0,0,0,5,35,50,10,0,0,0,0,0
2007,73,,,,,10,70,20,,,,,,,
2007,76,7.5,,,,,,,,,,,,,
2007,80,7.6,.148027204441625,.9802835330457,4.46818846967836,12.8505934282671,23.3402735044358,26.7856955205896,19.4253043639954,8.89975552856852,2.57420288894145,.469614451974698,.0539748967028908,.00390363019859841,.000182579160290519
2007,82,8,,,,,,20,50,30,,,,,
2007,84,7.7,0,0,0,0,10,55,35,0,0,0,0,0,0
2007,85,7.6,,,,,10,70,20,,,,,,
2007,88,7.5,,,,5,20,40,30,5,,,,,
2007,89,7.4,,,,20,40,30,10,,,,,,
2007,91,7.7,0,0,0,0,5,35,35,15,5,5,0,0,0
2007,92,7.8,.20202,.675424,3.128456,9.0235,17.8242,24.1205,22.3633,14.2061,6.1815,1.8418,.375499999999995,.052400000000008,.00529999999999697
2007,93,7.6,,,,,35,45,20,,,,,,
2007,94,7.3,,,,2,23,45,17,13,,,,,
2007,95,7.5,0,0,0,2,40,54,4,0,0,0,0,0,0
2007,96,7.6,,,,5,35,50,10,,,,,,
2007,97,7.6,0,0,0,0,20,55,20,5,0,0,0,0,0
2007,98,7.6,,,,,20,60,20,,,,,,
2007,99,7.8,,,,,10,50,30,10,,,,,
2007,100,7.5,,,,7.5,25,60,7.5,,,,,,
2007Aug,1,7.4,,,3,7,40,40,7,3,,,,,
2007Aug,2,7.5,,,,8,28,34,22,8,,,,,
2007Aug,3,7.8,,,,,,50,50,,,,,,
2007Aug,4,7.6,,,,,30,65,5,,,,,,
2007Aug,5,7.8,,,,,20,55,25,,,,,,
2007Aug,7,7.5,,,,,,,,,,,,,
2007Aug,9,7.8,,,,5,15,60,15,5,,,,,
2007Aug,10,7.4,2.87164928645725,3.80907359288782,9.18480309655452,14.9882272876713,19.6462467146012,18.646246758257,14.9882272876713,9.18480309655452,4.40571667572638,1.65403821774412,.485971263551022,.11172938495666,.0232673373668835
2007Aug,11,7.7,,,,,10,50,40,,,,,,
2007Aug,14,,,,,,,,,,,,,,
2007Aug,15,7.6,,,,10,35,45,5,5,,,,,
2007Aug,16,7.8,0,0,1,2,13,23,21,16,10,8,5,1,0
2007Aug,18,7.5,,,,,,,,,,,,,
2007Aug,19,7.5,,,,,50,50,,,,,,,
2007Aug,20,7.9,,,,,,95,5,,,,,,
2007Aug,22,7.8,0,0,0,0,20,60,20,,,,,,
2007Aug,23,7.5,,,,10,30,30,25,5,,,,,
2007Aug,24,7.7,,,,,20,60,20,,,,,,
2007Aug,26,7.5,,,,5,5,50,40,,,,,,
2007Aug,30,,,,,,,,,,,,,,
2007Aug,32,7.5,,,,2,18,37,30,10,3,,,,
2007Aug,33,7.5,,,,,50,50,,,,,,,
2007Aug,35,,,,,,,,,,,,,,
2007Aug,36,7.6,,,,,15,45,30,10,,,,,
2007Aug,37,7.4,,,,,50,50,,,,,,,
2007Aug,38,7.4,,,,,60,40,,,,,,,
2007Aug,39,7.6,,,,5,30,40,20,5,,,,,
2007Aug,40,,,,,,,,,,,,,,
2007Aug,41,7.5,,,,,,,,,,,,,
2007Aug,45,,,,,,,,,,,,,,
2007Aug,47,7.8,0,0,0,10,25,40,15,10,0,0,0,0,0
2007Aug,48,7.2,,,,,,,,,,,,,
2007Aug,52,7.5,,,,,20,80,,,,,,,
2007Aug,54,7.5,,,,10,40,40,10,,,,,,
2007Aug,56,7.3,,,,10,60,30,,,,,,,
2007Aug,57,,,,,,,,,,,,,,
2007Aug,58,,,,,,,,,,,,,,
2007Aug,59,7.8,,,,,,,,,,,,,
2007Aug,60,7.3,,,,20,40,25,15,,,,,,
2007Aug,61,7.5,,,,,30,60,10,,,,,,
2007Aug,63,,,,,,,,,,,,,,
2007Aug,67,,,,,,,,,,,,,,
2007Aug,68,,,,,,,,,,,,,,
2007Aug,70,7.7,,,,,5,60,35,,,,,,
2007Aug,72,7.9,0,0,0,0,5,35,50,10,0,0,0,0,0
2007Aug,73,,,,,,,,,,,,,,
2007Aug,76,7.4,,,,,,,,,,,,,
2007Aug,80,,,,,,,,,,,,,,
2007Aug,82,8,,,,,,20,50,30,,,,,
2007Aug,84,,,,,,,,,,,,,,
2007Aug,85,,,,,,,,,,,,,,
2007Aug,88,7.5,,,,5,15,35,30,10,5,,,,
2007Aug,89,7.4,,,,5,40,30,15,10,,,,,
2007Aug,91,7.5,0,0,0,0,5,40,30,15,5,5,0,0,0
2007Aug,92,7.8,.530093,1.208037,4.25254,9.87483,16.9704,21.5879,20.3271,14.168,7.3091,2.7905,.788200000000006,.164699999999995,.0286000000000008
2007Aug,93,7.6,,,,,35,45,20,,,,,,
2007Aug,94,7.5,,,,7.5,27.5,35,17.5,12.5,,,,,
2007Aug,95,7.5,0,0,0,3,41,52,4,0,0,0,0,0,0
2007Aug,96,7.6,,,,10,35,50,5,,,,,,
2007Aug,97,7.6,0,0,0,0,20,55,20,5,0,0,0,0,0
2007Aug,98,7.6,,,,,20,60,20,,,,,,
2007Aug,99,7.8,,,,,10,50,30,10,,,,,
2007Aug,100,7.5,,,,9,30,60,1,,,,,,
2008,1,7.4,,,5,10,35,35,10,5,,,,,
2008,2,7.3,,,6,22,36,20,12,4,,,,,
2008,3,7.6,,,,10,30,30,20,10,,,,,
2008,4,7.5,,,,,50,50,,,,,,,
2008,5,7.5,,,,,30,40,30,,,,,,
2008,7,7.4,,,,,,,,,,,,,
2008,9,7.3,,,5,10,40,30,10,5,,,,,
2008,10,7.1,5.47992894538759,6.02704422638317,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0411110102368384,.00723724342743814
2008,11,7.9,,,,,5,45,45,5,,,,,
2008,14,7.6,,,,,15,70,15,,,,,,
2008,15,7.5,,,5,5,30,45,10,5,,,,,
2008,16,7.5,0,0,1,11,17,18,17,14,9,7,5,1,0
2008,18,7.5,,,,,,,,,,,,,
2008,19,7,,,,50,50,,,,,,,,
2008,20,7.5,,,,10,30,40,20,,,,,,
2008,22,7.8,0,0,0,0,15,70,15,,,,,,
2008,23,7.2,3,5,10,20,25,20,10,5,2,,,,
2008,24,7.5,,,,,50,40,10,,,,,,
2008,26,7.2,,,,10,55,20,10,5,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,7.5,,,,10,40,40,10,,,,,,
2008,35,7.2,,,,10,60,30,,,,,,,
2008,36,7.6,,,,,15,45,30,10,,,,,
2008,37,7,,,,50,50,,,,,,,,
2008,38,7.1,,,,,60,40,,,,,,,
2008,39,7.2,,5,10,20,30,20,10,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,7.3,,,,,70,30,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,7.6,,,,,15,85,,,,,,,
2008,54,7.4,,,,10,40,40,10,,,,,,
2008,56,7.3,,,,5,70,25,,,,,,,
2008,57,7.6,,,,,,,,,,,,,
2008,58,7.6,,,,,,,,,,,,,
2008,59,7.9,,,,,10,50,40,,,,,,
2008,60,,,,,,,,,,,,,,
2008,61,7.4,,,,10,40,40,10,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,7.5,,,,10,20,30,20,15,5,,,,
2008,68,7.6,,,,,,,,,,,,,
2008,70,7.4,,,,,55,45,,,,,,,
2008,72,7.9,0,0,0,0,5,35,50,10,0,0,0,0,0
2008,73,,,,,10,80,10,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,7.5,.666347199809625,2.3989990359007,7.18103173821478,15.088111285768,22.2588025450504,23.0596260927085,16.7761386517657,8.56974961366046,3.07302446937583,.773251446424605,.136473865579989,.0168870119138576,.00155704382756028
2008,82,8.1,,,,,,20,50,30,,,,,
2008,84,7.5,0,0,0,0,28,50,22,0,0,0,0,0,0
2008,85,,,,,,,,,,,,,,
2008,88,7.5,,,,5,15,35,30,10,5,,,,
2008,89,7.2,,,5,15,40,25,10,5,,,,,
2008,91,,,,,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,7.3,,,,,75,25,,,,,,,
2008,94,7.1,,,,15,53,18,9,5,,,,,
2008,95,7.5,0,0,0,5,41,49,5,0,0,0,0,0,0
2008,96,,,,,,,,,,,,,,
2008,97,7.3,0,0,0,10,20,43,15,10,2,0,0,0,0
2008,98,7.3,,,,25,50,25,,,,,,,
2008,99,7.7,,,,,10,50,30,10,,,,,
2008,100,7.2,,,5,20,50,20,5,,,,,,
2008Aug,1,7.4,,,5,10,30,30,15,10,,,,,
2008Aug,2,7.3,,,6,22,36,20,12,4,,,,,
2008Aug,3,7.7,,,,,35,35,30,,,,,,
2008Aug,4,7.5,,,,,50,50,,,,,,,
2008Aug,5,7.6,,,,,30,50,20,,,,,,
2008Aug,7,7.4,,,,,,,,,,,,,
2008Aug,9,7.5,,,5,10,30,35,15,5,,,,,
2008Aug,10,7.1,5.47992894538759,6.02704422638317,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0411110102368384,.00723724342743814
2008Aug,11,7.9,,,,,5,45,45,5,,,,,
2008Aug,14,,,,,,,,,,,,,,
2008Aug,15,7.5,,,5,5,30,40,10,10,,,,,
2008Aug,16,7.6,0,0,1,4,13,24,16,18,10,8,5,1,0
2008Aug,18,7.5,,,,,,,,,,,,,
2008Aug,19,6.9,,,,60,40,,,,,,,,
2008Aug,20,7.5,,,,10,30,40,20,,,,,,
2008Aug,22,7.8,0,0,0,0,25,50,25,,,,,,
2008Aug,23,7.2,,,1,24,30,25,15,5,,,,,
2008Aug,24,7.4,,,,10,50,30,10,,,,,,
2008Aug,26,7.2,,,,10,40,30,15,5,,,,,
2008Aug,30,,,,,,,,,,,,,,
2008Aug,32,,,,,,,,,,,,,,
2008Aug,33,7.5,,,,10,40,40,10,,,,,,
2008Aug,35,,,,,,,,,,,,,,
2008Aug,36,7.4,,,,15,45,30,10,,,,,,
2008Aug,37,7.1,,,,40,60,,,,,,,,
2008Aug,38,7.2,,,,,60,40,,,,,,,
2008Aug,39,7.2,,5,10,20,30,20,10,5,,,,,
2008Aug,40,,,,,,,,,,,,,,
2008Aug,41,7.2,,,,,,,,,,,,,
2008Aug,45,,,,,,,,,,,,,,
2008Aug,47,,,,,,,,,,,,,,
2008Aug,48,,,,,,,,,,,,,,
2008Aug,52,7.6,,,,,15,85,,,,,,,
2008Aug,54,7.4,,,,10,40,40,10,,,,,,
2008Aug,56,7.3,,,,5,70,25,,,,,,,
2008Aug,57,,,,,,,,,,,,,,
2008Aug,58,,,,,,,,,,,,,,
2008Aug,59,7.9,,,,,,,,,,,,,
2008Aug,60,,,,,,,,,,,,,,
2008Aug,61,7.4,,,,10,40,40,10,,,,,,
2008Aug,63,,,,,,,,,,,,,,
2008Aug,67,,,,,,,,,,,,,,
2008Aug,68,,,,,,,,,,,,,,
2008Aug,70,7.6,,,,,10,55,35,,,,,,
2008Aug,72,7.9,0,0,0,0,5,25,35,20,10,5,0,0,0
2008Aug,73,,,,,,,,,,,,,,
2008Aug,76,,,,,,,,,,,,,,
2008Aug,80,,,,,,,,,,,,,,
2008Aug,82,7.9,,,,,,30,50,20,,,,,
2008Aug,84,,,,,,,,,,,,,,
2008Aug,85,,,,,,,,,,,,,,
2008Aug,88,7.5,,,5,5,15,30,25,10,5,5,,,
2008Aug,89,7.2,,,5,20,40,30,5,,,,,,
2008Aug,91,,,,,,,,,,,,,,
2008Aug,92,,,,,,,,,,,,,,
2008Aug,93,7.3,,,,,75,25,,,,,,,
2008Aug,94,7.2,,,,15,52.5,17.5,10,5,,,,,
2008Aug,95,7.5,0,0,0,6,39,45,10,0,0,0,0,0,0
2008Aug,96,,,,,,,,,,,,,,
2008Aug,97,7.3,0,0,0,10,20,43,15,10,2,0,0,0,0
2008Aug,98,7.3,,,,25,50,25,,,,,,,
2008Aug,99,7.7,,,,,10,50,30,10,,,,,
2008Aug,100,,,,,,,,,,,,,,
2011,1,7.5,,,4,18,20,20,18,15,5,,,,
2011,2,6.5,9,15,20,22,11,8,6,4,3,2,,,
2011,3,7,,,10,10,20,30,15,15,,,,,
2011,4,7,,,,30,30,30,10,,,,,,
2011,5,7,,,,10,50,30,10,,,,,,
2011,7,7.25,,,,,,,,,,,,,
2011,9,7,,,,5,30,40,20,5,,,,,
2011,10,7,6.68072287934507,6.88588727141656,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0288865304067798,.00481155188652993
2011,11,7.8,,,,,10,60,20,10,,,,,
2011,14,5.5,,,,,,,,,,,,,
2011,15,7.3,,,5,10,40,20,10,5,5,5,,,
2011,16,6.9,8,11,12,14,13,12,9,7,6,5,3,0,0
2011,18,7,,,,,,,,,,,,,
2011,19,6.3,,,90,10,,,,,,,,,
2011,20,7,,,5,20,30,25,15,5,,,,,
2011,22,7,0,0,5,20,60,10,5,,,,,,
2011,23,6.5,3,10,20,23,15,12,10,5,2,,,,
2011,24,7.3,,,5,20,40,20,10,5,,,,,
2011,26,7,,2.5,10,17.5,25,17.5,15,7.5,5,,,,
2011,30,,,,,,,,,,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,7,,,20,30,30,20,,,,,,,
2011,35,,,,,,,,,,,,,,
2011,36,6.8,,,5,30,30,20,10,5,,,,,
2011,37,6.5,,,50,50,,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,6.5,5,10,35,35,10,5,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,6,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,8.1,0,0,2,5,8,20,30,20,10,5,0,0,0
2011,48,,,,,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,6.9,,,10,40,40,10,,,,,,,
2011,56,7,,,,20,70,10,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,7.5,,,,,,,,,,,,,
2011,59,7.5,,,,,35,45,20,,,,,,
2011,60,6.8,,,15,35,25,15,10,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,
2011,70,7,,,,,55,45,,,,,,,
2011,72,8,0,0,0,0,5,20,35,20,10,10,0,0,0
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,8,,,,,,23.6842105263158,52.6315789473684,23.6842105263158,,,,,
2011,84,7.5,0,0,0,2,28,33,23,12,2,0,0,0,0
2011,85,,,,,,,,,,,,,,
2011,88,7.3,,,5,15,25,20,15,10,5,5,,,
2011,89,6.8,,5,15,45,20,10,5,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,7.2,,,,25,60,10,5,,,,,,
2011,94,6.9,,,5,35,30,18,8,4,,,,,
2011,95,7.5,0,0,5,10,30,35,15,5,0,0,0,0,0
2011,96,,,,,,,,,,,,,,
2011,97,6,12,15,21,18,14,10,5,3,2,0,0,0,0
2011,98,6,10,30,35,20,5,,,,,,,,
2011,99,7.5,,,,5,25,50,15,5,,,,,
2011,100,6.8,1,5,15,35,20,10,7.5,5,1,.5,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,AD_PRICES,IND_TAX,IR,LAB,USD,OIL,,,,,,,,
2006,1,,,,,,,,,,,,,,
2006,2,,,,2.35,,,,,,,,,,
2006,3,,,,2.4,,,,,,,,,,
2006,4,,,,1.9,,,,,,,,,,
2006,5,,,,2.5,,,,,,,,,,
2006,7,,,,,,,,,,,,,,
2006,9,,,,3,,,,,,,,,,
2006,10,,,,2.3,,,,,,,,,,
2006,11,,,,,,,,,,,,,,
2006,14,,,,2.3,,,,,,,,,,
2006,15,,,,,,,,,,,,,,
2006,16,,,,2.9,,,,,,,,,,
2006,18,,,,2.5,,,,,,,,,,
2006,19,,,,,,,,,,,,,,
2006,20,,,,2.2,,,,,,,,,,
2006,22,,,,2.2,,,,,,,,,,
2006,23,,,,2.6,,,,,,,,,,
2006,24,,,,,,,,,,,,,,
2006,26,,,,,,,,,,,,,,
2006,30,,,,,,,,,,,,,,
2006,32,,,,2.6,,,,,,,,,,
2006,33,,,,,,,,,,,,,,
2006,35,,,,,,,,,,,,,,
2006,36,,,,3,,,,,,,,,,
2006,37,,,,2.1,,,,,,,,,,
2006,38,,,,,,,,,,,,,,
2006,39,,,,2.2,,,,,,,,,,
2006,40,,,,,,,,,,,,,,
2006,41,,,,,,,,,,,,,,
2006,45,,,,2.2,,,,,,,,,,
2006,47,,,,.6,,,,,,,,,,
2006,48,,,,,,,,,,,,,,
2006,52,,,,2.3,,,,,,,,,,
2006,54,,,,1,,,,,,,,,,
2006,56,,,,,,,,,,,,,,
2006,57,,,,,,,,,,,,,,
2006,58,,,,2,,,,,,,,,,
2006,59,,,,,,,,,,,,,,
2006,60,,,,2.5,,,,,,,,,,
2006,61,,,,,,,,,,,,,,
2006,63,,,,,,,,,,,,,,
2006,67,,,,,,,,,,,,,,
2006,68,,,,,,,,,,,,,,
2006,70,,,,2.5,,,,,,,,,,
2006,72,,,,,,,,,,,,,,
2006,73,,,,2,,,,,,,,,,
2006,76,,,,2.2,,,,,,,,,,
2006,80,,,,2.6,,,,,,,,,,
2006,82,,,,2.1,,,,,,,,,,
2006,84,,,,2.5,,,,,,,,,,
2006,85,,,,,,,,,,,,,,
2006,88,,,,2,,,,,,,,,,
2006,89,,,,,,,,,,,,,,
2006,91,,,,,,,,,,,,,,
2006,92,,,,,,,,,,,,,,
2006,93,,,,2.5,,,,,,,,,,
2006,94,,,,2.3,,,,,,,,,,
2006,95,,,,2.3,,,,,,,,,,
2006,96,,,,2.5,,,,,,,,,,
2006,97,,,,2.1,,,,,,,,,,
2006,98,,,,2.3,,,,,,,,,,
2006,99,,,,,,,,,,,,,,
2006,100,,,,2.2,,,,,,,,,,
2006Q4,1,,,3.5,,1.28,65,,,,,,,,
2006Q4,2,,,2.5,,1.25,62,,,,,,,,
2006Q4,3,,,3.5,,1.25,60,,,,,,,,
2006Q4,4,,,3.5,,1.28,,,,,,,,,
2006Q4,5,,,3.5,,,68,,,,,,,,
2006Q4,7,,,3.25,,1.25,60,,,,,,,,
2006Q4,9,,,3,,1.24,68,,,,,,,,
2006Q4,10,,,3.5,,1.35,60,,,,,,,,
2006Q4,11,,,3.5,,1.33,60,,,,,,,,
2006Q4,14,,,3.3,,1.25,60,,,,,,,,
2006Q4,15,,,,,1.26,65,,,,,,,,
2006Q4,16,,,3.5,,1.26,60,,,,,,,,
2006Q4,18,,,3.5,,,60,,,,,,,,
2006Q4,19,,,,,,,,,,,,,,
2006Q4,20,,,3.5,,,60,,,,,,,,
2006Q4,22,,,3.5,,1.27,61,,,,,,,,
2006Q4,23,,,3.3,,1.27,61.7,,,,,,,,
2006Q4,24,,,3.5,,1.26,62.6666666666667,,,,,,,,
2006Q4,26,,,3.25,,1.25,63,,,,,,,,
2006Q4,30,,,3.5,,1.28,60,,,,,,,,
2006Q4,32,,,3.5,,1.28,72,,,,,,,,
2006Q4,33,,,,,,,,,,,,,,
2006Q4,35,,,3.25,,1.26,55,,,,,,,,
2006Q4,36,,,3.5,,,65,,,,,,,,
2006Q4,37,,,3.5,,1.27,59,,,,,,,,
2006Q4,38,,,3.25,,1.29,62,,,,,,,,
2006Q4,39,,,3.5,,1.25052886705463,61.5,,,,,,,,
2006Q4,40,,,3.5,,,,,,,,,,,
2006Q4,41,,,3.25,,1.27,60,,,,,,,,
2006Q4,45,,,2.6,,1.25,60,,,,,,,,
2006Q4,47,,,3.5,,1.26,65,,,,,,,,
2006Q4,48,,,3.5,,1.29,61,,,,,,,,
2006Q4,52,,,3.5,,1.35,65,,,,,,,,
2006Q4,54,,,3.5,,1.3,60,,,,,,,,
2006Q4,56,,,3.5,,1.32,65,,,,,,,,
2006Q4,57,,,3.5,,1.28,63,,,,,,,,
2006Q4,58,,,3.5,,1.2672,59.9,,,,,,,,
2006Q4,59,,,3.33,,1.25,61,,,,,,,,
2006Q4,60,,,3.5,,1.24,66,,,,,,,,
2006Q4,61,,,,,,,,,,,,,,
2006Q4,63,,,3.5,,1.27,60,,,,,,,,
2006Q4,67,,,3.25,,1.3,60,,,,,,,,
2006Q4,68,,,3.5,,,,,,,,,,,
2006Q4,70,,,3.5,,1.25,63,,,,,,,,
2006Q4,72,,,3.25,,1.26,65,,,,,,,,
2006Q4,73,,,3.5,,,55,,,,,,,,
2006Q4,76,,,3.5,,1.26,59.2333333333333,,,,,,,,
2006Q4,80,,,3.5,,1.267,60,,,,,,,,
2006Q4,82,,,3.5,,1.3,62.5,,,,,,,,
2006Q4,84,,,3.5,,1.28,68,,,,,,,,
2006Q4,85,,,3.5,,1.27,62.1,,,,,,,,
2006Q4,88,,,3.5,,1.3,60,,,,,,,,
2006Q4,89,,,3.3,,1.29,61,,,,,,,,
2006Q4,91,,,3.5,,1.27,60.8666666666667,,,,,,,,
2006Q4,92,,,,,,,,,,,,,,
2006Q4,93,,,3.5,,1.3,65,,,,,,,,
2006Q4,94,,,3.5,,1.27,60,,,,,,,,
2006Q4,95,,,3.5,,1.3,61,,,,,,,,
2006Q4,96,,,3.5,,1.33,60,,,,,,,,
2006Q4,97,,,3.5,,1.26,60,,,,,,,,
2006Q4,98,,,3.5,,1.25,62,,,,,,,,
2006Q4,99,,,3.5,,1.28,,,,,,,,,
2006Q4,100,,,3.5,,1.34,62,,,,,,,,
2007,1,,,,,,,,,,,,,,
2007,2,,,,2.6,,,,,,,,,,
2007,3,,,,2.8,,,,,,,,,,
2007,4,,,,2,,,,,,,,,,
2007,5,,,,2.2,,,,,,,,,,
2007,7,,,,,,,,,,,,,,
2007,9,,,,1.75,,,,,,,,,,
2007,10,,,,2.6,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,2.5,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,2.9,,,,,,,,,,
2007,18,,,,3,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.5,,,,,,,,,,
2007,22,,,,2.3,,,,,,,,,,
2007,23,,,,2.8,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,32,,,,2.6,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,,,,2.7,,,,,,,,,,
2007,37,,,,2.5,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.3,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,45,,,,2.2,,,,,,,,,,
2007,47,,,,.7,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,52,,,,3,,,,,,,,,,
2007,54,,,,1.2,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,58,,,,2.4,,,,,,,,,,
2007,59,,,,,,,,,,,,,,
2007,60,,,,2.8,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,2.6,,,,,,,,,,
2007,72,,,,,,,,,,,,,,
2007,73,,,,2.25,,,,,,,,,,
2007,76,,,,2.5,,,,,,,,,,
2007,80,,,,3.4,,,,,,,,,,
2007,82,,,,2.2,,,,,,,,,,
2007,84,,,,2.7,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,2.2,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,91,,,,,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.4,,,,,,,,,,
2007,95,,,,2.3,,,,,,,,,,
2007,96,,,,2.6,,,,,,,,,,
2007,97,,,,2.6,,,,,,,,,,
2007,98,,,,2.5,,,,,,,,,,
2007,99,,,,,,,,,,,,,,
2007,100,,,,2.7,,,,,,,,,,
2007Q1,1,,,3.5,,1.3,72,,,,,,,,
2007Q1,2,,,2.5,,1.26582278481013,64,,,,,,,,
2007Q1,3,,,3.5,,1.27,62,,,,,,,,
2007Q1,4,,,3.5,,1.35,,,,,,,,,
2007Q1,5,,,3.75,,,70,,,,,,,,
2007Q1,7,,,3.5,,1.25,60,,,,,,,,
2007Q1,9,,,3.25,,1.25,70,,,,,,,,
2007Q1,10,,,3.5,,1.375,62,,,,,,,,
2007Q1,11,,,3.75,,1.35,65,,,,,,,,
2007Q1,14,,,3.5,,1.25,55,,,,,,,,
2007Q1,15,,,,,1.27,70,,,,,,,,
2007Q1,16,,,3.5,,1.27,64,,,,,,,,
2007Q1,18,,,3.75,,,55,,,,,,,,
2007Q1,19,,,,,,,,,,,,,,
2007Q1,20,,,3.75,,,63,,,,,,,,
2007Q1,22,,,3.5,,1.28,63,,,,,,,,
2007Q1,23,,,3.5,,1.3,63,,,,,,,,
2007Q1,24,,,3.5,,1.26,64.6666666666667,,,,,,,,
2007Q1,26,,,3.25,,1.28,64,,,,,,,,
2007Q1,30,,,3.5,,1.28,60,,,,,,,,
2007Q1,32,,,3.5,,1.28,70,,,,,,,,
2007Q1,33,,,,,,,,,,,,,,
2007Q1,35,,,3.5,,1.29,65,,,,,,,,
2007Q1,36,,,3.75,,,70,,,,,,,,
2007Q1,37,,,3.75,,1.3,60,,,,,,,,
2007Q1,38,,,3.25,,1.3,61,,,,,,,,
2007Q1,39,,,3.75,,1.25333333333333,64.6666666666667,,,,,,,,
2007Q1,40,,,3.5,,,,,,,,,,,
2007Q1,41,,,3.5,,1.3,60,,,,,,,,
2007Q1,45,,,2.75,,1.25,60,,,,,,,,
2007Q1,47,,,3.5,,1.27,71,,,,,,,,
2007Q1,48,,,3.75,,1.3,64,,,,,,,,
2007Q1,52,,,3.5,,1.4,60,,,,,,,,
2007Q1,54,,,3.75,,1.32,60,,,,,,,,
2007Q1,56,,,3.75,,1.32,68,,,,,,,,
2007Q1,57,,,3.5,,1.31,64,,,,,,,,
2007Q1,58,,,3.5,,1.251,62.8,,,,,,,,
2007Q1,59,,,3.5,,1.25,62,,,,,,,,
2007Q1,60,,,3.75,,1.23,70,,,,,,,,
2007Q1,61,,,,,,,,,,,,,,
2007Q1,63,,,3.75,,1.33,63,,,,,,,,
2007Q1,67,,,3.5,,1.3,55,,,,,,,,
2007Q1,68,,,3.5,,,,,,,,,,,
2007Q1,70,,,3.75,,1.24,65,,,,,,,,
2007Q1,72,,,3.5,,1.26,65,,,,,,,,
2007Q1,73,,,3.75,,,47.5,,,,,,,,
2007Q1,76,,,3.5,,1.25,61.9333333333333,,,,,,,,
2007Q1,80,,,3.75,,1.267,60,,,,,,,,
2007Q1,82,,,3.5,,1.32,62.5,,,,,,,,
2007Q1,84,,,3.5,,1.31,68,,,,,,,,
2007Q1,85,,,4,,1.28,60.3,,,,,,,,
2007Q1,88,,,3.75,,1.31,62,,,,,,,,
2007Q1,89,,,3.6,,1.3,64.1,,,,,,,,
2007Q1,91,,,3.75,,1.29666666666667,62.8,,,,,,,,
2007Q1,92,,,,,,,,,,,,,,
2007Q1,93,,,3.75,,1.27,65,,,,,,,,
2007Q1,94,,,3.75,,1.29,58,,,,,,,,
2007Q1,95,,,3.75,,1.25,62,,,,,,,,
2007Q1,96,,,3.5,,1.35,60,,,,,,,,
2007Q1,97,,,3.5,,1.26,60,,,,,,,,
2007Q1,98,,,3.5,,1.26,65,,,,,,,,
2007Q1,99,,,3.5,,1.3,,,,,,,,,
2007Q1,100,,,3.75,,1.26,65,,,,,,,,
2007Q2,1,,,3.75,,1.3,72,,,,,,,,
2007Q2,2,,,2.75,,1.28205128205128,64,,,,,,,,
2007Q2,3,,,3.75,,1.28,62,,,,,,,,
2007Q2,4,,,3.5,,1.35,,,,,,,,,
2007Q2,5,,,3.75,,,64,,,,,,,,
2007Q2,7,,,3.5,,1.25,60,,,,,,,,
2007Q2,9,,,3.5,,1.25,70,,,,,,,,
2007Q2,10,,,3.5,,1.4,61,,,,,,,,
2007Q2,11,,,3.75,,1.38,65,,,,,,,,
2007Q2,14,,,3.5,,1.25,55,,,,,,,,
2007Q2,15,,,,,1.27,70,,,,,,,,
2007Q2,16,,,3.5,,1.27,65,,,,,,,,
2007Q2,18,,,4,,,55,,,,,,,,
2007Q2,19,,,,,,,,,,,,,,
2007Q2,20,,,3.75,,,65,,,,,,,,
2007Q2,22,,,3.5,,1.3,62,,,,,,,,
2007Q2,23,,,3.5,,1.3,56,,,,,,,,
2007Q2,24,,,3.5,,1.28,62,,,,,,,,
2007Q2,26,,,3.5,,1.3,66,,,,,,,,
2007Q2,30,,,3.5,,1.28,60,,,,,,,,
2007Q2,32,,,3.5,,1.28,70,,,,,,,,
2007Q2,33,,,,,,,,,,,,,,
2007Q2,35,,,3.5,,1.29,60,,,,,,,,
2007Q2,36,,,3.75,,,75,,,,,,,,
2007Q2,37,,,3.75,,1.32,60,,,,,,,,
2007Q2,38,,,3.25,,1.32,59,,,,,,,,
2007Q2,39,,,3.75,,1.27333333333333,68.3333333333333,,,,,,,,
2007Q2,40,,,3.5,,,,,,,,,,,
2007Q2,41,,,3.5,,1.3,60,,,,,,,,
2007Q2,45,,,3,,1.25,60,,,,,,,,
2007Q2,47,,,3.5,,1.27,66,,,,,,,,
2007Q2,48,,,3.75,,1.35,65,,,,,,,,
2007Q2,52,,,3.5,,1.38,57,,,,,,,,
2007Q2,54,,,3.75,,1.34,60,,,,,,,,
2007Q2,56,,,3.75,,1.32,68,,,,,,,,
2007Q2,57,,,3.5,,1.33,59,,,,,,,,
2007Q2,58,,,3.5,,1.251,64.9,,,,,,,,
2007Q2,59,,,3.5,,1.27,60,,,,,,,,
2007Q2,60,,,4,,1.22,70,,,,,,,,
2007Q2,61,,,,,,,,,,,,,,
2007Q2,63,,,3.75,,1.35,63,,,,,,,,
2007Q2,67,,,3.75,,1.35,55,,,,,,,,
2007Q2,68,,,3.5,,,,,,,,,,,
2007Q2,70,,,3.75,,1.26,63,,,,,,,,
2007Q2,72,,,3.5,,1.26,65,,,,,,,,
2007Q2,73,,,4.25,,,47.5,,,,,,,,
2007Q2,76,,,3.5,,1.27,63.8333333333333,,,,,,,,
2007Q2,80,,,3.75,,1.267,59.6,,,,,,,,
2007Q2,82,,,3.5,,1.37,62.5,,,,,,,,
2007Q2,84,,,3.5,,1.325,66.5,,,,,,,,
2007Q2,85,,,4,,1.29,58.4,,,,,,,,
2007Q2,88,,,3.75,,1.33,65,,,,,,,,
2007Q2,89,,,3.75,,1.32,62,,,,,,,,
2007Q2,91,,,4,,1.29333333333333,64.36,,,,,,,,
2007Q2,92,,,,,,,,,,,,,,
2007Q2,93,,,3.75,,1.27,65,,,,,,,,
2007Q2,94,,,3.75,,1.31,55,,,,,,,,
2007Q2,95,,,4,,1.25,64,,,,,,,,
2007Q2,96,,,3.5,,1.34,55,,,,,,,,
2007Q2,97,,,3.5,,1.25,60,,,,,,,,
2007Q2,98,,,3.5,,1.28,62,,,,,,,,
2007Q2,99,,,3.5,,1.32,,,,,,,,,
2007Q2,100,,,3.75,,1.26,65,,,,,,,,
2007Q3,1,,,3.75,,1.3,72,,,,,,,,
2007Q3,2,,,2.75,,1.2987012987013,62,,,,,,,,
2007Q3,3,,,3.75,,1.3,61,,,,,,,,
2007Q3,4,,,3.5,,1.35,,,,,,,,,
2007Q3,5,,,3.5,,,62,,,,,,,,
2007Q3,7,,,3.5,,1.25,60,,,,,,,,
2007Q3,9,,,3.5,,1.25,70,,,,,,,,
2007Q3,10,,,3.5,,1.4,57,,,,,,,,
2007Q3,11,,,3.75,,1.35,65,,,,,,,,
2007Q3,14,,,3,,1.25,60,,,,,,,,
2007Q3,15,,,,,1.27,70,,,,,,,,
2007Q3,16,,,3.5,,1.28,66,,,,,,,,
2007Q3,18,,,4,,,60,,,,,,,,
2007Q3,19,,,,,,,,,,,,,,
2007Q3,20,,,3.75,,,63,,,,,,,,
2007Q3,22,,,3.5,,1.29,63,,,,,,,,
2007Q3,23,,,3.5,,1.28,53,,,,,,,,
2007Q3,24,,,3.5,,1.3,59,,,,,,,,
2007Q3,26,,,3.5,,1.3,69,,,,,,,,
2007Q3,30,,,3.5,,1.28,60,,,,,,,,
2007Q3,32,,,3.5,,1.28,70,,,,,,,,
2007Q3,33,,,,,,,,,,,,,,
2007Q3,35,,,3.5,,1.3,60,,,,,,,,
2007Q3,36,,,3.75,,,75,,,,,,,,
2007Q3,37,,,3.75,,1.35,60,,,,,,,,
2007Q3,38,,,3.25,,1.33,60,,,,,,,,
2007Q3,39,,,3.75,,1.28333333333333,72.3333333333333,,,,,,,,
2007Q3,40,,,3.5,,,,,,,,,,,
2007Q3,41,,,3.5,,1.3,60,,,,,,,,
2007Q3,45,,,3,,1.25,60,,,,,,,,
2007Q3,47,,,3.5,,1.27,68,,,,,,,,
2007Q3,48,,,3.75,,1.32,65,,,,,,,,
2007Q3,52,,,3.25,,1.35,59,,,,,,,,
2007Q3,54,,,3.75,,1.35,60,,,,,,,,
2007Q3,56,,,3.75,,1.3,68,,,,,,,,
2007Q3,57,,,3.5,,1.31,58,,,,,,,,
2007Q3,58,,,3.5,,1.251,66.3,,,,,,,,
2007Q3,59,,,3.75,,1.3,58,,,,,,,,
2007Q3,60,,,4,,1.22,70,,,,,,,,
2007Q3,61,,,,,,,,,,,,,,
2007Q3,63,,,3.75,,1.33,63,,,,,,,,
2007Q3,67,,,4,,1.35,55,,,,,,,,
2007Q3,68,,,3.5,,,,,,,,,,,
2007Q3,70,,,3.75,,1.27,67,,,,,,,,
2007Q3,72,,,3.5,,1.26,65,,,,,,,,
2007Q3,73,,,4.5,,,42.5,,,,,,,,
2007Q3,76,,,3.5,,1.29,65,,,,,,,,
2007Q3,80,,,3.75,,1.267,59.1,,,,,,,,
2007Q3,82,,,3.5,,1.4,62.5,,,,,,,,
2007Q3,84,,,3.5,,1.355,66.3,,,,,,,,
2007Q3,85,,,4,,1.29,57.5,,,,,,,,
2007Q3,88,,,4,,1.35,65,,,,,,,,
2007Q3,89,,,3.75,,1.34,60,,,,,,,,
2007Q3,91,,,4,,1.28,65.25,,,,,,,,
2007Q3,92,,,,,,,,,,,,,,
2007Q3,93,,,3.75,,1.26,65,,,,,,,,
2007Q3,94,,,4,,1.31,55,,,,,,,,
2007Q3,95,,,4,,1.25,66,,,,,,,,
2007Q3,96,,,3.5,,1.32,55,,,,,,,,
2007Q3,97,,,3.75,,1.24,60,,,,,,,,
2007Q3,98,,,3.5,,1.3,60,,,,,,,,
2007Q3,99,,,3.75,,1.34,,,,,,,,,
2007Q3,100,,,3.75,,1.25,65,,,,,,,,
2007Q4,1,,,3.75,,1.3,72,,,,,,,,
2007Q4,2,,,3,,1.30718954248366,65,,,,,,,,
2007Q4,3,,,3.5,,1.3,59,,,,,,,,
2007Q4,4,,,3.5,,1.35,,,,,,,,,
2007Q4,5,,,3.5,,,59,,,,,,,,
2007Q4,7,,,3.5,,1.25,60,,,,,,,,
2007Q4,9,,,3.5,,1.25,70,,,,,,,,
2007Q4,10,,,3.5,,1.4,57,,,,,,,,
2007Q4,11,,,3.75,,1.33,65,,,,,,,,
2007Q4,14,,,3,,1.25,65,,,,,,,,
2007Q4,15,,,,,1.28,70,,,,,,,,
2007Q4,16,,,3.5,,1.28,68,,,,,,,,
2007Q4,18,,,4,,,60,,,,,,,,
2007Q4,19,,,,,,,,,,,,,,
2007Q4,20,,,3.75,,,61,,,,,,,,
2007Q4,22,,,3.5,,1.29,62,,,,,,,,
2007Q4,23,,,3.5,,1.28,50,,,,,,,,
2007Q4,24,,,3.5,,1.3,56,,,,,,,,
2007Q4,26,,,3.5,,1.3,60,,,,,,,,
2007Q4,30,,,3.5,,1.28,60,,,,,,,,
2007Q4,32,,,3.5,,1.28,70,,,,,,,,
2007Q4,33,,,,,,,,,,,,,,
2007Q4,35,,,3.5,,1.3,60,,,,,,,,
2007Q4,36,,,3.75,,,75,,,,,,,,
2007Q4,37,,,3.75,,1.38,60,,,,,,,,
2007Q4,38,,,3.25,,1.33,61,,,,,,,,
2007Q4,39,,,3.75,,1.285,67.6666666666667,,,,,,,,
2007Q4,40,,,3.5,,,,,,,,,,,
2007Q4,41,,,3.5,,1.3,60,,,,,,,,
2007Q4,45,,,3,,1.25,60,,,,,,,,
2007Q4,47,,,3.5,,1.27,71,,,,,,,,
2007Q4,48,,,3.75,,1.3,65,,,,,,,,
2007Q4,52,,,3,,1.3,63,,,,,,,,
2007Q4,54,,,3.75,,1.35,60,,,,,,,,
2007Q4,56,,,3.75,,1.3,68,,,,,,,,
2007Q4,57,,,3.5,,1.27,62,,,,,,,,
2007Q4,58,,,3.5,,1.251,67.2,,,,,,,,
2007Q4,59,,,3.75,,1.32,57,,,,,,,,
2007Q4,60,,,4,,1.22,70,,,,,,,,
2007Q4,61,,,,,,,,,,,,,,
2007Q4,63,,,3.75,,1.3,63,,,,,,,,
2007Q4,67,,,4,,1.35,55,,,,,,,,
2007Q4,68,,,3.5,,,,,,,,,,,
2007Q4,70,,,3.75,,1.28,65,,,,,,,,
2007Q4,72,,,3.5,,1.26,65,,,,,,,,
2007Q4,73,,,4.5,,,42.5,,,,,,,,
2007Q4,76,,,3.5,,1.3,65.7633333333333,,,,,,,,
2007Q4,80,,,4,,1.271,58.7,,,,,,,,
2007Q4,82,,,3.5,,1.45,62.5,,,,,,,,
2007Q4,84,,,3.5,,1.38,65.5,,,,,,,,
2007Q4,85,,,4,,1.3,56.3,,,,,,,,
2007Q4,88,,,4,,1.35,65,,,,,,,,
2007Q4,89,,,3.8,,1.35,58.3,,,,,,,,
2007Q4,91,,,4,,1.28,65.82,,,,,,,,
2007Q4,92,,,,,,,,,,,,,,
2007Q4,93,,,3.75,,1.25,65,,,,,,,,
2007Q4,94,,,4,,1.31,55,,,,,,,,
2007Q4,95,,,4,,1.25,67,,,,,,,,
2007Q4,96,,,,,,,,,,,,,,
2007Q4,97,,,4,,1.23,60,,,,,,,,
2007Q4,98,,,3.5,,1.28,60,,,,,,,,
2007Q4,99,,,3.75,,1.35,,,,,,,,,
2007Q4,100,,,3.75,,1.25,65,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,2.8,,,,,,,,,,
2008,3,,,,2.6,,,,,,,,,,
2008,4,,,,2.3,,,,,,,,,,
2008,5,,,,2,,,,,,,,,,
2008,7,,,,,,,,,,,,,,
2008,9,,,,1.5,,,,,,,,,,
2008,10,,,,2.8,,,,,,,,,,
2008,11,,,,,,,,,,,,,,
2008,14,,,,2.3,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,2.8,,,,,,,,,,
2008,18,,,,3,,,,,,,,,,
2008,19,,,,,,,,,,,,,,
2008,20,,,,2.5,,,,,,,,,,
2008,22,,,,2.2,,,,,,,,,,
2008,23,,,,2.8,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,,,,2.7,,,,,,,,,,
2008,37,,,,2.5,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.2,,,,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,45,,,,,,,,,,,,,,
2008,47,,,,1,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,2.5,,,,,,,,,,
2008,54,,,,1.5,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,58,,,,2.9,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,3.2,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,2.4,,,,,,,,,,
2008,72,,,,,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,,,,,,,,,,,,,,
2008,80,,,,3.3,,,,,,,,,,
2008,82,,,,2.1,,,,,,,,,,
2008,84,,,,2.5,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,88,,,,2.2,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,91,,,,,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,,,,2.5,,,,,,,,,,
2008,94,,,,2.5,,,,,,,,,,
2008,95,,,,2.3,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.8,,,,,,,,,,
2008,98,,,,2.8,,,,,,,,,,
2008,99,,,,,,,,,,,,,,
2008,100,,,,3,,,,,,,,,,
2011,1,,,,,,,,,,,,,,
2011,2,,,,2,,,,,,,,,,
2011,3,,,,2.4,,,,,,,,,,
2011,4,,,,2.3,,,,,,,,,,
2011,5,,,,1.8,,,,,,,,,,
2011,7,,,,,,,,,,,,,,
2011,9,,,,1,,,,,,,,,,
2011,10,,,,,,,,,,,,,,
2011,11,,,,,,,,,,,,,,
2011,14,,,,3.5,,,,,,,,,,
2011,15,,,,,,,,,,,,,,
2011,16,,,,2.8,,,,,,,,,,
2011,18,,,,3,,,,,,,,,,
2011,19,,,,,,,,,,,,,,
2011,20,,,,2.5,,,,,,,,,,
2011,22,,,,2.3,,,,,,,,,,
2011,23,,,,2.8,,,,,,,,,,
2011,24,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,
2011,36,,,,2.7,,,,,,,,,,
2011,37,,,,2.5,,,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,,,,2.2,,,,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,,,,1,,,,,,,,,,
2011,48,,,,,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,,,,1.5,,,,,,,,,,
2011,56,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,,,,3.1,,,,,,,,,,
2011,59,,,,,,,,,,,,,,
2011,60,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,
2011,70,,,,2.1,,,,,,,,,,
2011,72,,,,,,,,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,3.5,,,,,,,,,,
2011,82,,,,2.2,,,,,,,,,,
2011,84,,,,2.5,,,,,,,,,,
2011,85,,,,,,,,,,,,,,
2011,88,,,,2,,,,,,,,,,
2011,89,,,,,,,,,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,,,,2.5,,,,,,,,,,
2011,94,,,,2.5,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,
2011,96,,,,,,,,,,,,,,
2011,97,,,,2.8,,,,,,,,,,
2011,98,,,,3,,,,,,,,,,
2011,99,,,,,,,,,,,,,,
2011,100,,,,3.5,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2007Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2007,1,2,,,,5,30,45,15,5,,,,,
2007,2,1.8,,,2,15,42,37,4,,,,,,
2007,3,2.1,,,,,40,40,20,,,,,,
2007,4,2,,,,,30,60,10,,,,,,
2007,5,2.1,,,,5,40,50,5,,,,,,
2007,7,1.8,,,,,,,,,,,,,
2007,10,2.1,.283168854786597,.993175442804239,4.58328779222508,12.5463770833753,22.3691240354425,25.9862325758302,19.6720240647744,9.7024114019466,3.86419874881503,,,,
2007,11,1.9,,,,,50,45,5,,,,,,
2007,14,1.9,,,,,50,50,,,,,,,
2007,15,1.9,,,,5,55,35,5,,,,,,
2007,16,2.1,0,0,2,10,28,38,19,2,1,,,,
2007,18,2,,,,10,40,40,10,,,,,,
2007,19,1.9,,,,,60,40,,,,,,,
2007,20,1.8,,,,20,55,25,,,,,,,
2007,22,1.9,0,0,0,5,50,40,5,,,,,,
2007,23,1.8,,,5,20,35,25,10,5,,,,,
2007,24,1.91708839740516,,,,10,50,30,10,,,,,,
2007,26,1.8,,,,15,45,30,10,,,,,,
2007,28,1.7,,,5,20,40,20,10,5,,,,,
2007,30,2.1,,,,,20,80,,,,,,,
2007,31,2.1,0,0,.5,1.5,40,55,2.5,.5,0,,,,
2007,32,2,1,4,10,15,25,30,12,2,1,,,,
2007,33,2,,,,,50,50,,,,,,,
2007,35,2.1,,,,,20,70,10,,,,,,
2007,36,2.3,,,,,20,50,30,,,,,,
2007,37,2.1,,,,,30,70,,,,,,,
2007,38,2,,,,,40,45,15,,,,,,
2007,39,2.3,,,,5,10,50,25,10,,,,,
2007,40,2,,,,,10,90,,,,,,,
2007,41,,,,,,35,65,,,,,,,
2007,42,2.1,,,,,40,55,5,,,,,,
2007,45,2.1,,,,,20,60,20,,,,,,
2007,47,2,0,1,5,10,35,45,4,0,0,,,,
2007,48,2,,,,,,,,,,,,,
2007,52,2.1,,,,,30,70,,,,,,,
2007,54,1.9,,,,20,50,30,,,,,,,
2007,56,2.1,,,,,30,65,5,,,,,,
2007,57,2.1,,,,,,,,,,,,,
2007,58,1.8,0,0,0,18.2,47.5,34.2,.1,0,0,,,,
2007,59,1.9,,,,5,50,45,,,,,,,
2007,60,2.1,,,,5,45,45,5,,,,,,
2007,61,2.2,,,,0,35,50,15,,,,,,
2007,63,1.8,,,,10,75,10,5,,,,,,
2007,67,2,,,,10,25,30,25,10,,,,,
2007,68,2,1,3,8,10,25,31,18,3,1,,,,
2007,70,2,,,,,40,60,,,,,,,
2007,72,2.1,0,0,0,10,35,45,10,0,0,,,,
2007,73,2.1,,,,,45,55,,,,,,,
2007,76,1.96968275507603,.0000932586373576694,.0185283387177412,.917884331107916,11.6860689935133,39.5948280166461,37.0871172909215,9.93036156010513,.749568342735074,.0155498676159049,,,,
2007,82,2,0,0,0,0,49,51,0,0,0,,,,
2007,84,2.2,0,0,0,0,33,43,22,2,0,,,,
2007,85,1.8,,,,10,70,20,,,,,,,
2007,88,1.9,,,,5,35,30,20,10,,,,,
2007,89,2,,,,,25,40,35,,,,,,
2007,90,1.9,0,0,0,20,70,10,0,0,0,,,,
2007,91,1.6,0,0,0,0,40,35,15,10,0,,,,
2007,92,1.7,.0000054796,.0024232604,.61853726,16.804034,55.9766,25.1631,1.4265,.0087999999999977,0,,,,
2007,93,2.2,,,,,20,60,20,,,,,,
2007,94,2.1,,,,10,30,35,20,5,,,,,
2007,95,2.2,0,0,0,0,27,56,17,0,0,,,,
2007,97,1.8,1,1,3,20,60,10,4,1,,,,,
2007,98,2.1,,,,,30,55,15,,,,,,
2007,99,2,,,,10,25,55,10,,,,,,
2007,100,2.2,,,,5,20,50,20,5,,,,,
2007Dec,1,2,,,,10,30,30,20,10,,,,,
2007Dec,2,1.9,,,4,14,40,36,6,,,,,,
2007Dec,3,2,,,,10,30,40,20,,,,,,
2007Dec,4,1.9,,,,10,25,55,10,,,,,,
2007Dec,5,2,,,,20,30,40,10,,,,,,
2007Dec,7,1.5,,,,,,,,,,,,,
2007Dec,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2007Dec,11,1.9,,,,,60,35,5,,,,,,
2007Dec,14,,,,,,,,,,,,,,
2007Dec,15,1.8,,,,10,55,30,5,,,,,,
2007Dec,16,1.9,0,0,2,11,35,30,19,2,1,,,,
2007Dec,18,2,,,,,,,,,,,,,
2007Dec,19,1.8,,,,,75,25,,,,,,,
2007Dec,20,1.8,,,,20,55,25,,,,,,,
2007Dec,22,1.9,0,0,0,5,50,40,5,,,,,,
2007Dec,23,1.9,,3,10,20,30,24,10,3,,,,,
2007Dec,24,2.03279259973932,,,,,45,45,10,,,,,,
2007Dec,26,2,,,,10,40,40,10,,,,,,
2007Dec,28,1.9,,,,10,35,30,20,5,,,,,
2007Dec,30,2.1,,,,,30,70,,,,,,,
2007Dec,31,2.2,0,0,.5,2,30,60,7,.5,0,,,,
2007Dec,32,1.9,1,5,10,21,30,25,7,1,,,,,
2007Dec,33,2,,,,,50,50,,,,,,,
2007Dec,35,2.1,,,,,20,70,10,,,,,,
2007Dec,36,2.3,,,,,20,50,30,,,,,,
2007Dec,37,2,,,,,50,50,,,,,,,
2007Dec,38,2.2,,,,,40,45,15,,,,,,
2007Dec,39,2.6,,,,0,10,35,45,10,,,,,
2007Dec,40,,,,,,,,,,,,,,
2007Dec,41,,,,,,,,,,,,,,
2007Dec,42,2,,,,,35,60,5,,,,,,
2007Dec,45,,,,,,,,,,,,,,
2007Dec,47,2.2,0,2,5,13,23,35,17,5,0,,,,
2007Dec,48,2,,,,,,,,,,,,,
2007Dec,52,2.2,,,,,20,80,,,,,,,
2007Dec,54,2,,,,20,30,50,,,,,,,
2007Dec,56,2.2,,,,,30,65,5,,,,,,
2007Dec,57,,,,,,,,,,,,,,
2007Dec,58,,,,,,,,,,,,,,
2007Dec,59,2.1,,,,5,40,50,5,,,,,,
2007Dec,60,2.3,,,,,40,50,10,,,,,,
2007Dec,61,2.3,,,,0,35,50,15,,,,,,
2007Dec,63,1.9,,,,10,70,15,5,,,,,,
2007Dec,67,2,,,,10,25,30,25,10,,,,,
2007Dec,68,,,,,,,,,,,,,,
2007Dec,70,1.9,,,,,55,45,,,,,,,
2007Dec,72,2.1,0,0,1,12,34,39,13,1,0,,,,
2007Dec,73,,,,,,,,,,,,,,
2007Dec,76,2.15406467928749,,,,,,,,,,,,,
2007Dec,82,2,0,0,,0,49,51,0,0,0,,,,
2007Dec,84,2.1,0,0,0,10,30,40,15,5,0,,,,
2007Dec,85,1.9,,,5,15,50,25,5,,,,,,
2007Dec,88,2.4,,,,5,15,35,30,10,5,,,,
2007Dec,89,1.9,,,,10,40,35,15,,,,,,
2007Dec,90,2.2,0,0,0,0,30,70,0,0,0,,,,
2007Dec,91,1.9,0,0,0,0,40,40,10,10,0,,,,
2007Dec,92,1.9,.00974966,.15374134,2.331699,13.84941,33.6554,33.6554,13.8494,2.33169999999999,.163500000000005,,,,
2007Dec,93,2.2,,,,,20,60,20,,,,,,
2007Dec,94,2.4,,,,2,20,45,27,6,,,,,
2007Dec,95,2.1,0,0,1,8,29,44,18,0,0,,,,
2007Dec,97,1.8,1,1,3,20,60,10,4,1,,,,,
2007Dec,98,2.3,,,,5,20,40,30,5,,,,,
2007Dec,99,1.9,,,,10,55,25,10,,,,,,
2007Dec,100,2.3,,,1,4,22.5,45,22.5,4,1,,,,
2008,1,2,,,,5,25,40,20,10,,,,,
2008,2,1.9,,,4,14,37,37,8,,,,,,
2008,3,1.9,,,,10,40,40,10,,,,,,
2008,4,2.4,,,,,20,50,30,,,,,,
2008,5,1.8,,,,20,50,30,,,,,,,
2008,7,1.7,,,,,,,,,,,,,
2008,10,2,.448322627011832,1.42794749682622,6.00162167655952,14.8853406789587,24.0486235527335,25.3167687982003,17.3671475033531,7.76133953364227,2.74288813271458,,,,
2008,11,1.8,,,,5,75,20,,,,,,,
2008,14,1.7,,,,20,60,20,,,,,,,
2008,15,1.7,,,,10,60,25,5,,,,,,
2008,16,1.8,0,0,2,25,35,25,10,2,1,,,,
2008,18,2,,,,,,,,,,,,,
2008,19,2,,,,,50,50,,,,,,,
2008,20,1.9,,,10,20,30,30,10,,,,,,
2008,22,1.8,0,0,0,10,60,20,10,,,,,,
2008,23,1.6,1,3,10,22,27,20,10,5,2,,,,
2008,24,1.70924841487945,,,5,25,45,15,10,,,,,,
2008,26,1.8,,,,12.5,42.5,32.5,12.5,,,,,,
2008,28,1.7,,,5,25,30,30,6,4,,,,,
2008,30,1.8,,,,,70,30,,,,,,,
2008,31,1.9,0,0,.5,2.5,55,40,1.5,.5,0,,,,
2008,32,1.8,1,5,10,15,27,23,15,3,1,,,,
2008,33,1.8,,,,,80,20,,,,,,,
2008,35,2,,,,,30,60,10,,,,,,
2008,36,2.4,,,,,15,50,35,,,,,,
2008,37,2,,,,,50,50,,,,,,,
2008,38,1.8,,,,,45,40,15,,,,,,
2008,39,2.2,,,,5,30,45,15,5,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,60,40,,,,,,,
2008,42,2,,,,,30,65,5,,,,,,
2008,45,2,,,,,40,40,20,,,,,,
2008,47,2,0,2,6,11,36,40,5,0,0,,,,
2008,48,,,,,,,,,,,,,,
2008,52,2,,,,,40,60,,,,,,,
2008,54,1.8,,,,30,40,30,,,,,,,
2008,56,1.8,,,,5,70,25,,,,,,,
2008,57,1.9,,,,,,,,,,,,,
2008,58,1.8,0,0,.2,15.4,49,32.8,2.6,0,0,,,,
2008,59,2,,,,5,40,45,10,,,,,,
2008,60,1.8,,,,5,45,40,10,,,,,,
2008,61,2.1,,,,10,40,40,10,,,,,,
2008,63,1.8,,,,15,70,10,5,,,,,,
2008,67,2,,,,10,25,30,25,10,,,,,
2008,68,1.9,1,3,10,15,40,21,6,3,1,,,,
2008,70,1.8,,,,,55,45,,,,,,,
2008,72,2,0,0,0,10,37,42,11,0,0,,,,
2008,73,1.9,,,,5,60,30,5,,,,,,
2008,76,1.90829410502429,2.73839711400894,5.20073829115407,10.5837086073866,16.7365213157288,20.3544783359933,19.4265771926638,13.7535226713134,7.27065693306544,3.93539953868569,,,,
2008,82,1.7,0,0,0,20,55,25,0,0,0,,,,
2008,84,1.9,0,0,0,12,36,34,15,3,0,,,,
2008,85,1.8,,,,20,60,20,,,,,,,
2008,88,1.8,,,5,10,30,25,20,10,,,,,
2008,89,1.9,,,,10,40,35,15,,,,,,
2008,90,1.8,0,0,0,15,80,5,0,0,0,,,,
2008,91,2,0,0,0,0,40,40,10,10,0,,,,
2008,92,1.8,.0956464,.6937226,5.247021,18.48401,32.3242,28.1099,12.1512,2.60410000000001,.290199999999996,,,,
2008,93,2,,,,,40,55,5,,,,,,
2008,94,2,,,5,10,35,25,20,5,,,,,
2008,95,1.9,0,0,4,14,37,31,12,2,0,,,,
2008,97,1.8,1,1,4,17,55,17,4,1,,,,,
2008,98,1.8,,,,15,50,35,,,,,,,
2008,99,1.9,,,,10,50,30,10,,,,,,
2008,100,2,,,1,4,35,40,15,4,1,,,,
2008Dec,1,2,,,4,16,20,20,17,16,7,,,,
2008Dec,2,1.9,,5,10,21,27,21,12,4,,,,,
2008Dec,3,1.8,,,,10,40,40,10,,,,,,
2008Dec,4,2.4,,,,10,20,50,20,,,,,,
2008Dec,5,1.7,,,,20,60,20,,,,,,,
2008Dec,7,1.7,,,,,,,,,,,,,
2008Dec,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2008Dec,11,1.9,,,,,60,35,5,,,,,,
2008Dec,14,,,,,,,,,,,,,,
2008Dec,15,1.6,,,,20,50,20,10,,,,,,
2008Dec,16,1.8,0,0,2,25,35,25,10,2,1,,,,
2008Dec,18,2,,,,,,,,,,,,,
2008Dec,19,2,,,,,50,50,,,,,,,
2008Dec,20,2,,,10,20,30,30,10,,,,,,
2008Dec,22,1.8,0,0,0,10,60,20,10,,,,,,
2008Dec,23,1.9,1,5,10,20,24,21,13,5,1,,,,
2008Dec,24,1.77509535054581,,,5,15,50,25,5,,,,,,
2008Dec,26,1.8,,,,17.5,40,32.5,10,,,,,,
2008Dec,28,1.6,,,5,20,35,30,6,4,,,,,
2008Dec,30,1.8,,,,,70,30,,,,,,,
2008Dec,31,1.8,0,0,.5,6,60,30,3,.5,0,,,,
2008Dec,32,2,1,5,10,15,25,25,15,3,1,,,,
2008Dec,33,1.8,,,,,80,20,,,,,,,
2008Dec,35,2,,,,,30,60,10,,,,,,
2008Dec,36,2.3,,,,10,15,35,35,5,,,,,
2008Dec,37,1.8,,,,,75,25,,,,,,,
2008Dec,38,1.8,,,,,45,40,15,,,,,,
2008Dec,39,2.1,,,,5,20,55,15,5,,,,,
2008Dec,40,,,,,,,,,,,,,,
2008Dec,41,,,,,,,,,,,,,,
2008Dec,42,1.9,,,,,55,45,,,,,,,
2008Dec,45,,,,,,,,,,,,,,
2008Dec,47,1.9,0,3,10,25,33,17,10,2,0,,,,
2008Dec,48,,,,,,,,,,,,,,
2008Dec,52,1.9,,,,,60,40,,,,,,,
2008Dec,54,1.7,,,,30,40,30,,,,,,,
2008Dec,56,1.8,,,,5,70,25,,,,,,,
2008Dec,57,,,,,,,,,,,,,,
2008Dec,58,,,,,,,,,,,,,,
2008Dec,59,2,,,,5,45,45,5,,,,,,
2008Dec,60,1.7,,,,10,50,35,5,,,,,,
2008Dec,61,2.1,,,,10,40,40,10,,,,,,
2008Dec,63,1.8,,,,15,70,10,5,,,,,,
2008Dec,67,2,,,,10,25,30,25,10,,,,,
2008Dec,68,,,,,,,,,,,,,,
2008Dec,70,1.9,,,,,55,45,,,,,,,
2008Dec,72,2,0,0,2.5,15,30,35,15,2.5,0,,,,
2008Dec,73,,,,,,,,,,,,,,
2008Dec,76,1.90859174699123,,,,,,,,,,,,,
2008Dec,82,1.7,,,,23,51,26,,,,,,,
2008Dec,84,1.8,0,0,0,15,36,32,15,2,0,,,,
2008Dec,85,,,,,,,,,,,,,,
2008Dec,88,1.7,,,5,15,35,25,15,5,,,,,
2008Dec,89,1.8,,,,15,40,30,10,5,,,,,
2008Dec,90,1.5,0,0,0,15,80,5,0,0,0,,,,
2008Dec,91,2,0,0,0,0,40,40,10,10,0,,,,
2008Dec,92,1.8,.0429116,.4333684,4.30274,18.16338,34.4036,29.328,11.2437,1.92990000000001,.152399999999997,,,,
2008Dec,93,2,,,,,40,55,5,,,,,,
2008Dec,94,2,,,,15,35,25,20,5,,,,,
2008Dec,95,1.8,0,2,5,19,34,25,13,2,0,,,,
2008Dec,97,1.8,1,1,4,17,55,17,4,1,,,,,
2008Dec,98,1.9,,,,5,40,40,15,,,,,,
2008Dec,99,1.8,,,,10,55,25,10,,,,,,
2008Dec,100,2.1,,,2.5,7.5,25,35,20,7.5,2.5,,,,
2011,1,2,,,5,15,20,20,20,15,5,,,,
2011,2,1.7,1,5,10,17,25,23,14,5,,,,,
2011,3,1.8,,,,10,40,30,20,,,,,,
2011,4,2,,,,10,40,40,10,,,,,,
2011,5,1.8,,,,25,50,25,,,,,,,
2011,7,1.9,,,,,,,,,,,,,
2011,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2011,11,2,,,,10,40,50,,,,,,,
2011,14,1.7,,,,,,,,,,,,,
2011,15,1.6,,,5,25,45,15,10,,,,,,
2011,16,2,5,7,9,11,16,18,13,12,9,,,,
2011,18,1.75,,,,,,,,,,,,,
2011,19,2,,,,,50,50,,,,,,,
2011,20,2,,,5,15,30,35,15,,,,,,
2011,22,1.9,0,0,0,10,60,25,5,,,,,,
2011,23,1.9,1,3,7,15,25,25,15,7,2,,,,
2011,24,1.9,,,5,10,40,30,10,5,,,,,
2011,26,1.9,,,2.5,20,30,25,20,2.5,,,,,
2011,28,1.9,1,3,5,23,30,20,10,5,3,,,,
2011,30,1.9,,,,,80,20,,,,,,,
2011,31,1.8,0,0,5,15,35,25,10,7,3,,,,
2011,32,,,,,,,,,,,,,,
2011,33,2,,,,20,30,30,20,,,,,,
2011,35,2,,,,,30,60,10,,,,,,
2011,36,2,,5,5,15,20,35,15,5,,,,,
2011,37,2,,,,,50,50,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,1.9,,,5,15,40,25,10,5,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,42,1.7,,,,10,70,20,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.9,1,3,7,22,34,22,7,3,1,,,,
2011,48,,,,,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,1.8,,,10,20,40,20,10,,,,,,
2011,56,2.1,,,,,35,50,15,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,2.1,0,0,0,8.7,32.2,41.4,16,1.7,0,,,,
2011,59,2,,,,5,45,45,5,,,,,,
2011,60,1.9,,,5,10,40,30,10,5,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,1.9,,,,10,75,10,5,,,,,,
2011,67,2,,,,10,25,30,25,10,,,,,
2011,68,1.9,1,3,10,15,40,21,6,3,1,,,,
2011,70,1.8,,,,,60,40,,,,,,,
2011,72,2,0,0,2.5,15,30,40,10,2.5,0,,,,
2011,73,,,,,,,,,,,,,,
2011,76,1.9,,,,,,,,,,,,,
2011,82,1.8,,,,25,50,25,,,,,,,
2011,84,2,0,0,3,10,32,35,15,4,1,,,,
2011,85,,,,,,,,,,,,,,
2011,88,1.9,,5,10,20,30,20,10,5,,,,,
2011,89,2,,,5,5,25,40,10,10,5,,,,
2011,90,2,0,0,0,10,50,40,0,0,0,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2,,,,,40,55,5,,,,,,
2011,94,1.9,,2,4,15,56,16,3,2,2,,,,
2011,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2011,97,1.9,1,1,3,20,50,20,4,1,,,,,
2011,98,2.1,,,,5,37.5,42.5,15,,,,,,
2011,99,1.8,,,,10,55,25,10,,,,,,
2011,100,2,,1,2.5,7,25,30,20,7,7.5,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2007,1,2.1,,,5,8,40,40,7,,,,,,
2007,2,2.5,,,,2,16,32,36,11,3,,,,
2007,3,2.1,,,,10,40,40,10,,,,,,
2007,4,2.1,,,,,30,60,10,,,,,,
2007,5,2,,,,,30,60,10,,,,,,
2007,7,2.1,,,,,,,,,,,,,
2007,10,2.4,.0823081978176599,.364759693211336,2.12592182104723,7.43744416764101,16.9407137809632,25.1373922300155,24.3057266220726,15.3139395276732,6.28514247875265,2.00665148080555,,,
2007,11,2.1,,,,5,40,50,5,,,,,,
2007,14,2.5,,,,,,40,60,,,,,,
2007,15,2.3,,,,10,25,30,30,5,,,,,
2007,16,2,0,1,2,5,29,38,19,5,1,0,,,
2007,18,2.5,,,,,16.6633326665333,33.3366673334667,33.3366673334667,16.6633326665333,,,,,
2007,19,2,,,,,50,50,,,,,,,
2007,20,2.3,,,,,20,50,30,,,,,,
2007,22,2,0,0,0,5,35,50,10,,,,,,
2007,23,1.8,5,8,10,15,28,20,10,3,1,,,,
2007,24,1.77655996106302,,,,15,45,40,,,,,,,
2007,26,2.3,,,5,10,15,40,15,10,5,,,,
2007,28,2.1,3,5,7,10,20,30,15,5,3,2,,,
2007,30,2.2,,,,,10,70,20,,,,,,
2007,31,2.1,0,0,0,10,20,40,20,7,3,0,,,
2007,32,2.3,0,1,3,18,24,32,18,3,1,,,,
2007,33,2.3,,,,,10,80,10,,,,,,
2007,35,2.2,,,,,10,80,10,,,,,,
2007,36,2.7,,,,,5,40,50,5,,,,,
2007,37,2.2,,,,,20,70,10,,,,,,
2007,38,2.1,,,,5,40,45,10,,,,,,
2007,39,2.3,,,,5,25,50,15,5,,,,,
2007,40,2.1,,,,,10,90,,,,,,,
2007,41,,,,,,35,65,,,,,,,
2007,42,2.1,,,,,20,55,25,,,,,,
2007,45,2,,,,,25,50,25,,,,,,
2007,47,1.7,0,3,9,25,30,22,5,4,2,0,,,
2007,48,2.2,,,,,,,,,,,,,
2007,52,1.8,,,,,70,30,,,,,,,
2007,54,1.9,,,,20,50,30,,,,,,,
2007,56,2,,,,5,35,55,5,,,,,,
2007,57,2,,,,,,,,,,,,,
2007,58,2.4,0,0,0,1.6,16.1,42.7,33,6.6,0,0,,,
2007,59,1.9,,,,,50,45,5,,,,,,
2007,60,2.3,,,,,35,40,25,,,,,,
2007,61,2,,,0,5,20,50,25,0,,,,,
2007,63,2.1,,,,,20,70,10,,,,,,
2007,67,2.5,,,,5,10,20,25,25,10,5,,,
2007,68,2.2,1,3,5,7,20,32,17,8,5,2,,,
2007,70,2.5,,,,,,40,60,,,,,,
2007,72,2.4,0,0,0,10,30,40,20,0,0,0,,,
2007,73,2,,,,,40,55,5,,,,,,
2007,76,1.74470994528397,.821060022977373,3.41343018572406,10.3963744771838,20.2570588132798,24.8351016560738,21.1626551591625,12.3367086572672,5.02305566085512,1.4279864407593,.326568926716975,,,
2007,82,1.7,,,,25,53,22,,,,,,,
2007,84,2,0,0,0,8,40,46,5,1,0,0,,,
2007,85,2.2,,,,,5,70,25,,,,,,
2007,88,2,,,5,10,25,40,15,5,,,,,
2007,89,2.1,,,,,30,50,20,,,,,,
2007,90,2.1,0,0,0,0,30,70,0,0,0,0,,,
2007,91,2.5,0,0,0,0,15,25,45,15,0,0,,,
2007,92,2.3,.000211464,.007025766,.24828077,3.337492,17.59239,36.7408,30.5669,10.1166,1.3216,.0686999999999993,,,
2007,93,2,,,,,50,50,,,,,,,
2007,94,2.4,,,2,4,12,33,35,14,,,,,
2007,95,2.1,0,0,0,0,26,54,20,0,0,0,,,
2007,97,2.1,1,1,2,5,15,60,15,1,,,,,
2007,98,2,,,,15,35,35,15,,,,,,
2007,99,2.3,,,,2.5,20,55,20,2.5,,,,,
2007,100,2.2,,,,2.5,20,60,15,2.5,,,,,
2007Q3,1,1.9,,,2,13,37,33,13,2,,,,,
2007Q3,2,2.5,,,,4,18,29,33,12,4,,,,
2007Q3,3,2.1,,,,10,30,50,10,,,,,,
2007Q3,4,2.3,,,,,20,60,20,,,,,,
2007Q3,5,1.8,,,,20,50,20,10,,,,,,
2007Q3,7,2,,,,,,,,,,,,,
2007Q3,10,2.4,.0822147202949597,.364418628293883,2.1243680217647,7.4335990786575,16.9355738969094,25.1351303166752,24.3087264467936,15.3190996557941,6.28860416541075,2.00826506940582,,,
2007Q3,11,1.9,,,,,50,45,5,,,,,,
2007Q3,14,2.5,,,,,,50,50,,,,,,
2007Q3,15,2.25,,,5,25,15,35,15,5,,,,,
2007Q3,16,1.8,0,1,2,10,33,29,19,5,1,0,,,
2007Q3,18,2.5,,,,,,,,,,,,,
2007Q3,19,1.9,,,,,70,30,,,,,,,
2007Q3,20,2.3,,,,,20,50,30,,,,,,
2007Q3,22,1.8,0,0,0,0,55,45,,,,,,,
2007Q3,23,1.6,,1,5,19,30,25,15,5,,,,,
2007Q3,24,1.7,,,,25,45,30,,,,,,,
2007Q3,26,2.2,,,5,10,15,40,15,10,5,,,,
2007Q3,28,2,3,5,7,10,20,30,15,5,3,2,,,
2007Q3,30,2.2,,,,,10,70,20,,,,,,
2007Q3,31,2,0,0,0,12.5,30,40,15,2.5,0,0,,,
2007Q3,32,2.4,,,2,15,25,35,18,5,,,,,
2007Q3,33,2.2,,,,,15,80,5,,,,,,
2007Q3,35,,,,,,,,,,,,,,
2007Q3,36,2.7,,,,,5,40,50,5,,,,,
2007Q3,37,2.1,,,,,20,70,10,,,,,,
2007Q3,38,2,,,,5,40,45,10,,,,,,
2007Q3,39,2.2,,,,10,20,55,10,5,,,,,
2007Q3,40,,,,,,,,,,,,,,
2007Q3,41,,,,,,,,,,,,,,
2007Q3,42,2,,,,,25,50,25,,,,,,
2007Q3,45,,,,,,,,,,,,,,
2007Q3,47,1.4,0,4,10,30,24,14,8,6,4,0,,,
2007Q3,48,2.1,,,,,,,,,,,,,
2007Q3,52,1.6,,,,20,70,10,,,,,,,
2007Q3,54,1.8,,,,20,50,30,,,,,,,
2007Q3,56,1.9,,,,5,55,35,5,,,,,,
2007Q3,57,,,,,,,,,,,,,,
2007Q3,58,,,,,,,,,,,,,,
2007Q3,59,2,,,,,45,50,5,,,,,,
2007Q3,60,2.2,,,,,35,40,25,,,,,,
2007Q3,61,1.8,,,0,5,25,50,20,0,,,,,
2007Q3,63,1.9,,,,5,50,40,5,,,,,,
2007Q3,67,,,,,,,,,,,,,,
2007Q3,68,2.1,1,3,5,7,20,32,17,8,5,2,,,
2007Q3,70,2.5,,,,,,45,55,,,,,,
2007Q3,72,2.4,0,5,10,15,40,20,10,0,0,0,,,
2007Q3,73,,,,,,,,,,,,,,
2007Q3,76,1.57317937858896,,,,,,,,,,,,,
2007Q3,82,1.4,,,,25,53,22,,,,,,,
2007Q3,84,,,,,,,,,,,,,,
2007Q3,85,,,,,,,,,,,,,,
2007Q3,88,1.9,,,5,15,35,30,10,5,,,,,
2007Q3,89,2,,,,,30,50,20,,,,,,
2007Q3,90,2.1,0,0,0,0,30,70,0,0,0,0,,,
2007Q3,91,2.4,0,0,0,0,25,45,20,10,0,0,,,
2007Q3,92,2.1,.00672427,.09305473,1.356361,8.69956,25.6506,34.9218,21.9822,6.3849,.851499999999994,.0533000000000006,,,
2007Q3,93,2,,,,,50,50,,,,,,,
2007Q3,94,2.4,,,1,5,7.5,60,17.5,9,,,,,
2007Q3,95,1.9,0,0,0,6,42,37,14,1,0,0,,,
2007Q3,97,2.3,1,1,2,5,15,60,15,1,,,,,
2007Q3,98,1.9,,,,15,40,30,15,,,,,,
2007Q3,99,2.3,,,,2.5,20,55,20,2.5,,,,,
2007Q3,100,2.1,,,,5,25,50,15,5,,,,,
2008,1,1.9,,1,5,18,30,30,15,1,,,,,
2008,2,2.5,,,5,14,26,30,16,7,2,,,,
2008,3,2.3,,,,10,30,50,10,,,,,,
2008,4,2.1,,,,,20,60,20,,,,,,
2008,5,2.2,,,,10,20,50,20,,,,,,
2008,7,2,,,,,,,,,,,,,
2008,10,2.3,.11273658133053,.472149147840317,2.59871319202504,8.56197339365988,18.3680420658009,25.6718090024932,23.3806741903804,13.8750712891062,5.36331641264316,1.59551472472035,,,
2008,11,2.2,,,5,5,40,45,5,,,,,,
2008,14,1.8,,,,20,50,30,,,,,,,
2008,15,2,,,,15,40,30,10,5,,,,,
2008,16,1.9,0,1,2,17,33,28,15,3,1,0,,,
2008,18,2,,,,,,,,,,,,,
2008,19,2.1,,,,,30,70,,,,,,,
2008,20,2.4,,,,5,30,40,20,5,,,,,
2008,22,1.9,0,0,0,5,45,40,10,,,,,,
2008,23,1.8,2,5,10,15,20,25,15,5,2,1,,,
2008,24,1.77950986411769,,,,15,45,40,,,,,,,
2008,26,2.3,,,5,10,15,40,15,10,5,,,,
2008,28,2.4,3,5,7,10,20,25,20,5,3,2,,,
2008,30,2.4,,,,,,60,40,,,,,,
2008,31,2.3,0,0,2,5,20,40,25,7,1,0,,,
2008,32,2.1,1,3,8,15,22,25,17,7,2,,,,
2008,33,2.1,,,,,40,60,,,,,,,
2008,35,2.4,,,,,10,70,20,,,,,,
2008,36,2.5,,,,,15,35,45,5,,,,,
2008,37,2.3,,,,,,80,20,,,,,,
2008,38,2.3,,,,5,40,45,10,,,,,,
2008,39,2.3,,,,5.26315789473684,15.7894736842105,57.8947368421053,15.7894736842105,5.26315789473684,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,25,75,,,,,,,
2008,42,2.3,,,,10,20,45,25,,,,,,
2008,45,1.8,,,,10,40,40,10,,,,,,
2008,47,1.8,0,2,6,22,30,26,10,3,1,0,,,
2008,48,,,,,,,,,,,,,,
2008,52,1.6,,,,10,70,20,,,,,,,
2008,54,2.1,,,,10,30,40,20,,,,,,
2008,56,2.2,,,,,20,65,15,,,,,,
2008,57,2.2,,,,,,,,,,,,,
2008,58,1.8,0,.4,4.9,25.4,34.4,26.4,7.8,.7,0,0,,,
2008,59,2,,,,5,40,45,10,,,,,,
2008,60,2.4,,,,5,30,35,30,,,,,,
2008,61,2,,,5,10,20,40,20,5,,,,,
2008,63,2.1,,,,,25,60,15,,,,,,
2008,67,2,,,5,5,10,25,20,20,10,5,,,
2008,68,2.2,1,3,5,7,20,32,17,8,5,2,,,
2008,70,2.3,,,,,5,60,35,,,,,,
2008,72,2,0,0,10,20,40,20,10,0,0,0,,,
2008,73,1.75,,,,5,50,40,5,,,,,,
2008,76,1.64748763873555,6.62753023289835,8.4600054764428,13.7646227498411,18.1143464133931,18.8514368789898,16.0234707871749,10.3153795634411,5.1289519691601,1.96943868905409,.7448172396047,,,
2008,82,1.7,,,,25,53,22,,,,,,,
2008,84,1.9,1,2,7,20,33,30,6,1,0,0,,,
2008,85,2,,,,5,15,60,15,5,,,,,
2008,88,2.1,,,10,15,30,30,10,5,,,,,
2008,89,2,,,,5,30,45,20,,,,,,
2008,90,2.2,0,0,0,0,15,80,5,0,0,0,,,
2008,91,,,,,,,,,,,,,,
2008,92,2.4,.0031686,.039743,.5780544,4.158054,15.45368,29.7673,29.7673,15.4537,4.158,.621000000000005,,,
2008,93,2.4,,,,,5,55,40,,,,,,
2008,94,2.3,,,3,5,12.5,45,22,12.5,,,,,
2008,95,2,0,0,0,7,44,35,12,2,0,0,,,
2008,97,2.3,1,1,2,5,17,55,17,2,,,,,
2008,98,2.2,,,,5,25,40,25,5,,,,,
2008,99,2.5,,,,5,10,35,40,10,,,,,
2008,100,2.2,,,1,4,25,45,20,4,1,,,,
2008Q3,1,1.8,,3,9,20,28,22,15,3,,,,,
2008Q3,2,2.7,,,5,16,24,27,16,9,3,,,,
2008Q3,3,2.2,,,,10,30,50,10,,,,,,
2008Q3,4,2.1,,,,,20,60,20,,,,,,
2008Q3,5,2,,,,10,25,40,25,,,,,,
2008Q3,7,2,,,,,,,,,,,,,
2008Q3,10,2.3,.10726614282347,.453328406033315,2.51804236184062,8.37613677106306,18.1422597878848,25.5999994387915,23.5393512865968,14.1035621758702,5.50412256116736,1.65593106792886,,,
2008Q3,11,2.2,,,,5,45,45,5,,,,,,
2008Q3,14,1.8,,,10,20,40,20,10,,,,,,
2008Q3,15,2,,,10,15,35,25,10,5,,,,,
2008Q3,16,1.8,0,1,5,25,32,20,11,5,1,0,,,
2008Q3,18,2,,,,,,,,,,,,,
2008Q3,19,2.1,,,,,30,70,,,,,,,
2008Q3,20,2.5,,,,5,30,40,20,5,,,,,
2008Q3,22,1.9,0,0,0,7,55,30,8,,,,,,
2008Q3,23,1.8,1,4,10,20,30,20,10,5,,,,,
2008Q3,24,1.8,,,5,20,40,30,5,,,,,,
2008Q3,26,2.2,,,5,10,20,30,20,10,5,,,,
2008Q3,28,2.5,3,5,7,10,20,25,20,5,3,2,,,
2008Q3,30,2.3,,,,,,60,40,,,,,,
2008Q3,31,2.3,0,0,0,10,25,40,20,5,0,0,,,
2008Q3,32,2,1,3,8,15,22,25,17,7,2,,,,
2008Q3,33,2.1,,,,,40,60,,,,,,,
2008Q3,35,,,,,,,,,,,,,,
2008Q3,36,2.5,,,,,15,40,40,5,,,,,
2008Q3,37,2.5,,,,,,50,50,,,,,,
2008Q3,38,2.3,,,,5,40,45,10,,,,,,
2008Q3,39,2.3,,,,5,20,45,25,5,,,,,
2008Q3,40,,,,,,,,,,,,,,
2008Q3,41,,,,,,,,,,,,,,
2008Q3,42,2.3,,,,,20,50,30,,,,,,
2008Q3,45,,,,,,,,,,,,,,
2008Q3,47,1.6,0,5,14,22,30,17,8,4,0,0,,,
2008Q3,48,,,,,,,,,,,,,,
2008Q3,52,1.7,,,,10,70,20,,,,,,,
2008Q3,54,1.9,,,,30,40,30,,,,,,,
2008Q3,56,2.2,,,,,20,65,15,,,,,,
2008Q3,57,,,,,,,,,,,,,,
2008Q3,58,,,,,,,,,,,,,,
2008Q3,59,2.1,,,,5,40,45,10,,,,,,
2008Q3,60,2.4,,,,5,30,35,30,,,,,,
2008Q3,61,2,,,5,10,20,40,20,5,,,,,
2008Q3,63,2.2,,,,,25,60,15,,,,,,
2008Q3,67,,,,,,,,,,,,,,
2008Q3,68,2.2,1,3,5,7,20,32,17,8,5,2,,,
2008Q3,70,2.4,,,,,5,55,40,,,,,,
2008Q3,72,2,0,5,10,15,40,20,10,0,0,0,,,
2008Q3,73,,,,,,,,,,,,,,
2008Q3,76,1.67569722257395,,,,,,,,,,,,,
2008Q3,82,1.7,,,,25,53,22,,,,,,,
2008Q3,84,,,,,,,,,,,,,,
2008Q3,85,,,,,,,,,,,,,,
2008Q3,88,2.1,,,5,15,30,30,15,5,,,,,
2008Q3,89,2.1,,,,,10,45,30,15,,,,,
2008Q3,90,2.2,0,0,0,0,15,80,5,0,0,0,,,
2008Q3,91,,,,,,,,,,,,,,
2008Q3,92,2.4,.0111145,.0934665,.946229,5.14596,15.89093,27.9123,27.9123,15.8909,5.14600000000001,1.0508,,,
2008Q3,93,2.4,,,,,5,55,40,,,,,,
2008Q3,94,2.3,,1,3,7,20,34,30,5,,,,,
2008Q3,95,2,0,0,2,8,32,38,13,7,0,0,,,
2008Q3,97,2.2,1,1,2,5,17,55,17,2,,,,,
2008Q3,98,2.3,,,,5,25,35,25,10,,,,,
2008Q3,99,2.5,,,,5,10,35,40,10,,,,,
2008Q3,100,2.2,,,2.5,7.5,20,40,20,7.5,2.5,,,,
2011,1,2,3,8,11,20,20,20,13,3,2,,,,
2011,2,1.9,2,5,8,16,22,20,15,7,4,1,,,
2011,3,2.2,,,,15,30,40,15,,,,,,
2011,4,2,,,,,20,60,20,,,,,,
2011,5,1.7,,,5,20,50,20,5,,,,,,
2011,7,1.9,,,,,,,,,,,,,
2011,10,2,.350349681271622,1.17600020036339,5.1996106715209,13.6052229423764,23.1875331660116,25.7500709836792,18.6341827971258,8.78518973514763,2.69695150975661,.61488831274682,,,
2011,11,1.8,,,,10,80,10,,,,,,,
2011,14,3,,,,,,,,,,,,,
2011,15,2.25,,,5,15,15,35,20,5,5,,,,
2011,16,2.2,5,6,7,8,14,16,15,12,11,6,,,
2011,18,2,,,,,,,,,,,,,
2011,19,1.5,,,,50,50,,,,,,,,
2011,20,2.2,,,5,15,25,30,20,5,,,,,
2011,22,2,0,0,0,7,33,50,10,,,,,,
2011,23,1.8,2,5,10,20,25,20,10,5,2,1,,,
2011,24,1.9,,,5,10,40,40,5,,,,,,
2011,26,2.2,,,5,10,20,30,20,10,5,,,,
2011,28,2,3,5,7,15,20,25,15,5,3,2,,,
2011,30,,,,,,,,,,,,,,
2011,31,2,0,2.5,5,10,25,30,20,5,2.5,0,,,
2011,32,,,,,,,,,,,,,,
2011,33,2,,,,20,30,30,20,,,,,,
2011,35,,,,,,,,,,,,,,
2011,36,2.7,,,,5,15,30,35,10,5,,,,
2011,37,2.5,,,,,,50,50,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,2.1,,,,15,35,30,15,5,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,42,2.3,,,,,20,60,20,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.8,0,5,10,20,30,20,10,5,0,0,,,
2011,48,,,,,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,2.3,,,,10,50,30,10,,,,,,
2011,56,1.9,,,,5,50,40,5,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,1.6,.7,3.5,13,27,26.8,19.8,7.5,1.7,0,0,,,
2011,59,1.7,,,,15,55,30,,,,,,,
2011,60,1.8,,,,20,45,30,5,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,1.9,,,,10,60,25,5,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2011,70,2.2,,,,,25,55,20,,,,,,
2011,72,2,2,5,8,25,30,20,8,2,0,0,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,82,,,,,22.5,55,22.5,,,,,,,
2011,84,1.8,1,2,5,12,33,25,16,5,1,0,,,
2011,85,,,,,,,,,,,,,,
2011,88,1.8,,,10,30,35,15,10,,,,,,
2011,89,2,,,5,5,20,40,25,5,,,,,
2011,90,2,0,0,0,0,0,100,0,0,0,0,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2.5,,,,,5,30,60,5,,,,,
2011,94,2.3,,2,4,10,20,40,15,7,2,,,,
2011,95,2,2,3,6,10,16,24,19,13,5,2,,,
2011,97,2.1,3,4,6,7,17,35,12,7,5,4,,,
2011,98,2.1,,,,10,30,50,10,,,,,,
2011,99,2.3,,,,5,10,50,20,10,5,,,,
2011,100,2.3,1,1.5,3,10,17.5,35,17.5,10,3,1.5,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2007,1,7.4,,,,5,47,43,5,,,,,,
2007,2,7.4,,,,10,42,38,10,,,,,,
2007,3,7.4,,,,10,40,40,10,,,,,,
2007,4,7.5,,,,,40,60,,,,,,,
2007,5,7.8,,,,,20,60,20,,,,,,
2007,7,7.3,,,,,,,,,,,,,
2007,10,7.4,2.87164928645725,3.80907359288782,9.18480309655452,14.9882272876713,19.1462467146012,19.146246758257,14.9882272876713,9.18480309655452,4.40571667572638,1.65403821774412,.485971263551022,.11172938495666,.0232673373668835
2007,11,7.6,,,,,5,50,40,5,,,,,
2007,14,7.4,,,,,60,40,,,,,,,
2007,15,7.3,,,,5,50,40,5,,,,,,
2007,16,7.4,0,0,1,21,35,30,7,4,1,1,0,0,0
2007,18,7,,,,,,,,,,,,,
2007,19,7.4,,,,,60,40,,,,,,,
2007,20,,,,,10,60,30,,,,,,,
2007,22,7.4,0,0,0,10,70,20,,,,,,,
2007,23,7.5,,,,5,30,35,25,5,,,,,
2007,24,7.5,,,,,40,60,,,,,,,
2007,26,7.4,,,,,55,35,10,,,,,,
2007,28,7.5,,,,10,30,40,15,5,,,,,
2007,30,7.4,,,,,70,30,,,,,,,
2007,31,7.5,0,0,2.5,10,20,35,20,10,2.5,0,0,0,0
2007,32,7.4,,,2,8,35,30,15,8,2,,,,
2007,33,7.4,,,,,60,40,,,,,,,
2007,35,7.4,,,,,60,40,,,,,,,
2007,36,7.8,,,,,5,45,40,10,,,,,
2007,37,7.3,,,,,90,10,,,,,,,
2007,38,7.5,,,,10,40,45,5,,,,,,
2007,39,7.6,,,,5.26315789473684,15.7894736842105,52.6315789473684,26.3157894736842,,,,,,
2007,40,7.5,,,,,10,90,,,,,,,
2007,41,,,,,,30,70,,,,,,,
2007,42,7.5,,,,,30,60,10,,,,,,
2007,45,7.5,,,,,50,50,,,,,,,
2007,47,7.6,0,0,5,11,22,30,17,10,5,0,0,0,0
2007,48,7.4,,,,,,,,,,,,,
2007,52,7.7,,,,,10,80,10,,,,,,
2007,54,7.4,,,,,60,40,,,,,,,
2007,56,7.4,,,,10,60,30,,,,,,,
2007,57,7.6,,,,,,,,,,,,,
2007,58,7.6,0,0,0,0,79.5,20.5,0,0,0,0,0,0,0
2007,59,7.3,,,,,,,,,,,,,
2007,60,7.4,,,,15,45,40,,,,,,,
2007,61,7.5,,,,,40,50,10,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,7.5,,,5,10,25,30,15,10,5,,,,
2007,68,7.7,1,2,5,8,15,30,15,8,8,3,3,1,1
2007,70,7.3,,,,20,65,15,,,,,,,
2007,72,7.9,0,0,0,0,5,5,80,10,0,0,0,0,0
2007,73,7.4,,,,,55,40,5,,,,,,
2007,76,7.17756814034253,,,,,,,,,,,,,
2007,82,7.9,,,,,23.8095238095238,52.3809523809524,23.8095238095238,,,,,,
2007,84,7.5,0,0,0,0,45,52,3,0,0,0,0,0,0
2007,85,7.5,,,,,10,80,10,,,,,,
2007,88,7.5,,,,5,20,40,30,5,,,,,
2007,89,7.4,,,,5,50,30,15,,,,,,
2007,90,7.4,0,0,0,0,50,45,5,0,0,0,0,0,0
2007,91,7.5,0,0,0,0,30,30,15,15,5,5,0,0,0
2007,92,7.9,0,.00632317,.07078173,.9044231,5.699172,18.5684,31.3695,27.5159,12.5279,2.9546,.359670000000001,.0226300000000013,.000699999999997925
2007,93,7.4,,,,5,50,45,,,,,,,
2007,94,7.3,,,10,20,45,18,5,2,,,,,
2007,95,7.5,0,0,0,0,33,67,0,0,0,0,0,0,0
2007,97,7.4,,,,10,45,35,7,3,,,,,
2007,98,7.4,,,,10,50,40,,,,,,,
2007,99,7.8,,,,,10,50,30,10,,,,,
2007,100,7.4,,,,15,60,25,,,,,,,
2007Nov,1,7.4,,,3,9,40,36,9,3,,,,,
2007Nov,2,7.2,,,2,16,39,29,12,2,,,,,
2007Nov,3,7.3,,,,10,50,30,10,,,,,,
2007Nov,4,7.3,,,,,60,40,,,,,,,
2007Nov,5,7.6,,,,5,20,50,20,5,,,,,
2007Nov,7,7.1,,,,,,,,,,,,,
2007Nov,10,7.3,3.59302655138231,4.48264457424771,10.3303380475613,16.0518211681211,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0808525521827197,.0159145713769959
2007Nov,11,7.6,,,,,10,50,40,,,,,,
2007Nov,14,7.3,,,,,,,,,,,,,
2007Nov,15,7.3,,,5,10,35,40,10,,,,,,
2007Nov,16,7.3,0,0,1,21,35,30,7,4,1,1,0,0,0
2007Nov,18,7,,,,,,,,,,,,,
2007Nov,19,7.3,,,,,80,20,,,,,,,
2007Nov,20,,,,,10,60,30,,,,,,,
2007Nov,22,7.5,0,0,0,10,40,50,,,,,,,
2007Nov,23,7.5,,,,10,30,30,25,5,,,,,
2007Nov,24,7.5,,,,,50,50,,,,,,,
2007Nov,26,7.3,,,,5,60,30,5,,,,,,
2007Nov,28,7.5,,,,10,30,40,15,5,,,,,
2007Nov,30,,,,,,,,,,,,,,
2007Nov,31,7.3,0,0,2.5,15,35,30,15,2.5,0,0,0,0,0
2007Nov,32,7.2,,,3,16,30,25,15,9,2,,,,
2007Nov,33,7.3,,,,,60,40,,,,,,,
2007Nov,35,,,,,,,,,,,,,,
2007Nov,36,7.6,,,,,15,45,30,10,,,,,
2007Nov,37,7.1,,,,20,80,,,,,,,,
2007Nov,38,7.4,,,,10,40,45,5,,,,,,
2007Nov,39,7.5,,,,10,15,55,20,,,,,,
2007Nov,40,,,,,,,,,,,,,,
2007Nov,41,,,,,,,,,,,,,,
2007Nov,42,7.4,,,,20,50,30,,,,,,,
2007Nov,45,,,,,,,,,,,,,,
2007Nov,47,7.6,0,0,5,12,18,30,18,12,5,0,0,0,0
2007Nov,48,7.3,,,,,,,,,,,,,
2007Nov,52,7.7,,,,,10,80,10,,,,,,
2007Nov,54,7.3,,,,,60,40,,,,,,,
2007Nov,56,7.3,,,,10,60,30,,,,,,,
2007Nov,57,,,,,,,,,,,,,,
2007Nov,58,,,,,,,,,,,,,,
2007Nov,59,7.2,,,,,,,,,,,,,
2007Nov,60,7.2,,,,15,45,40,,,,,,,
2007Nov,61,7.4,,,,5,50,40,5,,,,,,
2007Nov,63,,,,,,,,,,,,,,
2007Nov,67,,,,,,,,,,,,,,
2007Nov,68,,,,,,,,,,,,,,
2007Nov,70,7.4,,,,10,60,30,,,,,,,
2007Nov,72,7.9,0,0,0,0,5,5,80,10,0,0,0,0,0
2007Nov,73,,,,,,,,,,,,,,
2007Nov,76,6.96316836369606,,,,,,,,,,,,,
2007Nov,82,8,,,,,33.3333333333333,52.3809523809524,14.2857142857143,,,,,,
2007Nov,84,,,,,,,,,,,,,,
2007Nov,85,,,,,,,,,,,,,,
2007Nov,88,7.5,,,,5,20,35,25,10,5,,,,
2007Nov,89,7.3,,,,5,40,30,15,10,,,,,
2007Nov,90,7.4,0,0,0,0,50,45,5,0,0,0,0,0,0
2007Nov,91,7.4,0,0,0,0,30,30,15,15,5,5,0,0,0
2007Nov,92,7.9,.0111145,.0934665,.946229,5.14596,15.89093,27.9123,27.9123,15.8909,5.14600000000001,.946199999999997,.0986000000000042,.00580000000000025,.000199999999994649
2007Nov,93,7.4,,,,5,50,45,,,,,,,
2007Nov,94,7.2,,,5,30,35,20,10,,,,,,
2007Nov,95,7.5,0,0,0,2,40,48,10,0,0,0,0,0,0
2007Nov,97,7.3,,,2,20,45,25,5,3,,,,,
2007Nov,98,7.3,,,,20,50,30,,,,,,,
2007Nov,99,7.8,,,,,10,50,30,10,,,,,
2007Nov,100,7.3,,,2.5,17.5,55,22.5,2.5,,,,,,
2008,1,7.4,,,5,10,37,33,10,5,,,,,
2008,2,7,,,6,24,36,20,10,4,,,,,
2008,3,7.2,,,,10,50,30,10,,,,,,
2008,4,7.1,,,,20,60,20,,,,,,,
2008,5,7.5,,,,5,25,45,25,,,,,,
2008,7,7,,,,,,,,,,,,,
2008,10,7.1,5.47992894538759,6.02704422638317,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0411110102368384,.00723724342743814
2008,11,7.8,,,,,5,45,45,5,,,,,
2008,14,7.2,,,,,70,30,,,,,,,
2008,15,7.3,,,5,10,35,40,10,,,,,,
2008,16,7.2,0,0,1,23,35,28,7,4,1,1,0,0,0
2008,18,7,,,,,,,,,,,,,
2008,19,6.9,,,,60,40,,,,,,,,
2008,20,,,,10,40,40,10,,,,,,,
2008,22,7.5,0,0,0,10,40,50,,,,,,,
2008,23,7.2,3,5,10,20,25,20,10,5,2,,,,
2008,24,7.3,,,,10,55,35,,,,,,,
2008,26,7.2,,,,10,60,20,10,,,,,,
2008,28,7.4,,,5,15,30,20,15,10,5,,,,
2008,30,7.2,,,,20,70,10,,,,,,,
2008,31,7.6,0,0,2.5,5,20,35,25,10,2.5,0,0,0,0
2008,32,7.1,,1,3,15,30,25,15,9,2,,,,
2008,33,7.1,,,,40,60,,,,,,,,
2008,35,7.2,,,,10,60,30,,,,,,,
2008,36,7.6,,,,,15,45,30,10,,,,,
2008,37,6.9,,,,55,45,,,,,,,,
2008,38,7.1,,,,10,45,40,5,,,,,,
2008,39,7.5,,,5,20,45,20,10,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,10,60,30,,,,,,,
2008,42,7.2,,,,30,50,20,,,,,,,
2008,45,7.4,,,,20,60,20,,,,,,,
2008,47,7.7,0,0,5,8,17,30,22,13,5,0,0,0,0
2008,48,,,,,,,,,,,,,,
2008,52,7.7,,,,,10,80,10,,,,,,
2008,54,7.2,,,,20,50,30,,,,,,,
2008,56,7.2,,,,10,70,20,,,,,,,
2008,57,7.5,,,,,,,,,,,,,
2008,58,7.4,0,0,0,23.1,69.5,7.4,0,0,0,0,0,0,0
2008,59,7.1,,,,,,,,,,,,,
2008,60,6.9,,,25,40,35,,,,,,,,
2008,61,7.4,,,,5,50,40,5,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,7.5,,,5,10,20,30,20,10,5,,,,
2008,68,7.6,1,2,5,8,17,30,13,8,8,3,3,1,1
2008,70,7.1,,,,25,60,15,,,,,,,
2008,72,7.9,0,0,0,0,5,5,80,10,0,0,0,0,0
2008,73,7,,,,5,65,30,,,,,,,
2008,76,6.84245456117481,,,,,,,,,,,,,
2008,82,8,,,,,10,49,41,,,,,,
2008,84,7.3,0,0,0,2,48,42,8,0,0,0,0,0,0
2008,85,7.7,,,,,20,60,20,,,,,,
2008,88,7.5,,,,5,15,35,30,10,5,,,,
2008,89,7.2,,,,20,40,30,10,,,,,,
2008,90,7.2,0,0,0,10,55,35,0,0,0,0,0,0,0
2008,91,,,,,,,,,,,,,,
2008,92,7.4,.332099,1.274121,6.05013,16.09605,26.2476,26.2476,16.0961,6.0501,1.39250000000001,.195899999999993,.0168999999999975,.000900000000003676,0
2008,93,7.2,,,,30,50,20,,,,,,,
2008,94,7,,,15,24,30,25,4,2,,,,,
2008,95,7.5,0,0,0,0,43,55,2,0,0,0,0,0,0
2008,97,7.2,,,3,30,45,15,5,2,,,,,
2008,98,7.2,,,,20,55,25,,,,,,,
2008,99,7.7,,,,,10,50,30,10,,,,,
2008,100,7.1,,,5,25,50,15,5,,,,,,
2008Nov,1,7.4,,,5,10,32,28,15,10,,,,,
2008Nov,2,6.8,,4,10,20,28,18,10,6,4,,,,
2008Nov,3,7.2,,,,10,50,30,10,,,,,,
2008Nov,4,7,,,,30,60,10,,,,,,,
2008Nov,5,7.3,,,,10,50,30,10,,,,,,
2008Nov,7,6.9,,,,,,,,,,,,,
2008Nov,10,7.1,5.47992894538759,6.02704422638317,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0411110102368384,.00723724342743814
2008Nov,11,7.8,,,,,5,45,45,5,,,,,
2008Nov,14,7.2,,,,,,,,,,,,,
2008Nov,15,7.3,,,5,10,35,40,10,,,,,,
2008Nov,16,7.1,0,0,1,26,35,25,7,4,1,1,0,0,0
2008Nov,18,7,,,,,,,,,,,,,
2008Nov,19,6.7,,,,100,,,,,,,,,
2008Nov,20,,,,10,40,40,10,,,,,,,
2008Nov,22,7.5,0,0,0,10,40,45,5,,,,,,
2008Nov,23,7.2,,,1,24,30,25,15,5,,,,,
2008Nov,24,7.3,,,,15,55,25,5,,,,,,
2008Nov,26,7.1,,,,10,60,20,10,,,,,,
2008Nov,28,7.4,,,5,15,30,20,15,10,5,,,,
2008Nov,30,,,,,,,,,,,,,,
2008Nov,31,7.8,0,0,2.5,5,20,35,20,15,2.5,0,0,0,0
2008Nov,32,7.1,,2,5,15,28,23,15,10,2,,,,
2008Nov,33,7,,,,50,50,,,,,,,,
2008Nov,35,,,,,,,,,,,,,,
2008Nov,36,7.4,,,,15,45,30,10,,,,,,
2008Nov,37,6.8,,,,100,,,,,,,,,
2008Nov,38,7,,,,10,45,40,5,,,,,,
2008Nov,39,7.3,,,5,15,50,20,10,,,,,,
2008Nov,40,,,,,,,,,,,,,,
2008Nov,41,,,,,,,,,,,,,,
2008Nov,42,7.1,,,,30,50,20,,,,,,,
2008Nov,45,,,,,,,,,,,,,,
2008Nov,47,7.8,0,0,5,12,18,30,18,12,5,0,0,0,0
2008Nov,48,,,,,,,,,,,,,,
2008Nov,52,7.6,,,,,20,70,10,,,,,,
2008Nov,54,7.2,,,,20,50,30,,,,,,,
2008Nov,56,7.1,,,,10,70,20,,,,,,,
2008Nov,57,,,,,,,,,,,,,,
2008Nov,58,,,,,,,,,,,,,,
2008Nov,59,7.1,,,,,,,,,,,,,
2008Nov,60,6.7,,,25,45,30,,,,,,,,
2008Nov,61,7.4,,,,10,50,35,5,,,,,,
2008Nov,63,,,,,,,,,,,,,,
2008Nov,67,,,,,,,,,,,,,,
2008Nov,68,,,,,,,,,,,,,,
2008Nov,70,7.2,,,,30,60,10,,,,,,,
2008Nov,72,7.9,0,0,0,0,5,5,80,10,0,0,0,0,0
2008Nov,73,,,,,,,,,,,,,,
2008Nov,76,6.38883130656658,,,,,,,,,,,,,
2008Nov,82,,,,,,,,,,,,,,
2008Nov,84,,,,,,,,,,,,,,
2008Nov,85,,,,,,,,,,,,,,
2008Nov,88,7.5,,,5,10,20,30,20,10,5,,,,
2008Nov,89,7.1,,,5,20,40,30,5,,,,,,
2008Nov,90,7.2,0,0,0,10,55,35,0,0,0,0,0,0,0
2008Nov,91,,,,,,,,,,,,,,
2008Nov,92,7.5,.383042,1.261818,5.47846,14.06208,23.5108,25.6138,18.1831,8.4095,2.53249999999999,.496200000000002,.0631999999999966,.0052000000000052,.000299999999997524
2008Nov,93,7.2,,,,30,50,20,,,,,,,
2008Nov,94,6.9,,,5,20,35,25,10,5,,,,,
2008Nov,95,7.5,0,0,0,7,40,44,9,0,0,0,0,0,0
2008Nov,97,7.1,,,3,35,40,15,5,2,,,,,
2008Nov,98,7.1,,,,30,55,15,,,,,,,
2008Nov,99,7.7,,,,,10,50,30,10,,,,,
2008Nov,100,7.1,,2.5,10,20,45,17.5,5,,,,,,
2011,1,7.5,,,4,18,20,20,18,15,5,,,,
2011,2,6.5,9,15,20,22,11,8,6,4,3,2,,,
2011,3,7,,,,30,30,30,10,,,,,,
2011,4,6.5,,,25,50,25,,,,,,,,
2011,5,7,,,,30,50,20,,,,,,,
2011,7,6.8,,,,,,,,,,,,,
2011,10,6.8,9.68005494957374,8.72595422361755,16.0518211681211,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0808525521827197,.0138476997997738,.00206687157722207
2011,11,7.5,,,,,10,70,15,5,,,,,
2011,14,5.5,,,,,,,,,,,,,
2011,15,7.1,,5,10,25,35,15,5,5,,,,,
2011,16,6.6,8,11,12,14,13,12,9,7,6,5,3,0,0
2011,18,8,,,,,,,,,,,,,
2011,19,6.6,,,20,80,,,,,,,,,
2011,20,,5,5,20,25,25,15,5,,,,,,
2011,22,,0,0,5,35,45,10,5,,,,,,
2011,23,6.5,3,10,20,23,15,12,10,5,2,,,,
2011,24,7.1,,5,10,20,40,20,5,,,,,,
2011,26,7,,2.5,10,17.5,25,17.5,15,7.5,5,,,,
2011,28,7,2,5,10,15,20,15,12,8,5,3,2,2,1
2011,30,,,,,,,,,,,,,,
2011,31,8,0,0,2,3,10,20,30,20,10,3,2,0,0
2011,32,,,,,,,,,,,,,,
2011,33,6,20,30,30,20,,,,,,,,,
2011,35,,,,,,,,,,,,,,
2011,36,6.8,,,5,30,30,20,10,5,,,,,
2011,37,6.5,,,30,70,,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,6.9,,5,15,45,20,15,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,42,6.5,,,10,60,20,10,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,8.2,0,0,5,8,14,20,25,14,8,5,1,0,0
2011,48,,,,,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,6.9,,,10,40,40,10,,,,,,,
2011,56,6.8,,,5,60,35,,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,7.4,0,0,0,25.1,53,20.9,1,0,0,0,0,0,0
2011,59,7,,,,,,,,,,,,,
2011,60,6.8,,,15,35,25,15,10,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,
2011,70,6.9,,,,55,45,,,,,,,,
2011,72,8,0,0,0,0,5,20,35,20,10,10,0,0,0
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,82,,,,,,,100,,,,,,,
2011,84,7.2,0,0,0,5,35,30,19,9,2,0,0,0,0
2011,85,,,,,,,,,,,,,,
2011,88,7.3,,,,,100,,,,,,,,
2011,89,6.8,,5,15,45,20,10,5,,,,,,
2011,90,7,0,0,0,15,70,10,5,0,0,0,0,0,0
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,7,,,10,40,40,10,,,,,,,
2011,94,6.5,,5,20,35,20,10,6,4,,,,,
2011,95,7.2,0,0,10,25,36,22,7,0,0,0,0,0,0
2011,97,6.8,,,10,40,30,10,5,5,,,,,
2011,98,6,10,30,30,20,10,,,,,,,,
2011,99,7.5,,,,5,25,50,15,5,,,,,
2011,100,6.5,2.5,10,22.5,35,17.5,10,2,.5,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2007,1,,,,,,,,,,,,,,
2007,2,,,,2.3,,,,,,,,,,
2007,3,,,,2.8,,,,,,,,,,
2007,4,,,,2.4,,,,,,,,,,
2007,5,,,,2.2,,,,,,,,,,
2007,7,,,,2.7,,,,,,,,,,
2007,10,,,,2.4,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,2.5,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,2.8,,,,,,,,,,
2007,18,,,,3,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.5,,,,,,,,,,
2007,22,,,,2.6,,,,,,,,,,
2007,23,,,,2.6,,,,,,,,,,
2007,24,,,,2.25,,,,,,,,,,
2007,26,,,,2.5,,,,,,,,,,
2007,28,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,,,,3,,,,,,,,,,
2007,32,,,,2.6,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,,,,3.25,,,,,,,,,,
2007,37,,,,2.5,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.3,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,2.2,,,,,,,,,,
2007,47,,,,2.3,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,52,,,,3,,,,,,,,,,
2007,54,,,,1.5,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,58,,,,2.3,,,,,,,,,,
2007,59,,,,,,,,,,,,,,
2007,60,,,,2.2,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,2.3,,,,,,,,,,
2007,72,,,,,,,,,,,,,,
2007,73,,,,2.5,,,,,,,,,,
2007,76,,,,1.84156224774978,,,,,,,,,,
2007,82,,,,2.5,,,,,,,,,,
2007,84,,,,2.4,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,2.2,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,2,,,,,,,,,,
2007,91,,,,,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.7,,,,,,,,,,
2007,95,,,,2.3,,,,,,,,,,
2007,97,,,,2.4,,,,,,,,,,
2007,98,,,,2.5,,,,,,,,,,
2007,99,,,,,,,,,,,,,,
2007,100,,,,2.6,,,,,,,,,,
2007Q1,1,55,3.5,1.3,,,,,,,,,,,
2007Q1,2,54,3.5,1.2987012987013,,,,,,,,,,,
2007Q1,3,58,3.75,1.31,,,,,,,,,,,
2007Q1,4,60,3.75,1.32,,,,,,,,,,,
2007Q1,5,64,3.75,1.32,,,,,,,,,,,
2007Q1,7,55,3.5,1.3,,,,,,,,,,,
2007Q1,10,60,3.75,1.35,,,,,,,,,,,
2007Q1,11,50,3.75,1.35,,,,,,,,,,,
2007Q1,14,52,3.5,1.3,,,,,,,,,,,
2007Q1,15,60,,1.32,,,,,,,,,,,
2007Q1,16,53,3.75,1.3,,,,,,,,,,,
2007Q1,18,50,3.75,,,,,,,,,,,,
2007Q1,19,50,3.75,1.3,,,,,,,,,,,
2007Q1,20,55,3.75,1.3,,,,,,,,,,,
2007Q1,22,58,3.75,,,,,,,,,,,,
2007Q1,23,56.3,3.75,1.31,,,,,,,,,,,
2007Q1,24,59.3333333333333,3.75,,,,,,,,,,,,
2007Q1,26,50,3.5,1.35,,,,,,,,,,,
2007Q1,28,,,,,,,,,,,,,,
2007Q1,30,55,3.5,1.29,,,,,,,,,,,
2007Q1,31,53,3.5,1.3,,,,,,,,,,,
2007Q1,32,60,3.75,1.32,,,,,,,,,,,
2007Q1,33,,,,,,,,,,,,,,
2007Q1,35,55,3.75,1.29,,,,,,,,,,,
2007Q1,36,60,3.75,,,,,,,,,,,,
2007Q1,37,52,3.75,1.3,,,,,,,,,,,
2007Q1,38,61,3.5,1.36,,,,,,,,,,,
2007Q1,39,54.3,3.75,1.327,,,,,,,,,,,
2007Q1,40,60,,1.33,,,,,,,,,,,
2007Q1,41,,3.75,,,,,,,,,,,,
2007Q1,42,60.5,3.6,1.31,,,,,,,,,,,
2007Q1,45,55,3.5,1.3,,,,,,,,,,,
2007Q1,47,61,3.75,1.3,,,,,,,,,,,
2007Q1,48,,,,,,,,,,,,,,
2007Q1,52,58.4,3.75,1.35,,,,,,,,,,,
2007Q1,54,53,3.75,1.3,,,,,,,,,,,
2007Q1,56,60,3.75,1.34,,,,,,,,,,,
2007Q1,57,56,3.75,1.32,,,,,,,,,,,
2007Q1,58,62.2,3.5,1.275,,,,,,,,,,,
2007Q1,59,53,3.75,1.3,,,,,,,,,,,
2007Q1,60,61,3.75,,,,,,,,,,,,
2007Q1,61,60,3.5,1.3,,,,,,,,,,,
2007Q1,63,50,3.75,1.32,,,,,,,,,,,
2007Q1,67,50,3.75,1.3,,,,,,,,,,,
2007Q1,68,,3.5,,,,,,,,,,,,
2007Q1,70,55,3.75,1.29,,,,,,,,,,,
2007Q1,72,55,3.5,1.26,,,,,,,,,,,
2007Q1,73,50,3.75,1.31,,,,,,,,,,,
2007Q1,76,60,3.565,1.30019347619048,,,,,,,,,,,
2007Q1,82,65,3.75,,,,,,,,,,,,
2007Q1,84,57,3.75,1.31,,,,,,,,,,,
2007Q1,85,54,3.75,1.3,,,,,,,,,,,
2007Q1,88,54,3.75,1.31,,,,,,,,,,,
2007Q1,89,60.3,3.6,1.32,,,,,,,,,,,
2007Q1,90,55,3.75,1.33,,,,,,,,,,,
2007Q1,91,53.3,3.75,1.3,,,,,,,,,,,
2007Q1,92,,,,,,,,,,,,,,
2007Q1,93,55,3.75,1.3,,,,,,,,,,,
2007Q1,94,52,3.75,1.32,,,,,,,,,,,
2007Q1,95,,3.75,1.3,,,,,,,,,,,
2007Q1,97,55,3.65,1.33,,,,,,,,,,,
2007Q1,98,60,3.75,1.3,,,,,,,,,,,
2007Q1,99,,3.5,1.29,,,,,,,,,,,
2007Q1,100,58,3.75,1.34,,,,,,,,,,,
2007Q2,1,55,3.75,1.3,,,,,,,,,,,
2007Q2,2,55,3.75,1.31578947368421,,,,,,,,,,,
2007Q2,3,60,4,1.33,,,,,,,,,,,
2007Q2,4,63,3.75,1.35,,,,,,,,,,,
2007Q2,5,62,3.75,1.34,,,,,,,,,,,
2007Q2,7,55,3.75,1.3,,,,,,,,,,,
2007Q2,10,60,4,1.38,,,,,,,,,,,
2007Q2,11,58,3.75,1.38,,,,,,,,,,,
2007Q2,14,55,3.5,1.33,,,,,,,,,,,
2007Q2,15,65,,1.3,,,,,,,,,,,
2007Q2,16,54,4,1.3,,,,,,,,,,,
2007Q2,18,45,4,,,,,,,,,,,,
2007Q2,19,50,4,1.3,,,,,,,,,,,
2007Q2,20,58,4,1.33,,,,,,,,,,,
2007Q2,22,60,3.75,,,,,,,,,,,,
2007Q2,23,56,3.75,1.33,,,,,,,,,,,
2007Q2,24,62,3.75,,,,,,,,,,,,
2007Q2,26,51,3.5,1.35,,,,,,,,,,,
2007Q2,28,,,,,,,,,,,,,,
2007Q2,30,60,3.5,1.3,,,,,,,,,,,
2007Q2,31,55,3.75,1.3,,,,,,,,,,,
2007Q2,32,60,4,1.32,,,,,,,,,,,
2007Q2,33,,,,,,,,,,,,,,
2007Q2,35,60,3.75,1.29,,,,,,,,,,,
2007Q2,36,65,3.75,,,,,,,,,,,,
2007Q2,37,56,4,1.32,,,,,,,,,,,
2007Q2,38,59,3.5,1.36,,,,,,,,,,,
2007Q2,39,60.3,4,1.273,,,,,,,,,,,
2007Q2,40,,,,,,,,,,,,,,
2007Q2,41,,3.75,,,,,,,,,,,,
2007Q2,42,61.2,3.85,1.32,,,,,,,,,,,
2007Q2,45,55,3.5,1.3,,,,,,,,,,,
2007Q2,47,58,3.75,1.32,,,,,,,,,,,
2007Q2,48,,,,,,,,,,,,,,
2007Q2,52,53.1,3.75,1.4,,,,,,,,,,,
2007Q2,54,53,4,1.32,,,,,,,,,,,
2007Q2,56,60,4,1.37,,,,,,,,,,,
2007Q2,57,55,3.75,1.35,,,,,,,,,,,
2007Q2,58,64.4,3.25,1.262,,,,,,,,,,,
2007Q2,59,53,4,1.3,,,,,,,,,,,
2007Q2,60,65,4,,,,,,,,,,,,
2007Q2,61,60,3.75,1.3,,,,,,,,,,,
2007Q2,63,58,3.75,1.38,,,,,,,,,,,
2007Q2,67,45,4,1.35,,,,,,,,,,,
2007Q2,68,,3.75,,,,,,,,,,,,
2007Q2,70,55,4,1.31,,,,,,,,,,,
2007Q2,72,55,3.5,1.26,,,,,,,,,,,
2007Q2,73,50,4,1.33,,,,,,,,,,,
2007Q2,76,66,3.75,1.31333333333333,,,,,,,,,,,
2007Q2,82,65,3.75,,,,,,,,,,,,
2007Q2,84,62,3.75,1.35,,,,,,,,,,,
2007Q2,85,55,4,1.3,,,,,,,,,,,
2007Q2,88,56.5,3.75,1.33,,,,,,,,,,,
2007Q2,89,62,3.8,1.35,,,,,,,,,,,
2007Q2,90,55,4,1.33,,,,,,,,,,,
2007Q2,91,54.9,4,1.3,,,,,,,,,,,
2007Q2,92,,,,,,,,,,,,,,
2007Q2,93,55,4,1.32,,,,,,,,,,,
2007Q2,94,55,3.75,1.33,,,,,,,,,,,
2007Q2,95,,4,1.28,,,,,,,,,,,
2007Q2,97,55,3.75,1.3,,,,,,,,,,,
2007Q2,98,62,3.75,1.28,,,,,,,,,,,
2007Q2,99,,3.75,1.32,,,,,,,,,,,
2007Q2,100,59.5,4,1.34,,,,,,,,,,,
2007Q3,1,55,3.75,1.3,,,,,,,,,,,
2007Q3,2,56,3.75,1.33333333333333,,,,,,,,,,,
2007Q3,3,61,4,1.33,,,,,,,,,,,
2007Q3,4,64,3.75,1.35,,,,,,,,,,,
2007Q3,5,60,4,1.34,,,,,,,,,,,
2007Q3,7,55,3.75,1.3,,,,,,,,,,,
2007Q3,10,57,4,1.4,,,,,,,,,,,
2007Q3,11,60,3.75,1.35,,,,,,,,,,,
2007Q3,14,55,3.5,1.35,,,,,,,,,,,
2007Q3,15,65,,1.3,,,,,,,,,,,
2007Q3,16,56,4,1.31,,,,,,,,,,,
2007Q3,18,50,4,,,,,,,,,,,,
2007Q3,19,50,4,1.3,,,,,,,,,,,
2007Q3,20,62,4,1.31,,,,,,,,,,,
2007Q3,22,61,3.75,,,,,,,,,,,,
2007Q3,23,53,3.75,1.29,,,,,,,,,,,
2007Q3,24,59,3.75,,,,,,,,,,,,
2007Q3,26,60,3.5,1.35,,,,,,,,,,,
2007Q3,28,,,,,,,,,,,,,,
2007Q3,30,60,3.5,1.3,,,,,,,,,,,
2007Q3,31,55,3.75,1.3,,,,,,,,,,,
2007Q3,32,60,4,1.32,,,,,,,,,,,
2007Q3,33,,,,,,,,,,,,,,
2007Q3,35,60,3.75,1.3,,,,,,,,,,,
2007Q3,36,70,3.75,,,,,,,,,,,,
2007Q3,37,60,4,1.35,,,,,,,,,,,
2007Q3,38,57,3.5,1.34,,,,,,,,,,,
2007Q3,39,67.7,4,1.263,,,,,,,,,,,
2007Q3,40,,,,,,,,,,,,,,
2007Q3,41,,3.75,,,,,,,,,,,,
2007Q3,42,60.8,4,1.33,,,,,,,,,,,
2007Q3,45,55,3.25,1.3,,,,,,,,,,,
2007Q3,47,62,3.75,1.3,,,,,,,,,,,
2007Q3,48,,,,,,,,,,,,,,
2007Q3,52,56.5,3.75,1.38,,,,,,,,,,,
2007Q3,54,53,4,1.33,,,,,,,,,,,
2007Q3,56,60,4,1.33,,,,,,,,,,,
2007Q3,57,59,3.75,1.33,,,,,,,,,,,
2007Q3,58,66,3.25,1.25,,,,,,,,,,,
2007Q3,59,53,4,1.3,,,,,,,,,,,
2007Q3,60,65,4,,,,,,,,,,,,
2007Q3,61,60,4,1.3,,,,,,,,,,,
2007Q3,63,60,3.75,1.34,,,,,,,,,,,
2007Q3,67,45,4.25,1.35,,,,,,,,,,,
2007Q3,68,,3.75,,,,,,,,,,,,
2007Q3,70,60,4.25,1.34,,,,,,,,,,,
2007Q3,72,55,3.5,1.26,,,,,,,,,,,
2007Q3,73,45,4.25,1.33,,,,,,,,,,,
2007Q3,76,76,3.75,1.30833333333333,,,,,,,,,,,
2007Q3,82,65,3.75,,,,,,,,,,,,
2007Q3,84,63,3.75,1.38,,,,,,,,,,,
2007Q3,85,53,4,1.3,,,,,,,,,,,
2007Q3,88,61,4,1.35,,,,,,,,,,,
2007Q3,89,60,4,1.35,,,,,,,,,,,
2007Q3,90,55,4,1.29,,,,,,,,,,,
2007Q3,91,56.5,4,1.28,,,,,,,,,,,
2007Q3,92,,,,,,,,,,,,,,
2007Q3,93,58,4,1.33,,,,,,,,,,,
2007Q3,94,57,4,1.32,,,,,,,,,,,
2007Q3,95,,4,1.27,,,,,,,,,,,
2007Q3,97,55,3.75,1.25,,,,,,,,,,,
2007Q3,98,65,3.75,1.28,,,,,,,,,,,
2007Q3,99,,4,1.34,,,,,,,,,,,
2007Q3,100,60.5,4,1.33,,,,,,,,,,,
2007Q4,1,55,4,1.3,,,,,,,,,,,
2007Q4,2,60,4,1.35135135135135,,,,,,,,,,,
2007Q4,3,61,3.75,1.35,,,,,,,,,,,
2007Q4,4,68,3.75,1.32,,,,,,,,,,,
2007Q4,5,55,4,1.3,,,,,,,,,,,
2007Q4,7,55,4,1.3,,,,,,,,,,,
2007Q4,10,57,4,1.45,,,,,,,,,,,
2007Q4,11,58,4,1.32,,,,,,,,,,,
2007Q4,14,55,3.5,1.38,,,,,,,,,,,
2007Q4,15,65,,1.3,,,,,,,,,,,
2007Q4,16,57,4,1.3,,,,,,,,,,,
2007Q4,18,50,4,,,,,,,,,,,,
2007Q4,19,50,4,1.3,,,,,,,,,,,
2007Q4,20,60,4.25,1.29,,,,,,,,,,,
2007Q4,22,62,3.75,,,,,,,,,,,,
2007Q4,23,50.3,3.5,1.27,,,,,,,,,,,
2007Q4,24,56,3.75,,,,,,,,,,,,
2007Q4,26,58,3.5,1.35,,,,,,,,,,,
2007Q4,28,,,,,,,,,,,,,,
2007Q4,30,60,3.5,1.3,,,,,,,,,,,
2007Q4,31,60,3.75,1.3,,,,,,,,,,,
2007Q4,32,60,4,1.32,,,,,,,,,,,
2007Q4,33,,,,,,,,,,,,,,
2007Q4,35,60,3.75,1.3,,,,,,,,,,,
2007Q4,36,65,4,,,,,,,,,,,,
2007Q4,37,64,4,1.38,,,,,,,,,,,
2007Q4,38,60,3.5,1.34,,,,,,,,,,,
2007Q4,39,64.7,4,1.277,,,,,,,,,,,
2007Q4,40,,,,,,,,,,,,,,
2007Q4,41,,3.75,,,,,,,,,,,,
2007Q4,42,59.7,4,1.34,,,,,,,,,,,
2007Q4,45,55,3,1.3,,,,,,,,,,,
2007Q4,47,64,3.75,1.29,,,,,,,,,,,
2007Q4,48,,,,,,,,,,,,,,
2007Q4,52,62.7,3.5,1.3,,,,,,,,,,,
2007Q4,54,53,4,1.35,,,,,,,,,,,
2007Q4,56,60,4,1.3,,,,,,,,,,,
2007Q4,57,62,3.75,1.31,,,,,,,,,,,
2007Q4,58,67.1,3.25,1.237,,,,,,,,,,,
2007Q4,59,53,4,1.3,,,,,,,,,,,
2007Q4,60,65,4,,,,,,,,,,,,
2007Q4,61,60,4.25,1.3,,,,,,,,,,,
2007Q4,63,58,4,1.3,,,,,,,,,,,
2007Q4,67,45,4.5,1.35,,,,,,,,,,,
2007Q4,68,,3.75,,,,,,,,,,,,
2007Q4,70,64,4.25,1.35,,,,,,,,,,,
2007Q4,72,55,3.5,1.26,,,,,,,,,,,
2007Q4,73,45,4.375,,,,,,,,,,,,
2007Q4,76,72,3.75,1.28333333333333,,,,,,,,,,,
2007Q4,82,65,3.5,1.45,,,,,,,,,,,
2007Q4,84,63.5,3.75,1.4,,,,,,,,,,,
2007Q4,85,52,4,1.3,,,,,,,,,,,
2007Q4,88,65,4,1.35,,,,,,,,,,,
2007Q4,89,59,4,1.34,,,,,,,,,,,
2007Q4,90,55,4,1.27,,,,,,,,,,,
2007Q4,91,57.3,4,1.27,,,,,,,,,,,
2007Q4,92,,,,,,,,,,,,,,
2007Q4,93,58,4,1.3,,,,,,,,,,,
2007Q4,94,55,4,1.31,,,,,,,,,,,
2007Q4,95,,4,1.25,,,,,,,,,,,
2007Q4,97,55,3.9,1.27,,,,,,,,,,,
2007Q4,98,65,3.75,1.27,,,,,,,,,,,
2007Q4,99,,4,1.37,,,,,,,,,,,
2007Q4,100,61.5,4,1.33,,,,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,2.4,,,,,,,,,,
2008,3,,,,2.6,,,,,,,,,,
2008,4,,,,2.6,,,,,,,,,,
2008,5,,,,2,,,,,,,,,,
2008,7,,,,3.3,,,,,,,,,,
2008,10,,,,2.8,,,,,,,,,,
2008,11,,,,,,,,,,,,,,
2008,14,,,,2.5,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,2.7,,,,,,,,,,
2008,18,,,,3,,,,,,,,,,
2008,19,,,,,,,,,,,,,,
2008,20,,,,2.7,,,,,,,,,,
2008,22,,,,2.5,,,,,,,,,,
2008,23,,,,2.8,,,,,,,,,,
2008,24,,,,2.5,,,,,,,,,,
2008,26,,,,2.5,,,,,,,,,,
2008,28,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,,,,2.5,,,,,,,,,,
2008,32,,,,2.8,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,,,,3.5,,,,,,,,,,
2008,37,,,,3.25,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.2,,,,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,45,,,,2,,,,,,,,,,
2008,47,,,,1.8,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,2.5,,,,,,,,,,
2008,54,,,,1.5,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,58,,,,2.7,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,2.8,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,2.3,,,,,,,,,,
2008,72,,,,,,,,,,,,,,
2008,73,,,,2.5,,,,,,,,,,
2008,76,,,,1.90447130891045,,,,,,,,,,
2008,82,,,,2.4,,,,,,,,,,
2008,84,,,,2.7,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,88,,,,2.2,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2,,,,,,,,,,
2008,91,,,,,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,,,,2.5,,,,,,,,,,
2008,94,,,,2.7,,,,,,,,,,
2008,95,,,,2.3,,,,,,,,,,
2008,97,,,,2.7,,,,,,,,,,
2008,98,,,,2.8,,,,,,,,,,
2008,99,,,,,,,,,,,,,,
2008,100,,,,3,,,,,,,,,,
2008Q1,1,55,4,1.3,,,,,,,,,,,
2008Q1,2,65,4,1.35135135135135,,,,,,,,,,,
2008Q1,3,61,3.75,1.35,,,,,,,,,,,
2008Q1,4,70,4,1.3,,,,,,,,,,,
2008Q1,5,52,3.75,1.26,,,,,,,,,,,
2008Q1,7,55,4,1.3,,,,,,,,,,,
2008Q1,10,55,4,1.42,,,,,,,,,,,
2008Q1,11,58,4,1.3,,,,,,,,,,,
2008Q1,14,60,3,1.4,,,,,,,,,,,
2008Q1,15,65,,1.3,,,,,,,,,,,
2008Q1,16,57,4,1.29,,,,,,,,,,,
2008Q1,18,50,4,,,,,,,,,,,,
2008Q1,19,50,4,1.3,,,,,,,,,,,
2008Q1,20,64,4.25,1.27,,,,,,,,,,,
2008Q1,22,63,3.5,,,,,,,,,,,,
2008Q1,23,51.3,3.25,1.28,,,,,,,,,,,
2008Q1,24,53,3.5,,,,,,,,,,,,
2008Q1,26,58,3.5,1.3,,,,,,,,,,,
2008Q1,28,,,,,,,,,,,,,,
2008Q1,30,60,3.5,1.3,,,,,,,,,,,
2008Q1,31,60,3.75,1.3,,,,,,,,,,,
2008Q1,32,60,4,1.32,,,,,,,,,,,
2008Q1,33,,,,,,,,,,,,,,
2008Q1,35,60,3.75,1.3,,,,,,,,,,,
2008Q1,36,65,4,,,,,,,,,,,,
2008Q1,37,65,4,1.4,,,,,,,,,,,
2008Q1,38,62,3.5,1.34,,,,,,,,,,,
2008Q1,39,61.8,4,1.28,,,,,,,,,,,
2008Q1,40,,,,,,,,,,,,,,
2008Q1,41,,3.75,,,,,,,,,,,,
2008Q1,42,57.5,4,1.34,,,,,,,,,,,
2008Q1,45,55,3,1.3,,,,,,,,,,,
2008Q1,47,66,3.75,1.29,,,,,,,,,,,
2008Q1,48,,,,,,,,,,,,,,
2008Q1,52,64.3,3.25,1.34,,,,,,,,,,,
2008Q1,54,53,4,1.35,,,,,,,,,,,
2008Q1,56,60,4,1.27,,,,,,,,,,,
2008Q1,57,63,3.75,1.28,,,,,,,,,,,
2008Q1,58,67.7,3.25,1.244,,,,,,,,,,,
2008Q1,59,53,4,1.3,,,,,,,,,,,
2008Q1,60,65,4,,,,,,,,,,,,
2008Q1,61,60,4.5,1.3,,,,,,,,,,,
2008Q1,63,56,4,1.28,,,,,,,,,,,
2008Q1,67,45,4.5,1.35,,,,,,,,,,,
2008Q1,68,,4,,,,,,,,,,,,
2008Q1,70,70,4.5,1.35,,,,,,,,,,,
2008Q1,72,55,3.75,1.26,,,,,,,,,,,
2008Q1,73,,4.375,,,,,,,,,,,,
2008Q1,76,,3.75,1.26656666666667,,,,,,,,,,,
2008Q1,82,65,3.25,,,,,,,,,,,,
2008Q1,84,64.2,3.75,1.42,,,,,,,,,,,
2008Q1,85,51,,1.3,,,,,,,,,,,
2008Q1,88,65,4,1.34,,,,,,,,,,,
2008Q1,89,58,4,1.33,,,,,,,,,,,
2008Q1,90,55,4,1.25,,,,,,,,,,,
2008Q1,91,,,,,,,,,,,,,,
2008Q1,92,,,,,,,,,,,,,,
2008Q1,93,58,4,1.28,,,,,,,,,,,
2008Q1,94,52,4,1.3,,,,,,,,,,,
2008Q1,95,,4,1.25,,,,,,,,,,,
2008Q1,97,55,4.1,1.25,,,,,,,,,,,
2008Q1,98,65,4,1.27,,,,,,,,,,,
2008Q1,99,,4,1.4,,,,,,,,,,,
2008Q1,100,62,4,1.3,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,
2011,2,,,,2.2,,,,,,,,,,
2011,3,,,,2.4,,,,,,,,,,
2011,4,,,,2.5,,,,,,,,,,
2011,5,,,,2,,,,,,,,,,
2011,7,,,,3.25,,,,,,,,,,
2011,10,,,,,,,,,,,,,,
2011,11,,,,,,,,,,,,,,
2011,14,,,,3.5,,,,,,,,,,
2011,15,,,,,,,,,,,,,,
2011,16,,,,2.6,,,,,,,,,,
2011,18,,,,2.5,,,,,,,,,,
2011,19,,,,,,,,,,,,,,
2011,20,,,,3,,,,,,,,,,
2011,22,,,,2.3,,,,,,,,,,
2011,23,,,,2.8,,,,,,,,,,
2011,24,,,,2.5,,,,,,,,,,
2011,26,,,,2.2,,,,,,,,,,
2011,28,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,,,,2,,,,,,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,
2011,36,,,,2.7,,,,,,,,,,
2011,37,,,,3,,,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,,,,2.2,,,,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,,,,2,,,,,,,,,,
2011,48,,,,,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,,,,1.5,,,,,,,,,,
2011,56,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,,,,3.3,,,,,,,,,,
2011,59,,,,,,,,,,,,,,
2011,60,,,,3.5,,,,,,,,,,
2011,61,,,,,,,,,,,,,,
2011,63,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,
2011,70,,,,2,,,,,,,,,,
2011,72,,,,,,,,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,
2011,84,,,,2.7,,,,,,,,,,
2011,85,,,,,,,,,,,,,,
2011,88,,,,2,,,,,,,,,,
2011,89,,,,,,,,,,,,,,
2011,90,,,,2,,,,,,,,,,
2011,91,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,,,,2.5,,,,,,,,,,
2011,94,,,,2.5,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,
2011,97,,,,2.9,,,,,,,,,,
2011,98,,,,3,,,,,,,,,,
2011,99,,,,,,,,,,,,,,
2011,100,,,,3,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2007Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2007,1,2,,,,5,35,40,15,5,,,,,
2007,2,1.8,,,,15,48,37,,,,,,,
2007,3,1.8,,,,10,50,40,,,,,,,
2007,4,1.8,,,,,70,30,,,,,,,
2007,5,2,,,,5,40,50,5,,,,,,
2007,7,1.9,,,,,,,,,,,,,
2007,8,1.8,,,,3,55,40,2,,,,,,
2007,10,1.925,.00590805907846326,.108519523869122,1.90378719305094,12.6676933087455,35.3202045821117,34.888276108422,12.5468122451576,2.39990516460871,.158893814955996,,,,
2007,11,1.8,,,,,70,30,,,,,,,
2007,14,1.8,,,,,75,25,,,,,,,
2007,15,1.9,,,,5,55,35,5,,,,,,
2007,16,1.8,0,0,2,18,31,27,19,2,1,,,,
2007,19,1.9,,,,,60,40,,,,,,,
2007,20,1.8,,,,5,50,40,5,,,,,,
2007,22,1.8,0,0,0,5,65,30,,,,,,,
2007,23,1.8,,,5,24,40,25,5,1,,,,,
2007,24,1.7,,,,20,60,20,,,,,,,
2007,26,1.7,,,,15,50,25,10,,,,,,
2007,29,1.9,,,,,70,30,,,,,,,
2007,30,1.9,,,,,50,50,,,,,,,
2007,31,1.9,,,,5,50,40,5,,,,,,
2007,32,,1,1,5,15,30,30,15,2,1,,,,
2007,33,2.2,,,,,20,60,20,,,,,,
2007,36,2.1,,,,,30,50,20,,,,,,
2007,37,1.9,,,,,60,40,,,,,,,
2007,38,1.9,,,,20,45,35,,,,,,,
2007,39,1.9,,,,,55,40,5,,,,,,
2007,40,2.3,,,,,10,90,,,,,,,
2007,41,1.9,,,,,60,40,,,,,,,
2007,42,2,,,,,45,55,,,,,,,
2007,45,2.2,,,,,20,50,30,,,,,,
2007,47,1.8,0,1,5,10,45,35,4,0,0,,,,
2007,48,1.8,0,0,0,5,90,5,0,0,0,,,,
2007,52,1.8,,,,,80,20,,,,,,,
2007,54,1.9,,,,10,60,30,,,,,,,
2007,56,1.8,,,,5,70,25,,,,,,,
2007,57,1.9,,,,,,,,,,,,,
2007,58,1.92,0,0,0,18.2,47.5,34.2,.1,0,0,,,,
2007,59,1.95,,,,5,40,50,5,,,,,,
2007,60,1.9,,,,,45,50,5,,,,,,
2007,61,1.9,,,,5,50,35,10,,,,,,
2007,62,2,,,,,45,55,,,,,,,
2007,67,2,,,,10,25,30,25,10,,,,,
2007,68,1.9,1,3,8,12,25,29,18,3,1,,,,
2007,70,1.9,,,,,70,30,,,,,,,
2007,72,1.8,0,0,0,10,45,35,10,0,0,,,,
2007,73,,,,,,50,50,,,,,,,
2007,76,1.9,.000000000000107295584260984,.0000002960807198377,.0105386978119376,5.5356470588196,63.8018814739565,30.1625800165539,.489191935667321,.000160520259906427,.00000000085007556549499,,,,
2007,80,1.8,.0000716773871589638,.0139518651573689,1.0220869125332,14.9933103542297,46.7685703812516,32.2165540939084,4.83460879318635,.149934787944583,.000911134401659908,,,,
2007,82,1.8,,,,10,60,30,,,,,,,
2007,84,1.9,0,0,0,0,52,48,0,0,0,,,,
2007,85,1.8,,,,5,75,20,,,,,,,
2007,88,1.8,,,,5,35,30,20,10,,,,,
2007,90,1.7,0,0,0,10,80,10,0,0,0,,,,
2007,92,1.9,0,0,.0000002029039995883,.16349099966827,49.8365088988797,49.8365088988797,.16349099966827,0,0,,,,
2007,93,2.1,,,,,15,85,,,,,,,
2007,94,2.1,,,,10,30,35,20,5,,,,,
2007,95,2,0,0,0,9,44,35,12,0,0,,,,
2007,96,1.9,,,,,68,30,2,,,,,,
2007,97,1.8,1,3,5,15,35,25,10,5,1,,,,
2007,98,2,,,,,45,45,10,,,,,,
2007,99,1.8,,,,5,65,25,5,,,,,,
2007,100,1.9,,,,20,60,20,,,,,,,
2008,1,2,,,,5,25,40,20,10,,,,,
2008,2,1.9,,,4,14,37,37,8,,,,,,
2008,3,1.9,,,,5,50,40,5,,,,,,
2008,4,2.3,,,,,25,60,15,,,,,,
2008,5,1.8,,,,25,50,25,,,,,,,
2008,7,2,,,,,,,,,,,,,
2008,8,1.9,,,,1,50,45,4,,,,,,
2008,10,2,.00316860346092351,.0655516046181415,1.32161968275293,10.1166332809387,30.5670581115565,36.7404353228451,17.5925068424453,3.3375074872298,.25551906415251,,,,
2008,11,1.8,,,,5,75,20,,,,,,,
2008,14,1.8,,,,20,60,20,,,,,,,
2008,15,1.7,,,,10,60,25,5,,,,,,
2008,16,1.9,0,0,2,22,33,30,10,2,1,,,,
2008,19,2,,,,,50,50,,,,,,,
2008,20,2,,,,10,35,45,10,,,,,,
2008,22,1.8,0,0,0,10,65,25,,,,,,,
2008,23,1.7,1,3,10,22,27,20,10,5,2,,,,
2008,24,1.7,,,5,25,45,15,10,,,,,,
2008,26,1.8,,,,17.5,45,27.5,10,,,,,,
2008,29,2,,,,,60,40,,,,,,,
2008,30,2,,,,,30,70,,,,,,,
2008,31,2,,,,,40,55,5,,,,,,
2008,32,,1,5,10,15,25,25,15,3,1,,,,
2008,33,2,,,,,50,50,,,,,,,
2008,36,2.3,,,,,30,50,20,,,,,,
2008,37,1.9,,,,,55,45,,,,,,,
2008,38,1.9,,,,20,45,35,,,,,,,
2008,39,2,,,,,20,65,15,,,,,,
2008,40,2.2,,,,,10,90,,,,,,,
2008,41,1.8,,,,,70,30,,,,,,,
2008,42,1.9,,,,,55,45,,,,,,,
2008,45,2,,,,,40,40,20,,,,,,
2008,47,2,0,2,6,11,32,44,5,0,0,,,,
2008,48,1.9,0,0,0,5,80,15,0,0,0,,,,
2008,52,2.1,,,,,20,80,,,,,,,
2008,54,2.1,,,,10,40,40,10,,,,,,
2008,56,2,,,,,30,65,5,,,,,,
2008,57,2,,,,,,,,,,,,,
2008,58,1.8,0,0,.2,15.4,49,32.8,2.6,0,0,,,,
2008,59,2.04,,,,5,30,55,10,,,,,,
2008,60,1.9,,,,5,40,45,10,,,,,,
2008,61,2.2,,,,10,40,40,10,,,,,,
2008,62,1.9,,,,,55,45,,,,,,,
2008,67,2,,,,10,25,30,25,10,,,,,
2008,68,1.9,1,3,10,15,40,21,6,3,1,,,,
2008,70,1.9,,,,,52,48,,,,,,,
2008,72,2,0,0,0,10,37,42,11,0,0,,,,
2008,73,,,,,,45,50,5,,,,,,
2008,76,2.1,.577227153887047,2.12607084066803,6.49732073341381,13.9530915442389,21.0625500862204,22.222534800794,17.4846065408951,10.0658942515563,6.01070404832648,,,,
2008,80,2,.0648530961201432,.548424078239018,3.72208380114039,13.5003220509654,26.9822819962236,29.7553286239996,18.1086420603658,6.07608965827128,1.24197463467483,,,,
2008,82,1.7,,,,20,55,25,,,,,,,
2008,84,1.9,0,0,0,12,36,34,15,3,0,,,,
2008,85,1.8,,,,5,60,35,,,,,,,
2008,88,1.8,,,5,10,30,25,20,10,,,,,
2008,90,1.7,0,0,0,10,80,10,0,0,0,,,,
2008,92,2.1,.000153232999995403,.00776101999976717,.375127749988746,5.60762799983177,26.8452299991946,41.9149999987426,21.4770999993557,3.57869999989264,.193299999994201,,,,
2008,93,2,,,,,50,45,5,,,,,,
2008,94,1.9,,,5,12.5,40,25,12.5,5,,,,,
2008,95,1.9,0,0,3,12,40,34,9,2,0,,,,
2008,96,2,,,,5,30,50,15,,,,,,
2008,97,1.9,1,3,5,15,30,25,12,7,2,,,,
2008,98,2,,,,5,40,45,10,,,,,,
2008,99,1.8,,,,10,50,30,10,,,,,,
2008,100,2.2,,,,5,22.5,50,17.5,5,,,,,
2008Mar,1,2,,,,10,30,30,20,10,,,,,
2008Mar,2,1.9,,,4,14,40,36,6,,,,,,
2008Mar,3,1.9,,,,10,50,40,,,,,,,
2008Mar,4,2.4,,,,,20,65,15,,,,,,
2008Mar,5,1.8,,,,30,40,25,5,,,,,,
2008Mar,7,2.1,,,,,,,,,,,,,
2008Mar,8,2,,,,2,42,50,6,,,,,,
2008Mar,10,2.2,.000541695305389389,.0153728760716065,.450207606887543,5.01380676712304,21.9453775484676,38.1168631648324,26.3821592156824,7.25591823868684,.81975288694317,,,,
2008Mar,11,1.8,,,,,70,25,5,,,,,,
2008Mar,14,,,,,,,,,,,,,,
2008Mar,15,1.8,,,5,10,45,30,10,,,,,,
2008Mar,16,1.9,0,0,2,19,34,31,11,2,1,,,,
2008Mar,19,1.8,,,,,75,25,,,,,,,
2008Mar,20,2,,,,10,40,40,10,,,,,,
2008Mar,22,1.7,0,0,0,5,70,25,,,,,,,
2008Mar,23,1.6,,3,10,22,30,22,10,3,,,,,
2008Mar,24,1.7,,,,30,40,30,,,,,,,
2008Mar,26,1.8,,,,20,40,30,10,,,,,,
2008Mar,29,,,,,,,,,,,,,,
2008Mar,30,2.2,,,,,20,80,,,,,,,
2008Mar,31,2.1,,,,,30,60,10,,,,,,
2008Mar,32,,1,5,10,16,27,27,12,2,,,,,
2008Mar,33,2.1,,,,,40,60,,,,,,,
2008Mar,36,2.3,,,,,20,50,30,,,,,,
2008Mar,37,2.1,,,,,45,55,,,,,,,
2008Mar,38,1.8,,,,20,45,35,,,,,,,
2008Mar,39,2.1,,,,,15,65,20,,,,,,
2008Mar,40,,,,,,,,,,,,,,
2008Mar,41,1.8,,,,,,,,,,,,,
2008Mar,42,1.9,,,,5,50,40,5,,,,,,
2008Mar,45,,,,,,,,,,,,,,
2008Mar,47,2.06,0,2,5,13,20,38,17,5,0,,,,
2008Mar,48,1.9,0,0,0,5,80,15,0,0,0,,,,
2008Mar,52,2.1,,,,,20,80,,,,,,,
2008Mar,54,2.3,,,,10,40,40,10,,,,,,
2008Mar,56,2,,,,,30,65,5,,,,,,
2008Mar,57,,,,,,,,,,,,,,
2008Mar,58,,,,,,,,,,,,,,
2008Mar,59,2.1,,,,5,30,55,10,,,,,,
2008Mar,60,1.7,,,,5,40,45,10,,,,,,
2008Mar,61,2.4,,,,5,40,40,15,,,,,,
2008Mar,62,1.9,,,,5,50,40,5,,,,,,
2008Mar,67,2,,,,10,25,30,25,10,,,,,
2008Mar,68,,,,,,,,,,,,,,
2008Mar,70,2,,,,,40,60,,,,,,,
2008Mar,72,2,0,0,1,12,34,39,13,1,0,,,,
2008Mar,73,,,,,,,,,,,,,,
2008Mar,76,2,,,,,,,,,,,,,
2008Mar,80,2.2,,,,,,,,,,,,,
2008Mar,82,1.7,,,,20,55,25,,,,,,,
2008Mar,84,1.9,0,0,0,10,37,33,15,5,0,,,,
2008Mar,85,1.8,,,,5,50,35,10,,,,,,
2008Mar,88,1.9,,,5,15,35,30,10,5,,,,,
2008Mar,90,1.6,0,0,0,0,70,30,0,0,0,,,,
2008Mar,92,2.2,0,.000155828999440574,.0377247298645682,1.8728697932764,19.9411499284113,47.9299998279313,26.7301999040386,3.39399998781554,.093899999662899,,,,
2008Mar,93,2.1,,,,,17.5,80,2.5,,,,,,
2008Mar,94,2.1,,,1,10,25,50,10,4,,,,,
2008Mar,95,1.9,0,0,0,11,44,34,11,0,0,,,,
2008Mar,96,2.1,,,,5,30,50,15,,,,,,
2008Mar,97,1.7,1,3,5,15,31,26,10,7,2,,,,
2008Mar,98,2.1,,,,5,40,45,10,,,,,,
2008Mar,99,1.8,,,,10,55,25,10,,,,,,
2008Mar,100,2.2,,,,5,25,45,20,5,,,,,
2009Mar,1,2,,,4,16,20,20,17,16,7,,,,
2009Mar,2,1.9,,5,10,21,27,21,12,4,,,,,
2009Mar,3,1.9,,,,10,40,40,10,,,,,,
2009Mar,4,2.1,,,,,30,60,10,,,,,,
2009Mar,5,1.6,,,,30,40,30,,,,,,,
2009Mar,7,1.8,,,,,,,,,,,,,
2009Mar,8,1.9,,,,5,41,39,15,,,,,,
2009Mar,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2009Mar,11,1.9,,,,,60,35,5,,,,,,
2009Mar,14,,,,,,,,,,,,,,
2009Mar,15,1.7,,,5,15,45,25,10,,,,,,
2009Mar,16,1.9,0,0,2,25,35,25,10,2,1,,,,
2009Mar,19,2,,,,,50,50,,,,,,,
2009Mar,20,2,,,,10,40,40,10,,,,,,
2009Mar,22,1.8,0,0,0,15,65,20,,,,,,,
2009Mar,23,1.9,1,5,10,20,24,21,13,5,1,,,,
2009Mar,24,1.675,,,5,20,50,25,,,,,,,
2009Mar,26,1.8,,,,20,35,35,10,,,,,,
2009Mar,29,,,,,,,,,,,,,,
2009Mar,30,,,,,,,,,,,,,,
2009Mar,31,1.8,,,,5,60,30,5,,,,,,
2009Mar,32,,1,5,10,15,25,25,15,3,1,,,,
2009Mar,33,2,,,,10,40,40,10,,,,,,
2009Mar,36,2.3,,,,10,15,35,35,5,,,,,
2009Mar,37,2,,,,,50,50,,,,,,,
2009Mar,38,2,,,,10,35,45,10,,,,,,
2009Mar,39,1.9,,,,10,60,25,5,,,,,,
2009Mar,40,,,,,,,,,,,,,,
2009Mar,41,1.8,,,,,,,,,,,,,
2009Mar,42,1.8,,,,5,55,35,5,,,,,,
2009Mar,45,,,,,,,,,,,,,,
2009Mar,47,,0,3,10,25,33,17,10,2,0,,,,
2009Mar,48,2,0,0,0,5,70,25,0,0,0,,,,
2009Mar,52,,,,,,,,,,,,,,
2009Mar,54,2,,,,10,40,40,10,,,,,,
2009Mar,56,2.1,,,,,30,65,5,,,,,,
2009Mar,57,,,,,,,,,,,,,,
2009Mar,58,,,,,,,,,,,,,,
2009Mar,59,,,,,,,,,,,,,,
2009Mar,60,2,,,,10,50,40,,,,,,,
2009Mar,61,2,,,,10,40,40,10,,,,,,
2009Mar,62,1.8,,,,5,55,35,5,,,,,,
2009Mar,67,2,,,,10,25,30,25,10,,,,,
2009Mar,68,,,,,,,,,,,,,,
2009Mar,70,2.1,,,,,35,65,,,,,,,
2009Mar,72,2,0,0,2.5,15,30,35,15,2.5,0,,,,
2009Mar,73,,,,,,,,,,,,,,
2009Mar,76,,,,,,,,,,,,,,
2009Mar,80,1.8,,,,,,,,,,,,,
2009Mar,82,1.9,,,,22,53,25,,,,,,,
2009Mar,84,1.9,0,0,0,15,35,30,17,3,0,,,,
2009Mar,85,,,,,,,,,,,,,,
2009Mar,88,1.8,,,5,20,30,25,15,5,,,,,
2009Mar,90,1.8,0,0,0,10,70,20,0,0,0,,,,
2009Mar,92,1.9,,,,,,,,,,,,,
2009Mar,93,2,,,,,50,45,5,,,,,,
2009Mar,94,1.9,,,,20,30,35,12,3,,,,,
2009Mar,95,2,0,0,5,17,27,36,13,2,0,,,,
2009Mar,96,,,,,,,,,,,,,,
2009Mar,97,,,,,,,,,,,,,,
2009Mar,98,2,,,,10,35,35,20,,,,,,
2009Mar,99,1.8,,,,10,55,25,10,,,,,,
2009Mar,100,2.3,,,2.5,7.5,20,40,20,7.5,2.5,,,,
2011,1,2,,,5,15,20,20,20,15,5,,,,
2011,2,1.7,1,5,10,17,25,23,14,5,,,,,
2011,3,1.9,,,,,50,50,,,,,,,
2011,4,2,,,,10,40,40,10,,,,,,
2011,5,1.5,,,,30,50,20,,,,,,,
2011,7,1.9,,,,,,,,,,,,,
2011,8,2,,,,3,43,46,8,,,,,,
2011,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2011,11,2,,,,10,40,50,,,,,,,
2011,14,1.7,,,,,,,,,,,,,
2011,15,1.6,,,5,25,45,15,10,,,,,,
2011,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2011,19,2,,,,,50,50,,,,,,,
2011,20,2,,,5,10,35,40,10,,,,,,
2011,22,1.9,0,0,0,10,60,25,5,,0,,,,
2011,23,1.9,1,3,7,15,25,25,15,7,2,,,,
2011,24,1.925,,,5,10,40,30,10,5,,,,,
2011,26,1.8,,,5,20,30,25,17.5,2.5,,,,,
2011,29,,,,,,,,,,,,,,
2011,30,1.9,,,,,80,20,,,,,,,
2011,31,1.9,,,3,5,45,40,5,2,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,2,,,,20,30,30,20,,,,,,
2011,36,2,,5,5,15,20,35,15,5,,,,,
2011,37,2.1,,,,,45,55,,,,,,,
2011,38,2,,,,,20,50,30,,,,,,
2011,39,2,,,,,30,55,15,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,1.8,,,,,,,,,,,,,
2011,42,1.7,,,,10,70,20,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,1.9,1,3,7,22,34,22,7,3,1,,,,
2011,48,2,0,0,5,10,40,40,5,0,0,,,,
2011,52,,,,,,,,,,,,,,
2011,54,1.9,,,,10,40,40,10,,,,,,
2011,56,2.1,,,,,35,50,15,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,2.1,0,0,0,8.7,32.2,41.4,16,1.7,0,,,,
2011,59,2,,,,5,45,45,5,,,,,,
2011,60,1.9,,,5,10,40,30,10,5,,,,,
2011,61,,,,,,,,,,,,,,
2011,62,1.7,,,,10,70,20,,,,,,,
2011,67,2,,,,10,25,30,25,10,,,,,
2011,68,1.9,1,3,10,15,40,21,6,3,1,,,,
2011,70,1.9,,,,,60,40,,,,,,,
2011,72,2,0,0,2.5,15,30,40,10,2.5,0,,,,
2011,73,,,,,,,,,,,,,,
2011,76,1.9,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,1.9,,,,25,50,25,,,,,,,
2011,84,2,0,0,3,10,32,35,15,4,1,,,,
2011,85,,,,,,,,,,,,,,
2011,88,1.9,,5,10,20,30,20,10,5,,,,,
2011,90,2,0,0,0,10,50,40,0,0,0,,,,
2011,92,,,,,,,,,,,,,,
2011,93,2,,,,,50,45,5,,,,,,
2011,94,1.9,,1,3,12,50,21,7,4,2,,,,
2011,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2011,96,,,,,,,,,,,,,,
2011,97,2,2,3,5,10,25,25,15,10,5,,,,
2011,98,2.1,,,,5,35,45,15,,,,,,
2011,99,1.8,,,,10,55,25,10,,,,,,
2011,100,2,,2.5,5,10,30,35,10,5,2.5,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2007,1,2.6,,,,,10,40,45,5,,,,,
2007,2,2.5,,,,,12,36,40,12,,,,,
2007,3,2.5,,,,,,50,50,,,,,,
2007,4,2.3,,,,,,50,50,,,,,,
2007,5,2.2,,,,,25,60,15,,,,,,
2007,7,2.4,,,,,,,,,,,,,
2007,8,2.5,,,,,5,40,45,10,,,,,
2007,10,2.50598126941693,.0000269819577236596,.00123963073691558,.0646555232238777,1.2825358895568,9.92788429880028,30.3304737467243,36.8594509387291,17.8452399151403,3.42334509480606,.265147980324654,,,
2007,11,2.4,,,,,5,55,40,,,,,,
2007,14,2.9,,,,,,,80,20,,,,,
2007,15,2.5,,,,,10,35,40,15,,,,,
2007,16,2.3,0,1,2,5,24,34,28,5,1,0,,,
2007,19,2.2,,,,,,100,,,,,,,
2007,20,2.7,,,,,,40,50,10,,,,,
2007,22,2.6,0,0,0,0,10,25,55,10,,,,,
2007,23,2.4,,1,5,10,20,30,29,5,,,,,
2007,24,2.3,,,,,15,60,25,,,,,,
2007,26,2.4,,,,5,15,30,30,15,5,,,,
2007,29,2.5,,,,,,50,50,,,,,,
2007,30,2.5,,,,,,40,60,,,,,,
2007,31,2.6,,,,,5,35,55,5,,,,,
2007,32,,0,1,3,12,18,25,30,10,1,,,,
2007,33,2.6,,,,,,40,60,,,,,,
2007,36,2.8,,,,,5,40,50,5,,,,,
2007,37,2.4,,,,,10,75,15,,,,,,
2007,38,2.4,,,,,30,50,20,,,,,,
2007,39,2.4,,,,,5,55,40,,,,,,
2007,40,2.4,,,,,,90,10,,,,,,
2007,41,2.4,,,,,10,65,25,,,,,,
2007,42,2.4,,,,,10,60,30,,,,,,
2007,45,2.5,,,,,10,40,40,10,,,,,
2007,47,2.3,0,1,3,7,20,40,24,5,0,,,,
2007,48,2.6,0,0,0,0,5,20,70,5,0,0,,,
2007,52,2.3,,,,,,70,30,,,,,,
2007,54,2.2,,,,,10,50,40,,,,,,
2007,56,2.3,,,,5,30,60,5,,,,,,
2007,57,2.2,,,,,,,,,,,,,
2007,58,2.8,0,0,0,1.6,16.1,42.7,33,6.6,0,0,,,
2007,59,2.4,,,,,15,45,35,5,,,,,
2007,60,2.5,,,,,10,40,45,5,,,,,
2007,61,2.3,,,0,5,25,50,20,0,,,,,
2007,62,2.4,,,,,10,60,30,,,,,,
2007,67,3,,,,5,10,15,20,25,20,5,,,
2007,68,2.5,1,3,5,7,17,21,26,11,7,2,,,
2007,70,2.7,,,,,,30,65,5,,,,,
2007,72,2.5,0,0,5,10,20,40,20,5,0,0,,,
2007,73,2.5,,,,,20,70,10,,,,,,
2007,76,2.6,.000663068611366708,.0201875280195951,.322676035101252,2.67385594499162,11.531107467476,25.9626393847867,30.6001037593688,19.9618152641909,7.26685410989379,1.66009743756,,,
2007,80,2.5,2.70099683482904,3.35056270980187,5.96330601862926,9.22782173056216,12.4153926427304,14.5234731256664,14.7717998233494,13.0631710441365,10.0441522161576,13.9393238541375,,,
2007,82,2.2,,,,,15,55,30,,,,,,
2007,84,2.4,0,0,0,0,19.6078431372549,40.1960784313725,39.2156862745098,.980392156862745,0,0,,,
2007,85,2.5,,,,,,15,70,15,,,,,
2007,88,2.4,,,,5,15,40,30,10,,,,,
2007,90,2.6,0,0,0,0,10,10,80,0,0,0,,,
2007,92,2.6,.00000000131549,.00000084621551,.000653023469,.103927129,3.529109,26.77001,47.5086,20.0757,1.9691,.0429000000000013,,,
2007,93,2.4,,,,,,60,40,,,,,,
2007,94,2.5,,,,10,30,42.5,12.5,5,,,,,
2007,95,2.4,0,0,0,0,18,49,33,0,0,0,,,
2007,96,2.5,,,,,15,55,30,,,,,,
2007,97,2.5,1,3,5,10,15,22,28,11,3,2,,,
2007,98,2.3,,,,,15,50,35,,,,,,
2007,99,2.4,,,,2.5,5,60,30,2.5,,,,,
2007,100,2.5,,,,,2.5,30,50,12.5,5,,,,
2007Q4,1,2.5,,,,2,13,35,35,13,2,,,,
2007Q4,2,2.8,,,,6,14,22,28,22,8,,,,
2007Q4,3,3,,,,,,40,60,,,,,,
2007Q4,4,2.3,,,,,20,70,10,,,,,,
2007Q4,5,2,,,,5,25,40,25,5,,,,,
2007Q4,7,2,,,,,,,,,,,,,
2007Q4,8,2.2,,,,,15,45,25,15,,,,,
2007Q4,10,2.42459776012919,.0000620658619054915,.00250892727625684,.112163454693703,1.9074087797931,12.6822661923379,33.3337579260514,34.8766521231373,14.5311720679575,2.3955278705487,.15848059234238,,,
2007Q4,11,1.9,,,,,50,45,5,,,,,,
2007Q4,14,,,,,,,,,,,,,,
2007Q4,15,2.25,,,,10,25,30,25,10,,,,,
2007Q4,16,2,0,1,2,10,28,33,20,5,1,0,,,
2007Q4,19,1.5,,,,50,50,,,,,,,,
2007Q4,20,2.4,,,,,5,50,35,10,,,,,
2007Q4,22,2.1,0,0,0,0,35,55,10,,,,,,
2007Q4,23,1.6,,1,5,19,30,25,15,5,,,,,
2007Q4,24,1.8,,,,20,45,35,,,,,,,
2007Q4,26,2,,,5,15,30,30,15,5,,,,,
2007Q4,29,,,,,,,,,,,,,,
2007Q4,30,2.1,,,,,10,70,20,,,,,,
2007Q4,31,2.4,,,,5,10,45,35,5,,,,,
2007Q4,32,,,,2,12,22,30,24,10,,,,,
2007Q4,33,2.6,,,,,,40,60,,,,,,
2007Q4,36,2.7,,,,,5,40,50,5,,,,,
2007Q4,37,2.1,,,,,15,75,10,,,,,,
2007Q4,38,2,,,,,30,50,20,,,,,,
2007Q4,39,2.1,,,,,25,60,15,,,,,,
2007Q4,40,,,,,,,,,,,,,,
2007Q4,41,2.1,,,,,,,,,,,,,
2007Q4,42,2.1,,,,,25,60,15,,,,,,
2007Q4,45,,,,,,,,,,,,,,
2007Q4,47,1.7,0,2,5,13,35,23,17,5,0,,,,
2007Q4,48,2.4,0,0,0,0,5,40,50,5,0,,,,
2007Q4,52,1.8,,,,,80,20,,,,,,,
2007Q4,54,2.3,,,,,10,50,40,,,,,,
2007Q4,56,1.9,,,,5,55,35,5,,,,,,
2007Q4,57,,,,,,,,,,,,,,
2007Q4,58,,,,,,,,,,,,,,
2007Q4,59,2.1,,,,,20,50,25,5,,,,,
2007Q4,60,2.2,,,,,30,40,30,,,,,,
2007Q4,61,1.8,,,0,10,40,40,10,0,,,,,
2007Q4,62,2.1,,,,,25,60,15,,,,,,
2007Q4,67,,,,,,,,,,,,,,
2007Q4,68,2.1,1,3,5,7,20,32,17,8,5,2,,,
2007Q4,70,2.6,,,,,,40,60,,,,,,
2007Q4,72,2.5,,,,,,,,,,,,,
2007Q4,73,2.75,,,,,,,,,,,,,
2007Q4,76,,,,,,,,,,,,,,
2007Q4,80,2.1,,,,,,,,,,,,,
2007Q4,82,1.7,,,,15,55,30,,,,,,,
2007Q4,84,,,,,,,,,,,,,,
2007Q4,85,,,,,,,,,,,,,,
2007Q4,88,2.9,,,,,,10,40,40,10,,,,
2007Q4,90,2.1,0,0,0,0,30,70,0,0,0,0,,,
2007Q4,92,2.2,.00000812812,.00090327488,.097422697,2.7422059,20.91186,44.5508,26.9178,4.56530000000001,.211099999999997,.00259999999999705,,,
2007Q4,93,1.9,,,,,60,40,,,,,,,
2007Q4,94,2.3,,,,5,10,55,25,5,,,,,
2007Q4,95,1.9,0,0,0,2,37,42,16,3,0,0,,,
2007Q4,96,2.2,,,,5,20,60,15,,,,,,
2007Q4,97,2.2,2,5,5,10,15,27,17,11,5,3,,,
2007Q4,98,1.9,,,,5,50,35,10,,,,,,
2007Q4,99,2.3,,,,2.5,20,55,20,2.5,,,,,
2007Q4,100,2.2,,,,2.5,20,45,30,2.5,,,,,
2008,1,2.4,,,1,10,18,35,25,10,1,,,,
2008,2,2.8,,,,6,16,20,28,20,8,2,,,
2008,3,2.4,,,,,,70,30,,,,,,
2008,4,2.4,,,,,20,70,10,,,,,,
2008,5,2,,,,5,30,40,20,5,,,,,
2008,7,2.3,,,,,,,,,,,,,
2008,8,2.4,,,,,10,42,40,8,,,,,
2008,10,2.31537388701642,.101044470320577,.431681538986761,2.42417299436631,8.15690494907976,17.8708891489649,25.5072361468389,23.7238594318938,14.3777049161257,5.67576714510624,1.73073925831694,,,
2008,11,2.2,,,,5,40,50,5,,,,,,
2008,14,2.1,,,,,30,50,20,,,,,,
2008,15,2.25,,,,5,25,40,25,5,,,,,
2008,16,2.1,0,1,2,16,26,30,21,3,1,0,,,
2008,19,2.1,,,,,30,70,,,,,,,
2008,20,2.6,,,,,10,35,45,10,,,,,
2008,22,2.2,0,0,0,5,30,50,15,,,,,,
2008,23,1.8,2,5,10,15,20,25,15,5,2,1,,,
2008,24,1.9,,,,10,45,40,5,,,,,,
2008,26,2.2,,,5,10,20,30,20,10,5,,,,
2008,29,2.4,,,,,,60,40,,,,,,
2008,30,2.4,,,,,,60,40,,,,,,
2008,31,2.4,,,,,5,55,35,5,,,,,
2008,32,,1,3,8,15,22,25,17,7,2,,,,
2008,33,2.5,,,,,,50,50,,,,,,
2008,36,2.5,,,,,15,35,45,5,,,,,
2008,37,2.3,,,,,,75,25,,,,,,
2008,38,2.2,,,,,30,50,20,,,,,,
2008,39,2.4,,,,,10,55,35,,,,,,
2008,40,2.3,,,,,10,90,,,,,,,
2008,41,2.3,,,,,20,60,20,,,,,,
2008,42,2.3,,,,,20,60,20,,,,,,
2008,45,2.2,,,,5,20,50,20,5,,,,,
2008,47,2.1,0,2,6,11,36,40,5,0,0,,,,
2008,48,2.7,0,0,0,0,5,25,50,20,0,0,,,
2008,52,1.7,,,,,80,20,,,,,,,
2008,54,2.2,,,,,20,60,20,,,,,,
2008,56,2.2,,,,,20,65,15,,,,,,
2008,57,2.4,,,,,,,,,,,,,
2008,58,1.8,0,.4,4.9,25.4,34.4,26.4,7.8,.7,0,0,,,
2008,59,2.1,,,,,25,45,25,5,,,,,
2008,60,2.3,,,,5,30,35,30,,,,,,
2008,61,2,,,0,10,25,40,20,5,,,,,
2008,62,2.3,,,,,20,60,20,,,,,,
2008,67,2.6,,,5,5,10,20,25,20,10,5,,,
2008,68,2.2,1,3,5,7,20,32,17,8,5,2,,,
2008,70,2.5,,,,,,40,60,,,,,,
2008,72,2.1,0,0,5,10,20,40,20,5,0,0,,,
2008,73,2,,,,,20,70,10,,,,,,
2008,76,2,1.94380597905621,4.19847551987988,9.19665464772158,15.3738432727936,19.4306698048664,19.2488119344566,14.8617635354554,9.06644311919708,4.369980873042,2.30955131353128,,,
2008,80,2.3,8.59488936301602,5.64948647444431,7.74128435994422,9.71983091627473,11.182633103206,11.7888439714077,11.3877820570239,10.0797481148822,8.17522091224825,15.6802807275527,,,
2008,82,1.9,,,,10,55,25,10,,,,,,
2008,84,2,0,0,2,15,30,35,15,3,0,0,,,
2008,85,2.3,,,,5,10,60,20,5,,,,,
2008,88,2.1,,,5,10,25,30,15,10,5,,,,
2008,90,2.2,0,0,0,0,15,80,5,0,0,0,,,
2008,92,2.5,.00000274957,.00024698643,.024988464,.8141898,8.766292,31.78918,39.3783,16.7066,2.4033,.116899999999998,,,
2008,93,2.4,,,,,5,50,45,,,,,,
2008,94,2.3,,,2.5,10,30,42.5,10,5,,,,,
2008,95,2.1,0,0,0,4,35,45,13,3,0,0,,,
2008,96,2.2,,,,5,25,55,15,,,,,,
2008,97,2.5,4,7,10,10,12,18,20,10,5,4,,,
2008,98,2.3,,,,5,25,40,25,5,,,,,
2008,99,2.5,,,,5,10,35,40,10,,,,,
2008,100,2.2,,,,5,20,40,30,5,,,,,
2008Q4,1,2.3,,,3,9,21,28,21,15,3,,,,
2008Q4,2,2.7,,,5,16,24,27,16,9,3,,,,
2008Q4,3,2.9,,,,,,60,40,,,,,,
2008Q4,4,2.1,,,,,40,50,10,,,,,,
2008Q4,5,1.8,,,,20,50,25,5,,,,,,
2008Q4,7,2.4,,,,,,,,,,,,,
2008Q4,8,2.3,,,,,15,40,35,10,,,,,
2008Q4,10,2.28063036949781,.117966297262784,.489965903068246,2.67430861785899,8.73403533356846,18.5736735511855,25.7328911323355,23.2320297764701,13.6666267900941,5.23661841443585,1.54188418372043,,,
2008Q4,11,2.2,,,,5,45,45,5,,,,,,
2008Q4,14,,,,,,,,,,,,,,
2008Q4,15,2.1,,,,15,35,40,5,5,,,,,
2008Q4,16,1.8,0,1,5,25,32,20,11,5,1,0,,,
2008Q4,19,2.5,,,,,,50,50,,,,,,
2008Q4,20,2.4,,,,,10,45,35,10,,,,,
2008Q4,22,1.9,0,0,0,5,55,30,10,,,,,,
2008Q4,23,1.8,1,4,10,20,30,20,10,5,,,,,
2008Q4,24,1.8,,,5,20,40,30,5,,,,,,
2008Q4,26,2.2,,,5,10,20,30,20,10,5,,,,
2008Q4,29,,,,,,,,,,,,,,
2008Q4,30,2.4,,,,,,60,40,,,,,,
2008Q4,31,2.6,,,,,4.54545454545455,36.3636363636364,54.5454545454545,4.54545454545455,,,,,
2008Q4,32,,1,3,7,12,20,25,20,10,2,,,,
2008Q4,33,2.5,,,,,10,40,40,10,,,,,
2008Q4,36,2.5,,,,,15,40,40,5,,,,,
2008Q4,37,2.1,,,,,15,75,10,,,,,,
2008Q4,38,2.1,,,,,30,50,20,,,,,,
2008Q4,39,2.3,,,,,30,60,10,,,,,,
2008Q4,40,,,,,,,,,,,,,,
2008Q4,41,2.3,,,,,,,,,,,,,
2008Q4,42,2.2,,,,,20,50,30,,,,,,
2008Q4,45,,,,,,,,,,,,,,
2008Q4,47,2.2,0,3,10,17,25,30,13,2,0,,,,
2008Q4,48,2.6,0,0,0,5,10,32.5,42.5,5,5,0,,,
2008Q4,52,1.9,,,,,80,20,,,,,,,
2008Q4,54,2.3,,,,,30,40,30,,,,,,
2008Q4,56,2.2,,,,,20,65,15,,,,,,
2008Q4,57,,,,,,,,,,,,,,
2008Q4,58,,,,,,,,,,,,,,
2008Q4,59,2.1,,,,,30,40,25,5,,,,,
2008Q4,60,2.3,,,,5,30,35,30,,,,,,
2008Q4,61,2,,,0,10,25,40,20,5,,,,,
2008Q4,62,2.2,,,,,20,50,30,,,,,,
2008Q4,67,,,,,,,,,,,,,,
2008Q4,68,2.2,1,3,5,7,20,32,17,8,5,2,,,
2008Q4,70,2.5,,,,,,45,55,,,,,,
2008Q4,72,2.1,,,,,,,,,,,,,
2008Q4,73,,,,,,,,,,,,,,
2008Q4,76,,,,,,,,,,,,,,
2008Q4,80,2.4,,,,,,,,,,,,,
2008Q4,82,2.2,,,,,15,55,30,,,,,,
2008Q4,84,,,,,,,,,,,,,,
2008Q4,85,,,,,,,,,,,,,,
2008Q4,88,2.2,,,,10,20,30,25,10,5,,,,
2008Q4,90,2.2,0,0,0,0,15,80,5,0,0,0,,,
2008Q4,92,2.5,.0000287105,.0013066995,.06738469,1.3216199,10.11656,30.5669,36.7408,17.5924,3.3375,.255499999999997,,,
2008Q4,93,2.5,,,,,10,40,40,10,,,,,
2008Q4,94,2.3,,,2,5,10,50,25,8,,,,,
2008Q4,95,2,0,0,2,6,31,38,13,8,2,0,,,
2008Q4,96,2.1,,,,5,35,50,10,,,,,,
2008Q4,97,2.6,4,4,5,10,12,20,28,10,4,3,,,
2008Q4,98,2.5,,,,5,15,40,30,10,,,,,
2008Q4,99,2.5,,,,5,10,35,40,10,,,,,
2008Q4,100,2.1,,,2.5,10,20,35,20,10,2.5,,,,
2011,1,2,3,8,11,20,20,20,13,3,2,,,,
2011,2,1.9,2,5,8,16,22,20,15,7,4,1,,,
2011,3,2.5,,,,,,50,50,,,,,,
2011,4,2,,,,,40,60,,,,,,,
2011,5,1.5,,,5,20,45,25,5,,,,,,
2011,7,2,,,,,,,,,,,,,
2011,8,2,1,3,5,12,25,30,18,6,,,,,
2011,10,2,2.27500620361869,3.2049227417689,8.08668120537402,13.8586963430936,18.591903952778,19.5249592120543,16.0518211681211,10.3303380475613,5.20402183917276,2.87164928645725,,,
2011,11,1.8,,,,10,80,10,,,,,,,
2011,14,3,,,,,,,,,,,,,
2011,15,2.25,,,5,15,15,35,20,5,5,,,,
2011,16,2.4,5,6,7,8,14,17,16,11,10,6,,,
2011,19,1.5,,,,50,50,,,,,,,,
2011,20,2.3,,,,5,20,35,25,15,,,,,
2011,22,2,0,0,0,5,30,50,15,,,,,,
2011,23,1.8,2,5,10,20,25,20,10,5,2,1,,,
2011,24,1.9,,,5,10,40,40,5,,,,,,
2011,26,2.2,,,5,10,20,30,20,10,5,,,,
2011,29,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,2.2,,,,5,15,40,30,10,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,2,,,,,20,30,30,20,,,,,
2011,36,2.7,,,,5,15,30,35,10,5,,,,
2011,37,2.5,,,,,,50,50,,,,,,
2011,38,2.2,,,,,25,50,25,,,,,,
2011,39,2.2,,,,,25,65,10,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,2.4,,,,,,,,,,,,,
2011,42,2.4,,,,,20,50,30,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,2,1,3,7,22,34,22,7,3,1,,,,
2011,48,2.4,0,0,0,5,25,30,30,5,5,0,,,
2011,52,,,,,,,,,,,,,,
2011,54,2.5,,,,,10,40,40,10,,,,,
2011,56,1.9,,,,5,50,40,5,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,1.7,.7,3.5,13,27,26.8,19.8,7.5,1.7,0,0,,,
2011,59,1.7,,,,15,55,30,,,,,,,
2011,60,1.8,,,,20,45,30,5,,,,,,
2011,61,,,,,,,,,,,,,,
2011,62,2.4,,,,,20,50,30,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2011,70,2.3,,,,,20,60,20,,,,,,
2011,72,1.5,2,5,8,25,30,20,8,2,0,0,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,1.9,,,,10,60,30,,,,,,,
2011,84,,1,2,5,12,33,25,16,5,1,0,,,
2011,85,,,,,,,,,,,,,,
2011,88,1.8,,,10,25,35,20,10,,,,,,
2011,90,2,0,0,0,0,0,100,0,0,0,0,,,
2011,92,,,,,,,,,,,,,,
2011,93,2.5,,,,,10,40,40,10,,,,,
2011,94,2.3,,2,4,10,20,40,15,7,2,,,,
2011,95,2.2,1,2,5,10,15,20,22,14,8,3,,,
2011,96,,,,,,,,,,,,,,
2011,97,2.2,4,5,5,10,16,25,16,10,5,4,,,
2011,98,2.1,,,,10,30,50,10,,,,,,
2011,99,2.3,,,,5,10,50,20,10,5,,,,
2011,100,2.25,.5,1,4,10,20,30,20,10,4,.5,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2007,1,7.2,,,,15,60,20,5,,,,,,
2007,2,7.1,,,,24,52,24,,,,,,,
2007,3,7.2,,,,15,70,15,,,,,,,
2007,4,7.5,,,,,50,50,,,,,,,
2007,5,7.2,,,,20,50,30,,,,,,,
2007,7,7.1,,,,,,,,,,,,,
2007,8,7.1,,,5,42,48,5,,,,,,,
2007,10,7.3,.0159145713769959,.239604492775514,3.33750748722981,17.5925068424453,36.7404353228451,30.5670581115565,10.1166332809387,1.32161968275293,.0673847983456044,.00132542629344146,.0000099550928833736,.0000000283168155590374,.000000000030320190802513
2007,11,7.1,,,,25,50,20,5,,,,,,
2007,14,7.1,,,,30,70,,,,,,,,
2007,15,7.1,,,,35,60,5,,,,,,,
2007,16,7.1,0,0,1,28,36,22,7,4,1,1,0,0,0
2007,19,7.4,,,,,60,40,,,,,,,
2007,20,7.2,,,,30,60,10,,,,,,,
2007,22,7.1,0,0,0,10,70,20,,,,,,,
2007,23,7.1,,,,30,55,15,,,,,,,
2007,24,7.3,,,,,80,20,,,,,,,
2007,26,7.2,,,,,70,30,,,,,,,
2007,29,7.1,,,,30,70,,,,,,,,
2007,30,7.1,,,,30,70,,,,,,,,
2007,31,7,,,10,35,50,5,,,,,,,
2007,32,,,2,10,35,28,15,8,2,,,,,
2007,33,7.1,,,,10,90,,,,,,,,
2007,36,7.3,,,,15,45,35,5,,,,,,
2007,37,7.2,,,,15,75,10,,,,,,,
2007,38,7.1,,,,25,50,25,,,,,,,
2007,39,7.4,,,,15,50,35,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,7.2,,,,30,70,,,,,,,,
2007,42,7.2,,,,10,80,10,,,,,,,
2007,45,7.2,,,,20,60,20,,,,,,,
2007,47,7.3,0,0,2,15,30,22,16,10,5,0,0,0,0
2007,48,7.2,0,0,5,30,35,30,0,0,0,0,0,0,0
2007,52,7.2,,,,10,80,10,,,,,,,
2007,54,7,,,10,40,40,10,,,,,,,
2007,56,7.1,,,,10,70,20,,,,,,,
2007,57,7.1,,,,,,,,,,,,,
2007,58,7.4,0,0,0,0,79.5,20.5,0,0,0,0,0,0,0
2007,59,7.2,,,,,,,,,,,,,
2007,60,7.2,,,,15,45,40,,,,,,,
2007,61,7.2,,,,15,60,25,0,,,,,,
2007,62,7.2,,,,10,80,10,,,,,,,
2007,67,7.3,,,15,25,40,15,5,,,,,,
2007,68,7.6,1,2,5,8,12,30,18,8,8,3,3,1,1
2007,70,7,,,,30,60,10,,,,,,,
2007,72,7.3,0,0,0,5,50,35,5,5,0,0,0,0,0
2007,73,7,,,,20,55,25,,,,,,,
2007,76,7.2,,,,,,,,,,,,,
2007,80,7.4,.0230044655738837,.434340787426102,3.90589406359795,16.4334905601566,32.5113732729915,30.3259431426616,13.3334666317517,2.75438696075455,.265924763456615,.0119260378453334,.000246955275229332,.00000234828254619401,.0000000102263975065853
2007,82,7.5,,,,15,70,15,,,,,,,
2007,84,7.2,0,0,0,10,65,25,0,0,0,0,0,0,0
2007,85,7.3,,,,10,70,20,,,,,,,
2007,88,7.3,,,5,15,45,25,10,,,,,,
2007,90,7.4,0,0,0,0,50,45,5,0,0,0,0,0,0
2007,92,7.6,.000000000128814,.000000729929186,.003167869942,.9783594,24.267572,58.8854,15.4825,.382300000000002,.000699999999997925,0,0,0,0
2007,93,7.1,,,,40,50,10,,,,,,,
2007,94,7,,,10,35,40,10,3,2,,,,,
2007,95,7.3,0,0,0,36,44,20,0,0,0,0,0,0,0
2007,96,7,,,5,30,60,5,,,,,,,
2007,97,7,1,3,10,17,25,15,10,10,5,3,1,0,0
2007,98,7.4,,,,10,50,40,,,,,,,
2007,99,7.5,,,,5,40,50,5,,,,,,
2007,100,7.3,,,,15,75,10,,,,,,,
2008,1,7,,,15,33,37,10,5,,,,,,
2008,2,6.8,,2,16,34,30,16,2,,,,,,
2008,3,6.9,,,,50,50,,,,,,,,
2008,4,7.1,,,,40,60,,,,,,,,
2008,5,7,,,5,30,40,20,5,,,,,,
2008,7,6.7,,,,,,,,,,,,,
2008,8,6.9,,15,20,30,25,10,,,,,,,
2008,10,6.9,3.09740120662665,6.02372699077045,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,1.89196369110273,.34013085913106,.0397430499239793,.00301536976042849,.000148402050492713,.00000483165000231267
2008,11,7,,,,25,55,15,5,,,,,,
2008,14,6.7,,,,50,50,,,,,,,,
2008,15,6.8,,,15,40,30,15,,,,,,,
2008,16,6.7,0,0,17,31,23,16,7,4,1,1,0,0,0
2008,19,6.8,,,,75,25,,,,,,,,
2008,20,6.8,,,20,50,30,,,,,,,,
2008,22,7.4,0,0,0,10,40,50,,,,,,,
2008,23,6.7,,4,15,35,20,15,10,1,,,,,
2008,24,7.1,,,,30,55,15,,,,,,,
2008,26,7,,,,25,55,15,5,,,,,,
2008,29,6.8,,,,60,40,,,,,,,,
2008,30,6.8,,,,80,20,,,,,,,,
2008,31,6.8,,,10,55,35,,,,,,,,
2008,32,,1,5,20,30,20,15,7,2,,,,,
2008,33,7,,,,50,50,,,,,,,,
2008,36,6.8,,,15,40,40,5,,,,,,,
2008,37,6.9,,,,60,40,,,,,,,,
2008,38,6.6,,,25,50,25,,,,,,,,
2008,39,7.3,,,,15,65,20,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,6.9,,,,65,35,,,,,,,,
2008,42,6.9,,,10,70,20,,,,,,,,
2008,45,7,,,,40,40,20,,,,,,,
2008,47,7,0,0,5,20,33,20,15,7,0,0,0,0,0
2008,48,6.6,0,5,10,70,15,0,0,0,0,0,0,0,0
2008,52,7,,,,20,80,,,,,,,,
2008,54,6.9,,,30,40,30,,,,,,,,
2008,56,6.8,,,10,70,20,,,,,,,,
2008,57,6.7,,,,,,,,,,,,,
2008,58,7.4,0,0,0,23.1,69.5,7.4,0,0,0,0,0,0,0
2008,59,7,,,,,,,,,,,,,
2008,60,6.8,,,25,40,35,,,,,,,,
2008,61,7,,,,15,50,30,5,,,,,,
2008,62,6.9,,,10,70,20,,,,,,,,
2008,67,7,,5,15,20,30,15,10,5,,,,,
2008,68,7.5,1,2,5,8,12,31,16,9,8,3,3,1,1
2008,70,6.7,,,,55,45,,,,,,,,
2008,72,7.1,0,0,0,5,50,35,5,5,0,0,0,0,0
2008,73,6.5,,,,45,40,15,,,,,,,
2008,76,6.6,,,,,,,,,,,,,
2008,80,7.2,.93279370083712,3.55050250472224,10.3875575916271,20.0738236282956,25.6341745914316,21.6346755219353,12.0663064029221,4.44562402958381,1.08133434732511,.173515368790866,.0183533729661178,.0012785347903943,.0000604047726504575
2008,82,7.5,,,,,24,56,20,,,,,,
2008,84,7.1,0,0,0,15,50,35,0,0,0,0,0,0,0
2008,85,7.3,,,,20,50,30,,,,,,,
2008,88,7.3,,,5,15,35,30,10,5,,,,,
2008,90,7.2,0,0,0,10,55,35,0,0,0,0,0,0,0
2008,92,7.2,.033698,.432423,5.013789,21.94529,38.1171,26.3821,7.2558,.786100000000001,.0331999999999999,.000500000000003276,0,0,0
2008,93,6.6,,,40,45,10,5,,,,,,,
2008,94,6.8,,,20,50,20,6.5,2.5,1,,,,,
2008,95,7.1,0,0,5,32,47,16,0,0,0,0,0,0,0
2008,96,6.6,,,10,50,30,10,,,,,,,
2008,97,6.6,3,6,15,25,15,10,7,5,4,3,3,2,2
2008,98,7.1,,,,30,55,15,,,,,,,
2008,99,7.4,,,,5,50,40,5,,,,,,
2008,100,7,,,5,30,50,10,5,,,,,,
2008Feb,1,7.1,,3,9,35,40,10,3,,,,,,
2008Feb,2,6.9,,,16,35,33,16,,,,,,,
2008Feb,3,7,,,,,60,40,,,,,,,
2008Feb,4,7.2,,,,40,60,,,,,,,,
2008Feb,5,7,,,5,30,40,20,5,,,,,,
2008Feb,7,6.8,,,,,,,,,,,,,
2008Feb,8,7,,12,22,25,30,11,,,,,,,
2008Feb,10,7,2.27500620361869,4.84833519811795,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.40957196514409,2.53248180244977,.496199196097813,.0632014725197916,.00522815688203115,.000280595237223125,.00000998344001912344
2008Feb,11,7,,,5,20,50,20,5,,,,,,
2008Feb,14,,,,,,,,,,,,,,
2008Feb,15,7,,,15,35,35,15,,,,,,,
2008Feb,16,6.9,0,0,10,31,28,18,7,4,1,1,0,0,0
2008Feb,19,7.2,,,,,100,,,,,,,,
2008Feb,20,6.9,,,20,45,35,,,,,,,,
2008Feb,22,7.3,0,0,0,10,40,50,,,,,,,
2008Feb,23,6.8,,4,15,33,22,15,10,1,,,,,
2008Feb,24,7.2,,,,30,50,20,,,,,,,
2008Feb,26,7,,,,10,70,15,5,,,,,,
2008Feb,29,,,,,,,,,,,,,,
2008Feb,30,,,,,,,,,,,,,,
2008Feb,31,6.9,,,5,45,45,5,,,,,,,
2008Feb,32,,,3,16,30,25,15,9,2,,,,,
2008Feb,33,7,,,,50,50,,,,,,,,
2008Feb,36,7.2,,,10,30,45,15,,,,,,,
2008Feb,37,7,,,,50,50,,,,,,,,
2008Feb,38,6.8,,,25,50,25,,,,,,,,
2008Feb,39,7.3,,,,20,65,15,,,,,,,
2008Feb,40,,,,,,,,,,,,,,
2008Feb,41,7,,,,,,,,,,,,,
2008Feb,42,7,,,10,30,50,10,,,,,,,
2008Feb,45,,,,,,,,,,,,,,
2008Feb,47,7,0,0,5,20,33,20,15,7,0,0,0,0,0
2008Feb,48,6.8,0,5,10,65,20,0,0,0,0,0,0,0,0
2008Feb,52,7,,,,20,80,,,,,,,,
2008Feb,54,6.8,,,20,60,20,,,,,,,,
2008Feb,56,6.9,,,10,70,20,,,,,,,,
2008Feb,57,,,,,,,,,,,,,,
2008Feb,58,,,,,,,,,,,,,,
2008Feb,59,7,,,,,,,,,,,,,
2008Feb,60,7,,,,15,45,40,,,,,,,
2008Feb,61,7,,,,15,50,30,5,,,,,,
2008Feb,62,7,,,10,30,50,10,,,,,,,
2008Feb,67,,,,,,,,,,,,,,
2008Feb,68,,,,,,,,,,,,,,
2008Feb,70,7,,,,45,55,,,,,,,,
2008Feb,72,7.1,0,0,0,5,50,35,5,5,0,0,0,0,0
2008Feb,73,,,,,,,,,,,,,,
2008Feb,76,6.8,,,,,,,,,,,,,
2008Feb,80,7.3,,,,,,,,,,,,,
2008Feb,82,7.5,,,,,24,56,20,,,,,,
2008Feb,84,,,,,,,,,,,,,,
2008Feb,85,,,,,,,,,,,,,,
2008Feb,88,7.3,,,5,20,35,25,10,5,,,,,
2008Feb,90,7.3,0,0,0,0,50,45,5,0,0,0,0,0,0
2008Feb,92,7.3,.0031686,.0900304,2.181801,16.4281,40.0901,32.0857,8.39570000000001,.706499999999999,.0187000000000048,.000199999999994649,0,0,0
2008Feb,93,6.8,,,25,40,30,5,,,,,,,
2008Feb,94,6.9,,,20,47.5,19,10,2.5,1,,,,,
2008Feb,95,7.1,0,0,5,29,43,19,4,0,0,0,0,0,0
2008Feb,96,6.7,,,10,50,30,10,,,,,,,
2008Feb,97,6.7,3,6,15,25,15,10,7,5,4,3,3,2,2
2008Feb,98,7.2,,,,25,55,20,,,,,,,
2008Feb,99,7.4,,,,5,50,40,5,,,,,,
2008Feb,100,7.1,,,2.5,25,60,10,2.5,,,,,,
2009Feb,1,6.9,,5,13,32,30,15,5,,,,,,
2009Feb,2,6.5,2,10,22,34,18,8,6,,,,,,
2009Feb,3,6.8,,,,50,50,,,,,,,,
2009Feb,4,6.8,,,30,60,10,,,,,,,,
2009Feb,5,6.8,,,5,40,30,25,,,,,,,
2009Feb,7,6.5,,,,,,,,,,,,,
2009Feb,8,6.9,5,10,17,30,23,15,,,,,,,
2009Feb,10,6.8,4.15181802943636,7.3551551423344,18.1831673304807,25.6133745061612,23.5109515977598,14.062191992091,5.47847772338019,1.38934461420392,.229166644818113,.0245637034227975,.00170928064469056,.0000771368770968728,.0000022983898007034
2009Feb,11,7.2,,,5,25,40,25,5,,,,,,
2009Feb,14,,,,,,,,,,,,,,
2009Feb,15,6.8,,,25,40,20,10,5,,,,,,
2009Feb,16,6.6,0,0,19,31,22,15,7,4,1,1,0,0,0
2009Feb,19,6.5,,,50,50,,,,,,,,,
2009Feb,20,6.6,,5,25,50,20,,,,,,,,
2009Feb,22,7.5,0,0,0,10,40,45,5,,,,,,
2009Feb,23,6.6,,1,25,30,25,15,4,,,,,,
2009Feb,24,7,,,10,40,40,10,,,,,,,
2009Feb,26,6.8,,,,60,20,10,10,,,,,,
2009Feb,29,,,,,,,,,,,,,,
2009Feb,30,,,,,,,,,,,,,,
2009Feb,31,6.8,,,10,50,35,5,,,,,,,
2009Feb,32,,2,5,22,27,20,15,7,2,,,,,
2009Feb,33,6.8,,,20,40,40,,,,,,,,
2009Feb,36,6.9,,,15,40,30,15,,,,,,,
2009Feb,37,6.7,,,10,80,10,,,,,,,,
2009Feb,38,6.5,,,25,50,25,,,,,,,,
2009Feb,39,7.2,,,,20,65,15,,,,,,,
2009Feb,40,,,,,,,,,,,,,,
2009Feb,41,6.8,,,,,,,,,,,,,
2009Feb,42,6.8,,,20,50,30,,,,,,,,
2009Feb,45,,,,,,,,,,,,,,
2009Feb,47,7.2,0,0,10,15,25,20,15,10,5,0,0,0,0
2009Feb,48,6.5,0,10,40,40,10,0,0,0,0,0,0,0,0
2009Feb,52,,,,,,,,,,,,,,
2009Feb,54,7,,,20,60,20,,,,,,,,
2009Feb,56,6.7,,,10,70,20,,,,,,,,
2009Feb,57,,,,,,,,,,,,,,
2009Feb,58,,,,,,,,,,,,,,
2009Feb,59,,,,,,,,,,,,,,
2009Feb,60,6.7,,,25,45,30,,,,,,,,
2009Feb,61,7,,,,10,40,40,10,,,,,,
2009Feb,62,6.8,,,20,50,30,,,,,,,,
2009Feb,67,,,,,,,,,,,,,,
2009Feb,68,,,,,,,,,,,,,,
2009Feb,70,6.9,,,,55,45,,,,,,,,
2009Feb,72,7,0,0,0,5,50,35,5,5,0,0,0,0,0
2009Feb,73,,,,,,,,,,,,,,
2009Feb,76,,,,,,,,,,,,,,
2009Feb,80,7.1,,,,,,,,,,,,,
2009Feb,82,,,,,,,5,10,70,10,5,,,
2009Feb,84,,,,,,,,,,,,,,
2009Feb,85,,,,,,,,,,,,,,
2009Feb,88,7.4,,5,10,20,30,20,10,5,,,,,
2009Feb,90,7.2,0,0,0,10,55,35,0,0,0,0,0,0,0
2009Feb,92,,,,,,,,,,,,,,
2009Feb,93,6.6,,,40,45,10,5,,,,,,,
2009Feb,94,6.6,,10,30,40,12.5,5,2.5,,,,,,
2009Feb,95,7,0,1,8,35,43,12,1,0,0,0,0,0,0
2009Feb,96,,,,,,,,,,,,,,
2009Feb,97,,,,,,,,,,,,,,
2009Feb,98,7,,,5,40,45,10,,,,,,,
2009Feb,99,7.4,,,,5,50,40,5,,,,,,
2009Feb,100,6.8,,7.5,20,45,20,7.5,,,,,,,
2011,1,6.5,6,18,20,20,18,13,5,,,,,,
2011,2,6,17,24,24,12,8,5,4,3,2,1,,,
2011,3,6,,30,40,30,,,,,,,,,
2011,4,6.5,,,25,50,25,,,,,,,,
2011,5,6.7,,,25,50,25,,,,,,,,
2011,7,6.5,,,,,,,,,,,,,
2011,8,7.2,,5,15,20,30,20,10,,,,,,
2011,10,7,6.68072287934507,6.88588727141656,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0288865304067798,.00481155188652993
2011,11,7,,,5,20,50,20,5,,,,,,
2011,14,5,,,,,,,,,,,,,
2011,15,7,,5,10,25,35,15,5,5,,,,,
2011,16,6,10,14,15,14,11,10,9,6,5,4,2,0,0
2011,19,6.6,,,20,80,,,,,,,,,
2011,20,6,5,30,35,15,10,5,,,,,,,
2011,22,6.7,0,0,10,45,35,10,,,,,,,
2011,23,6,10,22,25,20,14,5,3,1,,,,,
2011,24,6.9,,5,20,30,30,10,5,,,,,,
2011,26,6.5,,2.5,10,30,25,17.5,10,5,,,,,
2011,29,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,7.3,,,5,15,35,30,10,5,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,6.5,,10,40,40,10,,,,,,,,
2011,36,6.5,,5,20,40,20,10,5,,,,,,
2011,37,6.2,,10,65,25,,,,,,,,,
2011,38,6.2,,10,45,35,10,,,,,,,,
2011,39,7,,,,20,70,10,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,6,,,,,,,,,,,,,
2011,42,6.5,,10,20,40,20,10,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,8,0,0,5,8,14,22,23,14,8,5,1,0,0
2011,48,6,5,25,40,20,5,5,0,0,0,0,0,0,0
2011,52,,,,,,,,,,,,,,
2011,54,6.9,,,20,60,20,,,,,,,,
2011,56,6.4,,5,60,35,,,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,7.4,0,0,0,25.1,53,20.9,1,0,0,0,0,0,0
2011,59,7,,,,,,,,,,,,,
2011,60,6.8,,,15,35,25,15,10,,,,,,
2011,61,,,,,,,,,,,,,,
2011,62,6.5,,10,20,40,20,10,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,
2011,70,6.8,,,,45,55,,,,,,,,
2011,72,7,0,0,0,5,35,20,20,10,5,5,0,0,0
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,8.7,,,,,,,10,80,10,,,,
2011,84,7,0,0,0,5,35,30,19,9,2,0,0,0,0
2011,85,,,,,,,,,,,,,,
2011,88,7.3,,5,15,20,25,15,10,5,5,,,,
2011,90,7,0,0,0,15,70,10,5,0,0,0,0,0,0
2011,92,,,,,,,,,,,,,,
2011,93,6.5,,10,37.5,45,5,2.5,,,,,,,
2011,94,6.5,,5,20,35,20,10,6,4,,,,,
2011,95,7,0,3,13,34,36,12,2,0,0,0,0,0,0
2011,96,,,,,,,,,,,,,,
2011,97,6,10,15,20,15,10,8,6,4,3,3,2,2,2
2011,98,6,10,30,30,20,10,,,,,,,,
2011,99,7.5,,,5,10,30,40,10,5,,,,,
2011,100,6.5,2.5,10,22.5,35,17.5,10,2,.5,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2007,1,,,,,,,,,,,,,,
2007,2,,,,2.7,,,,,,,,,,
2007,3,,,,2.5,,,,,,,,,,
2007,4,,,,2.4,,,,,,,,,,
2007,5,,,,2.8,,,,,,,,,,
2007,7,,,,2.7,,,,,,,,,,
2007,8,,,,2.3,,,,,,,,,,
2007,10,,,,2.4,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,2.8,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,3,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.5,,,,,,,,,,
2007,22,,,,2.6,,,,,,,,,,
2007,23,,,,2.6,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,2.5,,,,,,,,,,
2007,29,,,,,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,31,,,,2.5,,,,,,,,,,
2007,32,,,,2.5,,,,,,,,,,
2007,33,,,,,,,,,,,,,,
2007,36,,,,3.25,,,,,,,,,,
2007,37,,,,2.75,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.3,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,2.3,,,,,,,,,,
2007,47,,,,2.3,,,,,,,,,,
2007,48,,,,2,,,,,,,,,,
2007,52,,,,2.7,,,,,,,,,,
2007,54,,,,1.5,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,58,,,,2.3,,,,,,,,,,
2007,59,,,,,,,,,,,,,,
2007,60,,,,2.2,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,62,,,,,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,70,,,,2.5,,,,,,,,,,
2007,72,,,,,,,,,,,,,,
2007,73,,,,2.5,,,,,,,,,,
2007,76,,,,2,,,,,,,,,,
2007,80,,,,2.9,,,,,,,,,,
2007,82,,,,3.8,,,,,,,,,,
2007,84,,,,2.4,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,2.2,,,,,,,,,,
2007,90,,,,1.5,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.7,,,,,,,,,,
2007,95,,,,2.5,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,2.5,,,,,,,,,,
2007,98,,,,2.5,,,,,,,,,,
2007,99,,,,,,,,,,,,,,
2007,100,,,,2.8,,,,,,,,,,
2007Q2,1,59,3.75,1.35,,,,,,,,,,,
2007Q2,2,54,3.75,1.35135135135135,,,,,,,,,,,
2007Q2,3,63,4,1.36,,,,,,,,,,,
2007Q2,4,63,4,1.35,,,,,,,,,,,
2007Q2,5,67,4,1.39,,,,,,,,,,,
2007Q2,7,65,3.75,1.35,,,,,,,,,,,
2007Q2,8,66,4,1.36,,,,,,,,,,,
2007Q2,10,60,4,1.38,,,,,,,,,,,
2007Q2,11,57,4,1.36,,,,,,,,,,,
2007Q2,14,65,4,1.35,,,,,,,,,,,
2007Q2,15,64,,1.34,,,,,,,,,,,
2007Q2,16,66,4,1.38,,,,,,,,,,,
2007Q2,19,,,,,,,,,,,,,,
2007Q2,20,65,4,1.35,,,,,,,,,,,
2007Q2,22,65,4,1.37,,,,,,,,,,,
2007Q2,23,59,4,1.36,,,,,,,,,,,
2007Q2,24,63,4,1.35,,,,,,,,,,,
2007Q2,26,65,4,1.35,,,,,,,,,,,
2007Q2,29,65,3.75,1.35,,,,,,,,,,,
2007Q2,30,65,4,1.32,,,,,,,,,,,
2007Q2,31,60,4,1.35,,,,,,,,,,,
2007Q2,32,68,3.75,,,,,,,,,,,,
2007Q2,33,,,,,,,,,,,,,,
2007Q2,36,57,3.75,,,,,,,,,,,,
2007Q2,37,62,4,1.35,,,,,,,,,,,
2007Q2,38,62,4,1.32,,,,,,,,,,,
2007Q2,39,68,3.75,1.34,,,,,,,,,,,
2007Q2,40,57,3.83,1.33,,,,,,,,,,,
2007Q2,41,65,4,1.35,,,,,,,,,,,
2007Q2,42,64.7,3.85,1.32,,,,,,,,,,,
2007Q2,45,65,3.75,1.35,,,,,,,,,,,
2007Q2,47,62,4,1.35,,,,,,,,,,,
2007Q2,48,60,4,1.33,,,,,,,,,,,
2007Q2,52,53.7,4,1.38,,,,,,,,,,,
2007Q2,54,60,4,1.35,,,,,,,,,,,
2007Q2,56,60,4,1.37,,,,,,,,,,,
2007Q2,57,62,4,1.36,,,,,,,,,,,
2007Q2,58,69,3.83,1.3504,,,,,,,,,,,
2007Q2,59,62,4,1.35,,,,,,,,,,,
2007Q2,60,66,4,1.32,,,,,,,,,,,
2007Q2,61,65,4,1.35,,,,,,,,,,,
2007Q2,62,64.7,3.85,1.32,,,,,,,,,,,
2007Q2,67,65,4,1.35,,,,,,,,,,,
2007Q2,68,,3.75,,,,,,,,,,,,
2007Q2,70,65,4,1.36,,,,,,,,,,,
2007Q2,72,65,4,1.35,,,,,,,,,,,
2007Q2,73,65,4,1.35,,,,,,,,,,,
2007Q2,76,65,4,1.34808839393939,,,,,,,,,,,
2007Q2,80,66.1793,3.862,1.34,,,,,,,,,,,
2007Q2,82,,4,1.33,,,,,,,,,,,
2007Q2,84,65,4,1.345,,,,,,,,,,,
2007Q2,85,61.66,4,,,,,,,,,,,,
2007Q2,88,66,4,1.35,,,,,,,,,,,
2007Q2,90,65,4,1.38,,,,,,,,,,,
2007Q2,92,,,,,,,,,,,,,,
2007Q2,93,62,4,1.35,,,,,,,,,,,
2007Q2,94,65,4,1.36,,,,,,,,,,,
2007Q2,95,65,4,1.34,,,,,,,,,,,
2007Q2,96,60,4,1.36,,,,,,,,,,,
2007Q2,97,60,3.8,1.34,,,,,,,,,,,
2007Q2,98,65,4,1.33,,,,,,,,,,,
2007Q2,99,,4,1.35,,,,,,,,,,,
2007Q2,100,65,4,1.34,,,,,,,,,,,
2007Q3,1,59,4,1.3,,,,,,,,,,,
2007Q3,2,55,4,1.35135135135135,,,,,,,,,,,
2007Q3,3,60,4.25,1.38,,,,,,,,,,,
2007Q3,4,64,4,1.35,,,,,,,,,,,
2007Q3,5,65,4,1.41,,,,,,,,,,,
2007Q3,7,65,4,1.35,,,,,,,,,,,
2007Q3,8,68,4.25,1.33,,,,,,,,,,,
2007Q3,10,57,4,1.4,,,,,,,,,,,
2007Q3,11,57,4,1.33,,,,,,,,,,,
2007Q3,14,63,4,1.37,,,,,,,,,,,
2007Q3,15,64,,1.32,,,,,,,,,,,
2007Q3,16,67,4.25,1.37,,,,,,,,,,,
2007Q3,19,,,,,,,,,,,,,,
2007Q3,20,65,4,1.35,,,,,,,,,,,
2007Q3,22,63,4,1.38,,,,,,,,,,,
2007Q3,23,56.5,4.25,1.37,,,,,,,,,,,
2007Q3,24,58,4,1.35,,,,,,,,,,,
2007Q3,26,69,4,1.32,,,,,,,,,,,
2007Q3,29,65,4,1.33,,,,,,,,,,,
2007Q3,30,65,4,1.32,,,,,,,,,,,
2007Q3,31,60,4,1.38,,,,,,,,,,,
2007Q3,32,65,4,,,,,,,,,,,,
2007Q3,33,,,,,,,,,,,,,,
2007Q3,36,61,3.75,,,,,,,,,,,,
2007Q3,37,64,4,1.38,,,,,,,,,,,
2007Q3,38,60,4,1.33,,,,,,,,,,,
2007Q3,39,67,4,1.3,,,,,,,,,,,
2007Q3,40,56.5,4,1.32,,,,,,,,,,,
2007Q3,41,60,4,1.35,,,,,,,,,,,
2007Q3,42,60.8,4,1.33,,,,,,,,,,,
2007Q3,45,65,4,1.36,,,,,,,,,,,
2007Q3,47,65.7622925381708,4.25,1.35,,,,,,,,,,,
2007Q3,48,60,4,1.33,,,,,,,,,,,
2007Q3,52,56.7,4,1.4,,,,,,,,,,,
2007Q3,54,60,4,1.35,,,,,,,,,,,
2007Q3,56,60,4,1.33,,,,,,,,,,,
2007Q3,57,60,4,1.37,,,,,,,,,,,
2007Q3,58,72.4,4,1.3609,,,,,,,,,,,
2007Q3,59,64,4.25,1.35,,,,,,,,,,,
2007Q3,60,65,4.25,1.3,,,,,,,,,,,
2007Q3,61,62,4.25,1.32,,,,,,,,,,,
2007Q3,62,60.8,4,1.33,,,,,,,,,,,
2007Q3,67,60,4.25,1.35,,,,,,,,,,,
2007Q3,68,,3.75,,,,,,,,,,,,
2007Q3,70,63,4.25,1.37,,,,,,,,,,,
2007Q3,72,65,4,1.35,,,,,,,,,,,
2007Q3,73,55,4.25,1.4,,,,,,,,,,,
2007Q3,76,74,4.25,1.33666666666667,,,,,,,,,,,
2007Q3,80,66.6858,4.115,1.34,,,,,,,,,,,
2007Q3,82,,4,1.37,,,,,,,,,,,
2007Q3,84,60,4,1.36,,,,,,,,,,,
2007Q3,85,59.86,4.25,,,,,,,,,,,,
2007Q3,88,66.5,4,1.35,,,,,,,,,,,
2007Q3,90,59,4,1.38,,,,,,,,,,,
2007Q3,92,,,,,,,,,,,,,,
2007Q3,93,60,4.25,1.32,,,,,,,,,,,
2007Q3,94,70,4,1.36,,,,,,,,,,,
2007Q3,95,66,4.25,1.32,,,,,,,,,,,
2007Q3,96,60,4,1.38,,,,,,,,,,,
2007Q3,97,60,4,1.28,,,,,,,,,,,
2007Q3,98,65,4,1.31,,,,,,,,,,,
2007Q3,99,,4.25,1.36,,,,,,,,,,,
2007Q3,100,62,4,1.33,,,,,,,,,,,
2007Q4,1,59,4.25,1.3,,,,,,,,,,,
2007Q4,2,56,4,1.38888888888889,,,,,,,,,,,
2007Q4,3,60,4.25,1.4,,,,,,,,,,,
2007Q4,4,68,4,1.35,,,,,,,,,,,
2007Q4,5,62,4.25,1.37,,,,,,,,,,,
2007Q4,7,65,4,1.35,,,,,,,,,,,
2007Q4,8,63,4.5,1.3,,,,,,,,,,,
2007Q4,10,57,4,1.45,,,,,,,,,,,
2007Q4,11,58,4,1.3,,,,,,,,,,,
2007Q4,14,63,4,1.39,,,,,,,,,,,
2007Q4,15,64,,1.3,,,,,,,,,,,
2007Q4,16,68,4.25,1.37,,,,,,,,,,,
2007Q4,19,,,,,,,,,,,,,,
2007Q4,20,65,4.25,1.33,,,,,,,,,,,
2007Q4,22,62,4,1.38,,,,,,,,,,,
2007Q4,23,56,4.25,1.35,,,,,,,,,,,
2007Q4,24,55,4,1.35,,,,,,,,,,,
2007Q4,26,65,4,1.32,,,,,,,,,,,
2007Q4,29,65,4,1.32,,,,,,,,,,,
2007Q4,30,65,4,1.32,,,,,,,,,,,
2007Q4,31,60,4.25,1.42,,,,,,,,,,,
2007Q4,32,65,4.25,,,,,,,,,,,,
2007Q4,33,,,,,,,,,,,,,,
2007Q4,36,58,4,,,,,,,,,,,,
2007Q4,37,62,4.25,1.42,,,,,,,,,,,
2007Q4,38,61,4,1.34,,,,,,,,,,,
2007Q4,39,64,4.25,1.27,,,,,,,,,,,
2007Q4,40,56,4,1.31,,,,,,,,,,,
2007Q4,41,60,4,1.35,,,,,,,,,,,
2007Q4,42,59.7,4,1.34,,,,,,,,,,,
2007Q4,45,65,4,1.36,,,,,,,,,,,
2007Q4,47,68.536259767276,4.5,1.33,,,,,,,,,,,
2007Q4,48,60,4,1.34,,,,,,,,,,,
2007Q4,52,64,4,1.35,,,,,,,,,,,
2007Q4,54,60,4,1.35,,,,,,,,,,,
2007Q4,56,60,4,1.3,,,,,,,,,,,
2007Q4,57,65,4,1.33,,,,,,,,,,,
2007Q4,58,73.9,4,1.3641,,,,,,,,,,,
2007Q4,59,58,4.25,1.35,,,,,,,,,,,
2007Q4,60,65,4.25,1.29,,,,,,,,,,,
2007Q4,61,60,4.25,1.32,,,,,,,,,,,
2007Q4,62,59.7,4,1.34,,,,,,,,,,,
2007Q4,67,60,4.5,1.35,,,,,,,,,,,
2007Q4,68,,4,,,,,,,,,,,,
2007Q4,70,69,4.5,1.4,,,,,,,,,,,
2007Q4,72,65,4,1.35,,,,,,,,,,,
2007Q4,73,50,4.25,1.4,,,,,,,,,,,
2007Q4,76,72,4.25,1.30833333333333,,,,,,,,,,,
2007Q4,80,67.1923,4.237,1.34,,,,,,,,,,,
2007Q4,82,,4,1.4,,,,,,,,,,,
2007Q4,84,58,4,1.37,,,,,,,,,,,
2007Q4,85,58.07,4.25,1.33,,,,,,,,,,,
2007Q4,88,67,4,1.35,,,,,,,,,,,
2007Q4,90,58,4,1.35,,,,,,,,,,,
2007Q4,92,,,,,,,,,,,,,,
2007Q4,93,55,4.25,1.32,,,,,,,,,,,
2007Q4,94,70,4.25,1.35,,,,,,,,,,,
2007Q4,95,63,4.25,1.3,,,,,,,,,,,
2007Q4,96,60,4,1.34,,,,,,,,,,,
2007Q4,97,60,4,1.28,,,,,,,,,,,
2007Q4,98,65,4,1.28,,,,,,,,,,,
2007Q4,99,,4.25,1.36,,,,,,,,,,,
2007Q4,100,60,4,1.33,,,,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,3,,,,,,,,,,
2008,3,,,,2.7,,,,,,,,,,
2008,4,,,,2.6,,,,,,,,,,
2008,5,,,,2.9,,,,,,,,,,
2008,7,,,,3.25,,,,,,,,,,
2008,8,,,,2.4,,,,,,,,,,
2008,10,,,,2.8,,,,,,,,,,
2008,11,,,,,,,,,,,,,,
2008,14,,,,3,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,2.8,,,,,,,,,,
2008,19,,,,,,,,,,,,,,
2008,20,,,,2.8,,,,,,,,,,
2008,22,,,,2.7,,,,,,,,,,
2008,23,,,,2.8,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,2.5,,,,,,,,,,
2008,29,,,,,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,,,,2.5,,,,,,,,,,
2008,32,,,,3.1,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,36,,,,3.5,,,,,,,,,,
2008,37,,,,3.25,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.3,,,,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,45,,,,2.2,,,,,,,,,,
2008,47,,,,2,,,,,,,,,,
2008,48,,,,2,,,,,,,,,,
2008,52,,,,2.4,,,,,,,,,,
2008,54,,,,2,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,58,,,,2.7,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,2.8,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,62,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,2.5,,,,,,,,,,
2008,72,,,,,,,,,,,,,,
2008,73,,,,3,,,,,,,,,,
2008,76,,,,2.3,,,,,,,,,,
2008,80,,,,3.5,,,,,,,,,,
2008,82,,,,3.8,,,,,,,,,,
2008,84,,,,2.7,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,88,,,,2.2,,,,,,,,,,
2008,90,,,,1.6,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,,,,2.5,,,,,,,,,,
2008,94,,,,2.8,,,,,,,,,,
2008,95,,,,2.5,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.8,,,,,,,,,,
2008,98,,,,2.8,,,,,,,,,,
2008,99,,,,,,,,,,,,,,
2008,100,,,,3,,,,,,,,,,
2008Q1,1,59,4.25,1.3,,,,,,,,,,,
2008Q1,2,60,4,1.38888888888889,,,,,,,,,,,
2008Q1,3,60,4,1.4,,,,,,,,,,,
2008Q1,4,70,4.25,1.32,,,,,,,,,,,
2008Q1,5,60,4.25,1.34,,,,,,,,,,,
2008Q1,7,65,4,1.35,,,,,,,,,,,
2008Q1,8,65,4.5,1.28,,,,,,,,,,,
2008Q1,10,55,4,1.42,,,,,,,,,,,
2008Q1,11,58,4.25,1.28,,,,,,,,,,,
2008Q1,14,63,3.75,1.41,,,,,,,,,,,
2008Q1,15,64,,1.3,,,,,,,,,,,
2008Q1,16,69,4.25,1.37,,,,,,,,,,,
2008Q1,19,,,,,,,,,,,,,,
2008Q1,20,65,4.25,1.31,,,,,,,,,,,
2008Q1,22,62,4,1.33,,,,,,,,,,,
2008Q1,23,55,4.25,1.33,,,,,,,,,,,
2008Q1,24,55,3.75,1.33,,,,,,,,,,,
2008Q1,26,62,4,1.3,,,,,,,,,,,
2008Q1,29,65,4,1.32,,,,,,,,,,,
2008Q1,30,65,4,1.32,,,,,,,,,,,
2008Q1,31,60,4.25,1.4,,,,,,,,,,,
2008Q1,32,65,4.25,,,,,,,,,,,,
2008Q1,33,,,,,,,,,,,,,,
2008Q1,36,57,4,,,,,,,,,,,,
2008Q1,37,60,4.25,1.43,,,,,,,,,,,
2008Q1,38,62,4,1.35,,,,,,,,,,,
2008Q1,39,61,4.25,1.28,,,,,,,,,,,
2008Q1,40,56,4,1.3,,,,,,,,,,,
2008Q1,41,60,4,1.35,,,,,,,,,,,
2008Q1,42,58.2,4,1.34,,,,,,,,,,,
2008Q1,45,65,3.75,1.36,,,,,,,,,,,
2008Q1,47,68.7020595821667,4.5,1.33,,,,,,,,,,,
2008Q1,48,61,4,1.35,,,,,,,,,,,
2008Q1,52,65.8,3.75,1.34,,,,,,,,,,,
2008Q1,54,60,4,1.35,,,,,,,,,,,
2008Q1,56,60,4,1.27,,,,,,,,,,,
2008Q1,57,66,4,1.3,,,,,,,,,,,
2008Q1,58,74.8,4,1.3651,,,,,,,,,,,
2008Q1,59,58,4.5,1.35,,,,,,,,,,,
2008Q1,60,65,4.25,1.25,,,,,,,,,,,
2008Q1,61,60,4.25,1.3,,,,,,,,,,,
2008Q1,62,58.2,4,1.34,,,,,,,,,,,
2008Q1,67,60,4.5,1.35,,,,,,,,,,,
2008Q1,68,,4,,,,,,,,,,,,
2008Q1,70,72,4.5,1.4,,,,,,,,,,,
2008Q1,72,62,4,1.35,,,,,,,,,,,
2008Q1,73,50,4.25,1.35,,,,,,,,,,,
2008Q1,76,72,4.25,1.29,,,,,,,,,,,
2008Q1,80,65.1664,4.359,1.35,,,,,,,,,,,
2008Q1,82,,3.75,1.4,,,,,,,,,,,
2008Q1,84,60,4,1.39,,,,,,,,,,,
2008Q1,85,55.29,4.25,,,,,,,,,,,,
2008Q1,88,69,4,1.35,,,,,,,,,,,
2008Q1,90,60,4.25,1.34,,,,,,,,,,,
2008Q1,92,,,,,,,,,,,,,,
2008Q1,93,60,4.25,1.3,,,,,,,,,,,
2008Q1,94,70,4.25,1.33,,,,,,,,,,,
2008Q1,95,60,4.25,1.28,,,,,,,,,,,
2008Q1,96,60,3.75,1.31,,,,,,,,,,,
2008Q1,97,60,4.1,1.25,,,,,,,,,,,
2008Q1,98,65,4,1.27,,,,,,,,,,,
2008Q1,99,,4.25,1.37,,,,,,,,,,,
2008Q1,100,60,4,1.33,,,,,,,,,,,
2008Q2,1,59,4.25,1.3,,,,,,,,,,,
2008Q2,2,65,4,1.38888888888889,,,,,,,,,,,
2008Q2,3,60,4,1.4,,,,,,,,,,,
2008Q2,4,70,4.5,1.3,,,,,,,,,,,
2008Q2,5,57,4,1.3,,,,,,,,,,,
2008Q2,7,65,4,1.35,,,,,,,,,,,
2008Q2,8,64,4.5,1.28,,,,,,,,,,,
2008Q2,10,55,4,1.4,,,,,,,,,,,
2008Q2,11,56,4.25,1.27,,,,,,,,,,,
2008Q2,14,63,3.5,1.43,,,,,,,,,,,
2008Q2,15,64,,1.3,,,,,,,,,,,
2008Q2,16,69,4.25,1.38,,,,,,,,,,,
2008Q2,19,,,,,,,,,,,,,,
2008Q2,20,65,4.25,1.29,,,,,,,,,,,
2008Q2,22,60,3.75,1.33,,,,,,,,,,,
2008Q2,23,56,4,1.31,,,,,,,,,,,
2008Q2,24,53,3.5,1.32,,,,,,,,,,,
2008Q2,26,58,4,1.3,,,,,,,,,,,
2008Q2,29,65,4,1.32,,,,,,,,,,,
2008Q2,30,65,4,1.32,,,,,,,,,,,
2008Q2,31,60,4.25,1.38,,,,,,,,,,,
2008Q2,32,65,4.25,,,,,,,,,,,,
2008Q2,33,,,,,,,,,,,,,,
2008Q2,36,60,4,,,,,,,,,,,,
2008Q2,37,60,4.25,1.45,,,,,,,,,,,
2008Q2,38,62,4,1.36,,,,,,,,,,,
2008Q2,39,63,4.25,1.28,,,,,,,,,,,
2008Q2,40,56,4.08,1.29,,,,,,,,,,,
2008Q2,41,60,4,1.35,,,,,,,,,,,
2008Q2,42,57.7,4,1.35,,,,,,,,,,,
2008Q2,45,65,3.5,1.36,,,,,,,,,,,
2008Q2,47,65.47288541985,4.5,1.32,,,,,,,,,,,
2008Q2,48,62,4,1.35,,,,,,,,,,,
2008Q2,52,63.6,3.75,1.37,,,,,,,,,,,
2008Q2,54,60,4,1.35,,,,,,,,,,,
2008Q2,56,60,4,1.25,,,,,,,,,,,
2008Q2,57,61,4,1.26,,,,,,,,,,,
2008Q2,58,75.3,4,1.3651,,,,,,,,,,,
2008Q2,59,56,4.5,1.35,,,,,,,,,,,
2008Q2,60,65,4.25,1.25,,,,,,,,,,,
2008Q2,61,60,4.5,1.3,,,,,,,,,,,
2008Q2,62,57.7,4,1.35,,,,,,,,,,,
2008Q2,67,60,4.5,1.35,,,,,,,,,,,
2008Q2,68,,4.25,,,,,,,,,,,,
2008Q2,70,70,4.5,1.38,,,,,,,,,,,
2008Q2,72,62,4,1.35,,,,,,,,,,,
2008Q2,73,,4.25,,,,,,,,,,,,
2008Q2,76,72,4.25,1.28,,,,,,,,,,,
2008Q2,80,65.504,4.397,1.35,,,,,,,,,,,
2008Q2,82,,3.75,1.4,,,,,,,,,,,
2008Q2,84,59,3.75,1.41,,,,,,,,,,,
2008Q2,85,53.64,4.25,1.32,,,,,,,,,,,
2008Q2,88,69,4,1.34,,,,,,,,,,,
2008Q2,90,60,4.25,1.33,,,,,,,,,,,
2008Q2,92,,,,,,,,,,,,,,
2008Q2,93,65,4.25,1.3,,,,,,,,,,,
2008Q2,94,70,4.25,1.3,,,,,,,,,,,
2008Q2,95,60,4.25,1.25,,,,,,,,,,,
2008Q2,96,,,,,,,,,,,,,,
2008Q2,97,60,4.3,1.25,,,,,,,,,,,
2008Q2,98,65,4,1.26,,,,,,,,,,,
2008Q2,99,,4.25,1.4,,,,,,,,,,,
2008Q2,100,60,4,1.33,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,
2011,2,,,,2.2,,,,,,,,,,
2011,3,,,,2.5,,,,,,,,,,
2011,4,,,,2.5,,,,,,,,,,
2011,5,,,,2,,,,,,,,,,
2011,7,,,,3.25,,,,,,,,,,
2011,8,,,,2.3,,,,,,,,,,
2011,10,,,,,,,,,,,,,,
2011,11,,,,,,,,,,,,,,
2011,14,,,,3.5,,,,,,,,,,
2011,15,,,,,,,,,,,,,,
2011,16,,,,2.5,,,,,,,,,,
2011,19,,,,,,,,,,,,,,
2011,20,,,,3,,,,,,,,,,
2011,22,,,,2.3,,,,,,,,,,
2011,23,,,,2.8,,,,,,,,,,
2011,24,,,,,,,,,,,,,,
2011,26,,,,2.2,,,,,,,,,,
2011,29,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,
2011,31,,,,2.3,,,,,,,,,,
2011,32,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,
2011,36,,,,2.7,,,,,,,,,,
2011,37,,,,3,,,,,,,,,,
2011,38,,,,,,,,,,,,,,
2011,39,,,,2.2,,,,,,,,,,
2011,40,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,
2011,45,,,,,,,,,,,,,,
2011,47,,,,2,,,,,,,,,,
2011,48,,,,2,,,,,,,,,,
2011,52,,,,,,,,,,,,,,
2011,54,,,,2,,,,,,,,,,
2011,56,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,
2011,58,,,,2.9,,,,,,,,,,
2011,59,,,,,,,,,,,,,,
2011,60,,,,3.5,,,,,,,,,,
2011,61,,,,,,,,,,,,,,
2011,62,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,
2011,70,,,,2.3,,,,,,,,,,
2011,72,,,,,,,,,,,,,,
2011,73,,,,,,,,,,,,,,
2011,76,,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,
2011,82,,,,3.2,,,,,,,,,,
2011,84,,,,2.7,,,,,,,,,,
2011,85,,,,,,,,,,,,,,
2011,88,,,,2,,,,,,,,,,
2011,90,,,,2,,,,,,,,,,
2011,92,,,,,,,,,,,,,,
2011,93,,,,2.5,,,,,,,,,,
2011,94,,,,3,,,,,,,,,,
2011,95,,,,2.5,,,,,,,,,,
2011,96,,,,,,,,,,,,,,
2011,97,,,,,,,,,,,,,,
2011,98,,,,3,,,,,,,,,,
2011,99,,,,,,,,,,,,,,
2011,100,,,,3.2,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2007Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2007,3,2,,,,,40,60,,,,,,,
2007,4,1.9,,,,,50,50,,,,,,,
2007,7,2.2,,,,,,,,,,,,,
2007,8,2,,,,,43,55,2,,,,,,
2007,9,1.75,,,,20,60,20,,,,,,,
2007,10,2.04,.00316860346092351,.0655516046181415,1.32161968275293,10.1166332809387,30.5670581115565,36.7404353228451,17.5925068424453,3.3375074872298,.25551906415251,,,,
2007,11,1.9,,,,,50,50,,,,,,,
2007,14,1.9,,,,,70,30,,,,,,,
2007,15,1.9,,,,,80,20,,,,,,,
2007,16,2.2,0,0,2,15,29,33,18,2,1,,,,
2007,18,2,,,,,,,,,,,,,
2007,19,2,,,,,50,50,,,,,,,
2007,20,2.1,,,,,30,70,,,,,,,
2007,22,1.9,0,0,0,0,55,45,,,,,,,
2007,23,2,,,,5,40,50,5,,,,,,
2007,24,2,,,,,50,50,,,,,,,
2007,26,2,,,,5,45,45,5,,,,,,
2007,29,1.9,,,,,70,30,,,,,,,
2007,30,2.1,,,,,25,75,,,,,,,
2007,32,,0,1,3,12,30,38,15,1,0,,,,
2007,35,2.1,,,,,20,70,10,,,,,,
2007,36,2.1,,,,,35,50,15,,,,,,
2007,37,2,,,,,47.5,52.5,,,,,,,
2007,38,2,,,,,40,60,,,,,,,
2007,41,1.9,,,,,65,35,,,,,,,
2007,42,2,,,,,45,55,,,,,,,
2007,45,2.2,,,,,20,50,30,,,,,,
2007,47,2,0,1,5,10,35,45,4,0,0,,,,
2007,48,1.9,,,,,,,,,,,,,
2007,52,2,,,,,40,60,,,,,,,
2007,54,2.1,,,,,20,60,20,,,,,,
2007,56,2,,,,,25,70,5,,,,,,
2007,57,2,,,,,,,,,,,,,
2007,59,1.97,0,0,0,0,40,60,0,0,0,,,,
2007,60,2,,,,,35,60,5,,,,,,
2007,61,2,,,,0,45,45,10,,,,,,
2007,65,2.2,,,,,,,,,,,,,
2007,76,2.01510504220612,.000000000000000000000000000000000000000000000000000000000000000000000000000000000097709994470651,.0000000000000000000000000000000000000000000000804515299117869,.00000000000000000000532523088131499,.0000327633173190382,43.8393437766207,56.1603581734323,.000265286629763661,0,0,,,,
2007,82,2,0,1,2,3,10,75,5,3,1,,,,
2007,84,2,0,0,0,0,47,53,0,0,0,,,,
2007,85,2,,,,,45,55,,,,,,,
2007,88,2,,,,10,30,35,20,5,,,,,
2007,89,2.2,,,,,25,40,35,,,,,,
2007,90,2,0,0,0,10,30,60,0,0,0,,,,
2007,91,2,0,0,0,0,15,65,20,0,0,,,,
2007,92,2,0,0,0,.000000715570431140862,30.3113599071508,69.6886393772787,0,0,0,,,,
2007,93,2,,,,,40,60,,,,,,,
2007,94,2.1,,,,10,30,35,20,5,,,,,
2007,95,2,0,0,0,0,45,55,0,0,0,,,,
2007,96,2,,,,,35,60,5,,,,,,
2007,97,2,0,0,5,10,35,30,19,1,0,,,,
2007,98,2,,,,,45,45,10,,,,,,
2007,99,2.3,,,,,10,80,10,,,,,,
2007,100,2,,,,5,15,75,5,,,,,,
2008,3,1.9,,,,,60,40,,,,,,,
2008,4,2.3,,,,,25,60,15,,,,,,
2008,7,2.3,,,,,,,,,,,,,
2008,8,2.1,,,,1,45,50,4,,,,,,
2008,9,1.6,,,,20,60,20,,,,,,,
2008,10,2.12,.0010459499944715,.0264734490169727,.676904043167947,6.57904359242968,25.1719967361034,38.2568632846019,23.1703583377519,5.57092355817977,.546391048754002,,,,
2008,11,1.9,,,,,55,45,,,,,,,
2008,14,1.7,,,,10,60,30,,,,,,,
2008,15,1.8,,,,10,60,30,0,,,,,,
2008,16,2.3,0,0,2,19,25,28,23,2,1,,,,
2008,18,1.9,,,,,,,,,,,,,
2008,19,1.9,,,,,60,40,,,,,,,
2008,20,2.2,,,,,30,50,20,,,,,,
2008,22,1.9,0,0,0,5,55,40,,,,,,,
2008,23,1.7,1,3,10,22,27,20,10,5,2,,,,
2008,24,1.9,,,,10,50,30,10,,,,,,
2008,26,1.9,,,2.5,15,35,35,12.5,,,,,,
2008,29,2,,,,,60,40,,,,,,,
2008,30,2,,,,,25,75,,,,,,,
2008,32,,1,5,10,15,25,25,15,3,1,,,,
2008,35,2,,,,,30,70,0,,,,,,
2008,36,2.1,,,,,40,50,10,,,,,,
2008,37,2.1,,,,,30,70,,,,,,,
2008,38,2,,,,,20,60,20,,,,,,
2008,41,1.9,,,,,80,20,,,,,,,
2008,42,1.9,,,,,55,45,,,,,,,
2008,45,2,,,,,40,40,20,,,,,,
2008,47,2.1,0,2,7,11,35,40,5,0,0,,,,
2008,48,2.1,,,,,,,,,,,,,
2008,52,2,,,,,30,70,,,,,,,
2008,54,2.1,,,,,40,60,,,,,,,
2008,56,2,,,,,30,65,5,,,,,,
2008,57,2,,,,,,,,,,,,,
2008,59,2,0,0,0,0,45,50,5,0,0,,,,
2008,60,2,,,,,40,55,5,,,,,,
2008,61,2.1,,,,10,40,40,10,,,,,,
2008,65,2.1,,,,,,,,,,,,,
2008,76,2.29222977332106,.0768867799613774,.578011956531263,2.97080609086043,9.66301612347245,19.9090635211352,25.8333581876387,22.1041624414022,12.5841960493512,6.2804988496472,,,,
2008,82,1.9,1,2,3,5,40,40,5,3,1,,,,
2008,84,1.9,0,0,0,7,42,38,10,3,0,,,,
2008,85,2,,,,5,40,50,5,,,,,,
2008,88,2,,,5,10,25,30,20,10,,,,,
2008,89,2.1,,,,10,35,40,15,,,,,,
2008,90,1.9,0,0,0,10,60,30,0,0,0,,,,
2008,91,2,0,0,0,10,15,55,20,0,0,,,,
2008,92,2,0,.000311029764970633,.10991395010534,5.33103339144747,38.7639346009123,46.3188117617305,9.19628175246178,.279402483812639,.000311029764970633,,,,
2008,93,2,,,,,50,45,5,,,,,,
2008,94,2.1,,,,9,26,51,10,4,,,,,
2008,95,2,0,0,1,12,35,42,10,0,0,,,,
2008,96,2,,,,,30,60,10,,,,,,
2008,97,1.9,0,0,10,15,35,30,10,0,0,,,,
2008,98,2,,,,5,40,45,10,,,,,,
2008,99,1.9,,,,10,70,20,,,,,,,
2008,100,2.2,,,,2.5,25,60,10,2.5,,,,,
2008Jun,3,1.9,,,,,50,50,,,,,,,
2008Jun,4,2.3,,,,,20,65,15,,,,,,
2008Jun,7,2.2,,,,,,,,,,,,,
2008Jun,8,2,,,,2,40,46,12,,,,,,
2008Jun,9,1.6,,,,25,50,25,,,,,,,
2008Jun,10,2,.00316860346092351,.0655516046181415,1.32161968275293,10.1166332809387,30.5670581115565,36.7404353228451,17.5925068424453,3.3375074872298,.25551906415251,,,,
2008Jun,11,1.9,,,,,55,45,,,,,,,
2008Jun,14,,,,,,,,,,,,,,
2008Jun,15,1.8,,,5,10,50,30,5,,,,,,
2008Jun,16,2.4,0,0,2,19,24,28,24,2,1,,,,
2008Jun,18,1.9,,,,,,,,,,,,,
2008Jun,19,1.8,,,,,75,25,,,,,,,
2008Jun,20,2.2,,,,,30,50,20,,,,,,
2008Jun,22,1.9,0,0,0,5,50,45,,,,,,,
2008Jun,23,1.5,,3,10,22,30,22,10,3,,,,,
2008Jun,24,1.8,,,,20,50,30,,,,,,,
2008Jun,26,1.8,,,2.5,17.5,32.5,32.5,15,,,,,,
2008Jun,29,,,,,,,,,,,,,,
2008Jun,30,2,,,,,40,60,,,,,,,
2008Jun,32,,1,5,10,16,27,27,12,2,,,,,
2008Jun,35,2,,,,,,,,,,,,,
2008Jun,36,2,,,,5,35,45,15,,,,,,
2008Jun,37,2,,,,,50,50,,,,,,,
2008Jun,38,1.9,,,,,60,40,,,,,,,
2008Jun,41,1.9,,,,,,,,,,,,,
2008Jun,42,1.8,,,,5,55,40,,,,,,,
2008Jun,45,,,,,,,,,,,,,,
2008Jun,47,1.9,0,3,10,25,33,17,10,2,0,,,,
2008Jun,48,2.1,,,,,,,,,,,,,
2008Jun,52,1.9,,,,,60,40,,,,,,,
2008Jun,54,2.1,,,,,40,60,,,,,,,
2008Jun,56,1.9,,,,,55,40,5,,,,,,
2008Jun,57,,,,,,,,,,,,,,
2008Jun,59,1.96,0,0,0,0,45,50,5,0,0,,,,
2008Jun,60,2,,,,5,35,55,5,,,,,,
2008Jun,61,2,,,,10,40,40,10,,,,,,
2008Jun,65,2,,,,,,,,,,,,,
2008Jun,76,2.30566269531547,,,,,,,,,,,,,
2008Jun,82,1.8,1,2,3,5,45,35,5,3,1,,,,
2008Jun,84,1.9,0,0,0,8,40,39,13,0,0,,,,
2008Jun,85,1.9,,,,5,45,35,15,,,,,,
2008Jun,88,2,,,5,10,25,30,20,10,,,,,
2008Jun,89,2.2,,,,10,35,40,15,,,,,,
2008Jun,90,1.7,0,0,0,20,70,10,0,0,0,,,,
2008Jun,91,2,0,0,0,10,15,55,20,0,0,,,,
2008Jun,92,1.9,0,.00600158402217631,.580957633406868,11.0442036188507,43.6454110357545,37.494924928949,6.96239747356463,.265503717052035,.000600008400112651,,,,
2008Jun,93,2,,,,,50,45,5,,,,,,
2008Jun,94,2.1,,,5,10,25,30,25,5,,,,,
2008Jun,95,2,0,0,0,12,36,40,11,1,0,,,,
2008Jun,96,2,,,,,30,55,15,,,,,,
2008Jun,97,1.9,0,0,10,15,35,30,10,0,0,,,,
2008Jun,98,1.8,,,,5,40,45,10,,,,,,
2008Jun,99,2,,,,,10,80,10,,,,,,
2008Jun,100,2,,,,2,30,55,12.5,.5,,,,,
2009,3,1.8,,,,,70,30,,,,,,,
2009,4,2,,,,10,30,50,10,,,,,,
2009,7,2.1,,,,,,,,,,,,,
2009,8,2.1,,,,2,43,50,5,,,,,,
2009,9,1.7,,,5,15,60,15,5,,,,,,
2009,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2009,11,2.1,,,,,35,60,5,,,,,,
2009,14,1.8,,,,20,50,30,,,,,,,
2009,15,1.7,,,5,5,60,25,5,,,,,,
2009,16,1.9,0,0,2,22,33,30,10,2,1,,,,
2009,18,1.8,,,,,,,,,,,,,
2009,19,1.9,,,,,60,40,,,,,,,
2009,20,2,,,,10,30,50,10,,,,,,
2009,22,1.8,0,0,0,10,60,30,,,,,,,
2009,23,2,1,3,5,15,25,27,15,5,4,,,,
2009,24,1.8,,,,10,60,25,5,,,,,,
2009,26,1.8,,,5,20,32.5,30,12.5,,,,,,
2009,29,2,,,,,60,40,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,2,,,,,,,,,,,,,
2009,36,2.3,,,,,20,50,30,,,,,,
2009,37,2.1,,,,,20,80,,,,,,,
2009,38,2.1,,,,,20,60,20,,,,,,
2009,41,1.9,,,,,80,20,,,,,,,
2009,42,1.8,,,,10,50,40,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,2.1,0,2,5,13,20,38,17,5,0,,,,
2009,48,,,,,,,,,,,,,,
2009,52,2.2,,,,,20,80,,,,,,,
2009,54,2,,,,20,40,40,,,,,,,
2009,56,2,,,,,30,65,5,,,,,,
2009,57,1.9,,,,,,,,,,,,,
2009,59,2,0,0,0,0,30,60,10,0,0,,,,
2009,60,1.9,,,5,10,40,30,10,5,,,,,
2009,61,2,,,,10,40,40,10,,,,,,
2009,65,2,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,82,1.9,1,2,3,5,40,40,5,3,1,,,,
2009,84,1.9,0,0,0,7,40,40,12,1,0,,,,
2009,85,,,,,,,,,,,,,,
2009,88,1.9,,5,10,15,25,20,15,10,,,,,
2009,89,2,,,,10,35,40,10,5,,,,,
2009,90,1.9,0,0,0,10,50,40,0,0,0,,,,
2009,91,2,0,0,5,20,35,35,5,0,0,,,,
2009,92,,,,,,,,,,,,,,
2009,93,2,,,,,50,45,5,,,,,,
2009,94,1.9,,,2,20,30,33,12,3,,,,,
2009,95,1.9,0,0,3,13,40,33,11,0,0,,,,
2009,96,,,,,,,,,,,,,,
2009,97,1.9,0,0,10,15,30,25,15,5,0,,,,
2009,98,2,,,,5,35,40,20,,,,,,
2009,99,1.9,,,,10,70,20,,,,,,,
2009,100,1.9,,2.5,5,15,50,20,5,2.5,,,,,
2009Jun,3,1.9,,,,,60,40,,,,,,,
2009Jun,4,2,,,,,30,60,10,,,,,,
2009Jun,7,2.1,,,,,,,,,,,,,
2009Jun,8,2.1,,,,5,38,42,15,,,,,,
2009Jun,9,1.7,,,5,30,50,10,5,,,,,,
2009Jun,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2009Jun,11,2.1,,,,,35,60,5,,,,,,
2009Jun,14,,,,,,,,,,,,,,
2009Jun,15,1.7,,,5,15,45,25,10,,,,,,
2009Jun,16,1.9,0,0,2,25,35,25,10,2,1,,,,
2009Jun,18,1.9,,,,,,,,,,,,,
2009Jun,19,1.9,,,,,60,40,,,,,,,
2009Jun,20,2,,,,10,30,50,10,,,,,,
2009Jun,22,1.8,0,0,0,10,60,30,,,,,,,
2009Jun,23,2,1,3,8,17,20,25,20,5,1,,,,
2009Jun,24,1.8,,,,20,50,30,,,,,,,
2009Jun,26,1.8,,,5,20,32.5,30,12.5,,,,,,
2009Jun,29,,,,,,,,,,,,,,
2009Jun,30,,,,,,,,,,,,,,
2009Jun,32,,,,,,,,,,,,,,
2009Jun,35,2,,,,,,,,,,,,,
2009Jun,36,2.3,,,,10,15,35,35,5,,,,,
2009Jun,37,2.3,,,,,20,80,,,,,,,
2009Jun,38,2.1,,,,,20,60,20,,,,,,
2009Jun,41,1.9,,,,,,,,,,,,,
2009Jun,42,1.7,,,,5,55,35,5,,,,,,
2009Jun,45,,,,,,,,,,,,,,
2009Jun,47,2.2,0,3,7,22,25,29,11,3,0,,,,
2009Jun,48,,,,,,,,,,,,,,
2009Jun,52,1.9,,,,,60,40,,,,,,,
2009Jun,54,1.9,,,,22.2222222222222,55.5555555555556,22.2222222222222,,,,,,,
2009Jun,56,2.1,,,,,30,65,5,,,,,,
2009Jun,57,,,,,,,,,,,,,,
2009Jun,59,2,0,0,0,0,30,60,10,0,0,,,,
2009Jun,60,1.9,,,5,10,40,30,10,5,,,,,
2009Jun,61,1.9,,,,10,40,40,10,,,,,,
2009Jun,65,2,,,,,,,,,,,,,
2009Jun,76,,,,,,,,,,,,,,
2009Jun,82,,1,2,3,5,40,40,5,3,1,,,,
2009Jun,84,2,0,0,0,10,35,37,16,2,0,,,,
2009Jun,85,,,,,,,,,,,,,,
2009Jun,88,1.9,,,5,10,30,25,20,10,,,,,
2009Jun,89,2,,,,10,35,40,10,5,,,,,
2009Jun,90,1.9,0,0,0,10,50,40,0,0,0,,,,
2009Jun,91,2,0,0,5,20,35,35,5,0,0,,,,
2009Jun,92,,,,,,,,,,,,,,
2009Jun,93,2,,,,,50,45,5,,,,,,
2009Jun,94,1.9,,,,20,30,35,12,3,,,,,
2009Jun,95,1.9,0,0,5,21,27,29,15,3,0,,,,
2009Jun,96,,,,,,,,,,,,,,
2009Jun,97,1.9,0,0,10,15,30,25,15,5,0,,,,
2009Jun,98,2,,,,10,35,35,20,,,,,,
2009Jun,99,1.9,,,,10,70,20,,,,,,,
2009Jun,100,1.9,,,,,,,,,,,,,
2012,3,1.8,,,,,70,30,,,,,,,
2012,4,2,,,,10,40,40,10,,,,,,
2012,7,1.9,,,,,,,,,,,,,
2012,8,2,,,,4,41,45,10,,,,,,
2012,9,1.9,,,5,30,40,20,5,,,,,,
2012,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2012,11,2,,,,10,40,50,,,,,,,
2012,14,1.7,,,,,,,,,,,,,
2012,15,1.6,,,5,25,45,15,10,,,,,,
2012,16,2.1,5,7,9,11,16,18,13,12,9,,,,
2012,18,2,,,,,,,,,,,,,
2012,19,2,,,,,50,50,,,,,,,
2012,20,2,,,5,10,30,40,15,,,,,,
2012,22,1.9,0,0,0,10,60,30,,,,,,,
2012,23,2,1,3,10,17,20,20,17,10,2,,,,
2012,24,1.9,,,5,10,40,30,10,5,,,,,
2012,26,1.8,,,2.5,22.5,30,27.5,15,2.5,,,,,
2012,29,,,,,,,,,,,,,,
2012,30,1.9,,,,,80,20,,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,2,,,,,,,,,,,,,
2012,36,2,,5,5,15,20,35,15,5,,,,,
2012,37,2.2,,,,,30,70,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,41,1.8,,,,,,,,,,,,,
2012,42,1.7,,,,10,70,20,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,1.9,,,,,,,,,,,,,
2012,48,2,,,,,,,,,,,,,
2012,52,2.3,,,,,30,70,,,,,,,
2012,54,1.9,,,,20,60,20,,,,,,,
2012,56,2,,,,,35,50,15,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,2,0,0,0,0,50,50,0,0,0,,,,
2012,60,1.9,,,5,10,40,30,10,5,,,,,
2012,61,,,,,,,,,,,,,,
2012,65,2.1,,,,,,,,,,,,,
2012,76,1.9,,,,,,,,,,,,,
2012,82,,1,2,3,5,40,40,5,3,1,,,,
2012,84,2,0,0,3,10,32,35,15,4,1,,,,
2012,85,,,,,,,,,,,,,,
2012,88,1.9,,5,10,20,30,20,10,5,,,,,
2012,89,2,,,5,5,25,40,10,10,5,,,,
2012,90,2,0,0,0,10,50,40,0,0,0,,,,
2012,91,2,0,0,5,20,35,35,5,0,0,,,,
2012,92,,,,,,,,,,,,,,
2012,93,2,,,,,50,45,5,,,,,,
2012,94,1.9,,1,3,12,50,21,7,4,2,,,,
2012,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2012,96,,,,,,,,,,,,,,
2012,97,2,5,5,5,15,25,25,10,5,5,,,,
2012,98,2.1,,,,5,35,45,15,,,,,,
2012,99,2,,,,,10,80,10,,,,,,
2012,100,2,,,2.5,10,35,40,10,2.5,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2007,3,2.6,,,,,,35,65,,,,,,
2007,4,2.7,,,,,,10,80,10,,,,,
2007,7,2.9,,,,,,,,,,,,,
2007,8,2.9,,,,,,10,50,40,,,,,
2007,9,2.25,,,,15,25,40,20,,,,,,
2007,10,2.8,.00000187204012291886,.000126490611163099,.0105299306126905,.332980273737249,4.0852131056464,21.6754316722055,37.5742263120094,26.5907544284652,8.64993798230489,1.08079793236745,,,
2007,11,2.7,,,,,,30,70,,,,,,
2007,14,2.9,,,,,,,90,10,,,,,
2007,15,2.6,,,,,5,35,55,5,,,,,
2007,16,2.7,0,1,2,5,15,25,30,21,1,0,,,
2007,18,3,,,,,,,,,,,,,
2007,19,2.8,,,,,,,90,10,,,,,
2007,20,2.9,,,,,,10,65,25,,,,,
2007,22,2.6,0,0,0,0,5,25,65,5,,,,,
2007,23,2.7,,1,2,7,14,25,35,15,1,,,,
2007,24,2.6,,,,,,30,70,,,,,,
2007,26,2.7,,,,,10,20,40,20,10,,,,
2007,29,,,,,,10,40,50,,,,,,
2007,30,2.8,,,,,,,75,25,,,,,
2007,32,,0,0,1,6,15,28,40,10,0,,,,
2007,35,2.8,,,,,,,80,20,,,,,
2007,36,2.9,,,,,5,35,50,10,,,,,
2007,37,2.4,,,,,10,75,15,,,,,,
2007,38,2.7,,,,,,10,60,30,,,,,
2007,41,2.6,,,,,,15,70,15,,,,,
2007,42,2.6,,,,,5,45,50,,,,,,
2007,45,2.5,,,,,10,40,40,10,,,,,
2007,47,2.6,0,1,3,5,11,30,40,10,0,,,,
2007,48,2.9,,,,,,,,,,,,,
2007,52,2.7,,,,,,,90,10,,,,,
2007,54,2.7,,,,,,40,60,,,,,,
2007,56,2.8,,,,,5,30,60,5,,,,,
2007,57,2.6,,,,,,,,,,,,,
2007,59,2.9,0,0,0,0,0,5,85,10,0,0,,,
2007,60,2.7,,,,,,25,60,15,,,,,
2007,61,2.8,,,0,0,10,30,50,10,,,,,
2007,65,2.8,,,,,,,100,,,,,,
2007,76,2.69687408625667,.000000000766912209031016,.00000192972702951597,.00106680582463299,.132181243076002,3.78497875490728,26.09346498101,45.1684786142883,21.7021767464968,2.99980597923684,.117844944666146,,,
2007,82,2.8,0,0,1,3,10,20,35,25,5,1,,,
2007,84,2.8,0,0,0,0,2,20,50,25,3,0,,,
2007,85,2.7,,,,,,5,80,15,,,,,
2007,88,2.8,,,,,5,25,40,25,5,,,,
2007,89,2.7,,,,,,20,50,30,,,,,
2007,90,2.8,0,0,0,0,0,20,70,10,0,0,,,
2007,91,2.9,0,0,0,0,10,15,40,35,0,0,,,
2007,92,2.7,0,.000000000000888178,.000000099011211822,.0007347909879,.38230711,15.482458,58.8854,24.2676,.978299999999999,.0032000000000032,,,
2007,93,2.7,,,,,,5,90,5,,,,,
2007,94,2.5,,,,5,10,30,35,20,,,,,
2007,95,2.7,0,0,0,0,0,20,60,20,0,0,,,
2007,96,2.9,,,,,,10,65,25,,,,,
2007,97,2.7,0,0,0,5,10,20,35,25,5,0,,,
2007,98,2.6,,,,,,40,60,,,,,,
2007,99,2.6,,,,,,15,80,5,,,,,
2007,100,2.7,,,,,,15,70,15,,,,,
2008,3,2.6,,,,,,40,60,,,,,,
2008,4,2.2,,,,,25,50,25,,,,,,
2008,7,2.4,,,,,,,,,,,,,
2008,8,2.5,,,,,6,40,45,9,,,,,
2008,9,2.25,,,,5,15,50,25,5,,,,,
2008,10,2.4,.0683758585671712,.313020077520998,1.88580539153144,6.83020628542351,16.6056154439892,26.2392223803878,23.2622395178903,15.6506204325282,6.86206090159609,2.28283371056538,,,
2008,11,2.3,,,,5,15,60,15,5,,,,,
2008,14,2.1,,,,10,20,50,20,,,,,,
2008,15,2.4,,,,5,15,40,35,5,,,,,
2008,16,2.3,0,1,2,16,25,30,22,3,1,0,,,
2008,18,2.5,,,,,,,,,,,,,
2008,19,2.4,,,,,,60,40,,,,,,
2008,20,2.5,,,,,5,35,45,15,,,,,
2008,22,2,0,0,5,10,20,50,15,,,,,,
2008,23,2,2,4,8,13,20,23,17,10,2,1,,,
2008,24,1.9,,,,10,45,40,5,,,,,,
2008,26,2.1,,,5,10,20,30,20,10,5,,,,
2008,29,,,,,,15,55,30,,,,,,
2008,30,2.6,,,,,,25,75,,,,,,
2008,32,,1,3,5,15,20,27,20,7,2,,,,
2008,35,2.8,,,,,,,80,20,,,,,
2008,36,2.7,,,,,10,40,45,5,,,,,
2008,37,2.3,,,,,,75,25,,,,,,
2008,38,2.3,,,,,10,60,30,,,,,,
2008,41,2.3,,,,,,60,40,,,,,,
2008,42,2.5,,,,,10,45,45,,,,,,
2008,45,2.2,,,,5,20,50,20,5,,,,,
2008,47,2.2,0,1,3,5,30,38,20,3,0,,,,
2008,48,2.6,,,,,,,,,,,,,
2008,52,2.2,,,,,10,70,20,,,,,,
2008,54,2.3,,,,,30,40,30,,,,,,
2008,56,2.3,,,,,20,65,15,,,,,,
2008,57,2.3,,,,,,,,,,,,,
2008,59,2.4,0,0,0,0,5,60,30,5,0,0,,,
2008,60,2.4,,,,5,30,35,30,,,,,,
2008,61,2.3,,,0,10,25,40,20,5,,,,,
2008,65,2.6,,,,,,,100,,,,,,
2008,76,2.20558405344364,.920727620986028,2.49646055067547,6.46503350321532,12.6647449143057,18.7696390813132,21.0465879466055,17.8559657460857,11.4616498746578,5.56591521920536,2.75327554294987,,,
2008,82,2.3,1,2,3,5,18,35,20,10,5,1,,,
2008,84,2.3,0,0,2,10,22,40,23,3,0,0,,,
2008,85,2.4,,,,,5,55,35,5,,,,,
2008,88,2.4,,,5,10,20,30,25,10,,,,,
2008,89,2.4,,,,5,30,45,20,,,,,,
2008,90,2.1,0,0,0,0,30,60,10,0,0,0,,,
2008,91,2.8,0,0,0,5,10,15,35,30,5,0,,,
2008,92,2.5,.0000287105,.0013066995,.06738469,1.3216199,10.11656,30.5669,36.7408,17.5924,3.3375,.255499999999997,,,
2008,93,2.4,,,,,,60,40,,,,,,
2008,94,2.3,,,2,4,9,32,28,25,,,,,
2008,95,2.4,0,0,0,4,18,50,27,1,0,0,,,
2008,96,2.3,,,,5,20,50,25,,,,,,
2008,97,2.5,0,0,2,5,15,25,30,20,3,0,,,
2008,98,2.2,,,,5,20,40,30,5,,,,,
2008,99,2.1,,,,,15,80,5,,,,,,
2008,100,2.4,,,,2.5,10,60,25,2.5,,,,,
2008Q1,3,2.8,,,,,,25,75,,,,,,
2008Q1,4,2.4,,,,,25,50,25,,,,,,
2008Q1,7,2.5,,,,,,,,,,,,,
2008Q1,8,2.6,,,,,5,35,45,15,,,,,
2008Q1,9,2.25,,,,5,20,50,20,5,,,,,
2008Q1,10,2.45147782610334,.0540394387655185,.257579594853352,1.61738202582733,6.11720788127316,15.0615093782442,24.1561989676807,25.2450776265195,17.1919864518421,7.62711603627299,2.67190259872109,,,
2008Q1,11,2.2,,,,5,15,60,15,5,,,,,
2008Q1,14,2.3,,,,,20,60,20,,,,,,
2008Q1,15,2.2,,,,10,25,30,25,10,,,,,
2008Q1,16,2.3,0,1,2,10,28,32,21,5,1,0,,,
2008Q1,18,2.75,,,,,,,,,,,,,
2008Q1,19,2.4,,,,,,60,40,,,,,,
2008Q1,20,2.6,,,,,,40,45,15,,,,,
2008Q1,22,2,0,0,0,0,35,65,0,,,,,,
2008Q1,23,2.2,1,3,8,15,20,25,15,9,3,1,,,
2008Q1,24,1.9,,,,15,45,35,5,,,,,,
2008Q1,26,2.2,,,5,10,20,30,20,10,5,,,,
2008Q1,29,,,,,,,,,,,,,,
2008Q1,30,2.8,,,,,,,75,25,,,,,
2008Q1,32,,,,2,12,22,30,24,10,,,,,
2008Q1,35,,,,,,,,,,,,,,
2008Q1,36,2.5,,,,,10,40,45,5,,,,,
2008Q1,37,2.1,,,,,25,75,,,,,,,
2008Q1,38,2.2,,,,,10,60,30,,,,,,
2008Q1,41,2.2,,,,,,,,,,,,,
2008Q1,42,2.5,,,,,5,45,45,5,,,,,
2008Q1,45,,,,,,,,,,,,,,
2008Q1,47,2.3,0,3,10,17,25,30,13,2,0,,,,
2008Q1,48,2.6,,,,,,,,,,,,,
2008Q1,52,2.3,,,,,10,80,10,,,,,,
2008Q1,54,1.7,,,,30,40,30,,,,,,,
2008Q1,56,2.3,,,,,20,65,15,,,,,,
2008Q1,57,,,,,,,,,,,,,,
2008Q1,59,2.4,0,0,0,0,5,65,30,0,0,0,,,
2008Q1,60,2.5,,,,5,30,35,30,,,,,,
2008Q1,61,2.4,,,0,10,40,40,10,0,,,,,
2008Q1,65,2.6,,,,,,,,,,,,,
2008Q1,76,,,,,,,,,,,,,,
2008Q1,82,2.5,,,,,,,,,,,,,
2008Q1,84,,,,,,,,,,,,,,
2008Q1,85,,,,,,,,,,,,,,
2008Q1,88,2.5,,,,5,10,25,30,20,10,,,,
2008Q1,89,2.3,,,,5,30,45,20,,,,,,
2008Q1,90,2.2,0,0,0,0,40,60,0,0,0,0,,,
2008Q1,91,3,0,0,0,5,10,15,30,35,5,0,,,
2008Q1,92,2.4,.0000000990121,.0000286114879,.0088157295,.61212156,9.943934,39.4351,39.4351,9.94389999999999,.612200000000007,.0087999999999977,,,
2008Q1,93,2.4,,,,,10,50,40,,,,,,
2008Q1,94,2.4,,,,1,10,50,30,9,,,,,
2008Q1,95,2.4,0,0,0,5,15,42,30,8,0,0,,,
2008Q1,96,2.4,,,,,20,50,25,5,,,,,
2008Q1,97,2.4,0,2,3,5,19,30,25,10,5,1,,,
2008Q1,98,2,,,,5,50,35,10,,,,,,
2008Q1,99,2.5,,,,,,15,80,5,,,,,
2008Q1,100,2.4,,,,1.25,7.5,65,25,1.25,,,,,
2009,3,2.5,,,,,,50,50,,,,,,
2009,4,1.9,,,,20,50,30,,,,,,,
2009,7,2.1,,,,,,,,,,,,,
2009,8,2.1,,,,2,18,45,27,8,,,,,
2009,9,2,,,,5,20,50,20,5,,,,,
2009,10,2.1,1.7976440806177,2.68285355979465,7.07590344886754,12.7193871136734,17.8976521151538,19.7145886294054,16.9999882540005,11.4754095219637,6.06356622058215,3.57300705594114,,,
2009,11,2.1,,,,5,25,50,15,5,,,,,
2009,14,2.4,,,,10,20,30,30,10,,,,,
2009,15,2.25,,,,10,15,40,25,10,,,,,
2009,16,2,0,1,2,10,28,33,20,5,1,0,,,
2009,18,2.25,,,,,,,,,,,,,
2009,19,2.2,,,,,,100,,,,,,,
2009,20,2.4,,,,5,10,40,35,10,,,,,
2009,22,1.9,0,0,0,5,35,50,10,,,,,,
2009,23,1.8,3,5,10,17,25,20,12,5,2,1,,,
2009,24,1.6,,,5,30,45,15,5,,,,,,
2009,26,2.1,,,5,10,20,30,20,10,5,,,,
2009,29,,,,,,25,50,25,,,,,,
2009,30,,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,2.5,,,,,15,40,40,5,,,,,
2009,37,2.2,,,,,10,80,10,,,,,,
2009,38,2.4,,,,,10,60,30,,,,,,
2009,41,2.3,,,,,,60,40,,,,,,
2009,42,2.4,,,,,5,50,45,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,1.8,0,2,5,13,35,23,17,5,0,,,,
2009,48,,,,,,,,,,,,,,
2009,52,2.4,,,,,5,80,15,,,,,,
2009,54,2.5,,,,,10,40,40,10,,,,,
2009,56,2,,,,,25,60,15,,,,,,
2009,57,2.1,,,,,,,,,,,,,
2009,59,2,0,0,0,0,50,50,0,0,0,0,,,
2009,60,2,,,,,30,40,30,,,,,,
2009,61,2,,,5,15,30,30,15,5,,,,,
2009,65,2.2,,,,,,100,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,82,,1,3,5,12,25,30,15,5,3,1,,,
2009,84,2,0,0,2,15,30,35,15,3,0,0,,,
2009,85,,,,,,,,,,,,,,
2009,88,2.1,,5,10,15,20,25,15,10,,,,,
2009,89,1.9,,,,10,45,30,10,5,,,,,
2009,90,2,0,0,0,0,40,60,0,0,0,0,,,
2009,91,2.8,0,0,5,10,15,20,25,20,5,0,,,
2009,92,,,,,,,,,,,,,,
2009,93,2.8,,,,,,15,60,25,,,,,
2009,94,2,,,,5,12.5,22.5,35,20,5,,,,
2009,95,2.2,0,0,0,5,29,41,20,5,0,0,,,
2009,96,,,,,,,,,,,,,,
2009,97,2.6,1,4,5,10,15,20,25,15,3,2,,,
2009,98,2.2,,,,10,15,35,30,10,,,,,
2009,99,2.3,,,,,10,80,10,,,,,,
2009,100,,,,,,,,,,,,,,
2009Q1,3,2.7,,,,,,40,60,,,,,,
2009Q1,4,2.1,,,,20,50,30,,,,,,,
2009Q1,7,2.3,,,,,,,,,,,,,
2009Q1,8,2.2,,,,5,15,45,30,5,,,,,
2009Q1,9,2,,,,5,20,50,20,5,,,,,
2009Q1,10,2.2,1.39033989083199,2.20268666055031,6.08702839819142,11.5054784442539,17.0233308589094,19.7171044639357,17.8776734348493,12.6893846767073,7.05042999352282,4.45654317824794,,,
2009Q1,11,2.3,,,,5,15,60,15,5,,,,,
2009Q1,14,,,,,,,,,,,,,,
2009Q1,15,2.25,,,,10,20,25,30,15,,,,,
2009Q1,16,1.8,0,1,5,25,32,20,11,5,1,0,,,
2009Q1,18,2.25,,,,,,,,,,,,,
2009Q1,19,2.3,,,,,,80,20,,,,,,
2009Q1,20,2.4,,,,5,10,40,35,10,,,,,
2009Q1,22,1.8,0,0,0,0,65,30,5,,,,,,
2009Q1,23,1.8,1,3,8,15,25,20,15,9,3,1,,,
2009Q1,24,1.6,,,5,40,40,10,5,,,,,,
2009Q1,26,1.9,,5,10,20,30,20,10,5,,,,,
2009Q1,29,,,,,,,,,,,,,,
2009Q1,30,,,,,,,,,,,,,,
2009Q1,32,,1,3,7,12,20,25,20,10,2,,,,
2009Q1,35,,,,,,,,,,,,,,
2009Q1,36,2.3,,,,5,15,35,35,10,,,,,
2009Q1,37,2.2,,,,,20,80,,,,,,,
2009Q1,38,2.5,,,,,5,30,60,5,,,,,
2009Q1,41,2.3,,,,,,,,,,,,,
2009Q1,42,2.4,,,,,10,45,40,5,,,,,
2009Q1,45,,,,,,,,,,,,,,
2009Q1,47,,,,,,,,,,,,,,
2009Q1,48,,,,,,,,,,,,,,
2009Q1,52,,,,,,,,,,,,,,
2009Q1,54,2.4,,,,10,40,40,10,,,,,,
2009Q1,56,2,,,,,25,60,15,,,,,,
2009Q1,57,,,,,,,,,,,,,,
2009Q1,59,2.1,0,0,0,0,10,60,30,0,0,0,,,
2009Q1,60,2.5,,,,5,30,35,30,,,,,,
2009Q1,61,2,,,5,15,30,30,15,5,,,,,
2009Q1,65,1.8,,,,,,,,,,,,,
2009Q1,76,,,,,,,,,,,,,,
2009Q1,82,2.3,,,,,,,,,,,,,
2009Q1,84,,,,,,,,,,,,,,
2009Q1,85,,,,,,,,,,,,,,
2009Q1,88,2.2,,,5,10,15,20,30,15,5,,,,
2009Q1,89,1.9,,,,10,45,30,10,5,,,,,
2009Q1,90,2,0,0,0,0,60,40,0,0,0,0,,,
2009Q1,91,2.9,0,0,5,10,15,20,25,20,5,0,,,
2009Q1,92,,,,,,,,,,,,,,
2009Q1,93,2.5,,,,,,50,40,10,,,,,
2009Q1,94,2.2,,,2,5,20,40,25,8,,,,,
2009Q1,95,2.3,0,0,2,8,20,38,19,10,3,0,,,
2009Q1,96,,,,,,,,,,,,,,
2009Q1,97,2.7,1,4,5,10,15,20,25,15,3,2,,,
2009Q1,98,2.2,,,,5,15,40,30,10,,,,,
2009Q1,99,2.2,,,,,10,80,10,,,,,,
2009Q1,100,,,,,,,,,,,,,,
2012,3,2.5,,,,,,50,50,,,,,,
2012,4,2,,,,,40,60,,,,,,,
2012,7,2,,,,,,,,,,,,,
2012,8,2,,2,5,11,25,30,20,7,,,,,
2012,9,2.25,,,,10,20,40,20,10,,,,,
2012,10,2.2,1.39033989083199,2.20268666055031,6.08702839819142,11.5054784442539,17.0233308589094,19.7171044639357,17.8776734348493,12.6893846767073,7.05042999352282,4.45654317824794,,,
2012,11,1.8,,,,10,70,20,,,,,,,
2012,14,3,,,,,,,,,,,,,
2012,15,2.4,,,5,5,15,35,25,10,5,,,,
2012,16,2.4,5,6,7,8,14,17,16,11,10,6,,,
2012,18,2.25,,,,,,,,,,,,,
2012,19,2,,,,,50,50,,,,,,,
2012,20,2.3,,5,5,10,20,30,20,10,,,,,
2012,22,2,0,0,0,5,30,55,10,,,,,,
2012,23,1.8,2,3,8,15,25,20,15,8,3,1,,,
2012,24,1.9,,,5,10,40,40,5,,,,,,
2012,26,2,,5,10,15,20,20,15,10,5,,,,
2012,29,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,2.7,,,,5,15,30,35,10,5,,,,
2012,37,2.4,,,,,10,80,10,,,,,,
2012,38,,,,,,,,,,,,,,
2012,41,2.4,,,,,,,,,,,,,
2012,42,2,,,,,40,50,10,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,2,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,2.2,,,,,10,80,10,,,,,,
2012,54,2.5,,,,,10,40,40,10,,,,,
2012,56,2,,,,,40,50,10,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,2,0,0,0,0,50,50,0,0,0,0,,,
2012,60,1.9,,,,20,45,30,5,,,,,,
2012,61,,,,,,,,,,,,,,
2012,65,2.5,,,,,,,100,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,1.9,1,2,5,12,33,25,16,5,1,0,,,
2012,85,,,,,,,,,,,,,,
2012,88,1.9,,,10,25,35,20,10,,,,,,
2012,89,2.1,,,5,5,20,40,25,5,,,,,
2012,90,2,0,0,0,0,0,100,0,0,0,0,,,
2012,91,2.7,0,0,5,10,15,20,25,20,5,0,,,
2012,92,,,,,,,,,,,,,,
2012,93,3,,,,,,5,40,55,,,,,
2012,94,2.3,,2,4,8,12.5,28.5,25,15,5,,,,
2012,95,2.2,1,2,5,10,15,24,18,14,8,3,,,
2012,96,,,,,,,,,,,,,,
2012,97,2.3,1,2,2,10,18,25,20,15,5,2,,,
2012,98,2.1,,,,10,30,50,10,,,,,,
2012,99,2.3,,,,,10,80,10,,,,,,
2012,100,2.25,.5,1,2.5,10,17.5,36,17.5,10,3,2,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2007,3,7,,,,50,50,,,,,,,,
2007,4,7,,,,40,60,,,,,,,,
2007,7,7,,,,,,,,,,,,,
2007,8,7,,,20,38,42,,,,,,,,
2007,9,7.25,,,,20,60,20,,,,,,,
2007,10,7,.134996722323544,1.25534316850846,12.6166332809388,33.0670581115566,34.2404353228451,15.0925068424453,3.33750748722981,.24828182072506,.00715780816054057,.0000791026617319446,.000000332079008735775,.000000000525846033383459,.000000000000310862446895044
2007,11,7,,,,40,60,,,,,,,,
2007,14,6.9,,,,50,50,,,,,,,,
2007,15,7,,,,40,60,,,,,,,,
2007,16,7,0,0,1,34,40,14,6,3,1,1,0,0,0
2007,18,7,,,,,,,,,,,,,
2007,19,7,,,,50,50,,,,,,,,
2007,20,7,,,,50,50,,,,,,,,
2007,22,7,0,0,0,25,75,0,,,,,,,
2007,23,7,,,,45,55,,,,,,,,
2007,24,7,,,,40,60,,,,,,,,
2007,26,7,,,,30,70,,,,,,,,
2007,29,,,,,50,50,,,,,,,,
2007,30,7,,,,40,60,,,,,,,,
2007,32,,,2,12,40,32,12,2,,,,,,
2007,35,7.1,,,,20,80,,,,,,,,
2007,36,7.5,,,,5,30,45,15,5,,,,,
2007,37,7.1,,,,25,75,,,,,,,,
2007,38,7.1,,,,30,60,10,,,,,,,
2007,41,6.9,,,,60,40,,,,,,,,
2007,42,7.2,,,,20,50,30,,,,,,,
2007,45,7.1,,,,40,60,0,,,,,,,
2007,47,7.1,0,0,2,15,30,22,16,10,5,0,0,0,0
2007,48,7,,,,,,,,,,,,,
2007,52,7,,,,40,60,,,,,,,,
2007,54,7.4,,,,30,60,10,,,,,,,
2007,56,7,,,,45,55,,,,,,,,
2007,57,7,,,,,,,,,,,,,
2007,59,7,,,,,,,,,,,,,
2007,60,7,,,,25,70,5,,,,,,,
2007,61,7,,,,30,70,0,0,,,,,,
2007,65,6.8,,,,,,,,,,,,,
2007,76,7,,,,,,,,,,,,,
2007,82,7.2,1,2,6,20,40,20,5,3,2,1,0,0,0
2007,84,7,0,0,0,40,60,0,0,0,0,0,0,0,0
2007,85,7.2,,,,5,90,5,,,,,,,
2007,88,7,,,5,25,40,20,10,,,,,,
2007,89,7.1,,,,15,50,30,5,,,,,,
2007,90,7,0,0,0,20,70,10,0,0,0,0,0,0,0
2007,91,7.5,0,0,5,20,25,45,5,0,0,0,0,0,0
2007,92,7.2,0,.00106957,.05663893,2.2172915,20.3876,46.4838,26.8477,3.8709,.133899999999998,.00109999999999832,0,0,0
2007,93,6.8,,,,75,25,,,,,,,,
2007,94,7,,,10,35,40,10,3,2,,,,,
2007,95,6.943490952464,0,0,0,80,20,0,0,0,0,0,0,0,0
2007,96,7,,,,40,60,,,,,,,,
2007,97,6.9,0,0,10,50,35,5,0,0,0,0,0,0,0
2007,98,7.1,,,,30,50,20,,,,,,,
2007,99,7,,,,15,80,5,,,,,,,
2007,100,7,,,5,25,65,5,,,,,,,
2008,3,6.8,,,,60,40,,,,,,,,
2008,4,6.6,,,20,70,10,,,,,,,,
2008,7,6.5,,,,,,,,,,,,,
2008,8,6.7,,8,25,40,20,7,,,,,,,
2008,9,7,,5,10,30,40,10,5,,,,,,
2008,10,6.6,7.12334140173664,10.4090510134271,21.9539044416808,26.0558728018432,20.151708104342,10.154304207534,3.33206514249319,.711515963306231,.098785979135263,.00890924919627611,.000521419051069394,.0000197824185810269,.000000493835738968329
2008,11,6.7,,,5,70,25,,,,,,,,
2008,14,6.6,,,20,60,20,,,,,,,,
2008,15,6.7,,,20,45,30,5,,,,,,,
2008,16,6.7,0,0,19,31,21,16,7,4,1,1,0,0,0
2008,18,6.5,,,,,,,,,,,,,
2008,19,6.5,,,50,50,,,,,,,,,
2008,20,6.5,,,50,50,,,,,,,,,
2008,22,7.2,0,0,0,25,75,0,,,,,,,
2008,23,6.7,,7,28,35,23,6,1,,,,,,
2008,24,6.8,,,5,70,25,,,,,,,,
2008,26,6.7,,,15,50,30,5,,,,,,,
2008,29,,,,10,50,40,,,,,,,,
2008,30,6.6,,,30,70,,,,,,,,,
2008,32,,1,6,20,30,20,15,7,1,,,,,
2008,35,7.1,,,,20,80,,,,,,,,
2008,36,7.1,,,,15,45,35,5,,,,,,
2008,37,6.8,,,,70,30,,,,,,,,
2008,38,6.5,,,30,60,10,,,,,,,,
2008,41,6.5,,,30,60,10,,,,,,,,
2008,42,7.1,,,,30,45,25,,,,,,,
2008,45,6.8,,,,60,40,0,,,,,,,
2008,47,6.8,0,0,10,28,24,20,11,7,0,0,0,0,0
2008,48,6.4,,,,,,,,,,,,,
2008,52,6.6,,,15,80,5,,,,,,,,
2008,54,7.2,,,,30,60,10,,,,,,,
2008,56,6.8,,,30,60,10,,,,,,,,
2008,57,6.8,,,,,,,,,,,,,
2008,59,6.7,,,,,,,,,,,,,
2008,60,6.2,,20,50,30,,,,,,,,,
2008,61,6.6,,5,20,50,20,5,0,,,,,,
2008,65,6.5,,,,,,,,,,,,,
2008,76,6.4,,,,,,,,,,,,,
2008,82,6.8,1,5,20,40,23,5,3,2,1,0,0,0,0
2008,84,6.8,0,0,5,50,43,2,0,0,0,0,0,0,0
2008,85,7.3,,,5,10,60,20,5,,,,,,
2008,88,6.9,,,10,35,30,15,10,,,,,,
2008,89,6.9,,,20,40,30,10,,,,,,,
2008,90,6.8,0,0,0,50,40,10,0,0,0,0,0,0,0
2008,91,7,0,0,5,45,30,15,5,0,0,0,0,0,0
2008,92,7,4.77902,6.30208,14.168,20.3271,21.5879,16.9704,9.8748,4.25260000000001,1.3551,.319400000000003,.0556999999999919,.0072000000000072,.000699999999997925
2008,93,6.8,,,7.5,60,30,2.5,,,,,,,
2008,94,6.6,,5,40,35,12,5,3,,,,,,
2008,95,6.84584971222123,0,0,15,75,10,0,0,0,0,0,0,0,0
2008,96,6.5,,,20,55,20,5,,,,,,,
2008,97,6.5,0,0,25,45,25,5,0,0,0,0,0,0,0
2008,98,6.9,,,10,35,40,15,,,,,,,
2008,99,7.2,,,,10,80,10,,,,,,,
2008,100,6.7,,5,20,50,20,5,,,,,,,
2008May,3,6.8,,,,60,40,,,,,,,,
2008May,4,6.6,,,,40,60,,,,,,,,
2008May,7,6.7,,,,,,,,,,,,,
2008May,8,6.6,,8,30,35,20,7,,,,,,,
2008May,9,7,,,5,15,60,15,5,,,,,,
2008May,10,6.6,7.12334140173664,10.4090510134271,21.9539044416808,26.0558728018432,20.151708104342,10.154304207534,3.33206514249319,.711515963306231,.098785979135263,.00890924919627611,.000521419051069394,.0000197824185810269,.000000493835738968329
2008May,11,6.7,,,5,70,25,,,,,,,,
2008May,14,,,,,,,,,,,,,,
2008May,15,6.75,,,20,45,30,5,,,,,,,
2008May,16,6.8,0,0,22,31,24,10,7,4,1,1,0,0,0
2008May,18,6.5,,,,,,,,,,,,,
2008May,19,6.6,,,20,80,,,,,,,,,
2008May,20,6.5,,10,45,45,,,,,,,,,
2008May,22,7.2,0,0,0,40,60,0,,,,,,,
2008May,23,6.7,,7,28,35,23,6,1,,,,,,
2008May,24,6.8,,,5,70,25,,,,,,,,
2008May,26,6.7,,,12.5,55,30,2.5,,,,,,,
2008May,29,,,,,,,,,,,,,,
2008May,30,,,,,,,,,,,,,,
2008May,32,,,4,17,33,25,15,5,1,,,,,
2008May,35,,,,,,,,,,,,,,
2008May,36,7.2,,,,15,45,35,5,,,,,,
2008May,37,6.9,,,,50,50,,,,,,,,
2008May,38,6.4,,10,60,30,,,,,,,,,
2008May,41,6.5,,,,,,,,,,,,,
2008May,42,7.1,,,5,25,45,20,5,,,,,,
2008May,45,,,,,,,,,,,,,,
2008May,47,6.7,0,5,15,25,20,15,9,8,3,0,0,0,0
2008May,48,6.5,,,,,,,,,,,,,
2008May,52,,,,,,,,,,,,,,
2008May,54,7.2,,,,30,60,10,,,,,,,
2008May,56,6.8,,,30,60,10,,,,,,,,
2008May,57,,,,,,,,,,,,,,
2008May,59,6.7,,,,,,,,,,,,,
2008May,60,6.4,,20,50,30,,,,,,,,,
2008May,61,6.6,,5,30,50,15,0,0,,,,,,
2008May,65,6.6,,,,,,,,,,,,,
2008May,76,6.4,,,,,,,,,,,,,
2008May,82,6.8,,,,,,,,,,,,,
2008May,84,,,,,,,,,,,,,,
2008May,85,,,,,,,,,,,,,,
2008May,88,6.8,,,10,30,25,20,10,5,,,,,
2008May,89,7,,,20,40,30,10,,,,,,,
2008May,90,6.8,0,0,0,50,40,10,0,0,0,0,0,0,0
2008May,91,7.2,0,0,5,45,30,15,5,0,0,0,0,0,0
2008May,92,7,1.60622,4.19792,13.76406,24.7517,27.2948,18.4582,7.6521,1.9429,.301799999999997,.0286000000000008,.0016000000000016,.000100000000002876,0
2008May,93,6.8,,,7.5,60,30,2.5,,,,,,,
2008May,94,6.3,,15,50,30,3,2,,,,,,,
2008May,95,6.84584971222123,0,0,12,74,12,2,0,0,0,0,0,0,0
2008May,96,6.7,,,20,55,20,5,,,,,,,
2008May,97,6.9,0,0,25,45,25,5,0,0,0,0,0,0,0
2008May,98,6.9,,,10,35,40,15,,,,,,,
2008May,99,7.1,,,,10,80,10,,,,,,,
2008May,100,6.7,,2.5,20,55,20,2.5,,,,,,,
2009,3,6.7,,,,60,40,,,,,,,,
2009,4,6.4,,10,50,40,,,,,,,,,
2009,7,6.3,,,,,,,,,,,,,
2009,8,6.9,,5,20,30,25,15,5,,,,,,
2009,9,7,,5,10,30,40,10,5,,,,,,
2009,10,6.3,21.1855333938276,13.2722969474848,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0808525521827197,.0138476997997738,.00185540723958155,.000211464337640521
2009,11,6.5,,,25,65,10,,,,,,,,
2009,14,6.3,,20,40,40,,,,,,,,,
2009,15,6.5,,,20,50,25,5,,,,,,,
2009,16,6.6,0,0,19,31,21,16,7,4,1,1,0,0,0
2009,18,6.5,,,,,,,,,,,,,
2009,19,6,,50,50,,,,,,,,,,
2009,20,6.2,,30,50,20,,,,,,,,,
2009,22,7.4,0,0,0,15,70,15,0,,,,,,
2009,23,6.5,1,7,25,30,23,8,5,1,,,,,
2009,24,6.8,,,5,70,25,,,,,,,,
2009,26,6.7,,,20,45,25,10,,,,,,,
2009,29,,,,10,60,30,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,6.9,,,5,40,40,15,,,,,,,
2009,37,6.5,,,30,70,,,,,,,,,
2009,38,6.1,,10,60,30,,,,,,,,,
2009,41,6.3,,,60,30,10,,,,,,,,
2009,42,7,,,,35,40,25,,,,,,,
2009,45,,,,,,,,,,,,,,
2009,47,7.4,0,0,5,20,33,20,15,7,0,0,0,0,0
2009,48,,,,,,,,,,,,,,
2009,52,6.5,,,15,80,5,,,,,,,,
2009,54,7,,,10,40,40,10,,,,,,,
2009,56,6.5,,,40,50,10,,,,,,,,
2009,57,6.5,,,,,,,,,,,,,
2009,59,6.6,,,,,,,,,,,,,
2009,60,6,5,10,40,25,20,,,,,,,,
2009,61,6.5,,5,30,50,15,0,0,,,,,,
2009,65,6.5,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,82,,1,3,10,35,33,10,3,2,1,1,1,0,0
2009,84,6.7,0,0,11,40,35,12,2,0,0,0,0,0,0
2009,85,,,,,,,,,,,,,,
2009,88,6.9,,,10,30,25,20,10,5,,,,,
2009,89,6.6,,5,15,40,30,10,,,,,,,
2009,90,6.8,0,0,0,60,40,0,0,0,0,0,0,0,0
2009,91,6.5,0,5,10,25,25,20,10,5,0,0,0,0,0
2009,92,,,,,,,,,,,,,,
2009,93,6.6,,,40,45,10,5,,,,,,,
2009,94,6.7,,2,35,40,15,6,2,,,,,,
2009,95,6.79468927044253,0,0,11,70,14,5,0,0,0,0,0,0,0
2009,96,,,,,,,,,,,,,,
2009,97,6.2,10,15,40,25,5,5,0,0,0,0,0,0,0
2009,98,6.7,,,15,40,35,10,,,,,,,
2009,99,7,,,,15,80,5,,,,,,,
2009,100,,,,,,,,,,,,,,
2009May,3,6.7,,,,60,40,,,,,,,,
2009May,4,6.4,,,20,70,10,,,,,,,,
2009May,7,6.3,,,,,,,,,,,,,
2009May,8,6.8,,10,17,30,23,15,5,,,,,,
2009May,9,7.25,,5,10,30,35,15,5,,,,,,
2009May,10,6.3,21.1855333938276,13.2722969474848,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0808525521827197,.0138476997997738,.00185540723958155,.000211464337640521
2009May,11,6.5,,,25,65,10,,,,,,,,
2009May,14,,,,,,,,,,,,,,
2009May,15,6.6,,5,30,35,20,5,5,,,,,,
2009May,16,6.6,0,0,19,31,22,15,7,4,1,1,0,0,0
2009May,18,6.5,,,,,,,,,,,,,
2009May,19,6.1,,30,70,,,,,,,,,,
2009May,20,6.2,15,30,40,15,,,,,,,,,
2009May,22,7.4,0,0,0,15,70,15,0,,,,,,
2009May,23,6.5,,1,25,30,25,15,4,,,,,,
2009May,24,6.8,,,15,50,30,5,,,,,,,
2009May,26,6.7,,,25,40,20,15,,,,,,,
2009May,29,,,,,,,,,,,,,,
2009May,30,,,,,,,,,,,,,,
2009May,32,,2,5,22,27,20,15,7,2,,,,,
2009May,35,,,,,,,,,,,,,,
2009May,36,7,,,5,40,40,15,,,,,,,
2009May,37,6.6,,,10,75,15,,,,,,,,
2009May,38,6.1,,10,60,30,,,,,,,,,
2009May,41,6.3,,,,,,,,,,,,,
2009May,42,7,,,5,30,45,15,5,,,,,,
2009May,45,,,,,,,,,,,,,,
2009May,47,7.4,0,2,5,12,22,17,15,12,7,5,3,0,0
2009May,48,,,,,,,,,,,,,,
2009May,52,,,,,,,,,,,,,,
2009May,54,7,,,10,40,40,10,,,,,,,
2009May,56,6.6,,,30,60,10,,,,,,,,
2009May,57,,,,,,,,,,,,,,
2009May,59,6.6,,,,,,,,,,,,,
2009May,60,6,5,10,40,25,20,,,,,,,,
2009May,61,6.5,,5,40,40,15,0,0,,,,,,
2009May,65,6.5,,,,,,,,,,,,,
2009May,76,,,,,,,,,,,,,,
2009May,82,,,,,,,,,,,,,,
2009May,84,,,,,,,,,,,,,,
2009May,85,,,,,,,,,,,,,,
2009May,88,7,,,10,25,30,20,10,5,,,,,
2009May,89,6.6,,5,15,40,30,10,,,,,,,
2009May,90,6.8,0,0,0,60,40,0,0,0,0,0,0,0,0
2009May,91,6.8,0,5,10,25,25,20,10,5,0,0,0,0,0
2009May,92,,,,,,,,,,,,,,
2009May,93,6.6,,,40,45,10,5,,,,,,,
2009May,94,6.5,,10,30,40,12.5,5,2.5,,,,,,
2009May,95,6.74828932582248,0,0,10,75,12,3,0,0,0,0,0,0,0
2009May,96,,,,,,,,,,,,,,
2009May,97,6.4,10,15,40,25,5,5,0,0,0,0,0,0,0
2009May,98,6.7,,,15,40,35,10,,,,,,,
2009May,99,7,,,,15,80,5,,,,,,,
2009May,100,,,,,,,,,,,,,,
2012,3,6,,,40,30,30,,,,,,,,
2012,4,6.5,,,0,25,50,25,,,,,,,
2012,7,6.5,,,,,,,,,,,,,
2012,8,7.1,,5,15,22,30,18,10,,,,,,
2012,9,7,,,5,30,40,20,5,,,,,,
2012,10,6,29.4598489305362,14.9731478094665,19.6246406955371,16.4529152231319,10.7979452575926,5.54723206955583,2.23052485257049,.701918181765704,.172850305869787,.0333052066309958,.00502065161025467,.00059204216484865,.0000587735678014845
2012,11,6.8,,,20,55,20,5,,,,,,,
2012,14,5,,,,,,,,,,,,,
2012,15,6.75,,5,20,35,20,10,5,5,,,,,
2012,16,6,10,14,15,14,11,10,9,6,5,4,2,0,0
2012,18,6.5,,,,,,,,,,,,,
2012,19,5.3,100,,,,,,,,,,,,
2012,20,5.5,35,35,20,10,,,,,,,,,
2012,22,6.5,0,0,15,65,20,0,,,,,,,
2012,23,6.5,10,15,23,23,15,10,3,1,,,,,
2012,24,6.5,,15,30,40,10,5,,,,,,,
2012,26,6.5,2.5,10,30,27.5,20,7.5,2.5,,,,,,
2012,29,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,6.8,,,10,30,30,15,10,5,,,,,
2012,37,6,,,,50,50,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,41,6,,,,,,,,,,,,,
2012,42,7,,,,30,45,25,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,8,0,0,5,8,14,22,23,14,8,5,1,0,0
2012,48,,,,,,,,,,,,,,
2012,52,6,,5,70,25,,,,,,,,,
2012,54,6.9,,,10,40,40,10,,,,,,,
2012,56,6.4,,5,60,35,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,6.7,,,,,,,,,,,,,
2012,60,6.8,,,15,35,25,15,10,,,,,,
2012,61,,,,,,,,,,,,,,
2012,65,6,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,6.6,0,2,11,37,35,13,2,0,0,0,0,0,0
2012,85,,,,,,,,,,,,,,
2012,88,7.2,,5,15,20,25,15,10,5,5,,,,
2012,89,6.6,,5,15,45,20,10,5,,,,,,
2012,90,7,0,0,30,70,0,0,0,0,0,0,0,0,0
2012,91,6,0,5,10,25,25,20,10,5,0,0,0,0,0
2012,92,,,,,,,,,,,,,,
2012,93,6.5,,10,40,40,5,5,,,,,,,
2012,94,6.5,8,15,26,28,10,7,4,2,,,,,
2012,95,6.64127860568965,0,1,23,70,6,0,0,0,0,0,0,0,0
2012,96,,,,,,,,,,,,,,
2012,97,6,10,25,30,25,10,0,0,0,0,0,0,0,0
2012,98,6,10,30,30,20,10,,,,,,,,
2012,99,7,,,,15,80,5,,,,,,,
2012,100,6,7.46268656716418,19.9004975124378,34.8258706467662,24.8756218905473,9.9502487562189,1.99004975124378,.995024875621891,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,
2007,3,,,,2.6,,,,,,,,,,
2007,4,,,,2.6,,,,,,,,,,
2007,7,,,,2.5,,,,,,,,,,
2007,8,,,,2.3,,,,,,,,,,
2007,9,,,,1.2,,,,,,,,,,
2007,10,,,,2.4,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,2.4,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,3,,,,,,,,,,
2007,18,,,,2.5,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.4,,,,,,,,,,
2007,22,,,,2.5,,,,,,,,,,
2007,23,,,,2.6,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,,,,,,,,,,,
2007,29,,,,2.7,,,,,,,,,,
2007,30,,,,,,,,,,,,,,
2007,32,,,,2.5,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,36,,,,3.25,,,,,,,,,,
2007,37,,,,2.75,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,45,,,,2.3,,,,,,,,,,
2007,47,,,,2.3,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,52,,,,2.5,,,,,,,,,,
2007,54,,,,1.2,,,,,,,,,,
2007,56,,,,,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,2.4,,,,,,,,,,
2007,60,,,,3,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,65,,,,3,,,,,,,,,,
2007,76,,,,2.4,,,,,,,,,,
2007,82,,,,2.6,,,,,,,,,,
2007,84,,,,2.6,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,88,,,,2.3,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,2,,,,,,,,,,
2007,91,,,,2,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.7,,,,,,,,,,
2007,95,,,,2.5,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,2.7,,,,,,,,,,
2007,98,,,,2.5,,,,,,,,,,
2007,99,,,,1,,,,,,,,,,
2007,100,,,,2.7,,,,,,,,,,
2007Q3,3,76,1.4,4.25,,,,,,,,,,,
2007Q3,4,75,1.35,4.25,,,,,,,,,,,
2007Q3,7,75,1.35,4.1,,,,,,,,,,,
2007Q3,8,72,1.37,4.25,,,,,,,,,,,
2007Q3,9,70,1.35,4,,,,,,,,,,,
2007Q3,10,73,1.38,4.25,,,,,,,,,,,
2007Q3,11,64,1.33,4.25,,,,,,,,,,,
2007Q3,14,75,1.39,4,,,,,,,,,,,
2007Q3,15,70,1.3,,,,,,,,,,,,
2007Q3,16,77,1.38,4.25,,,,,,,,,,,
2007Q3,18,,,4.25,,,,,,,,,,,
2007Q3,19,,,4,,,,,,,,,,,
2007Q3,20,75,1.38,4.25,,,,,,,,,,,
2007Q3,22,72,1.4,4.25,,,,,,,,,,,
2007Q3,23,68,1.38,4.25,,,,,,,,,,,
2007Q3,24,77,1.36,4.25,,,,,,,,,,,
2007Q3,26,76,1.35,4.25,,,,,,,,,,,
2007Q3,29,65,1.4,4,,,,,,,,,,,
2007Q3,30,70,1.35,4.25,,,,,,,,,,,
2007Q3,32,74,1.37,4.5,,,,,,,,,,,
2007Q3,35,,1.38,4,,,,,,,,,,,
2007Q3,36,62,,4,,,,,,,,,,,
2007Q3,37,75,,4.25,,,,,,,,,,,
2007Q3,38,70,1.34,4.25,,,,,,,,,,,
2007Q3,41,70,1.35,4.25,,,,,,,,,,,
2007Q3,42,69.8,1.36,4.1,,,,,,,,,,,
2007Q3,45,80,1.38,4,,,,,,,,,,,
2007Q3,47,71.8,1.36666666666667,4.25,,,,,,,,,,,
2007Q3,48,60,1.33,4.1,,,,,,,,,,,
2007Q3,52,72.8,,4.25,,,,,,,,,,,
2007Q3,54,72,1.36,4.25,,,,,,,,,,,
2007Q3,56,70,1.33,4.25,,,,,,,,,,,
2007Q3,57,76,1.37,4,,,,,,,,,,,
2007Q3,59,68,1.355,4.1,,,,,,,,,,,
2007Q3,60,70,1.32,4.25,,,,,,,,,,,
2007Q3,61,70,1.35,4.25,,,,,,,,,,,
2007Q3,65,70,1.37,4.25,,,,,,,,,,,
2007Q3,76,76,1.35,4.08,,,,,,,,,,,
2007Q3,82,75,1.37,4.25,,,,,,,,,,,
2007Q3,84,71,1.37,4.25,,,,,,,,,,,
2007Q3,85,62.0147453785096,1.35495668193169,4.25,,,,,,,,,,,
2007Q3,88,71,1.38,4.25,,,,,,,,,,,
2007Q3,89,75,1.37,4.1,,,,,,,,,,,
2007Q3,90,70,1.38,4.25,,,,,,,,,,,
2007Q3,91,72,1.36,4.25,,,,,,,,,,,
2007Q3,92,,,,,,,,,,,,,,
2007Q3,93,72,1.4,4.25,,,,,,,,,,,
2007Q3,94,75,1.36,4.25,,,,,,,,,,,
2007Q3,95,75,1.36,4.25,,,,,,,,,,,
2007Q3,96,70,1.38,4.25,,,,,,,,,,,
2007Q3,97,75,1.34,4,,,,,,,,,,,
2007Q3,98,75,1.35,4.25,,,,,,,,,,,
2007Q3,99,75,1.38,4.25,,,,,,,,,,,
2007Q3,100,67.25,1.38,4.25,,,,,,,,,,,
2007Q4,3,78,1.42,4.5,,,,,,,,,,,
2007Q4,4,66,1.4,4.5,,,,,,,,,,,
2007Q4,7,75,1.35,4.25,,,,,,,,,,,
2007Q4,8,65,1.34,4.5,,,,,,,,,,,
2007Q4,9,60,1.3,4,,,,,,,,,,,
2007Q4,10,68,1.4,4.25,,,,,,,,,,,
2007Q4,11,64,1.3,4.25,,,,,,,,,,,
2007Q4,14,73,1.4,4,,,,,,,,,,,
2007Q4,15,63,1.3,,,,,,,,,,,,
2007Q4,16,76,1.38,4.5,,,,,,,,,,,
2007Q4,18,,,4.5,,,,,,,,,,,
2007Q4,19,,,4.25,,,,,,,,,,,
2007Q4,20,75,1.38,4.25,,,,,,,,,,,
2007Q4,22,65,1.38,4.25,,,,,,,,,,,
2007Q4,23,60,1.39,4.5,,,,,,,,,,,
2007Q4,24,75.5,1.37,4.25,,,,,,,,,,,
2007Q4,26,65,1.35,4.25,,,,,,,,,,,
2007Q4,29,65,1.4,4.25,,,,,,,,,,,
2007Q4,30,70,1.35,4.25,,,,,,,,,,,
2007Q4,32,70,1.35,4.75,,,,,,,,,,,
2007Q4,35,,1.4,4.25,,,,,,,,,,,
2007Q4,36,60,,4,,,,,,,,,,,
2007Q4,37,75,,4.5,,,,,,,,,,,
2007Q4,38,68,1.35,4.25,,,,,,,,,,,
2007Q4,41,65,1.35,4.25,,,,,,,,,,,
2007Q4,42,63,1.35,4.25,,,,,,,,,,,
2007Q4,45,80,1.38,4.25,,,,,,,,,,,
2007Q4,47,69,1.38666666666667,4.5,,,,,,,,,,,
2007Q4,48,60,1.34,4.25,,,,,,,,,,,
2007Q4,52,68.7,,4.25,,,,,,,,,,,
2007Q4,54,72,1.35,4.25,,,,,,,,,,,
2007Q4,56,70,1.3,4.25,,,,,,,,,,,
2007Q4,57,70,1.39,4.25,,,,,,,,,,,
2007Q4,59,61,1.348,4.33,,,,,,,,,,,
2007Q4,60,65,1.3,4.5,,,,,,,,,,,
2007Q4,61,70,1.35,4.25,,,,,,,,,,,
2007Q4,65,75,1.4,4.5,,,,,,,,,,,
2007Q4,76,74.5,1.32333333333333,4.25,,,,,,,,,,,
2007Q4,82,74,1.4,4.5,,,,,,,,,,,
2007Q4,84,65,1.38,4.5,,,,,,,,,,,
2007Q4,85,60.9418123179066,1.33662672772677,4.5,,,,,,,,,,,
2007Q4,88,72,1.35,4.25,,,,,,,,,,,
2007Q4,89,75.3,1.38,4.3,,,,,,,,,,,
2007Q4,90,67,1.35,4.5,,,,,,,,,,,
2007Q4,91,65,1.37,4.5,,,,,,,,,,,
2007Q4,92,,,,,,,,,,,,,,
2007Q4,93,68,1.37,4.5,,,,,,,,,,,
2007Q4,94,70,,4.25,,,,,,,,,,,
2007Q4,95,75,1.34,4.5,,,,,,,,,,,
2007Q4,96,65,1.34,4.5,,,,,,,,,,,
2007Q4,97,72,1.35,4.25,,,,,,,,,,,
2007Q4,98,75,1.32,4.25,,,,,,,,,,,
2007Q4,99,70,1.39,4.25,,,,,,,,,,,
2007Q4,100,67.5,1.36,4.25,,,,,,,,,,,
2008,3,,,,2.6,,,,,,,,,,
2008,4,,,,2.8,,,,,,,,,,
2008,7,,,,3.25,,,,,,,,,,
2008,8,,,,2.4,,,,,,,,,,
2008,9,,,,1.6,,,,,,,,,,
2008,10,,,,2.8,,,,,,,,,,
2008,11,,,,,,,,,,,,,,
2008,14,,,,2.8,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,2.9,,,,,,,,,,
2008,18,,,,2.5,,,,,,,,,,
2008,19,,,,,,,,,,,,,,
2008,20,,,,2.7,,,,,,,,,,
2008,22,,,,2.5,,,,,,,,,,
2008,23,,,,2.8,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,,,,,,,,,,,
2008,29,,,,3,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,3.2,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,,,,3.5,,,,,,,,,,
2008,37,,,,3.25,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,45,,,,2.3,,,,,,,,,,
2008,47,,,,2,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,2.7,,,,,,,,,,
2008,54,,,,1.5,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,,,,2.8,,,,,,,,,,
2008,60,,,,3.6,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,65,,,,3.1,,,,,,,,,,
2008,76,,,,2.5,,,,,,,,,,
2008,82,,,,2.7,,,,,,,,,,
2008,84,,,,2.7,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,88,,,,2.2,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2,,,,,,,,,,
2008,91,,,,2.5,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,,,,2.5,,,,,,,,,,
2008,94,,,,3,,,,,,,,,,
2008,95,,,,2.5,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,3.1,,,,,,,,,,
2008,98,,,,2.75,,,,,,,,,,
2008,99,,,,1.5,,,,,,,,,,
2008,100,,,,2.9,,,,,,,,,,
2008Q1,3,75,1.42,4.5,,,,,,,,,,,
2008Q1,4,70,1.4,4.5,,,,,,,,,,,
2008Q1,7,75,1.35,4.5,,,,,,,,,,,
2008Q1,8,67,1.32,4.5,,,,,,,,,,,
2008Q1,9,55,1.3,4,,,,,,,,,,,
2008Q1,10,66,1.4,4.25,,,,,,,,,,,
2008Q1,11,60,1.28,4.5,,,,,,,,,,,
2008Q1,14,71,1.42,4,,,,,,,,,,,
2008Q1,15,65,1.3,,,,,,,,,,,,
2008Q1,16,76,1.39,4.5,,,,,,,,,,,
2008Q1,18,,,4.5,,,,,,,,,,,
2008Q1,19,,,4.25,,,,,,,,,,,
2008Q1,20,75,1.35,4.5,,,,,,,,,,,
2008Q1,22,65,1.38,4.25,,,,,,,,,,,
2008Q1,23,60,1.37,4.5,,,,,,,,,,,
2008Q1,24,72.7,1.39,4.25,,,,,,,,,,,
2008Q1,26,65,1.32,4.25,,,,,,,,,,,
2008Q1,29,65,1.4,4.25,,,,,,,,,,,
2008Q1,30,70,1.35,4.5,,,,,,,,,,,
2008Q1,32,70,1.35,4.75,,,,,,,,,,,
2008Q1,35,,,4.25,,,,,,,,,,,
2008Q1,36,58,,4,,,,,,,,,,,
2008Q1,37,72,,4.5,,,,,,,,,,,
2008Q1,38,66,1.36,4.25,,,,,,,,,,,
2008Q1,41,60,1.35,4.25,,,,,,,,,,,
2008Q1,42,61.3333333333333,1.35,4.25,,,,,,,,,,,
2008Q1,45,80,1.38,4.5,,,,,,,,,,,
2008Q1,47,69.5,1.4,4.5,,,,,,,,,,,
2008Q1,48,61,1.35,4.25,,,,,,,,,,,
2008Q1,52,66.2,,4.5,,,,,,,,,,,
2008Q1,54,72,1.35,4.25,,,,,,,,,,,
2008Q1,56,70,1.27,4.5,,,,,,,,,,,
2008Q1,57,75,1.4,4.25,,,,,,,,,,,
2008Q1,59,59,1.34,4.58,,,,,,,,,,,
2008Q1,60,65,1.28,4.5,,,,,,,,,,,
2008Q1,61,68,1.35,4.5,,,,,,,,,,,
2008Q1,65,79,1.38,4.75,,,,,,,,,,,
2008Q1,76,71,1.3,4.25,,,,,,,,,,,
2008Q1,82,74,1.4,4.5,,,,,,,,,,,
2008Q1,84,65,1.4,4.5,,,,,,,,,,,
2008Q1,85,57.1041419506741,1.3332289445457,4.5,,,,,,,,,,,
2008Q1,88,73,1.35,4.5,,,,,,,,,,,
2008Q1,89,75.7,1.35,4.5,,,,,,,,,,,
2008Q1,90,68,1.34,4.5,,,,,,,,,,,
2008Q1,91,70,1.38,4.5,,,,,,,,,,,
2008Q1,92,,,,,,,,,,,,,,
2008Q1,93,65,1.34,4.5,,,,,,,,,,,
2008Q1,94,70,,4.5,,,,,,,,,,,
2008Q1,95,74,1.32,4.5,,,,,,,,,,,
2008Q1,96,65,1.31,4.5,,,,,,,,,,,
2008Q1,97,70,1.34,4.4,,,,,,,,,,,
2008Q1,98,72.5,1.3,4.25,,,,,,,,,,,
2008Q1,99,68,1.4,4.25,,,,,,,,,,,
2008Q1,100,64,1.33,4.25,,,,,,,,,,,
2008Q2,3,75,1.42,4.5,,,,,,,,,,,
2008Q2,4,67,1.4,4.5,,,,,,,,,,,
2008Q2,7,75,1.35,4.75,,,,,,,,,,,
2008Q2,8,68,1.32,4.5,,,,,,,,,,,
2008Q2,9,55,1.3,4,,,,,,,,,,,
2008Q2,10,60,1.38,4.5,,,,,,,,,,,
2008Q2,11,57,1.26,4.5,,,,,,,,,,,
2008Q2,14,71,1.44,4,,,,,,,,,,,
2008Q2,15,65,1.3,,,,,,,,,,,,
2008Q2,16,76,1.39,4.5,,,,,,,,,,,
2008Q2,18,,,4.5,,,,,,,,,,,
2008Q2,19,,,4.25,,,,,,,,,,,
2008Q2,20,75,1.33,4.5,,,,,,,,,,,
2008Q2,22,60,1.38,4.25,,,,,,,,,,,
2008Q2,23,61,1.36,4.5,,,,,,,,,,,
2008Q2,24,68,1.42,4.25,,,,,,,,,,,
2008Q2,26,73,1.3,4.25,,,,,,,,,,,
2008Q2,29,65,1.4,4.5,,,,,,,,,,,
2008Q2,30,70,1.35,4.5,,,,,,,,,,,
2008Q2,32,70,1.35,4.75,,,,,,,,,,,
2008Q2,35,,,4.25,,,,,,,,,,,
2008Q2,36,62,,4,,,,,,,,,,,
2008Q2,37,72,,4.5,,,,,,,,,,,
2008Q2,38,65,1.36,4.25,,,,,,,,,,,
2008Q2,41,60,1.35,4.25,,,,,,,,,,,
2008Q2,42,58,1.36,4.25,,,,,,,,,,,
2008Q2,45,80,1.38,4.5,,,,,,,,,,,
2008Q2,47,65,1.4,4.5,,,,,,,,,,,
2008Q2,48,62,1.35,4.25,,,,,,,,,,,
2008Q2,52,65.6,,4.5,,,,,,,,,,,
2008Q2,54,72,1.35,4.25,,,,,,,,,,,
2008Q2,56,70,1.25,4.5,,,,,,,,,,,
2008Q2,57,70,1.39,4.25,,,,,,,,,,,
2008Q2,59,61,1.34,4.75,,,,,,,,,,,
2008Q2,60,65,1.27,4.5,,,,,,,,,,,
2008Q2,61,68,1.35,4.75,,,,,,,,,,,
2008Q2,65,75,1.35,4.75,,,,,,,,,,,
2008Q2,76,73.3,1.285,4.25,,,,,,,,,,,
2008Q2,82,74,1.4,4.5,,,,,,,,,,,
2008Q2,84,64,1.41,4.5,,,,,,,,,,,
2008Q2,85,56.3828195849195,1.33392164992722,4.5,,,,,,,,,,,
2008Q2,88,73,1.35,4.5,,,,,,,,,,,
2008Q2,89,73,1.32,4.5,,,,,,,,,,,
2008Q2,90,68,1.33,4.5,,,,,,,,,,,
2008Q2,91,75,1.4,4.5,,,,,,,,,,,
2008Q2,92,,,,,,,,,,,,,,
2008Q2,93,60,1.34,4.5,,,,,,,,,,,
2008Q2,94,70,,4.5,,,,,,,,,,,
2008Q2,95,74,1.3,4.5,,,,,,,,,,,
2008Q2,96,65,1.29,4.75,,,,,,,,,,,
2008Q2,97,68,1.28,4.6,,,,,,,,,,,
2008Q2,98,68,1.27,4.25,,,,,,,,,,,
2008Q2,99,65,1.4,4.25,,,,,,,,,,,
2008Q2,100,64.5,1.33,4.25,,,,,,,,,,,
2008Q3,3,75,1.42,4.25,,,,,,,,,,,
2008Q3,4,70,1.35,4.5,,,,,,,,,,,
2008Q3,7,75,1.35,4.75,,,,,,,,,,,
2008Q3,8,71,1.32,4.5,,,,,,,,,,,
2008Q3,9,55,1.3,4.25,,,,,,,,,,,
2008Q3,10,55,1.35,4.75,,,,,,,,,,,
2008Q3,11,57,1.25,4.5,,,,,,,,,,,
2008Q3,14,71,1.46,3.5,,,,,,,,,,,
2008Q3,15,65,1.3,,,,,,,,,,,,
2008Q3,16,76,1.39,4.5,,,,,,,,,,,
2008Q3,18,,,4.5,,,,,,,,,,,
2008Q3,19,,,4.25,,,,,,,,,,,
2008Q3,20,75,1.31,4.5,,,,,,,,,,,
2008Q3,22,60,1.38,4.25,,,,,,,,,,,
2008Q3,23,62,1.34,4.5,,,,,,,,,,,
2008Q3,24,64.3,1.46,4.25,,,,,,,,,,,
2008Q3,26,75,1.3,4.25,,,,,,,,,,,
2008Q3,29,65,1.4,4.5,,,,,,,,,,,
2008Q3,30,70,1.35,4.5,,,,,,,,,,,
2008Q3,32,70,1.35,4.5,,,,,,,,,,,
2008Q3,35,,,4.25,,,,,,,,,,,
2008Q3,36,65,,4,,,,,,,,,,,
2008Q3,37,72,,4.5,,,,,,,,,,,
2008Q3,38,66,1.35,4.25,,,,,,,,,,,
2008Q3,41,60,,4.25,,,,,,,,,,,
2008Q3,42,56.8333333333333,1.36,4.25,,,,,,,,,,,
2008Q3,45,80,1.38,4.25,,,,,,,,,,,
2008Q3,47,64,1.4,4.5,,,,,,,,,,,
2008Q3,48,63,1.35,4.25,,,,,,,,,,,
2008Q3,52,62.8,,4.5,,,,,,,,,,,
2008Q3,54,72,1.35,4.25,,,,,,,,,,,
2008Q3,56,70,1.23,4.5,,,,,,,,,,,
2008Q3,57,66,1.34,4.25,,,,,,,,,,,
2008Q3,59,62,1.333,4.75,,,,,,,,,,,
2008Q3,60,65,1.27,4.5,,,,,,,,,,,
2008Q3,61,68,1.35,4.75,,,,,,,,,,,
2008Q3,65,73,1.3,4.75,,,,,,,,,,,
2008Q3,76,76.3,1.27,4.25,,,,,,,,,,,
2008Q3,82,73,1.4,4.5,,,,,,,,,,,
2008Q3,84,63,1.42,4.5,,,,,,,,,,,
2008Q3,85,52.9567703965964,1.33010666899464,4.5,,,,,,,,,,,
2008Q3,88,73,1.34,4.5,,,,,,,,,,,
2008Q3,89,73.3,1.29,4.5,,,,,,,,,,,
2008Q3,90,68,1.32,4.5,,,,,,,,,,,
2008Q3,91,73,1.4,4.5,,,,,,,,,,,
2008Q3,92,,,,,,,,,,,,,,
2008Q3,93,60,1.32,4.5,,,,,,,,,,,
2008Q3,94,75,,4.5,,,,,,,,,,,
2008Q3,95,74,1.3,4.5,,,,,,,,,,,
2008Q3,96,,,,,,,,,,,,,,
2008Q3,97,65,1.3,4.75,,,,,,,,,,,
2008Q3,98,68,1.26,4.25,,,,,,,,,,,
2008Q3,99,65,1.38,4.25,,,,,,,,,,,
2008Q3,100,66.5,1.3,4.25,,,,,,,,,,,
2009,3,,,,2.5,,,,,,,,,,
2009,4,,,,2.6,,,,,,,,,,
2009,7,,,,3.25,,,,,,,,,,
2009,8,,,,2.4,,,,,,,,,,
2009,9,,,,1.6,,,,,,,,,,
2009,10,,,,3,,,,,,,,,,
2009,11,,,,,,,,,,,,,,
2009,14,,,,2.8,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,2.7,,,,,,,,,,
2009,18,,,,2.5,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,3,,,,,,,,,,
2009,22,,,,2.4,,,,,,,,,,
2009,23,,,,2.8,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,29,,,,3,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,,,,3,,,,,,,,,,
2009,37,,,,3.25,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,2.3,,,,,,,,,,
2009,47,,,,2,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,,,,,,,,,,,
2009,54,,,,2,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,2.4,,,,,,,,,,
2009,60,,,,3.6,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,65,,,,2.5,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,
2009,84,,,,2.5,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,88,,,,2,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,2,,,,,,,,,,
2009,91,,,,3,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2.5,,,,,,,,,,
2009,94,,,,3,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,3.1,,,,,,,,,,
2009,98,,,,3.25,,,,,,,,,,
2009,99,,,,1.5,,,,,,,,,,
2009,100,,,,3.25,,,,,,,,,,
2012,3,,,,2.5,,,,,,,,,,
2012,4,,,,2.5,,,,,,,,,,
2012,7,,,,3,,,,,,,,,,
2012,8,,,,2.3,,,,,,,,,,
2012,9,,,,1.7,,,,,,,,,,
2012,10,,,,,,,,,,,,,,
2012,11,,,,,,,,,,,,,,
2012,14,,,,3.5,,,,,,,,,,
2012,15,,,,,,,,,,,,,,
2012,16,,,,2.5,,,,,,,,,,
2012,18,,,,2.5,,,,,,,,,,
2012,19,,,,,,,,,,,,,,
2012,20,,,,3,,,,,,,,,,
2012,22,,,,2.3,,,,,,,,,,
2012,23,,,,2.5,,,,,,,,,,
2012,24,,,,,,,,,,,,,,
2012,26,,,,,,,,,,,,,,
2012,29,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,,,,2.7,,,,,,,,,,
2012,37,,,,3,,,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,41,,,,,,,,,,,,,,
2012,42,,,,,,,,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,,,,2,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,,,,2,,,,,,,,,,
2012,56,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,,,,2.3,,,,,,,,,,
2012,60,,,,3,,,,,,,,,,
2012,61,,,,,,,,,,,,,,
2012,65,,,,2.5,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,,,,2.7,,,,,,,,,,
2012,85,,,,,,,,,,,,,,
2012,88,,,,2,,,,,,,,,,
2012,89,,,,,,,,,,,,,,
2012,90,,,,2,,,,,,,,,,
2012,91,,,,2.5,,,,,,,,,,
2012,92,,,,,,,,,,,,,,
2012,93,,,,2.5,,,,,,,,,,
2012,94,,,,3,,,,,,,,,,
2012,95,,,,2.5,,,,,,,,,,
2012,96,,,,,,,,,,,,,,
2012,97,,,,3.5,,,,,,,,,,
2012,98,,,,3,,,,,,,,,,
2012,99,,,,1.5,,,,,,,,,,
2012,100,,,,3,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2007Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2007,1,1.9,,,,,85,15,,,,,,,
2007,2,1.9,,,,,54,46,,,,,,,
2007,3,1.9,,,,,40,60,,,,,,,
2007,4,2,,,,,30,70,,,,,,,
2007,5,2,,,,,30,70,,,,,,,
2007,7,1.9,,,,,54,46,,,,,,,
2007,8,2,,,,,10,90,,,,,,,
2007,9,2,,,,10,20,60,10,,,,,,
2007,10,1.95,.000000000000310862446895044,.000000028346824887393,.00133538138632483,2.38900448109853,47.6836913924953,47.3329421652904,2.58578930795487,.00723691082227251,.000000332605165631605,,,,
2007,11,2,,,,,30,70,,,,,,,
2007,14,1.9,,,,,70,30,,,,,,,
2007,15,1.9,,,,,70,30,,,,,,,
2007,16,2,0,0,1,5,48,40,5,1,0,,,,
2007,19,2,,,,,50,50,,,,,,,
2007,20,2,,,,,10,90,,,,,,,
2007,22,2,0,0,0,0,45,55,,,,,,,
2007,23,2,,,,,40,60,,,,,,,
2007,24,2,,,,,50,50,,,,,,,
2007,26,2,,,,,50,50,,,,,,,
2007,28,2,,,2,10,36,40,10,2,,,,,
2007,29,2.1,,,,,50,40,10,,,,,,
2007,31,2.1,,,,,30,60,10,,,,,,
2007,32,2,0,0,0,2,40,50,8,0,0,,,,
2007,35,2.1,,,,,20,70,10,,,,,,
2007,37,2,,,,,40,60,,,,,,,
2007,38,1.9,,,,,55,45,,,,,,,
2007,39,2,,,,,,97,3,,,,,,
2007,40,2,,,,,10,90,,,,,,,
2007,41,1.9,,,,,60,40,,,,,,,
2007,42,2,,,,,45,55,,,,,,,
2007,47,2,0,1,5,10,35,45,4,0,0,,,,
2007,48,1.9,0,0,0,5,45,50,0,0,0,,,,
2007,52,2,,,,,30,70,,,,,,,
2007,54,2,,,,,20,70,10,,,,,,
2007,57,2,,,,,,,,,,,,,
2007,59,2,,,,,50,50,,,,,,,
2007,60,2,,,,,30,70,,,,,,,
2007,61,1.9,,,,,50,50,,,,,,,
2007,63,2,,,,,5,93,2,,,,,,
2007,67,2,,,,5,20,40,25,10,,,,,
2007,68,2,1,3,8,10,25,31,18,3,1,,,,
2007,73,2,,,,,50,50,,,,,,,
2007,76,2.03079888369073,0,0,0,.000000000000000000000000000000000000000000000000000000000450390973557785,17.8534167287546,82.1465832712454,0,0,0,,,,
2007,80,1.85,0,0,.0000000129434574169807,.227149456405173,73.8823179778308,25.8887273634606,.00180518935866125,.00000000000132116539930394,0,,,,
2007,82,2,0,0,0,0,15,83,2,0,0,,,,
2007,84,2,0,0,0,0,48,52,0,0,0,,,,
2007,85,2,,,,,10,90,,,,,,,
2007,89,1.98313931897558,,,,,25,40,35,,,,,,
2007,90,2.1,0,0,0,0,0,100,0,0,0,,,,
2007,92,2,0,0,0,0,7.1872,92.8128,0,0,0,,,,
2007,93,2,,,,,40,60,,,,,,,
2007,94,2,,,,,15,80,5,,,,,,
2007,95,2,0,0,0,0,45,55,0,0,0,,,,
2007,96,2,,,,,15,75,10,,,,,,
2007,97,2,0,0,0,4,35,50,10,1,0,,,,
2007,98,2,,,,,45,45,10,,,,,,
2007,99,2,0,0,0,0,50,50,0,0,0,,,,
2008,1,1.8,,,,5,40,35,15,5,,,,,
2008,2,2,,,2,10,37,39,12,,,,,,
2008,3,2,,,,,40,60,,,,,,,
2008,4,2.3,,,,,15,70,15,,,,,,
2008,5,2.3,,,,,30,50,20,,,,,,
2008,7,2,,,2,10,37,39,12,,,,,,
2008,8,2.1,,,,1,40,55,4,,,,,,
2008,9,2,,,,10,20,60,10,,,,,,
2008,10,2.1275,.0010459499944715,.0264734490169727,.676904043167947,6.57904359242968,25.1719967361034,38.2568632846019,23.1703583377519,5.57092355817977,.546391048754002,,,,
2008,11,2,,,,,45,55,,,,,,,
2008,14,1.9,,,,,60,40,,,,,,,
2008,15,1.9,,,,5,55,35,5,,,,,,
2008,16,2.1,0,0,2,19,25,30,21,2,1,,,,
2008,19,1.9,,,,,60,40,,,,,,,
2008,20,2.2,,,,5,30,50,15,,,,,,
2008,22,1.9,0,0,0,5,55,40,,,,,,,
2008,23,1.8,1,3,10,20,27,22,10,5,2,,,,
2008,24,1.9,,,,10,50,30,10,,,,,,
2008,26,1.9,,,2.5,15,37.5,37.5,7.5,,,,,,
2008,28,2,,,4,17,31,35,9,4,,,,,
2008,29,2,,,,,50,50,,,,,,,
2008,31,2,,,,,40,50,10,,,,,,
2008,32,2.2,1,5,8,12,25,30,15,3,1,,,,
2008,35,2,,,,,30,70,0,,,,,,
2008,37,2.1,,,,,35,65,,,,,,,
2008,38,2,,,,,10,80,10,,,,,,
2008,39,2.1,,,,,10,70,20,,,,,,
2008,40,2.1,,,,,10,90,,,,,,,
2008,41,1.9,,,,,60,40,,,,,,,
2008,42,2,,,,,50,50,,,,,,,
2008,47,2.1,0,1,5,7,30,40,10,5,2,,,,
2008,48,1.8,0,0,0,15,55,30,0,0,0,,,,
2008,52,1.9,,,,,80,20,,,,,,,
2008,54,2.1,,,,,40,60,,,,,,,
2008,57,2.1,,,,,,,,,,,,,
2008,59,2.1,,,,,35,65,,,,,,,
2008,60,2.2,,,,,30,60,10,,,,,,
2008,61,2,,,,5,40,40,15,,,,,,
2008,63,2,,,,,40,50,10,,,,,,
2008,67,2,,,,10,25,30,25,10,,,,,
2008,68,1.9,1,3,8,12,25,29,18,3,1,,,,
2008,73,2,,,,,45,55,,,,,,,
2008,76,2.02525274220258,.0368442353858356,.512628964776429,3.8083436678419,14.6352550809325,29.1839734994654,30.2509696885951,16.301465713508,4.559430440861,.711088708633789,,,,
2008,80,2,.00726496927315745,.14849448316816,2.01551582643625,11.7683683245544,30.2375724939638,34.3487375900276,17.2624113901889,3.82461797699202,.387016945395791,,,,
2008,82,2,1,2,3,8,30,50,3,2,1,,,,
2008,84,2,0,0,0,5,37,43,12,3,0,,,,
2008,85,1.9,,,,,50,45,5,,,,,,
2008,89,1.9866091199871,,,,10,35,40,15,,,,,,
2008,90,2.1,0,0,0,0,50,50,0,0,0,,,,
2008,92,2.1,0,0,0,1.10474,28.76426,59.2409,10.7519,.138099999999994,0,,,,
2008,93,2,,,,,50,45,5,,,,,,
2008,94,2.2,,,,9,20,43,23,5,,,,,
2008,95,2,0,0,0,10,39,44,7,0,0,,,,
2008,96,2.2,,,,,15,65,20,,,,,,
2008,97,2,1,2,5,15,25,30,14,8,0,,,,
2008,98,2.2,,,,,20,55,25,,,,,,
2008,99,1.9,0,0,0,0,50,40,10,0,0,,,,
2008Sep,1,2,,,,10,30,30,20,10,,,,,
2008Sep,2,1.9,,5,10,21,27,21,12,4,,,,,
2008Sep,3,2,,,,,40,60,,,,,,,
2008Sep,4,2.1,,,,,40,50,10,,,,,,
2008Sep,5,2.2,,,,,25,50,25,,,,,,
2008Sep,7,1.9,,5,10,21,27,21,12,4,,,,,
2008Sep,8,2.2,,,,2,35,51,12,,,,,,
2008Sep,9,1.9,,,,25,50,25,,,,,,,
2008Sep,10,2.1,.00133540973346058,.0323626725598491,.786054804649849,7.25591823868683,26.3821592156823,38.1168631648324,21.9453775484676,5.01380676712305,.466122178264539,,,,
2008Sep,11,1.9,,,,,55,45,,,,,,,
2008Sep,14,,,,,,,,,,,,,,
2008Sep,15,1.9,,,,10,50,35,5,,,,,,
2008Sep,16,2.1,0,0,2,19,24,28,24,2,1,,,,
2008Sep,19,1.8,,,,,75,25,,,,,,,
2008Sep,20,2.1,,,,5,35,45,15,,,,,,
2008Sep,22,1.8,0,0,0,5,50,45,,,,,,,
2008Sep,23,1.8,,3,10,20,30,24,10,3,,,,,
2008Sep,24,1.8,,,,20,50,30,,,,,,,
2008Sep,26,1.7,,,2.5,15,40,35,7.5,,,,,,
2008Sep,28,1.8,,2,5,22,33,27,6,4,1,,,,
2008Sep,29,2.1,,,,,40,60,,,,,,,
2008Sep,31,2,,,,,45,45,10,,,,,,
2008Sep,32,1.9,1,3,8,16,30,28,12,2,,,,,
2008Sep,35,2,,,,,,,,,,,,,
2008Sep,37,2.2,,,,,35,65,,,,,,,
2008Sep,38,2.2,,,,,10,80,10,,,,,,
2008Sep,39,2.2,,,,,15,75,10,,,,,,
2008Sep,40,,,,,,,,,,,,,,
2008Sep,41,1.9,,,,,,,,,,,,,
2008Sep,42,1.9,,,,5,50,40,5,,,,,,
2008Sep,47,1.9,0,3,10,17,33,25,10,2,0,,,,
2008Sep,48,1.6,0,0,0,15,60,25,0,0,0,,,,
2008Sep,52,1.8,,,,,80,20,,,,,,,
2008Sep,54,2.1,,,,,40,60,,,,,,,
2008Sep,57,,,,,,,,,,,,,,
2008Sep,59,2.3,,,,,30,65,5,,,,,,
2008Sep,60,2.2,,,,,30,60,10,,,,,,
2008Sep,61,1.9,,,,5,40,40,15,,,,,,
2008Sep,63,1.8,,,,,50,45,5,,,,,,
2008Sep,67,2,,,,10,25,30,25,10,,,,,
2008Sep,68,,,,,,,,,,,,,,
2008Sep,73,,,,,,,,,,,,,,
2008Sep,76,,,,,,,,,,,,,,
2008Sep,80,2.2,,,,,,,,,,,,,
2008Sep,82,2,,,,,,,,,,,,,
2008Sep,84,1.8,0,0,0,6,42,39,13,0,0,,,,
2008Sep,85,,,,,,,,,,,,,,
2008Sep,89,2.2,,,,10,35,40,15,,,,,,
2008Sep,90,1.9,0,0,0,20,70,10,0,0,0,,,,
2008Sep,92,1.9,0,0,.609499,11.145201,43.4934,37.4155,7.0565,.277699999999996,.000699999999994816,,,,
2008Sep,93,2,,,,,50,45,5,,,,,,
2008Sep,94,2.1,,,5,10,25,30,25,5,,,,,
2008Sep,95,1.9,0,0,2,15,37,38,8,0,0,,,,
2008Sep,96,2,,,,,25,60,15,,,,,,
2008Sep,97,1.8,1,3,3,15,30,25,15,7,1,,,,
2008Sep,98,2.1,,,,7.5,25,40,27.5,,,,,,
2008Sep,99,1.9,0,0,0,0,50,40,10,0,0,,,,
2009,1,1.8,,,2,8,35,30,15,8,2,,,,
2009,2,1.7,,,4,14,40,36,6,,,,,,
2009,3,1.9,,,,10,60,30,,,,,,,
2009,4,2,,,,10,30,50,10,,,,,,
2009,5,2,,,,,30,50,20,,,,,,
2009,7,1.7,,,4,14,40,36,6,,,,,,
2009,8,2.1,,,,2,40,53,5,,,,,,
2009,9,2,,,,5,15,60,15,5,,,,,
2009,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2009,11,2.1,,,,,35,60,5,,,,,,
2009,14,1.8,,,,10,50,30,10,,,,,,
2009,15,1.7,,,,15,55,25,5,,,,,,
2009,16,1.9,0,0,2,22,33,30,10,2,1,,,,
2009,19,1.9,,,,,60,40,,,,,,,
2009,20,2,,,,10,30,45,15,,,,,,
2009,22,1.8,0,0,0,10,60,30,,,,,,,
2009,23,2,1,3,5,15,25,27,15,5,4,,,,
2009,24,1.8,,,,10,60,25,5,,,,,,
2009,26,1.8,,,2.5,17.5,35,35,10,,,,,,
2009,28,2,,3,6,25,32,25,6,3,,,,,
2009,29,2,,,,,50,50,,,,,,,
2009,31,1.9,,,,5,60,30,5,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,2,,,,,,,,,,,,,
2009,37,2.1,,,,,20,80,,,,,,,
2009,38,2.1,,,,,10,80,10,,,,,,
2009,39,2,,,,,10,75,15,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,1.9,,,,,60,40,,,,,,,
2009,42,1.9,,,,10,50,40,,,,,,,
2009,47,2.1,0,2,5,13,20,38,17,5,0,,,,
2009,48,,,,,,,,,,,,,,
2009,52,1.9,,,,,80,20,,,,,,,
2009,54,1.9,,,,20,40,40,,,,,,,
2009,57,2.2,,,,,,,,,,,,,
2009,59,2,,,,,40,60,,,,,,,
2009,60,1.9,,,,15,40,30,15,,,,,,
2009,61,2,,,,5,40,40,15,,,,,,
2009,63,2,,,,,30,60,10,,,,,,
2009,67,2,,,,10,25,30,25,10,,,,,
2009,68,1.9,1,3,10,15,40,21,6,3,1,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,2,.203419868341281,1.08171509393209,5.17596219615578,14.6179395207547,25.3279327684318,26.9389921526098,17.5897284701651,7.04756554212126,2.01674438748817,,,,
2009,82,1.9,1,2,3,6,45,35,5,2,1,,,,
2009,84,1.9,0,0,0,7,41,40,11,1,0,,,,
2009,85,,,,,,,,,,,,,,
2009,89,2.1,,,,10,35,40,10,5,,,,,
2009,90,1.9,0,0,0,10,50,40,0,0,0,,,,
2009,92,1.9,0,.0196174,.9900426,12.55154,41.304,36.1994,8.4228,.505100000000013,.00270000000000437,,,,
2009,93,2,,,,,50,45,5,,,,,,
2009,94,1.9,,,2,20,30,33,12,3,,,,,
2009,95,2,0,0,2,11,34,39,14,0,0,,,,
2009,96,,,,,,,,,,,,,,
2009,97,1.9,1,3,5,15,30,25,12,7,2,,,,
2009,98,2.1,,,,5,30,40,25,,,,,,
2009,99,2,0,0,0,0,20,60,20,0,0,,,,
2009Sep,1,1.9,,,4,16,20,20,17,16,7,,,,
2009Sep,2,1.7,1,5,10,17,25,23,14,5,,,,,
2009Sep,3,1.9,,,,10,60,30,,,,,,,
2009Sep,4,2,,,,10,30,50,10,,,,,,
2009Sep,5,1.9,,,,20,30,30,20,,,,,,
2009Sep,7,1.7,1,5,10,17,25,23,14,5,,,,,
2009Sep,8,2.1,,,,5,33,47,15,,,,,,
2009Sep,9,2,,,,5,30,50,15,,,,,,
2009Sep,10,2,.383042512515963,1.26182116584047,5.47847772338019,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.4095719651441,3.09740120662665,,,,
2009Sep,11,2.1,,,,,35,60,5,,,,,,
2009Sep,14,,,,,,,,,,,,,,
2009Sep,15,1.7,,,,15,50,30,5,,,,,,
2009Sep,16,1.9,0,0,2,25,35,25,10,2,1,,,,
2009Sep,19,1.9,,,,,60,40,,,,,,,
2009Sep,20,2,,,,10,30,45,15,,,,,,
2009Sep,22,1.8,0,0,0,10,60,30,,,,,,,
2009Sep,23,2,1,3,8,17,20,25,20,5,1,,,,
2009Sep,24,1.8,,,,20,50,30,,,,,,,
2009Sep,26,1.8,,,5,20,35,30,10,,,,,,
2009Sep,28,1.9,,3,6,25,32,25,6,3,,,,,
2009Sep,29,2,,,,,50,50,,,,,,,
2009Sep,31,1.9,,,,10,60,20,10,,,,,,
2009Sep,32,,,,,,,,,,,,,,
2009Sep,35,2,,,,,,,,,,,,,
2009Sep,37,2,,,,,40,60,,,,,,,
2009Sep,38,2.2,,,,,10,80,10,,,,,,
2009Sep,39,1.7,,,,,20,65,15,,,,,,
2009Sep,40,,,,,,,,,,,,,,
2009Sep,41,1.9,,,,,,,,,,,,,
2009Sep,42,1.8,,,,5,55,35,5,,,,,,
2009Sep,47,2.1,0,3,7,15,22,33,15,5,0,,,,
2009Sep,48,,,,,,,,,,,,,,
2009Sep,52,1.9,,,,,80,20,,,,,,,
2009Sep,54,1.8,,,,20,60,20,,,,,,,
2009Sep,57,,,,,,,,,,,,,,
2009Sep,59,2,,,,,35,55,10,,,,,,
2009Sep,60,1.9,,,,15,40,30,15,,,,,,
2009Sep,61,1.9,,,,5,40,40,15,,,,,,
2009Sep,63,1.9,,,,,30,60,10,,,,,,
2009Sep,67,2,,,,10,25,30,25,10,,,,,
2009Sep,68,,,,,,,,,,,,,,
2009Sep,73,,,,,,,,,,,,,,
2009Sep,76,,,,,,,,,,,,,,
2009Sep,80,2,,,,,,,,,,,,,
2009Sep,82,,,,,,,,,,,,,,
2009Sep,84,1.9,0,0,0,9,39,35,15,2,0,,,,
2009Sep,85,,,,,,,,,,,,,,
2009Sep,89,2.1,,,,10,35,40,10,5,,,,,
2009Sep,90,1.9,0,0,0,10,50,40,0,0,0,,,,
2009Sep,92,1.9,0,.0125347,.8094803,11.968185,42.2339,36.7326,7.84260000000001,.396200000000007,.00149999999999295,,,,
2009Sep,93,2,,,,,50,45,5,,,,,,
2009Sep,94,1.9,,,,20,30,35,12,3,,,,,
2009Sep,95,1.9,0,0,5,21,27,29,15,3,0,,,,
2009Sep,96,,,,,,,,,,,,,,
2009Sep,97,1.9,1,3,5,15,30,25,12,7,2,,,,
2009Sep,98,2.1,,,,10,35,35,20,,,,,,
2009Sep,99,2,0,0,0,5,20,50,20,5,0,,,,
2012,1,1.9,,,5,15,20,20,20,15,5,,,,
2012,2,1.8,,,,,,,,,,,,,
2012,3,1.9,,,,10,50,30,10,,,,,,
2012,4,2,,,,10,40,40,10,,,,,,
2012,5,2,,,,20,25,35,20,,,,,,
2012,7,1.8,,,,,,,,,,,,,
2012,8,2,,,,4,41,45,10,,,,,,
2012,9,1.9,,,5,30,40,20,5,,,,,,
2012,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2012,11,2,,,,5,40,50,5,,,,,,
2012,14,1.7,,,,,,,,,,,,,
2012,15,1.6,,,5,25,45,15,10,,,,,,
2012,16,2,5,7,9,11,16,18,13,12,9,,,,
2012,19,2,,,,,50,50,,,,,,,
2012,20,2,,,,15,35,40,10,,,,,,
2012,22,1.9,0,0,0,10,60,30,,,,,,,
2012,23,2,1,3,10,17,20,20,17,10,2,,,,
2012,24,1.9,,,5,10,40,30,10,5,,,,,
2012,26,1.8,,,2.5,22.5,32.5,30,12.5,,,,,,
2012,28,1.9,1,3,5,23,30,20,10,5,3,,,,
2012,29,2,,,,,50,50,,,,,,,
2012,31,1.8,,,,10,40,40,10,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,2,,,,,,,,,,,,,
2012,37,2,,,,,30,70,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,2,,,,,15,70,15,,,,,,
2012,40,,,,,,,,,,,,,,
2012,41,1.9,,,,,,,,,,,,,
2012,42,1.7,,,,10,70,20,,,,,,,
2012,47,1.9,,,,,,,,,,,,,
2012,48,2,0,0,0,0,40,60,0,0,0,,,,
2012,52,2.3,,,,,30,70,,,,,,,
2012,54,1.8,,,,20,60,20,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,2,,,,,40,60,,,,,,,
2012,60,1.9,,,,15,40,30,15,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,2,,,,,50,40,10,,,,,,
2012,67,2,,,,10,25,30,25,10,,,,,
2012,68,1.9,1,3,10,15,40,21,6,3,1,,,,
2012,73,,,,,,,,,,,,,,
2012,76,1.9,,,,,,,,,,,,,
2012,80,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,2,0,0,3,10,32,35,15,4,1,,,,
2012,85,,,,,,,,,,,,,,
2012,89,2,,,5,5,25,40,10,10,5,,,,
2012,90,2,0,0,0,0,50,50,0,0,0,,,,
2012,92,,,,,,,,,,,,,,
2012,93,2,,,,,50,45,5,,,,,,
2012,94,1.9,,1,3,12,50,21,7,4,2,,,,
2012,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2012,96,,,,,,,,,,,,,,
2012,97,2,2,3,5,10,25,25,15,10,5,,,,
2012,98,2.1,,,,5,35,45,15,,,,,,
2012,99,1.9,0,0,5,15,50,20,10,0,0,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2007,1,2.7,,,,,,45,50,5,,,,,
2007,2,2.6,,,,,2,32,64,2,,,,,
2007,3,2.6,,,,,,30,70,,,,,,
2007,4,2.5,,,,,,30,70,,,,,,
2007,5,2.6,,,,,,40,60,,,,,,
2007,7,2.6,,,,,2,32,64,2,,,,,
2007,8,2.7,,,,,,10,90,,,,,,
2007,9,2.75,,,,,15,25,40,20,,,,,
2007,10,2.55291637079727,.000016495862198429,.000815898020989358,.0465207056536077,1.00864312709024,8.52448238244695,30.4061277980158,37.6345347763002,17.8671865304222,4.15884371862053,.352828567567343,,,
2007,11,2.5,,,,,,30,70,,,,,,
2007,14,2.6,,,,,,20,80,,,,,,
2007,15,2.5,,,,,5,35,60,,,,,,
2007,16,2.7,0,0,1,2,13,28,35,20,1,0,,,
2007,19,2.5,,,,,,50,50,,,,,,
2007,20,2.6,,,,,,15,85,,,,,,
2007,22,2.6,0,0,0,0,5,25,65,5,,,,,
2007,23,2.6,,1,2,7,14,25,35,15,1,,,,
2007,24,2.5,,,,,,35,65,,,,,,
2007,26,2.3,,,,10,20,35,25,10,,,,,
2007,28,2.6,,1,5,10,22,27,32,2,1,,,,
2007,29,2.6,,,,,,40,60,,,,,,
2007,31,2.4,,,,,,60,40,,,,,,
2007,32,2.6,0,0,0,2,10,37,45,6,0,,,,
2007,35,2.6,,,,,,20,70,10,,,,,
2007,37,2.4,,,,,,80,20,,,,,,
2007,38,2.4,,,,,,60,40,,,,,,
2007,39,2.6,,,,,1,4,95,,,,,,
2007,40,2.6,,,,,,10,90,,,,,,
2007,41,2.5,,,,,,30,70,,,,,,
2007,42,2.6,,,,,,20,70,10,,,,,
2007,47,2.6,0,1,3,5,11,30,40,10,0,,,,
2007,48,2.6,,,,,,,,,,,,,
2007,52,2.6,,,,,,20,80,,,,,,
2007,54,2.4,,,,,,60,40,,,,,,
2007,57,2.7,,,,,,,,,,,,,
2007,59,2.6,,,,,,,,,,,,,
2007,60,2.6,,,,,,40,60,,,,,,
2007,61,2.6,,,0,0,0,40,50,10,,,,,
2007,63,2.5,,,,,,30,70,,,,,,
2007,67,2.8,,,,5,10,20,30,20,10,5,,,
2007,68,2.6,1,3,5,7,17,21,26,11,7,2,,,
2007,73,2.3,,,,,20,75,5,,,,,,
2007,76,2.50890072991448,.000000000000000000000562064285406971,.0000000000000477048545858806,.0000000796410370496973,.00272284058277307,2.09942433559837,47.4867193722769,48.5578457071201,1.85198305193411,.00130460047713665,.0000000123695720333217,,,
2007,80,2.7,.000225914214013745,.00914783311831702,.186596234692049,1.9027265087688,9.74242517430217,25.1474437573202,32.8113345541034,21.6573867319873,7.22271185260662,1.3200014388871,,,
2007,82,2.6,0,0,1,2,4,20,70,2,1,0,,,
2007,84,2.6,0,0,0,0,0,20,80,0,0,0,,,
2007,85,2.5,,,,,,25,75,,,,,,
2007,89,2.53259714841101,,,,,,30,50,20,,,,,
2007,90,2.5,0,0,0,0,0,70,30,0,0,0,,,
2007,92,2.6,0,0,0,.0000000990121,.2326729009879,15.632827,77.4538,6.67749999999999,.0032000000000032,0,,,
2007,93,2.5,,,,,,40,60,,,,,,
2007,94,2.4,,,,,,40,60,,,,,,
2007,95,2.6,0,0,0,0,0,20,80,0,0,0,,,
2007,96,2.6,,,,,,25,75,,,,,,
2007,97,2.6,0,0,0,0,5,30,60,5,0,0,,,
2007,98,2.6,,,,,,20,70,10,,,,,
2007,99,2.6,0,0,0,0,0,15,80,5,0,0,,,
2008,1,2.4,,,1,10,19,40,20,10,,,,,
2008,2,2.6,,,,6,16,20,28,20,8,2,,,
2008,3,2.6,,,,,,40,60,,,,,,
2008,4,2,,,,,30,60,10,,,,,,
2008,5,2.2,,,,,20,50,30,,,,,,
2008,7,2.6,,,,6,16,20,28,20,8,2,,,
2008,8,2.2,,,,7,25,55,13,,,,,,
2008,9,2.25,,,,5,15,50,25,5,,,,,
2008,10,2.12824382373912,.22723526190801,.832981988536641,4.01442972693372,11.5029714270006,21.9663993828761,27.6011364626908,19.1810538035592,10.1764217205056,3.5893766806431,.90799354534612,,,
2008,11,1.8,,,,5,50,40,5,,,,,,
2008,14,1.9,,,,20,45,35,,,,,,,
2008,15,2.25,,,,,20,50,25,5,,,,,
2008,16,2,0,1,2,16,25,30,22,3,1,0,,,
2008,19,1.9,,,,,55,45,,,,,,,
2008,20,2.2,,,,,30,50,20,,,,,,
2008,22,1.8,0,0,5,10,50,25,10,,,,,,
2008,23,1.8,2,5,12,20,25,18,10,5,2,1,,,
2008,24,1.8,,,,10,60,25,5,,,,,,
2008,26,1,5,15,30,30,15,5,,,,,,,
2008,28,2,3,5,8,13,23,25,17,3,2,1,,,
2008,29,2.3,,,,,10,60,30,,,,,,
2008,31,2.2,,,,,30,50,20,,,,,,
2008,32,2.1,1,3,5,15,22,27,18,7,2,,,,
2008,35,2.6,,,,,,20,70,10,,,,,
2008,37,2.2,,,,,10,80,10,,,,,,
2008,38,2,,,,10,40,45,5,,,,,,
2008,39,2.1,,,,10,30,60,,,,,,,
2008,40,2,,,,,,30,70,,,,,,
2008,41,2,,,,,30,60,10,,,,,,
2008,42,2,,,,,20,70,10,,,,,,
2008,47,1.9,0,1,5,10,35,30,15,4,0,,,,
2008,48,2.5,,,,,,,,,,,,,
2008,52,1.7,,,,,90,10,,,,,,,
2008,54,2,,,,,40,40,20,,,,,,
2008,57,2.1,,,,,,,,,,,,,
2008,59,2,,,,,,,,,,,,,
2008,60,2,,,,5,40,40,15,,,,,,
2008,61,1.8,,,5,25,50,15,5,0,,,,,
2008,63,1.8,,,,5,60,30,5,,,,,,
2008,67,2.6,,,5,10,15,20,20,15,10,5,,,
2008,68,2.3,1,3,5,7,20,32,17,8,5,2,,,
2008,73,2,,,,5,45,45,5,,,,,,
2008,76,1.83984722979309,3.66775066366887,6.49706007982035,12.6291722322535,19.1539563160605,20.4405415865194,19.7743164535685,11.6969531186706,4.64854950117418,1.24057251342341,.251127534840845,,,
2008,80,2.2,7.31012405919165,5.66872500586069,8.15727964627209,10.5668275149523,12.3220078340277,12.9347607698503,12.2229178745743,10.3975515789035,7.96205306470748,12.4577526516599,,,
2008,82,1.9,1,2,3,20,50,16,3,2,2,1,,,
2008,84,2,0,0,2,11,36,39,10,2,0,0,,,
2008,85,2,,,,10,40,45,5,,,,,,
2008,89,2.0783253707182,,,,5,30,45,20,,,,,,
2008,90,2,0,0,0,0,30,60,10,0,0,0,,,
2008,92,2.1,.0133541,.0203439,.786053,7.255889,26.38206,38.1171,21.9453,5.0138,.450200000000001,.015900000000002,,,
2008,93,2.3,,,,,5,65,30,,,,,,
2008,94,1.9,,,5,10,40,30,10,5,,,,,
2008,95,2.2,0,0,0,2,20,54,24,0,0,0,,,
2008,96,2.2,,,,5,25,55,15,,,,,,
2008,97,2.1,5,5,10,11,15,25,15,10,3,1,,,
2008,98,2.1,,,,5,30,40,20,5,,,,,
2008,99,2.1,0,0,0,0,15,70,15,0,0,0,,,
2008Q2,1,2.5,,1,7,10,20,30,25,5,2,,,,
2008Q2,2,2.7,,,,6,16,18,29,21,8,2,,,
2008Q2,3,2.5,,,,,,40,60,,,,,,
2008Q2,4,2.1,,,,,30,70,,,,,,,
2008Q2,5,2.4,,,,5,25,40,25,5,,,,,
2008Q2,7,2.7,,,,6,16,18,29,21,8,2,,,
2008Q2,8,2.3,,,,5,30,50,15,,,,,,
2008Q2,9,2.1,,,,5,20,50,20,5,,,,,
2008Q2,10,2.21834550517161,.154931421416815,.6116255988035,3.17256674754528,9.82172272894438,19.8006508936252,26.0074702021947,22.2601680822321,12.4142633864008,4.50920191585285,1.24739902298437,,,
2008Q2,11,1.8,,,,5,50,40,5,,,,,,
2008Q2,14,1.8,,,10,20,50,20,,,,,,,
2008Q2,15,2.3,,,,10,25,30,25,10,,,,,
2008Q2,16,2.3,0,1,2,10,28,32,21,5,1,0,,,
2008Q2,19,1.9,,,,,55,45,,,,,,,
2008Q2,20,2.3,,,,,30,50,20,,,,,,
2008Q2,22,1.9,0,0,0,0,35,65,0,,,,,,
2008Q2,23,1.9,2,5,15,18,20,18,14,5,2,1,,,
2008Q2,24,1.8,,,,15,50,30,5,,,,,,
2008Q2,26,.9,5,15,30,30,15,5,,,,,,,
2008Q2,28,2,3,5,8,13,23,25,17,3,2,1,,,
2008Q2,29,2.2,,,,,10,60,30,,,,,,
2008Q2,31,2.1,,,,10,25,40,25,,,,,,
2008Q2,32,2,,,2,12,24,30,22,10,,,,,
2008Q2,35,,,,,,,,,,,,,,
2008Q2,37,2.5,,,,,,75,25,,,,,,
2008Q2,38,1.8,,,,10,45,40,5,,,,,,
2008Q2,39,2.1,,,,5,35,60,,,,,,,
2008Q2,40,,,,,,,,,,,,,,
2008Q2,41,2,,,,,,,,,,,,,
2008Q2,42,2.1,,,,,30,60,10,,,,,,
2008Q2,47,2.6,0,3,10,17,25,30,13,2,0,,,,
2008Q2,48,2.7,,,,,,,,,,,,,
2008Q2,52,1.8,,,,,80,20,,,,,,,
2008Q2,54,1.9,,,,30,40,30,,,,,,,
2008Q2,57,,,,,,,,,,,,,,
2008Q2,59,1.7,,,,,,,,,,,,,
2008Q2,60,2.2,,,,5,40,40,15,,,,,,
2008Q2,61,1.9,,,5,25,40,25,5,0,,,,,
2008Q2,63,1.7,,,,5,65,30,,,,,,,
2008Q2,67,,,,,,,,,,,,,,
2008Q2,68,2.4,1,3,5,7,20,32,17,8,5,2,,,
2008Q2,73,,,,,,,,,,,,,,
2008Q2,76,1.85278908074438,,,,,,,,,,,,,
2008Q2,80,2.3,,,,,,,,,,,,,
2008Q2,82,1.9,,,,,,,,,,,,,
2008Q2,84,,,,,,,,,,,,,,
2008Q2,85,1.9,,,,,,,,,,,,,
2008Q2,89,2.1,,,,5,30,45,20,,,,,,
2008Q2,90,2,0,0,0,0,40,60,0,0,0,0,,,
2008Q2,92,2.1,.00000762012,.00106194988,.13391643,3.870914,26.8477,46.4838,20.3876,2.2173,.0574000000000074,.000299999999997524,,,
2008Q2,93,2.3,,,,,5,65,30,,,,,,
2008Q2,94,1.9,,,,10,50,30,10,,,,,,
2008Q2,95,2.2,0,0,0,8,18,42,26,6,0,0,,,
2008Q2,96,2.1,,,,,30,55,15,,,,,,
2008Q2,97,2.6,1,2,10,10,15,25,30,5,1,1,,,
2008Q2,98,2.2,,,,5,50,35,10,,,,,,
2008Q2,99,2.1,0,0,0,0,15,70,15,0,0,0,,,
2009,1,2.1,,,1,10,20,35,23,10,1,,,,
2009,2,2.4,,,2,6,18,26,22,17,8,1,,,
2009,3,2.5,,,,,,40,60,,,,,,
2009,4,1.9,,,,20,50,30,,,,,,,
2009,5,2.3,,,,10,25,40,20,5,,,,,
2009,7,2.4,,,2,6,18,26,22,17,8,1,,,
2009,8,2.2,,,,7,20,50,20,3,,,,,
2009,9,2.25,,,,5,20,50,20,5,,,,,
2009,10,2.09848238080385,1.79312140547837,2.67771330366489,7.06563533170714,12.7073012342459,17.8896142698086,19.7156171409888,17.0094013382475,11.4875226129946,6.0730121118946,3.5810612509695,,,
2009,11,2.2,,,,5,20,50,20,5,,,,,
2009,14,2.3,,,10,20,25,25,20,,,,,,
2009,15,2.3,,,,10,15,35,30,10,,,,,
2009,16,2,0,1,2,10,28,33,20,5,1,0,,,
2009,19,2.1,,,,,20,80,,,,,,,
2009,20,2.4,,,,10,30,40,20,,,,,,
2009,22,1.8,0,0,0,5,50,35,10,0,,,,,
2009,23,1.8,3,5,10,17,25,20,12,5,2,1,,,
2009,24,1.7,,,,30,55,10,5,,,,,,
2009,26,2.1,,,5,10,20,30,20,10,5,,,,
2009,28,2.3,3,6,8,12,18,24,22,4,2,1,,,
2009,29,2.1,,,,,10,60,30,,,,,,
2009,31,2.2,,,,10,25,40,25,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,2.2,,,,,10,80,10,,,,,,
2009,38,2.3,,,,10,40,45,5,,,,,,
2009,39,2.5,,,,,10,25,65,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,2.1,,,,,20,60,20,,,,,,
2009,42,2.2,,,,10,30,50,10,,,,,,
2009,47,1.8,0,5,8,12,28,24,15,8,0,,,,
2009,48,,,,,,,,,,,,,,
2009,52,2,,,,,20,80,,,,,,,
2009,54,2.4,,,,,10,40,40,10,,,,,
2009,57,2.2,,,,,,,,,,,,,
2009,59,2,,,,,,,,,,,,,
2009,60,2,,,,5,40,40,15,,,,,,
2009,61,2,,,5,15,30,30,15,5,,,,,
2009,63,2.2,,,,5,30,60,5,,,,,,
2009,67,2.7,,,5,10,15,20,20,15,10,5,,,
2009,68,2.2,1,3,5,8,22,32,15,7,5,2,,,
2009,73,1.8,,,,5,70,25,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,2.2,9.601058023088,5.81240615427073,7.76148880475045,9.55675151802258,10.8504969113807,11.3596683257103,10.9662146855941,9.76169004551406,8.01248365549352,16.3177418761756,,,
2009,82,1.9,2,3,5,25,40,15,4,3,2,1,,,
2009,84,2,0,0,2,15,30,35,15,3,0,0,,,
2009,85,2.2,,,5,10,30,40,10,5,,,,,
2009,89,2.23085965003607,,,,10,45,30,10,5,,,,,
2009,90,2,0,0,0,0,40,60,0,0,0,0,,,
2009,92,,,,,,,,,,,,,,
2009,93,2.5,,,,,5,40,55,,,,,,
2009,94,2.1,2,4,6,10,18,25,18,12,5,,,,
2009,95,2.2,0,0,0,7,33,44,15,1,0,0,,,
2009,96,,,,,,,,,,,,,,
2009,97,2.9,5,6,8,10,10,15,25,15,4,2,,,
2009,98,2.1,,,,10,20,35,25,10,,,,,
2009,99,2.3,0,0,0,5,20,50,20,5,0,0,,,
2009Q2,1,2.2,,5,8,10,20,30,20,5,2,,,,
2009Q2,2,2.4,,,,6,16,18,29,21,8,2,,,
2009Q2,3,2.5,,,,,,40,60,,,,,,
2009Q2,4,1.9,,,,20,50,30,,,,,,,
2009Q2,5,2.3,,,,5,25,40,25,5,,,,,
2009Q2,7,2.4,,,,6,16,18,29,21,8,2,,,
2009Q2,8,2.4,,,,8,20,45,23,4,,,,,
2009Q2,9,2.25,,,,5,20,50,20,5,,,,,
2009Q2,10,2.2,1.39033989083199,2.20268666055031,6.08702839819142,11.5054784442539,17.0233308589094,19.7171044639357,17.8776734348493,12.6893846767073,7.05042999352282,4.45654317824794,,,
2009Q2,11,2.3,,,,5,15,60,15,5,,,,,
2009Q2,14,,,,,,,,,,,,,,
2009Q2,15,2.3,,,,10,20,25,30,15,,,,,
2009Q2,16,1.9,0,1,5,25,32,20,11,5,1,0,,,
2009Q2,19,2.1,,,,,20,80,,,,,,,
2009Q2,20,2.4,,,,10,25,40,20,5,,,,,
2009Q2,22,1.8,0,0,0,0,65,30,5,,,,,,
2009Q2,23,1.8,1,3,8,15,25,20,15,9,3,1,,,
2009Q2,24,1.7,,,5,25,50,15,5,,,,,,
2009Q2,26,2.1,,,5,10,20,30,20,10,5,,,,
2009Q2,28,2.3,3,6,8,12,18,24,22,4,2,1,,,
2009Q2,29,2.1,,,,,10,60,30,,,,,,
2009Q2,31,2.1,,,,10,30,40,20,,,,,,
2009Q2,32,2.3,1,3,7,12,20,25,20,10,2,,,,
2009Q2,35,,,,,,,,,,,,,,
2009Q2,37,2.2,,,,,10,80,10,,,,,,
2009Q2,38,2.4,,,,10,40,45,5,,,,,,
2009Q2,39,2.4,,,,,20,65,15,,,,,,
2009Q2,40,,,,,,,,,,,,,,
2009Q2,41,2.1,,,,,,,,,,,,,
2009Q2,42,2.1,,,,10,30,50,10,,,,,,
2009Q2,47,1.5,0,5,10,15,25,25,15,5,0,,,,
2009Q2,48,,,,,,,,,,,,,,
2009Q2,52,2,,,,,80,20,,,,,,,
2009Q2,54,2.3,,,,10,40,40,10,,,,,,
2009Q2,57,,,,,,,,,,,,,,
2009Q2,59,2,,,,,,,,,,,,,
2009Q2,60,2,,,,5,40,40,15,,,,,,
2009Q2,61,2,,,5,15,30,30,15,5,,,,,
2009Q2,63,2.3,,,,,35,60,5,,,,,,
2009Q2,67,,,,,,,,,,,,,,
2009Q2,68,2.2,1,3,5,8,22,32,15,7,5,2,,,
2009Q2,73,,,,,,,,,,,,,,
2009Q2,76,,,,,,,,,,,,,,
2009Q2,80,2.2,,,,,,,,,,,,,
2009Q2,82,,,,,,,,,,,,,,
2009Q2,84,,,,,,,,,,,,,,
2009Q2,85,2.2,,,,,,,,,,,,,
2009Q2,89,2,,,,10,45,30,10,5,,,,,
2009Q2,90,2,0,0,0,0,50,50,0,0,0,0,,,
2009Q2,92,,,,,,,,,,,,,,
2009Q2,93,2.5,,,,,5,40,55,,,,,,
2009Q2,94,2.2,2,4,6,10,15,26,20,12,5,,,,
2009Q2,95,2.2,0,0,3,10,23,40,17,7,0,0,,,
2009Q2,96,,,,,,,,,,,,,,
2009Q2,97,2.9,5,6,10,11,15,17,20,10,4,2,,,
2009Q2,98,2.1,,,,5,15,40,30,10,,,,,
2009Q2,99,2.2,0,0,0,5,20,50,20,5,0,0,,,
2012,1,2,3,8,11,20,20,20,13,3,2,,,,
2012,2,1.5,2,5,8,16,22,20,15,7,4,1,,,
2012,3,2.5,,,,,,40,60,,,,,,
2012,4,2,,,,,40,60,,,,,,,
2012,5,2,,,,5,25,40,25,5,,,,,
2012,7,1.5,2,5,8,16,22,20,15,7,4,1,,,
2012,8,2.1,,2,5,11,25,30,20,7,,,,,
2012,9,2.25,,,,10,20,40,20,10,,,,,
2012,10,2.2,1.39033989083199,2.20268666055031,6.08702839819142,11.5054784442539,17.0233308589094,19.7171044639357,17.8776734348493,12.6893846767073,7.05042999352282,4.45654317824794,,,
2012,11,1.8,,,,10,70,20,,,,,,,
2012,14,3,,,,,,,,,,,,,
2012,15,2.4,,,5,5,15,35,25,10,5,,,,
2012,16,2.4,5,6,7,8,14,17,16,11,10,6,,,
2012,19,2,,,,,50,50,,,,,,,
2012,20,2.3,,,5,10,20,40,20,5,,,,,
2012,22,2,0,0,0,5,30,55,10,,,,,,
2012,23,1.8,2,3,8,15,25,20,15,8,3,1,,,
2012,24,1.9,,,5,10,40,40,5,,,,,,
2012,26,2,,5,10,15,20,20,15,10,5,,,,
2012,28,2.3,5,6,8,9,13,20,15,11,8,5,,,
2012,29,2.1,,,,,,60,40,,,,,,
2012,31,2,,,,10,40,40,10,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,2.4,,,,,10,80,10,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,2.3,,,,,10,80,10,,,,,,
2012,40,,,,,,,,,,,,,,
2012,41,2.4,,,,,,,,,,,,,
2012,42,2.1,,,,,20,60,20,,,,,,
2012,47,2,,,,,,,,,,,,,
2012,48,2.3,,,,,,,,,,,,,
2012,52,2.2,,,,,20,80,,,,,,,
2012,54,2.5,,,,,10,40,40,10,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,2,,,,,,,,,,,,,
2012,60,1.9,,,,10,45,40,5,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,2.1,,,,5,30,60,5,,,,,,
2012,67,,,,,,,,,,,,,,
2012,68,1.9,1,3,4,17,30,23,7,8,5,2,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,80,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,1.9,1,2,5,12,33,25,16,5,1,0,,,
2012,85,,,,,,,,,,,,,,
2012,89,2.1,,,5,5,20,40,25,5,,,,,
2012,90,2,0,0,0,0,0,100,0,0,0,0,,,
2012,92,,,,,,,,,,,,,,
2012,93,3,,,,,,10,25,65,,,,,
2012,94,2.3,2,4,6,8,15,20,25,15,5,,,,
2012,95,2.2,1,2,5,10,15,24,18,14,8,3,,,
2012,96,,,,,,,,,,,,,,
2012,97,2.2,4,5,5,10,16,25,16,10,5,4,,,
2012,98,2.1,,,,10,30,50,10,,,,,,
2012,99,2.5,0,0,0,5,10,20,40,20,5,0,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2007,1,6.9,,,,55,45,,,,,,,,
2007,2,7,,,,45,55,,,,,,,,
2007,3,6.8,,,,70,30,,,,,,,,
2007,4,6.9,,,,60,40,,,,,,,,
2007,5,7,,,,40,60,,,,,,,,
2007,7,7,,,,45,55,,,,,,,,
2007,8,6.9,,,,48,52,,,,,,,,
2007,9,7,,,,20,60,20,,,,,,,
2007,10,7,.0000287104999663335,.0122611866237521,4.76271630649497,42.1691342169858,46.4347313819984,6.48613147507353,.134843488623049,.000153221651033597,.00000001204939481525,0,0,0,0
2007,11,7,,,,40,60,,,,,,,,
2007,14,6.9,,,,50,50,,,,,,,,
2007,15,7,,,,40,60,,,,,,,,
2007,16,7,0,0,1,40,45,9,3,2,0,0,0,0,0
2007,19,7,,,,50,50,,,,,,,,
2007,20,7,,,,48,52,,,,,,,,
2007,22,6.9,0,0,0,25,75,0,,,,,,,
2007,23,7,,,,45,55,,,,,,,,
2007,24,6.9,,,,55,45,,,,,,,,
2007,26,7,,,,40,60,,,,,,,,
2007,28,7,,,3,40,45,10,2,,,,,,
2007,29,6.9,,,,60,40,,,,,,,,
2007,31,6.9,,,,70,30,,,,,,,,
2007,32,6.9,,0,2,50,43,4,1,,,,,,
2007,35,7.1,,,,20,80,,,,,,,,
2007,37,7,,,,50,50,,,,,,,,
2007,38,7,,,,20,80,,,,,,,,
2007,39,7,,,,15,85,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,7,,,,,30,70,,,,,,,
2007,42,7,,,,40,60,,,,,,,,
2007,47,7,0,2,10,17,42,17,10,2,0,0,0,0,0
2007,48,6.9,,,,,,,,,,,,,
2007,52,7,,,,20,80,,,,,,,,
2007,54,6.9,,,,80,20,,,,,,,,
2007,57,7,,,,,,,,,,,,,
2007,59,6.975,,,,5,95,,,,,,,,
2007,60,7,,,,50,50,,,,,,,,
2007,61,7,,,,30,70,0,0,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,7,,,15,25,40,15,5,,,,,,
2007,68,6.9,1,10,20,25,18,10,5,3,3,1,2,1,1
2007,73,6.6,,,,100,,,,,,,,,
2007,76,6.97181697812366,,,,,,,,,,,,,
2007,80,6.9,.00000000000153210777398272,.0000211739573097169,.586220704503748,50.1225096967395,48.7616077570562,.529623102594756,.0000175651457712256,.00000000000116573417585641,0,0,0,0,0
2007,82,7,1,2,6,30,40,10,4,2,2,1,1,1,0
2007,84,7,0,0,0,45,55,0,0,0,0,0,0,0,0
2007,85,7.1,,,,30,50,20,,,,,,,
2007,89,7.1,,,,30,50,20,,,,,,,
2007,90,6.9,0,0,0,70,30,0,0,0,0,0,0,0,0
2007,92,7.1,0,0,0,.620966,99.370234,.0087999999999977,0,0,0,0,0,0,0
2007,93,6.8,,,,75,25,,,,,,,,
2007,94,7,,,10,35,40,10,3,2,,,,,
2007,95,6.85536664289005,0,0,0,85,15,0,0,0,0,0,0,0,0
2007,96,7,,,,40,60,,,,,,,,
2007,97,6.9,0,0,5,50,40,5,0,0,0,0,0,0,0
2007,98,7,,,,30,50,20,,,,,,,
2007,99,7,0,0,0,40,60,0,0,0,0,0,0,0,0
2008,1,6.5,,5,35,40,15,5,,,,,,,
2008,2,6.8,,,19,34,30,17,,,,,,,
2008,3,6.6,,,,60,40,,,,,,,,
2008,4,6.5,,,20,70,10,,,,,,,,
2008,5,6.8,,,10,60,30,,,,,,,,
2008,7,6.8,,,19,34,30,17,,,,,,,
2008,8,6.7,,5,15,50,25,5,,,,,,,
2008,9,6.5,5,10,30,40,10,5,,,,,,,
2008,10,6.6,7.12334140173664,10.4090510134271,21.9539044416808,26.0558728018432,20.151708104342,10.154304207534,3.33206514249319,.711515963306231,.098785979135263,.00890924919627611,.000521419051069394,.0000197824185810269,.000000493835738968329
2008,11,6.8,,,5,70,25,,,,,,,,
2008,14,6.7,,,,80,20,,,,,,,,
2008,15,6.7,,,20,50,25,5,,,,,,,
2008,16,6.7,0,0,19,31,21,16,7,4,1,1,0,0,0
2008,19,6.8,,,,90,10,,,,,,,,
2008,20,6.7,,,5,55,40,,,,,,,,
2008,22,7.1,0,0,0,25,75,0,,,,,,,
2008,23,6.6,,7,28,35,23,6,1,,,,,,
2008,24,6.7,,,10,80,10,,,,,,,,
2008,26,6.9,,,2.5,45,40,12.5,,,,,,,
2008,28,6.7,,5,12,30,23,15,8,5,2,,,,
2008,29,6.7,,,10,60,30,,,,,,,,
2008,31,6.7,,,10,60,20,10,,,,,,,
2008,32,6.6,1,3,15,35,23,15,7,1,,,,,
2008,35,7.1,,,,20,80,,,,,,,,
2008,37,6.7,,,10,80,10,,,,,,,,
2008,38,6.4,,30,40,30,,,,,,,,,
2008,39,7.1,,,,10,85,5,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,6.8,,,,10,80,10,,,,,,,
2008,42,6.8,,,20,50,30,,,,,,,,
2008,47,6.9,0,0,10,28,24,20,11,7,0,0,0,0,0
2008,48,6.5,,,,,,,,,,,,,
2008,52,6.8,,,10,80,10,,,,,,,,
2008,54,6.7,,,20,60,20,,,,,,,,
2008,57,6.8,,,,,,,,,,,,,
2008,59,6.8,,,,70,30,,,,,,,,
2008,60,6.5,,,20,60,20,,,,,,,,
2008,61,6.6,,5,20,50,20,5,0,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,6.7,,5,15,30,20,15,10,5,,,,,
2008,68,6.7,1,11,20,30,16,8,3,3,3,1,2,1,1
2008,73,6.6,,,10,80,10,,,,,,,,
2008,76,6.84525855103593,,,,,,,,,,,,,
2008,80,6.6,5.77165690543006,13.0870680031393,23.528646837098,26.7281491361604,19.1870320866544,8.70136726656564,2.49122742720443,.449845183841657,.0511744553232441,.00366317619913126,.000164786661693839,.00000465246694503207,.0000000832551694252004
2008,82,6.9,1,3,16,40,25,5,3,2,1,1,1,1,1
2008,84,6.8,0,0,5,55,40,0,0,0,0,0,0,0,0
2008,85,6.8,,,10,40,30,20,,,,,,,
2008,89,6.9,,,20,40,30,10,,,,,,,
2008,90,6.7,0,0,0,50,50,0,0,0,0,0,0,0,0
2008,92,6.9,.0031686,.2105744,7.442607,42.34365,42.3437,7.44260000000001,.212799999999991,.000900000000003676,0,0,0,0,0
2008,93,7,,,,42.5,50,7.5,,,,,,,
2008,94,6.7,,5,40,35,12,5,3,,,,,,
2008,95,6.77284034906313,0,0,13,74,13,0,0,0,0,0,0,0,0
2008,96,6.9,,,,50,40,10,,,,,,,
2008,97,6.5,1,6,20,34,14,10,7,5,3,0,0,0,0
2008,98,6.7,,,10,35,40,15,,,,,,,
2008,99,6.7,0,0,25,50,25,0,0,0,0,0,0,0,0
2008Aug,1,6.4,2,10,35,30,17,5,1,,,,,,
2008Aug,2,6.8,,2,18,33,29,16,2,,,,,,
2008Aug,3,6.6,,,,60,40,,,,,,,,
2008Aug,4,6.5,,,,60,40,,,,,,,,
2008Aug,5,6.8,,,15,50,35,,,,,,,,
2008Aug,7,6.8,,2,18,33,29,16,2,,,,,,
2008Aug,8,6.6,,5,12,53,28,2,,,,,,,
2008Aug,9,6.5,,5,15,60,15,5,,,,,,,
2008Aug,10,6.5,9.1211281973971,12.0644051964305,23.5109515977598,25.6133745061611,18.1831673304807,8.40957196514409,2.53248180244977,.496199196097813,.0632014725197916,.00522815688203115,.000280595237223125,.00000976039314926069,.000000223046869862742
2008Aug,11,6.8,,,5,65,30,,,,,,,,
2008Aug,14,,,,,,,,,,,,,,
2008Aug,15,6.75,,,20,45,30,5,,,,,,,
2008Aug,16,6.8,0,0,22,31,24,10,7,4,1,1,0,0,0
2008Aug,19,6.8,,,,90,10,,,,,,,,
2008Aug,20,6.7,,,10,50,40,,,,,,,,
2008Aug,22,7.2,0,0,0,40,60,0,,,,,,,
2008Aug,23,6.6,,7,28,35,23,6,1,,,,,,
2008Aug,24,6.8,,,5,70,25,,,,,,,,
2008Aug,26,6.9,,,2.5,42.5,42.5,12.5,,,,,,,
2008Aug,28,6.7,,5,12,30,23,15,8,5,2,,,,
2008Aug,29,6.7,,,10,60,30,,,,,,,,
2008Aug,31,6.8,,,10,50,30,10,,,,,,,
2008Aug,32,6.5,,4,15,35,25,15,5,1,,,,,
2008Aug,35,,,,,,,,,,,,,,
2008Aug,37,6.6,,,25,75,,,,,,,,,
2008Aug,38,6.3,,30,40,30,,,,,,,,,
2008Aug,39,7.2,,,,15,75,10,,,,,,,
2008Aug,40,,,,,,,,,,,,,,
2008Aug,41,6.7,,,,,,,,,,,,,
2008Aug,42,6.7,,,20,50,30,,,,,,,,
2008Aug,47,6.9,0,5,15,25,20,15,9,8,3,0,0,0,0
2008Aug,48,6.5,,,,,,,,,,,,,
2008Aug,52,6.8,,,10,70,20,,,,,,,,
2008Aug,54,6.7,,,20,60,20,,,,,,,,
2008Aug,57,,,,,,,,,,,,,,
2008Aug,59,6.8,,,10,60,30,,,,,,,,
2008Aug,60,6.5,,,20,60,20,,,,,,,,
2008Aug,61,6.5,,5,20,50,20,5,0,,,,,,
2008Aug,63,,,,,,,,,,,,,,
2008Aug,67,,,,,,,,,,,,,,
2008Aug,68,,,,,,,,,,,,,,
2008Aug,73,,,,,,,,,,,,,,
2008Aug,76,6.85838836562666,,,,,,,,,,,,,
2008Aug,80,6.5,,,,,,,,,,,,,
2008Aug,82,7,,,,,,,,,,,,,
2008Aug,84,,,,,,,,,,,,,,
2008Aug,85,,,,,,,,,,,,,,
2008Aug,89,6.9,,,20,40,30,10,,,,,,,
2008Aug,90,6.7,0,0,0,50,50,0,0,0,0,0,0,0,0
2008Aug,92,6.9,.000153233,.042758367,4.7361084,45.22098,45.221,4.7361,.0429000000000013,0,0,0,0,0,0
2008Aug,93,7,,,,42.5,50,7.5,,,,,,,
2008Aug,94,6.7,,2,35,40,15,6,2,,,,,,
2008Aug,95,6.81426326631451,0,0,10,79,9,2,0,0,0,0,0,0,0
2008Aug,96,6.8,,,,50,40,10,,,,,,,
2008Aug,97,6.4,1,7,20,33,14,10,7,5,3,0,0,0,0
2008Aug,98,6.8,,,10,35,40,15,,,,,,,
2008Aug,99,6.8,0,5,20,50,20,5,0,0,0,0,0,0,0
2009,1,6.4,,15,37,33,10,5,,,,,,,
2009,2,6.6,,3,20,36,26,13,2,,,,,,
2009,3,6.5,,,30,40,20,10,,,,,,,
2009,4,6.2,,10,60,30,,,,,,,,,
2009,5,6.7,,,20,50,30,,,,,,,,
2009,7,6.6,,3,20,36,26,13,2,,,,,,
2009,8,6.9,,3,18,40,25,11,3,,,,,,
2009,9,6.5,5,10,30,40,10,5,,,,,,,
2009,10,6.3,21.1855333938276,13.2722969474848,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0808525521827197,.0138476997997738,.00185540723958155,.000211464337640521
2009,11,6.6,,,25,65,10,,,,,,,,
2009,14,6.4,,,50,40,10,,,,,,,,
2009,15,6.7,,,20,50,25,5,,,,,,,
2009,16,6.6,0,0,19,31,21,16,7,4,1,1,0,0,0
2009,19,6.3,,,90,10,,,,,,,,,
2009,20,6.5,,,20,50,30,,,,,,,,
2009,22,7.4,0,0,0,15,70,15,0,,,,,,
2009,23,6.5,1,10,28,32,20,5,3,1,,,,,
2009,24,6.8,,,5,70,25,,,,,,,,
2009,26,6.8,,,10,40,40,10,,,,,,,
2009,28,7,1,6,14,21,25,14,9,6,3,1,,,
2009,29,6.5,,,20,60,20,,,,,,,,
2009,31,6.7,,,15,50,20,15,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,6.5,,,40,60,,,,,,,,,
2009,38,5.9,,45,40,15,,,,,,,,,
2009,39,7,,,5,80,15,,,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,6.5,,,,40,60,,,,,,,,
2009,42,6.6,,,20,60,20,,,,,,,,
2009,47,7.4,0,0,5,20,33,20,15,7,0,0,0,0,0
2009,48,,,,,,,,,,,,,,
2009,52,6.5,,,20,70,10,,,,,,,,
2009,54,6.5,,,40,40,20,,,,,,,,
2009,57,6.5,,,,,,,,,,,,,
2009,59,6.9,,,,,,,,,,,,,
2009,60,6.4,,25,40,30,5,,,,,,,,
2009,61,6.5,,5,25,40,25,5,0,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,6.5,,10,20,30,15,10,10,5,,,,,
2009,68,6.7,1,11,20,30,16,8,3,3,3,1,2,1,1
2009,73,,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,6.3,14.7367028785456,18.1097881358669,23.4890087142049,21.3948496629054,13.6845344686111,6.14544782777485,1.93705547286662,.428373337775656,.0664364526875127,.00722249437661304,.000550093846962696,.0000293365947534596,.00000112394308304786
2009,82,7,1,3,10,15,37,15,10,3,2,1,1,1,1
2009,84,6.6,0,0,11,43,35,10,1,0,0,0,0,0,0
2009,85,,,,,,,,,,,,,,
2009,89,6.6,,5,15,40,30,10,,,,,,,
2009,90,6.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2009,92,,,,,,,,,,,,,,
2009,93,6.8,,,20,40,35,5,,,,,,,
2009,94,6.7,,2,35,40,15,6,2,,,,,,
2009,95,6.79804332589014,0,0,10,70,15,5,0,0,0,0,0,0,0
2009,96,,,,,,,,,,,,,,
2009,97,6.2,1,6,34,20,14,10,7,5,3,0,0,0,0
2009,98,6.6,,,15,40,35,10,,,,,,,
2009,99,7.2,0,0,5,20,50,20,5,0,0,0,0,0,0
2009Aug,1,6.4,3,12,33,28,16,6,2,,,,,,
2009Aug,2,6.5,1,3,19,36,26,12,2,1,,,,,
2009Aug,3,6.5,,,20,40,40,,,,,,,,
2009Aug,4,6.2,,10,60,30,,,,,,,,,
2009Aug,5,6.7,,,20,45,35,,,,,,,,
2009Aug,7,6.5,1,3,19,36,26,12,2,1,,,,,
2009Aug,8,6.8,,5,20,41,20,11,3,,,,,,
2009Aug,9,6.5,5,10,30,35,15,5,,,,,,,
2009Aug,10,6.2,24.196357848478,14.012506404259,19.7171044639357,17.8776734348492,12.6893846767073,7.0504299935228,3.06620328741595,1.04363758552086,.277982097232066,.0579371935384598,.00944760480714457,.0012051781680511,.000130231565409478
2009Aug,11,6.6,,,25,60,15,,,,,,,,
2009Aug,14,,,,,,,,,,,,,,
2009Aug,15,6.6,,5,25,40,25,5,,,,,,,
2009Aug,16,6.6,0,0,19,31,22,15,7,4,1,1,0,0,0
2009Aug,19,6.2,,,100,,,,,,,,,,
2009Aug,20,6.5,,,20,50,30,,,,,,,,
2009Aug,22,7.4,0,0,0,15,70,15,0,,,,,,
2009Aug,23,6.5,,1,25,30,25,15,4,,,,,,
2009Aug,24,6.8,,,15,50,30,5,,,,,,,
2009Aug,26,6.8,,,10,40,40,10,,,,,,,
2009Aug,28,7,1,6,14,20,22,18,9,6,3,1,,,
2009Aug,29,6.5,,,20,60,20,,,,,,,,
2009Aug,31,6.8,,,10,40,35,15,,,,,,,
2009Aug,32,6.3,2,4,23,30,20,14,6,1,,,,,
2009Aug,35,,,,,,,,,,,,,,
2009Aug,37,6.4,,,50,50,,,,,,,,,
2009Aug,38,5.8,,45,40,15,,,,,,,,,
2009Aug,39,6.9,,,20,75,5,,,,,,,,
2009Aug,40,,,,,,,,,,,,,,
2009Aug,41,6.5,,,,,,,,,,,,,
2009Aug,42,6.5,,,30,50,20,,,,,,,,
2009Aug,47,7.3,0,2,5,12,22,17,15,12,7,5,3,0,0
2009Aug,48,,,,,,,,,,,,,,
2009Aug,52,6.6,,,20,70,10,,,,,,,,
2009Aug,54,6.5,,,40,40,20,,,,,,,,
2009Aug,57,,,,,,,,,,,,,,
2009Aug,59,6.9,,,,,,,,,,,,,
2009Aug,60,6.4,,25,40,30,5,,,,,,,,
2009Aug,61,6.5,,5,25,40,25,5,0,,,,,,
2009Aug,63,,,,,,,,,,,,,,
2009Aug,67,,,,,,,,,,,,,,
2009Aug,68,,,,,,,,,,,,,,
2009Aug,73,,,,,,,,,,,,,,
2009Aug,76,,,,,,,,,,,,,,
2009Aug,80,6.3,,,,,,,,,,,,,
2009Aug,82,,,,,,,,,,,,,,
2009Aug,84,,,,,,,,,,,,,,
2009Aug,85,,,,,,,,,,,,,,
2009Aug,89,6.5,,5,15,40,30,10,,,,,,,
2009Aug,90,6.8,0,0,0,50,50,0,0,0,0,0,0,0,0
2009Aug,92,,,,,,,,,,,,,,
2009Aug,93,6.8,,,20,40,35,5,,,,,,,
2009Aug,94,6.5,5,12.5,25,30,12.5,7.5,5,2.5,,,,,
2009Aug,95,6.79804332589014,0,0,5,74,18,3,0,0,0,0,0,0,0
2009Aug,96,,,,,,,,,,,,,,
2009Aug,97,6.2,1,6,34,20,14,10,7,5,3,0,0,0,0
2009Aug,98,6.6,,,15,40,35,10,,,,,,,
2009Aug,99,7.2,0,0,5,20,50,20,5,0,0,0,0,0,0
2012,1,6,10,19,25,20,16,10,,,,,,,
2012,2,5.8,22,30,22,9,6,4,3,2,1,1,,,
2012,3,6,,20,40,20,20,,,,,,,,
2012,4,6,,25,50,25,,,,,,,,,
2012,5,6,,,40,40,20,,,,,,,,
2012,7,5.8,22,30,22,9,6,4,3,2,1,1,,,
2012,8,7.1,,5,15,22,30,18,10,,,,,,
2012,9,6,5,30,40,20,5,,,,,,,,
2012,10,6.04,29.4598489305362,14.9731478094665,19.6246406955371,16.4529152231319,10.7979452575926,5.54723206955583,2.23052485257049,.701918181765704,.172850305869787,.0333052066309958,.00502065161025467,.00059204216484865,.0000587735678014845
2012,11,6.8,,,20,55,20,5,,,,,,,
2012,14,5,,,,,,,,,,,,,
2012,15,6.75,,5,20,35,20,10,5,5,,,,,
2012,16,6,10,14,15,14,11,10,9,6,5,4,2,0,0
2012,19,5.1,100,,,,,,,,,,,,
2012,20,6.3,,10,30,30,20,10,,,,,,,
2012,22,6.5,0,0,15,65,20,0,,,,,,,
2012,23,6.5,10,15,23,23,15,10,3,1,,,,,
2012,24,6.5,,15,30,40,10,5,,,,,,,
2012,26,6.5,2.5,10,25,30,20,10,2.5,,,,,,
2012,28,7,2,5,10,15,20,15,12,8,5,3,2,2,1
2012,29,6.5,,,40,50,10,,,,,,,,
2012,31,7,,,10,35,35,15,5,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,6.2,,25,75,,,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,6.5,,,10,75,15,,,,,,,,
2012,40,,,,,,,,,,,,,,
2012,41,6,,,,,,,,,,,,,
2012,42,6.4,,10,45,35,10,,,,,,,,
2012,47,8,0,0,5,8,14,22,23,14,8,5,1,0,0
2012,48,,,,,,,,,,,,,,
2012,52,6,,,,,,,,,,,,,
2012,54,6,,10,40,40,10,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,7.1,,,,,,,,,,,,,
2012,60,7,,,10,20,40,20,10,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,
2012,68,,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,80,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,6.5,0,2,11,37,35,13,2,0,0,0,0,0,0
2012,85,,,,,,,,,,,,,,
2012,89,6.5,,5,15,45,20,10,5,,,,,,
2012,90,7,0,0,0,50,50,0,0,0,0,0,0,0,0
2012,92,,,,,,,,,,,,,,
2012,93,6.5,,10,40,40,5,5,,,,,,,
2012,94,6.5,8,15,26,28,10,7,4,2,,,,,
2012,95,6.64442856247553,0,1,23,70,6,0,0,0,0,0,0,0,0
2012,96,,,,,,,,,,,,,,
2012,97,6,10,15,20,15,10,8,6,4,3,3,2,2,2
2012,98,6,10,30,30,20,10,,,,,,,,
2012,99,7.7,0,0,5,10,20,30,20,10,5,0,0,0,0
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2007,1,,,,,,,,,,,,,,
2007,2,,,,2.6,,,,,,,,,,
2007,3,,,,2.6,,,,,,,,,,
2007,4,,,,2.6,,,,,,,,,,
2007,5,,,,2.5,,,,,,,,,,
2007,7,,,,2.6,,,,,,,,,,
2007,8,,,,2.1,,,,,,,,,,
2007,9,,,,1.2,,,,,,,,,,
2007,10,,,,2.4,,,,,,,,,,
2007,11,,,,,,,,,,,,,,
2007,14,,,,2.4,,,,,,,,,,
2007,15,,,,,,,,,,,,,,
2007,16,,,,3,,,,,,,,,,
2007,19,,,,,,,,,,,,,,
2007,20,,,,2.5,,,,,,,,,,
2007,22,,,,2.5,,,,,,,,,,
2007,23,,,,2.6,,,,,,,,,,
2007,24,,,,,,,,,,,,,,
2007,26,,,,2.4,,,,,,,,,,
2007,28,,,,,,,,,,,,,,
2007,29,,,,3.2,,,,,,,,,,
2007,31,,,,,,,,,,,,,,
2007,32,,,,2.5,,,,,,,,,,
2007,35,,,,,,,,,,,,,,
2007,37,,,,2.75,,,,,,,,,,
2007,38,,,,,,,,,,,,,,
2007,39,,,,2.4,,,,,,,,,,
2007,40,,,,,,,,,,,,,,
2007,41,,,,,,,,,,,,,,
2007,42,,,,,,,,,,,,,,
2007,47,,,,2.3,,,,,,,,,,
2007,48,,,,,,,,,,,,,,
2007,52,,,,2.5,,,,,,,,,,
2007,54,,,,1.2,,,,,,,,,,
2007,57,,,,,,,,,,,,,,
2007,59,,,,2.3,,,,,,,,,,
2007,60,,,,3,,,,,,,,,,
2007,61,,,,,,,,,,,,,,
2007,63,,,,,,,,,,,,,,
2007,67,,,,,,,,,,,,,,
2007,68,,,,,,,,,,,,,,
2007,73,,,,,,,,,,,,,,
2007,76,,,,2.16815019314822,,,,,,,,,,
2007,80,,,,2.8,,,,,,,,,,
2007,82,,,,2.7,,,,,,,,,,
2007,84,,,,2.6,,,,,,,,,,
2007,85,,,,,,,,,,,,,,
2007,89,,,,,,,,,,,,,,
2007,90,,,,2,,,,,,,,,,
2007,92,,,,,,,,,,,,,,
2007,93,,,,2.5,,,,,,,,,,
2007,94,,,,2.6,,,,,,,,,,
2007,95,,,,2.5,,,,,,,,,,
2007,96,,,,,,,,,,,,,,
2007,97,,,,2.5,,,,,,,,,,
2007,98,,,,2.6,,,,,,,,,,
2007,99,,,,.9,,,,,,,,,,
2007Q4,1,80,4,1.42,,,,,,,,,,,
2007Q4,2,80,4,1.41843971631206,,,,,,,,,,,
2007Q4,3,85,4,1.4,,,,,,,,,,,
2007Q4,4,67,4,1.45,,,,,,,,,,,
2007Q4,5,77,4,1.4,,,,,,,,,,,
2007Q4,7,80,4,1.41843971631206,,,,,,,,,,,
2007Q4,8,76,4,1.4,,,,,,,,,,,
2007Q4,9,78,4,1.4,,,,,,,,,,,
2007Q4,10,85,4,1.45,,,,,,,,,,,
2007Q4,11,,4,1.45,,,,,,,,,,,
2007Q4,14,83,4,1.42,,,,,,,,,,,
2007Q4,15,70,,1.37,,,,,,,,,,,
2007Q4,16,83,4,1.42,,,,,,,,,,,
2007Q4,19,,4,,,,,,,,,,,,
2007Q4,20,80,4,1.43,,,,,,,,,,,
2007Q4,22,80,4,1.43,,,,,,,,,,,
2007Q4,23,80,4,,,,,,,,,,,,
2007Q4,24,78.8,4,1.45,,,,,,,,,,,
2007Q4,26,65,3.75,1.43,,,,,,,,,,,
2007Q4,28,75.7,4,1.43,,,,,,,,,,,
2007Q4,29,85,4,,,,,,,,,,,,
2007Q4,31,85,4,1.43,,,,,,,,,,,
2007Q4,32,80,4,1.4,,,,,,,,,,,
2007Q4,35,,4,1.41,,,,,,,,,,,
2007Q4,37,79,4,1.43,,,,,,,,,,,
2007Q4,38,75,4,1.43,,,,,,,,,,,
2007Q4,39,77.3333333333333,4,1.37,,,,,,,,,,,
2007Q4,40,78.5,4,1.42,,,,,,,,,,,
2007Q4,41,80,4,1.42,,,,,,,,,,,
2007Q4,42,76.3,4,1.41,,,,,,,,,,,
2007Q4,47,76.3,4,1.41025133333333,,,,,,,,,,,
2007Q4,48,68,4,1.4,,,,,,,,,,,
2007Q4,52,71.6,4,1.46,,,,,,,,,,,
2007Q4,54,75,4,1.42,,,,,,,,,,,
2007Q4,57,78,4,1.43,,,,,,,,,,,
2007Q4,59,70,4,1.41,,,,,,,,,,,
2007Q4,60,78,4,1.44,,,,,,,,,,,
2007Q4,61,80,4,1.4,,,,,,,,,,,
2007Q4,63,80,4,,,,,,,,,,,,
2007Q4,67,80,4,1.41,,,,,,,,,,,
2007Q4,68,,4.25,,,,,,,,,,,,
2007Q4,73,,4,1.45,,,,,,,,,,,
2007Q4,76,75,4,1.425,,,,,,,,,,,
2007Q4,80,71.3864,4.56,1.42328494164532,,,,,,,,,,,
2007Q4,82,,4,1.45,,,,,,,,,,,
2007Q4,84,76,4,1.45,,,,,,,,,,,
2007Q4,85,68.5,4,1.40521652038049,,,,,,,,,,,
2007Q4,89,77.26,4,1.42166666666667,,,,,,,,,,,
2007Q4,90,77,4,1.41,,,,,,,,,,,
2007Q4,92,,,,,,,,,,,,,,
2007Q4,93,80,4,1.41,,,,,,,,,,,
2007Q4,94,76,4,1.43,,,,,,,,,,,
2007Q4,95,84,4,1.4,,,,,,,,,,,
2007Q4,96,80,4,1.43,,,,,,,,,,,
2007Q4,97,80,4,1.42,,,,,,,,,,,
2007Q4,98,80,4,1.43,,,,,,,,,,,
2007Q4,99,84,4,1.42,,,,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,3,,,,,,,,,,
2008,3,,,,2.6,,,,,,,,,,
2008,4,,,,2.8,,,,,,,,,,
2008,5,,,,2.9,,,,,,,,,,
2008,7,,,,3,,,,,,,,,,
2008,8,,,,2.4,,,,,,,,,,
2008,9,,,,1.6,,,,,,,,,,
2008,10,,,,2.8,,,,,,,,,,
2008,11,,,,,,,,,,,,,,
2008,14,,,,2.8,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,2.8,,,,,,,,,,
2008,19,,,,,,,,,,,,,,
2008,20,,,,2.5,,,,,,,,,,
2008,22,,,,2.5,,,,,,,,,,
2008,23,,,,2.8,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,2.2,,,,,,,,,,
2008,28,,,,,,,,,,,,,,
2008,29,,,,3.5,,,,,,,,,,
2008,31,,,,,,,,,,,,,,
2008,32,,,,2.8,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,37,,,,3.4,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.4,,,,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,47,,,,2,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,2.7,,,,,,,,,,
2008,54,,,,1.5,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,,,,2.6,,,,,,,,,,
2008,60,,,,3.4,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,,,,2.11793313265307,,,,,,,,,,
2008,80,,,,3.1,,,,,,,,,,
2008,82,,,,2.6,,,,,,,,,,
2008,84,,,,2.7,,,,,,,,,,
2008,85,,,,,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2,,,,,,,,,,
2008,92,,,,,,,,,,,,,,
2008,93,,,,2.5,,,,,,,,,,
2008,94,,,,2.5,,,,,,,,,,
2008,95,,,,2.5,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.7,,,,,,,,,,
2008,98,,,,2.9,,,,,,,,,,
2008,99,,,,1,,,,,,,,,,
2008Q1,1,75,4.25,1.45,,,,,,,,,,,
2008Q1,2,76,4.25,1.41843971631206,,,,,,,,,,,
2008Q1,3,80,4,1.45,,,,,,,,,,,
2008Q1,4,68,4.25,1.4,,,,,,,,,,,
2008Q1,5,75,4.25,1.44,,,,,,,,,,,
2008Q1,7,76,4.25,1.41843971631206,,,,,,,,,,,
2008Q1,8,69,4,1.39,,,,,,,,,,,
2008Q1,9,75,4.25,1.37,,,,,,,,,,,
2008Q1,10,85,4,1.45,,,,,,,,,,,
2008Q1,11,,4,1.43,,,,,,,,,,,
2008Q1,14,83,4,1.44,,,,,,,,,,,
2008Q1,15,67,,1.37,,,,,,,,,,,
2008Q1,16,82,4,1.42,,,,,,,,,,,
2008Q1,19,,3.75,,,,,,,,,,,,
2008Q1,20,80,4,1.45,,,,,,,,,,,
2008Q1,22,75,4,1.45,,,,,,,,,,,
2008Q1,23,77,4,,,,,,,,,,,,
2008Q1,24,73,3.75,1.5,,,,,,,,,,,
2008Q1,26,62,3.5,1.4,,,,,,,,,,,
2008Q1,28,75.3,4,1.43,,,,,,,,,,,
2008Q1,29,82,4,,,,,,,,,,,,
2008Q1,31,85,4,1.43,,,,,,,,,,,
2008Q1,32,80,4.25,1.4,,,,,,,,,,,
2008Q1,35,,4,1.4,,,,,,,,,,,
2008Q1,37,80,4.25,1.45,,,,,,,,,,,
2008Q1,38,74,3.75,1.42,,,,,,,,,,,
2008Q1,39,69,4,1.29,,,,,,,,,,,
2008Q1,40,76,4,1.42,,,,,,,,,,,
2008Q1,41,78,4,1.45,,,,,,,,,,,
2008Q1,42,70,4,1.39,,,,,,,,,,,
2008Q1,47,69.5,4,1.4,,,,,,,,,,,
2008Q1,48,64,4,1.45,,,,,,,,,,,
2008Q1,52,73,4,1.44,,,,,,,,,,,
2008Q1,54,75,4,1.4,,,,,,,,,,,
2008Q1,57,79,4,1.44,,,,,,,,,,,
2008Q1,59,66,4,1.406,,,,,,,,,,,
2008Q1,60,80,4.25,1.45,,,,,,,,,,,
2008Q1,61,75,4,1.35,,,,,,,,,,,
2008Q1,63,75,4,,,,,,,,,,,,
2008Q1,67,75,4.25,1.43,,,,,,,,,,,
2008Q1,68,,4.25,,,,,,,,,,,,
2008Q1,73,,4,1.45,,,,,,,,,,,
2008Q1,76,76,4,1.40666666666667,,,,,,,,,,,
2008Q1,80,71.1722,4.56,1.42328494164532,,,,,,,,,,,
2008Q1,82,,4,1.45,,,,,,,,,,,
2008Q1,84,73,4,1.48,,,,,,,,,,,
2008Q1,85,64.6,3.75,1.41,,,,,,,,,,,
2008Q1,89,75.1666666666667,4,1.38166666666667,,,,,,,,,,,
2008Q1,90,74,4,1.43,,,,,,,,,,,
2008Q1,92,,,,,,,,,,,,,,
2008Q1,93,75,4,1.41,,,,,,,,,,,
2008Q1,94,66,4,1.41,,,,,,,,,,,
2008Q1,95,83,4,1.38,,,,,,,,,,,
2008Q1,96,80,4,1.46,,,,,,,,,,,
2008Q1,97,80,4,1.4,,,,,,,,,,,
2008Q1,98,75,4.25,1.4,,,,,,,,,,,
2008Q1,99,80,4,1.41,,,,,,,,,,,
2008Q2,1,70,4.5,1.45,,,,,,,,,,,
2008Q2,2,76,4.25,1.42857142857143,,,,,,,,,,,
2008Q2,3,80,4,1.5,,,,,,,,,,,
2008Q2,4,71,4.25,1.4,,,,,,,,,,,
2008Q2,5,72,4.25,1.38,,,,,,,,,,,
2008Q2,7,76,4.25,1.42857142857143,,,,,,,,,,,
2008Q2,8,68,4,1.39,,,,,,,,,,,
2008Q2,9,75,4.5,1.35,,,,,,,,,,,
2008Q2,10,85,4,1.4,,,,,,,,,,,
2008Q2,11,,4,1.4,,,,,,,,,,,
2008Q2,14,81,3.75,1.44,,,,,,,,,,,
2008Q2,15,67,,1.35,,,,,,,,,,,
2008Q2,16,81,4,1.43,,,,,,,,,,,
2008Q2,19,,3.75,,,,,,,,,,,,
2008Q2,20,80,4,1.42,,,,,,,,,,,
2008Q2,22,67,3.75,1.4,,,,,,,,,,,
2008Q2,23,73,4,,,,,,,,,,,,
2008Q2,24,68,3.5,1.46,,,,,,,,,,,
2008Q2,26,65,3.5,1.37,,,,,,,,,,,
2008Q2,28,74.8,4,1.37,,,,,,,,,,,
2008Q2,29,80,4,,,,,,,,,,,,
2008Q2,31,80,4.25,1.45,,,,,,,,,,,
2008Q2,32,80,4.25,1.4,,,,,,,,,,,
2008Q2,35,,4,,,,,,,,,,,,
2008Q2,37,78,4.25,1.47,,,,,,,,,,,
2008Q2,38,70,3.75,1.4,,,,,,,,,,,
2008Q2,39,70.3333333333333,4,1.27,,,,,,,,,,,
2008Q2,40,75,4,1.4,,,,,,,,,,,
2008Q2,41,75,4,1.45,,,,,,,,,,,
2008Q2,42,66,4,1.38,,,,,,,,,,,
2008Q2,47,76.4,3.75,1.40333333333333,,,,,,,,,,,
2008Q2,48,67,4,1.5,,,,,,,,,,,
2008Q2,52,74.4,4,1.4,,,,,,,,,,,
2008Q2,54,75,4,1.4,,,,,,,,,,,
2008Q2,57,73,4,1.42,,,,,,,,,,,
2008Q2,59,67,4,1.39,,,,,,,,,,,
2008Q2,60,83,4.25,1.44,,,,,,,,,,,
2008Q2,61,75,4.25,1.35,,,,,,,,,,,
2008Q2,63,70,4,,,,,,,,,,,,
2008Q2,67,70,4.25,1.45,,,,,,,,,,,
2008Q2,68,,4.5,,,,,,,,,,,,
2008Q2,73,,4,1.5,,,,,,,,,,,
2008Q2,76,77,4,1.38888888888889,,,,,,,,,,,
2008Q2,80,70.9587,4.54,1.42328494164532,,,,,,,,,,,
2008Q2,82,,3.75,1.4,,,,,,,,,,,
2008Q2,84,74,4,1.49,,,,,,,,,,,
2008Q2,85,66.3,3.75,1.4,,,,,,,,,,,
2008Q2,89,74.5,4,1.37666666666667,,,,,,,,,,,
2008Q2,90,70,4,1.43,,,,,,,,,,,
2008Q2,92,,,,,,,,,,,,,,
2008Q2,93,75,4,1.38,,,,,,,,,,,
2008Q2,94,70,4,1.4,,,,,,,,,,,
2008Q2,95,81,4,1.35,,,,,,,,,,,
2008Q2,96,75,4,1.4,,,,,,,,,,,
2008Q2,97,80,4.1,1.36,,,,,,,,,,,
2008Q2,98,72.5,4.25,1.37,,,,,,,,,,,
2008Q2,99,75,4,1.4,,,,,,,,,,,
2008Q3,1,65,4.5,1.45,,,,,,,,,,,
2008Q3,2,84,4.25,1.43884892086331,,,,,,,,,,,
2008Q3,3,75,4,1.5,,,,,,,,,,,
2008Q3,4,73,4.25,1.35,,,,,,,,,,,
2008Q3,5,70,4,1.36,,,,,,,,,,,
2008Q3,7,84,4.25,1.43884892086331,,,,,,,,,,,
2008Q3,8,74,4.25,1.38,,,,,,,,,,,
2008Q3,9,75,4.5,1.35,,,,,,,,,,,
2008Q3,10,85,4.25,1.35,,,,,,,,,,,
2008Q3,11,,4,1.37,,,,,,,,,,,
2008Q3,14,79,3.75,1.46,,,,,,,,,,,
2008Q3,15,67,,1.35,,,,,,,,,,,
2008Q3,16,80,4,1.45,,,,,,,,,,,
2008Q3,19,,3.5,,,,,,,,,,,,
2008Q3,20,80,4,1.4,,,,,,,,,,,
2008Q3,22,67,3.5,1.4,,,,,,,,,,,
2008Q3,23,69,4,,,,,,,,,,,,
2008Q3,24,65,3.5,1.4,,,,,,,,,,,
2008Q3,26,70,3.5,1.35,,,,,,,,,,,
2008Q3,28,74.3,4,1.35,,,,,,,,,,,
2008Q3,29,80,4,,,,,,,,,,,,
2008Q3,31,75,4.25,1.43,,,,,,,,,,,
2008Q3,32,80,4.25,1.4,,,,,,,,,,,
2008Q3,35,,4.25,,,,,,,,,,,,
2008Q3,37,76,4.25,1.45,,,,,,,,,,,
2008Q3,38,67,3.75,1.39,,,,,,,,,,,
2008Q3,39,74.6666666666667,4,1.25,,,,,,,,,,,
2008Q3,40,72,4,1.27,,,,,,,,,,,
2008Q3,41,75,4,1.43,,,,,,,,,,,
2008Q3,42,64.8,4,1.39,,,,,,,,,,,
2008Q3,47,72,3.75,1.42333333333333,,,,,,,,,,,
2008Q3,48,70,4,1.4,,,,,,,,,,,
2008Q3,52,74.2,4,1.38,,,,,,,,,,,
2008Q3,54,75,4,1.4,,,,,,,,,,,
2008Q3,57,67,4,1.36,,,,,,,,,,,
2008Q3,59,70,4,1.38,,,,,,,,,,,
2008Q3,60,85,4.25,1.43,,,,,,,,,,,
2008Q3,61,75,4.5,1.35,,,,,,,,,,,
2008Q3,63,65,4,,,,,,,,,,,,
2008Q3,67,70,4.25,1.45,,,,,,,,,,,
2008Q3,68,,4.75,,,,,,,,,,,,
2008Q3,73,,4,1.45,,,,,,,,,,,
2008Q3,76,78,4,1.3672962962963,,,,,,,,,,,
2008Q3,80,70.7458,4.54,1.42369020501139,,,,,,,,,,,
2008Q3,82,,3.75,1.35,,,,,,,,,,,
2008Q3,84,74,3.75,1.5,,,,,,,,,,,
2008Q3,85,63.6,3.75,1.39,,,,,,,,,,,
2008Q3,89,73.8,4,1.355,,,,,,,,,,,
2008Q3,90,67,4,1.42,,,,,,,,,,,
2008Q3,92,,,,,,,,,,,,,,
2008Q3,93,70,4,1.38,,,,,,,,,,,
2008Q3,94,76,4,1.35,,,,,,,,,,,
2008Q3,95,80,4.25,1.32,,,,,,,,,,,
2008Q3,96,70,4,1.38,,,,,,,,,,,
2008Q3,97,80,4.35,1.33,,,,,,,,,,,
2008Q3,98,68,4.25,1.35,,,,,,,,,,,
2008Q3,99,75,4,1.4,,,,,,,,,,,
2008Q4,1,65,4.5,1.4,,,,,,,,,,,
2008Q4,2,80,4.25,1.40845070422535,,,,,,,,,,,
2008Q4,3,75,4,1.5,,,,,,,,,,,
2008Q4,4,69,4.25,1.35,,,,,,,,,,,
2008Q4,5,70,4,1.32,,,,,,,,,,,
2008Q4,7,80,4.25,1.40845070422535,,,,,,,,,,,
2008Q4,8,71,4.5,1.38,,,,,,,,,,,
2008Q4,9,75,4.5,1.35,,,,,,,,,,,
2008Q4,10,80,4.5,1.35,,,,,,,,,,,
2008Q4,11,,4.25,1.34,,,,,,,,,,,
2008Q4,14,79,3.75,1.46,,,,,,,,,,,
2008Q4,15,67,,1.33,,,,,,,,,,,
2008Q4,16,79,4,1.43,,,,,,,,,,,
2008Q4,19,,3.5,,,,,,,,,,,,
2008Q4,20,80,4.25,1.38,,,,,,,,,,,
2008Q4,22,65,3.5,1.4,,,,,,,,,,,
2008Q4,23,68,3.75,,,,,,,,,,,,
2008Q4,24,65,3.5,1.35,,,,,,,,,,,
2008Q4,26,65,3.5,1.32,,,,,,,,,,,
2008Q4,28,73.9,4,1.35,,,,,,,,,,,
2008Q4,29,80,4,,,,,,,,,,,,
2008Q4,31,75,4.25,1.4,,,,,,,,,,,
2008Q4,32,80,4.25,1.4,,,,,,,,,,,
2008Q4,35,,4.25,,,,,,,,,,,,
2008Q4,37,75,4.25,1.4,,,,,,,,,,,
2008Q4,38,72,3.75,1.37,,,,,,,,,,,
2008Q4,39,71.3333333333333,4,1.27,,,,,,,,,,,
2008Q4,40,70,4,1.37,,,,,,,,,,,
2008Q4,41,70,4,1.4,,,,,,,,,,,
2008Q4,42,63.5,4,1.4,,,,,,,,,,,
2008Q4,47,68,3.5,1.43,,,,,,,,,,,
2008Q4,48,67,3.75,1.4,,,,,,,,,,,
2008Q4,52,68.5,4,1.35,,,,,,,,,,,
2008Q4,54,75,4,1.4,,,,,,,,,,,
2008Q4,57,72,4,1.31,,,,,,,,,,,
2008Q4,59,65,4,1.375,,,,,,,,,,,
2008Q4,60,88,4.25,1.42,,,,,,,,,,,
2008Q4,61,75,4.5,1.35,,,,,,,,,,,
2008Q4,63,65,4.25,,,,,,,,,,,,
2008Q4,67,70,4.25,1.45,,,,,,,,,,,
2008Q4,68,,4.75,,,,,,,,,,,,
2008Q4,73,,3.75,1.4,,,,,,,,,,,
2008Q4,76,70,4,1.35344444444444,,,,,,,,,,,
2008Q4,80,70.5336,4.54,1.42389292325217,,,,,,,,,,,
2008Q4,82,,3.75,1.35,,,,,,,,,,,
2008Q4,84,73,3.75,1.49,,,,,,,,,,,
2008Q4,85,58.3,3.75,1.38,,,,,,,,,,,
2008Q4,89,73.1666666666667,4,1.34666666666667,,,,,,,,,,,
2008Q4,90,64,4,1.41,,,,,,,,,,,
2008Q4,92,,,,,,,,,,,,,,
2008Q4,93,65,4,1.35,,,,,,,,,,,
2008Q4,94,70,4,1.3,,,,,,,,,,,
2008Q4,95,79,4.25,1.3,,,,,,,,,,,
2008Q4,96,,,,,,,,,,,,,,
2008Q4,97,80,4.6,1.33,,,,,,,,,,,
2008Q4,98,68,4.25,1.33,,,,,,,,,,,
2008Q4,99,70,3.75,1.38,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,
2009,2,,,,2.2,,,,,,,,,,
2009,3,,,,2.5,,,,,,,,,,
2009,4,,,,2.6,,,,,,,,,,
2009,5,,,,2.8,,,,,,,,,,
2009,7,,,,2.2,,,,,,,,,,
2009,8,,,,2.4,,,,,,,,,,
2009,9,,,,1.6,,,,,,,,,,
2009,10,,,,3.2,,,,,,,,,,
2009,11,,,,,,,,,,,,,,
2009,14,,,,2.8,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,2.6,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,2.5,,,,,,,,,,
2009,22,,,,2.4,,,,,,,,,,
2009,23,,,,2.8,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,2.5,,,,,,,,,,
2009,28,,,,,,,,,,,,,,
2009,29,,,,3,,,,,,,,,,
2009,31,,,,,,,,,,,,,,
2009,32,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,,,,3.5,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.5,,,,,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,47,,,,2,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,2.7,,,,,,,,,,
2009,54,,,,2,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,2.4,,,,,,,,,,
2009,60,,,,3.6,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,80,,,,,,,,,,,,,,
2009,82,,,,2.5,,,,,,,,,,
2009,84,,,,2.5,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,2,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2.5,,,,,,,,,,
2009,94,,,,2.8,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,2.8,,,,,,,,,,
2009,98,,,,3.25,,,,,,,,,,
2009,99,,,,1.2,,,,,,,,,,
2012,1,,,,,,,,,,,,,,
2012,2,,,,2,,,,,,,,,,
2012,3,,,,2.5,,,,,,,,,,
2012,4,,,,,,,,,,,,,,
2012,5,,,,2.5,,,,,,,,,,
2012,7,,,,2,,,,,,,,,,
2012,8,,,,2.3,,,,,,,,,,
2012,9,,,,1.7,,,,,,,,,,
2012,10,,,,,,,,,,,,,,
2012,11,,,,,,,,,,,,,,
2012,14,,,,3.5,,,,,,,,,,
2012,15,,,,,,,,,,,,,,
2012,16,,,,2.5,,,,,,,,,,
2012,19,,,,,,,,,,,,,,
2012,20,,,,2.5,,,,,,,,,,
2012,22,,,,2.3,,,,,,,,,,
2012,23,,,,2.5,,,,,,,,,,
2012,24,,,,,,,,,,,,,,
2012,26,,,,2.5,,,,,,,,,,
2012,28,,,,,,,,,,,,,,
2012,29,,,,3,,,,,,,,,,
2012,31,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,,,,3,,,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,,,,2.3,,,,,,,,,,
2012,40,,,,,,,,,,,,,,
2012,41,,,,,,,,,,,,,,
2012,42,,,,,,,,,,,,,,
2012,47,,,,2,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,,,,2,,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,,,,2.2,,,,,,,,,,
2012,60,,,,3,,,,,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,
2012,68,,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,80,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,,,,2.7,,,,,,,,,,
2012,85,,,,,,,,,,,,,,
2012,89,,,,,,,,,,,,,,
2012,90,,,,2,,,,,,,,,,
2012,92,,,,,,,,,,,,,,
2012,93,,,,2.5,,,,,,,,,,
2012,94,,,,3,,,,,,,,,,
2012,95,,,,2.5,,,,,,,,,,
2012,96,,,,,,,,,,,,,,
2012,97,,,,2.7,,,,,,,,,,
2012,98,,,,3,,,,,,,,,,
2012,99,,,,1.5,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2008Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2008,1,2.3,,,,5,20,40,30,5,,,,,
2008,2,2.5,,,,,20,30,35,15,,,,,
2008,4,2.6,,,,,,45,50,5,,,,,
2008,5,2.6,,,,,,15,70,15,,,,,
2008,7,2.6,,,,,,,,,,,,,
2008,14,2.3,,,,,,80,20,,,,,,
2008,15,2.5,,,,,10,35,45,10,,,,,
2008,16,2.5,0,0,2,16,18,22,28,13,1,,,,
2008,20,2.5,,,,,10,40,50,,,,,,
2008,22,2.5,,,,,20,50,30,,,,,,
2008,23,2.4,0,1,3,10,20,30,25,10,1,,,,
2008,26,2.5,,,,,10,37.5,42.5,10,,,,,
2008,28,2.6,,,1,10,18,28,29,12,2,,,,
2008,29,1.9,,,,,60,40,,,,,,,
2008,30,2.5,,,,,,32,68,,,,,,
2008,31,2,,,,,30,50,20,,,,,,
2008,32,2.6,0,0,4,10,15,22,32,15,2,,,,
2008,33,2.8,,,,,,,60,40,,,,,
2008,35,2,,,,,20,70,10,,,,,,
2008,36,2.6,,,,,15,35,45,5,,,,,
2008,38,2.6,,,,,,10,40,40,10,,,,
2008,39,2.6,,,,,,15,75,10,,,,,
2008,41,2.4,,,,,20,60,20,,,,,,
2008,42,2.5,,,,,5,40,50,5,,,,,
2008,45,2.6,,,,,,15,70,15,,,,,
2008,47,2.5,0,0,2,8,19,30,31,10,0,,,,
2008,48,2.6,,,,,,,,,,,,,
2008,52,2.5,,,,,,30,70,,,,,,
2008,54,2.8,,,,,10,40,50,0,,,,,
2008,56,2.4,,,,,10,70,20,,,,,,
2008,57,2.5,,,,,,,,,,,,,
2008,58,2.3,0,0,0,0,18.1,57.8,24.1,0,0,,,,
2008,59,2.6,,,,,,15,80,5,,,,,
2008,60,2.4,,,,,10,70,20,,,,,,
2008,61,2.6,,,,,,25,50,25,,,,,
2008,63,2.5,,,,,0,45,55,,,,,,
2008,67,2.6,,,,10,15,20,30,20,5,,,,
2008,70,2.4,,,,,5,85,10,,,,,,
2008,72,2.3,,,,,,,,,,,,,
2008,73,2.2,,,,,25,50,25,,,,,,
2008,76,2.18498157370184,.00000334713831139443,.00152394362531688,.162290927167868,4.16115469173955,26.6906411729749,44.52345371361,21.3081326986418,3.02639316553596,.126406339566365,,,,
2008,82,2.6,,,,,,22.5,60,17.5,,,,,
2008,84,2.4,0,0,0,0,12,38,35,15,0,,,,
2008,88,2.5,,,3,7,15,25,30,15,5,,,,
2008,89,2.3,,,,,25,40,35,,,,,,
2008,90,2.5,0,0,0,0,10,70,20,0,0,,,,
2008,93,2.5,0,1,3,4,15,25,35,15,2,,,,
2008,94,2.4,,,,5,10,42,35,8,,,,,
2008,95,2.3,0,0,0,0,30,48,22,0,0,,,,
2008,96,2.4,,,,,5,65,30,,,,,,
2008,97,2.5,0,1,3,4,15,25,35,15,2,,,,
2008,98,2.5,,,,,10,40,40,10,,,,,
2008,99,2.3,,,,,10,70,20,,,,,,
2008,102,,,,,,,,,,,,,,
2008Dec,1,2.2,,,,10,20,35,25,10,,,,,
2008Dec,2,2.1,,,,2,10,38,38,12,,,,,
2008Dec,4,2,,,,,15,70,15,,,,,,
2008Dec,5,2.4,,,,5,25,40,25,5,,,,,
2008Dec,7,2,,,,,,,,,,,,,
2008Dec,14,1.9,,,,,,,,,,,,,
2008Dec,15,1.75,,,,5,50,35,10,,,,,,
2008Dec,16,2.2,0,0,2,19,24,28,24,2,1,,,,
2008Dec,20,1.8,,,,5,45,40,5,5,,,,,
2008Dec,22,1.8,,,,5,50,45,,,,,,,
2008Dec,23,1.8,,3,10,20,30,24,10,3,,,,,
2008Dec,26,1.7,,,,30,40,25,5,,,,,,
2008Dec,28,2.1,,3,5,24,26,27,11,3,1,,,,
2008Dec,29,1.9,,,,,60,40,,,,,,,
2008Dec,30,1.8,,,,,70,30,,,,,,,
2008Dec,31,2,,,,10,40,40,10,,,,,,
2008Dec,32,2.4,0,1,4,12,18,25,25,12,3,,,,
2008Dec,33,2.5,,,,,,50,50,,,,,,
2008Dec,35,,,,,,,,,,,,,,
2008Dec,36,2.3,,,,,25,45,30,,,,,,
2008Dec,38,2.5,,,,,,20,60,20,,,,,
2008Dec,39,2.3,,,,,15,75,10,,,,,,
2008Dec,41,2,,,,,,,,,,,,,
2008Dec,42,2.3,,,,5,25,50,20,,,,,,
2008Dec,45,,,,,,,,,,,,,,
2008Dec,47,1.7,0,2,5,12,31,30,15,5,0,,,,
2008Dec,48,2.5,,,,,,,,,,,,,
2008Dec,52,1.5,,,,30,70,,,,,,,,
2008Dec,54,2.1,,,,10,40,40,10,,,,,,
2008Dec,56,1.7,,,,5,70,20,5,,,,,,
2008Dec,57,,,,,,,,,,,,,,
2008Dec,58,,,,,,,,,,,,,,
2008Dec,59,1.8,,,,,70,30,,,,,,,
2008Dec,60,2,,,,,40,50,10,,,,,,
2008Dec,61,2,,,,5,40,40,15,,,,,,
2008Dec,63,2,,,,,45,50,5,,,,,,
2008Dec,67,2,,,,10,25,30,25,10,,,,,
2008Dec,70,1.9,,,,,60,40,,,,,,,
2008Dec,72,2.2,,,,,,,,,,,,,
2008Dec,73,,,,,,,,,,,,,,
2008Dec,76,1.02575466669503,,,,,,,,,,,,,
2008Dec,82,1.7,,,,20,60,20,,,,,,,
2008Dec,84,2,0,0,0,2,35,38,20,5,0,,,,
2008Dec,88,1.8,,3,7,15,25,20,15,10,5,,,,
2008Dec,89,2,,,,,10,40,35,15,,,,,
2008Dec,90,1.8,0,0,0,0,70,30,0,0,0,,,,
2008Dec,93,1.9,0,1,3,10,35,30,10,10,1,,,,
2008Dec,94,2.1,,,,15,20,40,21,4,,,,,
2008Dec,95,2,0,0,0,11,36,40,13,0,0,,,,
2008Dec,96,2,,,,,30,60,10,,,,,,
2008Dec,97,1.9,0,1,3,10,35,30,10,10,1,,,,
2008Dec,98,1.9,,,,10,40,35,15,,,,,,
2008Dec,99,2.1,,,,,30,70,,,,,,,
2008Dec,102,,,,,,,,,,,,,,
2009,1,2.2,,,2,8,20,35,25,8,2,,,,
2009,2,2,,,,4,10,36,36,14,,,,,
2009,4,2,,,,,15,70,15,,,,,,
2009,5,2.1,,,,,20,60,20,,,,,,
2009,7,1.8,,,,,,,,,,,,,
2009,14,1.8,,,,10,60,30,,,,,,,
2009,15,1.7,,,,5,60,30,5,,,,,,
2009,16,2,0,0,2,15,28,33,19,2,1,,,,
2009,20,2,,,,5,35,50,10,,,,,,
2009,22,1.7,,,,10,60,30,,,,,,,
2009,23,1.8,0,1,10,15,30,20,15,8,1,,,,
2009,26,1.8,,,2.5,17.5,35,35,10,,,,,,
2009,28,2.1,,5,8,20,24,27,12,3,1,,,,
2009,29,1.9,,,,,60,40,,,,,,,
2009,30,2,,,,,35,65,,,,,,,
2009,31,1.9,,,,10,50,30,10,,,,,,
2009,32,2.2,0,1,5,15,20,25,20,10,4,,,,
2009,33,2.3,,,,,10,80,10,,,,,,
2009,35,2,,,,,20,80,,,,,,,
2009,36,2.3,,,,,20,45,30,5,,,,,
2009,38,2.3,,,,,10,40,40,10,,,,,
2009,39,2.1,,,,,35,60,5,,,,,,
2009,41,1.9,,,,,60,40,,,,,,,
2009,42,2.2,,,,5,30,55,10,,,,,,
2009,45,2.5,,,,,10,40,40,10,,,,,
2009,47,2.1,0,1,5,7,33,35,12,5,2,,,,
2009,48,,,,,,,,,,,,,,
2009,52,1.7,,,,,70,30,,,,,,,
2009,54,2.1,,,,10,40,40,10,,,,,,
2009,56,1.8,,,,5,70,25,,,,,,,
2009,57,2.1,,,,,,,,,,,,,
2009,58,1.8,0,0,0,16.8,55.2,27.9,.1,0,0,,,,
2009,59,2.3,,,,,10,55,35,,,,,,
2009,60,2.1,,,,5,30,50,15,,,,,,
2009,61,2,,,,5,40,40,15,,,,,,
2009,63,2.1,,,,,30,60,10,,,,,,
2009,67,2,,,,10,25,30,25,10,,,,,
2009,70,1.7,,,,,70,30,,,,,,,
2009,72,2,,,,,,,,,,,,,
2009,73,1.9,,,,10,40,30,20,,,,,,
2009,76,1.35718030340455,7.16773536494038,10.4590868784562,16.9203018596066,20.6337088318508,19.1898433890749,13.6722426363835,7.48438673676761,3.14760122377732,1.32509307914256,,,,
2009,82,1.9,,,,17.5,60,22.5,,,,,,,
2009,84,2,0,0,0,7,41,40,11,1,0,,,,
2009,88,2,,5,10,15,25,20,15,7,3,,,,
2009,89,2.2,,,,10,35,40,15,,,,,,
2009,90,1.9,0,0,0,0,70,30,0,0,0,,,,
2009,93,1.7,0,1,3,10,35,20,15,15,1,,,,
2009,94,2,,,,10,30,35,20,5,,,,,
2009,95,2,0,0,0,5,41,46,8,0,0,,,,
2009,96,2,,,,,25,65,10,,,,,,
2009,97,1.7,0,1,3,10,35,20,15,15,1,,,,
2009,98,2.3,,,,5,25,45,25,,,,,,
2009,99,2,,,,,40,60,,,,,,,
2009,102,,,,,,,,,,,,,,
2009Dec,1,2.1,,,4,12,17,25,20,15,7,,,,
2009Dec,2,1.7,,3,10,21,27,21,12,4,2,,,,
2009Dec,4,2.1,,,,,15,70,15,,,,,,
2009Dec,5,2,,,,10,25,40,20,5,,,,,
2009Dec,7,1.7,,,,,,,,,,,,,
2009Dec,14,,,,,,,,,,,,,,
2009Dec,15,1.7,,,,10,45,30,10,5,,,,,
2009Dec,16,1.9,0,0,2,25,35,25,10,2,1,,,,
2009Dec,20,2,,,,5,40,40,10,5,,,,,
2009Dec,22,1.8,,,,10,60,30,,,,,,,
2009Dec,23,1.9,1,5,8,18,22,20,18,7,1,,,,
2009Dec,26,1.9,,,5,20,35,30,10,,,,,,
2009Dec,28,2.1,1,5,8,20,23,26,12,4,1,,,,
2009Dec,29,1.8,,,,,70,30,,,,,,,
2009Dec,30,1.7,,,,,80,20,,,,,,,
2009Dec,31,1.9,,,,10,60,20,10,,,,,,
2009Dec,32,2,0,1,5,17,22,23,18,10,4,,,,
2009Dec,33,2.2,,,,,5,80,15,,,,,,
2009Dec,35,,,,,,,,,,,,,,
2009Dec,36,2.1,,,,,30,50,20,,,,,,
2009Dec,38,2.2,,,,,20,60,20,,,,,,
2009Dec,39,1.9,,,5,20,65,10,,,,,,,
2009Dec,41,1.8,,,,,,,,,,,,,
2009Dec,42,2.1,,,,5,35,55,5,,,,,,
2009Dec,45,,,,,,,,,,,,,,
2009Dec,47,2.5,0,0,5,10,15,24,26,15,5,,,,
2009Dec,48,,,,,,,,,,,,,,
2009Dec,52,2,,,,,40,60,,,,,,,
2009Dec,54,2.1,,,,10,40,40,10,,,,,,
2009Dec,56,1.9,,,,5,70,25,,,,,,,
2009Dec,57,,,,,,,,,,,,,,
2009Dec,58,,,,,,,,,,,,,,
2009Dec,59,2.5,,,,,20,30,50,,,,,,
2009Dec,60,2.1,,,,5,30,50,15,,,,,,
2009Dec,61,2,,,,5,40,40,15,,,,,,
2009Dec,63,2.2,,,,,40,55,5,,,,,,
2009Dec,67,2,,,,10,25,30,25,10,,,,,
2009Dec,70,1.6,,,,30,60,10,,,,,,,
2009Dec,72,2,,,,,,,,,,,,,
2009Dec,73,,,,,,,,,,,,,,
2009Dec,76,1.70442138649716,,,,,,,,,,,,,
2009Dec,82,2.1,,,,5,15,60,15,5,,,,,
2009Dec,84,1.9,0,0,0,10,37,33,15,5,0,,,,
2009Dec,88,2.1,,3,7,15,20,25,15,10,5,,,,
2009Dec,89,1.9,,,,10,40,35,10,5,,,,,
2009Dec,90,2,0,0,0,0,70,30,0,0,0,,,,
2009Dec,93,1.8,0,2,3,22,35,22,10,5,1,,,,
2009Dec,94,1.9,,,,20,30,35,12,3,,,,,
2009Dec,95,1.9,0,0,5,18,30,28,16,3,0,,,,
2009Dec,96,,,,,,,,,,,,,,
2009Dec,97,1.8,0,2,3,22,35,22,10,5,1,,,,
2009Dec,98,2.2,,,,15,30,35,20,,,,,,
2009Dec,99,2,,,,,40,60,,,,,,,
2009Dec,102,,,,,,,,,,,,,,
2012,1,2,,,5,17,20,20,20,13,5,,,,
2012,2,1.7,1,5,10,17,22,23,14,5,3,,,,
2012,4,2.1,,,,,15,70,15,,,,,,
2012,5,1.8,,,,20,50,20,10,,,,,,
2012,7,1.9,,,,,,,,,,,,,
2012,14,1.7,,,,,,,,,,,,,
2012,15,1.6,,,5,25,45,15,10,,,,,,
2012,16,2,5,7,9,11,16,18,13,12,9,,,,
2012,20,2.1,,,,5,40,40,10,5,,,,,
2012,22,1.9,,,,10,60,30,,,,,,,
2012,23,2,1,3,10,17,20,20,17,10,2,,,,
2012,26,1.8,,,2.5,22.5,32.5,30,12.5,,,,,,
2012,28,1.9,1,3,5,23,30,20,10,5,3,,,,
2012,29,1.9,,,,,60,40,,,,,,,
2012,30,1.9,,,,,70,30,,,,,,,
2012,31,1.8,,,,10,40,40,10,,,,,,
2012,32,,,,,,,,,,,,,,
2012,33,2.3,,,,5,20,50,20,5,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,2,,5,5,15,20,35,15,5,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,1.9,,,,10,75,15,,,,,,,
2012,41,1.9,,,,,,,,,,,,,
2012,42,1.8,,,,10,65,25,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,2,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,2.3,,,,,30,70,,,,,,,
2012,54,1.9,,,10,20,50,10,10,,,,,,
2012,56,2,,,,,40,50,10,,,,,,
2012,57,,,,,,,,,,,,,,
2012,58,2.2,0,0,0,.7,24.8,51.4,22.2,.9,0,,,,
2012,59,2,,,,,50,50,,,,,,,
2012,60,2,,,,10,30,45,15,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,1.9,,,,,55,40,5,,,,,,
2012,67,2,,,,10,25,30,25,10,,,,,
2012,70,1.9,,,,,,,,,,,,,
2012,72,2,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,1.9,,,,,,,,,,,,,
2012,82,2,,,5,10,20,55,5,5,,,,,
2012,84,2,0,0,3,10,32,35,15,4,1,,,,
2012,88,1.9,,5,10,20,30,20,10,5,,,,,
2012,89,2,,,5,5,25,40,10,10,5,,,,
2012,90,2,0,0,0,0,50,50,0,0,0,,,,
2012,93,2,2,3,5,10,25,25,15,10,5,,,,
2012,94,1.9,,1,3,12,50,21,7,4,2,,,,
2012,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2012,96,,,,,,,,,,,,,,
2012,97,2,2,3,5,10,25,25,15,10,5,,,,
2012,98,2.1,,,,5,35,45,15,,,,,,
2012,99,1.9,,,,,60,40,,,,,,,
2012,102,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2008,1,2,,,3,10,32,33,20,2,,,,,
2008,2,2.3,,,,10,24,34,22,8,2,,,,
2008,4,1.8,,,,15,70,15,,,,,,,
2008,5,2,,,,,25,60,15,,,,,,
2008,7,1.7,,,,,,,,,,,,,
2008,14,1.6,,,,30,60,10,,,,,,,
2008,15,2,,,,10,40,40,10,,,,,,
2008,16,1.4,0,1,15,30,27,14,9,3,1,0,,,
2008,20,1.8,,,,20,60,20,,,,,,,
2008,22,1.7,,,5,10,50,25,10,,,,,,
2008,23,1.6,2,5,12,20,25,18,10,5,2,1,,,
2008,26,1.2,,10,20,40,20,10,,,,,,,
2008,28,1.6,5,8,10,23,30,15,5,2,1,1,,,
2008,29,2,,,,,50,50,,,,,,,
2008,30,2,,,,,50,50,,,,,,,
2008,31,1.8,,,,25,55,20,,,,,,,
2008,32,1.8,1,3,6,22,30,20,12,5,1,,,,
2008,33,2.1,,,,,30,70,,,,,,,
2008,35,2,,,,,50,50,,,,,,,
2008,36,2.2,,,,,35,45,20,,,,,,
2008,38,1.7,,,5,40,45,10,,,,,,,
2008,39,2,,,,15,30,55,,,,,,,
2008,41,1.8,,,,,60,40,,,,,,,
2008,42,1.7,,,,20,60,20,,,,,,,
2008,45,2,,,,10,40,40,10,,,,,,
2008,47,1.7,0,5,15,25,30,20,5,0,0,,,,
2008,48,2.5,,,,,,,,,,,,,
2008,52,1.3,,,,70,30,,,,,,,,
2008,54,1.6,,,,30,60,10,,,,,,,
2008,56,1.9,,,,15,55,30,,,,,,,
2008,57,1.9,,,,,,,,,,,,,
2008,58,2.3,0,0,.1,3.6,20.6,41.9,28.9,4.9,0,0,,,
2008,59,1.8,,,,20,70,10,,,,,,,
2008,60,2,,,,5,45,45,5,,,,,,
2008,61,1.7,,,5,25,50,15,5,0,,,,,
2008,63,1.6,,,,40,50,10,,,,,,,
2008,67,2.3,,,5,15,20,30,15,10,5,,,,
2008,70,1.8,,,,10,80,10,,,,,,,
2008,72,1.9,,,,,,,,,,,,,
2008,73,2,,,,5,45,50,,,,,,,
2008,76,1.45438936120363,3.43764482798652,8.32040473128424,17.3026711493191,24.4338844987258,23.506887042247,14.8480213318736,6.14862625284558,1.66831072271438,.296364457844378,.0371849851593775,,,
2008,82,1.6,,,,27,58,15,,,,,,,
2008,84,1.7,0,0,2,17,40,33,7,1,0,0,,,
2008,88,2.1,,5,10,20,25,25,10,5,,,,,
2008,89,2.1,,,,,30,50,20,,,,,,
2008,90,1.8,0,0,0,25,65,10,0,0,0,0,,,
2008,93,1.7,5,6,10,15,35,15,10,3,1,0,,,
2008,94,1.7,,,,15,50,25,10,,,,,,
2008,95,2,0,0,0,0,30,55,15,0,0,0,,,
2008,96,1.8,,,5,30,60,5,,,,,,,
2008,97,1.7,5,6,10,15,35,15,10,3,1,0,,,
2008,98,1.8,,,,20,40,30,10,,,,,,
2008,99,1.9,,,,5,90,5,,,,,,,
2008,102,,,,,,,,,,,,,,
2008Q3,1,1.7,1,7,10,25,30,25,2,,,,,,
2008Q3,2,2.5,,,2,8,22,30,24,10,4,,,,
2008Q3,4,1.7,,,,15,70,15,,,,,,,
2008Q3,5,2.2,,,,5,25,40,25,5,,,,,
2008Q3,7,1.5,,,,,,,,,,,,,
2008Q3,14,1.4,,,,50,50,,,,,,,,
2008Q3,15,2,,,,10,40,40,10,,,,,,
2008Q3,16,2,0,1,2,10,28,32,21,5,1,0,,,
2008Q3,20,1.7,,,,25,60,15,,,,,,,
2008Q3,22,1.7,,,,35,65,,,,,,,,
2008Q3,23,1.4,2,5,17,23,20,15,10,5,2,1,,,
2008Q3,26,.9,5,10,20,30,20,10,5,,,,,,
2008Q3,28,1.3,5,8,14,30,25,11,3,2,1,1,,,
2008Q3,29,2.1,,,,,40,60,,,,,,,
2008Q3,30,2,,,,,50,50,,,,,,,
2008Q3,31,2.2,,,,10,30,40,15,5,,,,,
2008Q3,32,1.6,1,3,6,22,30,20,12,5,1,,,,
2008Q3,33,2.1,,,,,30,70,,,,,,,
2008Q3,35,,,,,,,,,,,,,,
2008Q3,36,2.1,,,,,40,45,15,,,,,,
2008Q3,38,1.6,,,5,40,45,10,,,,,,,
2008Q3,39,2,,,,10,25,65,,,,,,,
2008Q3,41,1.7,,,,,,,,,,,,,
2008Q3,42,1.5,,,,30,60,10,,,,,,,
2008Q3,45,,,,,,,,,,,,,,
2008Q3,47,1.5,0,5,8,12,28,24,15,8,0,,,,
2008Q3,48,2.6,,,,,,,,,,,,,
2008Q3,52,1.1,,,,80,20,,,,,,,,
2008Q3,54,1.4,,,,60,40,,,,,,,,
2008Q3,56,1.8,,,,15,55,30,,,,,,,
2008Q3,57,,,,,,,,,,,,,,
2008Q3,58,,,,,,,,,,,,,,
2008Q3,59,1.6,,,,15,45,40,,,,,,,
2008Q3,60,1.8,,,,5,55,30,10,,,,,,
2008Q3,61,1.5,,,5,30,40,20,5,0,,,,,
2008Q3,63,1.4,,,,50,45,5,,,,,,,
2008Q3,67,,,,,,,,,,,,,,
2008Q3,70,1.7,,,,15,80,5,,,,,,,
2008Q3,72,2,,,,,,,,,,,,,
2008Q3,73,,,,,,,,,,,,,,
2008Q3,76,1.23829628989289,,,,,,,,,,,,,
2008Q3,82,1.4,,,10,60,20,10,,,,,,,
2008Q3,84,,,,,,,,,,,,,,
2008Q3,88,2,,5,10,20,25,25,10,5,,,,,
2008Q3,89,2,,,,5,30,45,20,,,,,,
2008Q3,90,1.7,0,0,0,25,65,10,0,0,0,0,,,
2008Q3,93,1.5,5,6,10,15,35,15,10,3,1,0,,,
2008Q3,94,1.5,,,5,25,40,20,10,,,,,,
2008Q3,95,1.9,0,0,0,16,30,39,15,0,0,0,,,
2008Q3,96,1.7,,,5,30,65,,,,,,,,
2008Q3,97,1.5,5,6,10,15,35,15,10,3,1,0,,,
2008Q3,98,1.6,,,5,25,50,20,,,,,,,
2008Q3,99,1.8,,,,30,70,,,,,,,,
2008Q3,102,,,,,,,,,,,,,,
2009,1,2.2,,,1,15,25,35,20,3,1,,,,
2009,2,2.5,,,2,6,18,26,22,17,8,1,,,
2009,4,2.1,,,,10,30,50,10,,,,,,
2009,5,2.2,,,,,25,50,25,,,,,,
2009,7,1.9,,,,,,,,,,,,,
2009,14,1.8,,,10,30,50,10,,,,,,,
2009,15,2.25,,,,10,15,35,30,10,,,,,
2009,16,1.7,0,1,2,15,33,24,19,5,1,0,,,
2009,20,2,,,5,25,35,35,,,,,,,
2009,22,1.8,,,,15,45,30,10,,,,,,
2009,23,1.7,3,5,10,17,25,20,12,5,2,1,,,
2009,26,2.1,,,5,10,20,30,20,10,5,,,,
2009,28,2,3,5,9,15,20,22,18,5,2,1,,,
2009,29,2.1,,,,,40,60,,,,,,,
2009,30,2.1,,,,,40,60,,,,,,,
2009,31,2,,,5,10,30,40,10,5,,,,,
2009,32,1.9,2,5,12,20,30,15,10,5,1,,,,
2009,33,2,,,,,50,50,,,,,,,
2009,35,1.8,,,,,60,40,,,,,,,
2009,36,2,,,,,40,45,15,,,,,,
2009,38,2,,,,10,40,40,10,,,,,,
2009,39,2.3,,,,5,25,65,5,,,,,,
2009,41,2,,,,,20,60,20,,,,,,
2009,42,2.2,,,,,35,50,15,,,,,,
2009,45,2.2,,,,15,20,30,20,15,,,,,
2009,47,1.9,0,5,7,12,28,24,20,4,0,,,,
2009,48,,,,,,,,,,,,,,
2009,52,1.5,,,,10,70,20,,,,,,,
2009,54,2,,,,30,30,40,,,,,,,
2009,56,2.1,,,,,20,65,15,,,,,,
2009,57,2.1,,,,,,,,,,,,,
2009,58,2.3,0,.2,1.6,8.2,23,29.4,23.3,14.3,0,0,,,
2009,59,2,,,,15,40,45,,,,,,,
2009,60,2.3,,,,5,35,40,20,,,,,,
2009,61,2,,,5,15,30,30,15,5,,,,,
2009,63,2,,,,20,30,50,,,,,,,
2009,67,2.7,,,5,10,15,20,20,15,10,5,,,
2009,70,1.8,,,,5,75,20,,,,,,,
2009,72,2,,,,,,,,,,,,,
2009,73,1.5,,,,30,50,20,,,,,,,
2009,76,1.3848397781798,10.4430448350592,11.2188473950388,16.3275890384275,18.8409136109021,18.0417068191719,13.1288237523874,7.37911770856868,3.20314365895593,1.07371649220604,.343096689282507,,,
2009,82,1.8,,,5,15,60,15,5,,,,,,
2009,84,1.9,0,0,2,18,33,30,15,2,0,0,,,
2009,88,2.2,,5,10,15,20,25,15,10,,,,,
2009,89,2.2,,,,5,30,45,20,,,,,,
2009,90,1.9,0,0,0,25,55,20,0,0,0,0,,,
2009,93,2.6,4,5,5,10,15,20,30,10,1,0,,,
2009,94,2,,,7.5,12.5,20,35,15,10,,,,,
2009,95,2.1,0,0,0,9,29,45,17,0,0,0,,,
2009,96,1.9,,,5,25,60,10,,,,,,,
2009,97,2.6,4,5,5,10,15,20,30,10,1,0,,,
2009,98,2.2,,,,10,20,35,25,10,,,,,
2009,99,2.1,,,,,40,60,,,,,,,
2009,102,,,,,,,,,,,,,,
2009Q3,1,2,,3,8,10,27,28,17,5,2,,,,
2009Q3,2,2.5,,1,4,10,17,24,26,14,4,,,,
2009Q3,4,2.1,,,,10,30,50,10,,,,,,
2009Q3,5,2.3,,,,10,20,40,20,10,,,,,
2009Q3,7,2,,,,,,,,,,,,,
2009Q3,14,,,,,,,,,,,,,,
2009Q3,15,2.25,,,,10,20,25,30,15,,,,,
2009Q3,16,1.9,0,1,5,25,32,20,11,5,1,0,,,
2009Q3,20,2,,,5,25,35,35,,,,,,,
2009Q3,22,1.8,,,,10,60,30,,,,,,,
2009Q3,23,1.7,1,3,8,15,25,20,15,9,3,1,,,
2009Q3,26,2.2,,,5,10,20,30,20,10,5,,,,
2009Q3,28,2.1,2,4,8,16,20,23,19,5,2,1,,,
2009Q3,29,2.1,,,,,40,60,,,,,,,
2009Q3,30,,,,,,,,,,,,,,
2009Q3,31,2,,,5,15,30,30,15,5,,,,,
2009Q3,32,2.2,2,5,12,15,20,25,15,5,1,,,,
2009Q3,33,2,,,,10,40,40,10,,,,,,
2009Q3,35,,,,,,,,,,,,,,
2009Q3,36,1.9,,,,,45,40,15,,,,,,
2009Q3,38,2.1,,,,10,40,40,10,,,,,,
2009Q3,39,2.3,,,,5,20,70,5,,,,,,
2009Q3,41,2.1,,,,,,,,,,,,,
2009Q3,42,2.2,,,,10,30,50,10,,,,,,
2009Q3,45,,,,,,,,,,,,,,
2009Q3,47,1.9,0,3,7,13,30,25,17,5,0,,,,
2009Q3,48,,,,,,,,,,,,,,
2009Q3,52,1.7,,,,15,80,5,,,,,,,
2009Q3,54,2.1,,,,30,30,40,,,,,,,
2009Q3,56,2.2,,,,,20,65,15,,,,,,
2009Q3,57,,,,,,,,,,,,,,
2009Q3,58,,,,,,,,,,,,,,
2009Q3,59,2.1,,,,10,30,60,,,,,,,
2009Q3,60,2.4,,,,5,30,50,15,,,,,,
2009Q3,61,2,,,5,15,30,30,15,5,,,,,
2009Q3,63,2.2,,,,5,30,60,5,,,,,,
2009Q3,67,,,,,,,,,,,,,,
2009Q3,70,1.9,,,,5,75,20,,,,,,,
2009Q3,72,2,,,,,,,,,,,,,
2009Q3,73,,,,,,,,,,,,,,
2009Q3,76,1.41501749075368,,,,,,,,,,,,,
2009Q3,82,1.8,,,5,15,60,15,5,,,,,,
2009Q3,84,,,,,,,,,,,,,,
2009Q3,88,2,,5,10,15,20,25,15,10,,,,,
2009Q3,89,2.4,,,,10,30,45,10,5,,,,,
2009Q3,90,1.8,0,0,0,25,55,20,0,0,0,0,,,
2009Q3,93,2.7,4,5,5,10,15,20,30,10,1,0,,,
2009Q3,94,2.1,,,5,10,20,40,15,8,2,,,,
2009Q3,95,2.1,0,0,4,11,24,40,15,6,0,0,,,
2009Q3,96,,,,,,,,,,,,,,
2009Q3,97,2.7,4,5,5,10,15,20,30,10,1,0,,,
2009Q3,98,2.3,,,,5,15,40,30,10,,,,,
2009Q3,99,2.2,,,,,30,70,,,,,,,
2009Q3,102,,,,,,,,,,,,,,
2012,1,2,3,8,11,20,20,20,13,3,2,,,,
2012,2,1.5,2,5,8,16,22,20,15,7,4,1,,,
2012,4,2,,,,,40,60,,,,,,,
2012,5,1.8,,,,15,50,25,10,,,,,,
2012,7,2,,,,,,,,,,,,,
2012,14,3,,,,,,,,,,,,,
2012,15,2.4,,,5,5,15,35,25,10,5,,,,
2012,16,2.2,5,6,7,8,14,17,16,11,10,6,,,
2012,20,2.2,,,5,15,30,35,10,5,,,,,
2012,22,2,,,,5,30,55,10,,,,,,
2012,23,1.8,2,3,8,15,25,20,15,8,3,1,,,
2012,26,2,,5,10,15,20,20,15,10,5,,,,
2012,28,2.3,5,6,8,9,13,20,15,11,8,5,,,
2012,29,2.3,,,,,30,70,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,31,2,,,5,15,30,30,15,5,,,,,
2012,32,,,,,,,,,,,,,,
2012,33,2,,,10,10,30,30,10,10,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,2.5,,,,5,15,30,35,10,5,,,,
2012,38,,,,,,,,,,,,,,
2012,39,2.2,,,,8,12,65,10,5,,,,,
2012,41,2.4,,,,,,,,,,,,,
2012,42,2.3,,,,,30,50,20,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,2,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,2.2,,,,,5,80,15,,,,,,
2012,54,2,,,,10,40,40,10,,,,,,
2012,56,2,,,,,40,50,10,,,,,,
2012,57,,,,,,,,,,,,,,
2012,58,1.5,5.9,9.3,17.3,19.7,19.7,16.4,7.2,4.5,0,0,,,
2012,59,2,,,,,50,50,,,,,,,
2012,60,1.9,,,,10,45,40,5,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,1.8,,,,10,80,10,,,,,,,
2012,67,,,,,,,,,,,,,,
2012,70,2,,,,10,65,25,,,,,,,
2012,72,2,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,2,,,,,,,,,,,,,
2012,84,1.9,1,2,5,12,33,25,16,5,1,0,,,
2012,88,2,,,10,25,35,20,10,,,,,,
2012,89,2.1,,,5,5,20,40,25,5,,,,,
2012,90,2,0,0,0,0,20,70,10,0,0,0,,,
2012,93,2.2,4,5,5,10,16,25,16,10,5,4,,,
2012,94,2.1,,2,4,10,20,40,15,7,2,,,,
2012,95,2.2,1,2,5,10,15,24,18,14,8,3,,,
2012,96,,,,,,,,,,,,,,
2012,97,2.2,4,5,5,10,16,25,16,10,5,4,,,
2012,98,2.1,,,,10,30,50,10,,,,,,
2012,99,2.3,,,,,10,80,10,,,,,,
2012,102,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2008,1,7.2,,,5,35,40,17,3,,,,,,
2008,2,7,,,18,32,32,18,,,,,,,
2008,4,7,,,,50,50,,,,,,,,
2008,5,6.9,,,20,50,20,10,,,,,,,
2008,7,7.1,,,,,,,,,,,,,
2008,14,7.2,,,,10,70,20,,,,,,,
2008,15,7.2,,,,5,60,25,10,,,,,,
2008,16,6.8,0,0,19,31,21,16,7,4,1,1,0,0,0
2008,20,7,,,,30,60,10,,,,,,,
2008,22,7.4,,,,10,75,15,,,,,,,
2008,23,7,,5,20,25,35,14,1,,,,,,
2008,26,7,,,,30,40,30,,,,,,,
2008,28,7.2,,1,3,30,32,16,12,5,1,,,,
2008,29,7.5,,,,,40,60,,,,,,,
2008,30,7.1,,,,40,60,,,,,,,,
2008,31,7.1,,,5,30,45,20,,,,,,,
2008,32,7,1,4,18,28,30,12,6,1,,,,,
2008,33,7,,,,50,50,,,,,,,,
2008,35,7.1,,,,10,70,20,,,,,,,
2008,36,7.1,,,,35,40,20,5,,,,,,
2008,38,7.1,,,,30,60,10,,,,,,,
2008,39,7.4,,,,10,65,25,,,,,,,
2008,41,7,,,,20,60,20,,,,,,,
2008,42,7,,,,20,50,30,,,,,,,
2008,45,6.8,,,10,80,10,,,,,,,,
2008,47,7,0,2,10,17,42,17,10,2,0,0,0,0,0
2008,48,7,,,,,,,,,,,,,
2008,52,7.5,,,,,25,70,5,,,,,,
2008,54,7.4,,,,,60,40,,,,,,,
2008,56,7.1,,,,10,70,20,,,,,,,
2008,57,7.4,,,,,,,,,,,,,
2008,58,7.06,0,0,0,73.8,26.2,0,0,0,0,0,0,0,0
2008,59,6.9,,,10,80,10,,,,,,,,
2008,60,7,,,,30,60,10,,,,,,,
2008,61,7.2,,,5,20,50,20,5,0,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,7,,,10,25,30,20,10,5,,,,,
2008,70,7.4,,,,5,65,30,,,,,,,
2008,72,7.1,,,,,,,,,,,,,
2008,73,6.6,,,,100,,,,,,,,,
2008,76,7.00270505055522,,,,,,,,,,,,,
2008,82,7.5,,,,5,15,60,15,5,,,,,
2008,84,7.1,0,0,1,33,51,15,0,0,0,0,0,0,0
2008,88,7.4,,,10,20,35,25,10,,,,,,
2008,89,6.9,,,30,50,20,,,,,,,,
2008,90,7.2,0,0,0,10,60,30,0,0,0,0,0,0,0
2008,93,7,0,5,20,15,30,12,10,5,2,1,0,0,0
2008,94,7.3,,,5,15,45,35,,,,,,,
2008,95,7.1,0,0,0,25,75,0,0,0,0,0,0,0,0
2008,96,7.3,,,,,70,30,,,,,,,
2008,97,7,0,5,20,15,30,12,10,5,2,1,0,0,0
2008,98,7.2,,,,30,50,20,,,,,,,
2008,99,8,,,,,10,20,70,,,,,,
2008,102,,,,,,,,,,,,,,
2008Nov,1,7.1,,2,10,32,33,17,4,2,,,,,
2008Nov,2,6.8,,2,18,33,29,16,2,,,,,,
2008Nov,4,6.9,,,,50,50,,,,,,,,
2008Nov,5,6.8,,5,15,50,25,5,,,,,,,
2008Nov,7,7.1,,,,,,,,,,,,,
2008Nov,14,7.4,,,,10,60,30,,,,,,,
2008Nov,15,7.2,,,5,15,40,25,10,5,,,,,
2008Nov,16,6.7,0,0,22,31,24,10,7,4,1,1,0,0,0
2008Nov,20,7,,,,30,60,10,,,,,,,
2008Nov,22,7.4,,,,20,60,20,,,,,,,
2008Nov,23,7,,7,20,28,30,14,1,,,,,,
2008Nov,26,7.1,,,,30,40,30,,,,,,,
2008Nov,28,7.2,,1,3,29,28,16,12,8,3,,,,
2008Nov,29,7.4,,,,,60,40,,,,,,,
2008Nov,30,,,,,,,,,,,,,,
2008Nov,31,7,,,10,35,45,10,,,,,,,
2008Nov,32,7.1,1,4,17,26,29,15,7,1,,,,,
2008Nov,33,7,,,,50,50,,,,,,,,
2008Nov,35,,,,,,,,,,,,,,
2008Nov,36,7,,,,35,40,20,5,,,,,,
2008Nov,38,7,,,10,40,40,10,,,,,,,
2008Nov,39,7.5,,,,5,35,60,,,,,,,
2008Nov,41,6.9,,,,,,,,,,,,,
2008Nov,42,6.9,,,20,50,30,,,,,,,,
2008Nov,45,,,,,,,,,,,,,,
2008Nov,47,7.1,0,0,5,20,33,20,15,7,0,0,0,0,0
2008Nov,48,7,,,,,,,,,,,,,
2008Nov,52,7.5,,,,,25,70,5,,,,,,
2008Nov,54,7.5,,,,,50,50,,,,,,,
2008Nov,56,7,,,,10,70,20,,,,,,,
2008Nov,57,,,,,,,,,,,,,,
2008Nov,58,,,,,,,,,,,,,,
2008Nov,59,6.9,,,20,70,10,,,,,,,,
2008Nov,60,6.9,,,20,60,20,,,,,,,,
2008Nov,61,7.3,,,5,20,50,20,5,0,,,,,
2008Nov,63,,,,,,,,,,,,,,
2008Nov,67,,,,,,,,,,,,,,
2008Nov,70,7.3,,,,5,80,15,,,,,,,
2008Nov,72,7.1,,,,,,,,,,,,,
2008Nov,73,,,,,,,,,,,,,,
2008Nov,76,6.89869664380314,,,,,,,,,,,,,
2008Nov,82,7.5,,,,5,15,60,15,5,,,,,
2008Nov,84,,,,,,,,,,,,,,
2008Nov,88,7.4,,,10,20,35,25,10,,,,,,
2008Nov,89,6.8,,,20,40,30,10,,,,,,,
2008Nov,90,7.2,0,0,0,10,60,30,0,0,0,0,0,0,0
2008Nov,93,,,,,,,,,,,,,,
2008Nov,94,7.4,,,7.5,12.5,35,30,15,,,,,,
2008Nov,95,7,0,0,5,50,42,3,0,0,0,0,0,0,0
2008Nov,96,7.4,,,,,70,30,,,,,,,
2008Nov,97,7,1,6,20,30,14,10,7,5,3,1,1,1,1
2008Nov,98,7.3,,,,30,50,20,,,,,,,
2008Nov,99,8.5,,,,,,10,30,60,,,,,
2008Nov,102,,,,,,,,,,,,,,
2009,1,7,,,15,34,36,10,5,,,,,,
2009,2,6.6,,3,20,36,26,13,2,,,,,,
2009,4,6.8,,,,50,50,,,,,,,,
2009,5,6.7,,5,15,50,25,5,,,,,,,
2009,7,7,,,,,,,,,,,,,
2009,14,7.3,,,,20,40,30,10,,,,,,
2009,15,7.2,,,5,15,40,25,10,5,,,,,
2009,16,6.5,0,0,19,31,21,16,7,4,1,1,0,0,0
2009,20,7,,,,30,50,20,,,,,,,
2009,22,7.7,,,,5,30,60,5,,,,,,
2009,23,6.9,1,5,20,28,26,16,3,1,,,,,
2009,26,7.2,,,5,35,45,15,,,,,,,
2009,28,7.1,,1,2,25,30,20,14,5,2,1,,,
2009,29,7.3,,,,,60,40,,,,,,,
2009,30,6.9,,,,50,50,,,,,,,,
2009,31,7,,,10,40,40,10,,,,,,,
2009,32,7.1,2,5,15,23,28,17,8,2,,,,,
2009,33,7,,,10,40,40,10,,,,,,,
2009,35,7.1,,,,10,70,20,,,,,,,
2009,36,6.8,,,5,40,35,20,,,,,,,
2009,38,6.6,,,20,60,20,,,,,,,,
2009,39,7.3,,,,10,75,15,,,,,,,
2009,41,6.8,,,,70,30,,,,,,,,
2009,42,6.6,,,15,60,25,,,,,,,,
2009,45,6.8,,,25,50,25,,,,,,,,
2009,47,7.2,0,0,10,20,28,24,11,7,0,0,0,0,0
2009,48,,,,,,,,,,,,,,
2009,52,7.7,,,,,10,80,10,,,,,,
2009,54,7.5,,,,,50,50,,,,,,,
2009,56,7,,,,20,70,10,,,,,,,
2009,57,7.1,,,,,,,,,,,,,
2009,58,6.84,0,.1,23.2,67.7,8.9,.1,0,0,0,0,0,0,0
2009,59,7,,,20,30,50,,,,,,,,
2009,60,6.8,,,30,40,30,,,,,,,,
2009,61,7.3,,,5,25,40,25,5,0,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,6.8,,5,10,30,25,20,10,,,,,,
2009,70,7.3,,,,20,65,15,,,,,,,
2009,72,7,,,,,,,,,,,,,
2009,73,6.6,,,5,50,45,,,,,,,,
2009,76,6.71531839966145,,,,,,,,,,,,,
2009,82,7.4,,,,10,60,20,10,,,,,,
2009,84,6.9,0,0,6,40,38,15,1,0,0,0,0,0,0
2009,88,7.3,,,10,25,30,25,10,,,,,,
2009,89,6.6,,20,30,40,10,,,,,,,,
2009,90,7.1,0,0,0,20,60,20,0,0,0,0,0,0,0
2009,93,6.9,0,5,20,30,15,10,10,5,3,1,1,0,0
2009,94,7.5,,5,10,15,20,30,20,,,,,,
2009,95,7,0,0,4,46,45,5,0,0,0,0,0,0,0
2009,96,7.3,,,,20,55,25,,,,,,,
2009,97,6.9,0,5,20,30,15,10,10,5,3,1,1,0,0
2009,98,7.3,,,5,25,40,25,5,,,,,,
2009,99,7.7,,,,,15,70,15,,,,,,
2009,102,,,,,,,,,,,,,,
2009Nov,1,7,,3,12,28,33,16,6,2,,,,,
2009Nov,2,6.5,1,3,19,36,26,12,2,1,,,,,
2009Nov,4,6.7,,,,50,50,,,,,,,,
2009Nov,5,6.6,,5,20,50,20,5,,,,,,,
2009Nov,7,7,,,,,,,,,,,,,
2009Nov,14,,,,,,,,,,,,,,
2009Nov,15,7.1,,,5,25,40,20,5,5,,,,,
2009Nov,16,6.4,0,7,28,25,16,11,7,4,1,1,0,0,0
2009Nov,20,7,,,,30,50,20,,,,,,,
2009Nov,22,7.7,,,,5,30,60,5,,,,,,
2009Nov,23,6.9,,1,25,30,25,15,4,,,,,,
2009Nov,26,7.1,,,5,40,45,10,,,,,,,
2009Nov,28,7.1,,1,3,30,33,16,11,5,1,,,,
2009Nov,29,7.3,,,,,60,40,,,,,,,
2009Nov,30,,,,,,,,,,,,,,
2009Nov,31,7,,,10,40,45,5,,,,,,,
2009Nov,32,7.1,2,5,18,25,25,15,8,2,,,,,
2009Nov,33,7,,,10,40,40,10,,,,,,,
2009Nov,35,,,,,,,,,,,,,,
2009Nov,36,6.9,,,5,40,35,20,,,,,,,
2009Nov,38,6.5,,,20,60,20,,,,,,,,
2009Nov,39,7.2,,,,15,65,20,,,,,,,
2009Nov,41,6.7,,,,,,,,,,,,,
2009Nov,42,6.5,,,30,50,20,,,,,,,,
2009Nov,45,,,,,,,,,,,,,,
2009Nov,47,7.1,0,5,15,20,25,15,9,8,3,0,0,0,0
2009Nov,48,,,,,,,,,,,,,,
2009Nov,52,7.7,,,,,10,80,10,,,,,,
2009Nov,54,7.3,,,,,50,50,,,,,,,
2009Nov,56,7,,,,20,70,10,,,,,,,
2009Nov,57,,,,,,,,,,,,,,
2009Nov,58,,,,,,,,,,,,,,
2009Nov,59,7,,,10,40,50,,,,,,,,
2009Nov,60,6.7,,,30,40,30,,,,,,,,
2009Nov,61,7.3,,,5,25,40,25,5,0,,,,,
2009Nov,63,,,,,,,,,,,,,,
2009Nov,67,,,,,,,,,,,,,,
2009Nov,70,7.2,,,,25,65,10,,,,,,,
2009Nov,72,7,,,,,,,,,,,,,
2009Nov,73,,,,,,,,,,,,,,
2009Nov,76,6.59654915213975,,,,,,,,,,,,,
2009Nov,82,7.5,,,,5,15,60,15,5,,,,,
2009Nov,84,,,,,,,,,,,,,,
2009Nov,88,7.3,,,10,25,30,25,10,,,,,,
2009Nov,89,6.4,,10,40,35,10,5,,,,,,,
2009Nov,90,7.1,0,0,0,20,60,20,0,0,0,0,0,0,0
2009Nov,93,6.7,0,5,20,30,15,10,10,5,3,1,1,0,0
2009Nov,94,7.5,,5,7.5,10,15,35,27.5,,,,,,
2009Nov,95,7,0,0,0,52,45,3,0,0,0,0,0,0,0
2009Nov,96,,,,,,,,,,,,,,
2009Nov,97,6.7,0,5,20,30,15,10,10,5,3,1,1,0,0
2009Nov,98,7.3,,,5,25,40,25,5,,,,,,
2009Nov,99,7.5,,,,,10,60,30,,,,,,
2009Nov,102,,,,,,,,,,,,,,
2012,1,6,10,19,25,20,16,10,,,,,,,
2012,2,5.8,22,30,22,9,6,4,3,2,1,1,,,
2012,4,6.5,,,25,50,25,,,,,,,,
2012,5,6,,10,50,25,15,,,,,,,,
2012,7,7,,,,,,,,,,,,,
2012,14,5.5,,,,,,,,,,,,,
2012,15,6.75,,5,20,35,20,10,5,5,,,,,
2012,16,6,10,14,15,14,11,10,9,6,5,4,2,0,0
2012,20,6.8,,,10,45,35,10,,,,,,,
2012,22,6.5,,,15,65,20,,,,,,,,
2012,23,6.5,10,15,18,21,17,13,5,1,,,,,
2012,26,6.8,,5,20,45,20,7.5,2.5,,,,,,
2012,28,7.2,2,5,10,14,21,15,12,8,5,3,2,2,1
2012,29,7.1,,,,20,60,20,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,31,7,,,15,30,30,15,10,,,,,,
2012,32,,,,,,,,,,,,,,
2012,33,6.5,,10,40,40,10,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,6.8,,,10,30,30,15,10,5,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,7,,,10,20,55,10,5,,,,,,
2012,41,6,,,,,,,,,,,,,
2012,42,6,,5,45,35,15,,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,7.6,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,6,,10,40,40,10,,,,,,,,
2012,56,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,58,7.7,0,0,.1,5.4,40.1,44.8,9.3,.3,0,0,0,0,0
2012,59,6.9,,,20,40,40,,,,,,,,
2012,60,7,,,10,20,40,20,10,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,
2012,70,7,,,,45,55,,,,,,,,
2012,72,7,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,7.9,,,,5,15,60,15,5,,,,,
2012,84,6.5,0,2,11,37,35,13,2,0,0,0,0,0,0
2012,88,7.2,,5,15,20,25,15,10,5,5,,,,
2012,89,6.5,,5,15,45,20,10,5,,,,,,
2012,90,7,0,0,0,40,60,0,0,0,0,0,0,0,0
2012,93,6,10,15,25,12,10,8,6,5,3,3,1,1,1
2012,94,6.9,5,7.5,17.5,25,20,10,7.5,5,2.5,,,,
2012,95,6.9,0,0,7,57,33,3,0,0,0,0,0,0,0
2012,96,,,,,,,,,,,,,,
2012,97,6,10,15,25,12,10,8,6,5,3,3,1,1,1
2012,98,6.2,5,30,35,20,10,,,,,,,,
2012,99,7.5,,,,,10,60,30,,,,,,
2012,102,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,2.8,,,,,,,,,,
2008,4,,,,2.2,,,,,,,,,,
2008,5,,,,3,,,,,,,,,,
2008,7,,,,3.25,,,,,,,,,,
2008,14,,,,2.9,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,3.1,,,,,,,,,,
2008,20,,,,2.7,,,,,,,,,,
2008,22,,,,2.5,,,,,,,,,,
2008,23,,,,2.7,,,,,,,,,,
2008,26,,,,2.4,,,,,,,,,,
2008,28,,,,,,,,,,,,,,
2008,29,,,,3.9,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,,,,,,,,,,,,,,
2008,32,,,,2.9,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,36,,,,3.5,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.6,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,45,,,,2.3,,,,,,,,,,
2008,47,,,,2.8,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,2.7,,,,,,,,,,
2008,54,,,,1.2,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,58,,,,.9,,,,,,,,,,
2008,59,,,,2.1,,,,,,,,,,
2008,60,,,,3.1,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,70,,,,2.9,,,,,,,,,,
2008,72,,,,2.8,,,,,,,,,,
2008,73,,,,,,,,,,,,,,
2008,76,,,,2.1,,,,,,,,,,
2008,82,,,,2.8,,,,,,,,,,
2008,84,,,,2.7,,,,,,,,,,
2008,88,,,,2.2,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2,,,,,,,,,,
2008,93,,,,2.7,,,,,,,,,,
2008,94,,,,2.5,,,,,,,,,,
2008,95,,,,2.5,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.7,,,,,,,,,,
2008,98,,,,3,,,,,,,,,,
2008,99,,,,1.5,,,,,,,,,,
2008,102,,,,,,,,,,,,,,
2008Q1,1,,4,1.47,,,,,,,,,,,
2008Q1,2,85,4,,,,,,,,,,,,
2008Q1,4,84,4,1.5,,,,,,,,,,,
2008Q1,5,88,4,1.52,,,,,,,,,,,
2008Q1,7,92.8,4,1.47,,,,,,,,,,,
2008Q1,14,88,4,1.48,,,,,,,,,,,
2008Q1,15,92,,1.47,,,,,,,,,,,
2008Q1,16,90,4,1.46,,,,,,,,,,,
2008Q1,20,90,4,1.49,,,,,,,,,,,
2008Q1,22,90,4,1.5,,,,,,,,,,,
2008Q1,23,86,4,1.52,,,,,,,,,,,
2008Q1,26,80,4,1.53,,,,,,,,,,,
2008Q1,28,92.6,4,1.49,,,,,,,,,,,
2008Q1,29,90,4,1.48,,,,,,,,,,,
2008Q1,30,95,4,1.45,,,,,,,,,,,
2008Q1,31,90,4,1.48,,,,,,,,,,,
2008Q1,32,92,4,1.46,,,,,,,,,,,
2008Q1,33,,,,,,,,,,,,,,
2008Q1,35,,4,1.45,,,,,,,,,,,
2008Q1,36,82,4,,,,,,,,,,,,
2008Q1,38,92,4,1.48,,,,,,,,,,,
2008Q1,39,92,4,1.45,,,,,,,,,,,
2008Q1,41,90,4,1.46,,,,,,,,,,,
2008Q1,42,89.3333333333333,3.9,1.46,,,,,,,,,,,
2008Q1,45,95,4,,,,,,,,,,,,
2008Q1,47,86.77175,4,1.48,,,,,,,,,,,
2008Q1,48,,,,,,,,,,,,,,
2008Q1,52,92.3,4,1.47,,,,,,,,,,,
2008Q1,54,96,4,1.46,,,,,,,,,,,
2008Q1,56,90,4,1.45,,,,,,,,,,,
2008Q1,57,88,4,1.5,,,,,,,,,,,
2008Q1,58,96.55,4.08,1.448,,,,,,,,,,,
2008Q1,59,86,4,1.46,,,,,,,,,,,
2008Q1,60,85,4,,,,,,,,,,,,
2008Q1,61,90,4,1.45,,,,,,,,,,,
2008Q1,63,90,4,1.47,,,,,,,,,,,
2008Q1,67,90,4,1.47,,,,,,,,,,,
2008Q1,70,88,4,1.47058823529412,,,,,,,,,,,
2008Q1,72,88,4,1.47,,,,,,,,,,,
2008Q1,73,95,4,1.47,,,,,,,,,,,
2008Q1,76,85,4,1.45239030952381,,,,,,,,,,,
2008Q1,82,,4,1.45,,,,,,,,,,,
2008Q1,84,74,4,1.5,,,,,,,,,,,
2008Q1,88,,4,1.48,,,,,,,,,,,
2008Q1,89,92.8,4,1.5,,,,,,,,,,,
2008Q1,90,85,4,1.5,,,,,,,,,,,
2008Q1,93,,4,1.44,,,,,,,,,,,
2008Q1,94,90,4,,,,,,,,,,,,
2008Q1,95,91.4,4,1.45,,,,,,,,,,,
2008Q1,96,85,4,1.55,,,,,,,,,,,
2008Q1,97,,4,1.44,,,,,,,,,,,
2008Q1,98,87.5,4,1.5,,,,,,,,,,,
2008Q1,99,90,4,1.5,,,,,,,,,,,
2008Q1,102,,,,,,,,,,,,,,
2008Q2,1,,4.25,1.5,,,,,,,,,,,
2008Q2,2,82,4,,,,,,,,,,,,
2008Q2,4,84,4,1.5,,,,,,,,,,,
2008Q2,5,87,4,1.48,,,,,,,,,,,
2008Q2,7,92.8,4,1.47,,,,,,,,,,,
2008Q2,14,86,4,1.5,,,,,,,,,,,
2008Q2,15,87,,1.45,,,,,,,,,,,
2008Q2,16,90,4,1.43,,,,,,,,,,,
2008Q2,20,85,4,1.47,,,,,,,,,,,
2008Q2,22,80,3.75,1.45,,,,,,,,,,,
2008Q2,23,77,4,1.51,,,,,,,,,,,
2008Q2,26,78,4,1.56,,,,,,,,,,,
2008Q2,28,91.3,4,1.5,,,,,,,,,,,
2008Q2,29,88,4,1.5,,,,,,,,,,,
2008Q2,30,95,4,1.45,,,,,,,,,,,
2008Q2,31,85,4,1.47,,,,,,,,,,,
2008Q2,32,90,4,1.46,,,,,,,,,,,
2008Q2,33,,,,,,,,,,,,,,
2008Q2,35,,4,1.45,,,,,,,,,,,
2008Q2,36,80,4,,,,,,,,,,,,
2008Q2,38,87,3.75,1.47,,,,,,,,,,,
2008Q2,39,85.7,4,1.43,,,,,,,,,,,
2008Q2,41,85,4,1.46,,,,,,,,,,,
2008Q2,42,80,3.75,1.45,,,,,,,,,,,
2008Q2,45,95,4,,,,,,,,,,,,
2008Q2,47,86.85852175,4,1.49,,,,,,,,,,,
2008Q2,48,,,,,,,,,,,,,,
2008Q2,52,89,4,1.4,,,,,,,,,,,
2008Q2,54,96,4,1.46,,,,,,,,,,,
2008Q2,56,90,4,1.4,,,,,,,,,,,
2008Q2,57,83,4,1.53,,,,,,,,,,,
2008Q2,58,95.71,4.25,1.447,,,,,,,,,,,
2008Q2,59,80,4,1.44,,,,,,,,,,,
2008Q2,60,85,4,,,,,,,,,,,,
2008Q2,61,85,4,1.42,,,,,,,,,,,
2008Q2,63,86,4,1.45,,,,,,,,,,,
2008Q2,67,85,4,1.48,,,,,,,,,,,
2008Q2,70,84,3.75,1.52905198776758,,,,,,,,,,,
2008Q2,72,87,4,1.47,,,,,,,,,,,
2008Q2,73,95,4,1.47,,,,,,,,,,,
2008Q2,76,85,3.75,1.45,,,,,,,,,,,
2008Q2,82,,3.75,1.4,,,,,,,,,,,
2008Q2,84,74,4,1.53,,,,,,,,,,,
2008Q2,88,,4,1.45,,,,,,,,,,,
2008Q2,89,82.9,4,1.48,,,,,,,,,,,
2008Q2,90,80,3.75,1.48,,,,,,,,,,,
2008Q2,93,,4,1.42,,,,,,,,,,,
2008Q2,94,80,4,,,,,,,,,,,,
2008Q2,95,90.4,4,1.4,,,,,,,,,,,
2008Q2,96,80,4,1.5,,,,,,,,,,,
2008Q2,97,,4,1.42,,,,,,,,,,,
2008Q2,98,82.5,4,1.47,,,,,,,,,,,
2008Q2,99,85,3.75,1.47,,,,,,,,,,,
2008Q2,102,,,,,,,,,,,,,,
2008Q3,1,,4.25,1.52,,,,,,,,,,,
2008Q3,2,82,3.75,,,,,,,,,,,,
2008Q3,4,86,4,1.45,,,,,,,,,,,
2008Q3,5,84,3.75,1.43,,,,,,,,,,,
2008Q3,7,92.8,4,1.47,,,,,,,,,,,
2008Q3,14,86,3.75,1.52,,,,,,,,,,,
2008Q3,15,82,,1.4,,,,,,,,,,,
2008Q3,16,90,3.75,1.42,,,,,,,,,,,
2008Q3,20,80,4,1.45,,,,,,,,,,,
2008Q3,22,75,3.5,1.4,,,,,,,,,,,
2008Q3,23,77,4,1.47,,,,,,,,,,,
2008Q3,26,85,3.75,1.5,,,,,,,,,,,
2008Q3,28,91.4,4,1.49,,,,,,,,,,,
2008Q3,29,85,4,1.5,,,,,,,,,,,
2008Q3,30,95,3.75,1.45,,,,,,,,,,,
2008Q3,31,80,4.25,1.45,,,,,,,,,,,
2008Q3,32,90,4,1.46,,,,,,,,,,,
2008Q3,33,,,,,,,,,,,,,,
2008Q3,35,,4,,,,,,,,,,,,
2008Q3,36,85,4,,,,,,,,,,,,
2008Q3,38,92,3.75,1.45,,,,,,,,,,,
2008Q3,39,83,4,1.4,,,,,,,,,,,
2008Q3,41,80,4,1.46,,,,,,,,,,,
2008Q3,42,77,3.75,1.45,,,,,,,,,,,
2008Q3,45,95,3.5,,,,,,,,,,,,
2008Q3,47,75.393196879,3.75,1.52,,,,,,,,,,,
2008Q3,48,,,,,,,,,,,,,,
2008Q3,52,91.7,3.75,1.38,,,,,,,,,,,
2008Q3,54,96,4,1.46,,,,,,,,,,,
2008Q3,56,80,4,1.38,,,,,,,,,,,
2008Q3,57,82,4,1.47,,,,,,,,,,,
2008Q3,58,95.43,4.33,1.446,,,,,,,,,,,
2008Q3,59,78,3.75,1.43,,,,,,,,,,,
2008Q3,60,85,4,,,,,,,,,,,,
2008Q3,61,85,4,1.4,,,,,,,,,,,
2008Q3,63,84,4,1.42,,,,,,,,,,,
2008Q3,67,80,4,1.5,,,,,,,,,,,
2008Q3,70,75,3.5,1.49925037481259,,,,,,,,,,,
2008Q3,72,86,4,1.47,,,,,,,,,,,
2008Q3,73,90,4,1.45,,,,,,,,,,,
2008Q3,76,90,3.5,1.43,,,,,,,,,,,
2008Q3,82,,3.75,1.35,,,,,,,,,,,
2008Q3,84,74,3.75,1.52,,,,,,,,,,,
2008Q3,88,,4,1.43,,,,,,,,,,,
2008Q3,89,77.3,4,1.45,,,,,,,,,,,
2008Q3,90,75,3.75,1.46,,,,,,,,,,,
2008Q3,93,,4.1,1.4,,,,,,,,,,,
2008Q3,94,80,3.75,,,,,,,,,,,,
2008Q3,95,89.4,3.75,1.38,,,,,,,,,,,
2008Q3,96,75,4,1.45,,,,,,,,,,,
2008Q3,97,,4.1,1.4,,,,,,,,,,,
2008Q3,98,80,4.25,1.43,,,,,,,,,,,
2008Q3,99,80,3.75,1.45,,,,,,,,,,,
2008Q3,102,,,,,,,,,,,,,,
2008Q4,1,,4.25,1.5,,,,,,,,,,,
2008Q4,2,86,3.75,,,,,,,,,,,,
2008Q4,4,82,4,1.4,,,,,,,,,,,
2008Q4,5,84,3.75,1.4,,,,,,,,,,,
2008Q4,7,92.8,4,1.47,,,,,,,,,,,
2008Q4,14,86,3.5,1.54,,,,,,,,,,,
2008Q4,15,80,,1.38,,,,,,,,,,,
2008Q4,16,90,3.75,1.4,,,,,,,,,,,
2008Q4,20,80,4,1.42,,,,,,,,,,,
2008Q4,22,70,3.5,1.4,,,,,,,,,,,
2008Q4,23,77,3.75,1.43,,,,,,,,,,,
2008Q4,26,78,3.5,1.5,,,,,,,,,,,
2008Q4,28,94.8,4,1.46,,,,,,,,,,,
2008Q4,29,85,4,1.48,,,,,,,,,,,
2008Q4,30,95,3.75,1.45,,,,,,,,,,,
2008Q4,31,80,4.25,1.43,,,,,,,,,,,
2008Q4,32,90,4,1.46,,,,,,,,,,,
2008Q4,33,,,,,,,,,,,,,,
2008Q4,35,,4,,,,,,,,,,,,
2008Q4,36,90,4,,,,,,,,,,,,
2008Q4,38,95,3.75,1.45,,,,,,,,,,,
2008Q4,39,82.4,4,1.37,,,,,,,,,,,
2008Q4,41,80,4,1.46,,,,,,,,,,,
2008Q4,42,75.5,3.75,1.45,,,,,,,,,,,
2008Q4,45,95,3.5,,,,,,,,,,,,
2008Q4,47,76.14712884779,3.5,1.54,,,,,,,,,,,
2008Q4,48,,,,,,,,,,,,,,
2008Q4,52,82.3,3.5,1.37,,,,,,,,,,,
2008Q4,54,96,4,1.46,,,,,,,,,,,
2008Q4,56,80,4,1.35,,,,,,,,,,,
2008Q4,57,87,4,1.41,,,,,,,,,,,
2008Q4,58,94.49,4.5,1.446,,,,,,,,,,,
2008Q4,59,77,3.5,1.41,,,,,,,,,,,
2008Q4,60,85,4.25,,,,,,,,,,,,
2008Q4,61,85,4,1.35,,,,,,,,,,,
2008Q4,63,82,4,1.38,,,,,,,,,,,
2008Q4,67,80,3.75,1.53,,,,,,,,,,,
2008Q4,70,85,3.5,1.4792899408284,,,,,,,,,,,
2008Q4,72,85,4,1.47,,,,,,,,,,,
2008Q4,73,85,3.75,1.4,,,,,,,,,,,
2008Q4,76,75,3.5,1.40666666666667,,,,,,,,,,,
2008Q4,82,,3.75,1.35,,,,,,,,,,,
2008Q4,84,73,3.75,1.49,,,,,,,,,,,
2008Q4,88,,4,1.4,,,,,,,,,,,
2008Q4,89,80.7,4,1.43,,,,,,,,,,,
2008Q4,90,77,3.5,1.44,,,,,,,,,,,
2008Q4,93,,4.35,1.4,,,,,,,,,,,
2008Q4,94,80,3.5,,,,,,,,,,,,
2008Q4,95,89,3.75,1.35,,,,,,,,,,,
2008Q4,96,70,4,1.4,,,,,,,,,,,
2008Q4,97,,4.35,1.4,,,,,,,,,,,
2008Q4,98,80,4.25,1.35,,,,,,,,,,,
2008Q4,99,75,3.75,1.4,,,,,,,,,,,
2008Q4,102,,,,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,
2009,2,,,,2.8,,,,,,,,,,
2009,4,,,,2.8,,,,,,,,,,
2009,5,,,,3.2,,,,,,,,,,
2009,7,,,,3.25,,,,,,,,,,
2009,14,,,,2.8,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,2.8,,,,,,,,,,
2009,20,,,,2.5,,,,,,,,,,
2009,22,,,,2.4,,,,,,,,,,
2009,23,,,,2.8,,,,,,,,,,
2009,26,,,,2.2,,,,,,,,,,
2009,28,,,,,,,,,,,,,,
2009,29,,,,3.8,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,,,,,,,,,,,
2009,32,,,,2.8,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,,,,3.2,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.5,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,2.3,,,,,,,,,,
2009,47,,,,2.4,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,2.5,,,,,,,,,,
2009,54,,,,1.5,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,58,,,,1.6,,,,,,,,,,
2009,59,,,,2.35,,,,,,,,,,
2009,60,,,,3.5,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,70,,,,2.5,,,,,,,,,,
2009,72,,,,2.6,,,,,,,,,,
2009,73,,,,,,,,,,,,,,
2009,76,,,,1.6,,,,,,,,,,
2009,82,,,,2.7,,,,,,,,,,
2009,84,,,,2.5,,,,,,,,,,
2009,88,,,,2,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,2,,,,,,,,,,
2009,93,,,,2.8,,,,,,,,,,
2009,94,,,,2.1,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,2.8,,,,,,,,,,
2009,98,,,,3.5,,,,,,,,,,
2009,99,,,,1.8,,,,,,,,,,
2009,102,,,,,,,,,,,,,,
2009Q1,1,,4,1.47,,,,,,,,,,,
2009Q1,2,96,3.5,,,,,,,,,,,,
2009Q1,4,80,4.25,1.4,,,,,,,,,,,
2009Q1,5,80,3.5,1.38,,,,,,,,,,,
2009Q1,7,92.8,4,1.47,,,,,,,,,,,
2009Q1,14,88,3.5,1.54,,,,,,,,,,,
2009Q1,15,80,,1.38,,,,,,,,,,,
2009Q1,16,90,3.5,1.39,,,,,,,,,,,
2009Q1,20,85,4,1.4,,,,,,,,,,,
2009Q1,22,70,3.5,1.4,,,,,,,,,,,
2009Q1,23,76,3.5,1.39,,,,,,,,,,,
2009Q1,26,75,3.5,1.45,,,,,,,,,,,
2009Q1,28,96.3,4,1.45,,,,,,,,,,,
2009Q1,29,80,4,1.45,,,,,,,,,,,
2009Q1,30,95,3.75,1.45,,,,,,,,,,,
2009Q1,31,80,,1.43,,,,,,,,,,,
2009Q1,32,90,4,1.46,,,,,,,,,,,
2009Q1,33,,,,,,,,,,,,,,
2009Q1,35,,,,,,,,,,,,,,
2009Q1,36,90,4,,,,,,,,,,,,
2009Q1,38,93,3.75,1.43,,,,,,,,,,,
2009Q1,39,84.4,4.25,1.35,,,,,,,,,,,
2009Q1,41,75,4,1.46,,,,,,,,,,,
2009Q1,42,74.8333333333333,3.75,1.45,,,,,,,,,,,
2009Q1,45,95,3,,,,,,,,,,,,
2009Q1,47,80.3352209344184,3.25,1.54,,,,,,,,,,,
2009Q1,48,,,,,,,,,,,,,,
2009Q1,52,80.2,3.5,1.34,,,,,,,,,,,
2009Q1,54,96,3.5,1.46,,,,,,,,,,,
2009Q1,56,80,4,1.32,,,,,,,,,,,
2009Q1,57,90,4,1.38,,,,,,,,,,,
2009Q1,58,93.26,4.5,1.436,,,,,,,,,,,
2009Q1,59,79,3.5,1.395,,,,,,,,,,,
2009Q1,60,85,4.25,,,,,,,,,,,,
2009Q1,61,85,4,1.35,,,,,,,,,,,
2009Q1,63,81,4,1.35,,,,,,,,,,,
2009Q1,67,80,3.75,1.5,,,,,,,,,,,
2009Q1,70,85,3.5,1.49925037481259,,,,,,,,,,,
2009Q1,72,84,4,1.47,,,,,,,,,,,
2009Q1,73,,3.75,,,,,,,,,,,,
2009Q1,76,75,3.5,1.39166666666667,,,,,,,,,,,
2009Q1,82,,3.75,1.3,,,,,,,,,,,
2009Q1,84,74,3.75,1.48,,,,,,,,,,,
2009Q1,88,,4,1.38,,,,,,,,,,,
2009Q1,89,82.5,4.3,1.41,,,,,,,,,,,
2009Q1,90,80,3.5,1.42,,,,,,,,,,,
2009Q1,93,,4.6,1.37,,,,,,,,,,,
2009Q1,94,80,3.5,,,,,,,,,,,,
2009Q1,95,89,3.5,1.35,,,,,,,,,,,
2009Q1,96,,,,,,,,,,,,,,
2009Q1,97,,4.6,1.37,,,,,,,,,,,
2009Q1,98,75,4.25,1.32,,,,,,,,,,,
2009Q1,99,65,3.75,1.38,,,,,,,,,,,
2009Q1,102,,,,,,,,,,,,,,
2012,1,,,,,,,,,,,,,,
2012,2,,,,2,,,,,,,,,,
2012,4,,,,2.6,,,,,,,,,,
2012,5,,,,2.3,,,,,,,,,,
2012,7,,,,3,,,,,,,,,,
2012,14,,,,3.5,,,,,,,,,,
2012,15,,,,,,,,,,,,,,
2012,16,,,,2.5,,,,,,,,,,
2012,20,,,,2.5,,,,,,,,,,
2012,22,,,,2.3,,,,,,,,,,
2012,23,,,,2.5,,,,,,,,,,
2012,26,,,,2.2,,,,,,,,,,
2012,28,,,,,,,,,,,,,,
2012,29,,,,3.3,,,,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,31,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,36,,,,2.5,,,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,,,,2.4,,,,,,,,,,
2012,41,,,,,,,,,,,,,,
2012,42,,,,,,,,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,,,,2,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,,,,1.5,,,,,,,,,,
2012,56,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,58,,,,1.3,,,,,,,,,,
2012,59,,,,2,,,,,,,,,,
2012,60,,,,3.1,,,,,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,
2012,70,,,,2.5,,,,,,,,,,
2012,72,,,,2,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,,,,2.7,,,,,,,,,,
2012,88,,,,2,,,,,,,,,,
2012,89,,,,,,,,,,,,,,
2012,90,,,,2,,,,,,,,,,
2012,93,,,,3,,,,,,,,,,
2012,94,,,,2.4,,,,,,,,,,
2012,95,,,,2.5,,,,,,,,,,
2012,96,,,,,,,,,,,,,,
2012,97,,,,3,,,,,,,,,,
2012,98,,,,3,,,,,,,,,,
2012,99,,,,1.2,,,,,,,,,,
2012,102,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2008Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5,,,,
2008,1,2.6,,,,,5,20,60,15,,,,,
2008,2,2.9,,,,,,12,40,35,13,,,,
2008,4,3.1,,,,,,,35,65,,,,,
2008,7,3.1,,,,,,,,,,,,,
2008,8,3.2,,,,,,,15,50,35,,,,
2008,10,3,.0000000990121873378769,.00000988442783178556,.00132542629344146,.0673847983456044,1.32161968275293,10.1166332809387,30.5670581115565,36.7404353228451,21.1855333938276,,,,
2008,14,3.1,,,,,,,40,60,,,,,
2008,15,2.8,,,,,,5,65,30,,,,,
2008,16,3.1,0,0,1,4,6,11,25,30,23,,,,
2008,22,2.9,0,0,0,0,0,20,45,35,,,,,
2008,23,3.2,0,0,0,0,0,0,25,50,25,,,,
2008,24,3,,,,,,,40,60,,,,,
2008,26,3.4,,,,,,5,25,40,30,,,,
2008,28,3.3,,,.5,4.5,8,15,24,30,18,,,,
2008,29,3.1,,,,,,,10,60,30,,,,
2008,30,3,,,,,,,25,75,,,,,
2008,32,3,0,0,0,2,5,15,26,32,20,,,,
2008,33,3.3,,,,,,,,90,10,,,,
2008,35,2.3,,,,,,80,20,,,,,,
2008,37,3.1,,,,,,10,30,60,,,,,
2008,38,3.2,,,,,,,,60,40,,,,
2008,39,3.2,,,,,,,10,85,5,,,,
2008,41,3.2,,,,,,,30,70,,,,,
2008,42,3,,,,,,15,35,45,5,,,,
2008,45,2.8,,,,,,,80,20,,,,,
2008,47,3,0,0,2,8,19,30,31,10,0,,,,
2008,48,2.9,0,0,0,0,0,0,80,20,,,,,
2008,52,3.1,,,,,,,20,80,,,,,
2008,54,3.1,,,,,,,50,50,,,,,
2008,57,3,,,,,,,,,,,,,
2008,59,3.2,,,,,,,20,60,20,,,,
2008,60,3,,,,,,,40,60,,,,,
2008,61,2.7,,,,,,20,50,30,,,,,
2008,63,3,,,,,,,10,75,15,,,,
2008,67,3,,,,,,10,20,40,30,,,,
2008,68,2.6,,,,,,5,80,15,,,,,
2008,73,2.6,,,,,,50,45,5,,,,,
2008,76,2.8,.0000000000350858932386198,.000000135175409391467,.000118649087591848,.0241088215524912,1.16252257176715,13.7762830910064,41.5812546294673,34.4228730272369,9.03283907467164,,,,
2008,82,3.1,,,,,3,7,23,60,7,,,,
2008,84,2.9,0,0,0,0,0,0,55,35,10,,,,
2008,88,3.2,,,,,10,15,20,30,25,,,,
2008,89,3,,,,,,10,35,40,15,,,,
2008,90,2.8,0,0,0,0,0,5,60,35,0,,,,
2008,93,3,,,,,,,50,50,,,,,
2008,94,2.6,,,,,5,30,50,15,,,,,
2008,95,3,0,0,0,0,0,2,39,50,9,,,,
2008,96,3.1,,,,,,,20,70,10,,,,
2008,97,3.2,0,0,0,0,0,0,25,55,20,,,,
2008,99,2.6,,,,,,10,70,20,,,,,
2008,100,3,,,,,,10,20,60,10,,,,
2008,101,2.6,,,,,,5,75,20,,,,,
2008,102,3.3,,,,,,,,80,20,,,,
2008,103,3,,,,,,,30,50,20,,,,
2008,104,2.9,0,0,0,0,0,20,40,30,10,,,,
2008,105,3.2,,,,,,,15,80,5,,,,
2008,107,3.1,0,0,0,.0000000162884927767948,.000774428254779469,.919776869985978,33.8000612428253,59.4760318140441,5.80335562860137,,,,
2008,108,3,,,,,,8,32,48,12,,,,
2009,1,2.2,,,2,8,20,35,25,8,2,,,,
2009,2,2,,,,4,10,36,36,14,,,,,
2009,4,1.9,,,5,20,40,25,10,,,,,,
2009,7,2.1,,,,,,,,,,,,,
2009,8,2.3,,,,,15,40,30,15,,,,,
2009,10,2.1,.25551906415251,.915007153936176,4.30940272729891,12.0524634697761,21.9539044416807,26.0558728018433,20.151708104342,10.154304207534,4.15181802943636,,,,
2009,14,2.3,,,,,40,60,,,,,,,
2009,15,2,,,,5,40,45,5,5,,,,,
2009,16,2.3,0,0,2,15,24,33,23,2,1,,,,
2009,22,1.8,0,0,0,15,55,30,0,,,,,,
2009,23,2.4,0,1,5,10,20,35,20,5,4,,,,
2009,24,1.9,,,,10,50,30,10,,,,,,
2009,26,2.1,,,,5,25,40,25,5,,,,,
2009,28,3.5,,3,8,11,18,23,24,8,5,,,,
2009,29,2.8,,,,,,,50,50,,,,,
2009,30,2.3,,,,,20,80,,,,,,,
2009,32,2.3,0,1,4,15,20,25,20,10,5,,,,
2009,33,2.5,,,,,,50,50,,,,,,
2009,35,2.1,,,,,20,70,10,,,,,,
2009,37,2.2,,,,,35,40,20,5,,,,,
2009,38,2.3,,,,,,60,40,,,,,,
2009,39,2.1,,,,,10,75,15,,,,,,
2009,41,2.4,,,,,25,50,25,,,,,,
2009,42,2.3,,,,,15,45,35,5,,,,,
2009,45,2.5,,,,,10,40,40,10,,,,,
2009,47,2.1,0,1,5,7,33,35,12,5,2,,,,
2009,48,2,0,0,0,5,40,45,10,,,,,,
2009,52,2,,,,,20,80,,,,,,,
2009,54,2,,,,20,30,30,20,,,,,,
2009,57,2.2,,,,,,,,,,,,,
2009,59,2.2,,,,,30,60,10,,,,,,
2009,60,2.2,,,,,30,40,30,,,,,,
2009,61,2,,,,5,40,40,15,,,,,,
2009,63,2.1,,,,,20,60,15,5,,,,,
2009,67,2.5,,,,,10,25,30,25,10,,,,
2009,68,,,,,,,,,,,,,,
2009,73,2,,,,5,30,50,15,,,,,,
2009,76,1.5,5.06395510511444,8.40249397741817,14.9048089902959,19.9660000909577,20.2110895584676,15.7304913887751,9.3886180115933,4.3051016964074,2.02744118097038,,,,
2009,82,2.1,,,3,5,15,65,10,2,,,,,
2009,84,2.1,0,0,0,2,37,50,10,1,0,,,,
2009,88,2.2,,,5,10,20,25,20,15,5,,,,
2009,89,2.5,,,,,15,30,40,15,,,,,
2009,90,1.8,0,0,0,0,70,30,0,0,0,,,,
2009,93,2,,,,,40,55,5,,,,,,
2009,94,2.1,,,,10,30,35,20,5,,,,,
2009,95,2.3,0,0,0,0,7,52,31,7,3,,,,
2009,96,2.2,,,,,25,55,20,,,,,,
2009,97,2,0,0,0,5,25,40,20,10,0,,,,
2009,99,2.1,,,,,20,60,20,,,,,,
2009,100,2.1,,,,7.5,30,50,10,2.5,,,,,
2009,101,1.9,,,,5,50,40,5,,,,,,
2009,102,2.1,0,0,0,0,10,55,35,0,0,,,,
2009,103,2.1,,,5,10,30,40,10,5,,,,,
2009,104,2,0,0,0,0,15,40,30,15,0,,,,
2009,105,1.9,,,,,50,50,,,,,,,
2009,107,2.1,.00000738425273150156,.00310490368327088,.29229121525004,6.36527404323297,33.4587059292264,44.0400702318261,14.6254558053396,1.19214106462144,.0229494225674642,,,,
2009,108,2.2,,,,,16,64,20,,,,,,
2009Mar,1,2.2,,,,10,20,35,25,10,,,,,
2009Mar,2,2.1,,,,2,10,38,38,12,,,,,
2009Mar,4,1.9,,,5,20,40,25,10,,,,,,
2009Mar,7,2.1,,,,,,,,,,,,,
2009Mar,8,2.4,,,,,10,35,30,15,10,,,,
2009Mar,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2009Mar,14,2,,,,,,,,,,,,,
2009Mar,15,2.2,,,,5,30,45,10,10,,,,,
2009Mar,16,2.5,0,0,2,12,15,27,33,10,1,,,,
2009Mar,22,1.8,0,0,0,15,55,30,,,,,,,
2009Mar,23,2.5,,1,2,8,18,25,26,15,5,,,,
2009Mar,24,2.4,,,,,10,50,40,,,,,,
2009Mar,26,2.2,,,,5,25,35,30,5,,,,,
2009Mar,28,2.3,,3,8,11,19,25,22,7,5,,,,
2009Mar,29,2.8,,,,,,,50,50,,,,,
2009Mar,30,2.1,,,,,15,80,5,,,,,,
2009Mar,32,2.2,0,1,4,12,20,25,21,12,5,,,,
2009Mar,33,3,,,,,,,50,50,,,,,
2009Mar,35,,,,,,,,,,,,,,
2009Mar,37,2,,,,5,30,40,20,5,,,,,
2009Mar,38,2.6,,,,,,,60,40,,,,,
2009Mar,39,2.2,,,,,10,70,20,,,,,,
2009Mar,41,2.5,,,,,,,,,,,,,
2009Mar,42,2.4,,,,5,25,50,20,,,,,,
2009Mar,45,,,,,,,,,,,,,,
2009Mar,47,1.9,0,2,5,12,32,29,15,5,0,,,,
2009Mar,48,2,0,0,0,5,40,45,10,,,,,,
2009Mar,52,2.1,,,,,20,80,,,,,,,
2009Mar,54,1.9,,,,20,30,30,20,,,,,,
2009Mar,57,,,,,,,,,,,,,,
2009Mar,59,1.8,,,,30,60,10,,,,,,,
2009Mar,60,2,,,,,40,50,10,,,,,,
2009Mar,61,2,,,,5,40,40,15,,,,,,
2009Mar,63,2.1,,,,,15,60,20,5,,,,,
2009Mar,67,2.5,,,,,10,25,30,25,10,,,,
2009Mar,68,,,,,,,,,,,,,,
2009Mar,73,,,,,,,,,,,,,,
2009Mar,76,1.3,,,,,,,,,,,,,
2009Mar,82,2,,,,5,36,55,3,1,,,,,
2009Mar,84,2.2,0,0,0,2,30,41,25,2,0,,,,
2009Mar,88,2.1,,,5,10,20,25,20,15,5,,,,
2009Mar,89,2.6,,,,,,10,40,35,15,,,,
2009Mar,90,1.5,0,0,0,0,70,30,0,0,0,,,,
2009Mar,93,2,,,,,40,55,5,,,,,,
2009Mar,94,1.7,,,,35,43,15,5,2,,,,,
2009Mar,95,2.2,0,0,0,6,9,44,36,5,0,,,,
2009Mar,96,2.3,,,,,20,55,25,,,,,,
2009Mar,97,2,0,0,0,5,25,40,20,10,0,,,,
2009Mar,99,2.2,,,,,20,60,20,,,,,,
2009Mar,100,1.9,,,5,10,40,30,10,5,,,,,
2009Mar,101,1.8,,,,5,45,40,10,,,,,,
2009Mar,102,2,,,,,5,55,20,10,10,,,,
2009Mar,103,1.6,,,5,20,40,20,10,5,,,,,
2009Mar,104,2.3,0,0,0,0,30,40,30,0,0,,,,
2009Mar,105,1.8,,,,10,60,30,,,,,,,
2009Mar,107,2.5,.000000566546065616791,.000246104546264281,.0304142597522095,1.08850461271001,11.5556179878966,37.3252164685489,37.3252164685489,11.5556179878966,1.11916554355455,,,,
2009Mar,108,2.4,,,,,12,48,32,8,,,,,
2010Mar,1,2.1,,,4,12,17,25,20,15,7,,,,
2010Mar,2,1.7,,3,10,21,27,21,12,4,2,,,,
2010Mar,4,1.9,,5,10,15,25,25,15,5,,,,,
2010Mar,7,1.8,,,,,,,,,,,,,
2010Mar,8,2,,,,,25,30,25,15,5,,,,
2010Mar,10,2.2,.167678628779089,.65207425816407,3.33206514249319,10.154304207534,20.151708104342,26.0558728018433,21.9539044416807,12.0524634697761,5.47992894538759,,,,
2010Mar,14,,,,,,,,,,,,,,
2010Mar,15,1.8,,,,15,45,30,5,5,,,,,
2010Mar,16,1.9,0,0,2,25,35,25,10,2,1,,,,
2010Mar,22,1.8,0,0,5,15,60,15,5,,,,,,
2010Mar,23,2,1,5,8,15,20,22,20,7,2,,,,
2010Mar,24,1.8,,,,20,50,30,,,,,,,
2010Mar,26,1.9,,,,15,40,30,15,,,,,,
2010Mar,28,2.2,.5,2,3,13,23,28,20,7,3.5,,,,
2010Mar,29,2.3,,,,,,60,40,,,,,,
2010Mar,30,,,,,,,,,,,,,,
2010Mar,32,2.4,0,1,7,15,20,23,20,10,4,,,,
2010Mar,33,2.3,,,,,20,60,20,,,,,,
2010Mar,35,,,,,,,,,,,,,,
2010Mar,37,1.8,,,,5,40,30,25,,,,,,
2010Mar,38,2.3,,,,,,60,40,,,,,,
2010Mar,39,2,,,,,40,50,10,,,,,,
2010Mar,41,2,,,,,,,,,,,,,
2010Mar,42,2.2,,,,5,35,55,5,,,,,,
2010Mar,45,,,,,,,,,,,,,,
2010Mar,47,,,,,,,,,,,,,,
2010Mar,48,2,,,,,,,,,,,,,
2010Mar,52,,,,,,,,,,,,,,
2010Mar,54,1.8,,,,20,30,30,20,,,,,,
2010Mar,57,,,,,,,,,,,,,,
2010Mar,59,2.3,,,,,30,60,10,,,,,,
2010Mar,60,2.2,,,,5,30,50,15,,,,,,
2010Mar,61,,,,,,,,,,,,,,
2010Mar,63,2,,,,,30,50,20,,,,,,
2010Mar,67,2,,,,10,25,30,25,10,,,,,
2010Mar,68,,,,,,,,,,,,,,
2010Mar,73,,,,,,,,,,,,,,
2010Mar,76,,,,,,,,,,,,,,
2010Mar,82,2,,,,1,49,50,,,,,,,
2010Mar,84,2,0,0,0,10,37,33,15,5,0,,,,
2010Mar,88,2.1,,,5,12.5,20,25,20,12.5,5,,,,
2010Mar,89,2.1,,,,,10,40,35,10,5,,,,
2010Mar,90,2.5,0,0,0,0,20,70,10,0,0,,,,
2010Mar,93,2,,,,,40,55,5,,,,,,
2010Mar,94,1.9,,,,25,40,15,15,5,,,,,
2010Mar,95,1.9,0,0,7,12,27,31,18,5,0,,,,
2010Mar,96,,,,,,,,,,,,,,
2010Mar,97,2,0,0,0,5,30,35,20,10,0,,,,
2010Mar,99,2.2,,,,,15,70,15,,,,,,
2010Mar,100,2.1,,,2.5,5,20,45,20,5,2.5,,,,
2010Mar,101,2.1,,,,10,30,40,20,,,,,,
2010Mar,102,,,,,,,,,,,,,,
2010Mar,103,2.2,,,,10,20,40,20,10,,,,,
2010Mar,104,2,0,0,0,20,30,40,10,0,0,,,,
2010Mar,105,2,,,,,30,55,15,,,,,,
2010Mar,107,2,.000284219090507243,.0329981501694165,1.13043624327305,11.6665670634237,37.1697143240433,37.1697143240433,11.6665670634237,1.13043624327305,.0332823692599238,,,,
2010Mar,108,2.1,,,,4,16,64,16,,,,,,
2012,1,2,,,5,17,20,20,20,13,5,,,,
2012,2,1.7,1,5,10,17,22,23,14,5,3,,,,
2012,4,2.1,,,,,20,65,15,,,,,,
2012,7,1.9,,,,,,,,,,,,,
2012,8,2.1,,,,2,35,45,15,3,,,,,
2012,10,1.9,.564919404176878,1.71008679944181,6.84612199377841,16.1281185366202,24.7507532441548,24.7507532878106,16.1281185366202,6.84612199377841,2.27500620361869,,,,
2012,14,1.7,,,,,,,,,,,,,
2012,15,1.6,,,5,25,45,15,10,,,,,,
2012,16,2,5,7,9,11,16,18,13,12,9,,,,
2012,22,1.9,0,0,0,15,60,25,,,,,,,
2012,23,2,1,3,10,17,20,20,17,10,2,,,,
2012,24,1.9,,,5,10,40,30,10,5,,,,,
2012,26,1.9,,,5,15,32.5,27.5,15,5,,,,,
2012,28,2,1,3,5,23,25,25,10,5,3,,,,
2012,29,2,,,,,50,50,,,,,,,
2012,30,1.9,,,,,70,30,,,,,,,
2012,32,2,,,,,,,,,,,,,
2012,33,2,,,,10,40,40,10,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,2,,,,,50,50,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,2,,,,,15,75,10,,,,,,
2012,41,2,,,,,,,,,,,,,
2012,42,1.9,,,,10,60,30,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,2,,,,,,,,,,,,,
2012,48,2,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,1.8,,,,20,30,30,20,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,2,,,,,20,60,20,,,,,,
2012,60,2,,,,10,30,45,15,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,2,,,,,40,45,15,,,,,,
2012,67,2,,,,10,25,30,25,10,,,,,
2012,68,,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,1.9,0,1,3,7,80,7,2,0,0,,,,
2012,82,1.9,,,1,20,59,20,,,,,,,
2012,84,2,0,0,3,10,32,35,15,4,1,,,,
2012,88,1.9,,5,7.5,17.5,30,22.5,10,5,2.5,,,,
2012,89,2,,,5,5,25,40,10,10,5,,,,
2012,90,2,0,0,0,0,30,70,0,0,0,,,,
2012,93,2,,,,,40,55,5,,,,,,
2012,94,1.9,,1,3,12,50,21,7,4,2,,,,
2012,95,1.9,0,5,9,18,25,22,16,4,1,,,,
2012,96,2,,,,,,,,,,,,,
2012,97,2,0,0,0,15,30,35,15,5,0,,,,
2012,99,2,,,,,25,50,25,,,,,,
2012,100,2,.5,1,7.5,12.5,25,35,10,7.5,1,,,,
2012,101,,,,,,,,,,,,,,
2012,102,,,,,,,,,,,,,,
2012,103,2,,,5,10,30,35,15,5,,,,,
2012,104,2,0,0,0,10,20,40,20,10,0,,,,
2012,105,1.9,,,,,50,40,10,,,,,,
2012,107,2,.000284219090507243,.0329981501694165,1.13043624327305,11.6665670634237,37.1697143240433,37.1697143240433,11.6665670634237,1.13043624327305,.0332823692599238,,,,
2012,108,1.8,,,,16,64,16,4,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2008,1,1.8,,,3,22,35,30,10,,,,,,
2008,2,2,,,,12,36,35,12,5,,,,,
2008,4,1.6,,,,35,65,,,,,,,,
2008,7,1.4,,,,,,,,,,,,,
2008,8,1.5,,,4,40,50,6,,,,,,,
2008,10,1.6,1.64486367835643,3.83506526703116,12.0524634697761,21.9539044416807,26.5558728018433,21.651708104342,8.65430420753403,2.8320651424932,.711515963306231,.108236923636928,,,
2008,14,1.7,,,,20,70,10,,,,,,,
2008,15,1.75,,,5,5,55,25,10,,,,,,
2008,16,1.6,0,1,15,25,31,15,9,3,1,0,,,
2008,22,1.6,,,,30,60,10,,,,,,,
2008,23,1.5,2,5,12,22,23,18,10,5,2,1,,,
2008,24,1.7,,,,20,60,20,,,,,,,
2008,26,1.2,,10,20,40,20,10,,,,,,,
2008,28,1.6,5,8,10,23,32,15,5,1.5,.5,,,,
2008,29,1.7,,,,,60,40,,,,,,,
2008,30,1.7,,,,10,80,10,,,,,,,
2008,32,1.7,1,4,10,25,30,20,8,2,0,,,,
2008,33,1.8,,,,,60,40,,,,,,,
2008,35,1.9,,,,,60,40,,,,,,,
2008,37,1.8,,,,20,70,10,,,,,,,
2008,38,1.4,,,10,60,30,,,,,,,,
2008,39,1.5,,,,20,75,5,,,,,,,
2008,41,1.6,,,,35,65,,,,,,,,
2008,42,1.4,,,20,45,30,5,,,,,,,
2008,45,1.8,,,,,,,,,,,,,
2008,47,1.5,0,5,15,28,30,17,5,0,0,,,,
2008,48,2,,,,5,45,45,5,,,,,,
2008,52,1.4,,,,90,10,,,,,,,,
2008,54,1.6,,,,20,60,20,,,,,,,
2008,57,1.5,,,,,,,,,,,,,
2008,59,1.4,,,5,80,15,,,,,,,,
2008,60,1.8,,,,30,50,20,,,,,,,
2008,61,1.6,,,5,25,50,15,5,0,,,,,
2008,63,1.4,,,,55,40,5,,,,,,,
2008,67,2,,,10,15,25,30,15,5,,,,,
2008,68,1.8,,,,20,75,5,,,,,,,
2008,73,1.8,,,,5,65,30,,,,,,,
2008,76,1.4,3.58499694860331,8.55348862688084,17.5833615285102,24.5459128879111,23.3273327218423,14.5486618482981,5.94855107861138,1.59360140400802,.279503444870222,.0345895104645999,,,
2008,82,1.4,,,10,65,25,,,,,,,,
2008,84,1.4,0,0,2,42,40,15,1,0,0,0,,,
2008,88,1.6,,5,10,25,30,15,10,5,,,,,
2008,89,1.5,,,,30,50,20,,,,,,,
2008,90,1.6,0,0,0,25,65,10,0,0,0,0,,,
2008,93,1.6,,,,,90,10,,,,,,,
2008,94,1.2,,10,15,40,20,15,,,,,,,
2008,95,1.6,0,0,6,34,40,14,6,0,0,0,,,
2008,96,1.3,,,20,65,15,,,,,,,,
2008,97,1.6,0,0,5,25,45,20,5,0,0,0,,,
2008,99,1.6,,,,40,60,,,,,,,,
2008,100,1.9,,,4,25,50,20,1,,,,,,
2008,101,1.6,,,,35,60,5,,,,,,,
2008,102,1.3,,,10,70,20,,,,,,,,
2008,103,1.8,,,,30,50,20,,,,,,,
2008,104,1.4,0,0,25,40,30,5,0,0,0,0,,,
2008,105,1.6,,,,25,60,15,,,,,,,
2008,107,1.4,.02,.82,11.83,41.59,36.99,8.3,.45,0,0,0,,,
2008,108,1.2,,3,10,74,10,3,,,,,,,
2008Q4,1,1.7,1,9,15,25,30,20,,,,,,,
2008Q4,2,2.1,,,2,8,22,30,24,10,4,,,,
2008Q4,4,1.5,,,20,40,40,,,,,,,,
2008Q4,7,1,,,,,,,,,,,,,
2008Q4,8,1.3,,,10,45,40,5,,,,,,,
2008Q4,10,1.2,11.5069731717708,9.67856022205684,17.0233308589094,19.7171044639357,17.8776734348493,12.6893846767073,7.05042999352281,3.06620328741595,1.04363758552086,.346702305311131,,,
2008Q4,14,1.2,,20,30,40,10,,,,,,,,
2008Q4,15,1.75,,,5,15,45,30,5,,,,,,
2008Q4,16,1.2,0,1,19,30,21,15,8,5,1,0,,,
2008Q4,22,1.2,,,10,60,25,5,,,,,,,
2008Q4,23,1.2,2,5,20,24,18,14,9,5,2,1,,,
2008Q4,24,1.9,,,,10,45,35,10,,,,,,
2008Q4,26,.6,10,20,40,20,10,,,,,,,,
2008Q4,28,1.4,5,8,14,30,26,11,3,2,1,,,,
2008Q4,29,1.5,,,,,70,30,,,,,,,
2008Q4,30,1.4,,,,,,,,,,,,,
2008Q4,32,1.4,3,7,17,25,20,15,9,4,,,,,
2008Q4,33,1.8,,,,,60,40,,,,,,,
2008Q4,35,,,,,,,,,,,,,,
2008Q4,37,1.6,,,5,40,50,5,,,,,,,
2008Q4,38,1.1,,,20,60,20,,,,,,,,
2008Q4,39,1.2,,,10,85,5,,,,,,,,
2008Q4,41,1.4,,,,,,,,,,,,,
2008Q4,42,1.2,,5,30,40,20,5,,,,,,,
2008Q4,45,,,,,,,,,,,,,,
2008Q4,47,1.2,5,8,10,20,18,16,15,8,0,,,,
2008Q4,48,1.8,,,,5,45,45,5,,,,,,
2008Q4,52,.9,,,70,30,,,,,,,,,
2008Q4,54,1.9,,,,20,40,40,,,,,,,
2008Q4,57,,,,,,,,,,,,,,
2008Q4,59,1,,,30,60,10,,,,,,,,
2008Q4,60,1.8,,,,5,55,30,10,,,,,,
2008Q4,61,1.4,,,10,35,35,15,5,0,,,,,
2008Q4,63,1.1,,,10,50,35,5,,,,,,,
2008Q4,67,2.2,,,5,10,15,20,20,15,10,5,,,
2008Q4,68,,,,,,,,,,,,,,
2008Q4,73,,,,,,,,,,,,,,
2008Q4,76,1.1,3.58499694860331,8.55348862688084,17.5833615285102,24.5459128879111,23.3273327218423,14.5486618482981,5.94855107861138,1.59360140400802,.279503444870222,.0345895104645999,,,
2008Q4,82,1.1,,,10,65,25,,,,,,,,
2008Q4,84,,,,,,,,,,,,,,
2008Q4,88,1.4,,5,17.5,25,22.5,15,10,5,,,,,
2008Q4,89,1.4,,,20,45,30,5,,,,,,,
2008Q4,90,1.2,0,0,0,50,40,10,0,0,0,0,,,
2008Q4,93,,,,,,,,,,,,,,
2008Q4,94,.9,,5,45,35,15,,,,,,,,
2008Q4,95,1.4,0,0,12,30,30,19,9,0,0,0,,,
2008Q4,96,.8,,25,45,25,5,,,,,,,,
2008Q4,97,1.4,0,5,10,45,25,15,0,0,0,0,,,
2008Q4,99,1.7,,,,30,70,,,,,,,,
2008Q4,100,1.9,,,4,25,45,25,1,,,,,,
2008Q4,101,1.4,,,5,55,35,5,,,,,,,
2008Q4,102,.8,,,60,40,,,,,,,,,
2008Q4,103,1.8,,,,30,50,20,,,,,,,
2008Q4,104,1.3,0,0,25,40,30,5,0,0,0,0,,,
2008Q4,105,1,,,35,55,10,,,,,,,,
2008Q4,107,1.2,2.17,8.27,23.68,32.84,23.12,8.27,1.5,.14,.01,0,,,
2008Q4,108,1.1,,15,20,54,6,5,,,,,,,
2009,1,2.1,,1,3,15,30,35,15,1,,,,,
2009,2,2.4,,,2,7,18,26,22,17,8,,,,
2009,4,1.3,,,20,60,20,,,,,,,,
2009,7,1.4,,,,,,,,,,,,,
2009,8,1.4,,,10,45,38,7,,,,,,,
2009,10,1.375,8.45657789098083,8.0214347015923,15.2613368217203,19.2579071201442,19.0235858513973,14.7109966914381,8.90520400802237,4.21959561063746,1.5648678949409,.57849340912618,,,
2009,14,1.3,,,30,50,20,,,,,,,,
2009,15,2,,,5,15,25,35,15,5,,,,,
2009,16,1.5,0,1,15,21,29,20,8,5,1,0,,,
2009,22,1.4,,,5,50,35,10,,,,,,,
2009,23,1.4,3,5,15,22,20,15,12,5,2,1,,,
2009,24,1.7,,,,30,55,10,5,,,,,,
2009,26,.8,15,20,30,20,10,5,,,,,,,
2009,28,1.9,3,5,9,15,22,20,18,5,2,1,,,
2009,29,1.9,,,,,50,50,,,,,,,
2009,30,1.6,,,,15,75,10,,,,,,,
2009,32,1.5,3,7,15,22,24,15,10,4,0,,,,
2009,33,1.8,,,,10,50,30,10,,,,,,
2009,35,1.8,,,,,70,30,,,,,,,
2009,37,1.5,,,15,40,45,,,,,,,,
2009,38,1.5,,,,20,60,20,,,,,,,
2009,39,1.6,,,,20,75,5,,,,,,,
2009,41,1.7,,,,20,60,20,,,,,,,
2009,42,1.5,,,20,30,40,10,,,,,,,
2009,45,1.8,,,,,,,,,,,,,
2009,47,1.5,0,5,13,20,28,18,12,4,0,,,,
2009,48,2.2,,,,5,30,60,5,,,,,,
2009,52,1.3,,,,80,20,,,,,,,,
2009,54,2,,,,20,40,40,,,,,,,
2009,57,1.8,,,,,,,,,,,,,
2009,59,1.7,,,5,35,60,,,,,,,,
2009,60,2.3,,,,5,40,55,,,,,,,
2009,61,1.8,,,5,25,30,20,15,5,,,,,
2009,63,1.6,,,,35,60,5,,,,,,,
2009,67,2.7,,,5,10,15,20,20,15,10,5,,,
2009,68,,,,,,,,,,,,,,
2009,73,1.4,,,,15,65,20,,,,,,,
2009,76,1.3,12.9053872925888,12.6596517118603,17.4110228309235,18.9719902817976,16.9991411123443,11.5468350163912,6.05788503910954,2.45448264236979,.767933964251732,.225670108363318,,,
2009,82,1.3,,,20,70,10,,,,,,,,
2009,84,1.6,0,0,2,30,40,23,5,0,0,0,,,
2009,88,1.7,,5,15,22.5,25,17.5,10,5,,,,,
2009,89,1.4,,,25,45,25,5,,,,,,,
2009,90,1.2,0,0,0,50,40,10,0,0,0,0,,,
2009,93,1.9,,,,17.5,80,2.5,,,,,,,
2009,94,1.3,,5,10,45,25,15,,,,,,,
2009,95,1.8,0,0,10,24,37,20,9,0,0,0,,,
2009,96,1.4,,,15,50,30,5,,,,,,,
2009,97,2.2,0,0,5,5,25,35,20,5,5,0,,,
2009,99,1.9,,,,20,60,20,,,,,,,
2009,100,2.1,,,5,10,25,40,15,5,,,,,
2009,101,1.5,,,,40,55,5,,,,,,,
2009,102,1.1,,,20,70,10,,,,,,,,
2009,103,2,,,5,10,39,41,5,,,,,,
2009,104,1.5,0,0,10,30,40,20,0,0,0,0,,,
2009,105,1.5,,,,30,60,10,,,,,,,
2009,107,1.7,.07,.86,6.97,24.02,36.22,23.98,6.95,.88,.05,0,,,
2009,108,1.3,,,15,65,15,5,,,,,,,
2009Q4,1,2,,3,8,10,27,28,17,5,2,,,,
2009Q4,2,2.5,,1,2,6,17,26,22,17,8,1,,,
2009Q4,4,1.5,,,,40,60,,,,,,,,
2009Q4,7,1.8,,,,,,,,,,,,,
2009Q4,8,1.6,,,10,30,35,20,5,,,,,,
2009Q4,10,1.6,5.47992894538759,6.02704422638315,12.6893846767073,17.8776734348492,19.7171044639357,17.0233308589094,11.5054784442539,6.08702839819143,2.52061844541038,1.07240810597192,,,
2009Q4,14,1.7,,,,,,,,,,,,,
2009Q4,15,2.25,,,5,5,25,35,25,5,,,,,
2009Q4,16,2.5,0,1,5,10,15,22,28,18,1,0,,,
2009Q4,22,1.7,,,10,25,50,15,,,,,,,
2009Q4,23,1.7,1,3,8,15,25,20,15,9,3,1,,,
2009Q4,24,1.7,,,5,25,50,15,5,,,,,,
2009Q4,26,1.4,,10,15,25,25,15,10,,,,,,
2009Q4,28,2.1,2,4,8,16,20,23,19,5,2,1,,,
2009Q4,29,2,,,,,50,50,,,,,,,
2009Q4,30,1.9,,,,,,,,,,,,,
2009Q4,32,1.8,3,6,12,18,25,18,12,5,1,,,,
2009Q4,33,1.8,,,,10,50,30,10,,,,,,
2009Q4,35,,,,,,,,,,,,,,
2009Q4,37,1.7,,,,40,50,10,,,,,,,
2009Q4,38,1.9,,,,20,60,20,,,,,,,
2009Q4,39,2.1,,,,5,20,60,15,,,,,,
2009Q4,41,1.8,,,,,,,,,,,,,
2009Q4,42,1.6,,,20,30,40,10,,,,,,,
2009Q4,45,,,,,,,,,,,,,,
2009Q4,47,1.7,0,3,7,13,30,25,17,5,0,,,,
2009Q4,48,1.9,,,,5,30,60,5,,,,,,
2009Q4,52,1.4,,,,75,25,,,,,,,,
2009Q4,54,2.1,,,,30,30,40,,,,,,,
2009Q4,57,,,,,,,,,,,,,,
2009Q4,59,2.3,,,,,40,60,,,,,,,
2009Q4,60,2.4,,,,5,30,50,15,,,,,,
2009Q4,61,2,,,5,15,30,30,15,5,,,,,
2009Q4,63,2,,,,30,30,40,,,,,,,
2009Q4,67,3,,,5,10,15,15,15,20,15,5,,,
2009Q4,68,,,,,,,,,,,,,,
2009Q4,73,,,,,,,,,,,,,,
2009Q4,76,1.5,,,,,,,,,,,,,
2009Q4,82,1.5,,,32,58,10,,,,,,,,
2009Q4,84,,,,,,,,,,,,,,
2009Q4,88,1.8,,10,12.5,22.5,25,15,10,5,,,,,
2009Q4,89,1.6,,,5,20,40,30,5,,,,,,
2009Q4,90,1.4,0,0,0,40,50,10,0,0,0,0,,,
2009Q4,93,,,,,,,,,,,,,,
2009Q4,94,1.6,,2,5,25,40,23,5,,,,,,
2009Q4,95,2,0,0,7,12,30,30,15,6,0,0,,,
2009Q4,96,,,,,,,,,,,,,,
2009Q4,97,2.7,0,0,0,0,10,25,35,20,10,0,,,
2009Q4,99,2.2,,,,20,35,45,,,,,,,
2009Q4,100,2.1,,1,3,12.5,25,35,15,7.5,1,,,,
2009Q4,101,1.7,,,,30,45,25,,,,,,,
2009Q4,102,1.5,,,10,20,60,10,,,,,,,
2009Q4,103,2.1,,,,10,40,45,5,,,,,,
2009Q4,104,1.5,0,0,10,30,40,20,0,0,0,0,,,
2009Q4,105,1.6,,,,35,50,15,,,,,,,
2009Q4,107,2,.1,.75,4.54,14.9,27.54,28.67,16.81,5.55,1.03,.11,,,
2009Q4,108,1.3,,,16,64,16,4,,,,,,,
2012,1,2,3,8,11,20,20,20,13,3,2,,,,
2012,2,1.5,2,5,8,16,22,20,15,7,4,1,,,
2012,4,2,,,,,40,60,,,,,,,
2012,7,2,,,,,,,,,,,,,
2012,8,2,,2,5,13,25,30,18,7,,,,,
2012,10,2.2,1.39033989083199,2.20268666055031,6.08702839819142,11.5054784442539,17.0233308589094,19.7171044639357,17.8776734348493,12.6893846767073,7.05042999352282,4.45654317824794,,,
2012,14,2.5,,,,,,,,,,,,,
2012,15,2.4,,,5,5,15,35,25,10,5,,,,
2012,16,2.2,5,6,7,8,14,17,16,11,10,6,,,
2012,22,2,,,5,10,30,40,15,,,,,,
2012,23,1.8,2,3,8,15,25,20,15,8,3,1,,,
2012,24,1.9,,,5,10,40,40,5,,,,,,
2012,26,2.1,,,5,10,20,30,20,10,5,,,,
2012,28,2.3,5,6,8,9,13,20,15,11,8,5,,,
2012,29,2.1,,,,,40,60,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,32,2,,,,,,,,,,,,,
2012,33,2,,,,10,40,40,10,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,1.8,,,,20,60,20,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,2.2,,,,10,20,60,10,,,,,,
2012,41,2.3,,,,,,,,,,,,,
2012,42,2.2,,,,,25,50,25,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,2,,,,,,,,,,,,,
2012,48,2.2,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,2.2,,,,10,40,40,10,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,2,,,,,45,55,,,,,,,
2012,60,1.9,,,,10,45,40,5,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,1.8,,,,20,70,10,,,,,,,
2012,67,2.5,,,5,10,15,20,20,15,10,5,,,
2012,68,,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,2.3,,,,,,,,,,,,,
2012,82,2,,,,10,55,35,,,,,,,
2012,84,1.9,1,2,5,12,33,25,16,5,1,0,,,
2012,88,2,,,5,12.5,25,30,17.5,10,,,,,
2012,89,2,,,5,5,20,40,25,5,,,,,
2012,90,2,0,0,0,0,20,70,10,0,0,0,,,
2012,92,,,,,,,,,,,,,,
2012,93,2.5,,,,,10,30,60,,,,,,
2012,94,2.2,,2,4,9,20,30,20,10,5,,,,
2012,95,2.2,1,2,5,10,15,24,18,14,8,3,,,
2012,96,2,,,,,,,,,,,,,
2012,97,2.1,0,0,5,5,25,35,20,5,5,0,,,
2012,99,2.5,,,,,15,25,40,20,,,,,
2012,100,2.25,1,1.5,2.5,7.5,20,35,20,7.5,2.5,2.5,,,
2012,101,,,,,,,,,,,,,,
2012,102,,,,,,,,,,,,,,
2012,103,2.2,,,,5,25,40,25,5,,,,,
2012,104,2.3,0,0,0,0,20,40,30,10,0,0,,,
2012,105,2.3,,,,,20,60,20,,,,,,
2012,107,2.1,.01,.16,1.76,9.53,25.4,33.39,21.65,6.92,1.09,.09,,,
2012,108,2.4,,,,15,20,54,6,5,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2008,1,7.2,,,,35,40,22,3,,,,,,
2008,2,7,,,12,38,34,16,,,,,,,
2008,4,7,,,,40,60,,,,,,,,
2008,7,7,,,,,,,,,,,,,
2008,8,7.1,,,,35,65,,,,,,,,
2008,10,7,2.27500620361869,4.84833519811795,14.062191992091,23.5109515977598,25.6133745061611,18.1831673304807,8.40957196514409,2.53248180244977,.496199196097813,.0632014725197916,.00522815688203115,.000280595237223125,.00000998344001912344
2008,14,7,,,,40,60,,,,,,,,
2008,15,7.3,,,,10,55,30,5,,,,,,
2008,16,6.9,0,0,19,30,22,16,7,4,1,1,0,0,0
2008,22,7.3,,,,10,65,25,,,,,,,
2008,23,7.1,,5,20,25,35,14,1,,,,,,
2008,24,7.1,,,10,20,50,20,,,,,,,
2008,26,7,,,,30,50,20,,,,,,,
2008,28,7.1,,1,3,22,35,21,12,5,1,,,,
2008,29,7.2,,,,30,60,10,,,,,,,
2008,30,7,,,,50,50,,,,,,,,
2008,32,7,,1,14,28,30,18,7,2,,,,,
2008,33,7,,,,50,50,,,,,,,,
2008,35,7,,,,30,70,0,,,,,,,
2008,37,6.9,,,10,70,20,,,,,,,,
2008,38,7.3,,,,10,80,10,,,,,,,
2008,39,7.2,,,,,70,30,,,,,,,
2008,41,7,,,,30,70,,,,,,,,
2008,42,7,,,,30,70,,,,,,,,
2008,45,6.9,,,10,80,10,,,,,,,,
2008,47,7.1,0,2,10,16,44,16,10,2,0,0,0,0,0
2008,48,7,,,,5,80,15,,,,,,,
2008,52,7.3,,,,,90,10,,,,,,,
2008,54,6.9,,,,50,50,,,,,,,,
2008,57,7,,,,,,,,,,,,,
2008,59,7,,,,,,,,,,,,,
2008,60,7.1,,,,30,60,10,,,,,,,
2008,61,7.2,,,5,20,50,20,5,0,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,7,,5,10,25,30,20,10,,,,,,
2008,68,7.2,,,,,,,,,,,,,
2008,73,6.6,,,,100,,,,,,,,,
2008,76,7,,,,,,,,,,,,,
2008,82,7.1,,,,20,60,20,,,,,,,
2008,84,7,0,0,0,33,62,5,0,0,0,0,0,0,0
2008,88,7.2,,,10,20,35,25,10,,,,,,
2008,89,7.1,,,,20,50,30,,,,,,,
2008,90,7.2,0,0,0,20,60,20,0,0,0,0,0,0,0
2008,93,7.2,,,,10,80,10,,,,,,,
2008,94,7.3,,,5,15,45,35,,,,,,,
2008,95,7.1,0,0,0,20,80,0,0,0,0,0,0,0,0
2008,96,7.4,,,,5,55,40,,,,,,,
2008,97,7,0,0,5,40,55,0,0,0,0,0,0,0,0
2008,99,7.5,,,,,40,60,,,,,,,
2008,100,7.1,,,,20,70,10,,,,,,,
2008,101,7.3,,,,20,70,10,,,,,,,
2008,102,7.1,,,,30,70,,,,,,,,
2008,103,7,,,,30,50,20,,,,,,,
2008,104,7.4,0,0,0,15,35,35,15,0,0,0,0,0,0
2008,105,7,,,,35,60,5,,,,,,,
2008,107,7.2,0,0,0,5.15,93.89,.96,0,0,0,0,0,0,0
2008,108,7.5,,,,9,38,42,11,,,,,,
2009,1,6.8,,,15,36,33,10,6,,,,,,
2009,2,6.8,,3,20,36,26,13,2,,,,,,
2009,4,7.1,,,,35,65,,,,,,,,
2009,7,7.3,,,,,,,,,,,,,
2009,8,7.2,,,2,20,60,15,3,,,,,,
2009,10,7.1,5.47992894538759,6.02704422638317,12.6893846767073,17.8776734348493,19.7171044639357,17.0233308589094,11.5054784442538,6.08702839819142,2.52061844541038,.816889041819424,.207170810488222,.0411110102368384,.00723724342743814
2009,14,7.3,,,,10,60,30,,,,,,,
2009,15,7.3,,,5,20,35,20,15,5,,,,,
2009,16,6.8,0,0,19,31,21,16,7,4,1,1,0,0,0
2009,22,7.9,,,,5,25,60,10,,,,,,
2009,23,7,1,5,20,26,28,16,3,1,,,,,
2009,24,6.9,,,15,40,35,10,,,,,,,
2009,26,7.4,,,,20,50,30,,,,,,,
2009,28,7.1,,1,2,18,30,18,14,9,7,1,,,
2009,29,7,,,,50,50,,,,,,,,
2009,30,6.9,,,,50,50,,,,,,,,
2009,32,6.9,1,4,15,24,24,18,10,3,1,,,,
2009,33,6.5,,10,40,40,10,,,,,,,,
2009,35,7.1,,,,20,70,10,,,,,,,
2009,37,6.7,,,20,65,15,,,,,,,,
2009,38,7.1,,,,10,80,10,,,,,,,
2009,39,7.4,,,,,65,30,5,,,,,,
2009,41,6.8,,,20,60,20,,,,,,,,
2009,42,6.7,,10,30,40,20,,,,,,,,
2009,45,7.1,,,10,30,50,10,,,,,,,
2009,47,7.3,0,0,10,20,28,24,11,7,0,0,0,0,0
2009,48,6.8,,,,60,30,10,,,,,,,
2009,52,7.9,,,,,,70,30,,,,,,
2009,54,6.5,,,20,60,20,,,,,,,,
2009,57,6.7,,,,,,,,,,,,,
2009,59,7.1,,,,,,,,,,,,,
2009,60,6.9,,,30,40,30,,,,,,,,
2009,61,7.4,,,5,25,40,25,5,0,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,6.8,,5,10,30,25,20,10,,,,,,
2009,68,,,,,,,,,,,,,,
2009,73,6.7,,,5,50,45,,,,,,,,
2009,76,,,,,,,,,,,,,,
2009,82,7.4,,,,10,52,38,,,,,,,
2009,84,6.9,0,0,2,43,40,14,1,0,0,0,0,0,0
2009,88,7.4,,,10,22.5,30,27.5,10,,,,,,
2009,89,7.4,,,,20,40,30,10,,,,,,
2009,90,7.3,0,0,0,10,70,20,0,0,0,0,0,0,0
2009,93,7.2,,,,10,80,10,,,,,,,
2009,94,7.8,,,,5,15,45,35,,,,,,
2009,95,7.1,0,0,3,27,64,6,0,0,0,0,0,0,0
2009,96,7.6,,,,,25,55,20,,,,,,
2009,97,6.9,0,0,10,40,30,15,5,0,0,0,0,0,0
2009,99,8,,,,,20,30,45,5,,,,,
2009,100,6.9,,,10,50,30,10,,,,,,,
2009,101,7.4,,,,15,55,30,,,,,,,
2009,102,7.4,,,,10,70,20,,,,,,,
2009,103,6.8,,,10,40,30,15,5,,,,,,
2009,104,7.1,0,0,0,25,40,35,0,0,0,0,0,0,0
2009,105,6.9,,,,55,40,5,,,,,,,
2009,107,7.1,0,0,.44,26.54,64.86,8.13,.03,0,0,0,0,0,0
2009,108,7.5,,,,9,38,42,11,,,,,,
2009Feb,1,7.1,,2,10,25,33,20,8,2,,,,,
2009Feb,2,6.9,,2,18,33,29,16,2,,,,,,
2009Feb,4,7.1,,,,40,60,,,,,,,,
2009Feb,7,7.2,,,,,,,,,,,,,
2009Feb,8,7.1,,,,30,60,10,,,,,,,
2009Feb,10,7,6.68072287934507,6.88588727141656,13.8586963430936,18.591903952778,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0288865304067798,.00481155188652993
2009Feb,14,7.3,,,,,,,,,,,,,
2009Feb,15,7.3,,,5,20,35,20,15,5,,,,,
2009Feb,16,6.8,0,0,22,31,24,10,7,4,1,1,0,0,0
2009Feb,22,7.8,,,,5,30,55,10,,,,,,
2009Feb,23,7,,7,20,28,30,14,1,,,,,,
2009Feb,24,7,,,10,30,50,10,,,,,,,
2009Feb,26,7.2,,,,30,45,25,,,,,,,
2009Feb,28,7.1,,1,2,18,30,18,14,9,7,1,,,
2009Feb,29,7,,,,50,50,,,,,,,,
2009Feb,30,,,,,,,,,,,,,,
2009Feb,32,6.9,0,4,15,28,26,18,8,1,,,,,
2009Feb,33,6.7,,,10,80,10,,,,,,,,
2009Feb,35,,,,,,,,,,,,,,
2009Feb,37,6.9,,,10,70,20,,,,,,,,
2009Feb,38,7.3,,,,10,80,10,,,,,,,
2009Feb,39,7.4,,,,,75,20,5,,,,,,
2009Feb,41,6.9,,,,,,,,,,,,,
2009Feb,42,6.8,,10,30,40,20,,,,,,,,
2009Feb,45,,,,,,,,,,,,,,
2009Feb,47,7.3,0,0,5,20,33,20,15,7,0,0,0,0,0
2009Feb,48,6.9,,,,,,,,,,,,,
2009Feb,52,7.9,,,,,,80,20,,,,,,
2009Feb,54,6.7,,,20,60,20,,,,,,,,
2009Feb,57,,,,,,,,,,,,,,
2009Feb,59,7,,,,,,,,,,,,,
2009Feb,60,6.9,,,20,60,20,,,,,,,,
2009Feb,61,7.4,,,,,,,,,,,,,
2009Feb,63,,,,,,,,,,,,,,
2009Feb,67,7,,5,10,20,30,20,10,5,,,,,
2009Feb,68,,,,,,,,,,,,,,
2009Feb,73,,,,,,,,,,,,,,
2009Feb,76,,,,,,,,,,,,,,
2009Feb,82,7.4,,,,10,52,38,,,,,,,
2009Feb,84,,,,,,,,,,,,,,
2009Feb,88,7.4,,,10,20,35,25,10,,,,,,
2009Feb,89,7.2,,,,20,40,30,10,,,,,,
2009Feb,90,7.2,0,0,0,10,70,20,0,0,0,0,0,0,0
2009Feb,93,,,,,,,,,,,,,,
2009Feb,94,7.6,,,5,10,25,35,18,7,,,,,
2009Feb,95,7.1,0,0,3,24,70,3,0,0,0,0,0,0,0
2009Feb,96,7.7,,,,,15,50,35,,,,,,
2009Feb,97,7,0,0,10,35,50,5,0,0,0,0,0,0,0
2009Feb,99,7.8,,,,,25,50,25,,,,,,
2009Feb,100,6.9,,5,20,40,30,5,,,,,,,
2009Feb,101,7.4,,,,15,55,30,,,,,,,
2009Feb,102,,,,,,,,,,,,,,
2009Feb,103,6.9,,,5,50,40,5,,,,,,,
2009Feb,104,7.4,0,0,0,15,35,35,15,0,0,0,0,0,0
2009Feb,105,7,,,,35,60,5,,,,,,,
2009Feb,107,7.1,0,0,0,0,100,0,0,0,0,0,0,0,0
2009Feb,108,7.2,,,6,10,68,10,6,,,,,,
2010Feb,1,6.7,,3,15,33,28,16,4,1,,,,,
2010Feb,2,6.5,1,3,19,36,26,12,2,1,,,,,
2010Feb,4,7.3,,,,35,65,,,,,,,,
2010Feb,7,7.4,,,,,,,,,,,,,
2010Feb,8,7.3,,,2,17,55,23,3,,,,,,
2010Feb,10,7.3,3.59302655138231,4.48264457424771,10.3303380475613,16.0518211681211,19.5249592120544,18.591903952778,13.8586963430936,8.08668120537403,3.6934932035846,1.32031356353844,.369355054704823,.0808525521827197,.0159145713769959
2010Feb,14,7.1,,,,,,,,,,,,,
2010Feb,15,7.2,,,10,25,30,20,10,5,,,,,
2010Feb,16,6.7,0,7,22,26,21,11,7,4,1,1,0,0,0
2010Feb,22,8,,,,5,15,25,45,10,,,,,
2010Feb,23,6.9,,1,25,30,25,15,4,,,,,,
2010Feb,24,6.9,,,15,40,35,10,,,,,,,
2010Feb,26,7.4,,,,30,45,25,,,,,,,
2010Feb,28,7.1,,1,2,18,30,18,14,9,7,1,,,
2010Feb,29,6.8,,,10,60,30,,,,,,,,
2010Feb,30,,,,,,,,,,,,,,
2010Feb,32,6.7,2,6,18,24,20,15,9,4,2,,,,
2010Feb,33,6,10,40,40,10,,,,,,,,,
2010Feb,35,,,,,,,,,,,,,,
2010Feb,37,6.5,,,30,60,10,,,,,,,,
2010Feb,38,7.1,,,,10,80,10,,,,,,,
2010Feb,39,7.1,,,5,25,60,10,,,,,,,
2010Feb,41,6.6,,,,,,,,,,,,,
2010Feb,42,6.5,,15,30,40,15,,,,,,,,
2010Feb,45,,,,,,,,,,,,,,
2010Feb,47,,,,,,,,,,,,,,
2010Feb,48,,,,,,,,,,,,,,
2010Feb,52,,,,,,,,,,,,,,
2010Feb,54,6.3,,,50,50,,,,,,,,,
2010Feb,57,,,,,,,,,,,,,,
2010Feb,59,7.1,,,,,,,,,,,,,
2010Feb,60,6.9,,,20,60,20,,,,,,,,
2010Feb,61,,,,,,,,,,,,,,
2010Feb,63,,,,,,,,,,,,,,
2010Feb,67,6.5,5,10,20,30,20,10,5,,,,,,
2010Feb,68,,,,,,,,,,,,,,
2010Feb,73,,,,,,,,,,,,,,
2010Feb,76,,,,,,,,,,,,,,
2010Feb,82,8,,,,,,20,60,20,,,,,
2010Feb,84,,,,,,,,,,,,,,
2010Feb,88,7.4,,,10,25,30,25,10,,,,,,
2010Feb,89,7.6,,,,10,20,40,20,10,,,,,
2010Feb,90,7.3,0,0,0,20,60,20,0,0,0,0,0,0,0
2010Feb,92,,,,,,,,,,,,,,
2010Feb,93,,,,,,,,,,,,,,
2010Feb,94,7.4,,2.5,5,12.5,35,30,10,5,,,,,
2010Feb,95,7,0,0,4,42,50,4,0,0,0,0,0,0,0
2010Feb,96,,,,,,,,,,,,,,
2010Feb,97,6.8,0,10,25,40,15,10,0,0,0,0,0,0,0
2010Feb,99,8.3,,,,,10,30,40,20,,,,,
2010Feb,100,,,,,,,,,,,,,,
2010Feb,101,7.4,,,,15,55,30,,,,,,,
2010Feb,102,,,,,,,,,,,,,,
2010Feb,103,6.8,,,10,40,30,15,5,,,,,,
2010Feb,104,7.1,0,0,10,30,30,20,10,0,0,0,0,0,0
2010Feb,105,6.8,,,20,60,15,5,,,,,,,
2010Feb,107,7,0,0,0,0,100,0,0,0,0,0,0,0,0
2010Feb,108,7.4,,,,12,48,32,8,,,,,,
2012,1,6,10,19,25,20,16,10,,,,,,,
2012,2,5.8,22,30,22,9,6,4,3,2,1,1,,,
2012,4,7,,,,25,50,25,,,,,,,
2012,7,7,,,,,,,,,,,,,
2012,8,7.3,,2,10,20,40,25,3,,,,,,
2012,10,6,30.8537532635709,15.1634571830624,19.5249592120544,16.0518211681211,10.3303380475613,5.20402183917275,2.05189639951409,.633164872903724,.152889931746125,.0288865304067798,.00426985658114054,.00049370835066842,.0000479869547209688
2012,14,6,,,,,,,,,,,,,
2012,15,6.75,,5,20,35,20,10,5,5,,,,,
2012,16,6.2,10,14,15,14,11,10,9,6,5,4,2,0,0
2012,22,6.8,,,10,50,25,10,5,,,,,,
2012,23,6.5,10,15,18,21,17,13,5,1,,,,,
2012,24,6.5,,10,35,40,10,5,,,,,,,
2012,26,7,,,10,20,50,15,5,,,,,,
2012,28,7.2,2,5,10,14,21,15,12,8,5,3,2,2,1
2012,29,6.5,,,20,70,10,,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,32,6.5,,,,,,,,,,,,,
2012,33,6,10,40,40,10,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,6,,50,50,,,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,6.9,,,15,65,20,,,,,,,,
2012,41,6,,,,,,,,,,,,,
2012,42,5.9,10,40,30,20,,,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,7.6,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,,,,,,,,,,,,,,
2012,54,6,,10,50,40,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,6.7,,,,,,,,,,,,,
2012,60,7,,,10,20,40,20,10,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,,,,,,,,,,,,,,
2012,67,6,15,20,30,20,10,5,,,,,,,
2012,68,,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,,,,,,,,,,,
2012,82,8,,,,,,20,60,20,,,,,
2012,84,6.5,0,2,11,37,35,13,2,0,0,0,0,0,0
2012,88,7.2,,5,15,20,25,15,10,5,5,,,,
2012,89,6.9,,5,15,45,20,10,5,,,,,,
2012,90,7,0,0,0,40,60,0,0,0,0,0,0,0,0
2012,92,,,,,,,,,,,,,,
2012,93,6.5,,5,25,40,25,5,,,,,,,
2012,94,6.9,5,7.5,17.5,25,20,10,7.5,5,2.5,,,,
2012,95,6.9,0,0,6,57,34,3,0,0,0,0,0,0,0
2012,96,,,,,,,,,,,,,,
2012,97,6.5,0,10,25,40,15,10,0,0,0,0,0,0,0
2012,99,7.2,,,10,25,30,25,10,,,,,,
2012,100,6,10,20,30,25,10,4,1,,,,,,
2012,101,,,,,,,,,,,,,,
2012,102,,,,,,,,,,,,,,
2012,103,,,,,,,,,,,,,,
2012,104,7,0,0,10,20,20,20,10,10,10,0,0,0,0
2012,105,6.4,,5,25,35,20,15,,,,,,,
2012,107,6.4,1.95,14.28,42.2,33.65,7.46,.45,.01,0,0,0,0,0,0
2012,108,6.4,6,11,48,24,11,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,3,,,,,,,,,,
2008,4,,,,3,,,,,,,,,,
2008,7,,,,3.4,,,,,,,,,,
2008,8,,,,2.8,,,,,,,,,,
2008,10,,,,3.1,,,,,,,,,,
2008,14,,,,3,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,3.3,,,,,,,,,,
2008,22,,,,2.7,,,,,,,,,,
2008,23,,,,2.7,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,,,,,,,,,,,
2008,28,,,,2.9,,,,,,,,,,
2008,29,,,,4,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,32,,,,3.1,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,37,,,,2.75,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,2.7,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,3.2,,,,,,,,,,
2008,45,,,,2.5,,,,,,,,,,
2008,47,,,,2.8,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,2.1,,,,,,,,,,
2008,54,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,3.1,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,73,,,,2.5,,,,,,,,,,
2008,76,,,,2.1,,,,,,,,,,
2008,82,,,,2.8,,,,,,,,,,
2008,84,,,,2.7,,,,,,,,,,
2008,88,,,,2.4,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2,,,,,,,,,,
2008,93,,,,2.8,,,,,,,,,,
2008,94,,,,2.6,,,,,,,,,,
2008,95,,,,2.5,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.8,,,,,,,,,,
2008,99,,,,1.2,,,,,,,,,,
2008,100,,,,2.8,,,,,,,,,,
2008,101,,,,2.5,,,,,,,,,,
2008,102,,,,,,,,,,,,,,
2008,103,,,,2.7,,,,,,,,,,
2008,104,,,,3,,,,,,,,,,
2008,105,,,,2.5,,,,,,,,,,
2008,107,,,,,,,,,,,,,,
2008,108,,,,2.8,,,,,,,,,,
2008Q2,1,100,4,1.6,,,,,,,,,,,
2008Q2,2,100,4,,,,,,,,,,,,
2008Q2,4,90,4,1.6,,,,,,,,,,,
2008Q2,7,105,4,1.55,,,,,,,,,,,
2008Q2,8,100,4,1.58,,,,,,,,,,,
2008Q2,10,110,4,1.65,,,,,,,,,,,
2008Q2,14,105,4,1.6,,,,,,,,,,,
2008Q2,15,95,,1.5,,,,,,,,,,,
2008Q2,16,112,4,1.56,,,,,,,,,,,
2008Q2,22,105,4,1.59,,,,,,,,,,,
2008Q2,23,110,4,1.6,,,,,,,,,,,
2008Q2,24,102,4,1.58,,,,,,,,,,,
2008Q2,26,100,3.75,1.53,,,,,,,,,,,
2008Q2,28,101.6,4,1.56,,,,,,,,,,,
2008Q2,29,98,4,1.58,,,,,,,,,,,
2008Q2,30,100,4,,,,,,,,,,,,
2008Q2,32,100,4,1.58,,,,,,,,,,,
2008Q2,33,,,,,,,,,,,,,,
2008Q2,35,,4,1.58,,,,,,,,,,,
2008Q2,37,105,4,1.55,,,,,,,,,,,
2008Q2,38,100,4,1.55,,,,,,,,,,,
2008Q2,39,99,4,1.55,,,,,,,,,,,
2008Q2,41,105,4,1.55,,,,,,,,,,,
2008Q2,42,102.3075,3.85,1.56,,,,,,,,,,,
2008Q2,45,110,4,,,,,,,,,,,,
2008Q2,47,96.73664,4,1.59,,,,,,,,,,,
2008Q2,48,105,4,1.6,,,,,,,,,,,
2008Q2,52,99,4,1.5,,,,,,,,,,,
2008Q2,54,114,4,1.6,,,,,,,,,,,
2008Q2,57,110,4,1.58,,,,,,,,,,,
2008Q2,59,102,4,1.56,,,,,,,,,,,
2008Q2,60,105,4,,,,,,,,,,,,
2008Q2,61,100,4,1.55,,,,,,,,,,,
2008Q2,63,110,4,1.6,,,,,,,,,,,
2008Q2,67,110,4,1.6,,,,,,,,,,,
2008Q2,68,114,4,1.58,,,,,,,,,,,
2008Q2,73,110,4,1.55,,,,,,,,,,,
2008Q2,76,90,4,1.55,,,,,,,,,,,
2008Q2,82,,3.75,1.5,,,,,,,,,,,
2008Q2,84,100,4,1.635,,,,,,,,,,,
2008Q2,88,104,4,1.56,,,,,,,,,,,
2008Q2,89,109,4,1.532,,,,,,,,,,,
2008Q2,90,99,4,1.59,,,,,,,,,,,
2008Q2,92,,,,,,,,,,,,,,
2008Q2,93,110,4,1.6,,,,,,,,,,,
2008Q2,94,100,3.75,1.5,,,,,,,,,,,
2008Q2,95,110,4,1.54,,,,,,,,,,,
2008Q2,96,110,4,1.65,,,,,,,,,,,
2008Q2,97,100,4,1.57,,,,,,,,,,,
2008Q2,99,110,4,1.58,,,,,,,,,,,
2008Q2,100,102,4,1.55,,,,,,,,,,,
2008Q2,101,105,4,1.55,,,,,,,,,,,
2008Q2,102,,4,1.61290322580645,,,,,,,,,,,
2008Q2,103,100,4,1.55,,,,,,,,,,,
2008Q2,104,100,4,1.61,,,,,,,,,,,
2008Q2,105,114,4,1.58,,,,,,,,,,,
2008Q2,107,,,,,,,,,,,,,,
2008Q2,108,105,4,1.55,,,,,,,,,,,
2008Q3,1,101,4,1.55,,,,,,,,,,,
2008Q3,2,95,4,,,,,,,,,,,,
2008Q3,4,95,4,1.6,,,,,,,,,,,
2008Q3,7,105,4,1.55,,,,,,,,,,,
2008Q3,8,100,4,1.55,,,,,,,,,,,
2008Q3,10,110,4,1.7,,,,,,,,,,,
2008Q3,14,100,3.75,1.63,,,,,,,,,,,
2008Q3,15,95,,1.48,,,,,,,,,,,
2008Q3,16,112,4,1.53,,,,,,,,,,,
2008Q3,22,100,3.75,1.6,,,,,,,,,,,
2008Q3,23,107,4,1.55,,,,,,,,,,,
2008Q3,24,95,4,1.53,,,,,,,,,,,
2008Q3,26,110,3.25,1.48,,,,,,,,,,,
2008Q3,28,95.9,4,1.54,,,,,,,,,,,
2008Q3,29,98,4,1.58,,,,,,,,,,,
2008Q3,30,100,4,,,,,,,,,,,,
2008Q3,32,100,4,1.58,,,,,,,,,,,
2008Q3,33,,,,,,,,,,,,,,
2008Q3,35,,4,1.58,,,,,,,,,,,
2008Q3,37,95,4,1.6,,,,,,,,,,,
2008Q3,38,95,4,1.54,,,,,,,,,,,
2008Q3,39,95,3.75,1.43,,,,,,,,,,,
2008Q3,41,100,4,1.55,,,,,,,,,,,
2008Q3,42,90.3333333333333,3.75,1.51,,,,,,,,,,,
2008Q3,45,110,3.5,,,,,,,,,,,,
2008Q3,47,82.03267072,3.75,1.56,,,,,,,,,,,
2008Q3,48,105,4,1.6,,,,,,,,,,,
2008Q3,52,90,4,1.4,,,,,,,,,,,
2008Q3,54,114,3.75,1.6,,,,,,,,,,,
2008Q3,57,102,3.75,1.64,,,,,,,,,,,
2008Q3,59,100,3.75,1.53,,,,,,,,,,,
2008Q3,60,95,4,1.5,,,,,,,,,,,
2008Q3,61,95,4,1.5,,,,,,,,,,,
2008Q3,63,100,3.5,1.58,,,,,,,,,,,
2008Q3,67,100,4,1.6,,,,,,,,,,,
2008Q3,68,105,4,1.55,,,,,,,,,,,
2008Q3,73,100,4,1.55,,,,,,,,,,,
2008Q3,76,105,3.75,1.53,,,,,,,,,,,
2008Q3,82,,3.5,1.4,,,,,,,,,,,
2008Q3,84,92,3.75,1.63,,,,,,,,,,,
2008Q3,88,98,3.75,1.5,,,,,,,,,,,
2008Q3,89,101.17,4,1.5,,,,,,,,,,,
2008Q3,90,95,3.75,1.55,,,,,,,,,,,
2008Q3,92,,,,,,,,,,,,,,
2008Q3,93,100,4,1.55,,,,,,,,,,,
2008Q3,94,95,3.5,1.45,,,,,,,,,,,
2008Q3,95,106,4,1.5,,,,,,,,,,,
2008Q3,96,105,3.75,1.62,,,,,,,,,,,
2008Q3,97,95,3.9,1.5,,,,,,,,,,,
2008Q3,99,100,3.75,1.57,,,,,,,,,,,
2008Q3,100,108,4,1.51,,,,,,,,,,,
2008Q3,101,95,3.75,1.5,,,,,,,,,,,
2008Q3,102,,3.75,1.58730158730159,,,,,,,,,,,
2008Q3,103,95,3.75,1.52,,,,,,,,,,,
2008Q3,104,95,3.75,1.62,,,,,,,,,,,
2008Q3,105,105,4,1.55,,,,,,,,,,,
2008Q3,107,,,,,,,,,,,,,,
2008Q3,108,100,3.75,1.55,,,,,,,,,,,
2008Q4,1,101,3.5,1.52,,,,,,,,,,,
2008Q4,2,90,3.75,,,,,,,,,,,,
2008Q4,4,97,4,1.55,,,,,,,,,,,
2008Q4,7,105,4,1.55,,,,,,,,,,,
2008Q4,8,100,3.75,1.48,,,,,,,,,,,
2008Q4,10,105,3.5,1.6,,,,,,,,,,,
2008Q4,14,100,3.5,1.65,,,,,,,,,,,
2008Q4,15,95,,1.45,,,,,,,,,,,
2008Q4,16,111,3.75,1.5,,,,,,,,,,,
2008Q4,22,95,3.5,1.52,,,,,,,,,,,
2008Q4,23,104,3.75,1.54,,,,,,,,,,,
2008Q4,24,95,3.5,1.45,,,,,,,,,,,
2008Q4,26,95,3,1.45,,,,,,,,,,,
2008Q4,28,99.1,4,1.53,,,,,,,,,,,
2008Q4,29,98,4,1.58,,,,,,,,,,,
2008Q4,30,100,4,,,,,,,,,,,,
2008Q4,32,100,4,1.58,,,,,,,,,,,
2008Q4,33,,,,,,,,,,,,,,
2008Q4,35,,4,1.55,,,,,,,,,,,
2008Q4,37,85,4,1.65,,,,,,,,,,,
2008Q4,38,96,4,1.53,,,,,,,,,,,
2008Q4,39,88,3.5,1.41,,,,,,,,,,,
2008Q4,41,100,4,1.55,,,,,,,,,,,
2008Q4,42,86,3.75,1.49,,,,,,,,,,,
2008Q4,45,110,3,,,,,,,,,,,,
2008Q4,47,82.8529974272,3.5,1.57,,,,,,,,,,,
2008Q4,48,105,4,1.6,,,,,,,,,,,
2008Q4,52,80,3.75,1.37,,,,,,,,,,,
2008Q4,54,114,3.5,1.6,,,,,,,,,,,
2008Q4,57,95,3.5,1.61,,,,,,,,,,,
2008Q4,59,100,3.5,1.5,,,,,,,,,,,
2008Q4,60,95,4,1.45,,,,,,,,,,,
2008Q4,61,95,4,1.43,,,,,,,,,,,
2008Q4,63,95,3.5,1.5,,,,,,,,,,,
2008Q4,67,100,4,1.55,,,,,,,,,,,
2008Q4,68,98,3.75,1.52,,,,,,,,,,,
2008Q4,73,95,4,1.45,,,,,,,,,,,
2008Q4,76,80,3.5,1.5,,,,,,,,,,,
2008Q4,82,,3.25,1.35,,,,,,,,,,,
2008Q4,84,86.5,3.5,1.57,,,,,,,,,,,
2008Q4,88,95,3.25,1.45,,,,,,,,,,,
2008Q4,89,97.1,3.75,1.46,,,,,,,,,,,
2008Q4,90,90,3.5,1.5,,,,,,,,,,,
2008Q4,92,,,,,,,,,,,,,,
2008Q4,93,95,3.5,1.52,,,,,,,,,,,
2008Q4,94,95,3.25,1.4,,,,,,,,,,,
2008Q4,95,105,3.75,1.48,,,,,,,,,,,
2008Q4,96,100,3.25,1.58,,,,,,,,,,,
2008Q4,97,90,3.75,1.44,,,,,,,,,,,
2008Q4,99,90,3.75,1.53,,,,,,,,,,,
2008Q4,100,93,4,1.48,,,,,,,,,,,
2008Q4,101,92,3.5,1.45,,,,,,,,,,,
2008Q4,102,,3.5,1.58730158730159,,,,,,,,,,,
2008Q4,103,90,3.5,1.47,,,,,,,,,,,
2008Q4,104,90,3.5,1.5,,,,,,,,,,,
2008Q4,105,98,3.75,1.52,,,,,,,,,,,
2008Q4,107,,,,,,,,,,,,,,
2008Q4,108,100,3.5,1.55,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,
2009,2,,,,2.8,,,,,,,,,,
2009,4,,,,2.7,,,,,,,,,,
2009,7,,,,3.4,,,,,,,,,,
2009,8,,,,2.5,,,,,,,,,,
2009,10,,,,2.8,,,,,,,,,,
2009,14,,,,2.8,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,
2009,22,,,,2.3,,,,,,,,,,
2009,23,,,,3,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,28,,,,3.1,,,,,,,,,,
2009,29,,,,3.9,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,32,,,,3,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,,,,3,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.6,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,2.9,,,,,,,,,,
2009,45,,,,2.5,,,,,,,,,,
2009,47,,,,2.4,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,2.9,,,,,,,,,,
2009,54,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,,,,3.5,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,73,,,,2.5,,,,,,,,,,
2009,76,,,,1.6,,,,,,,,,,
2009,82,,,,2.7,,,,,,,,,,
2009,84,,,,2.5,,,,,,,,,,
2009,88,,,,2.1,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,2,,,,,,,,,,
2009,92,,,,,,,,,,,,,,
2009,93,,,,2.5,,,,,,,,,,
2009,94,,,,2.5,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,3.5,,,,,,,,,,
2009,99,,,,1.4,,,,,,,,,,
2009,100,,,,3,,,,,,,,,,
2009,101,,,,2.6,,,,,,,,,,
2009,102,,,,,,,,,,,,,,
2009,103,,,,2.5,,,,,,,,,,
2009,104,,,,2.7,,,,,,,,,,
2009,105,,,,2.1,,,,,,,,,,
2009,107,,,,,,,,,,,,,,
2009,108,,,,2.6,,,,,,,,,,
2009Q1,1,102,3.5,1.52,,,,,,,,,,,
2009Q1,2,90,3.5,,,,,,,,,,,,
2009Q1,4,98,3.5,1.45,,,,,,,,,,,
2009Q1,7,105,4,1.55,,,,,,,,,,,
2009Q1,8,105,3.5,1.45,,,,,,,,,,,
2009Q1,10,100,3.25,1.55,,,,,,,,,,,
2009Q1,14,105,3.5,1.65,,,,,,,,,,,
2009Q1,15,95,,1.43,,,,,,,,,,,
2009Q1,16,109,3.5,1.48,,,,,,,,,,,
2009Q1,22,95,3.25,1.5,,,,,,,,,,,
2009Q1,23,101,3.5,1.52,,,,,,,,,,,
2009Q1,24,105,3.5,1.44,,,,,,,,,,,
2009Q1,26,85,3,1.45,,,,,,,,,,,
2009Q1,28,100.6,4,1.49,,,,,,,,,,,
2009Q1,29,95,4,1.59,,,,,,,,,,,
2009Q1,30,100,4,,,,,,,,,,,,
2009Q1,32,100,4,1.58,,,,,,,,,,,
2009Q1,33,,,,,,,,,,,,,,
2009Q1,35,,,,,,,,,,,,,,
2009Q1,37,80,3.75,1.6,,,,,,,,,,,
2009Q1,38,95,4,1.53,,,,,,,,,,,
2009Q1,39,86,3.25,1.4,,,,,,,,,,,
2009Q1,41,100,4,1.55,,,,,,,,,,,
2009Q1,42,84.8333333333333,3.75,1.48,,,,,,,,,,,
2009Q1,45,110,3,,,,,,,,,,,,
2009Q1,47,87.409912285696,3.25,1.58,,,,,,,,,,,
2009Q1,48,105,4,1.6,,,,,,,,,,,
2009Q1,52,81,3.5,1.34,,,,,,,,,,,
2009Q1,54,114,3.5,1.6,,,,,,,,,,,
2009Q1,57,104,3.5,1.56,,,,,,,,,,,
2009Q1,59,88,3.25,1.466,,,,,,,,,,,
2009Q1,60,95,4,1.425,,,,,,,,,,,
2009Q1,61,,,,,,,,,,,,,,
2009Q1,63,90,3.5,1.45,,,,,,,,,,,
2009Q1,67,90,4,1.5,,,,,,,,,,,
2009Q1,68,95,3.75,1.45,,,,,,,,,,,
2009Q1,73,70,3.75,1.45,,,,,,,,,,,
2009Q1,76,80,3.25,1.46,,,,,,,,,,,
2009Q1,82,,3,1.3,,,,,,,,,,,
2009Q1,84,87,3.5,1.525,,,,,,,,,,,
2009Q1,88,95,3.25,1.44,,,,,,,,,,,
2009Q1,89,97.27,3.75,1.41,,,,,,,,,,,
2009Q1,90,90,3.5,1.48,,,,,,,,,,,
2009Q1,92,,,,,,,,,,,,,,
2009Q1,93,93,3,1.5,,,,,,,,,,,
2009Q1,94,95,3,1.4,,,,,,,,,,,
2009Q1,95,103,3.5,1.45,,,,,,,,,,,
2009Q1,96,95,3,1.54,,,,,,,,,,,
2009Q1,97,88,3.75,1.42,,,,,,,,,,,
2009Q1,99,85,3.5,1.46,,,,,,,,,,,
2009Q1,100,90,4,1.4,,,,,,,,,,,
2009Q1,101,92,3.25,1.4,,,,,,,,,,,
2009Q1,102,,3.25,1.53846153846154,,,,,,,,,,,
2009Q1,103,90,3.5,1.45,,,,,,,,,,,
2009Q1,104,100,3.5,1.5,,,,,,,,,,,
2009Q1,105,95,3.75,1.45,,,,,,,,,,,
2009Q1,107,,,,,,,,,,,,,,
2009Q1,108,104,3.25,1.58,,,,,,,,,,,
2009Q2,1,90,3.75,1.52,,,,,,,,,,,
2009Q2,2,95,3.5,,,,,,,,,,,,
2009Q2,4,97,3.25,1.4,,,,,,,,,,,
2009Q2,7,105,4,1.55,,,,,,,,,,,
2009Q2,8,105,3.25,1.45,,,,,,,,,,,
2009Q2,10,105,3.25,1.5,,,,,,,,,,,
2009Q2,14,105,3.5,1.6,,,,,,,,,,,
2009Q2,15,95,,1.43,,,,,,,,,,,
2009Q2,16,108,3.5,1.48,,,,,,,,,,,
2009Q2,22,90,3.25,1.5,,,,,,,,,,,
2009Q2,23,98,3.5,1.49,,,,,,,,,,,
2009Q2,24,105,3.5,1.42,,,,,,,,,,,
2009Q2,26,85,3,1.45,,,,,,,,,,,
2009Q2,28,100.3,4,1.48,,,,,,,,,,,
2009Q2,29,95,4,1.57,,,,,,,,,,,
2009Q2,30,100,4,,,,,,,,,,,,
2009Q2,32,100,4,1.58,,,,,,,,,,,
2009Q2,33,,,,,,,,,,,,,,
2009Q2,35,,,,,,,,,,,,,,
2009Q2,37,80,3.5,1.6,,,,,,,,,,,
2009Q2,38,90,4,1.52,,,,,,,,,,,
2009Q2,39,87,3.25,1.39,,,,,,,,,,,
2009Q2,41,100,4,1.55,,,,,,,,,,,
2009Q2,42,84.1666666666667,3.75,1.47,,,,,,,,,,,
2009Q2,45,110,3,,,,,,,,,,,,
2009Q2,47,83.4764662328397,3,1.57,,,,,,,,,,,
2009Q2,48,102,4,1.55,,,,,,,,,,,
2009Q2,52,79,3.25,1.35,,,,,,,,,,,
2009Q2,54,114,3.5,1.6,,,,,,,,,,,
2009Q2,57,101,3.5,1.52,,,,,,,,,,,
2009Q2,59,89,3,1.43,,,,,,,,,,,
2009Q2,60,95,4.25,1.4,,,,,,,,,,,
2009Q2,61,,,,,,,,,,,,,,
2009Q2,63,85,3.5,1.42,,,,,,,,,,,
2009Q2,67,90,3.75,1.45,,,,,,,,,,,
2009Q2,68,92,3.75,1.42,,,,,,,,,,,
2009Q2,73,70,3.5,1.4,,,,,,,,,,,
2009Q2,76,85,3.25,1.46,,,,,,,,,,,
2009Q2,82,,3,1.3,,,,,,,,,,,
2009Q2,84,80,3.5,1.49,,,,,,,,,,,
2009Q2,88,95,3.25,1.43,,,,,,,,,,,
2009Q2,89,96,3.75,1.38,,,,,,,,,,,
2009Q2,90,90,3.5,1.46,,,,,,,,,,,
2009Q2,92,,,,,,,,,,,,,,
2009Q2,93,90,3,1.5,,,,,,,,,,,
2009Q2,94,95,3,1.4,,,,,,,,,,,
2009Q2,95,101,3.5,1.43,,,,,,,,,,,
2009Q2,96,,,,,,,,,,,,,,
2009Q2,97,85,3.85,1.39,,,,,,,,,,,
2009Q2,99,75,3.25,1.42,,,,,,,,,,,
2009Q2,100,90,4,1.33,,,,,,,,,,,
2009Q2,101,95,3.25,1.35,,,,,,,,,,,
2009Q2,102,,,,,,,,,,,,,,
2009Q2,103,90,3.75,1.43,,,,,,,,,,,
2009Q2,104,105,3.5,1.45,,,,,,,,,,,
2009Q2,105,92,3.75,1.42,,,,,,,,,,,
2009Q2,107,,,,,,,,,,,,,,
2009Q2,108,105,3,1.58,,,,,,,,,,,
2012,1,,,,,,,,,,,,,,
2012,2,,,,2,,,,,,,,,,
2012,4,,,,2.6,,,,,,,,,,
2012,7,,,,3,,,,,,,,,,
2012,8,,,,2.3,,,,,,,,,,
2012,10,,,,,,,,,,,,,,
2012,14,,,,3.5,,,,,,,,,,
2012,15,,,,,,,,,,,,,,
2012,16,,,,2.6,,,,,,,,,,
2012,22,,,,2.2,,,,,,,,,,
2012,23,,,,3,,,,,,,,,,
2012,24,,,,,,,,,,,,,,
2012,26,,,,,,,,,,,,,,
2012,28,,,,,,,,,,,,,,
2012,29,,,,3.6,,,,,,,,,,
2012,30,,,,,,,,,,,,,,
2012,32,,,,2.8,,,,,,,,,,
2012,33,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,
2012,37,,,,2.5,,,,,,,,,,
2012,38,,,,,,,,,,,,,,
2012,39,,,,2.5,,,,,,,,,,
2012,41,,,,,,,,,,,,,,
2012,42,,,,2.5,,,,,,,,,,
2012,45,,,,,,,,,,,,,,
2012,47,,,,2,,,,,,,,,,
2012,48,,,,,,,,,,,,,,
2012,52,,,,2.9,,,,,,,,,,
2012,54,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,
2012,59,,,,,,,,,,,,,,
2012,60,,,,3.1,,,,,,,,,,
2012,61,,,,,,,,,,,,,,
2012,63,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,
2012,68,,,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,
2012,76,,,,2.9,,,,,,,,,,
2012,82,,,,,,,,,,,,,,
2012,84,,,,2.7,,,,,,,,,,
2012,88,,,,2,,,,,,,,,,
2012,89,,,,,,,,,,,,,,
2012,90,,,,2,,,,,,,,,,
2012,92,,,,,,,,,,,,,,
2012,93,,,,2.5,,,,,,,,,,
2012,94,,,,2.5,,,,,,,,,,
2012,95,,,,2.5,,,,,,,,,,
2012,96,,,,,,,,,,,,,,
2012,97,,,,3.5,,,,,,,,,,
2012,99,,,,1.2,,,,,,,,,,
2012,100,,,,3,,,,,,,,,,
2012,101,,,,,,,,,,,,,,
2012,102,,,,,,,,,,,,,,
2012,103,,,,,,,,,,,,,,
2012,104,,,,2.7,,,,,,,,,,
2012,105,,,,1.8,,,,,,,,,,
2012,107,,,,,,,,,,,,,,
2012,108,,,,2.7,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2008Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2008,5,3.9,,,,,,,,10,80,10,,,
2008,7,3.7,,,,,,,,,,,,,
2008,8,3.7,,,,,,,,25,60,15,,,
2008,10,3.5,,,,,,,5,10,60,25,,,
2008,14,3.5,0,0,0,0,0,.05,1,17,65,16.9,,,
2008,15,3.5,,,,,,,,30,70,,,,
2008,16,3.8,0,0,0,0,0,2,10,25,35,28,,,
2008,19,3.6,,,,,,,10,30,50,10,,,
2008,20,3.8,,,,,,,,10,60,30,,,
2008,23,3.6,,,,,,,5,35,55,5,,,
2008,24,3.5,,,,,,,,40,60,,,,
2008,26,3.8,,,,,,,,20,65,15,,,
2008,28,3.5,,,,.5,5,8,15,27.5,27,17,,,
2008,29,3.5,,,,,,,,20,60,20,,,
2008,30,3.8,,,,,,,,5,85,10,,,
2008,31,3.4,,,,,,,20,60,15,5,,,
2008,32,3.3,,,,,,2,22,38,28,10,,,
2008,33,3,,,,,,,50,50,,,,,
2008,35,2.5,,,,,,50,40,10,,,,,
2008,37,3.6,,,,,,,,40,60,,,,
2008,38,3.8,,,,,,,,,70,30,,,
2008,41,3.4,,,,,,,,60,40,,,,
2008,42,3.4,,,,,,,20,50,30,,,,
2008,45,3.5,,,,,,,,60,40,,,,
2008,47,3.6,0,0,0,0,5,10,20,30,35,0,,,
2008,48,3.5,,,,,,,,45,55,,,,
2008,52,3.7,,,,,,,,10,85,5,,,
2008,54,3.7,,,,,,,,25,50,25,,,
2008,56,3.54095821296891,0,0,0,0,0,0,0,22,70,8,,,
2008,57,3.4,,,,,,,,,,,,,
2008,58,3.5,0,0,0,0,0,0,0,0,100,0,,,
2008,59,3.6,,,,,,,,,,,,,
2008,60,3.7,,,,,,,,5,90,5,,,
2008,61,3.4,,,,,,,10,40,40,10,,,
2008,63,3.7,0,0,0,0,0,0,0,20,70,10,,,
2008,70,3.7,,,,,,,,25,75,,,,
2008,72,3.6,,,,,,,,20,70,10,,,
2008,73,4,,,,,,,10,10,70,10,,,
2008,76,3.6,.000000000000000000000000000000000000000000000000000291230353487754,.0000000000000000000000000000000000000102182359825307,.00000000000000000000000000349802203343465,.0000000000000000118082939406597,.000000000400485629160329,.000141647667950147,.6,34.3,39.5,25.6,,,
2008,82,3.8,,,,,,,,12,70,18,,,
2008,84,3.6,0,0,0,0,0,0,0,20,70,10,,,
2008,88,3.7,,,,,,,10,20,40,30,,,
2008,89,3.5,,,,,,,15,30,40,15,,,
2008,90,3.6,0,0,0,0,0,0,0,40,60,0,,,
2008,93,3.6,,,,,,,,30,70,,,,
2008,94,3.9,,,,,,,10,45,45,,,,
2008,95,3.7,0,0,0,0,0,0,0,40,60,0,,,
2008,96,3.6,,,,,,,,10,75,15,,,
2008,97,3.7,0,0,0,0,0,0,0,20,60,20,,,
2008,98,3.5,,,,,,,10,35,45,10,,,
2008,100,3.7,,,,,,,,10,70,20,,,
2008,101,3.6,0,0,0,0,0,0,5,35,50,10,,,
2008,102,3.7,,,,,,,,5,90,5,,,
2008,103,3.5,,,,,,,,20,70,10,,,
2008,104,3.3,0,0,0,0,0,0,20,40,30,10,,,
2008,107,3.6,0,0,8.405112026235180000000000000000000000000000000000000000000000000000000000000000000000000000000E-109,.0000000000000000000000000000000000000000000000000000000000000000000000472850501896251,.0000000000000000000000000000000000000000273808510473365,.000000000000000000170200841399378,.0000127302750731882,19.5157195967405,80.4547695536843,.0294981193000643,,,
2008,108,3.6,,,,,,,,13,87,,,,
2009,5,2.7,,,,,,15,65,10,10,,,,
2009,7,2.8,,,,,,,,,,,,,
2009,8,2.6,,,,,5,35,40,15,5,,,,
2009,10,2.4,,,,5,15,50,25,5,,,,,
2009,14,2.9,,,,,,,,,,,,,
2009,15,2.6,,,,,,35,45,15,5,,,,
2009,16,2.9,0,0,0,5,8,22,28,18,12,7,,,
2009,19,2.4,,,,,25,50,15,10,,,,,
2009,20,2.9,,,,,10,20,30,20,10,10,,,
2009,23,2.7,,,3,5,15,22,30,18,5,2,,,
2009,24,2.1,,,,,35,45,20,,,,,,
2009,26,2.5,,,,,15,35,40,10,,,,,
2009,28,2.4,,2,5,7,15,30,20,13,5,3,,,
2009,29,3.1,,,,,,,30,50,20,,,,
2009,30,2.7,,,,,,10,80,10,,,,,
2009,31,2.3,,,,,15,60,15,10,,,,,
2009,32,2.8,,,1,7,17,20,25,20,8,2,,,
2009,33,2.8,,,,,,20,40,40,,,,,
2009,35,2.3,,,,,,80,20,,,,,,
2009,37,2.5,,,,,10,40,40,10,,,,,
2009,38,2.6,,,,,,10,60,30,,,,,
2009,41,2.5,,,,,,30,70,,,,,,
2009,42,2.5,,,,,10,35,50,5,,,,,
2009,45,2.5,,,,,10,30,30,20,10,,,,
2009,47,2.4,0,0,10,15,20,30,20,5,0,0,,,
2009,48,2.9,,,,,,5,60,35,,,,,
2009,52,2.9,,,,,,,75,25,,,,,
2009,54,3.1,,,,,,,30,50,20,,,,
2009,56,2.1558447796558,0,0,0,0,15,70,15,0,0,0,,,
2009,57,2.4,,,,,,,,,,,,,
2009,58,2.9,0,0,0,0,0,6.09999999999999,52.5,40.3,1.1,0,,,
2009,59,2.1,,,,,,,,,,,,,
2009,60,2.5,,,,,5,15,60,15,5,,,,
2009,61,2.3,,,,5,20,50,20,5,,,,,
2009,63,2.9,0,0,0,0,20,20,30,30,0,0,,,
2009,70,2.5,,,,,,15,65,20,,,,,
2009,72,2.5,,,2,10,15,18,23,15,10,7,,,
2009,73,3,,,,,,,10,40,40,10,,,
2009,76,1.9,1.26860066094021,3.69888967744219,9.46229480799673,17.2708786367068,22.4575943541702,21.0437453592186,14.3173763464564,7.09641653219252,2.9,.5,,,
2009,82,2.5,,,,,5,35,55,5,,,,,
2009,84,2.7,0,0,0,0,2,20,40,22,11,5,,,
2009,88,2.6,,,,5,10,15,25,20,15,10,,,
2009,89,2.5,,,,,,15,40,30,15,,,,
2009,90,2.1,0,0,0,0,40,40,20,0,0,0,,,
2009,93,2.5,,,,,,40,55,5,,,,,
2009,94,2.4,,,,,17.5,30,42.5,10,,,,,
2009,95,2.5,0,0,0,0,15,34,37,12,2,0,,,
2009,96,2.4,,,,,10,50,30,10,,,,,
2009,97,2.5,0,0,0,5,10,25,30,15,10,5,,,
2009,98,2.1,,,,5,20,40,30,5,,,,,
2009,100,2.4,,,,5,15,50,25,5,,,,,
2009,101,2.8,0,0,0,0,5,30,50,10,5,0,,,
2009,102,2.6,,,,,10,15,50,20,5,,,,
2009,103,2.3,,,,,20,50,20,10,,,,,
2009,104,2.9,0,0,0,0,15,30,40,15,0,0,,,
2009,107,2.3,0,.0000916513957344954,.0283932518236107,1.67014546900097,19.6277186810782,48.8714919528987,26.6248249332435,3.10384753124389,.0731559250413794,.000330549944105307,,,
2009,108,2.6,,,,,,31,68,1,,,,,
2009Jun,5,2.5,,,,,15,20,50,15,,,,,
2009Jun,7,2.6,,,,,,,,,,,,,
2009Jun,8,2.3,,,,,15,40,30,10,5,,,,
2009Jun,10,2.3,,,,5,15,50,20,10,,,,,
2009Jun,14,3.2,,,,,,,,,,,,,
2009Jun,15,2.4,,,,,20,35,30,10,5,,,,
2009Jun,16,2.9,0,0,0,5,8,22,28,18,12,7,,,
2009Jun,19,2.7,,,,,,,,,,,,,
2009Jun,20,2.8,,,,,10,20,30,25,10,5,,,
2009Jun,23,2.4,,2,5,15,18,25,20,10,5,,,,
2009Jun,24,1.7,,,,20,60,20,,,,,,,
2009Jun,26,2.3,,,,,30,40,30,,,,,,
2009Jun,28,2.5,,2,5,7,15,25,23,15,5,3,,,
2009Jun,29,3.1,,,,,,,30,50,20,,,,
2009Jun,30,2.6,,,,,,20,75,5,,,,,
2009Jun,31,2.2,,,,,20,40,30,10,,,,,
2009Jun,32,2.2,,1,1,7,17,20,25,20,7,2,,,
2009Jun,33,2.9,,,,,,10,40,50,,,,,
2009Jun,35,,,,,,,,,,,,,,
2009Jun,37,2.3,,,,,10,70,20,,,,,,
2009Jun,38,2.3,,,,,,60,40,,,,,,
2009Jun,41,2.5,,,,,,,,,,,,,
2009Jun,42,2.4,,,,,25,50,25,,,,,,
2009Jun,45,,,,,,,,,,,,,,
2009Jun,47,2.1,0,2,5,10,20,30,20,10,3,0,,,
2009Jun,48,2.8,,,,,,20,50,30,,,,,
2009Jun,52,2.8,,,,,,5,80,15,,,,,
2009Jun,54,2.8,,,,,,25,50,25,,,,,
2009Jun,56,2,0,0,0,0,15,75,10,0,0,0,,,
2009Jun,57,,,,,,,,,,,,,,
2009Jun,58,,,,,,,,,,,,,,
2009Jun,59,1.54,,,,,,,,,,,,,
2009Jun,60,2.3,,,,,20,60,20,,,,,,
2009Jun,61,2,,,5,15,30,30,15,5,,,,,
2009Jun,63,3.1,0,0,0,0,0,10,20,50,20,0,,,
2009Jun,70,2.2,,,,,15,80,5,,,,,,
2009Jun,72,2.5,,,2,10,15,18,23,15,10,7,,,
2009Jun,73,,,,,,,,,,,,,,
2009Jun,76,1.7,1.9,3.9,10.1,17.2708786367068,24.2,19.2,13.3,6.9,2.7,.5,,,
2009Jun,82,2.2,,,,5,30,60,5,,,,,,
2009Jun,84,2.5,0,0,0,0,2,21,41,22,10,4,,,
2009Jun,88,2.5,,,,5,10,20,25,20,15,5,,,
2009Jun,89,2.5,,,,,,15,40,30,15,,,,
2009Jun,90,1.8,0,0,0,0,60,30,10,0,0,0,,,
2009Jun,93,2.4,,,,,10,50,40,,,,,,
2009Jun,94,2.4,,,,10,15,25,30,15,5,,,,
2009Jun,95,2.2,0,0,0,3,19,34,29,13,2,0,,,
2009Jun,96,2.4,,,,5,15,50,25,5,,,,,
2009Jun,97,2.4,0,0,0,5,10,30,25,15,10,5,,,
2009Jun,98,1.7,,,5,15,35,30,15,,,,,,
2009Jun,100,2.1,,,1,10,20,45,15,7.5,1.5,,,,
2009Jun,101,3,0,0,0,0,1,20,30,40,9,0,,,
2009Jun,102,2.4,,,,5,20,30,25,15,5,,,,
2009Jun,103,1.9,,,,10,50,30,10,,,,,,
2009Jun,104,3,0,0,0,0,0,20,30,40,10,0,,,
2009Jun,107,2.1,.0000000000000624785851923145,.000000054775707403671,.00139350148168641,1.11259975979772,34.0488744710393,58.4580528416578,6.34871557098965,.0303589695371032,.00000483069809709136,.0000000000228372876165395,,,
2009Jun,108,2.4,,,,,1,63,36,,,,,,
2010,5,2.2,,,,,15,60,15,10,,,,,
2010,7,2.4,,,,,,,,,,,,,
2010,8,2,,,,5,25,35,20,10,5,,,,
2010,10,2,,,,5,10,60,15,10,,,,,
2010,14,2.3,,,,,,,,,,,,,
2010,15,2,,,,5,40,45,5,5,,,,,
2010,16,2.1,0,0,2,13,24,30,25,3,2,1,,,
2010,19,2.4,,,,,25,50,15,10,,,,,
2010,20,2.1,,,,10,20,30,20,10,10,,,,
2010,23,2.1,,2,8,15,25,25,15,8,2,,,,
2010,24,1.9,,,,10,50,30,10,,,,,,
2010,26,2,,,,15,35,35,15,,,,,,
2010,28,,,,,,,,,,,,,,
2010,29,2.7,,,,,,40,40,20,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,2,,,,10,30,40,15,5,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,2.7,,,,,10,10,40,40,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,2.2,,,,,10,80,10,,,,,,
2010,38,2.2,,,,,,60,40,,,,,,
2010,41,2,,,,,40,60,,,,,,,
2010,42,2.1,,,,,15,55,25,5,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,1.8,0,2,5,12,32,29,15,5,0,0,,,
2010,48,,,,,,,,,,,,,,
2010,52,2,,,,,40,60,,,,,,,
2010,54,2.2,,,,,5,50,35,10,,,,,
2010,56,2,0,0,0,0,15,75,10,0,0,0,,,
2010,57,2.2,,,,,,,,,,,,,
2010,58,2.3,0,0,0,.0999999999999943,16.9,52.6,29.2,1.2,0,0,,,
2010,59,2,,,,,,,,,,,,,
2010,60,2.1,,,,,30,50,20,,,,,,
2010,61,2,,,,,,,,,,,,,
2010,63,2,0,0,0,20,30,50,0,0,0,0,,,
2010,70,2,,,,,15,70,15,,,,,,
2010,72,2,1,3,10,15,20,20,13,8,5,5,,,
2010,73,2,,,,,,,,,,,,,
2010,76,1.8,4.66663663407837,6.09952297561509,10.4180224069653,14.7195377622395,17.2040761311853,16.6341591869211,13.3045991994617,8.80295427324531,7.4,.771975997645069,,,
2010,82,2.1,,1,2,5,33,51,5,2,1,,,,
2010,84,2.1,0,0,0,10,25,35,20,5,4,1,,,
2010,88,2.1,,,5,10,15,25,20,12.5,7.5,5,,,
2010,89,2.1,,,,,10,40,25,15,10,,,,
2010,90,2.2,0,0,0,0,50,50,0,0,0,0,,,
2010,93,2,,,,,40,55,5,,,,,,
2010,94,1.5,,,20,25,35,10,7,3,,,,,
2010,95,2.3,0,0,0,5,17,34,24,15,5,0,,,
2010,96,,,,,,,,,,,,,,
2010,97,2.1,5,5,6,8,20,30,15,5,4,2,,,
2010,98,2.1,,,,,25,45,30,,,,,,
2010,100,,,,,,,,,,,,,,
2010,101,2.2,0,0,5,15,30,40,8,2,0,0,,,
2010,102,2.3,,,5,5,20,30,25,10,5,,,,
2010,103,2.3,,,,10,20,40,20,10,,,,,
2010,104,2.3,0,0,0,0,30,40,20,10,0,0,,,
2010,107,1.9,.0000990418671520388,.0228209677331392,1.19147740734491,14.6237902185421,44.0433721261855,33.4596538790136,6.36362489455163,.292054310947409,.00309979008944472,.00000736372508525207,,,
2010,108,2.1,,,,,24,76,,,,,,,
2010Jun,5,2.3,,,,,20,50,20,10,,,,,
2010Jun,7,2.4,,,,,,,,,,,,,
2010Jun,8,2,,,,5,25,35,20,10,5,,,,
2010Jun,10,2.2,,,,10,20,35,20,10,5,,,,
2010Jun,14,2.4,,,,,,,,,,,,,
2010Jun,15,2,,,,10,40,40,5,5,,,,,
2010Jun,16,2.1,0,0,2,13,24,30,25,3,2,1,,,
2010Jun,19,2.4,,,,,,,,,,,,,
2010Jun,20,2.1,,,,10,20,30,20,10,10,,,,
2010Jun,23,2,,5,10,15,20,20,15,10,5,,,,
2010Jun,24,1.9,,,,10,50,40,,,,,,,
2010Jun,26,1.9,,,5,25,35,30,5,,,,,,
2010Jun,28,,,,,,,,,,,,,,
2010Jun,29,2.7,,,,,,40,40,20,,,,,
2010Jun,30,,,,,,,,,,,,,,
2010Jun,31,1.9,,,,15,40,30,15,,,,,,
2010Jun,32,,,,,,,,,,,,,,
2010Jun,33,2.7,,,,,10,10,40,40,,,,,
2010Jun,35,,,,,,,,,,,,,,
2010Jun,37,2.2,,,,,10,80,10,,,,,,
2010Jun,38,2.2,,,,,,60,40,,,,,,
2010Jun,41,2.1,,,,,,,,,,,,,
2010Jun,42,2.2,,,,5,30,50,15,,,,,,
2010Jun,45,,,,,,,,,,,,,,
2010Jun,47,,,,,,,,,,,,,,
2010Jun,48,,,,,,,,,,,,,,
2010Jun,52,,,,,,,,,,,,,,
2010Jun,54,2.2,,,,,25,50,25,,,,,,
2010Jun,56,2,0,0,0,0,15,75,10,0,0,0,,,
2010Jun,57,,,,,,,,,,,,,,
2010Jun,58,,,,,,,,,,,,,,
2010Jun,59,2.18,,,,,,,,,,,,,
2010Jun,60,2.1,,,,,30,50,20,,,,,,
2010Jun,61,,,,,,,,,,,,,,
2010Jun,63,2,0,0,0,20,30,30,20,0,0,0,,,
2010Jun,70,1.9,,,,,55,45,,,,,,,
2010Jun,72,2,1,3,10,15,20,20,13,8,5,5,,,
2010Jun,73,,,,,,,,,,,,,,
2010Jun,76,1.7,4.66663663407837,6.09952297561509,10.4180224069653,14.7195377622395,17.2040761311853,16.6341591869211,13.3045991994617,8.80295427324531,7.4,.771975997645069,,,
2010Jun,82,2.3,,1,2,5,33,51,5,2,1,,,,
2010Jun,84,2.1,0,0,1,14,25,32,19,5,3,1,,,
2010Jun,88,2.1,,,5,10,15,25,20,15,7.5,2.5,,,
2010Jun,89,2.1,,,,,10,40,25,15,10,,,,
2010Jun,90,2.2,0,0,0,0,30,70,0,0,0,0,,,
2010Jun,93,2,,,,,40,55,5,,,,,,
2010Jun,94,1.3,,5,15,40,30,7,3,,,,,,
2010Jun,95,1.9,0,0,4,16,30,25,17,8,0,0,,,
2010Jun,96,,,,,,,,,,,,,,
2010Jun,97,2,3,4,6,10,20,30,15,5,4,3,,,
2010Jun,98,1.8,,,,15,35,30,20,,,,,,
2010Jun,100,,,,,,,,,,,,,,
2010Jun,101,2,0,0,5,15,20,40,20,0,0,0,,,
2010Jun,102,2.3,,,,10,20,25,25,15,5,,,,
2010Jun,103,2.3,,,,5,20,40,25,10,,,,,
2010Jun,104,2.5,0,0,0,0,20,30,40,10,0,0,,,
2010Jun,107,1.9,.140465602268547,1.24426031494809,6.46421806222949,18.6176982481342,29.7812105064623,26.4818359989474,13.087172273824,3.58982985048641,.545375094712774,.0479340479867307,,,
2010Jun,108,2.1,,,,,30,70,,,,,,,
2013,5,2.2,,,,5,20,50,20,5,,,,,
2013,7,2,,,,,,,,,,,,,
2013,8,2.1,,,,5,25,33,20,10,7,,,,
2013,10,1.9,,,5,10,30,30,15,10,,,,,
2013,14,2,,,,,,,,,,,,,
2013,15,1.75,,,5,10,45,30,5,5,,,,,
2013,16,2,5,7,9,11,16,18,13,12,8,1,,,
2013,19,2.2,,,,,,,,,,,,,
2013,20,2.1,,,,10,30,30,20,10,,,,,
2013,23,2,,5,10,15,20,20,15,10,5,,,,
2013,24,2,,,5,10,35,35,10,5,,,,,
2013,26,1.9,,,5,15,32.5,27.5,15,5,,,,,
2013,28,2,.5,1,3,17,25.5,29,15,5,3,1,,,
2013,29,2.2,,,,,20,60,20,,,,,,
2013,30,1.9,,,,,70,30,,,,,,,
2013,31,1.9,,,5,10,40,30,10,5,,,,,
2013,32,,,,,,,,,,,,,,
2013,33,2.5,,,,,20,30,30,20,,,,,
2013,35,,,,,,,,,,,,,,
2013,37,2.2,,,,,10,80,10,,,,,,
2013,38,,,,,,,,,,,,,,
2013,41,2,,,,,,,,,,,,,
2013,42,1.9,,,,10,60,30,,,,,,,
2013,45,,,,,,,,,,,,,,
2013,47,1.9,,,,,,,,,,,,,
2013,48,2,,,,,,,,,,,,,
2013,52,1.9,,,,,80,20,,,,,,,
2013,54,2,,,,,30,30,20,20,,,,,
2013,56,2,0,0,0,0,15,75,10,0,0,0,,,
2013,57,,,,,,,,,,,,,,
2013,58,2.4,0,0,0,3.40000000000001,21.8,43.1,26.1,5.5,.1,0,,,
2013,59,2,,,,,,,,,,,,,
2013,60,2,,,,10,30,45,15,,,,,,
2013,61,,,,,,,,,,,,,,
2013,63,1.9,0,0,0,30,40,30,0,0,0,0,,,
2013,70,2,,,,,45,55,,,,,,,
2013,72,2,5,5,10,15,20,17,10,8,5,5,,,
2013,73,,,,,,,,,,,,,,
2013,76,1.9,.1,.2,2,10,80,5,2,.5,.2,,,,
2013,82,2,,1,2,9,33,51,2,1,1,,,,
2013,84,2,0,0,3,10,30,35,15,4,2,1,,,
2013,88,1.9,,,5,7.5,17.5,30,22.5,10,5,2.5,,,
2013,89,2,,,5,5,20,30,15,10,10,5,,,
2013,90,2,0,0,0,0,20,70,10,0,0,0,,,
2013,93,2,,,,,40,55,5,,,,,,
2013,94,1.8,,5,10,20,25,20,10,8,2,,,,
2013,95,1.9,0,2,9,15,24,23,17,10,0,0,,,
2013,96,,,,,,,,,,,,,,
2013,97,2,0,0,10,10,20,30,20,10,0,0,,,
2013,98,2.1,,,,,35,45,20,,,,,,
2013,100,2.1,,1,4,10,20,40,15,7.5,1.5,1,,,
2013,101,2,0,0,5,20,25,30,20,0,0,0,,,
2013,102,2.5,,,,5,20,25,25,15,10,,,,
2013,103,2.2,,,,10,30,35,20,5,,,,,
2013,104,2,0,0,0,10,20,40,20,10,0,0,,,
2013,107,1.9,.0000990418671520388,.0228209677331392,1.19147740734491,14.6237902185421,44.0433721261855,33.4596538790136,6.36362489455163,.292054310947409,.00309979008944472,.00000736372508525207,,,
2013,108,2.1,,,,,31,65,4,,,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2008,5,1.5,,,,30,60,10,,,,,,,
2008,7,1.5,,,,,,,,,,,,,
2008,8,1.6,,,3,37,55,5,,,,,,,
2008,10,1.8,,,5,15,50,25,5,,,,,,
2008,14,1.7,,,,,,,,,,,,,
2008,15,1.75,,,,10,70,20,,,,,,,
2008,16,1.7,0,1,8,28,35,15,9,3,1,0,,,
2008,19,1.6,,20,20,25,25,10,,,,,,,
2008,20,1.7,,,,20,70,10,,,,,,,
2008,23,1.7,,,5,30,50,15,,,,,,,
2008,24,1.5,,,,45,45,10,,,,,,,
2008,26,1.3,,10,20,40,20,10,,,,,,,
2008,28,1.7,1,6,10,24,36,17,5,1,,,,,
2008,29,1.4,,,20,50,30,,,,,,,,
2008,30,2,,,,,60,40,,,,,,,
2008,31,2,,,,10,30,45,15,,,,,,
2008,32,1.7,,1,12,28,35,22,2,,,,,,
2008,33,1.9,,,,,70,30,,,,,,,
2008,35,1.9,,,,,60,40,,,,,,,
2008,37,1.9,,,,,60,40,,,,,,,
2008,38,1.7,,,,30,60,10,,,,,,,
2008,41,1.6,,,,35,65,,,,,,,,
2008,42,1.5,,,20,35,40,5,,,,,,,
2008,45,1.7,,,,,,,,,,,,,
2008,47,1.6,0,5,15,28,30,17,5,0,0,,,,
2008,48,2,,,,5,45,45,5,,,,,,
2008,52,1.7,,,,5,95,,,,,,,,
2008,54,1.6,,,,25,75,,,,,,,,
2008,56,1.8,0,0,0,25,70,5,0,0,0,0,,,
2008,57,1.6,,,,,,,,,,,,,
2008,58,1.7,0,0,0,0,100,0,0,0,0,0,,,
2008,59,1.3,,,,,,,,,,,,,
2008,60,1.6,,,,30,70,,,,,,,,
2008,61,1.8,,,5,25,50,15,5,,,,,,
2008,63,1.6,0,0,0,20,70,10,0,0,0,0,,,
2008,70,1.4,,,,75,25,,,,,,,,
2008,72,1.6,,,5,30,45,20,,,,,,,
2008,73,,,,,15,80,5,,,,,,,
2008,76,1.4,3.72145806074782,8.76538945346785,17.8335891236164,24.6393848200123,23.1600176415946,14.2807977469256,5.77285808810738,1.52897908775234,.265119034964179,.0324069428115359,,,
2008,82,1.7,,,6,25,60,9,,,,,,,
2008,84,1.5,0,0,1,46,52,1,0,0,0,0,,,
2008,88,1.5,,,15,20,30,20,15,,,,,,
2008,89,1.7,,,,30,50,20,,,,,,,
2008,90,1.5,0,0,0,30,60,10,0,0,0,0,,,
2008,93,1.6,,,,30,70,,,,,,,,
2008,94,1.3,,5,10,45,25,15,,,,,,,
2008,95,1.7,0,0,0,30,70,0,0,0,0,0,,,
2008,96,1.4,,,10,60,30,,,,,,,,
2008,97,1.6,0,0,5,35,40,15,5,0,0,0,,,
2008,98,1.6,,,,25,45,30,,,,,,,
2008,100,1.8,,,4.5,17.5,60,17.5,.5,,,,,,
2008,101,1.7,0,0,5,40,55,0,0,0,0,0,,,
2008,102,1.1,,,25,50,25,,,,,,,,
2008,103,1.7,,,,15,70,15,,,,,,,
2008,104,1.7,0,0,25,30,40,5,0,0,0,0,,,
2008,107,1.70921259569419,.000000175361710871315,.000677412013852911,.434692249251289,18.0861817371336,61.2080312619178,19.7465567560044,.52295626387675,.000904054498929163,.0000000899411656263283,.000000000000488498130835069,,,
2008,108,1.4,,,,89,11,,,,,,,,
2009,5,1.3,,,10,60,20,10,,,,,,,
2009,7,1.1,,,,,,,,,,,,,
2009,8,1,,5,30,40,20,5,,,,,,,
2009,10,1.5,,5,30,40,20,5,,,,,,,
2009,14,1.1,,,,,,,,,,,,,
2009,15,1.4,,,15,45,30,10,,,,,,,
2009,16,1.1,0,11,21,26,20,10,6,3,2,1,,,
2009,19,1.5,,20,20,25,25,10,,,,,,,
2009,20,1,,10,35,40,15,,,,,,,,
2009,23,1.1,,5,30,35,25,5,,,,,,,
2009,24,1.1,,5,25,50,20,,,,,,,,
2009,26,.8,15,20,30,20,10,5,,,,,,,
2009,28,1.6,3,5,12,20,23,17,12,5,2,1,,,
2009,29,1.5,,,,30,60,10,,,,,,,
2009,30,1.5,,,,50,50,,,,,,,,
2009,31,1.2,,,30,40,25,5,,,,,,,
2009,32,1.3,3,8,17,26,23,15,7,1,,,,,
2009,33,1.5,,,10,40,40,10,,,,,,,
2009,35,1.8,,,,,70,30,,,,,,,
2009,37,1.2,,,,60,30,10,,,,,,,
2009,38,1.2,,,20,60,20,,,,,,,,
2009,41,,,,,45,55,,,,,,,,
2009,42,1.1,,,20,40,30,10,,,,,,,
2009,45,1.7,,,,,,,,,,,,,
2009,47,1,10,15,20,30,20,5,0,0,0,,,,
2009,48,2.2,,,,5,30,60,5,,,,,,
2009,52,1.1,,,15,80,5,,,,,,,,
2009,54,1.3,,20,40,40,,,,,,,,,
2009,56,1.4,0,0,0,75,25,0,0,0,0,0,,,
2009,57,1.5,,,,,,,,,,,,,
2009,58,1.3,1.1,7.7,21.5,38.9,22.9,7.3,.6,0,0,0,,,
2009,59,1.1,,,,,,,,,,,,,
2009,60,1.3,,,35,45,20,,,,,,,,
2009,61,1.5,,5,15,30,30,15,5,,,,,,
2009,63,1,0,20,30,40,10,0,0,0,0,0,,,
2009,70,1.1,,,25,65,10,,,,,,,,
2009,72,1.2,5,10,20,30,20,10,4,1,,,,,
2009,73,,,,,35,60,5,,,,,,,
2009,76,.8,24.0183307115881,17.0158459981277,18.9587541435971,17.4312241542996,12.1586348957232,6.55039032798683,2.72543198324398,.875658689898906,.217219125294288,.0485099702402736,,,
2009,82,1,,5,20,52,20,3,,,,,,,
2009,84,1.1,0,2,28,42,22,5,1,0,0,0,,,
2009,88,1.1,5,15,20,25,20,10,5,,,,,,
2009,89,1.4,,,25,45,25,5,,,,,,,
2009,90,.8,0,5,45,35,10,5,0,0,0,0,,,
2009,93,1.4,,,,60,40,,,,,,,,
2009,94,.9,,15,40,25,15,5,,,,,,,
2009,95,1.5,0,0,10,34,42,14,0,0,0,0,,,
2009,96,1,,,40,45,15,,,,,,,,
2009,97,1.1,15,15,15,25,15,10,5,0,0,0,,,
2009,98,1.8,,,10,15,25,35,15,,,,,,
2009,100,1.8,,,10,25,45,15,5,,,,,,
2009,101,1.3,2,10,15,50,20,3,0,0,0,0,,,
2009,102,.4,10,40,35,10,5,,,,,,,,
2009,103,1.5,,,10,35,40,15,,,,,,,
2009,104,1.6,0,0,10,30,40,20,0,0,0,0,,,
2009,107,1.34178889134419,.690213145258389,4.39630739305406,18.5213932631354,34.2624514150646,28.9112729781237,11.1191597774728,1.94094561899822,.152787309149716,.00538416974220635,.0000849300008765042,,,
2009,108,1.4,,,10,47,38,5,,,,,,,
2009Q1,5,1.4,,,10,40,30,20,,,,,,,
2009Q1,7,.5,,,,,,,,,,,,,
2009Q1,8,.7,5,30,40,20,5,,,,,,,,
2009Q1,10,1.1,5,10,30,40,10,5,,,,,,,
2009Q1,14,.8,,,,,,,,,,,,,
2009Q1,15,1.2,,5,25,30,20,15,5,,,,,,
2009Q1,16,.8,3,20,30,25,8,8,3,2,1,0,,,
2009Q1,19,.9,,,,,,,,,,,,,
2009Q1,20,.7,,15,40,30,15,,,,,,,,
2009Q1,23,.9,2,21,37,28,12,,,,,,,,
2009Q1,24,.7,5,20,55,15,5,,,,,,,,
2009Q1,26,.1,30,30,25,10,5,,,,,,,,
2009Q1,28,1.1,2.5,9,17,34,23,10,3,1,.5,,,,
2009Q1,29,1.4,,,,30,60,10,,,,,,,
2009Q1,30,,,,,,,,,,,,,,
2009Q1,31,1,,15,30,35,15,5,,,,,,,
2009Q1,32,1,4,10,20,26,20,12,7,1,,,,,
2009Q1,33,1.6,,,,30,70,,,,,,,,
2009Q1,35,,,,,,,,,,,,,,
2009Q1,37,1.4,,,,60,40,,,,,,,,
2009Q1,38,.8,,10,60,30,,,,,,,,,
2009Q1,41,1.2,,,,,,,,,,,,,
2009Q1,42,.8,,5,50,35,10,,,,,,,,
2009Q1,45,,,,,,,,,,,,,,
2009Q1,47,.6,15,20,30,20,10,5,0,0,0,,,,
2009Q1,48,2.2,,,,5,30,60,5,,,,,,
2009Q1,52,.7,,5,80,15,,,,,,,,,
2009Q1,54,.7,,20,50,25,5,,,,,,,,
2009Q1,56,1.1,0,0,20,70,10,0,0,0,0,0,,,
2009Q1,57,,,,,,,,,,,,,,
2009Q1,58,1,,,,,,,,,,,,,
2009Q1,59,.3,,,,,,,,,,,,,
2009Q1,60,.7,,30,40,30,,,,,,,,,
2009Q1,61,1.2,,10,20,40,20,10,,,,,,,
2009Q1,63,.5,10,30,50,10,0,0,0,0,0,0,,,
2009Q1,70,.9,,,55,45,,,,,,,,,
2009Q1,72,1.2,5,10,20,30,20,10,4,1,,,,,
2009Q1,73,,,,,,,,,,,,,,
2009Q1,76,.5,20.6,26.6,24.5,12.7,9.7,3.7,1.4,.3,.3,.2,,,
2009Q1,82,.8,2.5,20,55,20,2.5,,,,,,,,
2009Q1,84,,,,,,,,,,,,,,
2009Q1,88,.7,10,20,30,25,10,5,,,,,,,
2009Q1,89,1.3,,,20,45,30,5,,,,,,,
2009Q1,90,.5,0,25,50,15,10,0,0,0,0,0,,,
2009Q1,93,,,,,,,,,,,,,,
2009Q1,94,.2,20,62,8,6,4,,,,,,,,
2009Q1,95,1.1,4,9,27,35,18,7,0,0,0,0,,,
2009Q1,96,.4,15,45,35,5,,,,,,,,,
2009Q1,97,.6,10,15,35,20,10,5,5,0,0,0,,,
2009Q1,98,1.1,,,30,40,30,,,,,,,,
2009Q1,100,1.4,,7.5,15,50,20,7.5,,,,,,,
2009Q1,101,.9,5,15,50,30,0,0,0,0,0,0,,,
2009Q1,102,-.4,40,35,15,10,,,,,,,,,
2009Q1,103,1,,10,35,45,10,,,,,,,,
2009Q1,104,1.3,0,0,15,40,30,15,0,0,0,0,,,
2009Q1,107,.887255536225127,7.51093178398574,16.4038428275461,30.1372885887714,27.8736470247082,13.8328440183491,3.67779816533682,.522493549683944,.0395326197109913,.00158733556911983,.000034086338507322,,,
2009Q1,108,.5,,33,59,8,,,,,,,,,
2010,5,1.9,,,,25,50,25,,,,,,,
2010,7,2,,,,,,,,,,,,,
2010,8,1.5,,8,15,25,30,15,7,,,,,,
2010,10,2.1,,5,10,20,30,20,10,5,,,,,
2010,14,1.5,,,,,,,,,,,,,
2010,15,1.75,,,5,20,35,25,10,5,,,,,
2010,16,1.5,0,1,15,20,31,20,9,3,1,0,,,
2010,19,1.9,,5,10,30,35,20,,,,,,,
2010,20,2,,5,10,20,25,30,10,,,,,,
2010,23,1.5,,5,20,25,25,19,4,2,,,,,
2010,24,1.7,,,5,25,45,25,,,,,,,
2010,26,2.2,,,5,10,20,30,20,10,5,,,,
2010,28,,,,,,,,,,,,,,
2010,29,1.8,,,,10,60,30,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,1.5,,,10,20,40,20,10,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,2,,,,10,40,40,10,,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,1.7,,,,20,60,20,,,,,,,
2010,38,1.8,,,,20,60,20,,,,,,,
2010,41,,,,,20,60,20,,,,,,,
2010,42,1.7,,,5,20,50,20,5,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,2.3,,,,,10,75,15,,,,,,
2010,54,1.8,,,15,30,30,15,10,,,,,,
2010,56,2,0,0,0,0,35,65,0,0,0,0,,,
2010,57,1.8,,,,,,,,,,,,,
2010,58,2.1,.1,1.2,7.2,16.8,26,27,15.5,5.6,.6,0,,,
2010,59,1.7,,,,,,,,,,,,,
2010,60,2,,,,,30,40,30,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,2.1,0,0,0,10,30,40,20,0,0,0,,,
2010,70,1.4,,,10,75,15,,,,,,,,
2010,72,1.4,5,5,15,20,20,15,10,5,3,2,,,
2010,73,,,,,,,,,,,,,,
2010,76,1.6,10.7376649912483,10.5184957591725,14.8909828759276,17.5596407366364,17.4789834190534,13.5364070036759,8.47135647058693,4.28398466382686,1.75050808222691,.771975997645069,,,
2010,82,1.9,,,,20,60,20,,,,,,,
2010,84,1.8,1,2,5,23,30,26,10,2,1,0,,,
2010,88,1.9,,5,15,20,25,20,10,5,,,,,
2010,89,1.8,,,5,25,40,25,5,,,,,,
2010,90,1.7,0,0,0,20,50,25,5,0,0,0,,,
2010,93,1.8,,,,25,40,35,,,,,,,
2010,94,1.7,,7,10,12,35,21,15,,,,,,
2010,95,1.8,0,0,8,19,37,25,11,0,0,0,,,
2010,96,1.9,,,5,20,40,30,5,,,,,,
2010,97,2,0,0,5,35,40,15,5,0,0,0,,,
2010,98,2.4,,,,10,30,40,20,,,,,,
2010,100,,,,,,,,,,,,,,
2010,101,1.6,0,5,10,30,50,5,0,0,0,0,,,
2010,102,1.5,,,10,30,30,20,10,,,,,,
2010,103,2.2,,,5,10,30,40,10,5,,,,,
2010,104,2.1,0,0,0,0,30,40,20,10,0,0,,,
2010,107,2.0225841234236,.0344819454150658,.381743191228745,3.17938286383219,13.2387680021893,28.3189746805289,31.1827287656274,17.6796815559573,5.1533136667575,.76988717450327,.0610381539602356,,,
2010,108,2.2,,,,1,44,55,,,,,,,
2010Q1,5,1.7,,,5,20,50,20,5,,,,,,
2010Q1,7,1.8,,,,,,,,,,,,,
2010Q1,8,1.4,,3,22,35,25,10,5,,,,,,
2010Q1,10,2,,,5,10,20,30,20,10,5,,,,
2010Q1,14,1.1,,,,,,,,,,,,,
2010Q1,15,1.75,,,5,20,35,20,15,5,,,,,
2010Q1,16,1.4,0,1,15,30,23,18,9,3,1,0,,,
2010Q1,19,1.9,,,,,,,,,,,,,
2010Q1,20,1.6,,10,15,25,35,15,,,,,,,
2010Q1,23,1.3,,5,25,30,20,14,4,2,,,,,
2010Q1,24,1.6,,,5,30,45,15,5,,,,,,
2010Q1,26,1.9,,5,10,15,20,20,15,10,5,,,,
2010Q1,28,,,,,,,,,,,,,,
2010Q1,29,1.5,,,,10,60,30,,,,,,,
2010Q1,30,,,,,,,,,,,,,,
2010Q1,31,1.7,,,10,20,40,20,10,,,,,,
2010Q1,32,2,2,7,10,17,20,22,16,5,1,,,,
2010Q1,33,2.1,,,,10,30,60,,,,,,,
2010Q1,35,,,,,,,,,,,,,,
2010Q1,37,1.8,,,,10,60,30,,,,,,,
2010Q1,38,1.8,,,,10,60,30,,,,,,,
2010Q1,41,2,,,,,,,,,,,,,
2010Q1,42,1.4,,,15,45,30,10,,,,,,,
2010Q1,45,,,,,,,,,,,,,,
2010Q1,47,,,,,,,,,,,,,,
2010Q1,48,,,,,,,,,,,,,,
2010Q1,52,,,,,,,,,,,,,,
2010Q1,54,1.5,,,15,30,30,15,10,,,,,,
2010Q1,56,,,,,,,,,,,,,,
2010Q1,57,,,,,,,,,,,,,,
2010Q1,58,1.8,,,,,,,,,,,,,
2010Q1,59,1.8,,,,,,,,,,,,,
2010Q1,60,1.9,,,,25,50,25,,,,,,,
2010Q1,61,,,,,,,,,,,,,,
2010Q1,63,1.7,0,0,10,30,50,10,0,0,0,0,,,
2010Q1,70,1.4,,,10,55,35,,,,,,,,
2010Q1,72,1.3,5,5,15,20,20,15,10,5,3,2,,,
2010Q1,73,,,,,,,,,,,,,,
2010Q1,76,1.3,13.6,17.6,18.5,17.7,11.7,12.7,4.4,2.3,1.3,.2,,,
2010Q1,82,1.4,,5,20,52,20,3,,,,,,,
2010Q1,84,,,,,,,,,,,,,,
2010Q1,88,1.5,,7.5,12.5,22.5,27.5,20,10,,,,,,
2010Q1,89,1.6,,,5,20,40,30,5,,,,,,
2010Q1,90,1.2,0,0,10,50,40,0,0,0,0,0,,,
2010Q1,93,,,,,,,,,,,,,,
2010Q1,94,1.6,,7,12,17,29,20,15,,,,,,
2010Q1,95,1.7,0,0,8,13,36,29,14,0,0,0,,,
2010Q1,96,,,,,,,,,,,,,,
2010Q1,97,1.9,5,5,10,20,25,20,10,5,0,0,,,
2010Q1,98,2.5,,,,,5,30,45,20,,,,,
2010Q1,100,,,,,,,,,,,,,,
2010Q1,101,1.4,0,5,25,50,20,0,0,0,0,0,,,
2010Q1,102,1.3,,5,30,30,30,5,,,,,,,
2010Q1,103,2.1,,,,15,35,40,10,,,,,,
2010Q1,104,1.9,0,0,0,15,40,30,15,0,0,0,,,
2010Q1,107,1.98054606527764,.182082467387379,.980971205535841,4.77908233094815,13.8191198110359,24.6436924645954,27.1190878194674,18.4175353894615,7.71617944937166,1.99259000610013,.349659056096585,,,
2010Q1,108,2.1,,,1,16,37,41,5,,,,,,
2013,5,2,,,,10,40,40,10,,,,,,
2013,7,1.9,,,,,,,,,,,,,
2013,8,2,,2,5,13,25,30,18,7,,,,,
2013,10,2.2,,,5,10,20,30,20,10,5,,,,
2013,14,,,,,,,,,,,,,,
2013,15,2.25,,,5,5,15,35,25,10,5,,,,
2013,16,2.2,5,6,7,8,14,17,16,11,10,6,,,
2013,19,1.8,,,,,,,,,,,,,
2013,20,2.3,,,5,15,25,30,20,5,,,,,
2013,23,1.8,2,3,8,15,25,20,15,8,3,1,,,
2013,24,1.7,,,5,20,50,20,5,,,,,,
2013,26,2.2,,,5,10,20,30,20,10,5,,,,
2013,28,2.3,5,6,8,9,16,18,16,9,8,5,,,
2013,29,2,,,,,30,50,20,,,,,,
2013,30,,,,,,,,,,,,,,
2013,31,2.2,,,10,15,20,25,20,10,,,,,
2013,32,,,,,,,,,,,,,,
2013,33,2.5,,,,,10,40,40,10,,,,,
2013,35,,,,,,,,,,,,,,
2013,37,2,,,,,50,50,,,,,,,
2013,38,,,,,,,,,,,,,,
2013,41,2.3,,,,,,,,,,,,,
2013,42,2.2,,,,,25,50,25,,,,,,
2013,45,,,,,,,,,,,,,,
2013,47,1.8,,,,,,,,,,,,,
2013,48,2.2,,,,,,,,,,,,,
2013,52,2,,,,,30,70,,,,,,,
2013,54,2.2,,,,10,40,40,10,,,,,,
2013,56,2,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,1.5,5,9.8,17.6,20.2,21.8,13.4,7.2,3.7,1.2,.1,,,
2013,59,2.2,,,,,,,,,,,,,
2013,60,1.9,,,,25,50,25,,,,,,,
2013,61,,,,,,,,,,,,,,
2013,63,2.2,0,0,0,10,30,50,10,0,0,0,,,
2013,70,2,,,,15,35,50,,,,,,,
2013,72,1.5,5,5,15,20,20,15,10,5,3,2,,,
2013,73,,,,,,,,,,,,,,
2013,76,2.2,0,0,.5,9,40,40,10,.5,0,0,,,
2013,82,1.9,,,5,12.5,65,12.5,5,,,,,,
2013,84,1.9,1,2,5,12,33,25,16,5,1,0,,,
2013,88,2,,,5,12.5,25,30,17.5,10,,,,,
2013,89,2,,,5,5,20,40,25,5,,,,,
2013,90,2,0,0,0,25,35,40,0,0,0,0,,,
2013,93,2.5,,,,,10,30,60,,,,,,
2013,94,2,,4,8,12,20,30,15,8,3,,,,
2013,95,2.2,1,2,5,10,15,24,18,14,8,3,,,
2013,96,,,,,,,,,,,,,,
2013,97,2.2,1,4,5,15,25,30,10,5,4,1,,,
2013,98,2.1,,,,10,30,50,10,,,,,,
2013,100,2.2,.5,1,3,10,20,40,20,4,1,.5,,,
2013,101,2,0,0,0,5,30,50,15,0,0,0,,,
2013,102,2,,,10,15,25,30,15,5,,,,,
2013,103,2.2,,,,5,25,40,25,5,,,,,
2013,104,2.3,0,0,0,0,20,40,30,10,0,0,,,
2013,107,1.77967412420618,.136761071844749,1.12277365531814,6.86518815004417,20.8201357421491,32.3395102881987,25.7596237130083,10.5152799387414,2.19451102021877,.233290867830838,.0129255526457595,,,
2013,108,2.2,,,,,5,84,11,,,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2008,5,7.2,,,,20,65,15,,,,,,,
2008,7,7.3,,,,,,,,,,,,,
2008,8,7.2,,,,2,96,2,,,,,,,
2008,10,7,,,5,15,50,20,10,,,,,,
2008,14,7.4,,,,,,,,,,,,,
2008,15,7.2,,,,,80,20,,,,,,,
2008,16,7.3,0,0,0,15,45,31,8,1,0,0,0,0,0
2008,19,7.2,,,,15,65,20,,,,,,,
2008,20,7.3,,,,5,60,35,,,,,,,
2008,23,7.2,,,,5,80,15,,,,,,,
2008,24,7.3,,,,15,60,25,,,,,,,
2008,26,7,,,20,30,30,20,,,,,,,
2008,28,7.3,,1,3,19,36,23,12,5,1,,,,
2008,29,7.2,,,,10,60,30,,,,,,,
2008,30,7.1,,,,40,60,,,,,,,,
2008,31,7,,,15,30,40,15,,,,,,,
2008,32,7.2,,,1,18,40,30,10,1,,,,,
2008,33,7.3,,,,10,50,40,,,,,,,
2008,35,7,,,,30,70,,,,,,,,
2008,37,7.3,,,,,80,20,,,,,,,
2008,38,7.1,,,,10,80,10,,,,,,,
2008,41,7.1,,,,20,80,,,,,,,,
2008,42,7.1,,,,20,80,,,,,,,,
2008,45,6.9,,,10,80,10,,,,,,,,
2008,47,7.2,0,2,10,16,44,16,10,2,0,0,0,0,0
2008,48,7.1,,,,5,80,15,,,,,,,
2008,52,7.2,,,,,90,10,,,,,,,
2008,54,6.9,,,,50,50,,,,,,,,
2008,56,7.1,0,0,0,15,70,15,0,0,0,0,0,0,0
2008,57,7.3,,,,,,,,,,,,,
2008,58,7.3,0,0,0,0,100,0,0,0,0,0,0,0,0
2008,59,7.23,,,,,,,,,,,,,
2008,60,7.2,,,,10,80,10,,,,,,,
2008,61,7.2,,,,20,50,25,5,,,,,,
2008,63,7.2,0,0,0,30,50,20,0,0,0,0,0,0,0
2008,70,7.1,,,,15,85,,,,,,,,
2008,72,7.2,,,,5,90,5,,,,,,,
2008,73,,,,,95,5,,,,,,,,
2008,76,7.4,,,,,,,,,,,,,
2008,82,7.2,,,,10,65,25,,,,,,,
2008,84,7.2,0,0,0,0,95,5,0,0,0,0,0,0,0
2008,88,7.3,,,10,20,35,25,10,,,,,,
2008,89,7.2,,,,20,50,30,,,,,,,
2008,90,7.2,0,0,0,10,60,30,0,0,0,0,0,0,0
2008,93,7.3,,,,,80,20,,,,,,,
2008,94,7.3,,,,,70,30,,,,,,,
2008,95,7.25366241447639,0,0,0,5,76,19,0,0,0,0,0,0,0
2008,96,7.4,,,,,60,40,,,,,,,
2008,97,7.3,0,0,0,5,50,35,10,0,0,0,0,0,0
2008,98,7.3,,,,30,50,20,,,,,,,
2008,100,7.3,,,,10,60,30,,,,,,,
2008,101,7.2,0,0,0,0,55,40,5,0,0,0,0,0,0
2008,102,7.2,,,,5,80,15,,,,,,,
2008,103,7.3,,,,5,75,20,,,,,,,
2008,104,7.3,0,0,0,15,40,30,15,0,0,0,0,0,0
2008,107,7.17273722502344,.00000000000000000000000000000000000000000000000000000000000628857720217505,.0000000000000000000000000000000477065314995491,.0000000000412276552170816,1.37029330831044,98.3277371279564,.301969563691207,.000000000000699440505513849,0,0,0,0,0,0
2008,108,7.47,,,,,77,23,,,,,,,
2009,5,7.3,,,,15,60,25,,,,,,,
2009,7,7.6,,,,,,,,,,,,,
2009,8,7.4,,,,5,50,35,10,,,,,,
2009,10,7.3,,,10,15,40,20,10,5,,,,,
2009,14,7.9,,,,,,,,,,,,,
2009,15,7.4,,,,10,45,30,10,5,,,,,
2009,16,7.8,0,1,5,10,22,30,25,5,1,1,0,0,0
2009,19,7.8,,,,10,40,45,5,,,,,,
2009,20,7.7,,,,,20,50,25,5,,,,,
2009,23,7.5,,,,5,35,45,15,,,,,,
2009,24,7.5,,,,15,35,35,15,,,,,,
2009,26,7.2,,,,25,50,25,,,,,,,
2009,28,7.4,,1,2,16,28,22,14,9,7,1,,,
2009,29,7.2,,,,20,60,20,,,,,,,
2009,30,6.9,,,,60,40,,,,,,,,
2009,31,7,,,10,30,40,20,,,,,,,
2009,32,7.6,,1,5,15,25,28,20,3,2,1,,,
2009,33,7.1,,,10,30,40,20,,,,,,,
2009,35,7.1,,,,20,70,10,,,,,,,
2009,37,7.6,,,,,45,55,,,,,,,
2009,38,7.2,,,,10,80,10,,,,,,,
2009,41,6.9,,,,70,30,,,,,,,,
2009,42,7.2,,,15,30,50,5,,,,,,,
2009,45,7.1,,,10,30,50,10,,,,,,,
2009,47,7.6,0,0,5,15,20,30,20,10,0,0,0,0,0
2009,48,6.9,,,,60,30,10,,,,,,,
2009,52,7.6,,,,,10,90,,,,,,,
2009,54,6.9,,,20,50,30,,,,,,,,
2009,56,6.9,0,0,0,70,30,0,0,0,0,0,0,0,0
2009,57,7.5,,,,,,,,,,,,,
2009,58,7.4,0,0,0,13,79.6,7.4,0,0,0,0,0,0,0
2009,59,7.316,,,,,,,,,,,,,
2009,60,7.4,,,,5,65,30,,,,,,,
2009,61,7.4,,,5,25,30,30,10,0,,,,,
2009,63,7.5,0,0,0,10,30,50,10,0,0,0,0,0,0
2009,70,7.3,,,,10,70,20,,,,,,,
2009,72,7.4,,,,10,70,17,3,,,,,,
2009,73,,,,,60,40,,,,,,,,
2009,76,8.1,,,,,,,,,,,,,
2009,82,7.5,,,,,15,65,20,,,,,,
2009,84,7.4,0,0,0,2,46,42,10,0,0,0,0,0,0
2009,88,7.5,,,5,17,25,30,18,5,,,,,
2009,89,7.6,,,,20,30,35,10,5,,,,,
2009,90,7.4,0,0,0,10,50,40,0,0,0,0,0,0,0
2009,93,7.6,,,,,40,50,10,,,,,,
2009,94,7.8,,,,5,15,45,35,,,,,,
2009,95,7.36913041938088,0,0,0,3,61,31,5,0,0,0,0,0,0
2009,96,7.7,,,,,10,60,30,,,,,,
2009,97,7.6,0,0,0,5,30,35,15,10,5,0,0,0,0
2009,98,7.5,,,,10,40,35,15,,,,,,
2009,100,7.4,,,,10,50,30,10,,,,,,
2009,101,7.5,0,0,0,0,20,55,25,0,0,0,0,0,0
2009,102,7.4,,,,5,55,40,,,,,,,
2009,103,7.3,,,,5,50,30,10,5,,,,,
2009,104,7.5,0,0,0,10,40,40,10,0,0,0,0,0,0
2009,107,7.1506252457901,.00000000251195968369431,.000088071400059354,.26442954985465,20.9622388454676,67.1032229747841,11.5968563964105,.0731525851646486,.0000115743668538393,.0000000000396682686698568,0,0,0,0
2009,108,7.4,,,,16,52,31,1,,,,,,
2009May,5,7.2,,,5,20,50,20,5,,,,,,
2009May,7,7.6,,,,,,,,,,,,,
2009May,8,7.3,,,,10,55,35,,,,,,,
2009May,10,7.3,,,10,15,40,20,10,5,,,,,
2009May,14,7.7,,,,,,,,,,,,,
2009May,15,7.4,,,5,15,40,20,15,5,,,,,
2009May,16,7.6,0,1,5,10,22,30,25,5,1,1,0,0,0
2009May,19,,,,,,,,,,,,,,
2009May,20,7.7,,,,,25,55,20,,,,,,
2009May,23,7.5,,,,5,35,45,15,,,,,,
2009May,24,7.5,,,,20,30,30,20,,,,,,
2009May,26,7.2,,,10,20,40,20,10,,,,,,
2009May,28,7.4,,1,2,16,28,22,14,9,7,1,,,
2009May,29,7.2,,,,20,60,20,,,,,,,
2009May,30,,,,,,,,,,,,,,
2009May,31,7,,,15,35,40,10,,,,,,,
2009May,32,7.6,,,3,17,24,30,20,3,2,1,,,
2009May,33,7.1,,,10,30,40,20,,,,,,,
2009May,35,,,,,,,,,,,,,,
2009May,37,7.6,,,,,45,55,,,,,,,
2009May,38,7.2,,,,10,80,10,,,,,,,
2009May,41,6.3,,,,,,,,,,,,,
2009May,42,7.2,,5,15,30,40,10,,,,,,,
2009May,45,,,,,,,,,,,,,,
2009May,47,7.5,0,0,5,15,20,30,20,10,0,0,0,0,0
2009May,48,6.9,,,,,,,,,,,,,
2009May,52,7.6,,,,,10,90,,,,,,,
2009May,54,6.3,,,50,50,,,,,,,,,
2009May,56,7,0,0,0,30,70,0,0,0,0,0,0,0,0
2009May,57,,,,,,,,,,,,,,
2009May,58,,,,,,,,,,,,,,
2009May,59,7.4,,,,,,,,,,,,,
2009May,60,7.3,,,,5,65,30,,,,,,,
2009May,61,7.4,,,,,,,,,,,,,
2009May,63,7.4,0,0,0,10,40,30,20,0,0,0,0,0,0
2009May,70,7.2,,,,10,75,15,,,,,,,
2009May,72,7.3,,,,10,70,17,3,,,,,,
2009May,73,,,,,,,,,,,,,,
2009May,76,8,,,,,,,,,,,,,
2009May,82,7.5,,,,,10,65,25,,,,,,
2009May,84,,,,,,,,,,,,,,
2009May,88,7.5,,,2.5,12.5,25,32.5,20,7.5,,,,,
2009May,89,7.5,,,,,20,40,30,10,,,,,
2009May,90,7.4,0,0,0,10,50,40,0,0,0,0,0,0,0
2009May,93,,,,,,,,,,,,,,
2009May,94,7.8,,,,7.5,17.5,35,25,15,,,,,
2009May,95,7.3932408461682,0,0,0,2,53,40,5,0,0,0,0,0,0
2009May,96,7.7,,,,,10,50,40,,,,,,
2009May,97,7.6,0,0,0,5,30,35,15,10,5,0,0,0,0
2009May,98,7.5,,,,10,40,35,15,,,,,,
2009May,100,7.5,,,,10,30,50,10,,,,,,
2009May,101,7.6,0,0,0,0,20,55,25,0,0,0,0,0,0
2009May,102,7.4,,,,10,50,30,10,,,,,,
2009May,103,7.3,,,,5,40,35,20,,,,,,
2009May,104,7.4,0,0,0,20,40,30,10,0,0,0,0,0,0
2009May,107,7.17346711280485,.00000000287155223255595,.0000838511469988114,.231356709059027,18.8555887715173,66.9593060207704,13.8351792864072,.118456182933224,.0000291751163228327,.000000000177924341926428,0,0,0,0
2009May,108,7.2,,,2,31,52,15,,,,,,,
2010,5,7.5,,,,15,30,40,15,,,,,,
2010,7,7.4,,,,,,,,,,,,,
2010,8,7.7,,,,10,25,40,20,5,,,,,
2010,10,7,,5,10,20,30,20,10,5,,,,,
2010,14,8.2,,,,,,,,,,,,,
2010,15,7.25,,,5,15,40,20,15,5,,,,,
2010,16,8,0,1,2,6,10,26,28,20,6,1,0,0,0
2010,19,7.6,,,,,,,,,,,,,
2010,20,8,,,,,10,30,40,15,5,,,,
2010,23,7.8,,,,5,20,40,30,5,,,,,
2010,24,7.5,,,,20,30,30,20,,,,,,
2010,26,7,,5,15,30,30,15,5,,,,,,
2010,28,,,,,,,,,,,,,,
2010,29,7,,,,40,50,10,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,7.2,,,10,25,40,20,5,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,6.9,,,20,40,40,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,7.4,,,,,70,30,,,,,,,
2010,38,6.7,,,,60,40,,,,,,,,
2010,41,6.7,,,10,80,10,,,,,,,,
2010,42,7,,5,15,35,40,5,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,7.7,,,,,20,75,5,,,,,,
2010,54,6.9,,,20,50,30,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,7.4,,,,,,,,,,,,,
2010,58,7.7,0,0,0,3,44.3,48,4.7,0,0,0,0,0,0
2010,59,7.2,,,,,,,,,,,,,
2010,60,7.4,,,,20,60,20,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,7.9,0,0,0,10,20,50,20,0,0,0,0,0,0
2010,70,7.2,,,,15,70,15,,,,,,,
2010,72,7.5,,,,10,50,35,5,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,8.2,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,7.6,0,0,0,2,33,40,20,5,0,0,0,0,0
2010,88,7.2,,,10,20,35,25,10,,,,,,
2010,89,7.5,,,,15,25,40,10,5,5,,,,
2010,90,7.4,0,0,0,10,60,30,0,0,0,0,0,0,0
2010,93,7.4,,,,,60,35,5,,,,,,
2010,94,7.9,,,,7.5,17.5,30,25,20,,,,,
2010,95,7.52019535132472,0,0,1,3,36,54,4,2,0,0,0,0,0
2010,96,,,,,,,,,,,,,,
2010,97,7.4,0,0,0,5,35,30,15,10,5,0,0,0,0
2010,98,7.2,,,,30,50,20,,,,,,,
2010,100,,,,,,,,,,,,,,
2010,101,7.3,0,0,0,0,45,30,20,5,0,0,0,0,0
2010,102,7.3,,,,10,60,30,,,,,,,
2010,103,7.1,,,,20,40,30,10,,,,,,
2010,104,7.1,0,0,5,30,40,20,5,0,0,0,0,0,0
2010,107,6.96179709687439,.00128871065021574,.177958583052329,6.85489629240377,41.6113495355163,43.358420890445,7.77376992333355,.221397930560274,.000917611408890462,.000000522590104523601,.0000000000396016552883793,.0000000000396016552883793,0,0
2010,108,6.9,,,6,45,39,10,,,,,,,
2010May,5,7.4,,,10,20,40,20,10,,,,,,
2010May,7,7.4,,,,,,,,,,,,,
2010May,8,7.6,,,,12,25,45,18,,,,,,
2010May,10,7,,5,10,20,30,20,10,5,,,,,
2010May,14,8.4,,,,,,,,,,,,,
2010May,15,7.3,,,5,20,30,25,15,5,,,,,
2010May,16,8,0,1,2,6,10,26,28,20,6,1,0,0,0
2010May,19,,,,,,,,,,,,,,
2010May,20,8,,,,,10,30,40,15,5,,,,
2010May,23,7.8,,,,5,20,40,30,5,,,,,
2010May,24,7.6,,,,10,30,40,20,,,,,,
2010May,26,7.2,,5,10,20,30,20,10,5,,,,,
2010May,28,,,,,,,,,,,,,,
2010May,29,7,,,,40,50,10,,,,,,,
2010May,30,,,,,,,,,,,,,,
2010May,31,7.1,,,10,25,40,20,5,,,,,,
2010May,32,,,,,,,,,,,,,,
2010May,33,6.9,,,20,40,40,,,,,,,,
2010May,35,,,,,,,,,,,,,,
2010May,37,7.5,,,,,50,50,,,,,,,
2010May,38,6.9,,,,60,40,,,,,,,,
2010May,41,6.7,,,,,,,,,,,,,
2010May,42,7.1,,5,20,30,35,10,,,,,,,
2010May,45,,,,,,,,,,,,,,
2010May,47,,,,,,,,,,,,,,
2010May,48,,,,,,,,,,,,,,
2010May,52,,,,,,,,,,,,,,
2010May,54,6,,10,50,40,,,,,,,,,
2010May,56,,,,,,,,,,,,,,
2010May,57,,,,,,,,,,,,,,
2010May,58,,,,,,,,,,,,,,
2010May,59,7.2,,,,,,,,,,,,,
2010May,60,7.4,,,,20,60,20,,,,,,,
2010May,61,,,,,,,,,,,,,,
2010May,63,7.8,0,0,0,0,20,50,30,0,0,0,0,0,0
2010May,70,7.1,,,,15,70,15,,,,,,,
2010May,72,7.5,,,,10,50,35,5,,,,,,
2010May,73,,,,,,,,,,,,,,
2010May,76,8.2,,,,,,,,,,,,,
2010May,82,,,,,,,,,,,,,,
2010May,84,,,,,,,,,,,,,,
2010May,88,7.3,,,12.5,17.5,30,22.5,12.5,5,,,,,
2010May,89,7.7,,,,10,20,40,20,10,,,,,
2010May,90,7.4,0,0,0,10,60,30,0,0,0,0,0,0,0
2010May,93,,,,,,,,,,,,,,
2010May,94,7.9,,,,7.5,17.5,30,25,20,,,,,
2010May,95,7.47972266652088,0,0,1,4,38,50,5,2,0,0,0,0,0
2010May,96,,,,,,,,,,,,,,
2010May,97,7.5,0,0,0,5,35,30,15,10,5,0,0,0,0
2010May,98,7.2,,,,25,40,30,5,,,,,,
2010May,100,,,,,,,,,,,,,,
2010May,101,7.3,0,0,0,0,45,30,20,5,0,0,0,0,0
2010May,102,7.3,,,,10,40,35,15,,,,,,
2010May,103,7.1,,,,20,40,30,10,,,,,,
2010May,104,7.1,0,0,10,30,30,20,10,0,0,0,0,0,0
2010May,107,7.00431711228493,.00111321675781983,.146690836288066,5.75837805289195,38.0087008392326,45.6373440391245,10.0639896833926,.381488378659312,.00229288810740247,.00000206527585033811,.000000000269850808365391,.000000000269850808365391,0,0
2010May,108,6.7,,,20,51,26,3,,,,,,,
2013,5,7,,,15,20,40,20,5,,,,,,
2013,7,7,,,,,,,,,,,,,
2013,8,7.3,,2,10,20,40,25,3,,,,,,
2013,10,6,,5,10,20,30,20,10,5,,,,,
2013,14,,,,,,,,,,,,,,
2013,15,7,,5,15,25,30,15,5,5,,,,,
2013,16,6.4,10,13,16,14,11,10,9,6,5,4,2,0,0
2013,19,,,,,,,,,,,,,,
2013,20,7.5,,,5,10,25,25,20,10,5,,,,
2013,23,7.5,,5,10,15,20,20,15,10,5,,,,
2013,24,6.7,,5,25,40,25,5,,,,,,,
2013,26,7,,10,15,25,25,15,10,,,,,,
2013,28,7.3,,,,,,,,,,,,,
2013,29,6.8,,,20,40,40,,,,,,,,
2013,30,,,,,,,,,,,,,,
2013,31,7.2,,,10,25,30,25,10,,,,,,
2013,32,,,,,,,,,,,,,,
2013,33,6.5,,20,30,30,20,,,,,,,,
2013,35,,,,,,,,,,,,,,
2013,37,6.8,,,10,60,20,10,,,,,,,
2013,38,,,,,,,,,,,,,,
2013,41,6,,,,,,,,,,,,,
2013,42,6.3,5,25,35,30,5,,,,,,,,
2013,45,,,,,,,,,,,,,,
2013,47,7.6,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,7,,,,40,60,,,,,,,,
2013,54,6,,,,,,,,,,,,,
2013,56,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,8.8,0,0,0,0,.200000000000003,6.89999999999999,31.6,42.8,17.1,1.4,0,0,0
2013,59,6.7,,,,,,,,,,,,,
2013,60,7.4,,,,20,60,20,,,,,,,
2013,61,,,,,,,,,,,,,,
2013,63,7.2,0,0,0,20,60,20,0,0,0,0,0,0,0
2013,70,6.7,,,15,55,30,,,,,,,,
2013,72,7,2,4,8,18,20,15,12,8,4,3,2,2,2
2013,73,,,,,,,,,,,,,,
2013,76,7.7,,,,,,,,,,,,,
2013,82,8,,,,,,20,60,20,,,,,
2013,84,7.2,0,0,3,24,35,25,8,5,0,0,0,0,0
2013,88,7.2,,5,15,20,25,15,10,5,5,,,,
2013,89,6.9,,5,15,45,20,10,5,,,,,,
2013,90,7.2,0,0,0,30,55,15,0,0,0,0,0,0,0
2013,93,6.5,,5,25,40,25,5,,,,,,,
2013,94,7,2.5,7.5,17.5,25,20,12.5,7.5,5,2.5,,,,
2013,95,6.95761357696197,0,0,3,40,53,4,0,0,0,0,0,0,0
2013,96,,,,,,,,,,,,,,
2013,97,7,5,5,10,15,25,20,10,5,5,0,0,0,0
2013,98,6.2,5,30,35,20,10,,,,,,,,
2013,100,6,10,20,30,25,10,4,1,,,,,,
2013,101,6.7,0,0,5,45,30,15,5,0,0,0,0,0,0
2013,102,6.8,,,10,35,30,20,5,,,,,,
2013,103,,,,,,,,,,,,,,
2013,104,7,0,0,10,20,20,20,10,10,10,0,0,0,0
2013,107,6.17323974307033,6.8703178401843,24.2450211869302,41.8140203038109,22.7436493457028,4.08477047234277,.237801897168899,.00439361438958619,.0000252946908640972,.0000000447555548177547,.0000000000241029418646121,.0000000000241029418646121,0,0
2013,108,6.6,,4,36,49,11,,,,,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,
2008,5,,,,3,,,,,,,,,,
2008,7,,,,3.5,,,,,,,,,,
2008,8,,,,3,,,,,,,,,,
2008,10,,,,3.1,,,,,,,,,,
2008,14,,,,,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,3.3,,,,,,,,,,
2008,19,,,,,,,,,,,,,,
2008,20,,,,2.8,,,,,,,,,,
2008,23,,,,3.2,,,,,,,,,,
2008,24,,,,3.2,,,,,,,,,,
2008,26,,,,,,,,,,,,,,
2008,28,,,,2.1,,,,,,,,,,
2008,29,,,,3.1,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,,,,,,,,,,,,,,
2008,32,,,,3.3,,,,,,,,,,
2008,33,,,,,,,,,,,,,,
2008,35,,,,,,,,,,,,,,
2008,37,,,,3,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,45,,,,2.5,,,,,,,,,,
2008,47,,,,2.9,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,3,,,,,,,,,,
2008,54,,,,,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,58,,,,3.2,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,3.2,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,63,,,,2.4,,,,,,,,,,
2008,70,,,,3.4,,,,,,,,,,
2008,72,,,,3.5,,,,,,,,,,
2008,73,,,,3,,,,,,,,,,
2008,76,,,,3.7,,,,,,,,,,
2008,82,,,,3.8,,,,,,,,,,
2008,84,,,,3,,,,,,,,,,
2008,88,,,,2.9,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2.7,,,,,,,,,,
2008,93,,,,2.8,,,,,,,,,,
2008,94,,,,3.1,,,,,,,,,,
2008,95,,,,3.1,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,97,,,,2.8,,,,,,,,,,
2008,98,,,,3.2,,,,,,,,,,
2008,100,,,,3.4,,,,,,,,,,
2008,101,,,,2.8,,,,,,,,,,
2008,102,,,,2.1,,,,,,,,,,
2008,103,,,,3.1,,,,,,,,,,
2008,104,,,,3.1,,,,,,,,,,
2008,107,,,,,,,,,,,,,,
2008,108,,,,4.2,,,,,,,,,,
2008Q3,5,130,4.25,1.55,,,,,,,,,,,
2008Q3,7,137,4.25,1.57,,,,,,,,,,,
2008Q3,8,140,4.25,1.55,,,,,,,,,,,
2008Q3,10,130,4.25,1.55,,,,,,,,,,,
2008Q3,14,138,4.25,1.58,,,,,,,,,,,
2008Q3,15,130,,1.58,,,,,,,,,,,
2008Q3,16,136,4.25,1.58,,,,,,,,,,,
2008Q3,19,,4.25,,,,,,,,,,,,
2008Q3,20,140,4.25,1.6,,,,,,,,,,,
2008Q3,23,135,4.25,1.56,,,,,,,,,,,
2008Q3,24,140,4.25,1.57,,,,,,,,,,,
2008Q3,26,135,4.25,1.53,,,,,,,,,,,
2008Q3,28,137.653333333333,4.25,1.56038627639469,,,,,,,,,,,
2008Q3,29,130,4.25,1.5,,,,,,,,,,,
2008Q3,30,135,4.25,1.55,,,,,,,,,,,
2008Q3,31,135,4.25,1.6,,,,,,,,,,,
2008Q3,32,130,4.25,1.58,,,,,,,,,,,
2008Q3,33,,,,,,,,,,,,,,
2008Q3,35,,4.25,1.58,,,,,,,,,,,
2008Q3,37,135,4.25,1.6,,,,,,,,,,,
2008Q3,38,134,4.25,1.55,,,,,,,,,,,
2008Q3,41,130,4.25,1.55,,,,,,,,,,,
2008Q3,42,137.54,4.25,1.55,,,,,,,,,,,
2008Q3,45,122,4.25,1.58,,,,,,,,,,,
2008Q3,47,135,4.25,1.56,,,,,,,,,,,
2008Q3,48,,4.25,1.6,,,,,,,,,,,
2008Q3,52,140,4.25,1.5,,,,,,,,,,,
2008Q3,54,130,4.25,1.6,,,,,,,,,,,
2008Q3,56,130,4.5,1.52,,,,,,,,,,,
2008Q3,57,140,4.25,1.59,,,,,,,,,,,
2008Q3,58,134.34,4.25,1.5485,,,,,,,,,,,
2008Q3,59,130,4.25,1.58,,,,,,,,,,,
2008Q3,60,140,4.25,1.57,,,,,,,,,,,
2008Q3,61,130,4.25,1.55,,,,,,,,,,,
2008Q3,63,140,4.25,1.6,,,,,,,,,,,
2008Q3,70,130,4.25,1.63,,,,,,,,,,,
2008Q3,72,130,4.25,1.59,,,,,,,,,,,
2008Q3,73,140,4.25,1.5,,,,,,,,,,,
2008Q3,76,130,4.25,1.55,,,,,,,,,,,
2008Q3,82,140,4.25,1.52,,,,,,,,,,,
2008Q3,84,151,4.25,1.57,,,,,,,,,,,
2008Q3,88,131,4.25,1.53,,,,,,,,,,,
2008Q3,89,126.733333333333,4.3,1.59333333333333,,,,,,,,,,,
2008Q3,90,135,4.25,1.59,,,,,,,,,,,
2008Q3,93,140,4.25,1.58,,,,,,,,,,,
2008Q3,94,146,4.25,1.53,,,,,,,,,,,
2008Q3,95,132,4.25,1.55,,,,,,,,,,,
2008Q3,96,130,4.25,1.65,,,,,,,,,,,
2008Q3,97,135,4.22,1.5,,,,,,,,,,,
2008Q3,98,140,4.25,1.6,,,,,,,,,,,
2008Q3,100,123,4.25,1.56,,,,,,,,,,,
2008Q3,101,140,4.25,1.6,,,,,,,,,,,
2008Q3,102,146,4.25,1.58,,,,,,,,,,,
2008Q3,103,130,4.25,1.55,,,,,,,,,,,
2008Q3,104,128,4.25,1.6,,,,,,,,,,,
2008Q3,107,,,,,,,,,,,,,,
2008Q3,108,121,4.25,1.56,,,,,,,,,,,
2008Q4,5,135,4.25,1.4,,,,,,,,,,,
2008Q4,7,137,4.5,1.57,,,,,,,,,,,
2008Q4,8,140,4.25,1.49,,,,,,,,,,,
2008Q4,10,130,4.25,1.45,,,,,,,,,,,
2008Q4,14,140,4.25,1.6,,,,,,,,,,,
2008Q4,15,120,,1.55,,,,,,,,,,,
2008Q4,16,138,4.25,1.57,,,,,,,,,,,
2008Q4,19,,4.25,,,,,,,,,,,,
2008Q4,20,135,4.25,1.6,,,,,,,,,,,
2008Q4,23,132,4.5,1.56,,,,,,,,,,,
2008Q4,24,140,4.25,1.57,,,,,,,,,,,
2008Q4,26,105,4,1.48,,,,,,,,,,,
2008Q4,28,139.565,4.25,1.57166666666667,,,,,,,,,,,
2008Q4,29,130,4.25,1.5,,,,,,,,,,,
2008Q4,30,132.5,4.25,1.55,,,,,,,,,,,
2008Q4,31,140,4.5,1.65,,,,,,,,,,,
2008Q4,32,130,4.25,1.58,,,,,,,,,,,
2008Q4,33,,,,,,,,,,,,,,
2008Q4,35,,4.25,1.58,,,,,,,,,,,
2008Q4,37,125,4.25,1.65,,,,,,,,,,,
2008Q4,38,132,4.5,1.55,,,,,,,,,,,
2008Q4,41,120,4.25,1.55,,,,,,,,,,,
2008Q4,42,132,4.25,1.52,,,,,,,,,,,
2008Q4,45,135,4.25,1.58,,,,,,,,,,,
2008Q4,47,150,4.25,1.54,,,,,,,,,,,
2008Q4,48,,4.25,1.6,,,,,,,,,,,
2008Q4,52,135,4.25,1.45,,,,,,,,,,,
2008Q4,54,130,4.25,1.6,,,,,,,,,,,
2008Q4,56,115,4.5,1.45,,,,,,,,,,,
2008Q4,57,127,4.5,1.56,,,,,,,,,,,
2008Q4,58,135.08,4.25,1.5324,,,,,,,,,,,
2008Q4,59,115,4.25,1.56,,,,,,,,,,,
2008Q4,60,140,4.5,1.57,,,,,,,,,,,
2008Q4,61,130,4.5,1.55,,,,,,,,,,,
2008Q4,63,140,4.25,1.55,,,,,,,,,,,
2008Q4,70,140,4.25,1.6,,,,,,,,,,,
2008Q4,72,130,4.25,1.59,,,,,,,,,,,
2008Q4,73,,4.25,1.5,,,,,,,,,,,
2008Q4,76,110,4.25,1.5,,,,,,,,,,,
2008Q4,82,150,4.5,1.45,,,,,,,,,,,
2008Q4,84,159.5,4.25,1.57,,,,,,,,,,,
2008Q4,88,127,4.25,1.45,,,,,,,,,,,
2008Q4,89,118.6,4.5,1.56666666666667,,,,,,,,,,,
2008Q4,90,130,4.25,1.56,,,,,,,,,,,
2008Q4,93,130,4.25,1.56,,,,,,,,,,,
2008Q4,94,140,4,1.5,,,,,,,,,,,
2008Q4,95,132,4.25,1.5,,,,,,,,,,,
2008Q4,96,125,4.25,1.58,,,,,,,,,,,
2008Q4,97,130,4.25,1.44,,,,,,,,,,,
2008Q4,98,110,4.25,1.5,,,,,,,,,,,
2008Q4,100,118,4.5,1.5,,,,,,,,,,,
2008Q4,101,140,4.25,1.57,,,,,,,,,,,
2008Q4,102,130,4.25,1.6,,,,,,,,,,,
2008Q4,103,110,4.25,1.47,,,,,,,,,,,
2008Q4,104,123,4.25,1.53,,,,,,,,,,,
2008Q4,107,,,,,,,,,,,,,,
2008Q4,108,121,4.25,1.56,,,,,,,,,,,
2009,5,,,,3.4,,,,,,,,,,
2009,7,,,,3.7,,,,,,,,,,
2009,8,,,,2.7,,,,,,,,,,
2009,10,,,,2.8,,,,,,,,,,
2009,14,,,,,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3.5,,,,,,,,,,
2009,19,,,,,,,,,,,,,,
2009,20,,,,2.5,,,,,,,,,,
2009,23,,,,3.3,,,,,,,,,,
2009,24,,,,3,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,28,,,,2.1,,,,,,,,,,
2009,29,,,,3,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,,,,,,,,,,,
2009,32,,,,3.2,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,37,,,,3.5,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,45,,,,2.5,,,,,,,,,,
2009,47,,,,2.4,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,2.9,,,,,,,,,,
2009,54,,,,,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,58,,,,3.4,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,,,,3.6,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,63,,,,2.6,,,,,,,,,,
2009,70,,,,3,,,,,,,,,,
2009,72,,,,3.2,,,,,,,,,,
2009,73,,,,3,,,,,,,,,,
2009,76,,,,2.3,,,,,,,,,,
2009,82,,,,2.4,,,,,,,,,,
2009,84,,,,3,,,,,,,,,,
2009,88,,,,2.5,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,1.8,,,,,,,,,,
2009,93,,,,2.5,,,,,,,,,,
2009,94,,,,2.5,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,3.5,,,,,,,,,,
2009,98,,,,3.8,,,,,,,,,,
2009,100,,,,3,,,,,,,,,,
2009,101,,,,2.4,,,,,,,,,,
2009,102,,,,2.3,,,,,,,,,,
2009,103,,,,2.6,,,,,,,,,,
2009,104,,,,3,,,,,,,,,,
2009,107,,,,,,,,,,,,,,
2009,108,,,,2.7,,,,,,,,,,
2009Q1,5,128,4.25,1.35,,,,,,,,,,,
2009Q1,7,137,4.5,1.57,,,,,,,,,,,
2009Q1,8,140,4.25,1.45,,,,,,,,,,,
2009Q1,10,130,3.75,1.4,,,,,,,,,,,
2009Q1,14,130,4,1.6,,,,,,,,,,,
2009Q1,15,117,,1.45,,,,,,,,,,,
2009Q1,16,140,4.25,1.56,,,,,,,,,,,
2009Q1,19,,4.25,,,,,,,,,,,,
2009Q1,20,130,4.25,1.57,,,,,,,,,,,
2009Q1,23,128,4.5,1.53,,,,,,,,,,,
2009Q1,24,138,4.25,1.56,,,,,,,,,,,
2009Q1,26,105,3.75,1.45,,,,,,,,,,,
2009Q1,28,140.903333333333,4.25,1.5725,,,,,,,,,,,
2009Q1,29,130,4.5,1.5,,,,,,,,,,,
2009Q1,30,130,4.25,1.55,,,,,,,,,,,
2009Q1,31,140,4.5,1.55,,,,,,,,,,,
2009Q1,32,130,4,1.58,,,,,,,,,,,
2009Q1,33,,,,,,,,,,,,,,
2009Q1,35,,4.25,1.55,,,,,,,,,,,
2009Q1,37,120,4.25,1.65,,,,,,,,,,,
2009Q1,38,128,4.5,1.52,,,,,,,,,,,
2009Q1,41,120,4.25,1.55,,,,,,,,,,,
2009Q1,42,131,4.18,1.48,,,,,,,,,,,
2009Q1,45,135,4.25,1.58,,,,,,,,,,,
2009Q1,47,135,4,1.52,,,,,,,,,,,
2009Q1,48,,4.25,1.6,,,,,,,,,,,
2009Q1,52,127,4.25,1.4,,,,,,,,,,,
2009Q1,54,125,4,1.6,,,,,,,,,,,
2009Q1,56,95,4.5,1.43,,,,,,,,,,,
2009Q1,57,131,4.5,1.53,,,,,,,,,,,
2009Q1,58,135.15,4.5,1.547,,,,,,,,,,,
2009Q1,59,110,4,1.53,,,,,,,,,,,
2009Q1,60,140,4.75,1.55,,,,,,,,,,,
2009Q1,61,130,4.5,1.55,,,,,,,,,,,
2009Q1,63,140,4,1.5,,,,,,,,,,,
2009Q1,70,140,4.25,1.6,,,,,,,,,,,
2009Q1,72,130,4.25,1.59,,,,,,,,,,,
2009Q1,73,,4,1.4,,,,,,,,,,,
2009Q1,76,90,4,1.48,,,,,,,,,,,
2009Q1,82,142.5,4.5,1.45,,,,,,,,,,,
2009Q1,84,155,4,1.6,,,,,,,,,,,
2009Q1,88,125,4.25,1.43,,,,,,,,,,,
2009Q1,89,120.666666666667,4.5,1.53,,,,,,,,,,,
2009Q1,90,125,4.25,1.48,,,,,,,,,,,
2009Q1,93,130,4.25,1.55,,,,,,,,,,,
2009Q1,94,129,3.75,1.46,,,,,,,,,,,
2009Q1,95,134,4,1.48,,,,,,,,,,,
2009Q1,96,120,4,1.52,,,,,,,,,,,
2009Q1,97,125,4.25,1.42,,,,,,,,,,,
2009Q1,98,100,4,1.45,,,,,,,,,,,
2009Q1,100,111,4.5,1.45,,,,,,,,,,,
2009Q1,101,135,4,1.55,,,,,,,,,,,
2009Q1,102,131,4.25,1.55,,,,,,,,,,,
2009Q1,103,90,4.25,1.45,,,,,,,,,,,
2009Q1,104,122,4.25,1.55,,,,,,,,,,,
2009Q1,107,,,,,,,,,,,,,,
2009Q1,108,117,4.25,1.5,,,,,,,,,,,
2009Q2,5,125,4,1.3,,,,,,,,,,,
2009Q2,7,137,4.5,1.57,,,,,,,,,,,
2009Q2,8,140,4,1.42,,,,,,,,,,,
2009Q2,10,130,3.75,1.35,,,,,,,,,,,
2009Q2,14,120,4,1.5,,,,,,,,,,,
2009Q2,15,117,,1.47,,,,,,,,,,,
2009Q2,16,140,4.25,1.56,,,,,,,,,,,
2009Q2,19,,4,,,,,,,,,,,,
2009Q2,20,135,4,1.55,,,,,,,,,,,
2009Q2,23,124,4.5,1.5,,,,,,,,,,,
2009Q2,24,130,3.75,1.54,,,,,,,,,,,
2009Q2,26,95,3.75,1.45,,,,,,,,,,,
2009Q2,28,139.023333333333,4.25,1.535,,,,,,,,,,,
2009Q2,29,130,4.5,1.5,,,,,,,,,,,
2009Q2,30,125,4.25,1.55,,,,,,,,,,,
2009Q2,31,130,4.75,1.55,,,,,,,,,,,
2009Q2,32,130,4,1.58,,,,,,,,,,,
2009Q2,33,,,,,,,,,,,,,,
2009Q2,35,,,,,,,,,,,,,,
2009Q2,37,110,4,1.65,,,,,,,,,,,
2009Q2,38,125,4.5,1.51,,,,,,,,,,,
2009Q2,41,120,4.25,1.55,,,,,,,,,,,
2009Q2,42,130,4,1.46,,,,,,,,,,,
2009Q2,45,135,4,1.58,,,,,,,,,,,
2009Q2,47,120,3.75,1.5,,,,,,,,,,,
2009Q2,48,,4.25,1.55,,,,,,,,,,,
2009Q2,52,126,4.25,1.35,,,,,,,,,,,
2009Q2,54,120,3.75,1.6,,,,,,,,,,,
2009Q2,56,90,4.5,1.41,,,,,,,,,,,
2009Q2,57,128,4.5,1.52,,,,,,,,,,,
2009Q2,58,134.71,4.5,1.562,,,,,,,,,,,
2009Q2,59,105,3.75,1.48,,,,,,,,,,,
2009Q2,60,140,4.75,1.5,,,,,,,,,,,
2009Q2,61,130,4.5,1.5,,,,,,,,,,,
2009Q2,63,140,3.75,1.48,,,,,,,,,,,
2009Q2,70,150,4,1.65,,,,,,,,,,,
2009Q2,72,130,4.25,1.59,,,,,,,,,,,
2009Q2,73,70,4,1.4,,,,,,,,,,,
2009Q2,76,95,3.5,1.45,,,,,,,,,,,
2009Q2,82,135,4.5,1.45,,,,,,,,,,,
2009Q2,84,150,3.75,1.59,,,,,,,,,,,
2009Q2,88,125,4,1.42,,,,,,,,,,,
2009Q2,89,108.666666666667,4.4,1.50333333333333,,,,,,,,,,,
2009Q2,90,120,4.25,1.47,,,,,,,,,,,
2009Q2,93,120,4.25,1.5,,,,,,,,,,,
2009Q2,94,120,3.5,1.43,,,,,,,,,,,
2009Q2,95,135,4,1.45,,,,,,,,,,,
2009Q2,96,115,3.5,1.5,,,,,,,,,,,
2009Q2,97,125,4.25,1.39,,,,,,,,,,,
2009Q2,98,95,3.75,1.4,,,,,,,,,,,
2009Q2,100,107,4.5,1.4,,,,,,,,,,,
2009Q2,101,130,3.75,1.52,,,,,,,,,,,
2009Q2,102,123,4.25,1.45,,,,,,,,,,,
2009Q2,103,100,4.25,1.43,,,,,,,,,,,
2009Q2,104,117,4.25,1.54,,,,,,,,,,,
2009Q2,107,,,,,,,,,,,,,,
2009Q2,108,115,4.25,1.45,,,,,,,,,,,
2009Q3,5,115,3.75,1.3,,,,,,,,,,,
2009Q3,7,137,4.25,1.57,,,,,,,,,,,
2009Q3,8,140,3.75,1.4,,,,,,,,,,,
2009Q3,10,130,3.75,1.3,,,,,,,,,,,
2009Q3,14,110,3.75,1.4,,,,,,,,,,,
2009Q3,15,117,,1.45,,,,,,,,,,,
2009Q3,16,140,4.25,1.54,,,,,,,,,,,
2009Q3,19,,3.75,,,,,,,,,,,,
2009Q3,20,140,3.75,1.53,,,,,,,,,,,
2009Q3,23,120,4.5,1.46,,,,,,,,,,,
2009Q3,24,125,3.75,1.52,,,,,,,,,,,
2009Q3,26,95,4,1.4,,,,,,,,,,,
2009Q3,28,140.305,4.25,1.51,,,,,,,,,,,
2009Q3,29,130,4.5,1.5,,,,,,,,,,,
2009Q3,30,122.5,4.25,1.5,,,,,,,,,,,
2009Q3,31,110,4.75,1.5,,,,,,,,,,,
2009Q3,32,130,4,1.58,,,,,,,,,,,
2009Q3,33,,,,,,,,,,,,,,
2009Q3,35,,,,,,,,,,,,,,
2009Q3,37,100,4,1.55,,,,,,,,,,,
2009Q3,38,123,4.5,1.5,,,,,,,,,,,
2009Q3,41,120,4.25,1.55,,,,,,,,,,,
2009Q3,42,129,4,1.44,,,,,,,,,,,
2009Q3,45,135,3.5,1.58,,,,,,,,,,,
2009Q3,47,100,3.5,1.52,,,,,,,,,,,
2009Q3,48,,4.25,1.55,,,,,,,,,,,
2009Q3,52,126,4.25,1.33,,,,,,,,,,,
2009Q3,54,115,3,1.6,,,,,,,,,,,
2009Q3,56,90,4.5,1.4,,,,,,,,,,,
2009Q3,57,120,4.5,1.5,,,,,,,,,,,
2009Q3,58,133.7,4.5,1.578,,,,,,,,,,,
2009Q3,59,115,3.5,1.44,,,,,,,,,,,
2009Q3,60,140,4.75,1.45,,,,,,,,,,,
2009Q3,61,130,4.5,1.45,,,,,,,,,,,
2009Q3,63,140,3.75,,,,,,,,,,,,
2009Q3,70,150,4,1.7,,,,,,,,,,,
2009Q3,72,130,4.25,1.59,,,,,,,,,,,
2009Q3,73,70,3.75,1.4,,,,,,,,,,,
2009Q3,76,100,3.25,1.43,,,,,,,,,,,
2009Q3,82,127.5,4.5,1.4,,,,,,,,,,,
2009Q3,84,141,3.5,1.55,,,,,,,,,,,
2009Q3,88,125,3.75,1.41,,,,,,,,,,,
2009Q3,89,103.333333333333,4.2,1.48,,,,,,,,,,,
2009Q3,90,115,4.25,1.44,,,,,,,,,,,
2009Q3,93,110,4.25,1.45,,,,,,,,,,,
2009Q3,94,112,3.25,1.42,,,,,,,,,,,
2009Q3,95,135,4,1.43,,,,,,,,,,,
2009Q3,96,,,,,,,,,,,,,,
2009Q3,97,125,4.25,1.36,,,,,,,,,,,
2009Q3,98,95,3.75,1.4,,,,,,,,,,,
2009Q3,100,105,4.5,1.35,,,,,,,,,,,
2009Q3,101,130,3.5,1.5,,,,,,,,,,,
2009Q3,102,134,4.25,1.4,,,,,,,,,,,
2009Q3,103,110,4.25,1.42,,,,,,,,,,,
2009Q3,104,108,4.25,1.57,,,,,,,,,,,
2009Q3,107,,,,,,,,,,,,,,
2009Q3,108,110,4,1.4,,,,,,,,,,,
2010,5,,,,3.4,,,,,,,,,,
2010,7,,,,3.4,,,,,,,,,,
2010,8,,,,2.4,,,,,,,,,,
2010,10,,,,,,,,,,,,,,
2010,14,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,
2010,16,,,,3.5,,,,,,,,,,
2010,19,,,,,,,,,,,,,,
2010,20,,,,2.3,,,,,,,,,,
2010,23,,,,2.8,,,,,,,,,,
2010,24,,,,2.7,,,,,,,,,,
2010,26,,,,,,,,,,,,,,
2010,28,,,,,,,,,,,,,,
2010,29,,,,3,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,37,,,,3.3,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,45,,,,,,,,,,,,,,
2010,47,,,,1.5,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,58,,,,3.5,,,,,,,,,,
2010,59,,,,,,,,,,,,,,
2010,60,,,,3.1,,,,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,63,,,,2.4,,,,,,,,,,
2010,70,,,,3,,,,,,,,,,
2010,72,,,,2.8,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,76,,,,2.1,,,,,,,,,,
2010,82,,,,,,,,,,,,,,
2010,84,,,,2.7,,,,,,,,,,
2010,88,,,,2.1,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,2,,,,,,,,,,
2010,93,,,,2.5,,,,,,,,,,
2010,94,,,,2,,,,,,,,,,
2010,95,,,,2.5,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,97,,,,3.5,,,,,,,,,,
2010,98,,,,2.75,,,,,,,,,,
2010,100,,,,,,,,,,,,,,
2010,101,,,,2.2,,,,,,,,,,
2010,102,,,,2.1,,,,,,,,,,
2010,103,,,,2.4,,,,,,,,,,
2010,104,,,,2.7,,,,,,,,,,
2010,107,,,,,,,,,,,,,,
2010,108,,,,2.7,,,,,,,,,,
2013,5,,,,3.2,,,,,,,,,,
2013,7,,,,3,,,,,,,,,,
2013,8,,,,2.3,,,,,,,,,,
2013,10,,,,,,,,,,,,,,
2013,14,,,,,,,,,,,,,,
2013,15,,,,,,,,,,,,,,
2013,16,,,,3,,,,,,,,,,
2013,19,,,,,,,,,,,,,,
2013,20,,,,2.5,,,,,,,,,,
2013,23,,,,2.8,,,,,,,,,,
2013,24,,,,3,,,,,,,,,,
2013,26,,,,,,,,,,,,,,
2013,28,,,,,,,,,,,,,,
2013,29,,,,3,,,,,,,,,,
2013,30,,,,,,,,,,,,,,
2013,31,,,,,,,,,,,,,,
2013,32,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,
2013,37,,,,3,,,,,,,,,,
2013,38,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,
2013,45,,,,,,,,,,,,,,
2013,47,,,,2.1,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,
2013,54,,,,,,,,,,,,,,
2013,56,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,,,,3,,,,,,,,,,
2013,59,,,,,,,,,,,,,,
2013,60,,,,3,,,,,,,,,,
2013,61,,,,,,,,,,,,,,
2013,63,,,,2.3,,,,,,,,,,
2013,70,,,,2.5,,,,,,,,,,
2013,72,,,,2.8,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,76,,,,2.5,,,,,,,,,,
2013,82,,,,,,,,,,,,,,
2013,84,,,,2.7,,,,,,,,,,
2013,88,,,,2,,,,,,,,,,
2013,89,,,,,,,,,,,,,,
2013,90,,,,2,,,,,,,,,,
2013,93,,,,2.5,,,,,,,,,,
2013,94,,,,2.5,,,,,,,,,,
2013,95,,,,2.5,,,,,,,,,,
2013,96,,,,,,,,,,,,,,
2013,97,,,,3.5,,,,,,,,,,
2013,98,,,,3,,,,,,,,,,
2013,100,,,,3,,,,,,,,,,
2013,101,,,,2.5,,,,,,,,,,
2013,102,,,,2.3,,,,,,,,,,
2013,103,,,,,,,,,,,,,,
2013,104,,,,2.7,,,,,,,,,,
2013,107,,,,,,,,,,,,,,
2013,108,,,,2.5,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2008Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2008,1,3.5,,,,,,,,30,70,,,,
2008,2,,,,,,,,,85,15,,,,
2008,3,,,,,,,,,50,50,,,,
2008,4,3.4,,,,,,,,60,40,,,,
2008,5,3.5,,,,,,,,40,60,,,,
2008,7,3.3,,,,,,,,,,,,,
2008,8,3.4,,,,,,,,55,45,,,,
2008,10,3.4375,0,0,0,0,.00000000000498490138056695,.0000386211875702536,.729258088757312,51.5633649444432,47.1801979576238,.527140387983049,,,
2008,14,3.5,,,,,,,,50,50,,,,
2008,15,3.6,,,,,,,,10,90,,,,
2008,16,3.5,0,0,0,0,0,1,4,37,50,8,,,
2008,19,3.2,,,,,,,20,50,30,,,,
2008,20,3.5,,,,,,,,45,55,,,,
2008,22,3.4,,,,,,,,55,45,,,,
2008,23,3.4,,,,,,,,51,49,,,,
2008,24,3.5,,,,,,,,50,50,,,,
2008,26,3.4,,,,,,,,85,15,,,,
2008,29,3.4,,,,,,,,50,50,,,,
2008,30,3.5,,,,,,,,,,,,,
2008,31,3.5,,,,,,,,30,70,,,,
2008,32,3.3,,,,,,,20,50,30,,,,
2008,36,3.2,,,,,,,15,45,35,5,,,
2008,38,3.4,,,,,,,10,60,30,,,,
2008,39,3.5,,,,,,,,45,55,,,,
2008,40,3.5,,,,,,,,30,70,,,,
2008,41,3.4,,,,,,,,90,10,,,,
2008,42,3.5,,,,,,,5,45,50,,,,
2008,47,3.4,0,0,0,0,5,10,20,35,30,0,,,
2008,48,3.4,,,,,,,,,,,,,
2008,52,3.4,,,,,,,,80,20,,,,
2008,54,3.4,,,,,,,20,40,40,,,,
2008,56,3.4,,,,,,,,80,20,,,,
2008,57,3.5,,,,,,,,,,,,,
2008,58,3.5,,,,,,,,40,60,,,,
2008,59,3.2,,,,,,,20,70,10,,,,
2008,60,3.5,,,,,,,,30,70,,,,
2008,61,3.4,,,,,,,15,50,35,,,,
2008,67,3.5,,,,,,,10,30,50,10,,,
2008,68,3.6,,,,,,,,35,50,15,,,
2008,70,3.5,,,,,,,,30,70,,,,
2008,72,3.4,,,,,,,,,,,,,
2008,73,3.4,,,,,,,,100,,,,,
2008,82,3.5,,,,,,,,45,55,,,,
2008,84,3.5,,,,,,,,25,75,,,,
2008,88,3.4,,,,,,,25,50,25,,,,
2008,89,3.5,,,,,,,,50,50,,,,
2008,90,3.4,0,0,0,0,0,0,0,70,30,0,,,
2008,93,3.2,,,,,,,10,80,10,,,,
2008,94,3.3,,,,,,,5,80,15,,,,
2008,95,3.5,0,0,0,0,0,0,0,35,65,0,,,
2008,96,3.5,,,,,,,,40,60,,,,
2008,98,3.5,,,,,,,,45,55,,,,
2008,100,3.4,,,,,,,5,85,10,,,,
2008,101,3.5,,,,,,,5,25,70,,,,
2008,103,3.5,,,,,,,,45,55,,,,
2008,104,3.5,0,0,0,0,0,0,10,40,40,10,,,
2008,107,3.4,0,0,0,0,0,0,.0000000000000000000000000000000000000119074541655695,50,50,0,,,
2008,108,3.3526,,,,,,,,65,35,,,,
2009,1,2.2,,,2,8,30,35,20,5,,,,,
2009,2,,,,,4,20,38,24,14,,,,,
2009,3,,,,,,,30,50,20,,,,,
2009,4,1.8,,,,10,50,40,,,,,,,
2009,5,2.4,,,,,20,40,30,10,,,,,
2009,7,2.2,,,,,,,,,,,,,
2009,8,2,,,,10,40,45,5,,,,,,
2009,10,2.265,.000295200015965058,.0137699473030883,.410358083958384,4.7095498953395,21.235364451109,37.9869950505051,27.0780577979234,7.67138419335135,.856362200400207,.037863180094011,,,
2009,14,2.2,,,,,30,50,20,,,,,,
2009,15,2.5,,,,,,45,45,10,,,,,
2009,16,1.9,0,0,0,2,32,28,16,15,6,1,,,
2009,19,1.9,,,,30,40,20,10,,,,,,
2009,20,2,,,5,20,35,35,5,,,,,,
2009,22,2,,,5,15,30,45,5,,,,,,
2009,23,2.5,,,3,5,15,25,27,18,5,2,,,
2009,24,2.1,,,,5,30,50,15,,,,,,
2009,26,1.8,,,,10,45,35,10,,,,,,
2009,29,2.5,,,,,,50,50,,,,,,
2009,30,2.5,,,,,,,,,,,,,
2009,31,2.3,,,,5,15,50,25,5,,,,,
2009,32,2.2,,1,5,15,20,30,20,7,2,,,,
2009,36,2.8,,,,,,10,40,30,15,5,,,
2009,38,1.9,,,,10,60,30,,,,,,,
2009,39,2,,,,,40,50,10,,,,,,
2009,40,2.5,,,,,,30,70,,,,,,
2009,41,2.2,,,,,40,60,,,,,,,
2009,42,2,,,,,35,45,15,5,,,,,
2009,47,2,0,0,10,15,25,25,20,5,0,0,,,
2009,48,2.1,,,,,,,,,,,,,
2009,52,2.1,,,,,30,70,,,,,,,
2009,54,2.5,,,,,30,40,30,,,,,,
2009,56,2.1,,,,,20,65,15,,,,,,
2009,57,2.2,,,,,,,,,,,,,
2009,58,2.5,,,,,,35,55,10,,,,,
2009,59,1.8,,,15,30,45,10,,,,,,,
2009,60,2.3,,,,5,40,55,,,,,,,
2009,61,2.3,,,,10,20,40,25,5,,,,,
2009,67,2.5,,,,5,15,25,35,15,5,,,,
2009,68,2.5,,,,,,25,50,25,,,,,
2009,70,2.3,,,,,30,70,,,,,,,
2009,72,1.6,,,,,,,,,,,,,
2009,73,2.5,,,,,,30,50,20,,,,,
2009,82,2.3,,,,5,20,50,20,5,,,,,
2009,84,2.4,,,,,10,40,36,8,5,1,,,
2009,88,1.8,,,10,25,30,25,10,,,,,,
2009,89,2.2,,,,,10,40,40,10,,,,,
2009,90,1.9,0,0,0,15,60,25,0,0,0,0,,,
2009,93,2.1,,,,,40,40,20,,,,,,
2009,94,1.3,7.5,8.5,12.5,22.5,20,15,14,,,,,,
2009,95,2.2,0,0,0,2,17,39,30,12,0,0,,,
2009,96,2.2,,,,,30,50,20,,,,,,
2009,98,2,,,,5,35,50,10,,,,,,
2009,100,1.9,,,5,15,40,30,10,,,,,,
2009,101,2,,,,20,39,40,1,,,,,,
2009,103,2.3,,,,5,15,60,15,5,,,,,
2009,104,2.3,0,0,0,0,30,40,20,10,0,0,,,
2009,107,1.8,.000339767313373152,.0573627369257035,2.21731069057886,16.8036820904331,45.5382813820213,31.3771076463459,3.80390193738711,.200160075209421,.00184984465106952,.00000382913410978958,,,
2009,108,1.967,,,,13,36,39,12,,,,,,
2009Sep,1,2.4,,,5,10,25,30,20,10,,,,,
2009Sep,2,,,,,6,22,36,22,14,,,,,
2009Sep,3,,,,,,,,,50,50,,,,
2009Sep,4,1.5,,,10,20,50,20,,,,,,,
2009Sep,5,2.5,,,,,20,30,30,20,,,,,
2009Sep,7,2,,,,,,,,,,,,,
2009Sep,8,1.8,,,5,23,40,27,5,,,,,,
2009Sep,10,2.2,.167678628779089,.810361267837101,3.78774421865472,11.0675006578422,21.0605490620639,26.1116967963651,21.096659172857,11.1054987540926,3.80727909014376,.985032351364479,,,
2009Sep,14,1.9,,,,,,,,,,,,,
2009Sep,15,2.3,,,,,20,40,30,5,5,,,,
2009Sep,16,1.7,0,0,0,20,33,25,12,6,3,1,,,
2009Sep,19,2.2,,,,,,,,,,,,,
2009Sep,20,1.8,,,10,20,40,25,5,,,,,,
2009Sep,22,1.8,,,10,15,50,15,10,,,,,,
2009Sep,23,2.5,,2,5,10,18,22,23,15,5,,,,
2009Sep,24,1.8,,,5,20,40,25,5,5,,,,,
2009Sep,26,1.4,,,,40,40,20,,,,,,,
2009Sep,29,2.3,,,,,,60,40,,,,,,
2009Sep,30,2.3,,,,,,,,,,,,,
2009Sep,31,2,,,,10,30,50,10,,,,,,
2009Sep,32,2.1,1,1,6,15,22,28,20,6,1,,,,
2009Sep,36,2.6,,,,,10,20,40,25,5,,,,
2009Sep,38,1.7,,,,20,60,20,,,,,,,
2009Sep,39,1.8,,,,10,60,30,,,,,,,
2009Sep,40,,,,,,,,,,,,,,
2009Sep,41,2,,,,,,,,,,,,,
2009Sep,42,1.8,,,,5,50,30,15,,,,,,
2009Sep,47,1.9,0,5,10,20,30,20,10,5,0,0,,,
2009Sep,48,2.1,,,,,,,,,,,,,
2009Sep,52,1.9,,,,,70,30,,,,,,,
2009Sep,54,2.4,,,,10,25,40,25,,,,,,
2009Sep,56,1.9,,,,20,65,15,,,,,,,
2009Sep,57,,,,,,,,,,,,,,
2009Sep,58,2.1,,,,,30,40,30,,,,,,
2009Sep,59,1.9,,,10,20,50,20,,,,,,,
2009Sep,60,2.2,,,,5,40,55,,,,,,,
2009Sep,61,,,,,,,,,,,,,,
2009Sep,67,,,,,,,,,,,,,,
2009Sep,68,2.1,,,,,35,50,15,,,,,,
2009Sep,70,2.2,,,,,35,65,,,,,,,
2009Sep,72,1.4,,,,,,,,,,,,,
2009Sep,73,,,,,,,,,,,,,,
2009Sep,82,2.3,,,,5,40,50,5,,,,,,
2009Sep,84,,,,,,,,,,,,,,
2009Sep,88,1.6,,,15,25,30,20,10,,,,,,
2009Sep,89,2,,,,5,40,40,15,,,,,,
2009Sep,90,1.6,0,0,0,15,60,25,0,0,0,0,,,
2009Sep,93,2.4,,,,,10,50,40,,,,,,
2009Sep,94,.4,20,35,30,15,,,,,,,,,
2009Sep,95,2,0,0,1,11,27,29,21,10,1,0,,,
2009Sep,96,1.9,,,,10,50,30,10,,,,,,
2009Sep,98,1.7,,,10,30,35,20,5,,,,,,
2009Sep,100,1.7,,,7.5,20,45,20,7.5,,,,,,
2009Sep,101,1.5,,,5,30,60,5,,,,,,,
2009Sep,103,2.1,,,,5,20,50,20,5,,,,,
2009Sep,104,2.1,0,0,0,20,30,40,10,0,0,0,,,
2009Sep,107,1.5,1.26932725914093,5.53777098556885,16.001758095381,27.1911436599092,27.1911436599092,16.001758095381,5.53777098556885,1.12549729098502,.13409445253082,.00973551562508668,,,
2009Sep,108,1.9635,,,,10,40,38,12,,,,,,
2010,1,1.9,,2,4,12,35,30,11,4,2,,,,
2010,2,,,,4,10,26,28,16,12,4,,,,
2010,3,,,,,,25,50,25,,,,,,
2010,4,1.8,,,,10,50,30,10,,,,,,
2010,5,2.1,,,,,25,50,25,,,,,,
2010,7,2.1,,,,,,,,,,,,,
2010,8,1.9,,,3,12,30,25,18,10,2,,,,
2010,10,2.2,.167678628779089,.810361267837101,3.78774421865472,11.0675006578422,21.0605490620639,26.1116967963651,21.096659172857,11.1054987540926,3.80727909014376,.985032351364479,,,
2010,14,1.7,,,,20,60,20,,,,,,,
2010,15,2,,,,5,40,45,5,5,,,,,
2010,16,2.1,0,0,2,13,24,30,25,3,2,1,,,
2010,19,2.2,,,,15,25,35,15,10,,,,,
2010,20,2,,,5,20,35,35,5,,,,,,
2010,22,1.8,,,10,15,50,15,10,,,,,,
2010,23,2.1,,2,8,15,23,27,15,8,2,,,,
2010,24,1.9,,,5,10,40,30,10,5,,,,,
2010,26,1.9,,,,15,35,35,15,,,,,,
2010,29,2.2,,,,,10,60,30,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,1.9,,,,10,40,40,10,,,,,,
2010,32,,,,,,,,,,,,,,
2010,36,2.2,,,,,15,35,30,15,5,,,,
2010,38,2,,,,,20,60,20,,,,,,
2010,39,2.1,,,,,10,75,15,,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,1.9,,,,,60,40,,,,,,,
2010,42,2.1,,,,5,30,40,20,5,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,1.9,,,,,70,30,,,,,,,
2010,54,1.9,,,,10,40,40,10,,,,,,
2010,56,2.3,,,,,25,60,15,,,,,,
2010,57,2.1,,,,,,,,,,,,,
2010,58,2,,,,,30,40,30,,,,,,
2010,59,2.2,,,,5,35,45,15,,,,,,
2010,60,1.9,,,5,25,40,25,5,,,,,,
2010,61,,,,,,,,,,,,,,
2010,67,2,,,5,15,20,30,15,10,5,,,,
2010,68,1.9,,,,15,50,35,,,,,,,
2010,70,1.8,,,,,80,20,,,,,,,
2010,72,2,,,,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,82,2.2,,,,5,35,50,5,5,,,,,
2010,84,2,,,3,10,27,30,20,5,4,1,,,
2010,88,1.9,,,15,20,30,25,10,,,,,,
2010,89,2,,,,,20,40,30,10,,,,,
2010,90,2.2,0,0,0,0,50,50,0,0,0,0,,,
2010,93,2,,,,,40,55,5,,,,,,
2010,94,1.8,5,7.5,10,12.5,22.5,15,12.5,10,5,,,,
2010,95,1.9,0,0,2,15,34,20,17,9,3,0,,,
2010,96,2,,,,10,35,45,10,,,,,,
2010,98,1.7,,,5,25,40,25,5,,,,,,
2010,100,,,,,,,,,,,,,,
2010,101,2,,,,15,35,50,,,,,,,
2010,103,2.2,,,,10,20,40,20,10,,,,,
2010,104,2,0,0,0,10,30,40,20,0,0,0,,,
2010,107,1.9,.000178230001912638,.0316581201879496,1.37398709513228,15.0511720151258,43.1799897703424,33.2001972428097,6.64186190505927,.513158494484034,.00776864249902864,.0000284843576503491,,,
2010,108,1.9828,,,4,18,28,31,15,4,,,,,
2010Sep,1,2.1,,3,6,16,20,20,17,12,6,,,,
2010Sep,2,,,,4,10,26,28,16,12,4,,,,
2010Sep,3,,,,,,10,50,40,,,,,,
2010Sep,4,1.8,,,,20,60,20,,,,,,,
2010Sep,5,2,,,,,30,30,30,10,,,,,
2010Sep,7,1.9,,,,,,,,,,,,,
2010Sep,8,1.9,,,4,15,30,25,20,6,,,,,
2010Sep,10,2.2,.167678628779089,.810361267837101,3.78774421865472,11.0675006578422,21.0605490620639,26.1116967963651,21.096659172857,11.1054987540926,3.80727909014376,.985032351364479,,,
2010Sep,14,,,,,,,,,,,,,,
2010Sep,15,2,,,,10,40,40,5,5,,,,,
2010Sep,16,2.3,0,0,2,13,25,30,24,3,2,1,,,
2010Sep,19,2.8,,,,,,,,,,,,,
2010Sep,20,2,,,5,15,35,35,10,,,,,,
2010Sep,22,1.8,,5,10,15,45,15,10,,,,,,
2010Sep,23,1.9,,5,10,15,20,20,15,10,5,,,,
2010Sep,24,1.8,,,5,20,40,25,5,5,,,,,
2010Sep,26,1.9,,,5,25,35,30,5,,,,,,
2010Sep,29,2.2,,,,,10,60,30,,,,,,
2010Sep,30,,,,,,,,,,,,,,
2010Sep,31,1.9,,,,15,35,40,10,,,,,,
2010Sep,32,,,,,,,,,,,,,,
2010Sep,36,2,,,,,20,35,30,10,5,,,,
2010Sep,38,2,,,,,20,60,20,,,,,,
2010Sep,39,2,,,,,15,65,20,,,,,,
2010Sep,40,,,,,,,,,,,,,,
2010Sep,41,1.9,,,,,,,,,,,,,
2010Sep,42,2.1,,,,5,30,35,25,5,,,,,
2010Sep,47,,,,,,,,,,,,,,
2010Sep,48,,,,,,,,,,,,,,
2010Sep,52,1.9,,,,,80,20,,,,,,,
2010Sep,54,1.9,,,10,20,30,30,10,,,,,,
2010Sep,56,2.3,,,,,25,60,15,,,,,,
2010Sep,57,,,,,,,,,,,,,,
2010Sep,58,2,,,,,30,40,30,,,,,,
2010Sep,59,2.2,,,,10,35,45,10,,,,,,
2010Sep,60,1.9,,,5,25,40,25,5,,,,,,
2010Sep,61,,,,,,,,,,,,,,
2010Sep,67,,,,,,,,,,,,,,
2010Sep,68,1.9,,,,,50,50,,,,,,,
2010Sep,70,1.8,,,,,70,30,,,,,,,
2010Sep,72,2,,,,,,,,,,,,,
2010Sep,73,,,,,,,,,,,,,,
2010Sep,82,2,,,,5,40,50,5,,,,,,
2010Sep,84,,,,,,,,,,,,,,
2010Sep,88,1.8,,5,10,17.5,27.5,22.5,12.5,5,,,,,
2010Sep,89,1.9,,,,20,40,30,10,,,,,,
2010Sep,90,2.3,0,0,0,0,30,60,10,0,0,0,,,
2010Sep,93,2,,,,,40,55,5,,,,,,
2010Sep,94,1.8,5,7.5,10,12.5,22.5,15,12.5,10,5,,,,
2010Sep,95,1.8,0,2,8,15,31,21,14,9,0,0,,,
2010Sep,96,,,,,,,,,,,,,,
2010Sep,98,1.5,,5,10,30,30,15,10,,,,,,
2010Sep,100,,,,,,,,,,,,,,
2010Sep,101,2.1,,,,10,40,50,,,,,,,
2010Sep,103,2.1,,,,10,20,40,20,10,,,,,
2010Sep,104,1.8,0,0,0,10,40,30,20,0,0,0,,,
2010Sep,107,1.9,.457617910437169,2.28250592347419,8.1094442340342,18.311107518006,26.294669682134,24.020542148694,13.9581041972985,5.1570657268462,1.21051993778434,.198422721291358,,,
2010Sep,108,1.8019,,,5,20,32,25,14,4,,,,,
2013,1,2,,,5,15,20,20,20,15,5,,,,
2013,2,,1,5,10,17,22,23,14,5,3,,,,
2013,3,,,,5,10,30,40,10,5,,,,,
2013,4,2,,,,,50,50,,,,,,,
2013,5,2.2,,,,20,20,40,20,,,,,,
2013,7,2,,,,,,,,,,,,,
2013,8,2.1,,,,5,25,33,20,10,7,,,,
2013,10,2,.383042512515963,1.54895201544584,6.12373153631833,15.0713928450896,24.162155796784,25.2409710413189,17.1821545655581,7.61963129601585,2.20003203126278,.46793635969069,,,
2013,14,1.7,,,,,,,,,,,,,
2013,15,1.75,,,5,10,45,30,5,5,,,,,
2013,16,2,5,7,9,11,16,18,13,12,8,1,,,
2013,19,2,,,,,,,,,,,,,
2013,20,2,,,5,15,30,30,15,5,,,,,
2013,22,1.9,,,,15,60,25,,,,,,,
2013,23,2,,5,10,15,20,20,15,10,5,,,,
2013,24,1.9,,,5,10,40,30,10,5,,,,,
2013,26,1.9,,,5,15,32.5,27.5,15,5,,,,,
2013,29,2.2,,,,,20,60,20,,,,,,
2013,30,1.9,,,,,,,,,,,,,
2013,31,2.2,,,,10,30,40,15,5,,,,,
2013,32,,,,,,,,,,,,,,
2013,36,,,,,5,20,30,25,10,5,5,,,
2013,38,,,,,,,,,,,,,,
2013,39,2.1,,,,,10,70,20,,,,,,
2013,40,,,,,,,,,,,,,,
2013,41,2,,,,,,,,,,,,,
2013,42,1.9,,,,10,45,40,5,,,,,,
2013,47,1.9,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,2.1,,,,,35,65,,,,,,,
2013,54,1.9,,,10,20,30,30,10,,,,,,
2013,56,2,,,,,20,60,20,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,2,,,,10,25,30,25,10,,,,,
2013,59,2,,,,,10,80,10,,,,,,
2013,60,1.9,,,,20,50,30,,,,,,,
2013,61,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,2,,,,,50,50,,,,,,,
2013,70,2,,,,,45,55,,,,,,,
2013,72,2,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,2,,,2,3,40,50,3,2,,,,,
2013,84,2,,,3,10,30,35,15,4,2,1,,,
2013,88,1.9,,,5,7.5,17.5,30,22.5,10,5,2.5,,,
2013,89,2,,,,20,30,30,20,,,,,,
2013,90,2,0,0,0,0,10,80,10,0,0,0,,,
2013,93,2,,,,,40,55,5,,,,,,
2013,94,1.9,,7.5,10,15,25,15,12.5,10,5,,,,
2013,95,1.9,0,2,9,15,24,23,17,10,0,0,,,
2013,96,,,,,,,,,,,,,,
2013,98,2.1,,,,5,30,45,15,5,,,,,
2013,100,2.1,1.5,2,5,10,20,35,15,7.5,2.5,1.5,,,
2013,101,,,,,,,,,,,,,,
2013,103,2.2,,,,10,30,35,20,5,,,,,
2013,104,2,0,0,0,10,30,40,20,0,0,0,,,
2013,107,1.9,.00227854278649353,.130821378066448,2.53900994567583,16.86232439217,38.961304864192,31.6091917127672,8.68280159967019,1.16824507974389,.0434790855026512,.000543399425234625,,,
2013,108,1.8506,,,12,17,23,20,15,9,4,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,
2008,1,1.5,,,,,,45,55,,,,,,
2008,2,1.2,,,,,15,60,20,5,,,,,
2008,3,,,,,,50,50,,,,,,,
2008,4,1.1,,,,,20,80,,,,,,,
2008,5,1.5,,,,,,50,50,,,,,,
2008,7,1.2,,,,,,,,,,,,,
2008,8,1.2,,,,,10,90,,,,,,,
2008,10,1.20733790116641,0,.000000000104427577696242,.0000246470024722889,.122521906347595,15.0431792396779,68.2481049026569,16.4375765166094,.148559371638546,.0000334158040349308,.000000000158750790291151,0,0,
2008,14,1.2,,,,,,100,,,,,,,
2008,15,1.5,,,,,,35,65,,,,,,
2008,16,1.3,0,0,0,1,20,40,33,5,1,0,0,0,
2008,19,1.2,,,,,25,50,25,,,,,,
2008,20,1.3,,,,,5,85,10,,,,,,
2008,22,1.2,,,,,10,85,5,,,,,,
2008,23,1.1,,,,5,30,55,10,,,,,,
2008,24,1.1,,,,,30,60,10,,,,,,
2008,26,1.2,,,,10,20,40,20,10,,,,,
2008,29,1.2,,,,,40,60,,,,,,,
2008,30,1.1,,,,,,,,,,,,,
2008,31,1.7,,,,,,20,60,20,,,,,
2008,32,1.2,,,,,20,70,10,,,,,,
2008,36,1.7,,,,,5,30,40,20,5,,,,
2008,38,1,,,,,10,80,10,,,,,,
2008,39,1.1,,,,,40,60,,,,,,,
2008,40,1.1,,,,,30,70,,,,,,,
2008,41,1.3,,,,,5,90,5,,,,,,
2008,42,1.1,,,,,15,60,25,,,,,,
2008,47,1.1,0,0,5,10,20,30,20,10,5,,,,
2008,48,1.1,,,,,,,,,,,,,
2008,52,1.1,,,,,15,85,,,,,,,
2008,54,1.2,,,,,10,80,10,,,,,,
2008,56,1.1,,,,,10,90,,,,,,,
2008,57,1.2,,,,,,,,,,,,,
2008,58,1.1,,,,,,100,,,,,,,
2008,59,1,,,,,20,70,10,,,,,,
2008,60,1.2,,,,,5,95,,,,,,,
2008,61,1.2,,,,5,40,50,5,,,,,,
2008,67,1.3,,,,10,30,50,10,,,,,,
2008,68,1.5,,,,,,45,50,5,,,,,
2008,70,1.2,,,,,30,70,,,,,,,
2008,72,1.3,,,,,,,,,,,,,
2008,73,,,,,30,60,10,,,,,,,
2008,82,1.1,,,,,45,55,,,,,,,
2008,84,1.1,,,,,15,80,5,,,,,,
2008,88,1.2,,,,10,25,40,15,10,,,,,
2008,89,1.1,,,,,20,60,20,,,,,,
2008,90,1.1,0,0,0,0,20,80,0,0,0,0,0,0,
2008,93,1.1,,,,,30,70,,,,,,,
2008,94,1.1,,,,,25,75,,,,,,,
2008,95,1.1,0,0,0,0,15,85,0,0,0,0,0,0,
2008,96,1.1,,,,,25,70,5,,,,,,
2008,98,.9,,,,10,60,30,,,,,,,
2008,100,1.2,,,,,15,70,15,,,,,,
2008,101,1.3,,,,,10,85,5,,,,,,
2008,103,1.2,,,,,35,65,,,,,,,
2008,104,1.1,0,0,0,10,30,40,20,0,0,0,0,0,
2008,107,1.20171556804832,.00000000000000000000000000000000000163207261381571,.0000000000000000000156668225104845,.0000000000866524950652745,.000510216636595974,6.97461088012988,85.7760230300146,7.2482960016772,.000559871443372995,.0000000000117017506795491,0,0,0,
2008,108,1.08,,,,,28,72,,,,,,,
2009,1,.2,1,3,30,39,22,5,,,,,,,
2009,2,.3,2,4,16,24,20,14,10,8,2,,,,
2009,3,,,,20,60,20,,,,,,,,
2009,4,.2,,,40,50,10,,,,,,,,
2009,5,.4,,,10,40,40,10,,,,,,,
2009,7,-.4,,,,,,,,,,,,,
2009,8,.3,3,12,25,40,20,,,,,,,,
2009,10,.33,1.70107359177366,7.12143340229054,19.1480126947693,29.3418207637182,25.6424700618818,12.7774787008757,3.62625597779905,.585056879779589,.0535426591905863,.00277285659358029,.0000810641892723396,.00000134713870059144,
2009,14,0,10,20,30,30,10,,,,,,,,
2009,15,1,,,5,10,40,40,5,,,,,,
2009,16,.2,5,10,21,26,20,10,5,2,1,0,0,0,
2009,19,.3,5,10,20,35,15,10,5,,,,,,
2009,20,0,,,30,50,20,,,,,,,,
2009,22,0,,15,35,40,10,,,,,,,,
2009,23,0,5,15,30,30,15,5,,,,,,,
2009,24,.2,,,50,30,10,10,,,,,,,
2009,26,.5,5,10,10,30,30,10,5,,,,,,
2009,29,.8,,,,10,60,30,,,,,,,
2009,30,.2,,,,,,,,,,,,,
2009,31,.2,5,15,30,35,15,,,,,,,,
2009,32,0,5,20,25,26,18,5,1,,,,,,
2009,36,.5,,,10,15,40,30,5,,,,,,
2009,38,-.2,,,20,60,20,,,,,,,,
2009,39,.6,,,,35,55,10,,,,,,,
2009,40,.5,,,,40,60,,,,,,,,
2009,41,.4,,,15,50,35,,,,,,,,
2009,42,-.2,,10,50,30,10,,,,,,,,
2009,47,.4,5,10,20,30,20,10,5,0,0,,,,
2009,48,.8,,,,,,,,,,,,,
2009,52,-.3,,,70,30,,,,,,,,,
2009,54,-.3,,,40,40,20,,,,,,,,
2009,56,.5,,,,20,60,20,,,,,,,
2009,57,.5,,,,,,,,,,,,,
2009,58,.1,,,40,50,10,,,,,,,,
2009,59,.1,,,5,70,20,5,,,,,,,
2009,60,.2,,,25,65,10,,,,,,,,
2009,61,.9,,,5,30,50,15,,,,,,,
2009,67,.5,,5,15,25,35,15,5,,,,,,
2009,68,1.1,,,,20,25,50,5,,,,,,
2009,70,.3,,,30,65,5,,,,,,,,
2009,72,.2,,,,,,,,,,,,,
2009,73,,,,,10,50,40,,,,,,,
2009,82,.4,,,35,55,10,,,,,,,,
2009,84,.4,3,7,15,35,28,10,2,,,,,,
2009,88,.2,5,12.5,22.5,27.5,17.5,10,5,,,,,,
2009,89,.2,5,20,25,25,20,5,,,,,,,
2009,90,.1,0,10,20,40,20,10,0,0,0,0,0,0,
2009,93,.7,,,,15,75,10,,,,,,,
2009,94,-1,25,40,15,10,7.5,2.5,,,,,,,
2009,95,.1,3,12,33,41,11,0,0,0,0,0,0,0,
2009,96,-.1,5,25,50,20,,,,,,,,,
2009,98,.3,,15,20,35,20,10,,,,,,,
2009,100,.7,,,7.5,30,45,15,2.5,,,,,,
2009,101,.8,,,30,30,40,,,,,,,,
2009,103,.7,,10,15,30,40,5,,,,,,,
2009,104,.5,0,0,20,40,30,10,0,0,0,0,0,0,
2009,107,.979160970844463,.0170648958218167,.467858065213289,3.33464400399524,13.092654618972,30.9833950131792,32.3962504380261,15.7618921992559,3.55764954479494,.370515377884861,.0176875831186529,.000384460746427617,.00000379899156577324,
2009,108,1.3686,,,,,10,49,36,5,,,,,
2009Q2,1,-.2,5,15,30,25,15,10,,,,,,,
2009Q2,2,.4,2,4,18,22,20,14,10,8,2,,,,
2009Q2,3,,,,30,50,20,,,,,,,,
2009Q2,4,0,,,50,50,,,,,,,,,
2009Q2,5,.5,,,20,35,35,10,,,,,,,
2009Q2,7,-.7,,,,,,,,,,,,,
2009Q2,8,.1,,15,30,40,15,,,,,,,,
2009Q2,10,.3,9.13301578552411,10.9390404684466,16.4142065818502,19.3992703792284,18.0586870410852,13.2408911964345,7.6465303500436,3.47774925928249,1.24559251027089,.351282356482241,.078000865539174,.0157332058125848,
2009Q2,14,-.3,,20,40,30,10,,,,,,,,
2009Q2,15,.5,,,10,35,35,10,10,,,,,,
2009Q2,16,0,1,10,26,32,22,5,3,1,0,0,0,0,
2009Q2,19,.4,,,,,,,,,,,,,
2009Q2,20,-.2,,20,45,25,10,,,,,,,,
2009Q2,22,-.1,,10,40,35,15,,,,,,,,
2009Q2,23,0,3,12,30,30,20,5,,,,,,,
2009Q2,24,0,,,60,20,10,10,,,,,,,
2009Q2,26,.4,5,10,10,30,30,10,5,,,,,,
2009Q2,29,.6,,,,10,60,30,,,,,,,
2009Q2,30,,,,,,,,,,,,,,
2009Q2,31,.2,5,15,30,40,10,,,,,,,,
2009Q2,32,-.2,6,21,27,22,15,7,2,,,,,,
2009Q2,36,.4,,5,20,35,30,10,,,,,,,
2009Q2,38,-.5,,40,60,,,,,,,,,,
2009Q2,39,.4,,,10,50,30,10,,,,,,,
2009Q2,40,,,,,,,,,,,,,,
2009Q2,41,.2,,,,,,,,,,,,,
2009Q2,42,-.3,,20,50,30,,,,,,,,,
2009Q2,47,.2,5,10,20,30,20,10,5,0,0,,,,
2009Q2,48,.7,,,,,,,,,,,,,
2009Q2,52,-.5,,30,70,,,,,,,,,,
2009Q2,54,0,,,30,40,30,,,,,,,,
2009Q2,56,.3,,,20,60,20,,,,,,,,
2009Q2,57,,,,,,,,,,,,,,
2009Q2,58,-.2,10,30,40,20,,,,,,,,,
2009Q2,59,-.2,,10,70,20,,,,,,,,,
2009Q2,60,0,,,30,65,5,,,,,,,,
2009Q2,61,,,,,,,,,,,,,,
2009Q2,67,,,,,,,,,,,,,,
2009Q2,68,1,,,,25,25,50,,,,,,,
2009Q2,70,.4,,,,60,40,,,,,,,,
2009Q2,72,.2,,,,,,,,,,,,,
2009Q2,73,,,,,,,,,,,,,,
2009Q2,82,.2,,5,30,50,10,5,,,,,,,
2009Q2,84,,,,,,,,,,,,,,
2009Q2,88,0,5,10,25,30,20,7.5,2.5,,,,,,
2009Q2,89,0,,15,25,25,25,10,,,,,,,
2009Q2,90,-.1,5,25,40,25,5,0,0,0,0,0,0,0,
2009Q2,93,.4,,,5,60,30,5,,,,,,,
2009Q2,94,-1,20,40,12.5,10,8,5.5,4,,,,,,
2009Q2,95,-.1,8,23,37,19,7,4,2,0,0,0,0,0,
2009Q2,96,-.9,40,40,15,5,,,,,,,,,
2009Q2,98,0,10,10,25,30,15,10,,,,,,,
2009Q2,100,.5,,,10,30,50,10,,,,,,,
2009Q2,101,,,,,,,,,,,,,,
2009Q2,103,.6,,15,20,30,35,,,,,,,,
2009Q2,104,.2,0,0,20,40,30,10,0,0,0,0,0,0,
2009Q2,107,.797703315273149,.294344461794949,2.50308408391975,8.28696170702443,18.6287527017759,29.5109377576721,24.893323072749,12.0067312169968,3.30759445320741,.519450549917644,.0463999959891437,.00235145887261812,.0000685400802780123,
2009Q2,108,1.2618,,,,5,18,54,23,,,,,,
2010,1,1.3,,,4,12,23,35,20,5,1,,,,
2010,2,1.8,,2,4,7,10,15,20,22,14,4,2,,
2010,3,,,,10,30,40,20,,,,,,,
2010,4,1.3,,,,10,20,60,10,,,,,,
2010,5,1.5,,,,,10,40,40,10,,,,,
2010,7,1.5,,,,,,,,,,,,,
2010,8,1.3,,,3,12,20,35,25,5,,,,,
2010,10,1,2.01821477599853,4.03886231285089,8.62883099589458,14.4300574177811,18.8901471643306,19.3583632106305,15.5299128977915,9.7526811791561,4.79413106600155,1.84451751390571,.555387650702999,.158893814955996,
2010,14,1.5,,10,10,10,10,25,25,10,0,,,,
2010,15,1.7,,,,5,10,25,35,20,5,,,,
2010,16,1.5,0,1,3,5,16,22,31,16,5,1,0,0,
2010,19,1.3,,,10,15,25,25,15,10,,,,,
2010,20,1.5,,,,5,20,35,35,5,,,,,
2010,22,1.2,,5,10,15,20,35,10,5,,,,,
2010,23,1.5,1,4,8,12,16,20,20,15,4,,,,
2010,24,1.6,,,,5,5,30,40,15,5,,,,
2010,26,1,,5,10,10,25,25,10,10,5,,,,
2010,29,1.4,,,,,10,50,40,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,.8,,5,10,20,30,20,15,,,,,,
2010,32,,,,,,,,,,,,,,
2010,36,1.5,,,,10,15,30,35,10,,,,,
2010,38,1.1,,,,,30,60,10,,,,,,
2010,39,1.5,,,,,10,30,50,10,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,1.8,,,,,,30,60,10,,,,,
2010,42,1.3,,,,5,15,50,25,5,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,1.5,,,,,,20,80,,,,,,
2010,54,1.4,,,,10,30,30,30,,,,,,
2010,56,1.4,,,,,20,60,20,,,,,,
2010,57,1.8,,,,,,,,,,,,,
2010,58,1.5,,,,,10,30,40,20,,,,,
2010,59,1.7,,,,,5,25,60,10,,,,,
2010,60,1.8,,,,,5,20,60,15,,,,,
2010,61,,,,,,,,,,,,,,
2010,67,0,5,15,20,30,15,10,5,,,,,,
2010,68,1.9,,,,,,25,50,25,,,,,
2010,70,1.2,,,,,35,65,,,,,,,
2010,72,1,,,,,,,,,,,,,
2010,73,,,,,,30,60,10,,,,,,
2010,82,1.3,,,,5,23,50,17,5,,,,,
2010,84,1.5,1,2,3,10,15,23,25,15,4,2,,,
2010,88,1.5,,,,5,12.5,22.5,25,17.5,12.5,5,,,
2010,89,1.2,,,1,10,20,30,20,19,,,,,
2010,90,1,0,0,0,5,25,50,20,0,0,0,0,0,
2010,93,1.7,,,,,,20,70,10,,,,,
2010,94,-.6,15,30,20,15,10,6,4,,,,,,
2010,95,1.3,0,2,4,11,30,36,13,4,0,0,0,0,
2010,96,1.5,,,,5,15,35,40,5,,,,,
2010,98,1.8,,,,5,10,20,30,25,10,,,,
2010,100,,,,,,,,,,,,,,
2010,101,1.5,,,,,20,30,40,10,,,,,
2010,103,2,,,,,5,15,35,40,5,,,,
2010,104,1.9,0,0,0,0,0,10,40,30,20,0,0,0,
2010,107,2.05201860873132,.0000661393599887816,.00360740463133391,.0536897813201986,.499128371458157,3.48158739133351,12.966796035694,26.5737638746629,30.0079081635431,18.6760956216497,6.40029289764339,1.20539818485872,.131666133844832,
2010,108,1.2484,,,,,31,38,25,6,,,,,
2010Q2,1,1,,8,10,15,25,25,15,2,,,,,
2010Q2,2,1.6,,2,4,7,10,16,20,21,14,4,2,,
2010Q2,3,,,,10,40,30,20,,,,,,,
2010Q2,4,1,,,,10,20,60,10,,,,,,
2010Q2,5,1.4,,,,5,25,35,25,10,,,,,
2010Q2,7,1.5,,,,,,,,,,,,,
2010Q2,8,1.2,,,5,15,20,35,23,2,,,,,
2010Q2,10,1,2.01821477599853,4.03886231285089,8.62883099589458,14.4300574177811,18.8901471643306,19.3583632106305,15.5299128977915,9.7526811791561,4.79413106600155,1.84451751390571,.555387650702999,.158893814955996,
2010Q2,14,,,,,,,,,,,,,,
2010Q2,15,1.6,,,,5,15,30,35,10,5,,,,
2010Q2,16,1.3,1,4,5,9,18,24,19,11,6,2,1,0,
2010Q2,19,.8,,,,,,,,,,,,,
2010Q2,20,1.4,,,5,10,20,40,25,,,,,,
2010Q2,22,.9,,5,10,20,40,20,5,,,,,,
2010Q2,23,1.3,,,,5,25,30,20,14,4,2,,,
2010Q2,24,1.6,,,,,10,25,50,10,5,,,,
2010Q2,26,.9,,5,10,10,25,25,10,10,5,,,,
2010Q2,29,1.2,,,,,10,50,40,,,,,,
2010Q2,30,,,,,,,,,,,,,,
2010Q2,31,.5,5,15,25,35,15,5,,,,,,,
2010Q2,32,,1,3,6,10,12,15,18,18,12,4,1,,
2010Q2,36,1.3,,,,10,25,35,25,5,,,,,
2010Q2,38,1.1,,,,,20,60,20,,,,,,
2010Q2,39,1.4,,,,,20,50,30,,,,,,
2010Q2,40,,,,,,,,,,,,,,
2010Q2,41,1.7,,,,,,,,,,,,,
2010Q2,42,.9,,,,15,45,30,10,,,,,,
2010Q2,47,,,,,,,,,,,,,,
2010Q2,48,,,,,,,,,,,,,,
2010Q2,52,1.4,,,,,,70,30,,,,,,
2010Q2,54,.4,,,30,40,30,,,,,,,,
2010Q2,56,1.3,,,,,20,60,20,,,,,,
2010Q2,57,,,,,,,,,,,,,,
2010Q2,58,1.5,,,,,,,,,,,,,
2010Q2,59,2,,,,,,,30,60,10,,,,
2010Q2,60,1.6,,,,,5,20,60,15,,,,,
2010Q2,61,,,,,,,,,,,,,,
2010Q2,67,,,,,,,,,,,,,,
2010Q2,68,1.9,,,,,,25,50,25,,,,,
2010Q2,70,1,,,,,45,55,,,,,,,
2010Q2,72,1,,,,,,,,,,,,,
2010Q2,73,,,,,,,,,,,,,,
2010Q2,82,1.9,,,,,5,30,50,10,5,,,,
2010Q2,84,,,,,,,,,,,,,,
2010Q2,88,1.4,,,,15,20,30,20,15,,,,,
2010Q2,89,1.2,,,5,10,20,30,20,15,,,,,
2010Q2,90,1,0,0,0,0,25,50,25,0,0,0,0,0,
2010Q2,93,1.7,,,,,,20,70,10,,,,,
2010Q2,94,-.8,17.5,40,15,10,8,5.5,4,,,,,,
2010Q2,95,1.2,0,1,4,15,28,32,13,7,0,0,0,0,
2010Q2,96,,,,,,,,,,,,,,
2010Q2,98,1.9,,,,,10,15,30,25,15,5,,,
2010Q2,100,,,,,,,,,,,,,,
2010Q2,101,,,,,,,,,,,,,,
2010Q2,103,2,,,,,5,15,35,40,5,,,,
2010Q2,104,.8,0,0,0,15,40,30,15,0,0,0,0,0,
2010Q2,107,2.04298523008825,.0014516113031271,.0292598746490791,.219336695116923,1.18091526020194,5.22759171904793,14.1026289860808,24.1558557553092,26.2823931416711,18.165987367439,7.97385542827463,2.22127417336658,.439449987539686,
2010Q2,108,.5677,,,,11,65,18,6,,,,,,
2013,1,2,,,3,8,11,20,20,20,13,3,2,,
2013,2,1.5,2,5,8,16,22,20,15,7,4,1,,,
2013,3,,,,,,,,20,50,30,,,,
2013,4,2,,,,,,,50,50,,,,,
2013,5,1.5,,,,,10,30,30,20,10,,,,
2013,7,1.8,,,,,,,,,,,,,
2013,8,2,,,,2,5,13,27,30,16,7,,,
2013,10,2,.114427582947585,.424189466793545,1.4795977262574,4.03886231285089,8.62883099589458,14.4300574177811,18.8901471643305,19.3583632106305,15.5299128977915,9.7526811791561,4.79413106600155,2.5587989795647,
2013,14,3,,,,,,,,,,,,,
2013,15,2.25,,,,5,5,5,15,35,30,5,,,
2013,16,2.2,0,0,5,6,7,8,14,17,16,11,10,6,
2013,19,1.9,,,,,,,,,,,,,
2013,20,2.3,,,,,5,15,30,35,15,,,,
2013,22,2,,,,,5,10,25,30,23,7,,,
2013,23,1.8,,,2,3,8,15,25,20,15,8,3,1,
2013,24,1.9,,,,,5,10,40,40,5,,,,
2013,26,2,,,,5,10,10,25,25,10,10,5,,
2013,29,2,,,,,,,30,40,30,,,,
2013,30,,,,,,,,,,,,,,
2013,31,2,,,,5,10,15,20,30,15,5,,,
2013,32,,,,,,,,,,,,,,
2013,36,2,,,,,10,15,30,35,10,,,,
2013,38,,,,,,,,,,,,,,
2013,39,2,,,,,,,40,60,,,,,
2013,40,,,,,,,,,,,,,,
2013,41,2.3,,,,,,,,,,,,,
2013,42,1.9,,,,,5,20,40,30,5,,,,
2013,47,1.8,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,2.2,,,,,,,20,80,,,,,
2013,54,2.2,,,5,5,10,15,20,25,10,10,,,
2013,56,2,,,,,,,40,50,10,,,,
2013,57,,,,,,,,,,,,,,
2013,58,1.9,,,,,,,,,,,,,
2013,59,1.8,,,,,10,20,50,20,,,,,
2013,60,1.8,,,,,,30,50,20,,,,,
2013,61,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,2,,,,,,,25,50,25,,,,
2013,70,1.9,,,,,,15,60,25,,,,,
2013,72,1.5,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,1.9,,,,,5,20,50,20,5,,,,
2013,84,1.9,1,1,2,4,10,12,25,20,18,5,1,1,
2013,88,2,,,,5,12.5,25,30,17.5,10,,,,
2013,89,2.2,,,0,0,5,10,30,35,15,5,,,
2013,90,2,0,0,0,0,0,0,35,55,10,0,0,0,
2013,93,2.5,,,,,,,10,30,60,,,,
2013,94,2.1,,,,4,8,12,20,30,15,8,3,,
2013,95,2.2,0,0,1,2,5,10,15,24,18,14,8,3,
2013,96,,,,,,,,,,,,,,
2013,98,2.1,,,,,,10,30,50,10,,,,
2013,100,2.3,,,,3,5,10,15,35,15,10,5,2,
2013,101,,,,,,,,,,,,,,
2013,103,2.2,,,,,,5,25,40,25,5,,,
2013,104,2.6,0,0,0,0,0,0,20,30,40,10,0,0,
2013,107,2.07025942003123,.000126501442243576,.00547993181152506,.0698234235048223,.575384937011836,3.64825265323618,12.7899590105127,25.5991726907056,29.2840400832308,19.1505019685646,7.15442754485167,1.52463735068212,.19819390444592,
2013,108,2.3051,,,,,10,17,20,16,18,13,6,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2008,1,7.2,,,,5,80,15,,,,,,,
2008,2,7.4,,,,,60,40,,,,,,,
2008,3,,,,,,50,50,,,,,,,
2008,4,7.4,,,,,60,40,,,,,,,
2008,5,7.5,,,,,30,70,,,,,,,
2008,7,7.5,,,,,,,,,,,,,
2008,8,7.4,,,,,53,47,,,,,,,
2008,10,7.4,.0000000315080628254805,.0000617832254024009,2.57273963067596,13.8947440421645,41.9942256626027,38.0748260683118,3.43863766259913,.0247520708441584,.0000130475997450752,.000000000468636240924525,0,0,0
2008,14,7.5,,,,,50,50,,,,,,,
2008,15,7.5,,,,,40,60,,,,,,,
2008,16,7.4,0,0,0,3,50,43,4,0,0,0,0,0,0
2008,19,7.4,,,,15,50,25,10,,,,,,
2008,20,7.5,,,,,45,55,,,,,,,
2008,22,7.5,,,,,45,55,,,,,,,
2008,23,7.3,,,,,90,10,,,,,,,
2008,24,7.4,,,,10,50,40,,,,,,,
2008,26,7.4,,,,,70,30,,,,,,,
2008,29,7.7,,,,,,70,30,,,,,,
2008,30,7.4,,,,,,,,,,,,,
2008,31,7.5,,,,,,,,,,,,,
2008,32,7.3,,,,,70,30,,,,,,,
2008,36,8,,,,,15,35,40,10,,,,,
2008,38,7.3,,,,10,80,10,,,,,,,
2008,39,7.5,,,,,30,70,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,7.4,,,,,80,20,,,,,,,
2008,42,7.5,,,,,30,50,20,,,,,,
2008,47,7.4,0,2,10,16,44,16,10,2,0,0,0,0,0
2008,48,7.4,,,,,,,,,,,,,
2008,52,7.4,,,,,80,20,,,,,,,
2008,54,7.8,,,,,,60,30,10,,,,,
2008,56,7.4,,,,,80,20,,,,,,,
2008,57,7.4,,,,,,,,,,,,,
2008,58,7.3,,,,,,,,,,,,,
2008,59,7.5,,,,,30,60,10,,,,,,
2008,60,7.5,,,,,10,90,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,67,7.4,,,5,10,50,30,5,,,,,,
2008,68,7.4,,,,5,50,45,,,,,,,
2008,70,7.4,,,,,80,20,,,,,,,
2008,72,7.5,,,,,,,,,,,,,
2008,73,,,,,,40,60,,,,,,,
2008,82,7.4,,,,,80,20,,,,,,,
2008,84,7.4,,,,,90,10,,,,,,,
2008,88,7.5,,,,5,25,45,20,5,,,,,
2008,89,7.2,,,,,50,50,,,,,,,
2008,90,7.4,0,0,0,0,75,25,0,0,0,0,0,0,0
2008,93,7.6,,,,,40,50,10,,,,,,
2008,94,7.7,,,,5,35,60,,,,,,,
2008,95,7.51797399471623,0,0,0,0,40,60,0,0,0,0,0,0,0
2008,96,7.5,,,,,40,60,,,,,,,
2008,98,7.4,,,,,60,40,,,,,,,
2008,100,7.4,,,,,50,45,5,,,,,,
2008,101,7.3,,,,,80,20,,,,,,,
2008,103,7.4,,,,,70,30,,,,,,,
2008,104,7.5,0,0,0,15,30,40,15,0,0,0,0,0,0
2008,107,7.3121802441433,0,0,.0000000000000000000000000000000000000000000000000000000130943990953295,.000000000678045373761607,99.496374380751,.503625618570958,0,0,0,0,0,0,0
2008,108,7.51,,,,,50,45,5,,,,,,
2009,1,7.6,,,,2,30,45,18,5,,,,,
2009,2,7.7,,2,8,12,25,35,14,4,,,,,
2009,3,,,,,,,20,50,30,,,,,
2009,4,7.7,,,,,10,60,30,,,,,,
2009,5,7.9,,,,,30,40,30,,,,,,
2009,7,8.6,,,,,,,,,,,,,
2009,8,8,,,,,,40,50,10,,,,,
2009,10,8.2,.0200104907372545,.112061039518274,.832113432605663,3.74889735877904,10.9916678056013,20.9880825780515,26.1111601038806,21.1686299510456,11.1816566102296,3.84657228793488,.861167336169855,.125366940645366,.0126140648011308
2009,14,8.4,,,,,,10,60,30,,,,,
2009,15,7.75,,,,5,20,40,25,10,,,,,
2009,16,8,0,0,1,3,8,27,33,22,5,1,0,0,0
2009,19,8,,,,10,25,45,10,10,,,,,
2009,20,8.2,,,,,,30,50,20,,,,,
2009,22,8.3,,,,,10,25,50,15,,,,,
2009,23,7.8,,,,5,20,50,25,,,,,,
2009,24,7.5,,,5,10,30,40,10,5,,,,,
2009,26,7.9,,,,,,50,35,15,,,,,
2009,29,8,,,,,,40,60,,,,,,
2009,30,8,,,,,,,,,,,,,
2009,31,7.8,,,,,,,,,,,,,
2009,32,7.8,,,,2,15,32,25,18,5,2,1,,
2009,36,8.5,,,,,,25,30,40,5,,,,
2009,38,7.9,,,,,10,60,30,,,,,,
2009,39,8.1,,,,,,40,50,10,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,7.4,,,,,70,30,,,,,,,
2009,42,8.4,,,,,,20,50,30,,,,,
2009,47,8.3,0,0,5,10,15,20,30,15,5,0,0,0,0
2009,48,7.7,,,,,,,,,,,,,
2009,52,8.3,,,,,,,80,20,,,,,
2009,54,9,,,,,,,15,35,40,10,,,
2009,56,7.9,,,,,10,60,30,,,,,,
2009,57,8,,,,,,,,,,,,,
2009,58,7.8,,,,,,,,,,,,,
2009,59,8.6,,,,,,5,35,50,10,,,,
2009,60,8.3,,,,,,10,70,20,,,,,
2009,61,,,,,,,,,,,,,,
2009,67,8,,,,5,10,15,35,25,10,,,,
2009,68,7.6,,,,,15,50,35,,,,,,
2009,70,7.6,,,,,10,60,30,,,,,,
2009,72,8.6,,,,,,,,,,,,,
2009,73,,,,,,25,65,10,,,,,,
2009,82,8.3,,,,,,5,55,30,10,,,,
2009,84,7.7,,,,,19,60,21,,,,,,
2009,88,8.3,,,,5,10,20,30,25,10,,,,
2009,89,7.6,,,,,10,40,40,10,,,,,
2009,90,7.7,0,0,0,0,10,60,30,0,0,0,0,0,0
2009,93,7.9,,,,,10,50,40,,,,,,
2009,94,8.6,,,,5,7.5,12.5,15,30,20,10,,,
2009,95,8.19409224207836,0,0,0,0,0,17,77,6,0,0,0,0,0
2009,96,8.1,,,,,,10,65,25,,,,,
2009,98,8.2,,,,,,30,45,20,5,,,,
2009,100,8,,,,1,10,30,40,15,4,,,,
2009,101,7.6,,,,,,65,35,,,,,,
2009,103,7.8,,,,,10,40,35,15,,,,,
2009,104,8,0,0,0,0,0,20,40,30,10,0,0,0,0
2009,107,7.44776795458843,.0000000000000000000839615814661003,.0000000000121224231483003,.0000534811975606473,.747149603122665,49.6881586574233,48.8613081515809,.703282237845659,.0000478688074956324,.0000000000103028696685215,0,0,0,0
2009,108,7.82,,,,,24,35,20,13,8,,,,
2009Aug,1,7.7,,,,9,20,35,30,5,1,,,,
2009Aug,2,7.6,,2,8,12,25,35,14,4,,,,,
2009Aug,3,,,,,,,20,50,30,,,,,
2009Aug,4,7.8,,,,,10,60,30,,,,,,
2009Aug,5,7.8,,,,,15,40,35,10,,,,,
2009Aug,7,8.8,,,,,,,,,,,,,
2009Aug,8,8.1,,,,,,25,50,25,,,,,
2009Aug,10,8.3,.293466267414932,.632667315599367,2.25367152508279,5.59107870320024,10.8566686285491,16.5019331327041,19.6349731858197,18.2891885597929,13.3358896091964,7.61197408324918,3.40085238132717,1.18917789800495,.408458710059201
2009Aug,14,8.5,,,,,,,,,,,,,
2009Aug,15,7.75,,,,10,25,35,20,10,,,,,
2009Aug,16,8,0,1,2,4,8,25,28,20,10,2,0,0,0
2009Aug,19,,,,,,,,,,,,,,
2009Aug,20,8.2,,,,,,30,50,20,,,,,
2009Aug,22,8.6,,,,,5,10,30,40,15,,,,
2009Aug,23,7.9,,,,5,20,50,25,,,,,,
2009Aug,24,7.5,,,5,10,30,40,10,5,,,,,
2009Aug,26,7.9,,,,,,45,45,10,,,,,
2009Aug,29,8,,,,,,40,60,,,,,,
2009Aug,30,,,,,,,,,,,,,,
2009Aug,31,7.7,,,,,,,,,,,,,
2009Aug,32,7.8,,,,3,17,32,27,15,3,2,1,,
2009Aug,36,8.3,,,,,,35,40,25,,,,,
2009Aug,38,7.9,,,,,10,60,30,,,,,,
2009Aug,39,8.1,,,,,,25,50,25,,,,,
2009Aug,40,,,,,,,,,,,,,,
2009Aug,41,7.4,,,,,,,,,,,,,
2009Aug,42,8.5,,,,,,10,30,50,10,,,,
2009Aug,47,8.5,0,0,0,5,10,15,20,25,15,10,0,0,0
2009Aug,48,7.7,,,,,,,,,,,,,
2009Aug,52,8.5,,,,,,,20,80,,,,,
2009Aug,54,8.6,,,,,,15,35,35,15,,,,
2009Aug,56,7.8,,,,,20,60,20,,,,,,
2009Aug,57,,,,,,,,,,,,,,
2009Aug,58,,,,,,,,,,,,,,
2009Aug,59,8.8,,,,,,15,30,40,15,,,,
2009Aug,60,8.4,,,,,,10,65,25,,,,,
2009Aug,61,,,,,,,,,,,,,,
2009Aug,67,,,,,,,,,,,,,,
2009Aug,68,,,,,,,,,,,,,,
2009Aug,70,7.8,,,,,,65,35,,,,,,
2009Aug,72,8.4,,,,,,,,,,,,,
2009Aug,73,,,,,,,,,,,,,,
2009Aug,82,8.4,,,,,,5,55,30,10,,,,
2009Aug,84,,,,,,,,,,,,,,
2009Aug,88,8.4,,,,,10,22.5,32.5,22.5,12.5,,,,
2009Aug,89,7.6,,,,,5,40,40,15,,,,,
2009Aug,90,7.8,0,0,0,0,0,60,40,0,0,0,0,0,0
2009Aug,93,,,,,,,,,,,,,,
2009Aug,94,8.2,,,,,15,25,35,25,,,,,
2009Aug,95,8.39143075669836,0,0,0,0,0,6,63,27,4,0,0,0,0
2009Aug,96,8.3,,,,,,10,55,35,,,,,
2009Aug,98,8.4,,,,,5,30,35,25,5,,,,
2009Aug,100,7.9,,,,,10,45,35,10,,,,,
2009Aug,101,7.6,,,,,,,,,,,,,
2009Aug,103,7.9,,,,,5,40,40,15,,,,,
2009Aug,104,8.3,0,0,0,0,10,20,40,30,0,0,0,0,0
2009Aug,107,7.49749822988087,.000000000000001480170795828,.00000000297653296492337,.000470646152146555,1.02864040347639,41.0102500783467,55.1782781650744,2.77955357143791,.00280709208242413,.000000040453429495102,0,0,0,0
2009Aug,108,7.937794,,,,,11,39,31,15,4,,,,
2010,1,7.5,,,,5,35,35,20,5,,,,,
2010,2,7.2,,4,18,26,28,18,4,2,,,,,
2010,3,,,,,,10,40,40,10,,,,,
2010,4,8,,,,,,30,60,10,,,,,
2010,5,8,,,,,10,40,40,10,,,,,
2010,7,9.1,,,,,,,,,,,,,
2010,8,8.2,,,,,,20,40,30,10,,,,
2010,10,8.9,.0396879645601866,.116653422256441,.548082055362764,1.82472308538894,4.75432050704074,9.69541660745885,15.4765801286446,19.3391772981734,18.9176859864284,14.4865221982578,8.68383613949409,4.07457849938437,2.0427361075494
2010,14,8.6,,,,,,20,30,40,10,,,,
2010,15,7.6,,,5,10,35,30,10,10,,,,,
2010,16,8.3,0,1,2,4,8,24,28,22,9,2,0,0,0
2010,19,7.9,,,,5,10,30,40,10,5,,,,
2010,20,8.5,,,,,,20,30,35,15,,,,
2010,22,9,,,,,,10,15,25,40,10,,,
2010,23,8.1,,,,5,15,25,30,20,5,,,,
2010,24,7.6,,,5,15,25,25,15,10,5,,,,
2010,26,8,,,,,,30,55,15,,,,,
2010,29,7.9,,,,,,60,40,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,8,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,36,8.2,,,,,,30,40,30,,,,,
2010,38,7.4,,,,,50,40,10,,,,,,
2010,39,8.4,,,,,,20,60,20,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,7.2,,,,30,70,,,,,,,,
2010,42,7.9,,,,,20,40,30,10,,,,,
2010,47,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,8.7,,,,,,,20,75,5,,,,
2010,54,8.8,,,,,,15,35,35,15,,,,
2010,56,8,,,,,,35,55,10,,,,,
2010,57,7.8,,,,,,,,,,,,,
2010,58,7.7,,,,,,,,,,,,,
2010,59,8.8,,,,,,20,20,50,10,,,,
2010,60,8.3,,,,,,10,60,25,5,,,,
2010,61,,,,,,,,,,,,,,
2010,67,8.5,,,,,5,10,15,30,20,15,5,,
2010,68,7.8,,,,,10,50,40,,,,,,
2010,70,8.1,,,,,,10,70,20,,,,,
2010,72,9.3,,,,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,82,8.7,,,,,,,5,55,30,10,,,
2010,84,8.1,,,,,23,30,35,10,2,,,,
2010,88,8.3,,,,,10,25,30,25,10,,,,
2010,89,7.5,,,,20,30,40,10,,,,,,
2010,90,7.7,0,0,0,10,20,50,20,0,0,0,0,0,0
2010,93,7.8,,,,,20,50,30,,,,,,
2010,94,9.6,,,,,4,6,8,10,12,25,20,15,
2010,95,8.50782996007757,0,0,0,0,0,5,40,48,7,0,0,0,0
2010,96,8.1,,,,,5,25,50,15,5,,,,
2010,98,8,,,,,,35,40,25,,,,,
2010,100,,,,,,,,,,,,,,
2010,101,7.7,,,,,,60,35,5,,,,,
2010,103,7.7,,,,,10,45,35,10,,,,,
2010,104,7.5,0,0,0,10,30,40,20,0,0,0,0,0,0
2010,107,7.34831166598037,.000000968770121323568,.00106872596117138,.315412895585443,10.9865276297773,50.8330670054188,34.4915699193437,3.33169986390931,.0405966065337715,.0000563762729610673,0,0,0,0
2010,108,7.91,,,,6,24,27,15,10,8,6,4,,
2010Aug,1,7.6,,,,10,18,33,28,8,2,1,,,
2010Aug,2,7.1,,4,18,26,28,18,4,2,,,,,
2010Aug,3,,,,,,10,40,40,10,,,,,
2010Aug,4,8.1,,,,,,30,60,10,,,,,
2010Aug,5,8,,,,,10,35,35,20,,,,,
2010Aug,7,9.1,,,,,,,,,,,,,
2010Aug,8,8.2,,,,,,20,40,30,10,,,,
2010Aug,10,9,.0275193990114442,.0850177554905573,.418404385734461,1.46300196617269,4.00336109816485,8.57396425413831,14.3734607515251,18.8621866722851,19.377093655578,15.58304786658,9.81004370608621,4.83415653039758,2.58874195883559
2010Aug,14,,,,,,,,,,,,,,
2010Aug,15,7.7,,,5,15,30,25,15,10,,,,,
2010Aug,16,8.2,0,1,2,4,8,20,27,24,11,3,0,0,0
2010Aug,19,,,,,,,,,,,,,,
2010Aug,20,8.5,,,,,,20,30,35,15,,,,
2010Aug,22,9.2,,,,,,10,15,25,40,10,,,
2010Aug,23,8,,,,5,15,25,30,20,5,,,,
2010Aug,24,7.6,,,5,15,25,25,15,10,5,,,,
2010Aug,26,7.9,,,,,,35,50,15,,,,,
2010Aug,29,7.9,,,,,,60,40,,,,,,
2010Aug,30,,,,,,,,,,,,,,
2010Aug,31,8,,,,,,,,,,,,,
2010Aug,32,,,,,,,,,,,,,,
2010Aug,36,7.6,,,,,30,40,25,5,,,,,
2010Aug,38,7.5,,,,,10,60,30,,,,,,
2010Aug,39,8.3,,,,,,20,50,30,,,,,
2010Aug,40,,,,,,,,,,,,,,
2010Aug,41,7.1,,,,,,,,,,,,,
2010Aug,42,7.8,,,,,15,40,30,15,,,,,
2010Aug,47,,,,,,,,,,,,,,
2010Aug,48,,,,,,,,,,,,,,
2010Aug,52,8.7,,,,,,,15,80,5,,,,
2010Aug,54,8.9,,,,,,15,35,35,15,,,,
2010Aug,56,8,,,,,,30,50,20,,,,,
2010Aug,57,,,,,,,,,,,,,,
2010Aug,58,,,,,,,,,,,,,,
2010Aug,59,8.7,,,,,,15,30,40,15,,,,
2010Aug,60,8.4,,,,,,10,60,25,5,,,,
2010Aug,61,,,,,,,,,,,,,,
2010Aug,67,,,,,,,,,,,,,,
2010Aug,68,,,,,,,,,,,,,,
2010Aug,70,8.1,,,,,,25,65,10,,,,,
2010Aug,72,9.3,,,,,,,,,,,,,
2010Aug,73,,,,,,,,,,,,,,
2010Aug,82,,,,,,,,,,,,,,
2010Aug,84,,,,,,,,,,,,,,
2010Aug,88,8.3,,,,,12.5,20,30,20,12.5,5,,,
2010Aug,89,7.4,,,,10,40,30,20,,,,,,
2010Aug,90,7.6,0,0,0,0,30,60,10,0,0,0,0,0,0
2010Aug,93,,,,,,,,,,,,,,
2010Aug,94,9.6,,,,,4,6,8,10,12,25,20,15,
2010Aug,95,8.48815569139482,0,0,0,0,0,4,41,47,7,1,0,0,0
2010Aug,96,,,,,,,,,,,,,,
2010Aug,98,8,,,,,5,30,35,25,5,,,,
2010Aug,100,,,,,,,,,,,,,,
2010Aug,101,,,,,,,,,,,,,,
2010Aug,103,7.7,,,,,10,45,35,10,,,,,
2010Aug,104,7.5,0,0,0,20,30,30,20,0,0,0,0,0,0
2010Aug,107,7.31304324725123,.0000172204204444604,.00633306172785967,.756028582750345,14.6075581861664,49.6201805846183,31.3436352725261,3.59670670765451,.0693314598897543,.000208830362491419,.0000000938776723025114,0,0,0
2010Aug,108,8.010824,,,,4,16,21,15,15,12,9,8,,
2013,1,6.7,10,19,25,20,16,7,3,,,,,,
2013,2,6.2,22,30,22,9,6,4,3,2,1,1,,,
2013,3,,,,,,50,40,10,,,,,,
2013,4,7.5,,,,20,30,30,20,,,,,,
2013,5,7,,,,10,40,40,10,,,,,,
2013,7,7.3,,,,,,,,,,,,,
2013,8,7.4,,1,9,17,35,30,7,1,,,,,
2013,10,7.7,1.37269995458555,2.18102869663528,6.04092020068074,11.4463287861541,16.9773364838594,19.7120366456648,17.916891497524,12.7484001434671,7.10058951728088,3.09559313478194,1.05622692637262,.282026153899373,.0699218590941464
2013,14,7,,,,,,,,,,,,,
2013,15,7,,5,15,25,30,15,5,5,,,,,
2013,16,7,3,7,9,16,19,16,11,8,5,4,2,0,0
2013,19,7.4,,,,,,,,,,,,,
2013,20,7.5,,,,,20,35,25,15,5,,,,
2013,22,7,,,10,20,40,20,5,5,,,,,
2013,23,7.5,,3,5,10,20,24,18,12,5,3,,,
2013,24,7,5,10,15,15,20,15,10,5,5,,,,
2013,26,7.5,,,,,10,45,35,5,5,,,,
2013,29,7.4,,,,10,50,40,,,,,,,
2013,30,,,,,,,,,,,,,,
2013,31,7.3,,,,,,,,,,,,,
2013,32,,,,,,,,,,,,,,
2013,36,7,,,,25,30,25,15,5,,,,,
2013,38,,,,,,,,,,,,,,
2013,39,7.1,,,,10,40,30,20,,,,,,
2013,40,,,,,,,,,,,,,,
2013,41,6.5,,,,,,,,,,,,,
2013,42,6.8,,,20,40,20,15,5,,,,,,
2013,47,7.6,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,8.1,,,,,,25,70,5,,,,,
2013,54,7.1,,,,10,25,25,20,10,5,5,,,
2013,56,6.5,,,25,60,15,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,,,,,,,,,,,,,,
2013,59,7.6,,,,,20,50,20,10,,,,,
2013,60,7.6,,,,,20,60,20,,,,,,
2013,61,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,7.3,,,,10,50,40,,,,,,,
2013,70,7,,,,25,50,25,,,,,,,
2013,72,7,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,
2013,84,7.5,,,2,10,25,35,18,8,2,,,,
2013,88,7.2,,5,15,20,25,15,10,5,5,,,,
2013,89,7,,,,20,30,30,20,,,,,,
2013,90,7.4,0,0,0,20,50,20,10,0,0,0,0,0,0
2013,93,6.5,,5,25,40,25,5,,,,,,,
2013,94,7.1,2.5,5,12.5,25,22.5,15,10,5,2.5,,,,
2013,95,6.98308318997085,0,0,3,40,53,4,0,0,0,0,0,0,0
2013,96,,,,,,,,,,,,,,
2013,98,6.5,,15,30,35,20,,,,,,,,
2013,100,6.5,,5,15,35,25,10,7.5,2.5,,,,,
2013,101,,,,,,,,,,,,,,
2013,103,,,,,,,,,,,,,,
2013,104,7,0,0,10,20,20,20,10,10,10,0,0,0,0
2013,107,6.81117147490554,.420372254387946,3.75379837941032,19.2208555582897,37.5936551213476,29.053299887634,8.85367540366425,1.05492093676564,.0485635113687266,.000853271347145412,0,.00000566170280658085,.0000000000130118138486068,0
2013,108,7.23,5,8,10,23,28,10,6,6,4,,,,
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,
2008,1,,,,,,,,,,,,,,
2008,2,,,,3,,,,,,,,,,
2008,3,,,,3,,,,,,,,,,
2008,4,,,,3,,,,,,,,,,
2008,5,,,,3,,,,,,,,,,
2008,7,,,,3.5,,,,,,,,,,
2008,8,,,,3.5,,,,,,,,,,
2008,10,,,,3.1,,,,,,,,,,
2008,14,,,,3.4,,,,,,,,,,
2008,15,,,,,,,,,,,,,,
2008,16,,,,3.4,,,,,,,,,,
2008,19,,,,2.6,,,,,,,,,,
2008,20,,,,2.7,,,,,,,,,,
2008,22,,,,3.3,,,,,,,,,,
2008,23,,,,3.2,,,,,,,,,,
2008,24,,,,,,,,,,,,,,
2008,26,,,,,,,,,,,,,,
2008,29,,,,3.2,,,,,,,,,,
2008,30,,,,,,,,,,,,,,
2008,31,,,,,,,,,,,,,,
2008,32,,,,3,,,,,,,,,,
2008,36,,,,4,,,,,,,,,,
2008,38,,,,,,,,,,,,,,
2008,39,,,,3.1,,,,,,,,,,
2008,40,,,,,,,,,,,,,,
2008,41,,,,,,,,,,,,,,
2008,42,,,,,,,,,,,,,,
2008,47,,,,3,,,,,,,,,,
2008,48,,,,,,,,,,,,,,
2008,52,,,,3.2,,,,,,,,,,
2008,54,,,,,,,,,,,,,,
2008,56,,,,,,,,,,,,,,
2008,57,,,,,,,,,,,,,,
2008,58,,,,,,,,,,,,,,
2008,59,,,,,,,,,,,,,,
2008,60,,,,3.6,,,,,,,,,,
2008,61,,,,,,,,,,,,,,
2008,67,,,,,,,,,,,,,,
2008,68,,,,,,,,,,,,,,
2008,70,,,,2.5,,,,,,,,,,
2008,72,,,,,,,,,,,,,,
2008,73,,,,3,,,,,,,,,,
2008,82,,,,3.2,,,,,,,,,,
2008,84,,,,3.1,,,,,,,,,,
2008,88,,,,3.1,,,,,,,,,,
2008,89,,,,,,,,,,,,,,
2008,90,,,,2.7,,,,,,,,,,
2008,93,,,,2.8,,,,,,,,,,
2008,94,,,,2.7,,,,,,,,,,
2008,95,,,,3.1,,,,,,,,,,
2008,96,,,,,,,,,,,,,,
2008,98,,,,3.1,,,,,,,,,,
2008,100,,,,3.5,,,,,,,,,,
2008,101,,,,,,,,,,,,,,
2008,103,,,,3.4,,,,,,,,,,
2008,104,,,,3.1,,,,,,,,,,
2008,107,,,,,,,,,,,,,,
2008,108,,,,2.9,,,,,,,,,,
2008Q4,1,70,1.38,3.25,,,,,,,,,,,
2008Q4,2,,,3.75,,,,,,,,,,,
2008Q4,3,90,1.4,3.25,,,,,,,,,,,
2008Q4,4,90,1.4,3.25,,,,,,,,,,,
2008Q4,5,75,1.4,3.5,,,,,,,,,,,
2008Q4,7,60,1.35,3.6,,,,,,,,,,,
2008Q4,8,72,1.35,3.25,,,,,,,,,,,
2008Q4,10,78,1.4,3.5,,,,,,,,,,,
2008Q4,14,75,1.35,3.6,,,,,,,,,,,
2008Q4,15,85,1.35,,,,,,,,,,,,
2008Q4,16,68,1.34,3.5,,,,,,,,,,,
2008Q4,19,,,3.25,,,,,,,,,,,
2008Q4,20,90,1.35,3.5,,,,,,,,,,,
2008Q4,22,103,1.35,3.5,,,,,,,,,,,
2008Q4,23,90,1.32,3.75,,,,,,,,,,,
2008Q4,24,,,,,,,,,,,,,,
2008Q4,26,75,1.38,3.25,,,,,,,,,,,
2008Q4,29,90,1.38,3.75,,,,,,,,,,,
2008Q4,30,100,1.45,3.75,,,,,,,,,,,
2008Q4,31,80,1.37,3.75,,,,,,,,,,,
2008Q4,32,80,1.58,3.5,,,,,,,,,,,
2008Q4,36,80,1.35,3.75,,,,,,,,,,,
2008Q4,38,80,1.37,2.5,,,,,,,,,,,
2008Q4,39,89.1266,1.3406,3.25,,,,,,,,,,,
2008Q4,40,100,1.41,3.75,,,,,,,,,,,
2008Q4,41,70,1.35,3.75,,,,,,,,,,,
2008Q4,42,78,1.33,3.65,,,,,,,,,,,
2008Q4,47,85,1.42512266666667,3.5,,,,,,,,,,,
2008Q4,48,,,,,,,,,,,,,,
2008Q4,52,75.2,1.33,3.25,,,,,,,,,,,
2008Q4,54,75,1.34,3.25,,,,,,,,,,,
2008Q4,56,85,1.3,3.25,,,,,,,,,,,
2008Q4,57,85,1.37,3,,,,,,,,,,,
2008Q4,58,80,1.35,3.25,,,,,,,,,,,
2008Q4,59,80,1.32,3.25,,,,,,,,,,,
2008Q4,60,100,1.4,3.5,,,,,,,,,,,
2008Q4,61,,,,,,,,,,,,,,
2008Q4,67,,,,,,,,,,,,,,
2008Q4,68,116,1.56,4.25,,,,,,,,,,,
2008Q4,70,80,1.33333333333333,3,,,,,,,,,,,
2008Q4,72,,,,,,,,,,,,,,
2008Q4,73,75,1.34,3.75,,,,,,,,,,,
2008Q4,82,80,1.36,3.25,,,,,,,,,,,
2008Q4,84,,1.4,3.25,,,,,,,,,,,
2008Q4,88,80,1.37,3.25,,,,,,,,,,,
2008Q4,89,86.23,1.39,4.33333333333333,,,,,,,,,,,
2008Q4,90,80,1.34,3.25,,,,,,,,,,,
2008Q4,93,80,1.4,3.5,,,,,,,,,,,
2008Q4,94,60,1.3,3.25,,,,,,,,,,,
2008Q4,95,70,1.37,3.25,,,,,,,,,,,
2008Q4,96,75,1.42,3.25,,,,,,,,,,,
2008Q4,98,80,1.4,3.5,,,,,,,,,,,
2008Q4,100,106,1.44,3.25,,,,,,,,,,,
2008Q4,101,100,1.21951219512195,3.5,,,,,,,,,,,
2008Q4,103,70,1.35,3.5,,,,,,,,,,,
2008Q4,104,99,1.46,3.5,,,,,,,,,,,
2008Q4,107,,,,,,,,,,,,,,
2008Q4,108,102,1.35,3.75,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,
2009,2,,,,2.8,,,,,,,,,,
2009,3,,,,2,,,,,,,,,,
2009,4,,,,2.7,,,,,,,,,,
2009,5,,,,2.8,,,,,,,,,,
2009,7,,,,3.6,,,,,,,,,,
2009,8,,,,2.6,,,,,,,,,,
2009,10,,,,2.8,,,,,,,,,,
2009,14,,,,3,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3.3,,,,,,,,,,
2009,19,,,,1.8,,,,,,,,,,
2009,20,,,,2.2,,,,,,,,,,
2009,22,,,,2.7,,,,,,,,,,
2009,23,,,,3.3,,,,,,,,,,
2009,24,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,29,,,,3.4,,,,,,,,,,
2009,30,,,,,,,,,,,,,,
2009,31,,,,,,,,,,,,,,
2009,32,,,,3,,,,,,,,,,
2009,36,,,,3.5,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.5,,,,,,,,,,
2009,40,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,47,,,,2.5,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,2.5,,,,,,,,,,
2009,54,,,,,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,58,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,
2009,60,,,,3.5,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,,,,2.4,,,,,,,,,,
2009,72,,,,,,,,,,,,,,
2009,73,,,,2.7,,,,,,,,,,
2009,82,,,,3.1,,,,,,,,,,
2009,84,,,,3.1,,,,,,,,,,
2009,88,,,,2.7,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,1.8,,,,,,,,,,
2009,93,,,,2.5,,,,,,,,,,
2009,94,,,,2.4,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,98,,,,3.6,,,,,,,,,,
2009,100,,,,3,,,,,,,,,,
2009,101,,,,,,,,,,,,,,
2009,103,,,,2.6,,,,,,,,,,
2009,104,,,,2,,,,,,,,,,
2009,107,,,,,,,,,,,,,,
2009,108,,,,2.7,,,,,,,,,,
2009Q1,1,65,1.36,2.75,,,,,,,,,,,
2009Q1,2,,,3.25,,,,,,,,,,,
2009Q1,3,80,1.35,2.5,,,,,,,,,,,
2009Q1,4,90,1.4,3,,,,,,,,,,,
2009Q1,5,70,1.45,3,,,,,,,,,,,
2009Q1,7,60,1.35,3.2,,,,,,,,,,,
2009Q1,8,74,1.33,3,,,,,,,,,,,
2009Q1,10,80,1.35,3.25,,,,,,,,,,,
2009Q1,14,75,1.4,3.25,,,,,,,,,,,
2009Q1,15,90,1.4,,,,,,,,,,,,
2009Q1,16,72,1.32,3,,,,,,,,,,,
2009Q1,19,,,2.75,,,,,,,,,,,
2009Q1,20,100,1.35,3.25,,,,,,,,,,,
2009Q1,22,75,1.4,3,,,,,,,,,,,
2009Q1,23,85,1.33,3.3,,,,,,,,,,,
2009Q1,24,,,,,,,,,,,,,,
2009Q1,26,70,1.38,2.75,,,,,,,,,,,
2009Q1,29,100,1.38,3.5,,,,,,,,,,,
2009Q1,30,100,1.45,3.5,,,,,,,,,,,
2009Q1,31,80,1.35,3.25,,,,,,,,,,,
2009Q1,32,85,1.58,3.25,,,,,,,,,,,
2009Q1,36,85,1.35,3.5,,,,,,,,,,,
2009Q1,38,85,1.38,2,,,,,,,,,,,
2009Q1,39,82.6666666666667,1.31333333333333,2.75,,,,,,,,,,,
2009Q1,40,100,1.37,3.5,,,,,,,,,,,
2009Q1,41,80,1.35,3.5,,,,,,,,,,,
2009Q1,42,75,1.28,3.4,,,,,,,,,,,
2009Q1,47,84.15,1.36,3.25,,,,,,,,,,,
2009Q1,48,,,,,,,,,,,,,,
2009Q1,52,79.3,1.29,2.75,,,,,,,,,,,
2009Q1,54,75,1.34,3,,,,,,,,,,,
2009Q1,56,80.6666666666667,1.28,3,,,,,,,,,,,
2009Q1,57,90,1.36,3,,,,,,,,,,,
2009Q1,58,70,1.35,2.5,,,,,,,,,,,
2009Q1,59,80,1.3,2.75,,,,,,,,,,,
2009Q1,60,110,1.37,3,,,,,,,,,,,
2009Q1,61,,,,,,,,,,,,,,
2009Q1,67,,,,,,,,,,,,,,
2009Q1,68,115,1.55,4.25,,,,,,,,,,,
2009Q1,70,85,1.31578947368421,2.5,,,,,,,,,,,
2009Q1,72,,,,,,,,,,,,,,
2009Q1,73,75,1.3,3.25,,,,,,,,,,,
2009Q1,82,80,1.36,3,,,,,,,,,,,
2009Q1,84,,1.4,3,,,,,,,,,,,
2009Q1,88,75,1.35,2.75,,,,,,,,,,,
2009Q1,89,94,1.38,3.5,,,,,,,,,,,
2009Q1,90,85,1.35,2.75,,,,,,,,,,,
2009Q1,93,70,1.38,3.25,,,,,,,,,,,
2009Q1,94,55,1.25,2.75,,,,,,,,,,,
2009Q1,95,71,1.37,3,,,,,,,,,,,
2009Q1,96,70,1.35,2.5,,,,,,,,,,,
2009Q1,98,85,1.38,3.25,,,,,,,,,,,
2009Q1,100,90,1.42,3,,,,,,,,,,,
2009Q1,101,100,1.20481927710843,3,,,,,,,,,,,
2009Q1,103,70,1.35,3,,,,,,,,,,,
2009Q1,104,102,1.4,3.5,,,,,,,,,,,
2009Q1,107,,,,,,,,,,,,,,
2009Q1,108,103,1.35,3.75,,,,,,,,,,,
2009Q2,1,75,1.36,2.5,,,,,,,,,,,
2009Q2,2,,,3,,,,,,,,,,,
2009Q2,3,75,1.3,2.5,,,,,,,,,,,
2009Q2,4,90,1.35,2.75,,,,,,,,,,,
2009Q2,5,65,1.4,3,,,,,,,,,,,
2009Q2,7,60,1.35,3,,,,,,,,,,,
2009Q2,8,77,1.32,2.5,,,,,,,,,,,
2009Q2,10,80,1.3,2.75,,,,,,,,,,,
2009Q2,14,75,1.4,3,,,,,,,,,,,
2009Q2,15,90,1.4,,,,,,,,,,,,
2009Q2,16,74,1.3,2.75,,,,,,,,,,,
2009Q2,19,,,2.5,,,,,,,,,,,
2009Q2,20,100,1.35,3,,,,,,,,,,,
2009Q2,22,70,1.35,2.5,,,,,,,,,,,
2009Q2,23,90,1.32,3,,,,,,,,,,,
2009Q2,24,,,,,,,,,,,,,,
2009Q2,26,65,1.3,2.5,,,,,,,,,,,
2009Q2,29,100,1.38,3.5,,,,,,,,,,,
2009Q2,30,100,1.45,3.5,,,,,,,,,,,
2009Q2,31,70,1.3,3,,,,,,,,,,,
2009Q2,32,85,1.58,3,,,,,,,,,,,
2009Q2,36,100,1.3,3.25,,,,,,,,,,,
2009Q2,38,87,1.4,2,,,,,,,,,,,
2009Q2,39,79.3333333333333,1.30333333333333,2.5,,,,,,,,,,,
2009Q2,40,100,1.35,3.25,,,,,,,,,,,
2009Q2,41,80,1.35,3.5,,,,,,,,,,,
2009Q2,42,70.8,1.26,2.95,,,,,,,,,,,
2009Q2,47,83.3085,1.35333333333333,3,,,,,,,,,,,
2009Q2,48,,,,,,,,,,,,,,
2009Q2,52,86.7,1.22,2.5,,,,,,,,,,,
2009Q2,54,75,1.34,2.75,,,,,,,,,,,
2009Q2,56,73.6666666666667,1.32,3,,,,,,,,,,,
2009Q2,57,84,1.36,3,,,,,,,,,,,
2009Q2,58,70,1.35,2.5,,,,,,,,,,,
2009Q2,59,80,1.28,2.25,,,,,,,,,,,
2009Q2,60,110,1.35,2.5,,,,,,,,,,,
2009Q2,61,,,,,,,,,,,,,,
2009Q2,67,,,,,,,,,,,,,,
2009Q2,68,114,1.54,4,,,,,,,,,,,
2009Q2,70,75,1.2987012987013,2.25,,,,,,,,,,,
2009Q2,72,,,,,,,,,,,,,,
2009Q2,73,70,1.3,3,,,,,,,,,,,
2009Q2,82,80,1.36,3,,,,,,,,,,,
2009Q2,84,,1.4,2.75,,,,,,,,,,,
2009Q2,88,78,1.35,2.5,,,,,,,,,,,
2009Q2,89,90,1.35666666666667,3,,,,,,,,,,,
2009Q2,90,85,1.34,2.5,,,,,,,,,,,
2009Q2,93,70,1.35,3,,,,,,,,,,,
2009Q2,94,55,1.2,2.25,,,,,,,,,,,
2009Q2,95,74,1.35,3,,,,,,,,,,,
2009Q2,96,65,1.29,2.5,,,,,,,,,,,
2009Q2,98,85,1.37,3,,,,,,,,,,,
2009Q2,100,85,1.4,2.75,,,,,,,,,,,
2009Q2,101,100,1.19047619047619,3,,,,,,,,,,,
2009Q2,103,80,1.35,3,,,,,,,,,,,
2009Q2,104,96,1.37,3.25,,,,,,,,,,,
2009Q2,107,,,,,,,,,,,,,,
2009Q2,108,103,1.35,3.75,,,,,,,,,,,
2009Q3,1,80,1.36,2,,,,,,,,,,,
2009Q3,2,,,3,,,,,,,,,,,
2009Q3,3,75,1.3,2.5,,,,,,,,,,,
2009Q3,4,90,1.3,2.75,,,,,,,,,,,
2009Q3,5,70,1.4,2.75,,,,,,,,,,,
2009Q3,7,60,1.35,3,,,,,,,,,,,
2009Q3,8,80,1.3,2.5,,,,,,,,,,,
2009Q3,10,85,1.25,2.5,,,,,,,,,,,
2009Q3,14,80,1.4,2.75,,,,,,,,,,,
2009Q3,15,100,1.4,,,,,,,,,,,,
2009Q3,16,76,1.32,2.75,,,,,,,,,,,
2009Q3,19,,,2.5,,,,,,,,,,,
2009Q3,20,100,1.35,3,,,,,,,,,,,
2009Q3,22,70,1.3,2.5,,,,,,,,,,,
2009Q3,23,95,1.31,2.75,,,,,,,,,,,
2009Q3,24,,,,,,,,,,,,,,
2009Q3,26,65,1.3,2.5,,,,,,,,,,,
2009Q3,29,100,1.38,3.25,,,,,,,,,,,
2009Q3,30,100,1.45,3.25,,,,,,,,,,,
2009Q3,31,70,1.3,3,,,,,,,,,,,
2009Q3,32,85,1.58,3,,,,,,,,,,,
2009Q3,36,110,1.25,3.25,,,,,,,,,,,
2009Q3,38,93,1.45,2,,,,,,,,,,,
2009Q3,39,80.3333333333333,1.33333333333333,2.5,,,,,,,,,,,
2009Q3,40,100,1.33,3.25,,,,,,,,,,,
2009Q3,41,80,1.35,3.5,,,,,,,,,,,
2009Q3,42,67.5,1.25,2.75,,,,,,,,,,,
2009Q3,47,88.30701,1.38833333333333,3,,,,,,,,,,,
2009Q3,48,,,,,,,,,,,,,,
2009Q3,52,102.7,1.18,2.5,,,,,,,,,,,
2009Q3,54,75,1.34,2.5,,,,,,,,,,,
2009Q3,56,73,1.36,3,,,,,,,,,,,
2009Q3,57,76,1.35,3,,,,,,,,,,,
2009Q3,58,75,1.35,2.75,,,,,,,,,,,
2009Q3,59,80,1.26,2,,,,,,,,,,,
2009Q3,60,110,1.33,2.5,,,,,,,,,,,
2009Q3,61,,,,,,,,,,,,,,
2009Q3,67,,,,,,,,,,,,,,
2009Q3,68,114,1.54,3.75,,,,,,,,,,,
2009Q3,70,80,1.2987012987013,2,,,,,,,,,,,
2009Q3,72,,,,,,,,,,,,,,
2009Q3,73,55,1.2,2.75,,,,,,,,,,,
2009Q3,82,80,1.36,3,,,,,,,,,,,
2009Q3,84,,1.4,2.75,,,,,,,,,,,
2009Q3,88,83,1.35,2.5,,,,,,,,,,,
2009Q3,89,94.3333333333333,1.33,3,,,,,,,,,,,
2009Q3,90,85,1.33,2.5,,,,,,,,,,,
2009Q3,93,80,1.32,3,,,,,,,,,,,
2009Q3,94,55,1.15,2,,,,,,,,,,,
2009Q3,95,76,1.3,3,,,,,,,,,,,
2009Q3,96,60,1.25,2.5,,,,,,,,,,,
2009Q3,98,90,1.35,3,,,,,,,,,,,
2009Q3,100,88,1.38,2.75,,,,,,,,,,,
2009Q3,101,100,1.17647058823529,3,,,,,,,,,,,
2009Q3,103,90,1.35,3.25,,,,,,,,,,,
2009Q3,104,100,1.31,3,,,,,,,,,,,
2009Q3,107,,,,,,,,,,,,,,
2009Q3,108,105,1.35,3.75,,,,,,,,,,,
2009Q4,1,85,1.36,2,,,,,,,,,,,
2009Q4,2,,,3,,,,,,,,,,,
2009Q4,3,75,1.3,2.5,,,,,,,,,,,
2009Q4,4,90,1.3,2.75,,,,,,,,,,,
2009Q4,5,80,1.3,3,,,,,,,,,,,
2009Q4,7,60,1.35,3,,,,,,,,,,,
2009Q4,8,80,1.28,2.5,,,,,,,,,,,
2009Q4,10,90,1.25,2.5,,,,,,,,,,,
2009Q4,14,85,1.4,2.75,,,,,,,,,,,
2009Q4,15,100,1.4,,,,,,,,,,,,
2009Q4,16,78,1.35,2.75,,,,,,,,,,,
2009Q4,19,,,2.5,,,,,,,,,,,
2009Q4,20,100,1.35,3,,,,,,,,,,,
2009Q4,22,70,1.3,2.5,,,,,,,,,,,
2009Q4,23,95,1.27,2.75,,,,,,,,,,,
2009Q4,24,,,,,,,,,,,,,,
2009Q4,26,60,1.3,2.5,,,,,,,,,,,
2009Q4,29,100,1.38,3.25,,,,,,,,,,,
2009Q4,30,100,1.45,3.25,,,,,,,,,,,
2009Q4,31,70,1.3,3,,,,,,,,,,,
2009Q4,32,85,1.58,3,,,,,,,,,,,
2009Q4,36,120,1.25,3.25,,,,,,,,,,,
2009Q4,38,95,1.49,2,,,,,,,,,,,
2009Q4,39,83.6666666666667,1.35,2.5,,,,,,,,,,,
2009Q4,40,100,1.3,3.25,,,,,,,,,,,
2009Q4,41,80,1.35,3.5,,,,,,,,,,,
2009Q4,42,65,1.24,2.75,,,,,,,,,,,
2009Q4,47,95.3715708,1.45,3,,,,,,,,,,,
2009Q4,48,,,,,,,,,,,,,,
2009Q4,52,104.5,1.14,2.5,,,,,,,,,,,
2009Q4,54,75,1.34,2.25,,,,,,,,,,,
2009Q4,56,78,1.4,3,,,,,,,,,,,
2009Q4,57,80,1.34,3,,,,,,,,,,,
2009Q4,58,80,1.35,3,,,,,,,,,,,
2009Q4,59,80,1.24,2,,,,,,,,,,,
2009Q4,60,110,1.3,2.5,,,,,,,,,,,
2009Q4,61,,,,,,,,,,,,,,
2009Q4,67,,,,,,,,,,,,,,
2009Q4,68,113,1.53,3.75,,,,,,,,,,,
2009Q4,70,90,1.28205128205128,2,,,,,,,,,,,
2009Q4,72,,,,,,,,,,,,,,
2009Q4,73,55,,2.5,,,,,,,,,,,
2009Q4,82,80,1.36,3,,,,,,,,,,,
2009Q4,84,,1.4,2.75,,,,,,,,,,,
2009Q4,88,88,1.35,2.5,,,,,,,,,,,
2009Q4,89,99.3333333333333,1.31,3,,,,,,,,,,,
2009Q4,90,85,1.32,2.5,,,,,,,,,,,
2009Q4,93,95,1.3,3,,,,,,,,,,,
2009Q4,94,55,1,1.5,,,,,,,,,,,
2009Q4,95,78,1.27,3,,,,,,,,,,,
2009Q4,96,60,1.2,2.5,,,,,,,,,,,
2009Q4,98,90,1.32,3,,,,,,,,,,,
2009Q4,100,97,1.33,2.75,,,,,,,,,,,
2009Q4,101,100,1.17647058823529,3,,,,,,,,,,,
2009Q4,103,100,1.35,3.5,,,,,,,,,,,
2009Q4,104,105,1.31,3,,,,,,,,,,,
2009Q4,107,,,,,,,,,,,,,,
2009Q4,108,105,1.35,3.75,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,
2010,2,,,,2,,,,,,,,,,
2010,3,,,,2,,,,,,,,,,
2010,4,,,,2.3,,,,,,,,,,
2010,5,,,,2.5,,,,,,,,,,
2010,7,,,,3.3,,,,,,,,,,
2010,8,,,,2.3,,,,,,,,,,
2010,10,,,,2.5,,,,,,,,,,
2010,14,,,,2.5,,,,,,,,,,
2010,15,,,,,,,,,,,,,,
2010,16,,,,3.3,,,,,,,,,,
2010,19,,,,2,,,,,,,,,,
2010,20,,,,2,,,,,,,,,,
2010,22,,,,2,,,,,,,,,,
2010,23,,,,2.8,,,,,,,,,,
2010,24,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,
2010,29,,,,3.3,,,,,,,,,,
2010,30,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,
2010,36,,,,3,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,,,,2.6,,,,,,,,,,
2010,40,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,47,,,,1.8,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,,,,1.8,,,,,,,,,,
2010,54,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,58,,,,,,,,,,,,,,
2010,59,,,,,,,,,,,,,,
2010,60,,,,2.8,,,,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,,,,2.3,,,,,,,,,,
2010,72,,,,,,,,,,,,,,
2010,73,,,,,,,,,,,,,,
2010,82,,,,2.9,,,,,,,,,,
2010,84,,,,2.7,,,,,,,,,,
2010,88,,,,2.1,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,2,,,,,,,,,,
2010,93,,,,2.5,,,,,,,,,,
2010,94,,,,1.5,,,,,,,,,,
2010,95,,,,2.5,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,98,,,,2.5,,,,,,,,,,
2010,100,,,,2.5,,,,,,,,,,
2010,101,,,,,,,,,,,,,,
2010,103,,,,2.4,,,,,,,,,,
2010,104,,,,1.7,,,,,,,,,,
2010,107,,,,,,,,,,,,,,
2010,108,,,,2.4,,,,,,,,,,
2013,1,,,,,,,,,,,,,,
2013,2,,,,2,,,,,,,,,,
2013,3,,,,2.5,,,,,,,,,,
2013,4,,,,2.5,,,,,,,,,,
2013,5,,,,2.3,,,,,,,,,,
2013,7,,,,3,,,,,,,,,,
2013,8,,,,2.3,,,,,,,,,,
2013,10,,,,,,,,,,,,,,
2013,14,,,,3.5,,,,,,,,,,
2013,15,,,,,,,,,,,,,,
2013,16,,,,3,,,,,,,,,,
2013,19,,,,2.4,,,,,,,,,,
2013,20,,,,2.3,,,,,,,,,,
2013,22,,,,2,,,,,,,,,,
2013,23,,,,2.8,,,,,,,,,,
2013,24,,,,,,,,,,,,,,
2013,26,,,,,,,,,,,,,,
2013,29,,,,3.5,,,,,,,,,,
2013,30,,,,,,,,,,,,,,
2013,31,,,,,,,,,,,,,,
2013,32,,,,,,,,,,,,,,
2013,36,,,,3,,,,,,,,,,
2013,38,,,,,,,,,,,,,,
2013,39,,,,2.7,,,,,,,,,,
2013,40,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,
2013,47,,,,2.2,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,
2013,54,,,,,,,,,,,,,,
2013,56,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,,,,,,,,,,,,,,
2013,59,,,,,,,,,,,,,,
2013,60,,,,3,,,,,,,,,,
2013,61,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,
2013,70,,,,2.3,,,,,,,,,,
2013,72,,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,
2013,84,,,,2.7,,,,,,,,,,
2013,88,,,,2,,,,,,,,,,
2013,89,,,,,,,,,,,,,,
2013,90,,,,2,,,,,,,,,,
2013,93,,,,2.5,,,,,,,,,,
2013,94,,,,2.5,,,,,,,,,,
2013,95,,,,2.5,,,,,,,,,,
2013,96,,,,,,,,,,,,,,
2013,98,,,,3,,,,,,,,,,
2013,100,,,,3,,,,,,,,,,
2013,101,,,,,,,,,,,,,,
2013,103,,,,,,,,,,,,,,
2013,104,,,,1.5,,,,,,,,,,
2013,107,,,,,,,,,,,,,,
2013,108,,,,2.7,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2009Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T0_0,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,
2009,1,1.3,1,8,30,35,20,5,1,,,,,,
2009,2,.8,4,16,26,24,14,12,4,,,,,,
2009,3,1,,10,40,50,,,,,,,,,
2009,4,.5,5,35,60,,,,,,,,,,
2009,5,1,,10,40,40,10,,,,,,,,
2009,7,.4,,,,,,,,,,,,,
2009,8,.7,10,26,40,17,7,,,,,,,,
2009,10,1.05,1.79,9.68,30.53,36.76,17.63,3.35,.25,.01,,,,,
2009,11,1.025,,5,40,40,15,,,,,,,,
2009,14,.7,,30,50,20,,,,,,,,,
2009,15,1.25,,,15,45,35,5,,,,,,,
2009,16,.5,2,24,38,28,5,2,1,,,,,,
2009,18,.25,30,35,25,10,,,,,,,,,
2009,20,.5,10,40,45,5,,,,,,,,,
2009,22,.9,5,15,40,30,10,,,,,,,,
2009,23,1,5,20,25,25,20,5,,,,,,,
2009,24,.7,10,20,40,20,10,,,,,,,,
2009,26,.8,5,30,40,25,,,,,,,,,
2009,28,.4,11,27,25,20,10,5,2,,,,,,
2009,29,,,,50,50,,,,,,,,,
2009,32,.9,12,18,25,22,12,8,2,1,,,,,
2009,33,1.6,,,,20,80,,,,,,,,
2009,35,1.2,,,20,70,10,,,,,,,,
2009,36,1.1,5,10,25,40,20,,,,,,,,
2009,37,.2,28,45,25,2,,,,,,,,,
2009,38,.8,,5,50,40,5,,,,,,,,
2009,39,1.2,,5,30,40,20,5,,,,,,,
2009,41,1.3,,,30,70,,,,,,,,,
2009,42,1.1,,,30,40,20,10,,,,,,,
2009,47,1.2,,,10,20,25,25,15,5,,,,,
2009,48,1.3,,,,,,,,,,,,,
2009,52,.6,19,24,28,18,8,3,,,,,,,
2009,56,1.4,,,25,60,15,,,,,,,,
2009,57,1.4,,,,,,,,,,,,,
2009,58,1,,,,,,,,,,,,,
2009,60,1.2,,,20,45,30,5,,,,,,,
2009,61,1.3,,5,30,40,20,5,,,,,,,
2009,65,.8,20,30,40,10,,,,,,,,,
2009,67,.5,25,25,30,20,,,,,,,,,
2009,68,1,,20,40,40,,,,,,,,,
2009,70,.6,,35,55,10,,,,,,,,,
2009,72,.5,,,,,,,,,,,,,
2009,73,,5,10,10,30,45,,,,,,,,
2009,82,1.1,,10,20,60,10,,,,,,,,
2009,84,.7,5,16,33,23,12,7,4,,,,,,
2009,85,.5,20.2327,23.1487,31.3695,18.5684,5.69919999999999,.904400000000005,.0738999999999934,.00310000000000032,.000100000000002876,,,,
2009,88,.5,10,20,40,20,10,,,,,,,,
2009,89,1.1,,10,40,40,10,,,,,,,,
2009,90,.7,10,30,50,10,,,,,,,,,
2009,91,.5,15,20,50,10,5,,,,,,,,
2009,93,1,,,50,50,,,,,,,,,
2009,94,.7,5,22.5,55,15,2.5,,,,,,,,
2009,95,.7,11,28,42,18,1,,,,,,,,
2009,96,1.1,,,30,55,15,,,,,,,,
2009,97,.7,10,20,50,10,10,,,,,,,,
2009,98,.5,20,25,30,20,5,,,,,,,,
2009,99,1.4,,,20,60,20,,,,,,,,
2009,100,.6,,10,65,20,5,,,,,,,,
2009,101,.5,20,30,40,10,,,,,,,,,
2009,103,.9,5,15,40,30,5,5,,,,,,,
2009,105,.9,,20,70,10,,,,,,,,,
2009,107,.9,.988151461857,14.0238564752,45.2054441539,32.0658380169,7.3895949289,.325406036,.001703418316,.000005506925,.000000002002,0,,,
2009,108,1.3,,,7.4,91.8,.8,,,,,,,,
2009Dec,1,1.3,5,15,23,27,20,8,2,,,,,,
2009Dec,2,1,5,14,23,22,16,10,6,4,,,,,
2009Dec,3,1,,,40,50,10,,,,,,,,
2009Dec,4,1,,,50,50,,,,,,,,,
2009Dec,5,.8,,15,50,25,10,,,,,,,,
2009Dec,7,.7,,,,,,,,,,,,,
2009Dec,8,1.6,,,12,27,33,20,8,,,,,,
2009Dec,10,1.7,1.17,3.6,11.07,21.06,26.11,21.1,11.11,3.81,.84,.13,,,
2009Dec,11,1.125,,5,25,50,20,,,,,,,,
2009Dec,14,1,,,,,,,,,,,,,
2009Dec,15,1.5,,,15,35,35,10,5,,,,,,
2009Dec,16,1.8,1,5,9,15,28,18,11,7,5,1,,,
2009Dec,18,0,,,,,,,,,,,,,
2009Dec,20,.8,10,30,40,15,5,,,,,,,,
2009Dec,22,1.6,5,10,15,20,30,15,5,,,,,,
2009Dec,23,2.3,,,5,15,20,25,20,10,5,,,,
2009Dec,24,1.1,,10,25,40,20,5,,,,,,,
2009Dec,26,1.3,,10,25,35,30,,,,,,,,
2009Dec,28,1.3,7,12,22,27,18,11,3,,,,,,
2009Dec,29,,,,60,40,,,,,,,,,
2009Dec,32,1.2,6,15,20,24,18,10,4,2,1,,,,
2009Dec,33,1.8,,,,10,60,30,,,,,,,
2009Dec,35,,,,,,,,,,,,,,
2009Dec,36,.9,5,10,35,35,15,,,,,,,,
2009Dec,37,.3,30,40,25,5,,,,,,,,,
2009Dec,38,1.9,,,,20,60,20,,,,,,,
2009Dec,39,1.9,,,5,20,40,30,5,,,,,,
2009Dec,41,1.5,,,,,,,,,,,,,
2009Dec,42,1.5,,,,30,50,20,,,,,,,
2009Dec,47,1.8,,,10,15,25,25,20,5,,,,,
2009Dec,48,1.6,,,,,,,,,,,,,
2009Dec,52,1,8,15,24,28,17,6.5,1,.5,,,,,
2009Dec,56,1.7,,,,10,60,30,,,,,,,
2009Dec,57,,,,,,,,,,,,,,
2009Dec,58,,,,,,,,,,,,,,
2009Dec,60,2.6,,,,20,30,30,20,,,,,,
2009Dec,61,,,,,,,,,,,,,,
2009Dec,65,.6,,,,,,,,,,,,,
2009Dec,67,,,,,,,,,,,,,,
2009Dec,68,,,,,,,,,,,,,,
2009Dec,70,1.3,,,25,55,20,,,,,,,,
2009Dec,72,.7,,,,,,,,,,,,,
2009Dec,73,,,,,,,,,,,,,,
2009Dec,82,2,,,,,20,60,20,,,,,,
2009Dec,84,,,,,,,,,,,,,,
2009Dec,85,1.4,4.0059,6.559,16.0335,23.4016,23.4016,16.0335,7.5253,2.41859999999999,.532100000000002,.0889000000000029,,,
2009Dec,88,1.1,,10,20,30,22.5,12.5,5,,,,,,
2009Dec,89,2.2,,,5,10,40,40,5,,,,,,
2009Dec,90,1.6,,,10,40,50,,,,,,,,
2009Dec,91,1.1,10,10,15,45,15,5,,,,,,,
2009Dec,93,1.9,,,,,70,30,,,,,,,
2009Dec,94,.7,12.5,15,55,10,5,2.5,,,,,,,
2009Dec,95,2,,1,9,16,22,34,15,2,1,,,,
2009Dec,96,2.2,,,,5,20,55,15,5,,,,,
2009Dec,97,1.5,0,5,10,30,40,15,,,,,,,
2009Dec,98,.8,10,15,35,30,10,,,,,,,,
2009Dec,99,2.6,,,,,,30,60,10,,,,,
2009Dec,100,1.5,,,2.5,25,50,20,2.5,,,,,,
2009Dec,101,2,,,15,25,30,30,,,,,,,
2009Dec,103,1.9,,,5,15,35,30,10,5,,,,,
2009Dec,105,1.9,,,,15,65,20,,,,,,,
2009Dec,107,2.1,.12937676385,.955697683136,4.6409980318,11.8260767634,23.9281071137,30.2175670537,17.1696840865,8.49444480257,2.24060243089,.397445270454,,,
2009Dec,108,2,,,,,78.1,20.8,1.1,,,,,,
2010,1,1.3,2,6,20,30,25,11,5,1,,,,,
2010,2,1.2,6,12,20,22,17,10,8,3,2,,,,
2010,3,1,,10,40,40,10,,,,,,,,
2010,4,1.5,,,10,40,50,,,,,,,,
2010,5,1.5,,5,10,40,40,5,,,,,,,
2010,7,.9,,,,,,,,,,,,,
2010,8,1.8,,6,8,22,30,24,10,,,,,,
2010,10,1.64075,1.43,4.17,12.21,22.1,26.05,19.99,10,3.26,.69,.1,,,
2010,11,1.45,,10,10,25,35,15,5,,,,,,
2010,14,1.2,20,20,20,30,10,,,,,,,,
2010,15,1.7,,,5,35,40,10,10,,,,,,
2010,16,2,1,5,9,10,19,25,15,10,5,1,,,
2010,18,.5,20,30,30,20,,,,,,,,,
2010,20,1.7,,5,15,30,40,10,,,,,,,
2010,22,1.7,5,10,15,20,30,15,5,,,,,,
2010,23,2.5,,,5,10,15,25,30,15,,,,,
2010,24,2,,,5,10,40,35,10,,,,,,
2010,26,1.3,5,10,20,35,30,,,,,,,,
2010,28,1.9,5,7,14,20,27,17,8,2,,,,,
2010,29,,,,40,60,,,,,,,,,
2010,32,1.4,5,12,18,24,18,12,7,3,1,,,,
2010,33,2,,,,,50,50,,,,,,,
2010,35,1.5,,,,80,20,0,,,,,,,
2010,36,1.4,,5,25,40,25,5,,,,,,,
2010,37,1,,2,28,40,20,10,,,,,,,
2010,38,1.8,,,,20,60,20,,,,,,,
2010,39,1.8,,,,20,50,25,5,,,,,,
2010,41,1.8,,,,10,70,20,,,,,,,
2010,42,1.6,,,,30,40,25,5,,,,,,
2010,47,1.7,,,5,15,20,25,25,10,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,1.1,5.5,13,23,26,20,8,3,1.5,0,,,,
2010,56,1.8,,,,20,60,20,,,,,,,
2010,57,1.7,,,,,,,,,,,,,
2010,58,.7,,,,,,,,,,,,,
2010,60,2.3,,,,20,30,40,10,,,,,,
2010,61,,,,,,,,,,,,,,
2010,65,1.1,10,10,20,35,15,10,,,,,,,
2010,67,1.5,,5,15,20,35,15,5,5,,,,,
2010,68,1.2,,,40,60,,,,,,,,,
2010,70,1.1,,,45,55,,,,,,,,,
2010,72,1.5,,,,,,,,,,,,,
2010,73,,5,5,10,40,40,,,,,,,,
2010,82,1.7,,,,20,60,20,,,,,,,
2010,84,1.3,2,7,12,30,25,15,7,2,,,,,
2010,85,1.8,2.275,3.71567,9.87483,16.9704,21.5879,20.3271,14.168,7.3091,2.7905,.981500000000002,,,
2010,88,1.3,,10,20,35,25,10,,,,,,,
2010,89,1.9,,,5,10,35,35,10,5,,,,,
2010,90,1.8,,,0,20,50,30,,,,,,,
2010,91,1.5,5,10,10,20,35,15,5,,,,,,
2010,93,2.1,,,,,30,70,,,,,,,
2010,94,1.2,3,12,20,35,18,6,4,2,,,,,
2010,95,1.9,,1,7,25,35,22,8,2,,,,,
2010,96,2.3,,,,10,20,45,20,5,,,,,
2010,97,1.6,5,5,10,20,35,15,5,5,,,,,
2010,98,1,5,10,25,40,20,,,,,,,,
2010,99,2.2,,,,,20,70,10,,,,,,
2010,100,1.8,,,5,20,45,25,5,,,,,,
2010,101,2.5,1,10,10,15,25,30,9,,,,,,
2010,103,1.9,,,5,15,35,30,10,5,,,,,
2010,105,1.8,,,,10,80,10,,,,,,,
2010,107,2.2,.01822370775,.275749705022,2.29897469105,8.62174934259,23.0568605748,34.3827661324,20.1309784002,9.07294746289,1.91293793773,.228812045568,,,
2010,108,2,,,,,42,57.1,.9,,,,,,
2010Dec,1,1.6,5,8,16,18,22,17,9,5,,,,,
2010Dec,2,1.6,2,8,16,20,22,14,10,6,2,,,,
2010Dec,3,1,,,30,60,10,,,,,,,,
2010Dec,4,1.4,,,,50,50,,,,,,,,
2010Dec,5,1.7,,,15,30,50,5,,,,,,,
2010Dec,7,1,,,,,,,,,,,,,
2010Dec,8,2,1,3,5,10,21,28,17,10,5,,,,
2010Dec,10,1.9,.55,2.08,7.58,17.13,25.31,24.18,15.11,6.14,1.62,.3,,,
2010Dec,11,1.675,,5,5,20,40,20,10,,,,,,
2010Dec,14,1.5,,,,,,,,,,,,,
2010Dec,15,1.75,,,5,30,40,15,10,,,,,,
2010Dec,16,1.9,0,0,13,22,30,18,11,3,2,1,,,
2010Dec,18,1,,,,,,,,,,,,,
2010Dec,20,2,,5,10,20,30,25,10,,,,,,
2010Dec,22,1.8,,5,15,20,40,15,5,,,,,,
2010Dec,23,2.2,,,5,15,20,25,20,15,,,,,
2010Dec,24,2.2,,,,10,30,45,10,5,,,,,
2010Dec,26,1.5,5,10,15,30,40,,,,,,,,
2010Dec,28,1.8,5,7,14,20,27,17,8,2,,,,,
2010Dec,29,,,,30,40,20,10,,,,,,,
2010Dec,32,1.5,3,10,17,20,22,15,8,4,1,,,,
2010Dec,33,2,,,,10,40,40,10,,,,,,
2010Dec,35,,,,,,,,,,,,,,
2010Dec,36,1.5,,5,15,35,30,10,5,,,,,,
2010Dec,37,1.6,,,2.5,20,50,25,2.5,,,,,,
2010Dec,38,1.9,,,,20,60,20,,,,,,,
2010Dec,39,2,,,5,20,25,25,20,5,,,,,
2010Dec,41,1.9,,,,,,,,,,,,,
2010Dec,42,1.7,,,,20,40,30,10,,,,,,
2010Dec,47,1.4,5,10,15,20,20,15,10,5,,,,,
2010Dec,48,,,,,,,,,,,,,,
2010Dec,52,.8,15,18,27,21,12,6,1,,,,,,
2010Dec,56,1.6,,,,10,60,30,,,,,,,
2010Dec,57,,,,,,,,,,,,,,
2010Dec,58,,,,,,,,,,,,,,
2010Dec,60,1.9,,,10,20,30,25,15,,,,,,
2010Dec,61,,,,,,,,,,,,,,
2010Dec,65,1.6,,,,,,,,,,,,,
2010Dec,67,,,,,,,,,,,,,,
2010Dec,68,,,,,,,,,,,,,,
2010Dec,70,.8,,,55,45,,,,,,,,,
2010Dec,72,1.6,,,,,,,,,,,,,
2010Dec,73,,,,,,,,,,,,,,
2010Dec,82,1.6,,,,20,60,20,,,,,,,
2010Dec,84,,,,,,,,,,,,,,
2010Dec,85,1.8,2.275,3.71567,9.87483,16.9704,21.5879,20.3271,14.168,7.3091,2.7905,.981500000000002,,,
2010Dec,88,2.1,,2.5,7.5,15,20,22.5,17.5,10,5,,,,
2010Dec,89,1.9,,,5,10,35,35,10,5,,,,,
2010Dec,90,2.1,,,,,50,50,,,,,,,
2010Dec,91,1.7,5,10,10,20,35,10,5,5,,,,,
2010Dec,93,2.3,,,,,20,50,30,,,,,,
2010Dec,94,1.5,5,10,15,15,30,12.5,7.5,5,,,,,
2010Dec,95,1.7,,3,13,23,28,19,10,4,,,,,
2010Dec,96,,,,,,,,,,,,,,
2010Dec,97,1.7,1,4,10,20,35,15,5,5,5,,,,
2010Dec,98,1.2,,10,30,35,15,10,,,,,,,
2010Dec,99,1.8,,,5,15,60,15,5,,,,,,
2010Dec,100,2,,2.5,5,15,25,40,10,2.5,,,,,
2010Dec,101,2.4,,,15,20,25,35,5,,,,,,
2010Dec,103,1.7,,,10,20,30,25,10,5,,,,,
2010Dec,105,1.8,,,,10,60,30,,,,,,,
2010Dec,107,2.1,.170098175986,1.1122362974,4.9670554383,11.9827160694,23.48230367,29.4392757806,17.0552273904,8.805019622558,2.492345227959,.493722327397,,,
2010Dec,108,2,,,,,47.6,52.2,.2,,,,,,
2013,1,1.9,1,2,6,17,24,20,15,10,4,1,,,
2013,2,2,1,5,10,17,22,23,14,5,3,,,,
2013,3,2,,,,,30,50,20,,,,,,
2013,4,2,,,,,50,50,,,,,,,
2013,5,1.8,,,10,30,50,10,,,,,,,
2013,7,2,,,,,,,,,,,,,
2013,8,2.1,,,,5,25,33,20,10,7,,,,
2013,10,2,.38,1.55,6.12,15.07,24.16,25.25,17.18,7.62,2.2,.47,,,
2013,11,1.95,,,,5,45,45,5,,,,,,
2013,14,1.7,,,,,,,,,,,,,
2013,15,,,,5,10,45,30,5,5,,,,,
2013,16,2,5,7,9,11,16,18,13,12,8,1,,,
2013,18,2,,,,,,,,,,,,,
2013,20,2.1,,,10,20,25,25,15,5,,,,,
2013,22,1.8,,,10,15,55,15,5,,,,,,
2013,23,2,,5,10,15,20,20,15,10,5,,,,
2013,24,1.9,,,5,10,40,30,10,5,,,,,
2013,26,1.8,,5,10,25,30,25,5,,,,,,
2013,28,1.9,.5,1,3,17,28.5,26,15,5,3,1,,,
2013,29,,,,,,40,60,,,,,,,
2013,32,2,,,,,,,,,,,,,
2013,33,2,,,,20,30,30,20,,,,,,
2013,35,,,,,,,,,,,,,,
2013,36,2,,,10,15,25,30,15,5,,,,,
2013,37,2.2,,,,,20,45,30,5,,,,,
2013,38,,,,,,,,,,,,,,
2013,39,1.9,,,10,20,30,30,10,,,,,,
2013,41,2,,,,,,,,,,,,,
2013,42,1.9,,,,10,45,40,5,,,,,,
2013,47,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,
2013,56,2,,,,,20,60,20,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,.6,,,,,,,,,,,,,
2013,60,1.9,,,,20,40,30,10,,,,,,
2013,61,,,,,,,,,,,,,,
2013,65,1.9,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,1.9,,,,,50,50,,,,,,,
2013,70,1.9,,,,25,50,25,,,,,,,
2013,72,2,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,,,,,15,60,25,,,,,,,
2013,84,2,,,3,10,30,35,15,4,2,1,,,
2013,85,,,,,,,,,,,,,,
2013,88,1.9,,5,7.5,17.5,30,22.5,10,5,2.5,,,,
2013,89,2,,2.5,7.5,10,30,30,10,7.5,2.5,,,,
2013,90,1.9,,,,10,50,40,,,,,,,
2013,91,2,5,5,5,10,20,35,15,5,,,,,
2013,93,2,,,,,45,45,10,,,,,,
2013,94,1.9,,7.5,10,15,25,15,12.5,10,5,,,,
2013,95,1.8,,3,10,16,24,22,16,9,,,,,
2013,96,,,,,,,,,,,,,,
2013,97,1.9,0,0,10,10,36,34,5,5,,,,,
2013,98,2.1,,5,10,30,30,15,10,,,,,,
2013,99,2,,,,10,30,50,10,,,,,,
2013,100,2,.5,2,5,10,25,30,20,5,2,.5,,,
2013,101,,,,,,,,,,,,,,
2013,103,2.1,,,5,10,30,35,15,5,,,,,
2013,105,2.1,,,,,25,50,25,,,,,,
2013,107,2,.05965920259,.6944942285,4.504751858507,13.3838322661,28.1288585906,32.3350190424,14.706094377,5.24701918313,.861248990732,.079022260441,,,
2013,108,2.3,,,,2.9,16.8,31.8,31.1,15.5,1.9,,,,
,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,
2009,1,-2,66,20,10,3,1,,,,,,,,
2009,2,-2.5,50,18,12,8,6,4,2,,,,,,
2009,3,-2,80,20,,,,,,,,,,,
2009,4,-1.3,95,5,,,,,,,,,,,
2009,5,-1.5,80,20,,,,,,,,,,,
2009,7,-2.3,,,,,,,,,,,,,
2009,8,-1.9,90,10,,,,,,,,,,,
2009,10,-1.55,71.09,13.07,9.17,4.39,1.66,.49,.11,.02,,,,,
2009,11,-1.8,65,25,10,,,,,,,,,,
2009,14,-3.2,100,,,,,,,,,,,,
2009,15,-.75,25,40,25,10,,,,,,,,,
2009,16,-2,55,25,9,5,3,2,1,,,,,,
2009,18,-.5,,,,,,,,,,,,,
2009,20,-1.7,85,10,5,,,,,,,,,,
2009,22,-1.8,65,20,10,5,,,,,,,,,
2009,23,-2.5,60,30,10,,,,,,,,,,
2009,24,-2,90,10,,,,,,,,,,,
2009,26,-3,80,15,5,,,,,,,,,,
2009,28,-1.8,75,20,3,1,1,,,,,,,,
2009,29,-2,60,30,10,,,,,,,,,,
2009,32,-2.7,60,25,8,4,2,1,,,,,,,
2009,33,-1,50,50,,,,,,,,,,,
2009,35,-1.9,100,,,,,,,,,,,,
2009,36,-2,70,20,10,,,,,,,,,,
2009,37,-2.5,98,2,,,,,,,,,,,
2009,38,-1.9,60,30,10,,,,,,,,,,
2009,39,-1.5,80,20,,,,,,,,,,,
2009,41,-1.5,70,30,,,,,,,,,,,
2009,42,-1.9,95,5,,,,,,,,,,,
2009,47,-1.2,35,30,20,10,5,,,,,,,,
2009,48,-.5,,,,,,,,,,,,,
2009,52,-2.5,99,1,,,,,,,,,,,
2009,56,-.8,20,60,20,,,,,,,,,,
2009,57,-1,,,,,,,,,,,,,
2009,58,-1.3,,,,,,,,,,,,,
2009,60,-1.1,70,30,,,,,,,,,,,
2009,61,,20,40,25,15,,,,,,,,,
2009,65,-2,70,20,10,,,,,,,,,,
2009,67,-1.5,35,30,25,10,,,,,,,,,
2009,68,-.8,50,50,,,,,,,,,,,
2009,70,-2.2,100,,,,,,,,,,,,
2009,72,-2,,,,,,,,,,,,,
2009,73,,5,60,25,5,5,,,,,,,,
2009,82,-2,80,20,,,,,,,,,,,
2009,84,-2,60,25,10,4,1,,,,,,,,
2009,85,-1.1,57.9262,26.2083,13.5905,2.14000000000001,.131799999999993,.0032000000000032,,,,,,,
2009,88,-1.9,40,30,20,10,,,,,,,,,
2009,89,-.7,35,40,25,,,,,,,,,,
2009,90,-1.7,90,10,,,,,,,,,,,
2009,91,-1.4,85,10,5,,,,,,,,,,
2009,93,-1,35,65,,,,,,,,,,,
2009,94,-2.6,65,17.5,10,5,2.5,,,,,,,,
2009,95,-2,91,7,2,,,,,,,,,,
2009,96,-2,95,5,,,,,,,,,,,
2009,97,-2.6,60,15,10,10,5,,,,,,,,
2009,98,-1.7,65,25,10,,,,,,,,,,
2009,99,-1.5,80,15,5,,,,,,,,,,
2009,100,-2,85,10,4,1,,,,,,,,,
2009,101,-1.2,50,40,10,,,,,,,,,,
2009,103,-1.4,70,20,10,,,,,,,,,,
2009,105,-1.6,75,20,5,,,,,,,,,,
2009,107,-.455878890642,15.52,28.06,31.96,18.32,5.28,.76,.1,0,0,0,0,0,
2009,108,-1.7,95,3.2,1.8,,,,,,,,,,
2009Q3,1,-2.3,60,18,12,5,2,1,1,1,,,,,
2009Q3,2,-2.5,50,18,12,8,6,4,2,,,,,,
2009Q3,3,-.5,,60,40,,,,,,,,,,
2009Q3,4,-1.5,95,5,,,,,,,,,,,
2009Q3,5,-2,80,20,,,,,,,,,,,
2009Q3,7,-2.7,,,,,,,,,,,,,
2009Q3,8,-2.1,90,10,,,,,,,,,,,
2009Q3,10,-1.95,83.05,8.89,5.2,2.04,.63,.15,.03,.01,,,,,
2009Q3,11,-.215,70,25,5,,,,,,,,,,
2009Q3,14,-3.8,,,,,,,,,,,,,
2009Q3,15,-.25,5,10,45,20,20,,,,,,,,
2009Q3,16,-2.3,60,23,7,4,3,2,1,,,,,,
2009Q3,18,-.5,,,,,,,,,,,,,
2009Q3,20,-1.9,85,10,5,,,,,,,,,,
2009Q3,22,-2,70,20,10,,,,,,,,,,
2009Q3,23,-2.9,75,20,5,,,,,,,,,,
2009Q3,24,-2.5,90,10,,,,,,,,,,,
2009Q3,26,-3.5,80,15,5,,,,,,,,,,
2009Q3,28,-2,75,20,3,1,1,,,,,,,,
2009Q3,29,.1,,10,30,40,20,,,,,,,,
2009Q3,32,-3.1,70,18,7,3,1,1,,,,,,,
2009Q3,33,0,,10,40,40,10,,,,,,,,
2009Q3,35,,,,,,,,,,,,,,
2009Q3,36,-.8,10,40,35,15,,,,,,,,,
2009Q3,37,-2.7,99,1,,,,,,,,,,,
2009Q3,38,-2.3,60,30,10,,,,,,,,,,
2009Q3,39,-1.8,85,15,,,,,,,,,,,
2009Q3,41,-1.6,,,,,,,,,,,,,
2009Q3,42,-2.1,80,20,,,,,,,,,,,
2009Q3,47,-1.1,20,30,20,15,10,5,,,,,,,
2009Q3,48,-.4,,,,,,,,,,,,,
2009Q3,52,-2.9,100,,,,,,,,,,,,
2009Q3,56,-.8,20,60,20,,,,,,,,,,
2009Q3,57,,,,,,,,,,,,,,
2009Q3,58,,,,,,,,,,,,,,
2009Q3,60,-1.2,70,30,,,,,,,,,,,
2009Q3,61,,,,,,,,,,,,,,
2009Q3,65,-2.5,,,,,,,,,,,,,
2009Q3,67,,,,,,,,,,,,,,
2009Q3,68,-.8,,,,,,,,,,,,,
2009Q3,70,-2.6,100,,,,,,,,,,,,
2009Q3,72,-2.3,,,,,,,,,,,,,
2009Q3,73,,,,,,,,,,,,,,
2009Q3,82,-2.3,80,20,,,,,,,,,,,
2009Q3,84,,,,,,,,,,,,,,
2009Q3,85,-1.3,72.5748,19.3496,7.2558,.786100000000001,.0331999999999999,.000500000000003276,,,,,,,
2009Q3,88,-2.2,40,30,20,10,,,,,,,,,
2009Q3,89,-.5,10,40,40,10,,,,,,,,,
2009Q3,90,-1.9,90,10,,,,,,,,,,,
2009Q3,91,-1.6,95,5,,,,,,,,,,,
2009Q3,93,-1.2,60,40,,,,,,,,,,,
2009Q3,94,-3.1,80,10,7,3,,,,,,,,,
2009Q3,95,-2.3,86,7,4,2,0,1,,,,,,,
2009Q3,96,-2.4,95,5,,,,,,,,,,,
2009Q3,97,-2.9,80,10,10,,,,,,,,,,
2009Q3,98,-2,70,20,10,,,,,,,,,,
2009Q3,99,-1.7,80,15,5,,,,,,,,,,
2009Q3,100,-2.3,95,4,1,,,,,,,,,,
2009Q3,101,0,,25,30,40,5,,,,,,,,
2009Q3,103,-1.5,70,20,10,,,,,,,,,,
2009Q3,105,-1.84,70,20,10,,,,,,,,,,
2009Q3,107,-.475331578486,22.22,23.82,25.38,17.66,8.02,2.38,.46,.06,0,0,0,0,
2009Q3,108,-1.6,96.4,3.6,,,,,,,,,,,
2010,1,.5,2,7,20,25,25,20,1,,,,,,
2010,2,-1,36,18,14,8,7,6,5,4,2,,,,
2010,3,-.2,20,50,20,10,,,,,,,,,
2010,4,1,,,,10,40,50,,,,,,,
2010,5,.5,,,10,30,50,10,,,,,,,
2010,7,.6,,,,,,,,,,,,,
2010,8,.8,,5,10,25,35,20,5,,,,,,
2010,10,.4,8.16,8.97,15.54,19.28,18.9,14.44,8.64,4.05,1.48,.42,.1,.02,
2010,11,.708,1,4,10,15,30,30,10,,,,,,
2010,14,-.4,20,20,20,20,10,10,,,,,,,
2010,15,1.25,,,5,10,20,35,20,10,,,,,
2010,16,.4,5,15,22,28,15,9,4,2,,,,,
2010,18,.25,,,,,,,,,,,,,
2010,20,.7,5,10,15,20,30,20,,,,,,,
2010,22,.5,5,10,15,20,30,15,5,,,,,,
2010,23,.8,,3,10,15,25,20,15,10,2,,,,
2010,24,1,,,,10,30,50,10,,,,,,
2010,26,-1,50,20,15,10,5,,,,,,,,
2010,28,1.2,5,7,10,12,17,24,15,6,2,1,1,,
2010,29,.5,,10,20,30,40,,,,,,,,
2010,32,.1,12,14,20,25,17,8,3,1,,,,,
2010,33,.5,,,10,40,40,10,,,,,,,
2010,35,.2,,,20,70,10,,,,,,,,
2010,36,0,,10,30,40,20,,,,,,,,
2010,37,.5,,5,15,37.5,37.5,5,,,,,,,
2010,38,.7,,,,20,60,20,,,,,,,
2010,39,1,,,,15,40,40,5,,,,,,
2010,41,.5,,,20,30,50,,,,,,,,
2010,42,.6,,5,15,30,40,10,,,,,,,
2010,47,1.6,,,,,,35,30,20,10,5,,,
2010,48,,,,,,,,,,,,,,
2010,52,.2,5,10,22,30,19,10,2.5,1,.5,0,,,
2010,56,1.1,,,,,30,60,10,,,,,,
2010,57,.9,,,,,,,,,,,,,
2010,58,-.2,,,,,,,,,,,,,
2010,60,1.3,,,,10,30,40,20,,,,,,
2010,61,,,,,,,,,,,,,,
2010,65,.8,10,10,10,20,40,5,5,,,,,,
2010,67,.5,,5,10,20,35,20,10,,,,,,
2010,68,1,,,,10,70,20,,,,,,,
2010,70,.3,,,15,40,45,,,,,,,,
2010,72,.2,,,,,,,,,,,,,
2010,73,,,15,40,40,5,,,,,,,,
2010,82,.8,,,5,20,55,15,5,,,,,,
2010,84,.2,10,12,18,23,20,12,3,1,1,,,,
2010,85,.6,1.11354,3.21026,11.5417,22.8891,27.8338,20.7568,9.4903,2.65810000000001,.455499999999998,.047699999999995,.00310000000000032,.000100000000002876,
2010,88,1,,,5,15,25,30,17.5,7.5,,,,,
2010,89,1.1,2.5,5,7.5,10,30,30,10,5,,,,,
2010,90,.6,5,15,20,30,25,5,,,,,,,
2010,91,.7,5,10,15,15,35,15,5,,,,,,
2010,93,1.1,,,,5,20,75,,,,,,,
2010,94,.3,7.5,10,15,30,15,12.5,10,,,,,,
2010,95,.6,4,8,14,19,26,14,10,4,1,,,,
2010,96,.5,,,10,35,45,10,,,,,,,
2010,97,1.6,1,3,5,5,10,15,25,20,10,4,1,1,
2010,98,.8,,,10,25,35,25,5,,,,,,
2010,99,1,,,,5,20,70,5,,,,,,
2010,100,.9,,4,10,20,40,20,5,1,,,,,
2010,101,1.6,,5,5,10,15,25,35,5,,,,,
2010,103,1.8,,,,5,15,30,35,10,5,,,,
2010,105,.4,,,10,60,25,5,,,,,,,
2010,107,.778478947112,.29,1.89,8.22,20.48,29.42,24.35,11.61,3.19,.5,.05,0,0,
2010,108,.3,,.2,15.4,65.7,15.6,3.1,,,,,,,
2010Q3,1,.9,1,4,10,20,32,27,5,1,,,,,
2010Q3,2,-.6,32,20,14,10,7,6,5,4,2,,,,
2010Q3,3,0,,20,30,40,10,,,,,,,,
2010Q3,4,1.2,,,,10,40,50,,,,,,,
2010Q3,5,.5,,,20,30,40,10,,,,,,,
2010Q3,7,1,,,,,,,,,,,,,
2010Q3,8,1,1,3,6,14,25,30,17,4,,,,,
2010Q3,10,.4,8.16,8.96,15.54,19.28,18.9,14.44,8.64,4.05,1.48,.43,.1,.02,
2010Q3,11,1.008,1,1.5,2.5,7.5,30,40,12.5,5,,,,,
2010Q3,14,.1,,,,,,,,,,,,,
2010Q3,15,1.5,,,5,10,15,25,25,15,5,,,,
2010Q3,16,.7,1,4,12,21,25,18,10,6,2,1,,,
2010Q3,18,.5,,,,,,,,,,,,,
2010Q3,20,.9,5,10,15,20,25,20,5,,,,,,
2010Q3,22,.8,,5,15,25,30,20,5,,,,,,
2010Q3,23,1.1,,2,5,10,25,25,20,10,3,,,,
2010Q3,24,1.3,,,,,25,40,25,10,,,,,
2010Q3,26,-.8,40,25,15,10,5,5,,,,,,,
2010Q3,28,1.2,4,6,10,12,16,20,20,6,3,2,1,,
2010Q3,29,.5,,,30,30,20,20,,,,,,,
2010Q3,32,.5,10,13,17,20,22,12,5,1,,,,,
2010Q3,33,1,,,,10,40,40,10,,,,,,
2010Q3,35,,,,,,,,,,,,,,
2010Q3,36,.5,,5,20,30,35,10,,,,,,,
2010Q3,37,1,,,,20,35,40,5,,,,,,
2010Q3,38,1,,,,,20,60,20,,,,,,
2010Q3,39,1.1,,,,20,30,30,20,,,,,,
2010Q3,41,.8,,,,,,,,,,,,,
2010Q3,42,.9,,,10,30,40,20,,,,,,,
2010Q3,47,1.2,,5,10,15,20,25,20,5,,,,,
2010Q3,48,,,,,,,,,,,,,,
2010Q3,52,.6,2,4.5,12,23.5,28,18.5,8,2.5,1,,,,
2010Q3,56,1.2,,,,,30,60,10,,,,,,
2010Q3,57,,,,,,,,,,,,,,
2010Q3,58,,,,,,,,,,,,,,
2010Q3,60,1.4,,,,10,30,40,20,,,,,,
2010Q3,61,,,,,,,,,,,,,,
2010Q3,65,1.5,,,,,,,,,,,,,
2010Q3,67,,,,,,,,,,,,,,
2010Q3,68,1.3,,,,,,,,,,,,,
2010Q3,70,.7,,,,10,65,25,,,,,,,
2010Q3,72,-.6,,,,,,,,,,,,,
2010Q3,73,,,,,,,,,,,,,,
2010Q3,82,1,,,5,20,55,15,5,,,,,,
2010Q3,84,,,,,,,,,,,,,,
2010Q3,85,.8,.506401,1.768599,7.65211,18.45819,27.2948,24.7517,13.7641,4.6906,.978500000000004,.124799999999992,.00970000000000137,.000500000000003276,
2010Q3,88,1.3,,5,7.5,12.5,20,25,15,10,5,,,,
2010Q3,89,1.2,,,5,10,35,35,10,5,,,,,
2010Q3,90,.8,,10,15,25,30,15,5,,,,,,
2010Q3,91,1.1,5,5,10,15,25,35,5,,,,,,
2010Q3,93,1.3,,,,5,5,65,25,,,,,,
2010Q3,94,.7,2.5,5,7.5,20,35,12.5,10,5,2.5,,,,
2010Q3,95,.7,5,8,15,18,22,15,10,5,2,,,,
2010Q3,96,,,,,,,,,,,,,,
2010Q3,97,2.2,1,3,5,5,10,15,20,25,10,4,1,1,
2010Q3,98,1.2,,,5,15,20,30,20,10,,,,,
2010Q3,99,,,,,,,,,,,,,,
2010Q3,100,1.2,,1,4,10,17.5,35,17.5,10,4,1,,,
2010Q3,101,2,,,,,5,20,30,40,5,,,,
2010Q3,103,2,,,,,5,20,30,35,10,,,,
2010Q3,105,.5,,,,20,60,20,,,,,,,
2010Q3,107,.989524631213,.48,1.98,6.73,15.32,23.49,24.24,16.83,7.87,2.47,.52,.07,0,
2010Q3,108,.1,,.5,22.7,40.1,25.7,10.5,.5,,,,,,
2013,1,1.8,,,3,8,11,20,20,20,13,3,2,,
2013,2,1.5,2,5,8,16,22,20,15,7,4,1,,,
2013,3,2.5,,,,,,10,40,40,10,,,,
2013,4,2,,,,,,,50,50,,,,,
2013,5,1.5,,,,,10,40,40,10,,,,,
2013,7,1.8,,,,,,,,,,,,,
2013,8,2,,,,2,5,13,27,30,16,7,,,
2013,10,2,.15,.4,1.48,4.02,8.62,14.42,18.88,19.36,15.54,9.76,4.8,2.57,
2013,11,1.761,,,,,3,15,50,20,10,2,,,
2013,14,2.5,,,,,,,,,,,,,
2013,15,2.25,,,,5,5,5,15,35,30,5,,,
2013,16,2,,,5,6,7,8,15,17,15,11,10,6,
2013,18,2,,,,,,,,,,,,,
2013,20,2,,,,,10,15,20,25,20,10,,,
2013,22,2,,,,,5,10,25,30,23,7,,,
2013,23,1.8,,,2,3,8,15,25,20,15,8,3,1,
2013,24,1.9,,,,,5,10,40,40,5,,,,
2013,26,1.8,,5,5,5,10,15,20,15,10,5,5,5,
2013,28,2,2,3,3,5,7,9,19,16,16,9,8,3,
2013,29,1.9,,,,,,,60,40,,,,,
2013,32,2,,,,,,,,,,,,,
2013,33,2,,,,,,20,30,30,20,,,,
2013,35,,,,,,,,,,,,,,
2013,36,2,,,,,5,15,25,35,15,5,,,
2013,37,2,,,,,5,25,30,35,5,,,,
2013,38,,,,,,,,,,,,,,
2013,39,1.9,,,,,,20,40,30,10,,,,
2013,41,2.1,,,,,,,,,,,,,
2013,42,2.1,,,,,5,20,30,40,5,,,,
2013,47,1.8,,,,5,10.5,22,25,22,10.5,5,,,
2013,48,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,
2013,56,2,,,,,,,40,50,10,,,,
2013,57,,,,,,,,,,,,,,
2013,58,2.1,,,,,,,,,,,,,
2013,60,1.8,,,,,,30,50,20,,,,,
2013,61,,,,,,,,,,,,,,
2013,65,2,,,,,,5,25,40,25,5,,,
2013,67,,,,,,,,,,,,,,
2013,68,1.9,,,,,,,50,50,,,,,
2013,70,2,,,,,,10,35,55,,,,,
2013,72,1.5,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,,,,,,,30,60,10,,,,,
2013,84,1.9,1,1,2,4,10,12,25,20,18,5,1,1,
2013,85,,,,,,,,,,,,,,
2013,88,1.9,,,,5,10,20,30,20,10,5,,,
2013,89,2,,,,5,5,10,30,30,10,5,5,,
2013,90,1.5,,,,10,15,25,40,10,,,,,
2013,91,1.9,,,,,10,20,35,25,10,,,,
2013,93,2,,,,,,10,35,45,10,,,,
2013,94,2,,,,2.5,5,10,35,25,15,5,2.5,,
2013,95,2,,,2,4,7,11,16,24,17,13,6,,
2013,96,,,,,,,,,,,,,,
2013,97,2.1,1,3,5,5,10,15,25,20,10,4,1,1,
2013,98,2,,,,,,10,30,50,10,,,,
2013,99,,,,,,,,,,,,,,
2013,100,2.1,,,,,7.5,10,22.5,30,20,7.5,2.5,,
2013,101,,,,,,,,,,,,,,
2013,103,2,,,,,5,15,30,35,10,5,,,
2013,105,2.5,,,,,,,,20,60,20,,,
2013,107,2.26622213297,0,0,.09,.7,3.29,9.92,19.78,25.84,22.13,12.41,4.56,1.28,
2013,108,1.3,,,,.5,17.6,35.5,26.8,15.4,4.2,,,,
,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0
2009,1,8.4,,,,,1,19,40,35,5,,,,
2009,2,7.7,,,,4,12,20,34,22,6,2,,,
2009,3,8.5,,,,,,,40,40,20,,,,
2009,4,8.5,,,,,,,30,60,10,,,,
2009,5,8.5,,,,,,10,40,40,10,,,,
2009,7,9.5,,,,,,,,,,,,,
2009,8,8.6,,,,,,,30,40,25,5,,,
2009,10,8.8,,.01,.08,.58,2.87,9.17,19.08,25.87,22.85,13.15,4.93,1.2,.21
2009,11,8.675,,,,,,,35,40,20,5,,,
2009,14,9.3,,,,,,,,10,60,30,,,
2009,15,8.25,,,,,5,15,55,20,5,,,,
2009,16,9.1,,,,,1,3,10,18,30,18,15,5,
2009,18,8.5,,,,,,,,,,,,,
2009,20,8.5,,,,,,,40,60,,,,,
2009,22,9,,,,,,5,15,25,40,15,,,
2009,23,8.2,,,,,,20,50,30,,,,,
2009,24,8.6,,,,,,10,40,40,10,,,,
2009,26,8.4,,,,,,,40,40,15,5,,,
2009,28,8.9,,,,,3,5,14,21,20,12,8,7,10
2009,29,8.2,,,,,,30,50,20,,,,,
2009,32,8.7,,,,,,6,20,28,23,16,6,1,
2009,33,9,,,,,,,,50,50,,,,
2009,35,8.3,,,,,,10,70,20,,,,,
2009,36,8.2,,,,,10,35,40,15,,,,,
2009,37,8.8,,,,,,,5,90,5,,,,
2009,38,8.8,,,,,,,30,50,20,,,,
2009,39,8.7,,,,,,5,20,40,25,10,,,
2009,41,8.5,,,,,,,,60,40,,,,
2009,42,9.2,,,,,,,5,40,55,,,,
2009,47,8.7,,,,,5,10,15,20,20,15,10,5,
2009,48,8.2,,,,,,,,,,,,,
2009,52,9.4,,,,,.5,3.1,10.5,21.9,27.9,21.9,10.5,3.1,.6
2009,56,8.1,,,,,,10,60,30,,,,,
2009,57,8.5,,,,,,,,,,,,,
2009,58,8.2,,,,,,,,,,,,,
2009,60,8.8,,,,,,5,30,40,25,,,,
2009,61,,,,,,,,,,,,,,
2009,65,9,,,,,,,5,20,50,20,5,,
2009,67,8.5,,,,,,10,25,35,20,10,,,
2009,68,8.6,,,,,,,20,50,30,,,,
2009,70,8.5,,,,,,,10,60,30,,,,
2009,72,9.3,,,,,,,,,,,,,
2009,73,,,,,,,50,40,10,,,,,
2009,82,8.7,,,,,,,10,55,35,,,,
2009,84,8.6,,,,,,,10,75,15,,,,
2009,85,8.3,,,.00723723,.24828077,3.337492,17.59239,36.7408,30.5669,10.1166,1.3216,.0673999999999952,.00130000000000408,0
2009,88,8.6,,,,,,10,20,30,25,15,,,
2009,89,8,,,,,10,40,40,10,,,,,
2009,90,8.5,,,,,,5,20,50,15,10,,,
2009,91,9.1,,,,,,,15,20,50,15,,,
2009,93,8.5,,,,,,,40,60,,,,,
2009,94,9.3,,,,,,,2.5,7.5,60,30,,,
2009,95,9.5207570846144,,,,,,,,5,38,44,12,1,
2009,96,9.3,,,,,,,,,55,40,5,,
2009,97,8,,,,,,,40,30,20,10,,,
2009,98,8.6,,,,,,5,25,40,25,5,,,
2009,99,9.1,,,,,,,5,10,70,10,5,,
2009,100,9.3,,,,,,,4,17.5,50,22.5,6,,
2009,101,8.7,,,,,,,15,50,30,5,,,
2009,103,8.9,,,,,,,15,35,30,15,5,,
2009,105,9.3,,,,,,,,10,80,10,,,
2009,107,7.94981647198,0,0,0,.00000168,.288735893,49.75169755,49.67261407,.286949143,.000001664,0,0,0,0
2009,108,8.5,,,,,,3.3,51.3,44,1.4,,,,
2009Nov,1,8.8,,,,,,2,22,35,32,8,1,,
2009Nov,2,7.6,,,2,5,10,16,30,20,10,5,2,,
2009Nov,3,9,,,,,,,20,50,30,,,,
2009Nov,4,8.5,,,,,,,20,60,20,,,,
2009Nov,5,9,,,,,,,5,40,50,5,,,
2009Nov,7,10.5,,,,,,,,,,,,,
2009Nov,8,9,,,,,,,14,30,35,21,,,
2009Nov,10,9.4,.01,.02,.13,.55,1.82,4.75,9.7,15.48,19.34,18.92,14.49,8.68,6.11
2009Nov,11,8.875,,,,,,,20,40,25,15,,,
2009Nov,14,10.2,,,,,,,,,,,,,
2009Nov,15,8.5,,,,,5,30,25,25,10,5,,,
2009Nov,16,9.3,,,,,1,3,10,18,30,18,15,5,
2009Nov,18,9,,,,,,,,,,,,,
2009Nov,20,8.9,,,,,,,,50,40,10,,,
2009Nov,22,10,,,,,,,,5,15,20,40,15,5
2009Nov,23,8.2,,,,,,20,50,30,,,,,
2009Nov,24,8.9,,,,,,5,15,40,35,5,,,
2009Nov,26,8.9,,,,,,,10,40,35,10,5,,
2009Nov,28,9.2,,,,,2,5,14,20,21,13,8,7,10
2009Nov,29,8.8,,,,,,,10,50,40,,,,
2009Nov,32,9.1,,,,,,,,,,,,,
2009Nov,33,9,,,,,,,10,40,40,10,,,
2009Nov,35,,,,,,,,,,,,,,
2009Nov,36,8.1,,,,,5,25,35,25,10,,,,
2009Nov,37,9.3,,,,,,,,10,80,10,,,
2009Nov,38,9.2,,,,,,,,30,50,20,,,
2009Nov,39,9,,,,,,,10,35,35,15,5,,
2009Nov,41,8.9,,,,,,,,,,,,,
2009Nov,42,9.3,,,,,,,5,35,55,5,,,
2009Nov,47,9.4,,,,,,,10,20,25,20,15,10,
2009Nov,48,8.5,,,,,,,,,,,,,
2009Nov,52,9.6,,,,,.1,.8,4.7,13.8,24.8,27.3,18.5,7.7,2.3
2009Nov,56,8.3,,,,,,10,60,30,,,,,
2009Nov,57,,,,,,,,,,,,,,
2009Nov,58,,,,,,,,,,,,,,
2009Nov,60,9.2,,,,,,,5,20,40,35,,,
2009Nov,61,,,,,,,,,,,,,,
2009Nov,65,9.4,,,,,,,,,,,,,
2009Nov,67,,,,,,,,,,,,,,
2009Nov,68,,,,,,,,,,,,,,
2009Nov,70,9,,,,,,,,20,60,20,,,
2009Nov,72,10.2,,,,,,,,,,,,,
2009Nov,73,,,,,,,,,,,,,,
2009Nov,82,9.1,,,,,,,,10,55,35,,,
2009Nov,84,,,,,,,,,,,,,,
2009Nov,85,8.5,,,,.0673849,1.3216191,10.11656,30.5669,36.7408,17.5924,3.3375,.248300000000001,.00839999999999322,.000136000000002876
2009Nov,88,9,,,,,,,10,25,30,25,10,,
2009Nov,89,8.3,,,,,10,40,40,10,,,,,
2009Nov,90,9.2,,,,,,,0,15,60,25,,,
2009Nov,91,9.9,,,,,,,10,15,20,40,10,5,
2009Nov,93,,,,,,,,,,,,,,
2009Nov,94,10,,,,,,,,2.5,10,30,45,12.5,
2009Nov,95,9.65416109287217,,,,,,,1,2,24,44,26,2,1
2009Nov,96,10.2,,,,,,,,,,5,50,40,5
2009Nov,97,9.2,,,,,,,10,20,30,25,10,5,
2009Nov,98,9,,,,,,5,25,30,30,10,,,
2009Nov,99,8.9,,,,,,5,10,60,20,5,,,
2009Nov,100,9.8,,,,,,,,2.5,20,45,25,7.5,
2009Nov,101,9,,,,,,,,15,50,30,5,,
2009Nov,103,9.4,,,,,,,5,20,35,30,10,,
2009Nov,105,9.2,,,,,,,,5,85,10,,,
2009Nov,107,8.21845386805,0,0,.00000000022,.0000341,.13117564,14.53064008,67.10581265,18.02326572,.209000604,.0000712,.00000000578,0,0
2009Nov,108,8.6,,,,,,11.7,31.1,37,18.2,2,,,
2010,1,9,,,,,,1,6,35,37,18,3,,
2010,2,7.2,,,2,6,10,16,28,18,12,6,2,,
2010,3,9.3,,,,,,,,30,40,30,,,
2010,4,9.5,,,,,,,,,40,60,,,
2010,5,9.3,,,,,,,5,40,50,5,,,
2010,7,10.8,,,,,,,,,,,,,
2010,8,9.5,,,,,,,,10,25,35,20,10,
2010,10,9.8,,,.03,.18,.71,2.25,5.59,10.86,16.5,19.64,18.29,13.34,12.61
2010,11,9.2,,,,,,,5,25,40,25,5,,
2010,14,11,,,,,,,,,,,20,40,40
2010,15,8.5,,,,,5,20,35,30,10,,,,
2010,16,9.9,,,,,,2,4,10,18,25,21,13,7
2010,18,10.5,,,,,,,,,,,,,
2010,20,9,,,,,,,,50,50,,,,
2010,22,10.2,,,,,,,,5,15,20,35,20,5
2010,23,8.5,,,,,,10,30,40,20,,,,
2010,24,9.3,,,,,,,10,20,45,20,5,,
2010,26,9.7,,,,,,,,5,10,60,20,5,
2010,28,9.1,,,,,3,5,14,20,21,12,8,7,10
2010,29,8.6,,,,,,,20,50,30,,,,
2010,32,9.3,,,,,2,5,12,18,23,18,12,8,2
2010,33,9,,,,,,,10,40,40,10,,,
2010,35,8.2,,,,,,10,80,10,,,,,
2010,36,8.5,,,,,5,20,30,35,10,,,,
2010,37,9.1,,,,,,,,20,70,10,,,
2010,38,8.8,,,,,,,30,50,20,,,,
2010,39,9,,,,,,,5,35,35,20,5,,
2010,41,9.4,,,,,,,,,50,40,10,,
2010,42,9.8,,,,,,,,10,20,45,25,,
2010,47,9.2,,,,,,5,10,15,20,20,15,10,5
2010,48,,,,,,,,,,,,,,
2010,52,10.75,,,,,,,0,.6,3.1,10.5,21.9,27.9,36
2010,56,8.6,,,,,,,30,60,10,,,,
2010,57,8.8,,,,,,,,,,,,,
2010,58,8.9,,,,,,,,,,,,,
2010,60,9.5,,,,,,,,10,30,40,20,,
2010,61,,,,,,,,,,,,,,
2010,65,10,,,,,,,,,10,20,40,20,10
2010,67,9,,,,,,,,20,35,25,20,,
2010,68,9.1,,,,,,,,10,50,40,,,
2010,70,9.7,,,,,,,,,20,55,25,,
2010,72,10.7,,,,,,,,,,,,,
2010,73,,,,,,5,60,30,5,,,,,
2010,82,9.2,,,,,,,,10,55,35,,,
2010,84,9.4,,,,,,,3,12,35,32,12,5,1
2010,85,8.9,,.001001403,.016804397,.1959872,1.392477,6.05013,16.096,26.2476,26.2476,16.0961,6.0501,1.39250000000001,.213699999999994
2010,88,9.4,,,,,,,10,20,30,25,15,,
2010,89,9,,,,,,5,10,35,35,10,5,,
2010,90,9,,,,,,,5,20,55,20,,,
2010,91,10.1,,,,,,,,10,15,20,35,15,5
2010,93,9,,,,,,,5,35,50,10,,,
2010,94,10.1,,,,,,,,7.5,10,15,42.5,20,5
2010,95,10.1547636365603,,,,,,,,,3,27,46,20,4
2010,96,10.8,,,,,,,,,,5,35,50,10
2010,97,8.9,,,,,,5,10,20,30,20,10,5,
2010,98,9,,,,,,5,25,30,30,10,,,
2010,99,10,,,,,,,,5,10,70,10,5,
2010,100,10.2,,,,,,,,1,5,17.5,40,22.5,14
2010,101,9.4,,,,,,,,15,50,30,5,,
2010,103,9.8,,,,,,,5,10,20,30,25,10,
2010,105,10.2,,,,,,,,,,15,70,15,
2010,107,8.22370974401,0,.000000000012,.000000561,.002054103,.634356067,18.27071735,57.78167964,22.34337856,.963882547,.003929805,.00000136,.000000006988,0
2010,108,9.5,,,,,,2.8,8.9,14.9,21,21.7,15.9,10.1,4.7
2010Nov,1,9.3,,,,,,3,13,21,33,24,5,1,
2010Nov,2,7.1,,,2,6,10,16,28,18,12,6,2,,
2010Nov,3,9.5,,,,,,,,25,50,25,,,
2010Nov,4,9.5,,,,,,,,,30,70,,,
2010Nov,5,9.2,,,,,,,10,40,40,10,,,
2010Nov,7,10.4,,,,,,,,,,,,,
2010Nov,8,9.7,,,,,,,2,5,20,30,23,13,7
2010Nov,10,9.8,,,.03,.18,.71,2.25,5.59,10.86,16.5,19.63,18.29,13.34,12.62
2010Nov,11,9.25,,,,,,,5,20,40,30,5,,
2010Nov,14,11.1,,,,,,,,,,,,,
2010Nov,15,8.25,,,,,10,25,30,20,10,5,,,
2010Nov,16,10.1,,,,,,2,4,10,15,20,25,15,9
2010Nov,18,11,,,,,,,,,,,,,
2010Nov,20,9,,,,,,,5,35,45,10,5,,
2010Nov,22,10.8,,,,,,,,,5,10,15,50,20
2010Nov,23,8.6,,,,,,10,25,30,25,10,,,
2010Nov,24,9.3,,,,,,,10,20,45,20,5,,
2010Nov,26,9.8,,,,,,,,,10,60,20,5,5
2010Nov,28,9,,,,,3,5,14,20,21,12,8,7,10
2010Nov,29,8.5,,,,,,,30,50,20,,,,
2010Nov,32,9.2,,,,,,,,,,,,,
2010Nov,33,8,,,,,10,40,40,10,,,,,
2010Nov,35,,,,,,,,,,,,,,
2010Nov,36,8.3,,,,,,30,40,30,,,,,
2010Nov,37,8.8,,,,,,,2,70,25,3,,,
2010Nov,38,8.6,,,,,,,30,50,20,,,,
2010Nov,39,8.9,,,,,,,20,40,30,10,,,
2010Nov,41,9.5,,,,,,,,,,,,,
2010Nov,42,9.5,,,,,,,,5,35,45,15,,
2010Nov,47,8.8,,,,,5,10,15,20,20,15,10,5,
2010Nov,48,,,,,,,,,,,,,,
2010Nov,52,10.9,,,,,,,,.3,1.9,7.7,18.5,27.3,44.3
2010Nov,56,8.6,,,,,,,30,60,10,,,,
2010Nov,57,,,,,,,,,,,,,,
2010Nov,58,,,,,,,,,,,,,,
2010Nov,60,9.6,,,,,,,,10,30,40,20,,
2010Nov,61,,,,,,,,,,,,,,
2010Nov,65,10.5,,,,,,,,,,,,,
2010Nov,67,,,,,,,,,,,,,,
2010Nov,68,,,,,,,,,,,,,,
2010Nov,70,9.8,,,,,,,,,25,65,10,,
2010Nov,72,11.2,,,,,,,,,,,,,
2010Nov,73,,,,,,,,,,,,,,
2010Nov,82,9.2,,,,,,,,10,55,35,,,
2010Nov,84,,,,,,,,,,,,,,
2010Nov,85,8.7,.000242448,.002926152,.0476993,.4555331,2.658129,9.49027,20.7568,27.8338,22.8891,11.5417,3.5659,.674200000000003,.0836999999999977
2010Nov,88,9.7,,,,,,,,10,25,30,25,10,
2010Nov,89,9.3,,,,,,5,10,35,35,10,5,,
2010Nov,90,8.8,,,,,,,15,50,25,10,,,
2010Nov,91,10,,,,,,,,5,10,25,35,15,10
2010Nov,93,,,,,,,,,,,,,,
2010Nov,94,9.8,,,,,,,,2.5,17.5,47.5,32.5,,
2010Nov,95,10.2197837708575,,,,,,,,1,2,24,45,25,3
2010Nov,96,,,,,,,,,,,,,,
2010Nov,97,8.6,,,,,5,10,20,30,15,10,5,5,
2010Nov,98,8.8,,,,,,5,25,30,30,10,,,
2010Nov,99,10,,,,,,,,,10,20,60,10,
2010Nov,100,10.3,,,,,,,,5,7.5,20,35,20,12.5
2010Nov,101,9.5,,,,,,,,,20,50,30,,
2010Nov,103,9.8,,,,,,,,10,20,35,25,10,
2010Nov,105,10,,,,,,,,,,20,65,15,
2010Nov,107,8.18883070089,0,.0000000193,.0000582,.026575005,1.91587825,23.2714986,51.5234801,21.59660236,1.644831295,.02103386,.0000423,.0000000107,0
2010Nov,108,9.6,,,,,.6,4.3,8.5,12.6,16.7,18.9,15.4,11.5,11.5
2013,1,7,,5,15,22,25,18,10,3,2,,,,
2013,2,6.2,22,30,22,9,6,4,3,2,1,1,,,
2013,3,7.5,,,,,30,40,30,,,,,,
2013,4,7.5,,,,,10,40,40,10,,,,,
2013,5,8,,,,,,10,60,20,10,,,,
2013,7,7.6,,,,,,,,,,,,,
2013,8,7.4,,1,9,17,35,30,7,1,,,,,
2013,10,8.7,.08,.21,.91,2.76,6.51,12.04,17.42,19.74,17.51,12.16,6.61,2.81,1.24
2013,11,7.6,,,,5,35,35,20,5,,,,,
2013,14,10.95,,,,,,,,,,,,,
2013,15,7,,5,15,25,30,15,5,5,,,,,
2013,16,8,,3,7,9,10,15,19,15,11,8,3,,
2013,18,10,,,,,,,,,,,,,
2013,20,8,,,,,10,25,30,20,10,5,,,
2013,22,7.5,,,,10,20,30,20,15,5,,,,
2013,23,8,,,3,7,15,20,25,15,8,5,2,,
2013,24,7.8,,,5,10,20,25,25,10,5,,,,
2013,26,8.2,,,,,5,20,40,20,5,5,5,,
2013,28,7.3,,,,,,,,,,,,,
2013,29,8.3,,,,,,20,60,20,,,,,
2013,32,,,,,,,,,,,,,,
2013,33,6.5,,,20,30,30,20,,,,,,,
2013,35,,,,,,,,,,,,,,
2013,36,7.2,,,5,15,35,25,15,5,,,,,
2013,37,7.3,,,,5,55,25,10,5,,,,,
2013,38,,,,,,,,,,,,,,
2013,39,8.6,,,,,5,15,25,30,20,5,,,
2013,41,7,,,,,,,,,,,,,
2013,42,8.2,,,,,,10,45,35,10,,,,
2013,47,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,
2013,56,6.5,,,30,60,10,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,8.7,,,,,,,,,,,,,
2013,60,7.5,,,,,20,60,20,,,,,,
2013,61,,,,,,,,,,,,,,
2013,65,8,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,7.5,,,,,50,50,,,,,,,
2013,70,7.5,,,,,,55,45,,,,,,
2013,72,8,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,
2013,84,7.5,,,2,10,25,35,18,8,2,,,,
2013,85,,,,,,,,,,,,,,
2013,88,8.2,,,,5,12.5,17.5,25,20,15,5,,,
2013,89,7.5,,5,5,10,30,30,10,5,5,,,,
2013,90,8,,,,,,20,50,25,5,,,,
2013,91,8,,,,5,10,20,35,15,10,5,,,
2013,93,7.5,,,,20,30,30,20,,,,,,
2013,94,7.4,,5,7.5,12.5,27.5,25,15,5,2.5,,,,
2013,95,7.95540671145175,,,1,2,8,34,45,6,3,1,,,
2013,96,,,,,,,,,,,,,,
2013,97,6.9,10,15,20,25,10,10,5,5,,,,,
2013,98,7,,,10,25,30,25,10,,,,,,
2013,99,,,,,,,,,,,,,,
2013,100,,,,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,
2013,103,,,,,,,,,,,,,,
2013,105,8,,,,,,10,80,10,,,,,
2013,107,6.91429563409,.240485295,2.487291054,15.00465988,35.10481766,32.88601858,12.32943372,1.837195867,.107626783,.002449664,.0000214,.000000097,0,0
2013,108,10.6,,,,,,,,,,4.6,19.5,17.6,58.3
,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,
2009,1,,,,,,,,,,,,,,
2009,2,,,,2.8,,,,,,,,,,
2009,3,,,,1.5,,,,,,,,,,
2009,4,,,,2.5,,,,,,,,,,
2009,5,,,,1.5,,,,,,,,,,
2009,7,,,,2.6,,,,,,,,,,
2009,8,,,,2.4,,,,,,,,,,
2009,10,,,,2.8,,,,,,,,,,
2009,11,,,,,,,,,,,,,,
2009,14,,,,2.8,,,,,,,,,,
2009,15,,,,,,,,,,,,,,
2009,16,,,,3.1,,,,,,,,,,
2009,18,,,,2,,,,,,,,,,
2009,20,,,,2.3,,,,,,,,,,
2009,22,,,,2.5,,,,,,,,,,
2009,23,,,,3,,,,,,,,,,
2009,24,,,,2.2,,,,,,,,,,
2009,26,,,,,,,,,,,,,,
2009,28,,,,1.9,,,,,,,,,,
2009,29,,,,3.3,,,,,,,,,,
2009,32,,,,2.6,,,,,,,,,,
2009,33,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,
2009,36,,,,3,,,,,,,,,,
2009,37,,,,,,,,,,,,,,
2009,38,,,,,,,,,,,,,,
2009,39,,,,2.5,,,,,,,,,,
2009,41,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,
2009,47,,,,3.1,,,,,,,,,,
2009,48,,,,,,,,,,,,,,
2009,52,,,,2.6,,,,,,,,,,
2009,56,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,
2009,58,,,,3.1,,,,,,,,,,
2009,60,,,,2.9,,,,,,,,,,
2009,61,,,,,,,,,,,,,,
2009,65,,,,,,,,,,,,,,
2009,67,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,
2009,70,,,,2,,,,,,,,,,
2009,72,,,,2,,,,,,,,,,
2009,73,,,,2,,,,,,,,,,
2009,82,,,,3.2,,,,,,,,,,
2009,84,,,,,,,,,,,,,,
2009,85,,,,,,,,,,,,,,
2009,88,,,,2.6,,,,,,,,,,
2009,89,,,,,,,,,,,,,,
2009,90,,,,1.8,,,,,,,,,,
2009,91,,,,2.2,,,,,,,,,,
2009,93,,,,2,,,,,,,,,,
2009,94,,,,1.9,,,,,,,,,,
2009,95,,,,2.5,,,,,,,,,,
2009,96,,,,,,,,,,,,,,
2009,97,,,,1.1,,,,,,,,,,
2009,98,,,,3,,,,,,,,,,
2009,99,,,,2,,,,,,,,,,
2009,100,,,,2.7,,,,,,,,,,
2009,101,,,,2.5,,,,,,,,,,
2009,103,,,,2,,,,,,,,,,
2009,105,,,,3.2,,,,,,,,,,
2009,107,,,,,,,,,,,,,,
2009,108,,,,3.2,,,,,,,,,,
2009Q1,1,40,1.4,2,,,,,,,,,,,
2009Q1,2,44,,2,,,,,,,,,,,
2009Q1,3,50,1.3,2,,,,,,,,,,,
2009Q1,4,45,1.35,1.5,,,,,,,,,,,
2009Q1,5,40,,1.5,,,,,,,,,,,
2009Q1,7,42,1.34,1.8,,,,,,,,,,,
2009Q1,8,48,1.3,1.5,,,,,,,,,,,
2009Q1,10,57,1.3917,2.5,,,,,,,,,,,
2009Q1,11,,,1.5,,,,,,,,,,,
2009Q1,14,40,1.3,1.75,,,,,,,,,,,
2009Q1,15,45,1.3,,,,,,,,,,,,
2009Q1,16,47,1.4,1.75,,,,,,,,,,,
2009Q1,18,40,1.3,1.5,,,,,,,,,,,
2009Q1,20,45,1.3,1.5,,,,,,,,,,,
2009Q1,22,40,1.35,1.5,,,,,,,,,,,
2009Q1,23,44,1.34,1.5,,,,,,,,,,,
2009Q1,24,48,1.6,1.5,,,,,,,,,,,
2009Q1,26,40,1.25,1.25,,,,,,,,,,,
2009Q1,28,31,1.3,1.75,,,,,,,,,,,
2009Q1,29,40,1.35,2,,,,,,,,,,,
2009Q1,32,45,1.4,1.3,,,,,,,,,,,
2009Q1,33,,,,,,,,,,,,,,
2009Q1,35,,1.3,2,,,,,,,,,,,
2009Q1,36,,,2,,,,,,,,,,,
2009Q1,37,45,1.3,1.5,,,,,,,,,,,
2009Q1,38,33.0882352941176,1.36,1.25,,,,,,,,,,,
2009Q1,39,54.7874358974359,1.31,1.5,,,,,,,,,,,
2009Q1,41,45,1.35,1.75,,,,,,,,,,,
2009Q1,42,42,1.29,1.8,,,,,,,,,,,
2009Q1,47,53.9386,1.23,1.5,,,,,,,,,,,
2009Q1,48,,,,,,,,,,,,,,
2009Q1,52,49,1.3,1.5,,,,,,,,,,,
2009Q1,56,60,1.3,1.5,,,,,,,,,,,
2009Q1,57,41,,1.5,,,,,,,,,,,
2009Q1,58,,,,,,,,,,,,,,
2009Q1,60,43,1.33,1.5,,,,,,,,,,,
2009Q1,61,40,1.35,1.5,,,,,,,,,,,
2009Q1,65,40,,1.5,,,,,,,,,,,
2009Q1,67,50,1.4,2,,,,,,,,,,,
2009Q1,68,49,1.29,2.3216,,,,,,,,,,,
2009Q1,70,50,1.25,1.5,,,,,,,,,,,
2009Q1,72,40,1.33,1.5,,,,,,,,,,,
2009Q1,73,35,1.3,2,,,,,,,,,,,
2009Q1,82,,1.45,1.75,,,,,,,,,,,
2009Q1,84,38,1.34,1.5,,,,,,,,,,,
2009Q1,85,44.4297156530386,1.24196398258209,1.5,,,,,,,,,,,
2009Q1,88,40,1.3,1.5,,,,,,,,,,,
2009Q1,89,46,1.33,2.1,,,,,,,,,,,
2009Q1,90,45,1.33,1.75,,,,,,,,,,,
2009Q1,91,40,1.33,1.5,,,,,,,,,,,
2009Q1,93,42,1.3,1.5,,,,,,,,,,,
2009Q1,94,40,1.2,1.75,,,,,,,,,,,
2009Q1,95,46,1.32,1.5,,,,,,,,,,,
2009Q1,96,45,1.25,1.5,,,,,,,,,,,
2009Q1,97,50,1.41,2.15,,,,,,,,,,,
2009Q1,98,45,1.29,1.75,,,,,,,,,,,
2009Q1,99,42,1.33,1.5,,,,,,,,,,,
2009Q1,100,43,1.15,1.5,,,,,,,,,,,
2009Q1,101,,,2,,,,,,,,,,,
2009Q1,103,40,1.35,1.5,,,,,,,,,,,
2009Q1,105,38,1.3,1.5,,,,,,,,,,,
2009Q1,107,,,,,,,,,,,,,,
2009Q1,108,45,1.3,2,,,,,,,,,,,
2009Q2,1,40,1.4,1.5,,,,,,,,,,,
2009Q2,2,40,,1.6,,,,,,,,,,,
2009Q2,3,50,1.5,1.5,,,,,,,,,,,
2009Q2,4,38,1.3,1.5,,,,,,,,,,,
2009Q2,5,38,,1,,,,,,,,,,,
2009Q2,7,42,1.34,1,,,,,,,,,,,
2009Q2,8,52,1.3,1,,,,,,,,,,,
2009Q2,10,47,1.3,1.5,,,,,,,,,,,
2009Q2,11,,,1,,,,,,,,,,,
2009Q2,14,35,1.3,1,,,,,,,,,,,
2009Q2,15,50,1.3,,,,,,,,,,,,
2009Q2,16,52,1.36,1.25,,,,,,,,,,,
2009Q2,18,40,1.3,1,,,,,,,,,,,
2009Q2,20,45,1.3,1.5,,,,,,,,,,,
2009Q2,22,42,1.3,1,,,,,,,,,,,
2009Q2,23,48,1.31,1,,,,,,,,,,,
2009Q2,24,50,1.3,1,,,,,,,,,,,
2009Q2,26,35,1.25,.5,,,,,,,,,,,
2009Q2,28,36,1.37,1.5,,,,,,,,,,,
2009Q2,29,42,1.35,2,,,,,,,,,,,
2009Q2,32,45,1.4,.5,,,,,,,,,,,
2009Q2,33,,,,,,,,,,,,,,
2009Q2,35,,1.3,1.75,,,,,,,,,,,
2009Q2,36,,,1.5,,,,,,,,,,,
2009Q2,37,40,1.2,1,,,,,,,,,,,
2009Q2,38,34.7826086956522,1.38,1.25,,,,,,,,,,,
2009Q2,39,66.6666666666667,1.32666666666667,1,,,,,,,,,,,
2009Q2,41,50,1.35,1.75,,,,,,,,,,,
2009Q2,42,40,1.26,1.25,,,,,,,,,,,
2009Q2,47,53.399214,1.3,1.5,,,,,,,,,,,
2009Q2,48,,,,,,,,,,,,,,
2009Q2,52,41,1.2,1,,,,,,,,,,,
2009Q2,56,66,1.35,1.5,,,,,,,,,,,
2009Q2,57,34,,1.5,,,,,,,,,,,
2009Q2,58,,,,,,,,,,,,,,
2009Q2,60,52,1.32,1.5,,,,,,,,,,,
2009Q2,61,45,1.3,1.5,,,,,,,,,,,
2009Q2,65,48,,1.5,,,,,,,,,,,
2009Q2,67,50,1.35,1.5,,,,,,,,,,,
2009Q2,68,51,1.27,1.6531,,,,,,,,,,,
2009Q2,70,45,1.25,.5,,,,,,,,,,,
2009Q2,72,42,1.33,.5,,,,,,,,,,,
2009Q2,73,35,1.3,1.5,,,,,,,,,,,
2009Q2,82,,1.45,1.5,,,,,,,,,,,
2009Q2,84,32,1.33,1,,,,,,,,,,,
2009Q2,85,46.9577457794564,1.20902752876282,1,,,,,,,,,,,
2009Q2,88,40,1.28,1,,,,,,,,,,,
2009Q2,89,57.4,1.34,1.5,,,,,,,,,,,
2009Q2,90,45,1.3,1,,,,,,,,,,,
2009Q2,91,30,1.3,1,,,,,,,,,,,
2009Q2,93,42,1.3,1.25,,,,,,,,,,,
2009Q2,94,40,1.15,1.25,,,,,,,,,,,
2009Q2,95,48,1.27,1.5,,,,,,,,,,,
2009Q2,96,45,1.22,1.5,,,,,,,,,,,
2009Q2,97,50,1.36,1.6,,,,,,,,,,,
2009Q2,98,45,1.28,1.5,,,,,,,,,,,
2009Q2,99,46,1.35,1.5,,,,,,,,,,,
2009Q2,100,45,1.12,1.5,,,,,,,,,,,
2009Q2,101,,,1.5,,,,,,,,,,,
2009Q2,103,45,1.35,1.5,,,,,,,,,,,
2009Q2,105,35,1.28,1,,,,,,,,,,,
2009Q2,107,,,,,,,,,,,,,,
2009Q2,108,45,1.3,2,,,,,,,,,,,
2009Q3,1,50,1.4,1.25,,,,,,,,,,,
2009Q3,2,42,,1.5,,,,,,,,,,,
2009Q3,3,50,1.4,1,,,,,,,,,,,
2009Q3,4,45,1.25,1.5,,,,,,,,,,,
2009Q3,5,41,,1,,,,,,,,,,,
2009Q3,7,42,1.34,1,,,,,,,,,,,
2009Q3,8,54,1.3,1,,,,,,,,,,,
2009Q3,10,50,1.35,1.5,,,,,,,,,,,
2009Q3,11,,,1,,,,,,,,,,,
2009Q3,14,30,1.3,.5,,,,,,,,,,,
2009Q3,15,55,1.3,,,,,,,,,,,,
2009Q3,16,55,1.38,.75,,,,,,,,,,,
2009Q3,18,40,1.4,1,,,,,,,,,,,
2009Q3,20,45,1.3,1.5,,,,,,,,,,,
2009Q3,22,45,1.25,1,,,,,,,,,,,
2009Q3,23,56,1.22,1,,,,,,,,,,,
2009Q3,24,50,1.3,1,,,,,,,,,,,
2009Q3,26,40,1.28,.5,,,,,,,,,,,
2009Q3,28,46,1.42,1.5,,,,,,,,,,,
2009Q3,29,45,1.35,2,,,,,,,,,,,
2009Q3,32,45,1.4,.5,,,,,,,,,,,
2009Q3,33,,,,,,,,,,,,,,
2009Q3,35,,,1.5,,,,,,,,,,,
2009Q3,36,,,1,,,,,,,,,,,
2009Q3,37,40,1.15,1,,,,,,,,,,,
2009Q3,38,35.9712230215827,1.39,1.25,,,,,,,,,,,
2009Q3,39,71.3333333333333,1.36666666666667,1,,,,,,,,,,,
2009Q3,41,55,1.35,1.75,,,,,,,,,,,
2009Q3,42,38,1.25,1,,,,,,,,,,,
2009Q3,47,56.60316684,1.4,1.5,,,,,,,,,,,
2009Q3,48,,,,,,,,,,,,,,
2009Q3,52,48,1.22,1,,,,,,,,,,,
2009Q3,56,68,1.4,1.5,,,,,,,,,,,
2009Q3,57,40,,1.5,,,,,,,,,,,
2009Q3,58,,,,,,,,,,,,,,
2009Q3,60,61,1.31,1.5,,,,,,,,,,,
2009Q3,61,45,1.25,1.5,,,,,,,,,,,
2009Q3,65,52,,1.5,,,,,,,,,,,
2009Q3,67,60,1.3,1,,,,,,,,,,,
2009Q3,68,53,1.27,1.5,,,,,,,,,,,
2009Q3,70,40,1.4,.5,,,,,,,,,,,
2009Q3,72,45,1.33,.25,,,,,,,,,,,
2009Q3,73,35,1.2,1.5,,,,,,,,,,,
2009Q3,82,,1.5,1.5,,,,,,,,,,,
2009Q3,84,36,1.31,1,,,,,,,,,,,
2009Q3,85,48.968229987301,1.17677986621857,1,,,,,,,,,,,
2009Q3,88,43,1.27,1,,,,,,,,,,,
2009Q3,89,64.1,1.33,1.5,,,,,,,,,,,
2009Q3,90,45,1.287,1,,,,,,,,,,,
2009Q3,91,25,1.27,1,,,,,,,,,,,
2009Q3,93,45,1.25,1.25,,,,,,,,,,,
2009Q3,94,40,1.13,1.25,,,,,,,,,,,
2009Q3,95,51,1.25,1.5,,,,,,,,,,,
2009Q3,96,50,1.2,1.5,,,,,,,,,,,
2009Q3,97,50,1.28,1.5,,,,,,,,,,,
2009Q3,98,47.5,1.27,1.5,,,,,,,,,,,
2009Q3,99,52,1.4,1.5,,,,,,,,,,,
2009Q3,100,51,1.18,1.5,,,,,,,,,,,
2009Q3,101,,,1.5,,,,,,,,,,,
2009Q3,103,50,1.35,1.5,,,,,,,,,,,
2009Q3,105,35,1.2,1,,,,,,,,,,,
2009Q3,107,,,,,,,,,,,,,,
2009Q3,108,45,1.3,2,,,,,,,,,,,
2009Q4,1,60,1.4,1.5,,,,,,,,,,,
2009Q4,2,45,,1.1,,,,,,,,,,,
2009Q4,3,50,1.4,1,,,,,,,,,,,
2009Q4,4,53,1.2,1.5,,,,,,,,,,,
2009Q4,5,48,,1,,,,,,,,,,,
2009Q4,7,42,1.34,1,,,,,,,,,,,
2009Q4,8,56,1.3,1,,,,,,,,,,,
2009Q4,10,53,1.35,1.5,,,,,,,,,,,
2009Q4,11,,,1,,,,,,,,,,,
2009Q4,14,30,1.4,.5,,,,,,,,,,,
2009Q4,15,60,1.3,,,,,,,,,,,,
2009Q4,16,58,1.42,.75,,,,,,,,,,,
2009Q4,18,40,1.4,1,,,,,,,,,,,
2009Q4,20,45,1.3,1.5,,,,,,,,,,,
2009Q4,22,55,1.3,1,,,,,,,,,,,
2009Q4,23,65,1.1,1,,,,,,,,,,,
2009Q4,24,55,1.3,1,,,,,,,,,,,
2009Q4,26,35,1.32,.5,,,,,,,,,,,
2009Q4,28,63.5,1.44,1.5,,,,,,,,,,,
2009Q4,29,44,1.35,2,,,,,,,,,,,
2009Q4,32,45,1.4,.5,,,,,,,,,,,
2009Q4,33,,,,,,,,,,,,,,
2009Q4,35,,,,,,,,,,,,,,
2009Q4,36,,,.75,,,,,,,,,,,
2009Q4,37,45,1.2,1,,,,,,,,,,,
2009Q4,38,37.5886524822695,1.41,1.5,,,,,,,,,,,
2009Q4,39,74,1.39166666666667,1,,,,,,,,,,,
2009Q4,41,60,1.35,1.75,,,,,,,,,,,
2009Q4,42,40,1.24,1,,,,,,,,,,,
2009Q4,47,60.5653885188,1.45,1.5,,,,,,,,,,,
2009Q4,48,,,,,,,,,,,,,,
2009Q4,52,69,1.24,1,,,,,,,,,,,
2009Q4,56,73,1.45,1.5,,,,,,,,,,,
2009Q4,57,50,,1.5,,,,,,,,,,,
2009Q4,58,,,,,,,,,,,,,,
2009Q4,60,70,1.3,1.5,,,,,,,,,,,
2009Q4,61,50,1.2,1.5,,,,,,,,,,,
2009Q4,65,53,,1.5,,,,,,,,,,,
2009Q4,67,75,1.3,.5,,,,,,,,,,,
2009Q4,68,55,1.28,1.5,,,,,,,,,,,
2009Q4,70,60,1.45,.5,,,,,,,,,,,
2009Q4,72,47,1.33,.25,,,,,,,,,,,
2009Q4,73,35,,1.25,,,,,,,,,,,
2009Q4,82,,1.5,1.5,,,,,,,,,,,
2009Q4,84,39,1.3,1,,,,,,,,,,,
2009Q4,85,48.8602423946725,1.14999997615814,1,,,,,,,,,,,
2009Q4,88,52,1.25,1,,,,,,,,,,,
2009Q4,89,66.8,1.30633333333333,1.6,,,,,,,,,,,
2009Q4,90,45,1.28,1,,,,,,,,,,,
2009Q4,91,30,1.24,1,,,,,,,,,,,
2009Q4,93,50,1.25,1.25,,,,,,,,,,,
2009Q4,94,40,1.1,1.25,,,,,,,,,,,
2009Q4,95,54,1.3,1.5,,,,,,,,,,,
2009Q4,96,55,1.2,1.5,,,,,,,,,,,
2009Q4,97,50,1.31,1.6,,,,,,,,,,,
2009Q4,98,50,1.27,1.5,,,,,,,,,,,
2009Q4,99,58,1.42,1.5,,,,,,,,,,,
2009Q4,100,61,1.24,1.5,,,,,,,,,,,
2009Q4,101,,,1.5,,,,,,,,,,,
2009Q4,103,55,1.35,1.75,,,,,,,,,,,
2009Q4,105,40,1.15,1,,,,,,,,,,,
2009Q4,107,,,,,,,,,,,,,,
2009Q4,108,45,1.3,2,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,
2010,2,,,,1.6,,,,,,,,,,
2010,3,,,,2,,,,,,,,,,
2010,4,,,,2,,,,,,,,,,
2010,5,,,,1.7,,,,,,,,,,
2010,7,,,,1.7,,,,,,,,,,
2010,8,,,,1.9,,,,,,,,,,
2010,10,,,,1.5,,,,,,,,,,
2010,11,,,,,,,,,,,,,,
2010,14,,,,1.8,,,,,,,,,,
2010,15,,,,,,,,,,,,,,
2010,16,,,,2.7,,,,,,,,,,
2010,18,,,,1.5,,,,,,,,,,
2010,20,,,,2,,,,,,,,,,
2010,22,,,,2,,,,,,,,,,
2010,23,,,,2.8,,,,,,,,,,
2010,24,,,,1.8,,,,,,,,,,
2010,26,,,,,,,,,,,,,,
2010,28,,,,.2,,,,,,,,,,
2010,29,,,,3.2,,,,,,,,,,
2010,32,,,,1.9,,,,,,,,,,
2010,33,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,
2010,36,,,,2.5,,,,,,,,,,
2010,37,,,,,,,,,,,,,,
2010,38,,,,,,,,,,,,,,
2010,39,,,,2.3,,,,,,,,,,
2010,41,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,
2010,47,,,,2.2,,,,,,,,,,
2010,48,,,,,,,,,,,,,,
2010,52,,,,1.6,,,,,,,,,,
2010,56,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,
2010,58,,,,1.2,,,,,,,,,,
2010,60,,,,2,,,,,,,,,,
2010,61,,,,,,,,,,,,,,
2010,65,,,,,,,,,,,,,,
2010,67,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,
2010,70,,,,1.9,,,,,,,,,,
2010,72,,,,2,,,,,,,,,,
2010,73,,,,1.5,,,,,,,,,,
2010,82,,,,2.7,,,,,,,,,,
2010,84,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,
2010,88,,,,1.9,,,,,,,,,,
2010,89,,,,,,,,,,,,,,
2010,90,,,,1.9,,,,,,,,,,
2010,91,,,,1.9,,,,,,,,,,
2010,93,,,,2,,,,,,,,,,
2010,94,,,,1.5,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,
2010,96,,,,,,,,,,,,,,
2010,97,,,,1.7,,,,,,,,,,
2010,98,,,,1.5,,,,,,,,,,
2010,99,,,,3,,,,,,,,,,
2010,100,,,,2.2,,,,,,,,,,
2010,101,,,,2.5,,,,,,,,,,
2010,103,,,,1.8,,,,,,,,,,
2010,105,,,,3,,,,,,,,,,
2010,107,,,,,,,,,,,,,,
2010,108,,,,3.1,,,,,,,,,,
2010Q1,1,60,1.4,1.75,,,,,,,,,,,
2010Q1,2,50,,1,,,,,,,,,,,
2010Q1,3,60,1.3,1,,,,,,,,,,,
2010Q1,4,60,1.2,1.75,,,,,,,,,,,
2010Q1,5,55,,1.5,,,,,,,,,,,
2010Q1,7,42,1.34,1,,,,,,,,,,,
2010Q1,8,58,1.3,1,,,,,,,,,,,
2010Q1,10,56,1.2,1.5,,,,,,,,,,,
2010Q1,11,,,1,,,,,,,,,,,
2010Q1,14,35,1.4,.5,,,,,,,,,,,
2010Q1,15,65,1.3,,,,,,,,,,,,
2010Q1,16,60,1.43,.75,,,,,,,,,,,
2010Q1,18,40,1.5,1,,,,,,,,,,,
2010Q1,20,45,1.3,1.5,,,,,,,,,,,
2010Q1,22,55,1.35,1.25,,,,,,,,,,,
2010Q1,23,72,1.07,1,,,,,,,,,,,
2010Q1,24,65,1.25,2,,,,,,,,,,,
2010Q1,26,35,1.4,.5,,,,,,,,,,,
2010Q1,28,74,1.45,1.5,,,,,,,,,,,
2010Q1,29,50,1.35,2,,,,,,,,,,,
2010Q1,32,45,1.4,.5,,,,,,,,,,,
2010Q1,33,,,,,,,,,,,,,,
2010Q1,35,,,,,,,,,,,,,,
2010Q1,36,,,.75,,,,,,,,,,,
2010Q1,37,55,1.2,1.5,,,,,,,,,,,
2010Q1,38,41.1347517730497,1.41,1.5,,,,,,,,,,,
2010Q1,39,74,1.39666666666667,1,,,,,,,,,,,
2010Q1,41,63,1.35,2,,,,,,,,,,,
2010Q1,42,42.5,1.28,1,,,,,,,,,,,
2010Q1,47,58,1.5,1.5,,,,,,,,,,,
2010Q1,48,,,,,,,,,,,,,,
2010Q1,52,76,1.28,1,,,,,,,,,,,
2010Q1,56,73,1.47,1.5,,,,,,,,,,,
2010Q1,57,55,,1.5,,,,,,,,,,,
2010Q1,58,,,,,,,,,,,,,,
2010Q1,60,73,1.29,1.5,,,,,,,,,,,
2010Q1,61,,,,,,,,,,,,,,
2010Q1,65,55,,1.5,,,,,,,,,,,
2010Q1,67,75,1.3,.5,,,,,,,,,,,
2010Q1,68,58,1.29,1.5,,,,,,,,,,,
2010Q1,70,65,1.53,.5,,,,,,,,,,,
2010Q1,72,50,1.33,.25,,,,,,,,,,,
2010Q1,73,,,,,,,,,,,,,,
2010Q1,82,,1.5,1.5,,,,,,,,,,,
2010Q1,84,44,1.32,1.25,,,,,,,,,,,
2010Q1,85,49.6772144178016,1.10860238249243,1,,,,,,,,,,,
2010Q1,88,58,1.24,1,,,,,,,,,,,
2010Q1,89,70.3,1.28,2.2,,,,,,,,,,,
2010Q1,90,48,1.28,1,,,,,,,,,,,
2010Q1,91,35,1.2,1,,,,,,,,,,,
2010Q1,93,60,1.22,1.25,,,,,,,,,,,
2010Q1,94,45,1.1,1.25,,,,,,,,,,,
2010Q1,95,57,1.32,1.5,,,,,,,,,,,
2010Q1,96,60,,1.5,,,,,,,,,,,
2010Q1,97,50,1.3,2.3,,,,,,,,,,,
2010Q1,98,55,1.3,1.75,,,,,,,,,,,
2010Q1,99,64,1.45,1.5,,,,,,,,,,,
2010Q1,100,65,1.3,2,,,,,,,,,,,
2010Q1,101,,,1.5,,,,,,,,,,,
2010Q1,103,60,1.35,2,,,,,,,,,,,
2010Q1,105,55,1.18,1.5,,,,,,,,,,,
2010Q1,107,,,,,,,,,,,,,,
2010Q1,108,47,1.3,2,,,,,,,,,,,
2013,1,,,,,,,,,,,,,,
2013,2,,,,2,,,,,,,,,,
2013,3,,,,3,,,,,,,,,,
2013,4,,,,2.5,,,,,,,,,,
2013,5,,,,2,,,,,,,,,,
2013,7,,,,3,,,,,,,,,,
2013,8,,,,2.3,,,,,,,,,,
2013,10,,,,,,,,,,,,,,
2013,11,,,,,,,,,,,,,,
2013,14,,,,3,,,,,,,,,,
2013,15,,,,,,,,,,,,,,
2013,16,,,,3,,,,,,,,,,
2013,18,,,,2.5,,,,,,,,,,
2013,20,,,,2.5,,,,,,,,,,
2013,22,,,,2,,,,,,,,,,
2013,23,,,,2.8,,,,,,,,,,
2013,24,,,,3.5,,,,,,,,,,
2013,26,,,,,,,,,,,,,,
2013,28,,,,1.9,,,,,,,,,,
2013,29,,,,3,,,,,,,,,,
2013,32,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,
2013,36,,,,3,,,,,,,,,,
2013,37,,,,,,,,,,,,,,
2013,38,,,,,,,,,,,,,,
2013,39,,,,2.6,,,,,,,,,,
2013,41,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,
2013,47,,,,1,,,,,,,,,,
2013,48,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,
2013,56,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,
2013,58,,,,1.6,,,,,,,,,,
2013,60,,,,3,,,,,,,,,,
2013,61,,,,,,,,,,,,,,
2013,65,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,
2013,70,,,,2.3,,,,,,,,,,
2013,72,,,,3,,,,,,,,,,
2013,73,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,
2013,84,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,
2013,88,,,,2,,,,,,,,,,
2013,89,,,,,,,,,,,,,,
2013,90,,,,2,,,,,,,,,,
2013,91,,,,3,,,,,,,,,,
2013,93,,,,2.5,,,,,,,,,,
2013,94,,,,2,,,,,,,,,,
2013,95,,,,2,,,,,,,,,,
2013,96,,,,,,,,,,,,,,
2013,97,,,,2.5,,,,,,,,,,
2013,98,,,,3,,,,,,,,,,
2013,99,,,,,,,,,,,,,,
2013,100,,,,3,,,,,,,,,,
2013,101,,,,,,,,,,,,,,
2013,103,,,,,,,,,,,,,,
2013,105,,,,2.1,,,,,,,,,,
2013,107,,,,,,,,,,,,,,
2013,108,,,,2.2,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2009Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN2_0,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,
2009,1,1,,,,1,2,8,42,42,5,,,,,,,,,,,,,
2009,3,.7,,,,,10,40,50,,,,,,,,,,,,,,,
2009,4,.5,,,,,,50,50,,,,,,,,,,,,,,,
2009,5,.2,,,,5,15,60,15,5,,,,,,,,,,,,,,
2009,7,.5,,,,,,,,,,,,,,,,,,,,,,
2009,8,.4,,,,,20,40,33,7,,,,,,,,,,,,,,
2009,10,.3575,.00016217,.00850761,1.28479649,7.16949468,24.24948095,35.08728336,24.00687656,6.94856152,1.18569137,.0580418,.00109557,.00000789,.00000002,.00000001,,,,,,,,
2009,14,.2,,,,,30,50,20,,,,,,,,,,,,,,,
2009,15,.7,,,,,5,15,60,20,,,,,,,,,,,,,,
2009,16,.3,,,2,7,19,33,21,13,4,1,,,,,,,,,,,,
2009,19,0,,,10,15,25,25,15,10,,,,,,,,,,,,,,
2009,20,.6,,,,,10,40,45,5,,,,,,,,,,,,,,
2009,22,.4,,,,5,20,40,25,10,,,,,,,,,,,,,,
2009,23,.4,,,,5,15,35,25,15,5,,,,,,,,,,,,,
2009,24,.5,,,,,20,30,30,20,,,,,,,,,,,,,,
2009,26,.2,,,,5,35,35,20,5,,,,,,,,,,,,,,
2009,29,.5,,,,,20,40,40,,,,,,,,,,,,,,,
2009,31,.5,,,,,10,30,50,10,,,,,,,,,,,,,,
2009,32,.4,,3,5,12,20,25,20,10,5,,,,,,,,,,,,,
2009,33,0,,,,,50,50,,,,,,,,,,,,,,,,
2009,35,.5,,,,,,50,50,,,,,,,,,,,,,,,
2009,36,,,,,20,35,25,15,5,,,,,,,,,,,,,,
2009,37,.5,,,,,5,38,57,,,,,,,,,,,,,,,
2009,38,.5,,,,,,,60,40,,,,,,,,,,,,,,
2009,39,.2,,,,10,30,35,20,5,,,,,,,,,,,,,,
2009,41,.4,,,,,20,60,20,,,,,,,,,,,,,,,
2009,42,.6,,,,,,20,60,20,,,,,,,,,,,,,,
2009,47,.4,,,5,10,10,25,20,15,10,5,0,,,,,,,,,,,
2009,52,0,,,,20,35,40,5,,,,,,,,,,,,,,,
2009,54,.6,,,,10,20,35,35,,,,,,,,,,,,,,,
2009,56,.5,,,,,,35,60,5,,,,,,,,,,,,,,
2009,57,.6,,,,,,,,,,,,,,,,,,,,,,
2009,58,.6,,,,,,,,,,,,,,,,,,,,,,
2009,60,.8,,,,,,10,80,10,,,,,,,,,,,,,,
2009,61,.3,,,,5,15,45,30,5,,,,,,,,,,,,,,
2009,65,.4,,,,,25,50,25,,,,,,,,,,,,,,,
2009,70,.7,,,,,,40,60,,,,,,,,,,,,,,,
2009,72,.5,,,,,,,,,,,,,,,,,,,,,,
2009,82,.5,,,,,8,30,51,11,,,,,,,,,,,,,,
2009,85,.3,0,.00020494,0,.13480107,8.986074,53.93501,34.6689,2.2627,.0123,0,0,0,0,.00000999,,,,,,,,
2009,88,.5,,,,,10,25,35,20,10,,,,,,,,,,,,,
2009,90,.4,,,,,10,70,20,,,,,,,,,,,,,,,
2009,93,.7,,,,,,10,90,,,,,,,,,,,,,,,
2009,94,.5,,,,,7.5,30,50,12.5,,,,,,,,,,,,,,
2009,95,.4,,1,3,8,23,40,16,8,1,,,,,,,,,,,,,
2009,96,.5,,,,,5,45,45,5,,,,,,,,,,,,,,
2009,98,.4,,,,10,25,40,20,5,,,,,,,,,,,,,,
2009,101,.8,,,,,,30,50,20,0,,,,,,,,,,,,,
2009,102,.6,,,,,,40,60,,,,,,,,,,,,,,,
2009,103,.5,,,,5,10,30,40,10,5,,,,,,,,,,,,,
2009,107,,,,,,.92055131,33.80006124,59.47603181,5.78303386,.02031987,.0000019,0,0,.00000001,,,,,,,,,
2009,108,.8732,,,,,,11.1,80.03,8.87,,,,,,,,,,,,,,
2010,1,1.5,,,,,5,10,15,30,30,10,,,,,,,,,,,,
2010,3,1,,,,,10,10,40,40,,,,,,,,,,,,,,
2010,4,1,,,,,,,40,60,,,,,,,,,,,,,,
2010,5,1,,,,,,10,40,40,10,,,,,,,,,,,,,
2010,7,.8,,,,,,,,,,,,,,,,,,,,,,
2010,8,1.3,,,,,2,12,24,28,24,8,2,,,,,,,,,,,
2010,10,.86,.00685761,.13875069,2.4781804,6.46160868,12.24472909,21.93446559,24.53844017,19.66406669,9.28781679,2.61915803,.43855676,.15954234,.02592075,.00190641,,,,,,,,
2010,14,.8,,,,10,20,20,30,10,10,,,,,,,,,,,,,
2010,15,1.3,,,,,,10,15,40,30,5,,,,,,,,,,,,
2010,16,1.2,,,1,4,6,11,18,25,17,10,5,2,1,,,,,,,,,
2010,19,1.2,,,,5,5,15,15,20,15,10,10,5,,,,,,,,,,
2010,20,.7,,,,5,15,30,40,10,,,,,,,,,,,,,,
2010,22,1.3,,,,3,5,12,25,40,10,5,,,,,,,,,,,,
2010,23,1.5,,,,,5,10,15,20,25,20,5,,,,,,,,,,,
2010,24,1.8,,,,,,,5,35,30,25,5,,,,,,,,,,,
2010,26,1,,,,2.5,10,15,30,27.5,15,,,,,,,,,,,,,
2010,29,1,,,,,,,40,60,,,,,,,,,,,,,,
2010,31,1.5,,,,,,10,20,40,20,10,,,,,,,,,,,,
2010,32,-.1,3,6,11,18,20,18,13,6,4,1,,,,,,,,,,,,
2010,33,3,,,,,,,,,,10,40,40,10,,,,,,,,,
2010,35,1,,,,,,,50,50,,,,,,,,,,,,,,
2010,36,,,,,5,10,30,25,15,10,5,,,,,,,,,,,,
2010,37,1.3,,,,,,,10,49,38,3,,,,,,,,,,,,
2010,38,1.4,,,,,,,20,60,20,,,,,,,,,,,,,
2010,39,1.3,,,,,5,10,20,30,25,10,,,,,,,,,,,,
2010,41,1,,,,,,,20,60,20,,,,,,,,,,,,,
2010,42,1.3,,,,,,,10,50,35,5,,,,,,,,,,,,
2010,47,1.1,,,0,5,7,10,17,25,20,11,5,,,,,,,,,,,
2010,52,.5,,,,,10,30,50,10,,,,,,,,,,,,,,
2010,54,1.5,,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2010,56,1.6,,,,,,,,20,60,20,,,,,,,,,,,,
2010,57,1.3,,,,,,,,,,,,,,,,,,,,,,
2010,58,-.1,,,,,,,,,,,,,,,,,,,,,,
2010,60,1.6,,,,,,5,10,40,40,5,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,,,,
2010,65,1,,,,,,,20,50,30,,,,,,,,,,,,,
2010,70,.9,,,,,,15,70,15,,,,,,,,,,,,,,
2010,72,1.5,,,,,,,,,,,,,,,,,,,,,,
2010,82,1.2,,,,,,,6,54,30,10,,,,,,,,,,,,
2010,85,1,0,.111111,.563343,2.314936,6.79182,14.23169,21.3042,22.7863,17.4127,9.5066,3.7074,1.0324,.2052,.0323,,,,,,,,
2010,88,1.5,,,,,,10,20,30,30,10,,,,,,,,,,,,
2010,90,1.3,,,,,,,30,50,20,,,,,,,,,,,,,
2010,93,2,,,,,,,,15,20,65,,,,,,,,,,,,
2010,94,.9,,,,,2,16,40,35,5,2,,,,,,,,,,,,
2010,95,1.2,,,1,4,8,15,21,31,15,5,,,,,,,,,,,,
2010,96,1.7,,,,,,,5,25,50,15,5,,,,,,,,,,,
2010,98,.9,,,,5,10,15,25,35,10,,,,,,,,,,,,,
2010,101,2.2,,,,,,,,20,30,50,,,,,,,,,,,,
2010,102,1.4,,,,,,5,25,55,15,,,,,,,,,,,,,
2010,103,1.7,,,,,,5,15,30,35,10,5,,,,,,,,,,,
2010,107,,,,,,.00009927,.02285015,1.19214106,14.62545581,44.04007023,33.45870593,6.36527404,.29229122,.00311229,,,,,,,,,
2010,108,2.4474,,,,,,,,.66,12,46.59,40.75,,,,,,,,,,,
2010Mar,1,1.3,,,,1,4,15,20,25,25,10,,,,,,,,,,,,
2010Mar,3,1,,,,,10,10,40,40,,,,,,,,,,,,,,
2010Mar,4,.8,,,,,,30,40,30,,,,,,,,,,,,,,
2010Mar,5,.9,,,,,10,20,40,20,10,,,,,,,,,,,,,
2010Mar,7,1.1,,,,,,,,,,,,,,,,,,,,,,
2010Mar,8,1.4,,,,,4,15,21,25,21,9,5,,,,,,,,,,,
2010Mar,10,.8,.00945094,.07697228,2.59546376,6.41113957,12.26069332,22.13551074,24.88459224,18.78338873,10.06666485,2.38104681,.186785,.18766609,.01928237,.0013433,,,,,,,,
2010Mar,14,.4,,,,,,,,,,,,,,,,,,,,,,
2010Mar,15,1.2,,,,,,5,20,40,25,10,,,,,,,,,,,,
2010Mar,16,1,,,1,4,6,11,20,23,17,10,5,2,1,,,,,,,,,
2010Mar,19,.4,,,,,,,,,,,,,,,,,,,,,,
2010Mar,20,.7,,,,,10,30,40,15,5,,,,,,,,,,,,,
2010Mar,22,1.4,,,,5,10,15,20,35,10,5,,,,,,,,,,,,
2010Mar,23,1.5,,,,,5,10,15,20,25,20,5,,,,,,,,,,,
2010Mar,24,1.5,,,,,,15,20,45,15,5,,,,,,,,,,,,
2010Mar,26,.9,,,,2.5,7.5,20,25,30,15,,,,,,,,,,,,,
2010Mar,29,.7,,,,,,,30,50,20,,,,,,,,,,,,,
2010Mar,31,1,,,,,,10,30,50,10,,,,,,,,,,,,,
2010Mar,32,-.3,4,7,11,19,20,18,11,6,4,,,,,,,,,,,,,
2010Mar,33,2,,,,,,,,10,40,40,10,,,,,,,,,,,
2010Mar,35,,,,,,,,,,,,,,,,,,,,,,,
2010Mar,36,,,,,10,20,30,25,15,,,,,,,,,,,,,,
2010Mar,37,1.3,,,,,,5,20,55,20,,,,,,,,,,,,,
2010Mar,38,1.3,,,,,,,10,60,30,,,,,,,,,,,,,
2010Mar,39,.9,,,,,10,20,30,25,10,5,,,,,,,,,,,,
2010Mar,41,1,,,,,,,,,,,,,,,,,,,,,,
2010Mar,42,1.1,,,,,,,20,50,30,,,,,,,,,,,,,
2010Mar,47,1.3,,,0,5,7,10,18,25,18,12,5,,,,,,,,,,,
2010Mar,52,.4,,,,,20,50,20,10,,,,,,,,,,,,,,
2010Mar,54,1.8,,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2010Mar,56,1.8,,,,,,,,10,60,30,,,,,,,,,,,,
2010Mar,57,,,,,,,,,,,,,,,,,,,,,,,
2010Mar,58,,,,,,,,,,,,,,,,,,,,,,,
2010Mar,60,1.8,,,,,,,10,30,60,,,,,,,,,,,,,
2010Mar,61,,,,,,,,,,,,,,,,,,,,,,,
2010Mar,65,.8,,,,,,,,,,,,,,,,,,,,,,
2010Mar,70,1.1,,,,,,,35,65,,,,,,,,,,,,,,
2010Mar,72,.9,,,,,,,,,,,,,,,,,,,,,,
2010Mar,82,1.3,,,,,,,6,54,30,10,,,,,,,,,,,,
2010Mar,85,1.1,0,.134996,.590379,2.219945,6.17577,12.71381,19.3719,21.8493,18.2408,11.2724,5.1557,1.7449,.4369,.0932,,,,,,,,
2010Mar,88,1.3,,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2010Mar,90,1.4,,,,,,,15,60,25,,,,,,,,,,,,,
2010Mar,93,1.8,,,,,,,5,20,30,45,,,,,,,,,,,,
2010Mar,94,1,,,,,,8,30,50,10,2,,,,,,,,,,,,
2010Mar,95,1.4,,,,,3,5,14,32,26,16,3,1,,,,,,,,,,
2010Mar,96,1.7,,,,,,,5,25,55,15,,,,,,,,,,,,
2010Mar,98,1,,,,,15,25,35,20,5,,,,,,,,,,,,,
2010Mar,101,2.2,,,,,,,,20,40,40,,,,,,,,,,,,
2010Mar,102,.56,,,,,,10,20,60,10,,,,,,,,,,,,,
2010Mar,103,1.5,,,,,,5,15,30,35,10,5,,,,,,,,,,,
2010Mar,107,,,,,,.00008094,.01282438,.58703477,7.93003929,32.43756397,40.98399652,16.05653565,1.92256887,.06935561,,,,,,,,,
2010Mar,108,2.3134,,,,,,,,5.74,15,50.99,28.27,,,,,,,,,,,
2011Mar,1,1.8,,,2,3,5,10,15,20,20,15,10,,,,,,,,,,,
2011Mar,3,1.4,,,,,,5,30,30,30,5,,,,,,,,,,,,
2011Mar,4,1.5,,,,,,,20,40,40,,,,,,,,,,,,,
2011Mar,5,1.5,,,,,,10,20,25,40,5,,,,,,,,,,,,
2011Mar,7,.8,,,,,,,,,,,,,,,,,,,,,,
2011Mar,8,1.5,,,,2,5,7,12,20,22,16,10,5,1,,,,,,,,,
2011Mar,10,1.7,.00004048,.00069441,.01155501,.12270683,1.34653396,6.28425343,14.06750066,23.56054906,26.1116968,18.09665917,8.10549875,1.80727909,.34944353,.13558882,,,,,,,,
2011Mar,14,1.5,,,,,,,,,,,,,,,,,,,,,,
2011Mar,15,2,,,,,,,5,15,35,40,5,,,,,,,,,,,
2011Mar,16,1.8,,,1,3,5,8,10,16,23,16,12,3,2,1,,,,,,,,
2011Mar,19,2.4,,,,,,,,,,,,,,,,,,,,,,
2011Mar,20,1.2,,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2011Mar,22,1.5,,,,,5,10,15,30,35,5,,,,,,,,,,,,
2011Mar,23,1.6,,,,,1,5,15,20,25,18,15,1,,,,,,,,,,
2011Mar,24,2.2,,,,,,,,5,20,45,20,10,,,,,,,,,,
2011Mar,26,1.3,,,,2.5,5,12.5,25,32.5,17.5,5,,,,,,,,,,,,
2011Mar,29,1.3,,,,,,,,40,50,10,,,,,,,,,,,,
2011Mar,31,2.3,,,,,,,10,20,30,30,10,,,,,,,,,,,
2011Mar,32,1.1,,,1,4,8,13,18,20,16,12,6,2,,,,,,,,,,
2011Mar,33,2.2,,,,,,,,10,20,40,20,10,,,,,,,,,,
2011Mar,35,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,36,,,,,,,,,5,15,20,30,15,10,5,,,,,,,,
2011Mar,37,1.4,,,,,,,20,40,30,10,,,,,,,,,,,,
2011Mar,38,1.6,,,,,,,,20,60,20,,,,,,,,,,,,
2011Mar,39,1.5,,,,,,5,15,25,30,20,5,,,,,,,,,,,
2011Mar,41,1.8,,,,,,,,,,,,,,,,,,,,,,
2011Mar,42,1.8,,,,,,,,15,50,35,,,,,,,,,,,,
2011Mar,47,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,52,0,,,,10,40,45,5,,,,,,,,,,,,,,,
2011Mar,54,1.8,,,,,,5,10,15,20,30,15,5,,,,,,,,,,
2011Mar,56,1.8,,,,,,,,10,60,30,,,,,,,,,,,,
2011Mar,57,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,58,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,60,1.5,,,,,,5,10,40,45,,,,,,,,,,,,,
2011Mar,61,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,65,1.8,,,,,,,,,,,,,,,,,,,,,,
2011Mar,70,1.2,,,,,,,15,65,20,,,,,,,,,,,,,
2011Mar,72,1.8,,,,,,,,,,,,,,,,,,,,,,
2011Mar,82,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,85,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,88,2.4,,,,,,2.5,7.5,15,20,22.5,17.5,10,5,,,,,,,,,
2011Mar,90,1.5,,,,,,,10,30,50,10,,,,,,,,,,,,
2011Mar,93,2,,,,,,,,10,25,65,,,,,,,,,,,,
2011Mar,94,1.4,,,,,,8,12,35,35,6,4,,,,,,,,,,,
2011Mar,95,1.1,,,,,2,6,25,40,15,8,3,1,,,,,,,,,,
2011Mar,96,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,98,1.2,,,,5,10,15,20,20,15,10,5,,,,,,,,,,,
2011Mar,101,,,,,,,,,,,,,,,,,,,,,,,
2011Mar,102,,,,,,,,5,10,60,20,5,,,,,,,,,,,
2011Mar,103,2,,,,,,5,10,15,20,30,15,5,,,,,,,,,,
2011Mar,107,,,,,,.00221315,.1568947,3.31616208,21.32874069,42.69663458,26.88764243,5.28793932,.31803676,.00573629,,,,,,,,,
2011Mar,108,2.4251,,,,,,,,3.5,15,51.23,30.27,,,,,,,,,,,
2013,1,2,,,,,1,2,6,17,24,20,15,10,4,1,,,,,,,,
2013,3,2,,,,,,,,,,,,,,,,,,,,,,
2013,4,2.2,,,,,,,,,50,50,,,,,,,,,,,,
2013,5,1.8,,,,,,,10,30,50,10,,,,,,,,,,,,
2013,7,2,,,,,,,,,,,,,,,,,,,,,,
2013,8,2.1,,,,,2,3,9,17,21,23,17,5,2,1,,,,,,,,
2013,10,2,.00000483,.00010573,.00227519,.03131233,.27979149,1.61850496,6.12373154,15.07139285,24.1621558,25.24097104,17.18215457,7.6196313,2.20003203,.46793634,,,,,,,,
2013,14,1.6,,,,,,,,,,,,,,,,,,,,,,
2013,15,1.8,,,,,,5,5,25,30,25,5,5,,,,,,,,,,
2013,16,2.2,,,,1,4,7,9,11,16,18,13,12,8,1,,,,,,,,
2013,19,2.5,,,,,,,,,,,,,,,,,,,,,,
2013,20,2.2,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2013,22,1.7,,,,,,,5,20,60,10,5,,,,,,,,,,,
2013,23,2,,,,,,5,10,15,20,20,15,10,5,,,,,,,,,
2013,24,1.9,,,,,,,5,10,40,30,10,5,,,,,,,,,,
2013,26,1.8,,,,,,5,15,25,25,20,10,,,,,,,,,,,
2013,29,2,,,,,,,,,50,50,,,,,,,,,,,,
2013,31,1.8,,,,,,,10,25,30,25,10,,,,,,,,,,,
2013,32,2,,,,,,,,,,,,,,,,,,,,,,
2013,33,2,,,,,,,5,15,30,30,15,5,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,,,,
2013,36,,,,,,,,,5,20,30,25,10,5,5,,,,,,,,
2013,37,2,,,,,,,,,20,60,18,2,,,,,,,,,,
2013,38,1.8,,,,,,,,10,60,30,,,,,,,,,,,,
2013,39,2,,,,,,,5,15,30,30,15,5,,,,,,,,,,
2013,41,2,,,,,,,,,,,,,,,,,,,,,,
2013,42,1.8,,,,,,,5,10,45,35,5,,,,,,,,,,,
2013,47,,,,,,,,,,,,,,,,,,,,,,,
2013,52,3.5,,,,,,,,,,,10,20,50,20,,,,,,,,
2013,54,2,,,,,,,5,15,30,30,15,5,,,,,,,,,,
2013,56,2,,,,,,,,,20,60,20,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,,,,
2013,58,-1,,,,,,,,,,,,,,,,,,,,,,
2013,60,1.9,,,,,,,5,20,40,30,5,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,,,,
2013,65,2,,,,,,,,,,,,,,,,,,,,,,
2013,70,1.8,,,,,,,,35,65,,,,,,,,,,,,,
2013,72,2,,,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,60,40,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,,,,
2013,88,1.9,,,,,,5,7.5,22.5,30,17.5,10,5,2.5,,,,,,,,,
2013,90,1.9,,,,,,,,10,70,20,,,,,,,,,,,,
2013,93,2,,,,,,,,,45,45,10,,,,,,,,,,,
2013,94,1.6,,,,,2,8,10,20,27.5,17.5,7.5,5,2.5,,,,,,,,,
2013,95,1.8,,,,,,3,10,16,24,22,16,9,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,,,,
2013,98,2.1,,,,,,,,10,30,35,15,10,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,,,,
2013,102,,,,,,5,15,35,30,10,5,,,,,,,,,,,,
2013,103,2.1,,,,,,,5,10,30,35,15,5,,,,,,,,,,
2013,107,,,,,,.00028422,.03299815,1.13043624,11.66656706,37.16971432,37.16971432,11.66656706,1.13043624,.03328239,,,,,,,,,
2013,108,2.4714,,,,,,,,,10,58.67,31.33,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN6_0,FN6_0TN5_6,FN5_5TN5_1,FN5_0TN4_6,FN4_5TN4_1,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
2009,1,-3,,,,2,3,20,25,25,20,3,2,,,,,,,,,,,
2009,3,-2.5,,,,,,,10,30,40,20,,,,,,,,,,,,
2009,4,-3,,,,,,20,30,30,20,,,,,,,,,,,,,
2009,5,-3.8,,,,,15,50,20,15,,,,,,,,,,,,,,
2009,7,-4.5,,,,,,,,,,,,,,,,,,,,,,
2009,8,-3.6,,,10,15,20,25,22,8,,,,,,,,,,,,,,
2009,10,-3.8192624,7.29974458,5.12885556,8.16818588,10.71051821,12.58007761,13.23568618,12.47382689,10.53035214,7.96295474,5.39380087,3.27266298,1.77864301,.86587416,.37710777,.14777048,.05171184,.01620978,.00455145,.00114475,.0002579,.00005205,.00001117
2009,14,-4.7,,10,20,30,30,10,,,,,,,,,,,,,,,,
2009,15,-3.5,,,5,5,10,20,25,20,10,5,,,,,,,,,,,,
2009,16,-3.9,1,2,8,13,17,22,15,10,8,3,1,,,,,,,,,,,
2009,19,-4,,5,10,12.5,17.5,17.5,12.5,10,5,5,5,,,,,,,,,,,
2009,20,-3.5,,,,5,15,30,40,10,,,,,,,,,,,,,,
2009,22,-3.5,,,,,10,30,40,15,5,,,,,,,,,,,,,
2009,23,-4.5,,1,5,15,25,23,15,10,5,1,,,,,,,,,,,,
2009,24,-4.5,,5,15,25,30,15,5,5,,,,,,,,,,,,,,
2009,26,-5,15,10,25,25,10,10,5,,,,,,,,,,,,,,,
2009,29,-3,,,,,,,40,60,,,,,,,,,,,,,,
2009,31,-3.5,,,,10,20,30,30,10,,,,,,,,,,,,,,
2009,32,-3.3,1,2,4,6,10,15,17,15,10,8,6,3,2,1,,,,,,,,
2009,33,-4,,,,20,30,30,20,,,,,,,,,,,,,,,
2009,35,-4,,5,5,10,30,30,10,5,5,,,,,,,,,,,,,
2009,36,,,,,,,5,15,30,25,15,5,5,,,,,,,,,,
2009,37,-3.5,,,,5,9,38,38,10,,,,,,,,,,,,,,
2009,38,-3.7,,,,,,50,30,20,,,,,,,,,,,,,,
2009,39,-3.3,,,,10,15,25,30,15,5,,,,,,,,,,,,,
2009,41,-3.1,,,,,,,80,20,,,,,,,,,,,,,,
2009,42,-3.2,,,,,5,35,45,15,,,,,,,,,,,,,,
2009,47,-3.1,0,1,4,6,8,10,20,18,15,10,5,2,1,,,,,,,,,
2009,52,-3.7,,,,10,30,50,10,,,,,,,,,,,,,,,
2009,54,-3.1,,,,2.5,15,20,30,20,10,2.5,,,,,,,,,,,,
2009,56,-3,,,,,,,35,60,5,,,,,,,,,,,,,
2009,57,-2.4,,,,,,,,,,,,,,,,,,,,,,
2009,58,-4,,,,,,,,,,,,,,,,,,,,,,
2009,60,-3.2,,,,,5,30,45,20,,,,,,,,,,,,,,
2009,61,-2.9,,,,,,5,20,35,30,10,,,,,,,,,,,,
2009,65,-3.4,,,,10,20,20,30,10,10,,,,,,,,,,,,,
2009,70,-3.6,,,,15,30,55,,,,,,,,,,,,,,,,
2009,72,-2.4,,,,,,,,,,,,,,,,,,,,,,
2009,82,-3.2,,,,,,10,60,30,,,,,,,,,,,,,,
2009,85,-3.2,.00000107,.00007836,.00715779,.24828077,3.337492,17.59239,36.7408,30.5669,10.1166,1.3216,.0674,.0013,0,0,0,0,0,0,0,0,.00000001,0
2009,88,-2.3,,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,,,
2009,90,-3.2,,,,10,20,30,40,,,,,,,,,,,,,,,
2009,93,-3.7,,,,,15,50,30,5,,,,,,,,,,,,,,
2009,94,-3.4,,,,6,10,20,40,15,9,,,,,,,,,,,,,
2009,95,-3.2,,,,,9,23,43,18,7,,,,,,,,,,,,,
2009,96,-3.5,,,,,5,40,50,5,,,,,,,,,,,,,,
2009,98,-3.3,,,5,10,15,20,25,15,10,,,,,,,,,,,,,
2009,101,-2.2,,,,,,,5,30,65,,,,,,,,,,,,,
2009,102,-3.26,,,,,10,30,55,5,,,,,,,,,,,,,,
2009,103,-2.3,,,,,5,10,15,30,35,5,,,,,,,,,,,,
2009,107,-2.8,.000001,.00010207,.0050536,.12172421,1.43324725,8.29031318,23.66357703,33.43819828,23.41821441,8.11901021,1.38894806,.11671952,.00479443,.0000958,0,.00000092,.00000003,,,,,
2009,108,-2.7685,0,0,0,0,0,0,7.91,54.59,37.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2009Q4,1,-2,,,,1,2,3,10,15,17,17,15,10,5,3,2,,,,,,,
2009Q4,3,-1.5,,,,,,,,,10,30,30,30,,,,,,,,,,
2009Q4,4,-1.5,,,,,,20,30,30,20,,,,,,,,,,,,,
2009Q4,5,-2.5,,,,,,,10,25,40,20,5,,,,,,,,,,,
2009Q4,7,-3.9,,,,,,,,,,,,,,,,,,,,,,
2009Q4,8,-2.6,,,,5,9,12,19,25,21,7,2,,,,,,,,,,,
2009Q4,10,-3.11182052,2.70862873,2.49467394,4.61248937,7.06752698,9.70036459,11.92607975,13.13396548,12.95639635,11.4489039,9.06214933,6.42521961,4.08067791,2.32145122,1.18136141,.54085353,.22117655,.08101769,.02658303,.00781294,.00205689,.00048506,.00012574
2009Q4,14,-4.3,,,,,,,,,,,,,,,,,,,,,,
2009Q4,15,-2.6,,,,,,5,20,35,20,15,5,,,,,,,,,,,
2009Q4,16,-3,1,2,3,6,8,11,15,20,13,9,8,3,1,,,,,,,,,
2009Q4,19,-3.1,,,,,,,,,,,,,,,,,,,,,,
2009Q4,20,-2.8,,,,,5,15,30,40,10,,,,,,,,,,,,,
2009Q4,22,-2.1,,,,,,5,10,30,35,15,5,,,,,,,,,,,
2009Q4,23,-3.8,,,5,10,20,25,20,15,5,,,,,,,,,,,,,
2009Q4,24,.5,,,,,,,,,,,5,10,15,20,20,15,10,5,,,,
2009Q4,26,-4.8,5,10,20,30,20,10,5,,,,,,,,,,,,,,,
2009Q4,29,.2,,,,,,,,,,,,,30,50,20,,,,,,,
2009Q4,31,1,,,,,,,,,,,,,10,20,30,30,10,,,,,
2009Q4,32,-.3,,,,,,1,1,2,3,7,9,12,15,14,12,10,7,3,2,1,1,
2009Q4,33,0,,,,,,,,,,,,10,20,40,20,10,,,,,,
2009Q4,35,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,36,,,,,,,,,,,,,5,10,30,25,15,10,5,,,,
2009Q4,37,-2.3,,,,,,5,10,15,45,16,7,2,,,,,,,,,,
2009Q4,38,-2.5,,,,,,,,20,60,20,,,,,,,,,,,,
2009Q4,39,-2,,,,,,,,20,30,30,20,,,,,,,,,,,
2009Q4,41,-2,,,,,,,,,,,,,,,,,,,,,,
2009Q4,42,-2,,,,,,,15,20,25,35,5,,,,,,,,,,,
2009Q4,47,-1.6,,,,2,5,7,10,12,15,20,15,8,5,1,0,0,0,0,,,,
2009Q4,52,-3,,,,,,,20,50,20,10,,,,,,,,,,,,
2009Q4,54,-1.8,,,,,,,,10,30,30,20,10,,,,,,,,,,
2009Q4,56,-1.7,,,,,,,,,35,60,5,,,,,,,,,,,
2009Q4,57,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,58,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,60,-1.7,,,,,,,,5,30,45,20,,,,,,,,,,,
2009Q4,61,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,65,-.5,,,,,,,,,,,,,,,,,,,,,,
2009Q4,70,-2.9,,,,,,,35,55,10,,,,,,,,,,,,,
2009Q4,72,-1.2,,,,,,,,,,,,,,,,,,,,,,
2009Q4,82,-2,,,,,,,,5,60,35,,,,,,,,,,,,
2009Q4,85,-2,0,.00000055,.000013,.00046114,.0097172,.1248041,.978544,4.6906,13.76406,24.7517,27.2948,18.4582,7.6521,1.9429,.3018,.0286,.0016,.0001,0,0,.00000001,0
2009Q4,88,-1.8,,,,,,5,7.5,12.5,20,25,15,10,5,,,,,,,,,
2009Q4,90,-2.1,,,,,,,,30,50,20,,,,,,,,,,,,
2009Q4,93,-2.4,,,,,,,5,20,70,5,,,,,,,,,,,,
2009Q4,94,-2.3,,,,,,5,10,17.5,35,15,10,5,2.5,,,,,,,,,
2009Q4,95,-1.8,,,,,,3,5,10,20,33,18,10,1,,,,,,,,,
2009Q4,96,-2.5,,,,,,,10,40,45,5,,,,,,,,,,,,
2009Q4,98,-2.8,,,,,5,10,35,30,15,5,,,,,,,,,,,,
2009Q4,101,-.4,,,,,,,,,,,20,50,30,,,,,,,,,
2009Q4,102,-1.9,,,,,,,,,30,60,10,,,,,,,,,,,
2009Q4,103,-.3,,,,,,,,,5,10,10,30,35,10,,,,,,,,
2009Q4,107,-1.8,.00010239,.00127648,.01243807,.08953703,.476308,1.87292529,5.44506201,11.70666758,18.61639401,21.89953677,19.05771024,12.26834611,5.84168411,2.05705343,.53556308,.10306977,.01465874,.00154022,.00011952,.00000685,.00000029,.00000001
2009Q4,108,-1.4732,0,0,0,0,0,0,.96751992,8.25660628,16.69032056,25.12403485,25.58563966,16.24354055,6.8758701,.25646808,0,0,0,0,0,0,0,0
2010,1,.5,,,,,,1,1,2,3,5,10,12,15,18,18,10,5,,,,,
2010,3,.2,,,,,,,,,,,,,30,40,30,,,,,,,
2010,4,1,,,,,,,,,,,,10,10,20,20,30,10,,,,,
2010,5,.3,,,,,,,,,,,,5,30,40,20,5,,,,,,
2010,7,-.3,,,,,,,,,,,,,,,,,,,,,,
2010,8,.1,,,,,,,,,2,5,10,15,18,22,15,8,5,,,,,
2010,10,-.26142654,.02255962,.04493203,.11781126,.28199492,.61619275,1.22916513,2.23831332,3.72090777,5.64672328,7.82288195,9.89375804,11.42294541,12.03980222,11.56264859,10.17949435,8.16426795,5.97767706,3.99549638,2.43797405,1.35801643,.69055442,.53588307
2010,14,-.8,,,,,,,10,10,10,10,10,20,10,10,10,,,,,,,
2010,15,.5,,,,,,,,,,,5,5,10,30,25,10,5,5,5,,,
2010,16,-.2,,,,,,1,2,4,6,8,12,14,16,13,10,8,4,2,,,,
2010,19,.6,,,,,,,,,,5,10,12.5,17.5,17.5,12.5,10,5,5,5,,,
2010,20,0,,,,,,,,,,5,10,15,20,30,20,,,,,,,
2010,22,.8,,,,,,,,,,,,5,15,20,40,15,5,,,,,
2010,23,0,,,,,,,,,,3,8,13,16,20,16,13,8,3,,,,
2010,24,.3,,,,,,,,,,,5,15,20,20,15,10,10,5,,,,
2010,26,-1.8,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2010,29,.3,,,,,,,,,,,,30,30,40,,,,,,,,
2010,31,.5,,,,,,,,,,,,10,10,20,40,20,,,,,,
2010,32,-.2,,,,,,,1,2,3,6,8,10,17,14,13,11,8,4,2,1,,
2010,33,.5,,,,,,,,,,,,10,20,40,20,10,,,,,,
2010,35,.2,,,,,,,,,,,5,5,30,40,15,5,,,,,,
2010,36,,,,,,,,,,,,,,5,10,20,35,15,10,5,,,
2010,37,.5,,,,,,,,,,,,5,10,35,35,10,5,,,,,
2010,38,.1,,,,,,,,,,,,,20,60,20,,,,,,,
2010,39,.4,,,,,,,,,,,,15,20,30,25,10,,,,,,
2010,41,.6,,,,,,,,,,,,,,20,60,20,,,,,,
2010,42,1,,,,,,,,,,,5,5,15,20,25,30,,,,,,
2010,47,.3,,,,,,,,1,5,8,10,12,17,20,15,8,3,1,,,,
2010,52,-.7,,,,,,,,,,,10,40,30,20,,,,,,,,
2010,54,.9,,,,,,,,,,,,5,10,20,30,20,10,5,,,,
2010,56,.3,,,,,,,,,,,,,30,60,10,,,,,,,
2010,57,1.3,,,,,,,,,,,,,,,,,,,,,,
2010,58,-1.5,,,,,,,,,,,,,,,,,,,,,,
2010,60,.8,,,,,,,,,,,,,10,30,40,20,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,,,,
2010,65,.2,,,,,,,,,,,10,20,20,30,10,10,,,,,,
2010,70,0,,,,,,,,,,,,,40,50,10,,,,,,,
2010,72,.4,,,,,,,,,,,,,,,,,,,,,,
2010,82,-.1,,,,,,,,,,,5,15,55,20,5,,,,,,,
2010,85,-.1,0,0,0,.00000002,.00000091,.00002778,.00057893,.0082368,.08006466,.5320569,2.418654,7.52528,16.0335,23.4016,23.4016,16.0335,7.5253,2.4186,.0082,.0006,.6122,0
2010,88,.5,,,,,,,,,,2.5,5,10,15,20,25,17.5,5,,,,,
2010,90,.1,,,,,,,,,,,,5,40,50,5,,,,,,,
2010,93,.5,,,,,,,,,,,5,5,10,20,30,25,5,,,,,
2010,94,.2,,,,,,,,,,2,4,10,15,35,20,10,4,,,,,
2010,95,.3,,,,,,,,,,2,9,16,21,30,13,7,2,,,,,
2010,96,.2,,,,,,,,,,,,5,25,50,15,5,,,,,,
2010,98,-1,,,,,,,,,5,15,30,25,15,7.5,2.5,,,,,,,
2010,101,1.2,,,,,,,,,,,,,,20,30,45,5,,,,,
2010,102,.7,,,,,,,,,,,,,5,35,55,5,,,,,,
2010,103,1.6,,,,,,,,,,,,,2.5,10,20,25,30,10,2.5,,,
2010,107,.4,0,0,0,.00000007,.00000252,.00006346,.0011126,.01358077,.11548244,.68445934,2.82899919,8.15767826,16.41818815,23.06929839,22.63358294,15.50525606,7.41557914,2.47524913,.57639651,.09359563,.01059268,.00088272
2010,108,.4744,0,0,0,0,0,0,0,0,0,2.03,6.79,11.55,16.32,21.07,19.8,13.59,7.38,1.47,0,0,0,0
2010Q4,1,1.3,,,,,,,,,,,2,5,8,10,15,20,20,15,5,,,
2010Q4,3,.7,,,,,,,,,,,,,10,40,40,10,,,,,,
2010Q4,4,1.5,,,,,,,,,,,,,10,10,20,20,30,10,,,,
2010Q4,5,1,,,,,,,,,,,,,5,10,25,40,10,10,,,,
2010Q4,7,.9,,,,,,,,,,,,,,,,,,,,,,
2010Q4,8,.8,,,,,,,,,,1,3,8,13,18,22,20,10,5,,,,
2010Q4,10,.6,.00278661,.00689441,.02114976,.05923008,.15142758,.35341951,.75300194,1.4646016,2.60051781,4.21519798,6.23729869,8.42555458,10.39021345,11.67286308,12.02157435,11.28073549,9.66356538,7.55718387,5.39519094,3.5162194,2.09201282,2.11936067
2010Q4,14,.8,,,,,,,,,,,,,,,,,,,,,,
2010Q4,15,2.25,,,,,,,,,,,,,5,5,5,10,20,30,20,5,,
2010Q4,16,1,,,,,.5,1,1.5,3,4,5,6,7,8,9,11,14,9,8,6,4,2,1
2010Q4,19,1.6,,,,,,,,,,,,,,,,,,,,,,
2010Q4,20,1.2,,,,,,,,,,,,5,10,15,20,30,20,,,,,
2010Q4,22,1.4,,,,,,,,,,,,,5,10,20,40,20,5,,,,
2010Q4,23,1,,,,,,,,,,,,2,10,15,25,20,15,10,3,,,
2010Q4,24,.2,,,,,,,,,,,,10,20,40,20,10,,,,,,
2010Q4,26,-.9,,,,,,,,5,10,10,25,25,10,10,5,,,,,,,
2010Q4,29,.3,,,,,,,,,,,,,20,50,30,,,,,,,
2010Q4,31,.5,,,,,,,,,,,,,10,30,40,15,5,,,,,
2010Q4,32,1.5,,,,,,,,,1,1,2,3,7,10,13,16,16,11,8,6,3,3
2010Q4,33,.8,,,,,,,,,,,,,15,20,30,20,15,,,,,
2010Q4,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,36,,,,,,,,,,,,,,,,15,25,30,20,10,,,
2010Q4,37,.7,,,,,,,,,,,2,5,10,22,32,20,6,3,,,,
2010Q4,38,.6,,,,,,,,,,,,,,20,60,20,,,,,,
2010Q4,39,.8,,,,,,,,,,,,,10,25,30,25,10,,,,,
2010Q4,41,1.5,,,,,,,,,,,,,,,,,,,,,,
2010Q4,42,1.8,,,,,,,,,,,,,5,10,15,25,35,10,,,,
2010Q4,47,.2,,,,,,,,1,2,7,9,12,15,20,18,10,5,1,,,,
2010Q4,52,0,,,,,,,,,,,,,20,50,30,,,,,,,
2010Q4,54,1.4,,,,,,,,,,,,,,15,20,30,20,10,5,,,
2010Q4,56,.9,,,,,,,,,,,,,,30,60,10,,,,,,
2010Q4,57,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,60,1.3,,,,,,,,,,,,,,10,30,40,20,,,,,
2010Q4,61,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,65,1.6,,,,,,,,,,,,,,,,,,,,,,
2010Q4,70,1.1,,,,,,,,,,,,,,,30,50,20,,,,,
2010Q4,72,.9,,,,,,,,,,,,,,,,,,,,,,
2010Q4,82,.2,,,,,,,,,,,,5,10,55,15,15,,,,,,
2010Q4,85,.2,0,0,0,0,.0000001,.00000374,.000098,.00175288,.02141259,.1787527,1.02042,3.98567,10.65739,19.5173,24.488,21.0506,12.3979,5.0014,.0337,.003,1.64259999,0
2010Q4,88,.8,,,,,,,,,,,5,7.5,12.5,15,20,15,12.5,7.5,5,,,
2010Q4,90,.7,,,,,,,,,,,,,,40,50,10,,,,,,
2010Q4,93,1,,,,,,,,,,,,,10,20,20,20,20,10,,,,
2010Q4,94,1.2,,,,,,,,,,,,,4,12,20,30,18,10,6,,,
2010Q4,95,.8,,,,,,,,,,,2,8,12,20,31,18,7,2,,,,
2010Q4,96,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,98,0,,,,,,,,,,,5,15,30,25,15,10,,,,,,
2010Q4,101,1.2,,,,,,,,,,,,,,,40,50,10,,,,,
2010Q4,102,1.1,,,,,,,,,,,,,,,30,55,15,,,,,
2010Q4,103,1.4,,,,,,,,,,,,,2.5,10,25,30,25,5,2.5,,,
2010Q4,107,1.3,0,0,.00000001,.00000029,.00000488,.00006489,.00067824,.00556726,.03589549,.18181795,.72357073,2.2626382,5.56007503,10.73795943,16.29962422,19.44764218,18.23898853,13.44542611,7.79065324,3.54787946,1.2697423,.45177156
2010Q4,108,1.2795,0,0,0,0,0,0,0,0,0,0,0,.11387452,6.29489935,15.9230721,25.55124486,32.39614334,17.8737399,1.84702593,0,0,0,0
2013,1,2,,,,,,,,,,,,,3,8,11,20,20,20,13,3,2,
2013,3,2,,,,,,,,,,,,,,,,,20,40,40,,,
2013,4,2,,,,,,,,,,,,,,,,,50,50,,,,
2013,5,1.8,,,,,,,,,,,,,,,10,20,40,20,10,,,
2013,7,1.7,,,,,,,,,,,,,,,,,,,,,,
2013,8,1.7,,,,,,,,,,1,2,3,5,8,11,15,20,15,11,5,3,1
2013,10,1.5,.0000004,.00000254,.00002057,.00013958,.00081834,.00414518,.01814074,.06859202,.22407945,.6324731,1.54239323,3.24985662,5.91637525,9.28420364,12.64266356,14.85140975,15.07441774,13.22076646,10.01873363,6.56007666,3.71140867,2.97928287
2013,14,2.5,,,,,,,,,,,,,,,,,,,,,,
2013,15,2.25,,,,,,,,,,,,,,,5,10,25,30,20,5,5,
2013,16,1.8,,,,,,,,,,,,3,5,7,8,15,17,15,11,10,6,3
2013,19,2,,,,,,,,,,,,,,,,,,,,,,
2013,20,2.5,,,,,,,,,,,,,,,5,10,20,20,25,15,5,
2013,22,1.9,,,,,,,,,,,,,,,5,25,35,25,10,,,
2013,23,1.8,,,,,,,,,,,,,2,5,10,18,25,16,13,8,3,
2013,24,1.7,,,,,,,,,,,,,,,20,25,20,15,15,5,,
2013,26,1.8,,,,,,,,,,,,5,5,5,10,15,20,15,10,5,5,5
2013,29,1.7,,,,,,,,,,,,,,,,20,60,20,,,,
2013,31,1.5,,,,,,,,,,,,,,,10,20,40,20,10,,,
2013,32,1.4,,,,,,,,,,,,,,,,,,,,,,
2013,33,2,,,,,,,,,,,,,,5,10,15,20,20,15,10,5,
2013,35,,,,,,,,,,,,,,,,,,,,,,,
2013,36,,,,,,,,,,,,,,,,5,15,25,25,20,10,,
2013,37,2,,,,,,,,,,,,,,,2,10,20,28,25,15,,
2013,38,1.6,,,,,,,,,,,,,,,,20,60,20,,,,
2013,39,1.9,,,,,,,,,,,,,,,10,15,30,25,15,5,,
2013,41,2.1,,,,,,,,,,,,,,,,,,,,,,
2013,42,2.2,,,,,,,,,,,,,,,,10,30,45,15,,,
2013,47,1.8,,,,,,,,,,,1,2,5,8,10,18,22,18,10,5,1,0
2013,52,3.5,,,,,,,,,,,,,,,,,,,,25,50,25
2013,54,2,,,,,,,,,,,,,,,5,15,20,20,20,15,5,
2013,56,2,,,,,,,,,,,,,,,,,40,50,10,,,
2013,57,,,,,,,,,,,,,,,,,,,,,,,
2013,58,2.3,,,,,,,,,,,,,,,,,,,,,,
2013,60,1.7,,,,,,,,,,,,,,,10,35,45,10,,,,
2013,61,,,,,,,,,,,,,,,,,,,,,,,
2013,65,2.2,,,,,,,,,,,,,,,,,,,,,,
2013,70,1.7,,,,,,,,,,,,,,,,20,60,20,,,,
2013,72,1.5,,,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,20,60,20,,,,
2013,85,,,,,,,,,,,,,,,,,,,,,,,
2013,88,1.9,,,,,,,,,,,,,,5,10,17.5,30,22.5,10,5,,
2013,90,1.5,,,,,,,,,,,,,,,,15,70,15,,,,
2013,93,2,,,,,,,,,,,,,,,,10,35,45,10,,,
2013,94,1.6,,,,,,,,,,,,2,4,8,10,12,25,20,12.5,6.5,,
2013,95,2,,,,,,,,,,,,,2,4,7,13,18,26,14,10,6,
2013,96,,,,,,,,,,,,,,,,,,,,,,,
2013,98,2,,,,,,,,,,,,,,,,10,30,50,10,,,
2013,101,,,,,,,,,,,,,,,,,,,,,,,
2013,102,,,,,,,,,,,,,,,20,60,15,5,,,,,
2013,103,1.8,,,,,,,,,,,,,,5,10,20,30,20,10,5,,
2013,107,3,0,0,0,0,0,0,0,.00000009,.00000217,.00003989,.00054861,.00564286,.04341659,.24994568,1.07688367,3.47307783,8.38625589,15.16389449,20.53513353,20.82838664,15.82289864,14.41387342
2013,108,.9966,0,0,0,0,0,0,0,0,0,0,0,3.59,12.49,21.44,30.39,25.31,6.78,0,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0,
2009,1,9.3,,,,,,,1,13,40,35,10,1,,,,,,,,,,
2009,3,9,,,,,,,,30,50,20,,,,,,,,,,,,
2009,4,9.2,,,,,,,,20,50,30,,,,,,,,,,,,
2009,5,9.2,,,,,,,,20,50,30,,,,,,,,,,,,
2009,7,9.9,,,,,,,,,,,,,,,,,,,,,,
2009,8,9.3,,,,,,,,10,45,40,5,,,,,,,,,,,
2009,10,9.4,.00001376,.00019104,.00387101,.04907372,.40399554,2.16183248,7.52601817,17.05860615,25.18862339,24.23627325,15.19554539,6.20603574,1.65002692,.28536445,.03207409,.00234064,.00011079,.0000034,.00000007,0,0,
2009,14,9.6,,,,,,,,,40,60,,,,,,,,,,,,
2009,15,9.25,,,,,,,5,25,45,20,5,,,,,,,,,,,
2009,16,9.4,,,,,1,3,8,13,30,25,15,5,,,,,,,,,,
2009,19,9.6,,,,,,,,,,,,,,,,,,,,,,
2009,20,9.2,,,,,,,,,60,40,,,,,,,,,,,,
2009,22,9.8,,,,,,,,5,20,40,25,10,,,,,,,,,,
2009,23,9.3,,,,,,,,10,60,25,5,,,,,,,,,,,
2009,24,9.3,,,,,,,,10,55,35,,,,,,,,,,,,
2009,26,9.4,,,,,,,,10,60,20,10,,,,,,,,,,,
2009,29,8.7,,,,,,,10,60,30,,,,,,,,,,,,,
2009,31,8.8,,,,,,,10,40,30,20,,,,,,,,,,,,
2009,32,9.3,,,,,,,4,17,30,21,17,6,3,1,1,,,,,,,
2009,33,10,,,,,,,,,20,30,30,20,,,,,,,,,,
2009,35,8.8,,,,,,,40,60,,,,,,,,,,,,,,
2009,36,,,,,,,,15,35,30,20,,,,,,,,,,,,
2009,37,9.5,,,,,,,,,48,50,2,,,,,,,,,,,
2009,38,9.9,,,,,,,,,30,60,10,,,,,,,,,,,
2009,39,9.2,,,,,,,,25,35,30,10,,,,,,,,,,,
2009,41,9.1,,,,,,,,,80,20,,,,,,,,,,,,
2009,42,9.4,,,,,,,,25,40,35,,,,,,,,,,,,
2009,47,9.4,,,,,,,,10,25,20,17,12,8,5,3,,,,,,,
2009,52,9.8,,,,,,,,,20,50,20,10,,,,,,,,,,
2009,54,10.2,,,,,,,,,5,20,35,30,10,,,,,,,,,
2009,56,8.9,,,,,,,10,60,30,,,,,,,,,,,,,
2009,57,8.9,,,,,,,,,,,,,,,,,,,,,,
2009,58,9.9,,,,,,,,,,,,,,,,,,,,,,
2009,60,9.4,,,,,,,,20,45,35,,,,,,,,,,,,
2009,61,,,,,,,,,,,,,,,,,,,,,,,
2009,65,9.7,,,,,,,,,25,50,25,,,,,,,,,,,
2009,70,9.1,,,,,,,,,60,40,,,,,,,,,,,,
2009,72,9.4,,,,,,,,,,,,,,,,,,,,,,
2009,82,9.3,,,,,,,,5,55,30,10,,,,,,,,,,,
2009,85,9.3,.00005678,.00165639,.02862718,.3017558,1.942901,7.65211,18.45819,27.2948,24.7517,13.7641,4.6906,.9785,.1248,.0097,.0005,0,0,0,0,0,.00000285,
2009,88,9.2,,,,,,,10,22.5,30,25,10,2.5,,,,,,,,,,
2009,90,9.5,,,,,,,,,10,60,30,,,,,,,,,,,
2009,93,9.4,,,,,,,,10,45,35,10,,,,,,,,,,,
2009,94,9.3,,,,,,,2.5,7.5,60,30,,,,,,,,,,,,
2009,95,9.62093127156365,,,,,,,,2,15,55,24,4,,,,,,,,,,
2009,96,9.6,,,,,,,,,10,55,30,5,,,,,,,,,,
2009,98,9.1,,,,,,,10,20,45,15,10,,,,,,,,,,,
2009,101,8.8,,,,,,,,20,70,10,,,,,,,,,,,,
2009,102,9.2,,,,,,,,10,60,30,,,,,,,,,,,,
2009,103,9.2,,,,,,,,5,40,35,15,5,,,,,,,,,,
2009,107,8.9,0,0,0,0,.00000001,.00130562,2.23756694,55.35949017,41.55921052,.84220314,.0002236,0,,,,,,,,,,
2009,108,9.21518,0,0,0,0,0,0,0,.37,99.63,0,0,0,0,0,0,0,0,0,0,0,0,
2010,1,9,,,,,,,6,30,37,23,3,1,,,,,,,,,,
2010,3,9.5,,,,,,,,,40,50,10,,,,,,,,,,,
2010,4,10.4,,,,,,,,,,20,50,20,10,,,,,,,,,
2010,5,9.8,,,,,,,,10,25,40,25,,,,,,,,,,,
2010,7,12.2,,,,,,,,,,,,,,,,,,,,,,
2010,8,10.7,,,,,,,,,,5,23,34,28,10,,,,,,,,
2010,10,11.6,.00000007,.00000071,.00001192,.00014946,.00146522,.01123504,.06739323,.31629065,1.16153979,3.33813693,7.5083037,13.21885415,18.2176835,19.65421085,16.59918807,10.97426887,5.67939698,2.30051879,.72928856,.18091667,.04114684,
2010,14,11.6,,,,,,,,,,,,10,30,30,20,10,,,,,,
2010,15,10,,,,,,,5,5,20,20,35,5,5,5,,,,,,,,
2010,16,10.3,,,,,,1,3,6,10,15,20,18,14,8,4,1,,,,,,
2010,19,10.6,,,,,,,,,,,,,,,,,,,,,,
2010,20,10.2,,,,,,,,,,10,50,30,10,,,,,,,,,
2010,22,11.5,,,,,,,,,,5,10,15,20,35,15,,,,,,,
2010,23,11,,,,,,,,,,,7,25,35,25,8,,,,,,,
2010,24,10.4,,,,,,,,,5,15,45,25,10,,,,,,,,,
2010,26,11.4,,,,,,,,,,,5,15,55,15,5,5,,,,,,
2010,29,9.6,,,,,,,,,40,50,10,,,,,,,,,,,
2010,31,9,,,,,,,10,20,40,20,10,,,,,,,,,,,
2010,32,10.2,,,,,,,1,1,8,18,22,16,11,9,6,4,2,1,1,,,
2010,33,11,,,,,,,,,,5,15,30,30,15,5,,,,,,,
2010,35,9.5,,,,,,,,10,40,40,10,,,,,,,,,,,
2010,36,,,,,,,,10,30,35,25,,,,,,,,,,,,
2010,37,10.8,,,,,,,,,,,25,50,25,,,,,,,,,
2010,38,10.9,,,,,,,,,,,30,60,10,,,,,,,,,
2010,39,9.9,,,,,,,,,10,35,35,15,5,,,,,,,,,
2010,41,10,,,,,,,,,,20,60,20,,,,,,,,,,
2010,42,9.8,,,,,,,,,15,40,35,10,,,,,,,,,,
2010,47,10.8,,,,,,,,,,5,12,17,17,17,15,10,5,2,,,,
2010,52,11.7,,,,,,,,,,,,,20,50,20,10,,,,,,
2010,54,12,,,,,,,,,,,,5,20,25,25,15,10,,,,,
2010,56,9.8,,,,,,,,,10,60,30,,,,,,,,,,,
2010,57,9.5,,,,,,,,,,,,,,,,,,,,,,
2010,58,10.7,,,,,,,,,,,,,,,,,,,,,,
2010,60,10.6,,,,,,,,,,,20,45,35,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,,,,
2010,65,11,,,,,,,,,,,10,20,40,20,10,,,,,,,
2010,70,10.8,,,,,,,,,,,20,50,30,,,,,,,,,
2010,72,11,,,,,,,,,,,,,,,,,,,,,,
2010,82,10.7,,,,,,,,,,5,15,60,15,5,,,,,,,,
2010,85,10,.02285696,.1032946,.354259,1.023745,2.4929,5.11519,8.84471,12.8878,15.8255,16.377,14.2813,10.4954,6.4999,3.3923,1.4918,.5529,.1726,.0454,0,0,.02114444,
2010,88,10,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2010,90,10.2,,,,,,,,,,10,50,40,,,,,,,,,,
2010,93,10.5,,,,,,,,,5,20,35,30,10,,,,,,,,,
2010,94,10.4,,,,,,,,,5,10,40,30,10,5,,,,,,,,
2010,95,10.7576594712651,,,,,,,,,,2,12,52,29,5,,,,,,,,
2010,96,11.5,,,,,,,,,,,10,40,45,5,,,,,,,,
2010,98,10.3,,,,,,,,,15,30,35,15,5,,,,,,,,,
2010,101,9.5,,,,,,,,,40,55,5,,,,,,,,,,,
2010,102,10.6,,,,,,,,,,,20,60,20,,,,,,,,,
2010,103,10,,,,,,,,,10,25,30,25,10,,,,,,,,,
2010,107,10,0,0,0,.00000003,.00001138,.00149556,.0747227,1.43389088,10.69361954,31.34971742,36.40845252,16.77035405,3.04594065,.2158375,.00589612,.00006141,.00000024,0,0,0,0,
2010,108,10.1445,0,0,0,0,0,0,0,.10722384,9.45991885,24.75732968,33.1093713,22.07621582,9.89556264,.59437787,0,0,0,0,0,0,0,
2010Feb,1,9.2,,,,,,,2,22,35,32,8,1,,,,,,,,,,
2010Feb,3,9.7,,,,,,,,,25,50,25,,,,,,,,,,,
2010Feb,4,10,,,,,,,,20,50,30,,,,,,,,,,,,
2010Feb,5,9.4,,,,,,,,20,40,30,10,,,,,,,,,,,
2010Feb,7,11.7,,,,,,,,,,,,,,,,,,,,,,
2010Feb,8,10.3,,,,,,,,,5,20,38,35,2,,,,,,,,,
2010Feb,10,11.1,.00000139,.00001131,.00014946,.00146522,.01123504,.06739323,.31629065,1.16153979,3.33813693,7.5083037,13.21885415,18.2176835,19.65421085,16.59918807,10.97426887,5.67939698,2.30051879,.72928856,.18091667,.03511701,.00602983,
2010Feb,14,11.2,,,,,,,,,,,,,,,,,,,,,,
2010Feb,15,9.5,,,,,,,5,15,25,35,15,5,,,,,,,,,,
2010Feb,16,9.7,,,,,,,1,3,6,10,15,20,18,14,8,4,1,,,,,
2010Feb,19,10.7,,,,,,,,,,,,,,,,,,,,,,
2010Feb,20,10.2,,,,,,,,,,10,50,40,,,,,,,,,,
2010Feb,22,11,,,,,,,,,,5,10,25,35,15,10,,,,,,,
2010Feb,23,10.7,,,,,,,,,,10,25,30,25,10,,,,,,,,
2010Feb,24,10.5,,,,,,,,,5,15,30,40,10,,,,,,,,,
2010Feb,26,10.4,,,,,,,,,,15,60,20,5,,,,,,,,,
2010Feb,29,9,,,,,,,,,40,50,10,,,,,,,,,,,
2010Feb,31,9.2,,,,,,,5,20,40,25,10,,,,,,,,,,,
2010Feb,32,10.3,,,,,,,,,,,,,,,,,,,,,,
2010Feb,33,12,,,,,,,,,,,,5,15,30,30,15,5,,,,,
2010Feb,35,,,,,,,,,,,,,,,,,,,,,,,
2010Feb,36,,,,,,,,10,30,35,25,,,,,,,,,,,,
2010Feb,37,10.3,,,,,,,,,,30,40,30,,,,,,,,,,
2010Feb,38,11,,,,,,,,,,,,30,60,10,,,,,,,,
2010Feb,39,10,,,,,,,,5,10,30,35,15,5,,,,,,,,,
2010Feb,41,9.7,,,,,,,,,,,,,,,,,,,,,,
2010Feb,42,10.5,,,,,,,,,,15,30,40,15,,,,,,,,,
2010Feb,47,10.5,,,,,,,,,,5,12,17,17,17,15,10,5,2,,,,
2010Feb,52,11.4,,,,,,,,,,,,20,40,30,10,,,,,,,
2010Feb,54,11,,,,,,,,,,,5,20,30,20,15,10,,,,,,
2010Feb,56,8.9,,,,,,,10,60,30,,,,,,,,,,,,,
2010Feb,57,,,,,,,,,,,,,,,,,,,,,,,
2010Feb,58,,,,,,,,,,,,,,,,,,,,,,,
2010Feb,60,10.4,,,,,,,,,,5,40,35,20,,,,,,,,,
2010Feb,61,,,,,,,,,,,,,,,,,,,,,,,
2010Feb,65,10.3,,,,,,,,,,,,,,,,,,,,,,
2010Feb,70,10.5,,,,,,,,,,,15,50,35,,,,,,,,,
2010Feb,72,10.7,,,,,,,,,,,,,,,,,,,,,,
2010Feb,82,10.6,,,,,,,,,,5,15,60,15,5,,,,,,,,
2010Feb,85,9.9,.00262691,.0200987,.1117287,.48597,1.654034,4.4057,9.1848,14.9881,19.1464,19.1464,14.9881,9.1848,4.4057,1.654,.486,.1117,.0201,.0029,0,0,.00084169,
2010Feb,88,9.9,,,,,,2.5,5,10,15,27.5,20,10,7.5,2.5,,,,,,,,
2010Feb,90,10.5,,,,,,,,,,0,40,50,10,,,,,,,,,
2010Feb,93,,,,,,,,,,,,,,,,,,,,,,,
2010Feb,94,10.2,,,,,,,,,5,20,45,25,5,,,,,,,,,
2010Feb,95,10.8048465068644,,,,,,,,,,2,5,48,37,7,1,,,,,,,
2010Feb,96,11.1,,,,,,,,,,,10,45,40,5,,,,,,,,
2010Feb,98,9,,,,,,,5,25,30,30,10,,,,,,,,,,,
2010Feb,101,9.4,,,,,,,,,35,60,5,,,,,,,,,,,
2010Feb,102,10.2,,,,,,,,,,5,60,20,15,,,,,,,,,
2010Feb,103,9.8,,,,,,,,,10,35,30,20,5,,,,,,,,,
2010Feb,107,9.4,0,0,0,.00000001,.00000767,.00224751,.17795843,3.89533017,24.2535572,44.10548688,23.68465586,3.71321466,.16549677,.00203805,.00000678,.00000001,0,0,0,0,0,
2010Feb,108,10.0245,0,0,0,0,0,0,0,.12797037,12.40629107,32.66476768,35.53346122,17.3821912,1.88531846,0,0,0,0,0,0,0,0,
2011Feb,1,8.8,,,,,3,10,21,33,24,5,2,2,,,,,,,,,,
2011Feb,3,9,,,,,,,,30,30,30,10,,,,,,,,,,,
2011Feb,4,10.5,,,,,,,,,,20,50,20,10,,,,,,,,,
2011Feb,5,9,,,,,,,,15,40,25,20,,,,,,,,,,,
2011Feb,7,12.8,,,,,,,,,,,,,,,,,,,,,,
2011Feb,8,11,,,,,,,,3,5,7,10,20,25,18,9,3,,,,,,
2011Feb,10,12.1,.00002304,.00008683,.00057134,.0029843,.01346755,.05250979,.17688926,.51484199,1.29467007,2.81293327,5.28056649,8.56507909,12.00385076,14.53614826,15.20971288,13.75106073,10.74217416,7.250838,4.22882623,2.13097104,1.43179492,
2011Feb,14,12.4,,,,,,,,,,,,,,,,,,,,,,
2011Feb,15,10.25,,,,,,,5,5,15,15,25,15,15,5,,,,,,,,
2011Feb,16,10.2,,,,,,2,4,8,12,15,22,17,9,5,4,2,,,,,,
2011Feb,19,10,,,,,,,,,,,,,,,,,,,,,,
2011Feb,20,10,,,,,,,,,,10,30,30,20,10,,,,,,,,
2011Feb,22,12,,,,,,,,,,,,5,20,25,35,10,5,,,,,
2011Feb,23,11.7,,,,,,,,,,,,10,25,30,25,10,,,,,,
2011Feb,24,9.8,,,,,,,,20,20,20,20,20,,,,,,,,,,
2011Feb,26,11.4,,,,,,,,,,,5,15,50,15,10,5,,,,,,
2011Feb,29,9.8,,,,,,,,,,40,30,30,,,,,,,,,,
2011Feb,31,8.5,,,,,,10,20,30,25,10,5,,,,,,,,,,,
2011Feb,32,9.9,,,,,,,,,,,,,,,,,,,,,,
2011Feb,33,9,,,,,10,10,10,20,20,10,10,10,,,,,,,,,,
2011Feb,35,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,36,,,,,,,10,25,30,25,10,,,,,,,,,,,,
2011Feb,37,10.7,,,,,,,,,,5,30,30,30,5,,,,,,,,
2011Feb,38,10.5,,,,,,,,,,,30,60,10,,,,,,,,,
2011Feb,39,9.7,,,,,,,,10,25,30,25,10,,,,,,,,,,
2011Feb,41,10.1,,,,,,,,,,,,,,,,,,,,,,
2011Feb,42,9.6,,,,,,,,5,30,35,25,5,,,,,,,,,,
2011Feb,47,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,52,12,,,,,,,,,,,,,,30,40,20,10,,,,,
2011Feb,54,11.6,,,,,,,,,,,5,15,20,25,20,15,,,,,,
2011Feb,56,9.7,,,,,,,,,20,60,20,,,,,,,,,,,
2011Feb,57,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,58,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,60,10.7,,,,,,,,,,,20,45,35,,,,,,,,,
2011Feb,61,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,65,11.5,,,,,,,,,,,,,,,,,,,,,,
2011Feb,70,10.8,,,,,,,,,,,15,50,35,,,,,,,,,
2011Feb,72,11.4,,,,,,,,,,,,,,,,,,,,,,
2011Feb,82,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,85,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,88,9.8,,,,,,,5,12.5,20,25,20,12.5,5,,,,,,,,,
2011Feb,90,10,,,,,,,,,,30,50,20,,,,,,,,,,
2011Feb,93,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,94,9.8,,,,,,,,2.5,17.5,47.5,20,10,2.5,,,,,,,,,
2011Feb,95,10.8989810988941,,,,,,,,,1,5,11,37,34,8,3,1,,,,,,
2011Feb,96,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,98,10.4,,,,,,,,,15,30,35,15,5,,,,,,,,,
2011Feb,101,,,,,,,,,,,,,,,,,,,,,,,
2011Feb,102,11.2,,,,,,,,,,,,10,70,20,,,,,,,,
2011Feb,103,10,,,,,,,,,10,25,30,25,10,,,,,,,,,
2011Feb,107,10.3,0,0,.00000008,.00000668,.0003332,.00930978,.14613333,1.29188804,6.4478614,18.20824809,29.14051745,26.45118216,13.6157085,3.97013488,.65452455,.06087111,.00318561,0,.00000154,.00000001,.00009359,
2011Feb,108,10.0805,0,0,0,0,0,0,0,.83784759,10.50571171,22.53698943,27.6678715,20.34765076,12.77333169,5.19901261,.13158471,0,0,0,0,0,0,
2013,1,7.5,,,5,15,22,25,18,10,3,2,,,,,,,,,,,,
2013,3,7.5,,,,,25,25,25,25,,,,,,,,,,,,,,
2013,4,9.5,,,,,,,,,20,30,20,20,10,,,,,,,,,
2013,5,7.5,,,,,20,40,20,20,,,,,,,,,,,,,,
2013,7,8.8,,,,,,,,,,,,,,,,,,,,,,
2013,8,7.8,,,,5,12,23,20,15,10,8,5,2,,,,,,,,,,
2013,10,10.5,.00003622,.00022597,.0022458,.016395,.09363417,.41840439,1.46300197,4.0033611,8.57396425,14.37346075,18.86218667,19.37709366,15.58304787,9.81004371,4.83415653,1.86448097,.56277682,.13292637,.02456609,.00355187,.00043982,
2013,14,11.5,,,,,,,,,,,,,,,,,,,,,,
2013,15,7.75,,5,15,15,25,15,15,10,,,,,,,,,,,,,,
2013,16,9,,,1,3,5,7,9,12,18,15,11,9,4,3,2,1,,,,,,
2013,19,7.8,,,,,,,,,,,,,,,,,,,,,,
2013,20,8.5,,,,,5,10,20,30,25,10,,,,,,,,,,,,
2013,22,8.5,,,,,5,10,15,35,20,10,5,,,,,,,,,,,
2013,23,9,,,,,3,7,15,20,25,15,8,5,2,,,,,,,,,
2013,24,8.3,,,,,5,20,35,25,10,5,,,,,,,,,,,,
2013,26,9.7,,,,,,,,5,10,30,20,15,10,5,5,,,,,,,
2013,29,9,,,,,,,,30,50,20,,,,,,,,,,,,
2013,31,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2013,32,8.7,,,,,,,,,,,,,,,,,,,,,,
2013,33,7,,10,20,20,20,20,10,,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,,,,
2013,36,,,,,10,25,30,25,10,,,,,,,,,,,,,,
2013,37,8.5,,,,,2,7,20,25,25,15,6,,,,,,,,,,,
2013,38,9.3,,,,,,,,30,60,10,,,,,,,,,,,,
2013,39,8.2,,,,,10,25,30,25,10,,,,,,,,,,,,,
2013,41,7,,,,,,,,,,,,,,,,,,,,,,
2013,42,7.6,,,,,20,35,30,10,5,,,,,,,,,,,,,
2013,47,,,,,,,,,,,,,,,,,,,,,,,
2013,52,11.5,,,,,,,,,,,5,10,20,40,20,5,,,,,,
2013,54,7.5,,,5,10,15,20,15,15,10,5,5,,,,,,,,,,,
2013,56,6.5,,,30,60,10,,,,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,,,,
2013,58,9.1,,,,,,,,,,,,,,,,,,,,,,
2013,60,7.7,,,,,20,30,30,20,,,,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,,,,
2013,65,8.5,,,,,,,,,,,,,,,,,,,,,,
2013,70,7.9,,,,,,51,49,,,,,,,,,,,,,,,
2013,72,8,,,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,,,,
2013,88,8.2,,,,5,12.5,17.5,25,20,15,5,,,,,,,,,,,,
2013,90,9,,,,,,,,30,50,20,,,,,,,,,,,,
2013,93,7.5,,,,20,30,30,20,,,,,,,,,,,,,,,
2013,94,8.3,,,7,10,12,15,14,12,10,8,6,4,2,,,,,,,,,
2013,95,7.95622178788596,,,1,2,8,34,45,6,3,1,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,,,,
2013,98,7.5,,,,10,25,30,25,10,,,,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,,,,
2013,102,,,,,,,,,,,10,60,20,10,,,,,,,,,
2013,103,,,,,,,,,,,,,,,,,,,,,,,
2013,107,8.6,.09225693,.29759139,1.16043676,3.36366514,7.60331595,13.40421199,18.43155317,19.76885918,16.53886037,10.79249496,5.49299031,2.18033305,.67486142,.16286845,.03064368,.00449439,.00051376,0,.00000318,.00000017,.00004575,
2013,108,9.5932,0,0,0,0,0,.04973294,5.11553455,13.51818657,21.92083859,29.79477688,22.18738342,7.41352311,.00002393,0,0,0,0,0,0,0,.00000001,
,,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,,,,,,,,,,
2009,3,,,,1.5,,,,,,,,,,,,,,,,,,,
2009,4,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,5,,,,3,,,,,,,,,,,,,,,,,,,
2009,7,,,,2.6,,,,,,,,,,,,,,,,,,,
2009,8,,,,2.4,,,,,,,,,,,,,,,,,,,
2009,10,,,,2.8,,,,,,,,,,,,,,,,,,,
2009,14,,,,2,,,,,,,,,,,,,,,,,,,
2009,15,,,,,,,,,,,,,,,,,,,,,,,
2009,16,,,,2.8,,,,,,,,,,,,,,,,,,,
2009,19,,,,2,,,,,,,,,,,,,,,,,,,
2009,20,,,,2.3,,,,,,,,,,,,,,,,,,,
2009,22,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,23,,,,2.8,,,,,,,,,,,,,,,,,,,
2009,24,,,,,,,,,,,,,,,,,,,,,,,
2009,26,,,,,,,,,,,,,,,,,,,,,,,
2009,29,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,31,,,,,,,,,,,,,,,,,,,,,,,
2009,32,,,,1.1,,,,,,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,,,,,,,,,,
2009,36,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,37,,,,,,,,,,,,,,,,,,,,,,,
2009,38,,,,1,,,,,,,,,,,,,,,,,,,
2009,39,,,,2.4,,,,,,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,,,,,,,,,,
2009,47,,,,3.1,,,,,,,,,,,,,,,,,,,
2009,52,,,,4.8,,,,,,,,,,,,,,,,,,,
2009,54,,,,,,,,,,,,,,,,,,,,,,,
2009,56,,,,,,,,,,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,,,,,,,,,,
2009,58,,,,2.9,,,,,,,,,,,,,,,,,,,
2009,60,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,61,,,,,,,,,,,,,,,,,,,,,,,
2009,65,,,,,,,,,,,,,,,,,,,,,,,
2009,70,,,,2,,,,,,,,,,,,,,,,,,,
2009,72,,,,2,,,,,,,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,,,,,,,,,,
2009,85,,,,,,,,,,,,,,,,,,,,,,,
2009,88,,,,2.7,,,,,,,,,,,,,,,,,,,
2009,90,,,,2,,,,,,,,,,,,,,,,,,,
2009,93,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,94,,,,1.7,,,,,,,,,,,,,,,,,,,
2009,95,,,,2,,,,,,,,,,,,,,,,,,,
2009,96,,,,,,,,,,,,,,,,,,,,,,,
2009,98,,,,3,,,,,,,,,,,,,,,,,,,
2009,101,,,,,,,,,,,,,,,,,,,,,,,
2009,102,,,,2.7,,,,,,,,,,,,,,,,,,,
2009,103,,,,2,,,,,,,,,,,,,,,,,,,
2009,107,,,,,,,,,,,,,,,,,,,,,,,
2009,108,,,,3.49,,,,,,,,,,,,,,,,,,,
2009Q2,1,45,1,1.28,,,,,,,,,,,,,,,,,,,,
2009Q2,3,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,4,45,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q2,5,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,7,51.75,1.1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q2,8,51,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,10,53,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q2,14,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,15,45,,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,16,54,1.25,1.28,,,,,,,,,,,,,,,,,,,,
2009Q2,19,45,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q2,20,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,22,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,23,53,1,1.43,,,,,,,,,,,,,,,,,,,,
2009Q2,24,50,1.1,1.29,,,,,,,,,,,,,,,,,,,,
2009Q2,26,41,.75,1.25,,,,,,,,,,,,,,,,,,,,
2009Q2,29,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,31,50,1.25,1.33,,,,,,,,,,,,,,,,,,,,
2009Q2,32,50,1.125,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,33,,,,,,,,,,,,,,,,,,,,,,,
2009Q2,35,,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,36,55,1,,,,,,,,,,,,,,,,,,,,,
2009Q2,37,52,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,38,54,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q2,39,50.7438888888889,1,1.29832727272727,,,,,,,,,,,,,,,,,,,,
2009Q2,41,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,42,46,1.1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q2,47,43.3,,1.29,,,,,,,,,,,,,,,,,,,,
2009Q2,52,36,1,1.42,,,,,,,,,,,,,,,,,,,,
2009Q2,54,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,56,47,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q2,57,51,1,1.31,,,,,,,,,,,,,,,,,,,,
2009Q2,58,,,,,,,,,,,,,,,,,,,,,,,
2009Q2,60,50,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q2,61,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,65,52,1.25,1.29,,,,,,,,,,,,,,,,,,,,
2009Q2,70,50,.75,1.29,,,,,,,,,,,,,,,,,,,,
2009Q2,72,51,.7,1.32,,,,,,,,,,,,,,,,,,,,
2009Q2,82,,.75,1.4,,,,,,,,,,,,,,,,,,,,
2009Q2,85,46.1,.75,1.28,,,,,,,,,,,,,,,,,,,,
2009Q2,88,45,1,1.29,,,,,,,,,,,,,,,,,,,,
2009Q2,90,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,93,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q2,94,50,1,1.2,,,,,,,,,,,,,,,,,,,,
2009Q2,95,53,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q2,96,50,.75,1.25,,,,,,,,,,,,,,,,,,,,
2009Q2,98,50,1,,,,,,,,,,,,,,,,,,,,,
2009Q2,101,43,1,1.27,,,,,,,,,,,,,,,,,,,,
2009Q2,102,45,1,1.2987012987013,,,,,,,,,,,,,,,,,,,,
2009Q2,103,50,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q2,107,,,,,,,,,,,,,,,,,,,,,,,
2009Q2,108,40.1,1.25,1.27,,,,,,,,,,,,,,,,,,,,
2009Q3,1,50,.75,1.28,,,,,,,,,,,,,,,,,,,,
2009Q3,3,50,.5,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,4,53,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,5,58,.75,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,7,51.75,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q3,8,54,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,10,55,1,1.2,,,,,,,,,,,,,,,,,,,,
2009Q3,14,45,.5,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,15,45,,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,16,57,.75,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,19,51,1,1.5,,,,,,,,,,,,,,,,,,,,
2009Q3,20,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,22,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,23,64,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,24,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,26,40,.5,1.28,,,,,,,,,,,,,,,,,,,,
2009Q3,29,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,31,50,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q3,32,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,33,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,35,,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,36,62,.75,,,,,,,,,,,,,,,,,,,,,
2009Q3,37,55,.75,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,38,73,1,1.42,,,,,,,,,,,,,,,,,,,,
2009Q3,39,51.3333333333333,1,1.31166666666667,,,,,,,,,,,,,,,,,,,,
2009Q3,41,52,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,42,41.8333333333333,1,1.3433,,,,,,,,,,,,,,,,,,,,
2009Q3,47,45.8,,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,52,44,.25,1.45,,,,,,,,,,,,,,,,,,,,
2009Q3,54,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,56,53,1,1.38,,,,,,,,,,,,,,,,,,,,
2009Q3,57,52,1,1.29,,,,,,,,,,,,,,,,,,,,
2009Q3,58,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,60,55,1,1.33,,,,,,,,,,,,,,,,,,,,
2009Q3,61,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,65,53,.75,1.27,,,,,,,,,,,,,,,,,,,,
2009Q3,70,45,.5,1.25,,,,,,,,,,,,,,,,,,,,
2009Q3,72,51,.25,1.32,,,,,,,,,,,,,,,,,,,,
2009Q3,82,,.75,1.45,,,,,,,,,,,,,,,,,,,,
2009Q3,85,48.6,.75,1.25,,,,,,,,,,,,,,,,,,,,
2009Q3,88,45,1,1.27,,,,,,,,,,,,,,,,,,,,
2009Q3,90,52,1,1.33,,,,,,,,,,,,,,,,,,,,
2009Q3,93,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,94,50,1,1.15,,,,,,,,,,,,,,,,,,,,
2009Q3,95,55.5,1,1.27,,,,,,,,,,,,,,,,,,,,
2009Q3,96,50,.5,1.22,,,,,,,,,,,,,,,,,,,,
2009Q3,98,50,1,,,,,,,,,,,,,,,,,,,,,
2009Q3,101,46.3,1,1.27,,,,,,,,,,,,,,,,,,,,
2009Q3,102,50,1,1.35135135135135,,,,,,,,,,,,,,,,,,,,
2009Q3,103,52,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,107,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,108,43,1.25,1.27,,,,,,,,,,,,,,,,,,,,
2009Q4,1,50,.75,1.28,,,,,,,,,,,,,,,,,,,,
2009Q4,3,55,.5,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,4,60,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,5,59,.75,1.2,,,,,,,,,,,,,,,,,,,,
2009Q4,7,51.75,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q4,8,57,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,10,55,1,1.2,,,,,,,,,,,,,,,,,,,,
2009Q4,14,45,.5,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,15,50,,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,16,60,.75,1.35,,,,,,,,,,,,,,,,,,,,
2009Q4,19,55,1,1.5,,,,,,,,,,,,,,,,,,,,
2009Q4,20,50,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q4,22,50,1,1.2,,,,,,,,,,,,,,,,,,,,
2009Q4,23,69,1,1.27,,,,,,,,,,,,,,,,,,,,
2009Q4,24,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,26,35,.5,1.32,,,,,,,,,,,,,,,,,,,,
2009Q4,29,60,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,31,55,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,32,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,33,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,35,,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,36,70,.75,,,,,,,,,,,,,,,,,,,,,
2009Q4,37,55,.75,1.34,,,,,,,,,,,,,,,,,,,,
2009Q4,38,79,1,1.5,,,,,,,,,,,,,,,,,,,,
2009Q4,39,53.3333333333333,1,1.32666666666667,,,,,,,,,,,,,,,,,,,,
2009Q4,41,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,42,44,1,1.355,,,,,,,,,,,,,,,,,,,,
2009Q4,47,48.8,,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,52,57,.25,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,54,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,56,63,1,1.42,,,,,,,,,,,,,,,,,,,,
2009Q4,57,56,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q4,58,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,60,60,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,61,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,65,54,.5,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,70,55,.5,1.15,,,,,,,,,,,,,,,,,,,,
2009Q4,72,52,.25,1.32,,,,,,,,,,,,,,,,,,,,
2009Q4,82,,.75,1.5,,,,,,,,,,,,,,,,,,,,
2009Q4,85,48.7,.75,1.22,,,,,,,,,,,,,,,,,,,,
2009Q4,88,52,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,90,58,1,1.38,,,,,,,,,,,,,,,,,,,,
2009Q4,93,55,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,94,50,1,1.13,,,,,,,,,,,,,,,,,,,,
2009Q4,95,58.2,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,96,55,.5,1.2,,,,,,,,,,,,,,,,,,,,
2009Q4,98,55,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,101,55.5,1,1.27,,,,,,,,,,,,,,,,,,,,
2009Q4,102,55,1,1.38888888888889,,,,,,,,,,,,,,,,,,,,
2009Q4,103,55,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q4,107,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,108,46,1.5,1.27,,,,,,,,,,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,,,,,,,,,,
2010,3,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,4,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,5,,,,2.2,,,,,,,,,,,,,,,,,,,
2010,7,,,,1.7,,,,,,,,,,,,,,,,,,,
2010,8,,,,1.3,,,,,,,,,,,,,,,,,,,
2010,10,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,14,,,,1,,,,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,,,,
2010,16,,,,2.2,,,,,,,,,,,,,,,,,,,
2010,19,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,20,,,,2,,,,,,,,,,,,,,,,,,,
2010,22,,,,2,,,,,,,,,,,,,,,,,,,
2010,23,,,,2.5,,,,,,,,,,,,,,,,,,,
2010,24,,,,,,,,,,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,,,,,,,,,,
2010,29,,,,3,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,,,,
2010,32,,,,.8,,,,,,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,,,,
2010,36,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,,,,
2010,38,,,,1.6,,,,,,,,,,,,,,,,,,,
2010,39,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,,,,,,,,,,
2010,47,,,,2,,,,,,,,,,,,,,,,,,,
2010,52,,,,.7,,,,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,,,,,,,,,,
2010,58,,,,0,,,,,,,,,,,,,,,,,,,
2010,60,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,,,,
2010,65,,,,,,,,,,,,,,,,,,,,,,,
2010,70,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,72,,,,2,,,,,,,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,,,,,,,,,,
2010,88,,,,2.5,,,,,,,,,,,,,,,,,,,
2010,90,,,,1.9,,,,,,,,,,,,,,,,,,,
2010,93,,,,2,,,,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,,,,
2010,95,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,,,,
2010,98,,,,1,,,,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,,,,
2010,102,,,,1.4,,,,,,,,,,,,,,,,,,,
2010,103,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,107,,,,,,,,,,,,,,,,,,,,,,,
2010,108,,,,2.73,,,,,,,,,,,,,,,,,,,
2010Q1,1,55,1,1.28,,,,,,,,,,,,,,,,,,,,
2010Q1,3,60,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q1,4,65,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,5,63,1,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,7,51.75,1,1.32,,,,,,,,,,,,,,,,,,,,
2010Q1,8,63,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,10,60,1,1.15,,,,,,,,,,,,,,,,,,,,
2010Q1,14,45,.5,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,15,55,,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,16,60,.75,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,19,61,1.25,1.5,,,,,,,,,,,,,,,,,,,,
2010Q1,20,50,1,1.32,,,,,,,,,,,,,,,,,,,,
2010Q1,22,55,1,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,23,71,1,1.24,,,,,,,,,,,,,,,,,,,,
2010Q1,24,59,1.17,1.25,,,,,,,,,,,,,,,,,,,,
2010Q1,26,35,.5,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,29,60,1.25,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,31,55,1.5,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,32,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,36,76,1.25,,,,,,,,,,,,,,,,,,,,,
2010Q1,37,65,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,38,83,1,1.52,,,,,,,,,,,,,,,,,,,,
2010Q1,39,55.3333333333333,1,1.34333333333333,,,,,,,,,,,,,,,,,,,,
2010Q1,41,60,1.5,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,42,48,1,1.35,,,,,,,,,,,,,,,,,,,,
2010Q1,47,52,,1.45,,,,,,,,,,,,,,,,,,,,
2010Q1,52,63,.25,1.35,,,,,,,,,,,,,,,,,,,,
2010Q1,54,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,56,69,1,1.44,,,,,,,,,,,,,,,,,,,,
2010Q1,57,62,1,1.35,,,,,,,,,,,,,,,,,,,,
2010Q1,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,60,63,1,1.28,,,,,,,,,,,,,,,,,,,,
2010Q1,61,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,65,55,.5,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,70,75,.5,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,72,53,.25,1.32,,,,,,,,,,,,,,,,,,,,
2010Q1,82,,.75,1.5,,,,,,,,,,,,,,,,,,,,
2010Q1,85,49.37,.75,1.19,,,,,,,,,,,,,,,,,,,,
2010Q1,88,61,1,1.24,,,,,,,,,,,,,,,,,,,,
2010Q1,90,60,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,93,55,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q1,94,50,1,1.1,,,,,,,,,,,,,,,,,,,,
2010Q1,95,60.4,1,1.23,,,,,,,,,,,,,,,,,,,,
2010Q1,96,55,.5,1.17,,,,,,,,,,,,,,,,,,,,
2010Q1,98,60,1,,,,,,,,,,,,,,,,,,,,,
2010Q1,101,60.4,1,1.27,,,,,,,,,,,,,,,,,,,,
2010Q1,102,60,1,1.42857142857143,,,,,,,,,,,,,,,,,,,,
2010Q1,103,57,1.5,1.37,,,,,,,,,,,,,,,,,,,,
2010Q1,107,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,108,49,1.75,1.27,,,,,,,,,,,,,,,,,,,,
2010Q2,1,55,1.5,1.28,,,,,,,,,,,,,,,,,,,,
2010Q2,3,60,1.5,1.2,,,,,,,,,,,,,,,,,,,,
2010Q2,4,75,1.25,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,5,67,1.25,1.1,,,,,,,,,,,,,,,,,,,,
2010Q2,7,51.75,1,1.32,,,,,,,,,,,,,,,,,,,,
2010Q2,8,67,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,10,60,1,1.15,,,,,,,,,,,,,,,,,,,,
2010Q2,14,45,.5,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,15,60,,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,16,60,,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,19,65,1.5,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,20,50,1,1.32,,,,,,,,,,,,,,,,,,,,
2010Q2,22,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,23,73,1,1.22,,,,,,,,,,,,,,,,,,,,
2010Q2,24,71,1.5,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,26,30,.5,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,29,60,1.25,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,31,60,1.5,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,32,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,36,76,1.75,,,,,,,,,,,,,,,,,,,,,
2010Q2,37,75,1.5,1.24,,,,,,,,,,,,,,,,,,,,
2010Q2,38,85,1.25,1.55,,,,,,,,,,,,,,,,,,,,
2010Q2,39,57.3333333333333,1,1.36333333333333,,,,,,,,,,,,,,,,,,,,
2010Q2,41,65,1.5,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,42,51.3333333333333,1.15,1.35,,,,,,,,,,,,,,,,,,,,
2010Q2,47,49.4,,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,52,63,.25,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,54,50,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,56,63,1,1.46,,,,,,,,,,,,,,,,,,,,
2010Q2,57,63,1,1.36,,,,,,,,,,,,,,,,,,,,
2010Q2,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,60,65,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,61,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,65,56,.5,1.1,,,,,,,,,,,,,,,,,,,,
2010Q2,70,65,.5,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,72,54,.25,1.32,,,,,,,,,,,,,,,,,,,,
2010Q2,82,,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,85,49.6,.75,1.15,,,,,,,,,,,,,,,,,,,,
2010Q2,88,70,1,1.23,,,,,,,,,,,,,,,,,,,,
2010Q2,90,60,1,1.43,,,,,,,,,,,,,,,,,,,,
2010Q2,93,60,1,1.28,,,,,,,,,,,,,,,,,,,,
2010Q2,94,55,1,1.1,,,,,,,,,,,,,,,,,,,,
2010Q2,95,62.5,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,96,55,.5,1.2,,,,,,,,,,,,,,,,,,,,
2010Q2,98,60,1.5,,,,,,,,,,,,,,,,,,,,,
2010Q2,101,65.7,1.25,1.27,,,,,,,,,,,,,,,,,,,,
2010Q2,102,65,,,,,,,,,,,,,,,,,,,,,,
2010Q2,103,60,1.75,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,107,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,108,52,2,1.27,,,,,,,,,,,,,,,,,,,,
2013,1,,,,,,,,,,,,,,,,,,,,,,,
2013,3,,,,2.5,,,,,,,,,,,,,,,,,,,
2013,4,,,,2.5,,,,,,,,,,,,,,,,,,,
2013,5,,,,2,,,,,,,,,,,,,,,,,,,
2013,7,,,,3,,,,,,,,,,,,,,,,,,,
2013,8,,,,2.3,,,,,,,,,,,,,,,,,,,
2013,10,,,,,,,,,,,,,,,,,,,,,,,
2013,14,,,,2,,,,,,,,,,,,,,,,,,,
2013,15,,,,,,,,,,,,,,,,,,,,,,,
2013,16,,,,2.4,,,,,,,,,,,,,,,,,,,
2013,19,,,,2.5,,,,,,,,,,,,,,,,,,,
2013,20,,,,2.5,,,,,,,,,,,,,,,,,,,
2013,22,,,,1.7,,,,,,,,,,,,,,,,,,,
2013,23,,,,2.8,,,,,,,,,,,,,,,,,,,
2013,24,,,,3,,,,,,,,,,,,,,,,,,,
2013,26,,,,,,,,,,,,,,,,,,,,,,,
2013,29,,,,3,,,,,,,,,,,,,,,,,,,
2013,31,,,,,,,,,,,,,,,,,,,,,,,
2013,32,,,,2,,,,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,,,,
2013,36,,,,4,,,,,,,,,,,,,,,,,,,
2013,37,,,,,,,,,,,,,,,,,,,,,,,
2013,38,,,,2.1,,,,,,,,,,,,,,,,,,,
2013,39,,,,2.9,,,,,,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,,,,,,,,,,
2013,47,,,,1,,,,,,,,,,,,,,,,,,,
2013,52,,,,,,,,,,,,,,,,,,,,,,,
2013,54,,,,,,,,,,,,,,,,,,,,,,,
2013,56,,,,,,,,,,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,,,,
2013,58,,,,-.2,,,,,,,,,,,,,,,,,,,
2013,60,,,,3,,,,,,,,,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,,,,
2013,65,,,,,,,,,,,,,,,,,,,,,,,
2013,70,,,,2.2,,,,,,,,,,,,,,,,,,,
2013,72,,,,3,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,,,,
2013,88,,,,2.1,,,,,,,,,,,,,,,,,,,
2013,90,,,,1.9,,,,,,,,,,,,,,,,,,,
2013,93,,,,2.5,,,,,,,,,,,,,,,,,,,
2013,94,,,,2.7,,,,,,,,,,,,,,,,,,,
2013,95,,,,2,,,,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,,,,
2013,98,,,,3,,,,,,,,,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,,,,
2013,102,,,,,,,,,,,,,,,,,,,,,,,
2013,103,,,,,,,,,,,,,,,,,,,,,,,
2013,107,,,,,,,,,,,,,,,,,,,,,,,
2013,108,,,,2.67,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2009Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN2_0,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,
2009,1,.5,,,,,5,45,45,5,,,,,,,,,,,,,,
2009,7,.3,,,,,,,,,,,,,,,,,,,,,,
2009,8,.3,,,,,10,65,20,5,,,,,,,,,,,,,,
2009,14,.5,,,,,5,15,65,10,5,,,,,,,,,,,,,
2009,15,.5,,,,,,40,60,,,,,,,,,,,,,,,
2009,16,.3,,,2,7,19,33,21,13,4,1,,,,,,,,,,,,
2009,19,.2,,,,10,25,30,25,10,,,,,,,,,,,,,,
2009,20,.6,,,,,5,40,50,5,,,,,,,,,,,,,,
2009,22,.2,,,,,20,60,20,,,,,,,,,,,,,,,
2009,23,.5,,,,,5,40,50,5,,,,,,,,,,,,,,
2009,24,.5,,,,,20,30,30,20,,,,,,,,,,,,,,
2009,29,,,,,,20,50,30,,,,,,,,,,,,,,,
2009,30,.1,,,,6,34,42,18,,,,,,,,,,,,,,,
2009,31,.5,,,,,10,35,45,10,,,,,,,,,,,,,,
2009,32,-.2,,1,6,18,24,20,15,10,5,1,,,,,,,,,,,,
2009,33,0,,,,,50,50,,,,,,,,,,,,,,,,
2009,35,.4,,,,,,70,30,,,,,,,,,,,,,,,
2009,36,,,,5,25,40,25,5,,,,,,,,,,,,,,,
2009,37,.5,,,,,1,49,50,,,,,,,,,,,,,,,
2009,38,.3,,,,,,60,40,,,,,,,,,,,,,,,
2009,39,.4,,,,,10,50,30,10,,,,,,,,,,,,,,
2009,40,.3,,,,,,100,,,,,,,,,,,,,,,,
2009,41,.5,,,,,20,80,,,,,,,,,,,,,,,,
2009,42,.4,,,,,5,50,40,5,,,,,,,,,,,,,,
2009,47,.3,,,5,10,10,25,20,15,10,5,,,,,,,,,,,,
2009,48,.4,,,,,,,,,,,,,,,,,,,,,,
2009,52,.3,,,,,20,60,20,,,,,,,,,,,,,,,
2009,54,.6,,,,10,20,35,35,,,,,,,,,,,,,,,
2009,57,.5,,,,,,,,,,,,,,,,,,,,,,
2009,63,.4,,,,,10,70,20,,,,,,,,,,,,,,,
2009,70,.5,,,,,,50,50,,,,,,,,,,,,,,,
2009,72,.2,,,,,,,,,,,,,,,,,,,,,,
2009,73,-.5,,,,20,70,10,,,,,,,,,,,,,,,,
2009,80,.261,0,0,0,.056,10.531,67.037,22.094,.282,0,0,0,0,0,0,,,,,,,,
2009,82,.5,,,,,,,,,,,,,,,,,,,,,,
2009,84,.3,,,,,10,65,25,,,,,,,,,,,,,,,
2009,85,.3,0,0,.00001288,.0003272,2.27465992,66.8714,30.7186,.135,0,0,0,0,0,0,,,,,,,,
2009,88,.4,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,,,
2009,89,.4,,,,,10,40,40,10,,,,,,,,,,,,,,
2009,90,.5,,,,,,40,60,,,,,,,,,,,,,,,
2009,93,.7,,,,,,,10,90,,,,,,,,,,,,,,
2009,94,.4,,,,,10,42.5,37.5,10,,,,,,,,,,,,,,
2009,95,.5,,,,,2,40,53,5,,,,,,,,,,,,,,
2009,96,.5,,,,,,50,50,,,,,,,,,,,,,,,
2009,97,.5,,,,,,,,,,,,,,,,,,,,,,
2009,98,.4,,,,,10,50,40,,,,,,,,,,,,,,,
2009,99,.6,,,,,5,10,80,5,,,,,,,,,,,,,,
2009,101,.3,,,,,20,50,30,,,,,,,,,,,,,,,
2009,103,.5,,,,,10,35,45,10,,,,,,,,,,,,,,
2009,104,.5,,,,,,30,40,20,10,,,,,,,,,,,,,
2009,105,.4,,,,,15,70,15,,,,,,,,,,,,,,,
2009,106,.3,,,,,20,60,20,,,,,,,,,,,,,,,
2009,107,.4,,,,,.35,74.65,25,,,,,,,,,,,,,,,
2009,108,.8,,,,,,8.2,78,10.9,2.9,,,,,,,,,,,,,
2010,1,1.5,,,,,5,10,15,30,30,8,2,,,,,,,,,,,
2010,7,.8,,,,,,,,,,,,,,,,,,,,,,
2010,8,1.3,,,,,2,10,23,29,26,8,2,,,,,,,,,,,
2010,14,1.1,,,,1,4,7,15,50,15,7,1,,,,,,,,,,,
2010,15,1.25,,,,,,10,15,40,35,0,,,,,,,,,,,,
2010,16,1.1,,,1,4,6,11,18,25,17,10,5,2,1,,,,,,,,,
2010,19,.9,,,,5,10,15,20,15,15,10,10,,,,,,,,,,,
2010,20,1.2,,,,,,10,35,45,10,,,,,,,,,,,,,
2010,22,1,,,,,5,15,20,40,20,,,,,,,,,,,,,
2010,23,1.6,,,,,5,10,15,20,25,20,5,,,,,,,,,,,
2010,24,.7,,,,,5,35,30,25,5,,,,,,,,,,,,,
2010,29,,,,,,,40,40,20,,,,,,,,,,,,,,
2010,30,.5,,,,,10,40,38,12,,,,,,,,,,,,,,
2010,31,1.5,,,,,,,10,30,40,20,,,,,,,,,,,,
2010,32,-.2,,1,7,18,20,17,15,12,7,2,1,,,,,,,,,,,
2010,33,.5,,,,,10,40,40,10,,,,,,,,,,,,,,
2010,35,.8,,,,,,,80,20,,,,,,,,,,,,,,
2010,36,,,,5,15,25,30,20,5,,,,,,,,,,,,,,
2010,37,1.1,,,,,,2,10,50,36,2,,,,,,,,,,,,
2010,38,1.2,,,,,,,10,60,30,,,,,,,,,,,,,
2010,39,1.4,,,,,,5,15,40,30,10,,,,,,,,,,,,
2010,40,1.2,,,,,,,5,90,5,,,,,,,,,,,,,
2010,41,.9,,,,,,20,60,20,,,,,,,,,,,,,,
2010,42,1.3,,,,,,,5,55,35,5,,,,,,,,,,,,
2010,47,1,,,,2,5,15,20,25,17,11,5,,,,,,,,,,,
2010,48,1.1,,,,,,,,,,,,,,,,,,,,,,
2010,52,1.3,,,,,,,15,60,20,5,,,,,,,,,,,,
2010,54,1.7,,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2010,57,1.2,,,,,,,,,,,,,,,,,,,,,,
2010,63,1.5,,,,,,,20,20,50,10,,,,,,,,,,,,
2010,70,.7,,,,,,30,70,,,,,,,,,,,,,,,
2010,72,1.2,,,,,,,,,,,,,,,,,,,,,,
2010,73,-1,,,10,50,30,10,,,,,,,,,,,,,,,,
2010,80,.495,.001,.025,.41,3.37,13.951,29.225,31.048,16.731,4.565,.628,.043,.002,.001,0,,,,,,,,
2010,82,1.4,,,,,,,,,,,,,,,,,,,,,,
2010,84,1.3,,,2,5,8,14,22,28,18,3,,,,,,,,,,,,
2010,85,.6,.00073489,.01155501,.2180421,2.044668,9.8922,24.7767,32.2025,21.7325,7.6081,1.378,.1287,.0061,.0002,0,,,,,,,,
2010,88,1.5,,,,,,10,17.5,25,30,12.5,5,,,,,,,,,,,
2010,89,1.3,,,,,,5,15,35,30,15,,,,,,,,,,,,
2010,90,1.3,,,,,,,20,50,20,10,,,,,,,,,,,,
2010,93,2,,,,,,,5,7.5,20,67.5,,,,,,,,,,,,
2010,94,.9,,,,5,10,15,20,27.5,15,7.5,,,,,,,,,,,,
2010,95,1.7,,,,,,,,14,38,31,16,1,,,,,,,,,,
2010,96,1.8,,,,,,,5,20,50,20,5,,,,,,,,,,,
2010,97,1.2,,,,,,,,,,,,,,,,,,,,,,
2010,98,.9,,,,5,10,15,25,30,15,,,,,,,,,,,,,
2010,99,1,,,,,,10,15,60,10,5,,,,,,,,,,,,
2010,101,1.2,,,,,,20,30,40,10,,,,,,,,,,,,,
2010,103,1.7,,,,,,5,15,30,35,10,5,,,,,,,,,,,
2010,104,1.1,,,,,,,20,40,20,20,,,,,,,,,,,,
2010,105,1.56,,,,,,,,30,60,10,,,,,,,,,,,,
2010,106,1,,,,,5,10,25,50,10,,,,,,,,,,,,,
2010,107,1.5,,,,.02,.4,3.53,15.04,27.51,32.04,17.51,3.4,.51,.03,.01,,,,,,,,
2010,108,2.3,,,,,,,,,8.3,58.71,32.94,.05,,,,,,,,,,
2010Jun,1,1.8,,,,2,5,10,12,15,25,18,10,3,,,,,,,,,,
2010Jun,7,.6,,,,,,,,,,,,,,,,,,,,,,
2010Jun,8,1.1,,,,,2,12,25,27,21,10,3,,,,,,,,,,,
2010Jun,14,1.6,,,,,1,4,7,15,50,15,7,1,,,,,,,,,,
2010Jun,15,1.5,,,,,,10,15,30,35,5,5,,,,,,,,,,,
2010Jun,16,1.3,,,1,4,7,13,17,22,16,12,5,2,1,,,,,,,,,
2010Jun,19,.9,,,,,,,,,,,,,,,,,,,,,,
2010Jun,20,1.2,,,,,,10,25,40,20,5,,,,,,,,,,,,
2010Jun,22,.8,,,,,10,30,40,20,,,,,,,,,,,,,,
2010Jun,23,1.5,,,,,1,5,15,20,25,18,15,1,,,,,,,,,,
2010Jun,24,.7,,,,,5,25,40,20,10,,,,,,,,,,,,,
2010Jun,29,,,,,,,40,40,20,,,,,,,,,,,,,,
2010Jun,30,.2,,,,,,,,,,,,,,,,,,,,,,
2010Jun,31,2.5,,,,,,,,,20,30,30,20,,,,,,,,,,
2010Jun,32,-.1,,1,7,18,20,17,15,12,7,2,1,,,,,,,,,,,
2010Jun,33,.8,,,,,,20,60,20,,,,,,,,,,,,,,
2010Jun,35,,,,,,,,,,,,,,,,,,,,,,,
2010Jun,36,,,,,,10,25,30,25,5,5,,,,,,,,,,,,
2010Jun,37,.8,,,,,1,17,65,15,2,,,,,,,,,,,,,
2010Jun,38,1.2,,,,,,,10,60,30,,,,,,,,,,,,,
2010Jun,39,1.5,,,,,,,15,20,30,20,15,,,,,,,,,,,
2010Jun,40,,,,,,,,,,,,,,,,,,,,,,,
2010Jun,41,.9,,,,,,,,,,,,,,,,,,,,,,
2010Jun,42,1.5,,,,,,,20,50,30,,,,,,,,,,,,,
2010Jun,47,.8,,,,5,12,18,19,16,14,10,5,1,,,,,,,,,,
2010Jun,48,1,,,,,,,,,,,,,,,,,,,,,,
2010Jun,52,1.1,,,,,,5,40,45,10,,,,,,,,,,,,,
2010Jun,54,1.6,,,,,,,15,20,30,20,10,5,,,,,,,,,,
2010Jun,57,,,,,,,,,,,,,,,,,,,,,,,
2010Jun,63,1.5,,,,,,,20,30,40,10,,,,,,,,,,,,
2010Jun,70,1.1,,,,,,,45,55,,,,,,,,,,,,,,
2010Jun,72,1.2,,,,,,,,,,,,,,,,,,,,,,
2010Jun,73,,,,,,,,,,,,,,,,,,,,,,,
2010Jun,80,.66,,,,,,,,,,,,,,,,,,,,,,
2010Jun,82,1.4,,,,,,,,,,,,,,,,,,,,,,
2010Jun,84,,,,,,,,,,,,,,,,,,,,,,,
2010Jun,85,.4,.383042,.930368,3.46561,8.54698,15.5996,21.0744,21.0744,15.5996,8.547,3.4656,1.0397,.2308,.0379,.005,,,,,,,,
2010Jun,88,1.3,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,,
2010Jun,89,1.2,,,,,,5,15,35,30,15,,,,,,,,,,,,
2010Jun,90,1.3,,,,,,,20,50,20,10,,,,,,,,,,,,
2010Jun,93,2.1,,,,,,,,,35,60,5,,,,,,,,,,,
2010Jun,94,.8,,,,,5,15,40,30,7.5,2.5,,,,,,,,,,,,
2010Jun,95,1.8,,,,,,,4,13,34,25,16,8,,,,,,,,,,
2010Jun,96,1.7,,,,,,,5,25,50,15,5,,,,,,,,,,,
2010Jun,97,1.3,,,,,,,,,,,,,,,,,,,,,,
2010Jun,98,.8,,,,5,10,15,25,30,15,,,,,,,,,,,,,
2010Jun,99,1.1,,,,,,10,15,60,10,5,,,,,,,,,,,,
2010Jun,101,1.6,,,,,,,10,30,40,20,,,,,,,,,,,,
2010Jun,103,1.8,,,,,,5,10,20,35,20,10,,,,,,,,,,,
2010Jun,104,1.2,,,,,,5,20,40,20,10,5,,,,,,,,,,,
2010Jun,105,1.56,,,,,,,,30,60,10,,,,,,,,,,,,
2010Jun,106,.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2010Jun,107,1.5,,.01,.1,.63,2.64,7.78,15.96,20.44,23.24,18.02,7.29,2.99,.74,.16,,,,,,,,
2010Jun,108,2.2,,,,,,,,2.2,4.1,76.6,15.3,1.8,,,,,,,,,,
2011,1,1.5,,,,,2,8,20,25,25,10,8,2,,,,,,,,,,
2011,7,1,,,,,,,,,,,,,,,,,,,,,,
2011,8,1.6,,,,,1,4,13,22,25,18,12,5,,,,,,,,,,
2011,14,2,,,,,,,2,10,20,40,20,7,1,,,,,,,,,
2011,15,1.6,,,,,,5,10,30,40,15,,,,,,,,,,,,
2011,16,1.2,,,1,4,7,13,17,22,16,12,5,2,1,,,,,,,,,
2011,19,1.7,,,,,5,10,10,15,15,15,10,10,10,,,,,,,,,
2011,20,1.5,,,,,,5,20,30,35,10,,,,,,,,,,,,
2011,22,1.7,,,,,5,5,10,20,50,10,,,,,,,,,,,,
2011,23,1.8,,,,,5,10,15,20,25,20,5,,,,,,,,,,,
2011,24,1.6,,,,,,,10,20,50,20,,,,,,,,,,,,
2011,29,,,,,,,,,50,30,20,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,,,,
2011,31,2.5,,,,,,,,,30,40,20,10,,,,,,,,,,
2011,32,,,,,,,,,,,,,,,,,,,,,,,
2011,33,2,,,,,,,,20,30,30,20,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,36,,,,,,,5,10,25,30,20,10,,,,,,,,,,,
2011,37,1.8,,,,,,,2,25,49,19,5,,,,,,,,,,,
2011,38,2,,,,,,,,,20,60,20,,,,,,,,,,,
2011,39,1.7,,,,,,,15,15,40,15,15,,,,,,,,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,1.8,,,,,,,,20,60,20,,,,,,,,,,,,
2011,42,1.9,,,,,,,,10,45,35,10,,,,,,,,,,,
2011,47,1.5,,,,1,5,7,12,19,20,16,14,5,1,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,52,.4,,,,,10,45,40,5,,,,,,,,,,,,,,
2011,54,2.5,,,,,,,,10,20,30,20,10,10,,,,,,,,,
2011,57,1.7,,,,,,,,,,,,,,,,,,,,,,
2011,63,1.7,,,,,,,,20,60,10,10,,,,,,,,,,,
2011,70,1.3,,,,,,,25,75,,,,,,,,,,,,,,
2011,72,1.8,,,,,,,,,,,,,,,,,,,,,,
2011,73,,,,,20,60,15,5,,,,,,,,,,,,,,,
2011,80,.574,.016,.164,1.121,4.87,13.446,23.625,26.429,18.824,8.535,2.462,.451,.053,.004,,,,,,,,,
2011,82,,,,,,,,,,,,,,,,,,,,,,,
2011,84,1.8,,,,,1,3,12,20,25,20,12,5,2,,,,,,,,,
2011,85,.1,.433248,1.246072,5.00138,12.3979,21.0506,24.488,19.5173,10.6574,3.9857,1.0204,.1787,.0214,.0018,.0001,,,,,,,,
2011,88,1.9,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2011,89,1.6,,,,,,5,15,30,35,10,5,,,,,,,,,,,
2011,90,1.8,,,,,,,,10,60,30,,,,,,,,,,,,
2011,93,2,,,,,,,,5,25,70,,,,,,,,,,,,
2011,94,1.2,,,,2,8,12,15,25,20,10,6,2,,,,,,,,,,
2011,95,2,,,,,,,2,7,20,35,21,12,3,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,1.5,,,,,,,,,,,,,,,,,,,,,,
2011,98,.6,,,5,7.5,10,15,20,17.5,12.5,7.5,5,,,,,,,,,,,
2011,99,1.5,,,,,,,10,15,60,10,5,,,,,,,,,,,
2011,101,1.8,,,,,,,20,30,40,10,,,,,,,,,,,,
2011,103,2.1,,,,,,2.5,5,15,30,35,10,2.5,,,,,,,,,,
2011,104,1.6,,,,,,,,20,40,30,10,,,,,,,,,,,
2011,105,1.7,,,,,,,,30,50,20,,,,,,,,,,,,
2011,106,1.8,,,,,,10,10,15,50,15,,,,,,,,,,,,
2011,107,1.7,,,,.03,.4,2.78,10.81,20.97,30.01,24.13,8.17,2.35,.32,.03,,,,,,,,
2011,108,2.4,,,,,,,,,25.53,41.63,27.22,5.62,,,,,,,,,,
2011Jun,1,2,,,,,,3,6,17,22,22,15,10,5,,,,,,,,,
2011Jun,7,1,,,,,,,,,,,,,,,,,,,,,,
2011Jun,8,1.6,,,,,1,3,12,23,26,18,12,5,,,,,,,,,,
2011Jun,14,1.8,,,,,,2,10,20,40,20,7,1,,,,,,,,,,
2011Jun,15,1.5,,,,,,10,15,30,35,5,5,,,,,,,,,,,
2011Jun,16,1.1,,,1,4,7,13,17,22,16,12,5,2,1,,,,,,,,,
2011Jun,19,1.5,,,,,,,,,,,,,,,,,,,,,,
2011Jun,20,1.5,,,,,,5,20,30,35,10,,,,,,,,,,,,
2011Jun,22,1.8,,,,,5,5,15,25,40,10,,,,,,,,,,,,
2011Jun,23,1.8,,,,,,5,10,15,23,20,15,10,2,,,,,,,,,
2011Jun,24,1.7,,,,,,,,10,30,30,20,10,,,,,,,,,,
2011Jun,29,,,,,,,,,50,30,20,,,,,,,,,,,,
2011Jun,30,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,31,2.2,,,,,,,,10,30,40,20,,,,,,,,,,,
2011Jun,32,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,33,1.5,,,,,,,20,30,30,20,,,,,,,,,,,,
2011Jun,35,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,36,,,,,,,,10,20,30,25,10,5,,,,,,,,,,
2011Jun,37,1.7,,,,,,,2,12,57,24,5,,,,,,,,,,,
2011Jun,38,1.9,,,,,,,,20,60,20,,,,,,,,,,,,
2011Jun,39,1.7,,,,,,,15,20,30,20,15,,,,,,,,,,,
2011Jun,40,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,41,1.8,,,,,,,,,,,,,,,,,,,,,,
2011Jun,42,1.9,,,,,,,,5,45,40,10,,,,,,,,,,,
2011Jun,47,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,48,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,52,.5,,,,,5,40,45,10,,,,,,,,,,,,,,
2011Jun,54,2.1,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2011Jun,57,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,63,1.6,,,,,,,,20,50,20,10,,,,,,,,,,,
2011Jun,70,1.3,,,,,,,35,55,10,,,,,,,,,,,,,
2011Jun,72,1.9,,,,,,,,,,,,,,,,,,,,,,
2011Jun,73,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,80,.5,,,,,,,,,,,,,,,,,,,,,,
2011Jun,82,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,84,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,85,.1,4.0059,3.8231,8.0365,12.1178,15.3981,16.4894,14.8801,11.3161,7.2523,3.9167,1.7825,.6835,.2209,.0771,,,,,,,,
2011Jun,88,1.9,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,,,
2011Jun,89,1.8,,,,,,5,15,30,35,10,5,,,,,,,,,,,
2011Jun,90,1.8,,,,,,,,10,60,30,,,,,,,,,,,,
2011Jun,93,2,,,,,,,,,40,55,5,,,,,,,,,,,
2011Jun,94,1.1,,,,2,4,8,26,30,18,6,4,2,,,,,,,,,,
2011Jun,95,1.9,,,,,,,6,12,30,24,15,10,3,,,,,,,,,
2011Jun,96,,,,,,,,,,,,,,,,,,,,,,,
2011Jun,97,1.5,,,,,,,,,,,,,,,,,,,,,,
2011Jun,98,.6,,,5,7.5,10,15,20,17.5,12.5,7.5,5,,,,,,,,,,,
2011Jun,99,1.5,,,,,,,10,15,60,10,5,,,,,,,,,,,
2011Jun,101,1.7,,,,,,,20,30,40,10,,,,,,,,,,,,
2011Jun,103,2,,,,,,2.5,5,15,30,35,10,2.5,,,,,,,,,,
2011Jun,104,1.7,,,,,,,10,20,40,20,10,,,,,,,,,,,
2011Jun,105,1.66,,,,,,,5,20,50,20,5,,,,,,,,,,,
2011Jun,106,1.7,,,,10,10,10,10,20,25,10,5,,,,,,,,,,,
2011Jun,107,1.7,,.02,.12,.59,2.22,6.18,12.71,17.22,21.88,20.36,10.46,5.65,1.97,.62,,,,,,,,
2011Jun,108,2.3,,,,,,,,4.3,14.2,62,18.8,.7,,,,,,,,,,
2014,1,2,,,,,1,2,6,17,24,20,15,10,4,1,,,,,,,,
2014,7,2,,,,,,,,,,,,,,,,,,,,,,
2014,8,2,,,,,1,2,9,17,23,25,15,5,2,1,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,,,,
2014,15,1.8,,,,,,5,5,25,30,25,5,5,,,,,,,,,,
2014,16,2.2,,2,3,5,6,7,9,10,14,16,11,10,6,1,,,,,,,,
2014,19,2.5,,,,,,,5,10,10,15,15,15,15,15,,,,,,,,
2014,20,2,,,,,,,5,15,30,35,10,5,,,,,,,,,,
2014,22,1.7,,,,,,,10,20,55,15,,,,,,,,,,,,
2014,23,2.2,,,,,,,,,,,,,,,,,,,,,,
2014,24,2,,,,,,,10,20,20,20,20,10,,,,,,,,,,
2014,29,,,,,,,,,,50,50,,,,,,,,,,,,
2014,30,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,31,1.9,,,,,,,,10,35,35,20,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,,,,
2014,33,2.5,,,,,,,,,20,30,30,20,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,36,,,,,,,,,15,20,30,20,10,5,,,,,,,,,
2014,37,2.2,,,,,,,2,8,20,40,20,8,2,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,1.8,,,,,,,10,20,30,20,20,,,,,,,,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,2.2,,,,,,,,,,,,,,,,,,,,,,
2014,42,1.8,,,,,,,5,15,45,30,5,,,,,,,,,,,
2014,47,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,,,,
2014,52,2,,,,,,,,5,40,45,10,,,,,,,,,,,
2014,54,2,,,,,,,5,15,30,25,15,10,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,63,1.9,,,,,,,10,20,50,20,,,,,,,,,,,,
2014,70,1.8,,,,,,,,35,55,10,,,,,,,,,,,,
2014,72,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,,,,
2014,82,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,84,2,,,,,1,3,10,17,25,25,14,3,2,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,,,,
2014,88,1.9,,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,,
2014,89,2,,,,,,5,10,15,20,20,15,10,5,,,,,,,,,
2014,90,1.8,,,,,,,,10,60,30,,,,,,,,,,,,
2014,93,2,,,,,,,,,45,45,10,,,,,,,,,,,
2014,94,1.6,,,,,2,8,10,20,27.5,17.5,7.5,5,2.5,,,,,,,,,
2014,95,1.8,,,,,,3,10,16,24,22,16,9,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,98,2.1,,,,,,,,10,30,35,15,10,,,,,,,,,,
2014,99,1.8,,,,,,,5,10,60,15,10,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,103,2.1,,,,,,,5,10,30,35,15,5,,,,,,,,,,
2014,104,2,,,,,,,,15,30,40,15,,,,,,,,,,,
2014,105,1.9,,,,,,,,15,50,30,5,,,,,,,,,,,
2014,106,2,,,,,,,,10,25,30,25,10,,,,,,,,,,
2014,107,1.9,,,,.03,.3,1.94,7.65,16.09,26.83,27.58,12.89,5.34,1.17,.18,,,,,,,,
2014,108,2.3,,,,,,,,2,10.5,71.5,15.2,.8,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN6_0,FN6_0TN5_6,FN5_5TN5_1,FN5_0TN4_6,FN4_5TN4_1,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
2009,1,-4.3,,2,3,25,30,25,10,3,2,,,,,,,,,,,,,
2009,7,-5,,,,,,,,,,,,,,,,,,,,,,
2009,8,-4.6,,,10,40,36,10,4,,,,,,,,,,,,,,,
2009,14,-4.2,,,,,,,,,,,,,,,,,,,,,,
2009,15,-4.5,,,10,35,25,15,10,5,,,,,,,,,,,,,,
2009,16,-4.4,,2,11,20,25,18,11,7,5,1,,,,,,,,,,,,
2009,19,-4.8,,5,15,25,20,15,10,5,5,,,,,,,,,,,,,
2009,20,-4.9,,5,30,45,20,,,,,,,,,,,,,,,,,
2009,22,-4.3,,,5,20,60,15,,,,,,,,,,,,,,,,
2009,23,-4.5,,2,6,25,35,20,7,4,1,,,,,,,,,,,,,
2009,24,-4.44778807634688,,,5,35,40,15,5,,,,,,,,,,,,,,,
2009,29,-4,,,,,10,60,30,,,,,,,,,,,,,,,
2009,30,-4.6,,,,,,,,,,,,,,,,,,,,,,
2009,31,-4.5,,,,15,40,30,15,,,,,,,,,,,,,,,
2009,32,-4.3,,2,10,23,30,23,10,2,,,,,,,,,,,,,,
2009,33,-4.5,,,10,40,40,10,,,,,,,,,,,,,,,,
2009,35,-4.3,,,,20,60,20,,,,,,,,,,,,,,,,
2009,36,,,,,,5,15,25,30,15,5,5,,,,,,,,,,,
2009,37,-4.1,,,,5,44,36,12,3,,,,,,,,,,,,,,
2009,38,-4.9,,,10,60,30,,,,,,,,,,,,,,,,,
2009,39,-4.6,,,10,50,30,10,,,,,,,,,,,,,,,,
2009,40,-4.7,,,10,90,,,,,,,,,,,,,,,,,,
2009,41,-4.7,,,20,60,20,,,,,,,,,,,,,,,,,
2009,42,-4.4,,,,40,50,10,,,,,,,,,,,,,,,,
2009,47,-4.3,5,6,9,16,20,17,12,8,5,2,,,,,,,,,,,,
2009,48,-4.8,,,,,,,,,,,,,,,,,,,,,,
2009,52,-4.5,,,,20,50,20,10,,,,,,,,,,,,,,,
2009,54,-4.4,,2.5,15,20,30,20,10,2.5,,,,,,,,,,,,,,
2009,57,-4,,,,,,,,,,,,,,,,,,,,,,
2009,63,-4.5,,5,15,20,50,10,,,,,,,,,,,,,,,,
2009,70,-4.6,,,10,65,25,,,,,,,,,,,,,,,,,
2009,72,-4.9,,,,,,,,,,,,,,,,,,,,,,
2009,73,-5,,,,80,15,5,,,,,,,,,,,,,,,,
2009,80,-4.662,7.1395,10.2867,16.685,20.609,19.3859,13.8871,7.5754,3.1464,.9949,.2395,.0439,.0061,.0006,,,,,,,,,
2009,82,-4.3,,,,,,,,,,,,,,,,,,,,,,
2009,84,-4.6,,1,12,60,25,2,,,,,,,,,,,,,,,,
2009,85,-4.3,.00106957,.05663893,2.2172915,20.3876,46.4838,26.8477,3.8709,.1339,.0011,0,0,0,0,0,0,0,0,0,0,0,0,0
2009,88,-4.4,,5,10,20,30,20,10,5,,,,,,,,,,,,,,
2009,89,-4.5,,,20,30,30,20,,,,,,,,,,,,,,,,
2009,90,-4.9,,,,60,40,,,,,,,,,,,,,,,,,
2009,93,-4.1,,,,,50,50,,,,,,,,,,,,,,,,
2009,94,-4.5,,,12.5,30,52.5,3.5,1.5,,,,,,,,,,,,,,,
2009,95,-4.41,,,5,31,44,19,1,,,,,,,,,,,,,,,
2009,96,-4.4,,,5,35,50,10,,,,,,,,,,,,,,,,
2009,97,-4.4,,,,,,,,,,,,,,,,,,,,,,
2009,98,-4.8,5,10,15,25,30,10,5,,,,,,,,,,,,,,,
2009,99,-4.2,,,5,5,70,15,5,,,,,,,,,,,,,,,
2009,101,-4.1,,,,20,45,30,5,,,,,,,,,,,,,,,
2009,103,-3.6,,,,20,30,35,15,,,,,,,,,,,,,,,
2009,104,-4.4,,5,10,25,40,15,5,,,,,,,,,,,,,,,
2009,105,-4.8,,,5,70,20,5,,,,,,,,,,,,,,,,
2009,106,-4.5,,,,15,70,15,,,,,,,,,,,,,,,,
2009,107,-4.47,,.04,3.47,36.67,50.36,9.26,.2,0,,,,,,,,,,,,,,
2009,108,-4.8,,,21,40,18.7,14.7,5.6,,,,,,,,,,,,,,,
2010,1,0,,,,,,,,3,5,10,12,15,20,20,10,5,,,,,,
2010,7,-.2,,,,,,,,,,,,,,,,,,,,,,
2010,8,.1,,,,,,,,,,2,5,8,20,25,20,13,7,,,,,
2010,14,.3,,,,,,,,,,,,,,,,,,,,,,
2010,15,.25,,,,,,,,,,,5,15,10,35,25,10,,,,,,
2010,16,-.2,,,,,,1,2,4,6,8,12,14,16,13,10,8,4,2,,,,
2010,19,-.1,,,,,,,,,,5,10,15,25,20,15,5,5,,,,,
2010,20,.3,,,,,,,,,,,,10,20,40,25,5,,,,,,
2010,22,.3,,,,,,,,,,,,5,25,50,20,,,,,,,
2010,23,.7,,,,,,,,,,,1,5,10,20,25,20,15,4,,,,
2010,24,.409087345365977,,,,,,,,,,,5,15,20,20,15,10,10,5,,,,
2010,29,.3,,,,,,,,,,,,,20,50,30,,,,,,,
2010,30,-.3,,,,,,,,,,,,,,,,,,,,,,
2010,31,1,,,,,,,,,,,,5,15,20,30,20,10,,,,,
2010,32,.4,,,,,,1,1,2,4,5,8,10,14,18,15,10,6,3,2,1,,
2010,33,0,,,,,,,,,,,,10,40,40,10,,,,,,,
2010,35,.3,,,,,,,,,,,,,10,60,30,,,,,,,
2010,36,,,,,,,,,,,,,,5,20,35,25,10,5,,,,
2010,37,.7,,,,,,,,,,,,1,5,22,44,22,5,1,,,,
2010,38,0,,,,,,,,,,,,,10,60,30,,,,,,,
2010,39,.4,,,,,,,,,,,,5,30,50,10,5,,,,,,
2010,40,0,,,,,,,,,,,,,15,80,5,,,,,,,
2010,41,.3,,,,,,,,,,,,,25,50,25,,,,,,,
2010,42,.9,,,,,,,,,,,,,,10,50,40,,,,,,
2010,47,-.1,,,,,,,,2,5,8,10,15,20,15,10,8,5,2,,,,
2010,48,-.3,,,,,,,,,,,,,,,,,,,,,,
2010,52,-.2,,,,,,,,,,,10,20,40,30,,,,,,,,
2010,54,.6,,,,,,,,,,,,5,10,20,30,20,10,5,,,,
2010,57,1.3,,,,,,,,,,,,,,,,,,,,,,
2010,63,.3,,,,,,,,,,,,5,20,50,20,5,,,,,,
2010,70,-.3,,,,,,,,,,,,20,60,20,,,,,,,,
2010,72,.4,,,,,,,,,,,,,,,,,,,,,,
2010,73,-1,,,,,,,,,,,20,50,20,10,,,,,,,,
2010,80,.278,.0046,.0113,.0339,.093,.2321,.5267,1.0872,2.0415,3.4872,5.4187,7.6596,9.8493,11.5212,12.2597,11.8674,10.4502,8.3711,6.1,4.0437,2.4384,1.3376,1.16560000000001
2010,82,.1,,,,,,,,,,,,,,,,,,,,,,
2010,84,.1,,,,,,1,1,1,1,2,3,10,20,22,20,12,5,2,,,,
2010,85,-.3,0,0,0,0,.00000001,.00000189,.00015133,.00616994,.12867283,1.378004,7.60809,21.73251,32.2025,24.7767,9.8922,2.0447,.218,.012,.0003,0,0,0
2010,88,.5,,,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2010,89,.5,,,,,,,,,,,,5,15,30,30,15,5,,,,,
2010,90,-.3,,,,,,,,,,,,10,50,30,10,,,,,,,
2010,93,.5,,,,,,,,,,,,,10,30,60,,,,,,,
2010,94,-.2,,,,,,,,,,2,6,17.5,42.5,20,10,2,,,,,,
2010,95,.48,,,,,,,,,,,1,5,26,35,16,9,6,2,,,,
2010,96,.7,,,,,,,,,,,,,5,30,45,15,5,,,,,
2010,97,1.2,,,,,,,,,,,,,,,,,,,,,,
2010,98,-.4,,,,,,,,,,5,20,30,25,15,5,,,,,,,
2010,99,.8,,,,,,,,,,,,,5,15,60,15,5,,,,,
2010,101,1.3,,,,,,,,,,,,,,5,40,50,5,,,,,
2010,103,1.7,,,,,,,,,,,,,,5,20,25,30,15,5,,,
2010,104,.5,,,,,,,,,,,,,,30,40,20,10,,,,,
2010,105,0,,,,,,,,,,,,5,30,50,15,,,,,,,
2010,106,1.4,,,,,,,,,,,,,,10,30,40,20,,,,,
2010,107,.647,,,,,,,,,0,.05,.5,3.09,11.16,23.59,29.14,21.05,8.89,2.19,.32,.02,0,
2010,108,.1,,,,,,,,,,2.42,8.6,14.84,21.07,24.45,17.4,9.4,1.82,,,,,
2010Q1,1,-.2,,,,,,,,4,5,8,10,15,20,18,15,5,,,,,,
2010Q1,7,-1.4,,,,,,,,,,,,,,,,,,,,,,
2010Q1,8,-.8,,,,,,,,,2,10,20,30,25,10,3,,,,,,,
2010Q1,14,.1,,,,,,,,,,,,,,,,,,,,,,
2010Q1,15,-1,,,,,,,,,5,15,25,40,10,5,,,,,,,,
2010Q1,16,-.8,,,,,1,2,3,6,8,11,15,20,13,9,8,3,1,,,,,
2010Q1,19,-1.2,,,,,,,,,,,,,,,,,,,,,,
2010Q1,20,-1,,,,,,,,,10,15,25,30,15,5,,,,,,,,
2010Q1,22,-.3,,,,,,,,,,5,15,20,50,10,,,,,,,,
2010Q1,23,-.2,,,,,,,,,,5,8,15,25,23,15,7,2,,,,,
2010Q1,24,-.44389813711222,,,,,,,,,5,10,15,20,20,15,10,5,,,,,,
2010Q1,29,.3,,,,,,,,,,,,,20,50,30,,,,,,,
2010Q1,30,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,31,1.5,,,,,,,,,,,,,,20,25,30,15,10,,,,
2010Q1,32,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,33,-.3,,,,,,,,,,,,20,60,20,,,,,,,,
2010Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,36,,,,,,,,,,,,,,5,20,35,25,10,5,,,,
2010Q1,37,.4,,,,,,,,,,,,3,22,41,31,3,,,,,,
2010Q1,38,-1.2,,,,,,,,,,10,60,30,,,,,,,,,,
2010Q1,39,-.6,,,,,,,,,,15,20,30,20,15,,,,,,,,
2010Q1,40,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,41,-.7,,,,,,,,,,,,,,,,,,,,,,
2010Q1,42,-.2,,,,,,,,,,,5,15,40,25,15,,,,,,,
2010Q1,47,.3,,,,,,,,,2,5,9,10,19,20,18,10,5,2,,,,
2010Q1,48,-1.2,,,,,,,,,,,,,,,,,,,,,,
2010Q1,52,-.2,,,,,,,,,,,10,20,40,30,,,,,,,,
2010Q1,54,-.3,,,,,,,,,,5,10,20,30,20,10,5,,,,,,
2010Q1,57,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,63,.8,,,,,,,,,,,,,,20,50,20,10,,,,,
2010Q1,70,-1.3,,,,,,,,,,25,65,10,,,,,,,,,,
2010Q1,72,-1,,,,,,,,,,,,,,,,,,,,,,
2010Q1,73,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,80,-.8,,,,,,,,,,,,,,,,,,,,,,
2010Q1,82,-.4,,,,,,,,,,,,,,,,,,,,,,
2010Q1,84,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,85,-.6,0,0,0,0,0,.0000001,.00002861,.00313989,.1318274,2.140004,13.5905,34.1345,34.1345,13.5905,2.14,.1318,.0032,0,0,0,0,0
2010Q1,88,-.2,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,
2010Q1,89,-.9,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2010Q1,90,-1.3,,,,,,,,,,,60,30,10,,,,,,,,,
2010Q1,93,-.1,,,,,,,,,,,,10,50,30,10,,,,,,,
2010Q1,94,-1,,,,,,,,2,6,10,20,40,15,5,2,,,,,,,
2010Q1,95,-.22,,,,,,,,,,3,8,16,37,21,13,2,,,,,,
2010Q1,96,-.3,,,,,,,,,,,5,45,45,5,,,,,,,,
2010Q1,97,.1,,,,,,,,,,,,,,,,,,,,,,
2010Q1,98,-2,,,,,,,10,25,35,20,10,,,,,,,,,,,
2010Q1,99,.5,,,,,,,,,,,,,10,15,60,10,5,,,,,
2010Q1,101,1,,,,,,,,,,,,,,10,40,45,5,,,,,
2010Q1,103,1.8,,,,,,,,,,,,,,5,10,25,35,20,5,,,
2010Q1,104,-.5,,,,,,,,,,,,30,40,20,10,,,,,,,
2010Q1,105,-1.1,,,,,,,,,,10,60,20,10,,,,,,,,,
2010Q1,106,-.1,,,,,,,,,,,,,,,,,,,,,,
2010Q1,107,-.476,,,,,,0,.03,.27,1.57,5.91,14.62,23.71,25.23,17.61,8.07,2.42,.48,.06,.01,.01,,
2010Q1,108,-.9,,,,,,,,1.21,7.28,13.86,20.44,24.79,18.49,10.8,3.13,,,,,,,
2011,1,1.5,,,,,,,,,,,,2,7,11,18,21,21,16,3,1,,
2011,7,1.8,,,,,,,,,,,,,,,,,,,,,,
2011,8,1.4,,,,,,,,,,,,1,6,12,20,22,20,12,6,1,,
2011,14,1.8,,,,,,,,,,,,,,,,,,,,,,
2011,15,2.25,,,,,,,,,,,,,,10,10,10,10,40,15,5,,
2011,16,1.3,,,,,,,1,2,3,4,5,6,8,12,14,16,11,8,5,4,1,
2011,19,1.8,,,,,,,,,,,,5,10,20,20,20,15,5,5,,,
2011,20,1.8,,,,,,,,,,,,,5,10,15,20,30,15,5,,,
2011,22,1.4,,,,,,,,,,,,,,5,15,50,20,10,,,,
2011,23,1.5,,,,,,,,,,,,,2,5,10,25,31,20,5,2,,
2011,24,1.51511776203481,,,,,,,,,,,,,,,10,20,40,20,10,,,
2011,29,.7,,,,,,,,,,,,,,40,30,30,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,,,,
2011,31,2,,,,,,,,,,,,,,,10,20,30,30,10,,,
2011,32,,,,,,,,,,,,,,,,,,,,,,,
2011,33,1.5,,,,,,,,,,,,,,,20,30,30,20,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,36,,,,,,,,,,,,,,,5,15,25,30,15,10,,,
2011,37,1.3,,,,,,,,,,,,,2,8,20,31,22,10,6,1,,
2011,38,1.2,,,,,,,,,,,,,,,20,60,20,,,,,
2011,39,1.8,,,,,,,,,,,,,,,10,30,40,20,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,1.6,,,,,,,,,,,,,,,,40,60,,,,,
2011,42,1.35,,,,,,,,,,,,,,5,10,40,35,10,,,,
2011,47,1,,,,,,,,,,,1,3,8,12,18,20,16,14,5,2,1,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,52,1.2,,,,,,,,,,,,,5,20,50,20,5,,,,,
2011,54,1.8,,,,,,,,,,,,,,5,15,20,25,20,10,5,,
2011,57,1.9,,,,,,,,,,,,,,,,,,,,,,
2011,63,1.9,,,,,,,,,,,,,,,10,20,50,15,5,,,
2011,70,1.1,,,,,,,,,,,,,,,25,65,10,,,,,
2011,72,1.8,,,,,,,,,,,,,,,,,,,,,,
2011,73,1,,,,,,,,,,,,,,15,40,40,5,,,,,
2011,80,1.981,.0002,.0006,.0019,.0061,.0178,.0479,.1185,.2702,.5675,1.0983,1.9582,3.217,4.8694,6.791,8.7262,10.3313,11.2698,11.327,10.4893,8.9499,7.0359,12.906
2011,82,,,,,,,,,,,,,,,,,,,,,,,
2011,84,1.4,,,,,,,,,1,1,1,2,3,9,12,21,24,15,8,2,1,
2011,85,1.1,0,0,0,0,0,.00000021,.00000741,.00017988,.0029811,.0337445,.2610679,1.381339,5.00138,12.3979,21.0506,24.488,19.5173,10.6574,3.9857,1.0204,.1787,.0233
2011,88,1.2,,,,,,,,,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,
2011,89,1.75,,,,,,,,,,,,,,,10,15,30,20,15,10,,
2011,90,1,,,,,,,,,,,,,,5,15,50,20,10,,,,
2011,93,1.8,,,,,,,,,,,,,,,,5,70,20,5,,,
2011,94,.3,,,,,,,,,,,2.5,4,22.5,35,25.5,8,2.5,,,,,
2011,95,1.21,,,,,,,,,,,,,8,17,23,26,15,11,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,2.4,,,,,,,,,,,,,,,,,,,,,,
2011,98,1.8,,,,,,,,,,,,,,10,15,20,25,20,10,,,
2011,99,1.5,,,,,,,,,,,,,,,10,15,60,10,5,,,
2011,101,1.4,,,,,,,,,,,,,,5,35,50,10,,,,,
2011,103,1.9,,,,,,,,,,,,,,5,10,20,30,20,10,5,,
2011,104,1.8,,,,,,,,,,,,,,,,20,40,30,10,,,
2011,105,1.1,,,,,,,,,,,,,,10,30,50,10,,,,,
2011,106,2.5,,,,,,,,,,,,,,,,5,20,25,30,20,,
2011,107,1.837,,,,,,,,,,,0,.04,.36,2.16,8.06,18.71,27.02,24.26,13.54,4.7,1.01,.14
2011,108,1.4,,,,,,,,,,,,,2.88,10.18,17.52,24.86,24.88,14.87,4.81,,,
2011Q1,1,1.2,,,,,,,,,,,,2,8,11,20,22,20,13,3,1,,
2011Q1,7,1.3,,,,,,,,,,,,,,,,,,,,,,
2011Q1,8,1.14,,,,,,,,,,,,3,5,11,20,25,18,11,5,2,,
2011Q1,14,1,,,,,,,,,,,,,,,,,,,,,,
2011Q1,15,1.25,,,,,,,,,,,,,5,5,25,40,15,5,5,,,
2011Q1,16,.6,,,,,.5,1,1.5,3,4,5,6,8,10,13,16,11,8,6,4,2,1,
2011Q1,19,1.2,,,,,,,,,,,,,,,,,,,,,,
2011Q1,20,1.5,,,,,,,,,,,,,,5,15,25,35,15,5,,,
2011Q1,22,1.1,,,,,,,,,,,,,,10,20,45,20,5,,,,
2011Q1,23,1.1,,,,,,,,,,,,,3,12,20,25,20,15,5,,,
2011Q1,24,1.23484076835005,,,,,,,,,,,,,5,10,15,20,20,15,10,5,,
2011Q1,29,.7,,,,,,,,,,,,,,40,30,30,,,,,,
2011Q1,30,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,31,2.3,,,,,,,,,,,,,,,10,10,30,35,15,,,
2011Q1,32,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,33,1,,,,,,,,,,,,,,20,30,30,20,,,,,
2011Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,36,,,,,,,,,,,,,,5,15,25,30,15,10,,,,
2011Q1,37,1,,,,,,,,,,,,,2,8,30,39,18,3,,,,
2011Q1,38,1,,,,,,,,,,,,,,,20,60,20,,,,,
2011Q1,39,1.3,,,,,,,,,,,,,,10,20,30,30,10,,,,
2011Q1,40,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,41,1.5,,,,,,,,,,,,,,,,,,,,,,
2011Q1,42,2,,,,,,,,,,,,,,,,15,30,35,20,,,
2011Q1,47,1.5,,,,,,,,,,,1,2,5,8,10,18,22,18,10,5,1,
2011Q1,48,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,52,.3,,,,,,,,,,,,5,15,50,25,5,,,,,,
2011Q1,54,1.5,,,,,,,,,,,,,,5,10,20,30,20,10,5,,
2011Q1,57,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,63,1.6,,,,,,,,,,,,,,,20,50,20,10,,,,
2011Q1,70,1.3,,,,,,,,,,,,,,,10,65,25,,,,,
2011Q1,72,1,,,,,,,,,,,,,,,,,,,,,,
2011Q1,73,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,80,1.5,,,,,,,,,,,,,,,,,,,,,,
2011Q1,82,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,84,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,85,.5,0,0,0,0,0,.00000023,.00001332,.00046114,.0097172,.1248041,.978544,4.6906,13.76406,24.7517,27.2948,18.4582,7.6521,1.9429,.3018,.0286,.0016,.00010001
2011Q1,88,1.1,,,,,,,,,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,
2011Q1,89,1.6,,,,,,,,,,,,,,10,15,25,25,15,10,,,
2011Q1,90,.5,,,,,,,,,,,,,,10,50,30,10,,,,,
2011Q1,93,1.2,,,,,,,,,,,,,,,25,50,20,5,,,,
2011Q1,94,1,,,,,,,,,,,,2.5,7.5,15,22.5,30,12.5,6,4,,,
2011Q1,95,.89,,,,,,,,,,,,6,13,18,31,16,8,6,2,,,
2011Q1,96,,,,,,,,,,,,,,,,,,,,,,,
2011Q1,97,2.1,,,,,,,,,,,,,,,,,,,,,,
2011Q1,98,1.5,,,,,,,,,,,,,,10,15,30,25,15,5,,,
2011Q1,99,1.2,,,,,,,,,,,,,,,10,10,60,10,10,,,
2011Q1,101,1.3,,,,,,,,,,,,,,15,25,45,15,,,,,
2011Q1,103,1.4,,,,,,,,,,,,,,5,10,30,25,15,10,5,,
2011Q1,104,1.5,,,,,,,,,,,,,,,5,30,40,20,5,,,
2011Q1,105,1,,,,,,,,,,,,,,5,20,50,20,5,,,,
2011Q1,106,2.3,,,,,,,,,,,,,,,,,,,,,,
2011Q1,107,1.663,,,,,,,,,0,.01,.06,.4,1.75,5.51,12.41,20.01,23.07,19.03,11.23,4.74,1.43,.35
2011Q1,108,1.4,,,,,,,,,,,,,2.53,10.12,17.86,25.59,25.54,14.6,3.76,,,
2014,1,2,,,,,,,,,,,,,3,8,11,20,20,20,13,3,2,
2014,7,1.7,,,,,,,,,,,,,,,,,,,,,,
2014,8,1.7,,,,,,,,,,,1,3,5,8,12,16,20,15,11,5,3,1
2014,14,,,,,,,,,,,,,,,,,,,,,,,
2014,15,1.75,,,,,,,,,,,,,,5,10,15,35,20,10,5,,
2014,16,1.8,,,,,,,,,,,,3,5,7,8,15,17,15,11,10,6,3
2014,19,2.3,,,,,,,,,,,,,,,,,,,,,,
2014,20,2.3,,,,,,,,,,,,,,,5,15,25,35,15,5,,
2014,22,1.8,,,,,,,,,,,,,,,5,25,45,25,,,,
2014,23,1.8,,,,,,,,,,,,1,2,5,15,18,23,18,15,2,1,
2014,24,1.78031338719749,,,,,,,,,,,,,,5,10,20,25,15,10,10,5,
2014,29,1.3,,,,,,,,,,,,,,10,20,40,30,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,,,,
2014,31,2.5,,,,,,,,,,,,,,,10,20,25,30,10,5,,
2014,32,,,,,,,,,,,,,,,,,,,,,,,
2014,33,2,,,,,,,,,,,,,,,,20,30,30,20,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,36,,,,,,,,,,,,,,,,5,10,20,30,20,10,5,
2014,37,1.9,,,,,,,,,,,,,2,3,5,22,37,23,6,2,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,1.8,,,,,,,,,,,,,,5,15,25,30,20,5,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,2,,,,,,,,,,,,,,,,,,,,,,
2014,42,2,,,,,,,,,,,,,,,,10,35,40,15,,,
2014,47,1.7,,,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,,,,
2014,52,,,,,,,,,,,,,,,,,,,,,,,
2014,54,2.1,,,,,,,,,,,,,,5,10,15,25,25,15,5,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,63,1.8,,,,,,,,,,,,,,,,20,60,20,,,,
2014,70,1.9,,,,,,,,,,,,,,,,20,55,25,,,,
2014,72,1.6,,,,,,,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,,,,
2014,84,1.9,,,,,,,,1,1,1,1,2,3,7,13,15,20,17,12,6,1,
2014,85,,,,,,,,,,,,,,,,,,,,,,,
2014,88,1.9,,,,,,,,,,,,,,5,10,22.5,25,22.5,10,5,,
2014,89,2,,,,,,,,,,,,,,5,10,15,20,20,15,10,5,
2014,90,1.8,,,,,,,,,,,,,,,,20,50,30,,,,
2014,93,2,,,,,,,,,,,,,,,,10,35,45,10,,,
2014,94,1.6,,,,,,,,,,,,2,4,8,10,12,25,20,12.5,6.5,,
2014,95,1.9,,,,,,,,,,,,,2,4,7,14,26,19,14,9,5,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,2.2,,,,,,,,,,,,,,,,,,,,,,
2014,98,1.9,,,,,,,,,,,,,,,,15,40,35,10,,,
2014,99,1.7,,,,,,,,,,,,,,,,10,10,60,10,10,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,103,1.9,,,,,,,,,,,,,,5,10,15,30,25,10,5,,
2014,104,2.3,,,,,,,,,,,,,,,,15,20,40,20,5,,
2014,105,2.1,,,,,,,,,,,,,,,,10,30,50,10,,,
2014,106,2.25,,,,,,,,,,,,,,,,,,,,,,
2014,107,2.578,,,,,,,,,,,,0,.03,.23,1.38,5.32,13.56,22.83,25.38,18.64,9.03,3.6
2014,108,1.3,,,,,,,,,,,,,,3.1,12.7,32.2,29.7,15.1,7.2,,,
,,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0,
2009,1,10,,,,,,,,1,8,37,40,13,1,,,,,,,,,
2009,7,9.9,,,,,,,,,,,,,,,,,,,,,,
2009,8,9.7,,,,,,,,,10,65,25,,,,,,,,,,,
2009,14,9.7,,,,,,,,,,,,,,,,,,,,,,
2009,15,9.4,,,,,,,,,55,40,5,,,,,,,,,,,
2009,16,9.8,,,,,1,3,8,13,20,30,20,5,,,,,,,,,,
2009,19,9.7,,,,,,,,,,,,,,,,,,,,,,
2009,20,9.6,,,,,,,,,30,65,5,,,,,,,,,,,
2009,22,9.8,,,,,,,,,10,70,15,5,,,,,,,,,,
2009,23,9.5,,,,,,,,,35,60,5,,,,,,,,,,,
2009,24,9.3,,,,,,,,10,55,35,,,,,,,,,,,,
2009,29,9.5,,,,,,,,,30,40,30,,,,,,,,,,,
2009,30,9.7,,,,,,,,,,,,,,,,,,,,,,
2009,31,9.8,,,,,,,,,10,40,25,15,10,,,,,,,,,
2009,32,9.5,,,,,,,,5,23,33,25,10,3,1,,,,,,,,
2009,33,10,,,,,,,,,10,40,40,10,,,,,,,,,,
2009,35,9.4,,,,,,,,10,50,40,,,,,,,,,,,,
2009,36,,,,,,,,,30,35,25,10,,,,,,,,,,,
2009,37,9.7,,,,,,,,,8,72,20,,,,,,,,,,,
2009,38,9.7,,,,,,,,,20,60,20,,,,,,,,,,,
2009,39,9.4,,,,,,,,,35,30,30,5,,,,,,,,,,
2009,40,,,,,,,,,,,,,,,,,,,,,,,
2009,41,9.5,,,,,,,,,10,90,,,,,,,,,,,,
2009,42,10.1,,,,,,,,,5,25,50,15,5,,,,,,,,,
2009,47,9.8,,,,,,,,7,18,20,18,15,10,7,4,1,,,,,,
2009,48,9.7,,,,,,,,,,,,,,,,,,,,,,
2009,52,9.8,,,,,,,,15,25,45,15,,,,,,,,,,,
2009,54,10.2,,,,,,,,,,25,35,30,10,,,,,,,,,
2009,57,9.6,,,,,,,,,,,,,,,,,,,,,,
2009,63,9.8,,,,,,,,,,80,10,10,,,,,,,,,,
2009,70,9.3,,,,,,,,,65,35,,,,,,,,,,,,
2009,72,9.7,,,,,,,,,,,,,,,,,,,,,,
2009,73,10,,,,,,,,,,30,70,,,,,,,,,,,
2009,80,9.4,0,0,0,0,0,.005,.551,10.873,43.762,37.662,6.89,.254,.00299999999999745,0,0,0,0,0,0,0,0,
2009,82,9.7,,,,,,,,,,,,,,,,,,,,,,
2009,84,9.7,,,,,,,,,5,75,18,2,,,,,,,,,,
2009,85,9.7,0,0,0,0,0,0,0,0,15.482458,58.8854,24.2676,.9783,.0032,0,0,0,0,0,0,0,.383042,
2009,88,9.5,,,,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2009,89,9.8,,,,,,,,5,15,30,30,15,5,,,,,,,,,
2009,90,9.5,,,,,,,,,20,60,20,,,,,,,,,,,
2009,93,9.8,,,,,,,,,,77.5,17.5,5,,,,,,,,,,
2009,94,9.8,,,,,,,,,5,75,12.5,5,2.5,,,,,,,,,
2009,95,9.82,,,,,,,,,18,51,31,,,,,,,,,,,
2009,96,9.8,,,,,,,,,5,55,35,5,,,,,,,,,,
2009,97,9.8,,,,,,,,,,,,,,,,,,,,,,
2009,98,9.4,,,,,,,,10,50,25,10,5,,,,,,,,,,
2009,99,9.8,,,,,,,,5,10,60,15,10,,,,,,,,,,
2009,101,9.5,,,,,,,,,10,60,30,,,,,,,,,,,
2009,103,9.7,,,,,,,,,10,60,30,,,,,,,,,,,
2009,104,9.5,,,,,,,,,30,40,20,10,,,,,,,,,,
2009,105,9.8,,,,,,,,,,70,30,,,,,,,,,,,
2009,106,9.5,,,,,,,,,,,,,,,,,,,,,,
2009,107,9.534,,,,,,,,,28.43,71.33,.23,.01,,,,,,,,,,
2009,108,9.5,,,,,,,,3.1,5.8,78,13.1,,,,,,,,,,,
2010,1,10.5,,,,,,,,,2,18,30,30,18,2,,,,,,,,
2010,7,12.1,,,,,,,,,,,,,,,,,,,,,,
2010,8,11.1,,,,,,,,,,1,7,23,30,25,12,2,,,,,,
2010,14,10.4,,,,,,,,,,,,,,,,,,,,,,
2010,15,10.5,,,,,,,,,10,25,30,20,10,5,,,,,,,,
2010,16,11.1,,,,,,,,1,3,6,10,16,20,18,14,8,4,,,,,
2010,19,11,,,,,,,,,,,,,,,,,,,,,,
2010,20,10.8,,,,,,,,,,,15,50,30,5,,,,,,,,
2010,22,11.5,,,,,,,,,,5,10,15,20,35,10,5,,,,,,
2010,23,11.4,,,,,,,,,,,,20,35,30,15,,,,,,,
2010,24,10.4,,,,,,,,,5,15,45,25,10,,,,,,,,,
2010,29,10.2,,,,,,,,,10,30,40,20,,,,,,,,,,
2010,30,11.1,,,,,,,,,,,,,,,,,,,,,,
2010,31,10.5,,,,,,,,,10,20,35,25,10,,,,,,,,,
2010,32,10.9,,,,,,,,1,5,10,18,25,20,12,5,2,1,1,,,,
2010,33,11,,,,,,,,,,,20,30,30,20,,,,,,,,
2010,35,10.7,,,,,,,,,,,20,60,20,,,,,,,,,
2010,36,,,,,,,,,,20,35,30,15,,,,,,,,,,
2010,37,10.4,,,,,,,,,2,22,52,22,2,,,,,,,,,
2010,38,10.9,,,,,,,,,,,20,60,20,,,,,,,,,
2010,39,10,,,,,,,,,15,30,40,15,,,,,,,,,,
2010,40,,,,,,,,,,,,,,,,,,,,,,,
2010,41,10.4,,,,,,,,,,10,70,20,,,,,,,,,,
2010,42,11,,,,,,,,,,,5,25,40,20,10,,,,,,,
2010,47,11.5,,,,,,,,,,5,10,15,16,17,15,10,7,5,,,,
2010,48,10.9,,,,,,,,,,,,,,,,,,,,,,
2010,52,11.5,,,,,,,,,,,,5,40,45,10,,,,,,,
2010,54,12,,,,,,,,,,,5,5,20,25,25,15,5,,,,,
2010,57,10.8,,,,,,,,,,,,,,,,,,,,,,
2010,63,11.5,,,,,,,,,,,0,20,50,20,10,,,,,,,
2010,70,11.3,,,,,,,,,,,,20,55,25,,,,,,,,
2010,72,10.7,,,,,,,,,,,,,,,,,,,,,,
2010,73,10.5,,,,,,,,,,20,50,30,,,,,,,,,,
2010,80,10,0,0,0,.002,.023,.226,1.398,5.586,14.398,23.957,25.742,17.864,8.004,2.314,.431,.052,.003,0,,,,
2010,82,11.3,,,,,,,,,,,,,,,,,,,,,,
2010,84,11.2,,,,,,,,,2,5,10,20,30,25,6,2,,,,,,
2010,85,11.5,0,0,0,0,0,0,0,0,0,.06738469,1.3216199,10.11656,30.5669,36.7408,17.5924,3.3375,.2483,.0071,.0001,0,.00133541,
2010,88,10.3,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2010,89,11.4,,,,,,,,,,,10,15,25,25,15,10,,,,,,
2010,90,11,,,,,,,,,,,,20,50,30,,,,,,,,
2010,93,11,,,,,,,,,,,5,40,45,10,,,,,,,,
2010,94,10.8,,,,,,,,,,5,15,50,25,5,,,,,,,,
2010,95,10.79,,,,,,,,,2,5,13,50,22,6,2,,,,,,,
2010,96,11.6,,,,,,,,,,,,5,10,45,35,5,,,,,,
2010,97,11.3,,,,,,,,,,,,,,,,,,,,,,
2010,98,10.7,,,,,,,,,5,10,20,35,20,10,,,,,,,,
2010,99,10.2,,,,,,,,,10,10,60,10,10,,,,,,,,,
2010,101,10,,,,,,,,,,15,60,20,5,,,,,,,,,
2010,103,10.9,,,,,,,,,,5,10,35,30,15,5,,,,,,,
2010,104,10.5,,,,,,,,,,0,30,40,20,10,,,,,,,,
2010,105,11.2,,,,,,,,,,,,10,60,30,,,,,,,,
2010,106,10.4,,,,,,,,,,,,,,,,,,,,,,
2010,107,11.043,,,,,,,,,.01,.43,7.31,33.43,42.38,14.96,1.44,.04,,,,,,
2010,108,10,,,,,,,,1.4,12.6,25.8,30.2,19.9,9.3,.8,,,,,,,,
2010May,1,10.4,,,,,,,,2,5,20,33,25,10,3,2,,,,,,,
2010May,7,12.1,,,,,,,,,,,,,,,,,,,,,,
2010May,8,11.1,,,,,,,,,,3,7,18,32,27,10,3,,,,,,
2010May,14,10.4,,,,,,,,,,,,,,,,,,,,,,
2010May,15,10.25,,,,,,,,5,5,25,35,15,5,5,5,,,,,,,
2010May,16,11.1,,,,,,,,1,3,6,10,16,20,18,14,8,4,,,,,
2010May,19,11.1,,,,,,,,,,,,,,,,,,,,,,
2010May,20,10.7,,,,,,,,,,,20,50,25,5,,,,,,,,
2010May,22,11.6,,,,,,,,,,,10,15,30,35,10,,,,,,,
2010May,23,11.5,,,,,,,,,,,,20,30,35,15,,,,,,,
2010May,24,10.2,,,,,,,,,10,20,40,20,10,,,,,,,,,
2010May,29,10.2,,,,,,,,,,,,,,,,,,,,,,
2010May,30,,,,,,,,,,,,,,,,,,,,,,,
2010May,31,11,,,,,,,,,,5,20,30,30,10,5,,,,,,,
2010May,32,11,,,,,,,,1,5,10,18,25,20,12,5,2,1,1,,,,
2010May,33,11,,,,,,,,,,10,10,30,30,10,10,,,,,,,
2010May,35,,,,,,,,,,,,,,,,,,,,,,,
2010May,36,,,,,,,,,5,25,35,25,10,,,,,,,,,,
2010May,37,10.5,,,,,,,,,,,30,60,10,,,,,,,,,
2010May,38,10.9,,,,,,,,,,,20,60,20,,,,,,,,,
2010May,39,10.1,,,,,,,,,,25,40,25,10,,,,,,,,,
2010May,40,,,,,,,,,,,,,,,,,,,,,,,
2010May,41,10.5,,,,,,,,,,,,,,,,,,,,,,
2010May,42,11.5,,,,,,,,,,,5,10,30,40,10,5,,,,,,
2010May,47,11.5,,,,,,,,,,5,12,17,17,17,15,10,5,2,,,,
2010May,48,10.8,,,,,,,,,,,,,,,,,,,,,,
2010May,52,11.4,,,,,,,,,,,,5,40,45,10,,,,,,,
2010May,54,11.6,,,,,,,,,,,5,20,30,20,15,10,,,,,,
2010May,57,,,,,,,,,,,,,,,,,,,,,,,
2010May,63,11.4,,,,,,,,,,,0,20,50,20,10,,,,,,,
2010May,70,11.5,,,,,,,,,,,,,35,65,,,,,,,,
2010May,72,10.7,,,,,,,,,,,,,,,,,,,,,,
2010May,73,,,,,,,,,,,,,,,,,,,,,,,
2010May,80,10,,,,,,,,,,,,,,,,,,,,,,
2010May,82,11.3,,,,,,,,,,,,,,,,,,,,,,
2010May,84,,,,,,,,,,,,,,,,,,,,,,,
2010May,85,10.8,0,0,0,0,0,0,0,0,.24828077,3.337492,17.59239,36.7408,30.5669,10.1166,1.3216,.0674,.0013,0,0,0,.00723723,
2010May,88,10.4,,,,,,,,5,10,17.5,30,22.5,10,5,,,,,,,,
2010May,89,11.4,,,,,,,,,,,10,15,25,25,15,10,,,,,,
2010May,90,11,,,,,,,,,,,,30,50,20,,,,,,,,
2010May,93,,,,,,,,,,,,,,,,,,,,,,,
2010May,94,11.1,,,,,,,,,,,10,30,40,20,,,,,,,,
2010May,95,10.84,,,,,,,,,,2,15,48,33,2,,,,,,,,
2010May,96,11.5,,,,,,,,,,,,5,20,40,30,5,,,,,,
2010May,97,11.4,,,,,,,,,,,,,,,,,,,,,,
2010May,98,10.6,,,,,,,,,5,10,30,35,15,5,,,,,,,,
2010May,99,10,,,,,,,,,10,10,60,10,10,,,,,,,,,
2010May,101,10,,,,,,,,,,10,60,20,10,,,,,,,,,
2010May,103,10.9,,,,,,,,,,5,10,35,30,15,5,,,,,,,
2010May,104,10.4,,,,,,,,,,10,40,30,20,,,,,,,,,
2010May,105,10.5,,,,,,,,,,,10,60,30,,,,,,,,,
2010May,106,10.4,,,,,,,,,,,,,,,,,,,,,,
2010May,107,10.677,,,,,,,,,.01,.81,11.15,39.8,37.93,9.64,.64,.02,,,,,,
2010May,108,10.5,,,,,,,,,1.2,10.1,22.8,31,22.1,11,1.8,,,,,,,
2011,1,10.5,,,,,,,,,2,20,28,28,20,2,,,,,,,,
2011,7,12,,,,,,,,,,,,,,,,,,,,,,
2011,8,11,,,,,,,,,5,8,11,17,20,15,11,8,5,,,,,
2011,14,10.5,,,,,,,,,,,,,,,,,,,,,,
2011,15,10.25,,,,,,,,5,5,25,35,15,5,5,5,,,,,,,
2011,16,10.5,,,,,,1,3,6,10,15,18,20,14,8,4,1,,,,,,
2011,19,10.5,,,,,,,,,,,,,,,,,,,,,,
2011,20,11,,,,,,,,,,,10,30,40,15,5,,,,,,,
2011,22,12,,,,,,,,,,,5,10,15,20,30,15,5,,,,,
2011,23,11.8,,,,,,,,,,,,20,30,35,15,,,,,,,
2011,24,9.5,,,,,,,,5,30,40,20,5,,,,,,,,,,
2011,29,10.5,,,,,,,,,,30,30,20,20,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,,,,
2011,31,10,,,,,,,,5,15,25,35,15,5,,,,,,,,,
2011,32,,,,,,,,,,,,,,,,,,,,,,,
2011,33,10,,,,,,,,,20,30,30,20,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,36,,,,,,,,5,15,35,25,15,5,,,,,,,,,,
2011,37,8.9,,,,,,,18,38,30,12,2,,,,,,,,,,,
2011,38,10.6,,,,,,,,,,,20,60,20,,,,,,,,,
2011,39,9.6,,,,,,,,10,25,35,15,10,5,,,,,,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,10.8,,,,,,,,,,,30,70,,,,,,,,,,
2011,42,10.7,,,,,,,,,,,25,50,25,,,,,,,,,
2011,47,11.5,,,,,,,,,,5,8,16,17,18,16,10,5,4,1,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,52,12,,,,,,,,,,,,,5,40,45,10,,,,,,
2011,54,11,,,,,,,,,5,10,15,20,25,15,5,5,,,,,,
2011,57,10,,,,,,,,,,,,,,,,,,,,,,
2011,63,11.8,,,,,,,,,,,5,10,15,45,15,10,,,,,,
2011,70,10.5,,,,,,,,,,,20,55,25,,,,,,,,,
2011,72,10.7,,,,,,,,,,,,,,,,,,,,,,
2011,73,10.5,,,,,,,,,,,50,35,15,,,,,,,,,
2011,80,9.9,0,0,.002,.022,.158,.824,3.081,8.274,15.953,22.086,21.961,15.682,8.042,2.961,.782,.148,.02,.004,,,,
2011,82,,,,,,,,,,,,,,,,,,,,,,,
2011,84,11.5,,,,,,,,2,4,6,9,15,20,20,12,7,3,1,1,,,
2011,85,11.6,0,0,0,0,0,0,0,.00549568,.07792207,.6742598,3.56588,11.5417,22.8891,27.8338,20.7568,9.4903,2.6581,.4555,.0477,.0031,.00034245,
2011,88,10.2,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2011,89,11.5,,,,,,,,,,5,10,15,20,20,15,10,5,,,,,
2011,90,10.5,,,,,,,,,,,20,50,30,,,,,,,,,
2011,93,10,,,,,,,,,5,35,50,10,,,,,,,,,,
2011,94,10.3,,,,,,,,,7.5,15,40,30,7.5,,,,,,,,,
2011,95,10.09,,,,,,,,,5,25,49,20,1,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,,,,,,,,,,,,,,,,,,,,,,,
2011,98,10.5,,,,,,,,,5,10,30,35,15,5,,,,,,,,
2011,99,9.5,,,,,,,,10,10,60,10,10,,,,,,,,,,
2011,101,10.2,,,,,,,,,,10,55,25,10,,,,,,,,,
2011,103,10.5,,,,,,,,,2.5,10,25,30,20,10,2.5,,,,,,,
2011,104,10.5,,,,,,,,,,15,30,40,15,,,,,,,,,
2011,105,11.5,,,,,,,,,,,,10,30,50,10,,,,,,,
2011,106,10.4,,,,,,,,,,,,,,,,,,,,,,
2011,107,11.526,,,,,,,,,.04,.49,3.52,13.47,27.61,30.34,17.87,5.64,.95,.07,,,,
2011,108,9.9,,,,,,.43,6.36,13.96,21.55,22.08,16.78,11.48,6.18,1.18,,,,,,,,
2011May,1,10.5,,,,,,,,4,6,20,30,24,10,4,2,,,,,,,
2011May,7,12.1,,,,,,,,,,,,,,,,,,,,,,
2011May,8,11,,,,,,,,,5,7,11,18,20,16,11,7,5,,,,,
2011May,14,10.5,,,,,,,,,,,,,,,,,,,,,,
2011May,15,10.5,,,,,,,,5,5,20,25,25,10,5,5,,,,,,,
2011May,16,10.7,,,,,,1,3,6,10,13,16,20,16,10,4,1,,,,,,
2011May,19,10.6,,,,,,,,,,,,,,,,,,,,,,
2011May,20,11,,,,,,,,,,,10,30,40,15,5,,,,,,,
2011May,22,12,,,,,,,,,,,5,10,15,25,30,15,,,,,,
2011May,23,11.8,,,,,,,,,,,,20,30,35,15,,,,,,,
2011May,24,9.7,,,,,,,,10,20,40,20,10,,,,,,,,,,
2011May,29,10.5,,,,,,,,,,,,,,,,,,,,,,
2011May,30,,,,,,,,,,,,,,,,,,,,,,,
2011May,31,10.3,,,,,,,,,10,30,35,20,5,,,,,,,,,
2011May,32,,,,,,,,,,,,,,,,,,,,,,,
2011May,33,10,,,,,,,,10,10,30,30,10,10,,,,,,,,,
2011May,35,,,,,,,,,,,,,,,,,,,,,,,
2011May,36,,,,,,,,,5,15,35,25,15,5,,,,,,,,,
2011May,37,9.7,,,,,,,2,8,22,42,22,4,,,,,,,,,,
2011May,38,10.5,,,,,,,,,,,20,60,20,,,,,,,,,
2011May,39,9.7,,,,,,,,15,20,30,20,15,,,,,,,,,,
2011May,40,,,,,,,,,,,,,,,,,,,,,,,
2011May,41,10.3,,,,,,,,,,,,,,,,,,,,,,
2011May,42,11.1,,,,,,,,,,,15,30,45,10,,,,,,,,
2011May,47,11.7,,,,,,,,,,2,7,15,16,16,15,10,8,5,3,2,1,
2011May,48,,,,,,,,,,,,,,,,,,,,,,,
2011May,52,12,,,,,,,,,,,,,5,40,45,10,,,,,,
2011May,54,10,,,,,,,5,10,20,20,20,15,5,5,,,,,,,,
2011May,57,,,,,,,,,,,,,,,,,,,,,,,
2011May,63,11.9,,,,,,,,,,,10,15,20,40,10,5,,,,,,
2011May,70,10.7,,,,,,,,,,,30,55,15,,,,,,,,,
2011May,72,10.7,,,,,,,,,,,,,,,,,,,,,,
2011May,73,,,,,,,,,,,,,,,,,,,,,,,
2011May,80,10,,,,,,,,,,,,,,,,,,,,,,
2011May,82,,,,,,,,,,,,,,,,,,,,,,,
2011May,84,,,,,,,,,,,,,,,,,,,,,,,
2011May,85,11.5,0,0,0,0,0,0,0,.0097172,.1248041,.978544,4.6906,13.76406,24.7517,27.2948,18.4582,7.6521,1.9429,.3018,.0286,.0016,.0005747,
2011May,88,10.2,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2011May,89,11.5,,,,,,,,,,5,10,15,20,20,15,10,5,,,,,
2011May,90,10.5,,,,,,,,,,,30,50,20,,,,,,,,,
2011May,93,,,,,,,,,,,,,,,,,,,,,,,
2011May,94,10.3,,,,,,,,,5,12.5,42.5,37.5,2.5,,,,,,,,,
2011May,95,10.36,,,,,,,,,2,13,49,30,6,,,,,,,,,
2011May,96,,,,,,,,,,,,,,,,,,,,,,,
2011May,97,,,,,,,,,,,,,,,,,,,,,,,
2011May,98,10.7,,,,,,,,,5,10,20,35,20,10,,,,,,,,
2011May,99,9.8,,,,,,,,10,10,60,10,10,,,,,,,,,,
2011May,101,10.2,,,,,,,,,,10,55,25,10,,,,,,,,,
2011May,103,10.7,,,,,,,,,2.5,10,20,35,20,10,2.5,,,,,,,
2011May,104,10.7,,,,,,,,,,,10,40,30,20,,,,,,,,
2011May,105,10.9,,,,,,,,,,,20,50,30,,,,,,,,,
2011May,106,10.4,,,,,,,,,,,,,,,,,,,,,,
2011May,107,11.496,,,,,,,,,.03,.45,3.38,13.27,27.65,30.6,17.99,5.61,.93,.09,,,,
2011May,108,9.8,,,,,,,3.51,12.75,22.07,24.45,18.32,12.17,6.02,.71,,,,,,,,
2014,1,8,,,,5,15,22,25,18,10,3,2,,,,,,,,,,,
2014,7,8.6,,,,,,,,,,,,,,,,,,,,,,
2014,8,7.8,,,,5,12,23,20,15,10,8,5,2,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,,,,
2014,15,9,,,,,,5,10,30,30,15,5,5,,,,,,,,,,
2014,16,9.3,,,1,3,5,7,9,12,18,15,11,9,4,3,2,1,,,,,,
2014,19,8,,,,,,,,,,,,,,,,,,,,,,
2014,20,9.5,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2014,22,8.5,,,,,5,15,30,30,15,5,,,,,,,,,,,,
2014,23,8.5,,,,3,7,15,20,25,15,8,5,2,,,,,,,,,,
2014,24,8.7,,,,,,10,20,40,20,10,,,,,,,,,,,,
2014,29,10,,,,,,,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,,,,
2014,31,7.5,,,,5,10,30,25,15,10,5,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,,,,
2014,33,7,,10,10,30,30,10,10,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,36,,,,,10,25,30,25,10,,,,,,,,,,,,,,
2014,37,8,,,,3,15,26,31,11,8,4,2,,,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,8.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,8,,,,,,,,,,,,,,,,,,,,,,
2014,42,8.2,,,,,10,25,40,20,5,,,,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,,,,
2014,52,8.5,,,,,,5,30,40,20,5,,,,,,,,,,,,
2014,54,7.5,,,5,10,15,20,15,15,10,5,5,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,63,9,,,,,,,,15,55,15,10,5,,,,,,,,,,
2014,70,7.7,,,,,,55,45,,,,,,,,,,,,,,,
2014,72,9,,,,,,,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,,,,
2014,84,9,,,,1,2,5,10,20,22,18,9,5,2,1,1,1,1,1,1,,,
2014,85,,,,,,,,,,,,,,,,,,,,,,,
2014,88,8.5,,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2014,89,8.5,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,,,,
2014,90,9,,,,,,,,25,50,25,,,,,,,,,,,,
2014,93,7.5,,,,20,30,30,20,,,,,,,,,,,,,,,
2014,94,8,,,5,10,15,22.5,15,12.5,10,6,4,,,,,,,,,,,
2014,95,8.05,0,0,1,1,4,29,50,10,4,1,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,,,,
2014,98,7.7,,,,10,25,30,25,10,,,,,,,,,,,,,,
2014,99,7.5,,,,10,15,60,10,5,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,,,,
2014,104,8.5,,,,,,5,30,40,20,5,,,,,,,,,,,,
2014,105,10.8,,,,,,,,,,5,20,50,20,5,,,,,,,,
2014,106,9,,,,,,,,,,,,,,,,,,,,,,
2014,107,9.205,,.04,.2,.82,2.59,6.34,12.04,17.7,20.16,17.79,12.15,6.43,2.64,.84,.21,.04,.01,,,,,
2014,108,8.9,,,,,,14.8,20.9,38.4,20.7,5.2,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,,,,,,,,,,
2009,7,,,,2.6,,,,,,,,,,,,,,,,,,,
2009,8,,,,2.1,,,,,,,,,,,,,,,,,,,
2009,14,,,,,,,,,,,,,,,,,,,,,,,
2009,15,,,,,,,,,,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,,,,,,,,,,
2009,19,,,,.9,,,,,,,,,,,,,,,,,,,
2009,20,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,22,,,,1.7,,,,,,,,,,,,,,,,,,,
2009,23,,,,2,,,,,,,,,,,,,,,,,,,
2009,24,,,,1.2,,,,,,,,,,,,,,,,,,,
2009,29,,,,2.7,,,,,,,,,,,,,,,,,,,
2009,30,,,,,,,,,,,,,,,,,,,,,,,
2009,31,,,,,,,,,,,,,,,,,,,,,,,
2009,32,,,,1.6,,,,,,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,,,,,,,,,,
2009,36,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,37,,,,,,,,,,,,,,,,,,,,,,,
2009,38,,,,1.6,,,,,,,,,,,,,,,,,,,
2009,39,,,,2.7,,,,,,,,,,,,,,,,,,,
2009,40,,,,,,,,,,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,,,,,,,,,,
2009,47,,,,1.2,,,,,,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,,,,,,,,,,
2009,52,,,,4.4,,,,,,,,,,,,,,,,,,,
2009,54,,,,,,,,,,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,,,,,,,,,,
2009,63,,,,1,,,,,,,,,,,,,,,,,,,
2009,70,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,72,,,,,,,,,,,,,,,,,,,,,,,
2009,73,,,,2,,,,,,,,,,,,,,,,,,,
2009,80,,,,2.6,,,,,,,,,,,,,,,,,,,
2009,82,,,,,,,,,,,,,,,,,,,,,,,
2009,84,,,,2.8,,,,,,,,,,,,,,,,,,,
2009,85,,,,,,,,,,,,,,,,,,,,,,,
2009,88,,,,2.7,,,,,,,,,,,,,,,,,,,
2009,89,,,,,,,,,,,,,,,,,,,,,,,
2009,90,,,,1.8,,,,,,,,,,,,,,,,,,,
2009,93,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,94,,,,1.5,,,,,,,,,,,,,,,,,,,
2009,95,,,,2,,,,,,,,,,,,,,,,,,,
2009,96,,,,,,,,,,,,,,,,,,,,,,,
2009,97,,,,,,,,,,,,,,,,,,,,,,,
2009,98,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,99,,,,1.7,,,,,,,,,,,,,,,,,,,
2009,101,,,,,,,,,,,,,,,,,,,,,,,
2009,103,,,,1.3,,,,,,,,,,,,,,,,,,,
2009,104,,,,2,,,,,,,,,,,,,,,,,,,
2009,105,,,,3.8,,,,,,,,,,,,,,,,,,,
2009,106,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,107,,,,,,,,,,,,,,,,,,,,,,,
2009,108,,,,3.5,,,,,,,,,,,,,,,,,,,
2009Q3,1,50,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,7,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,8,66.7,1,1.42,,,,,,,,,,,,,,,,,,,,
2009Q3,14,60,1,,,,,,,,,,,,,,,,,,,,,
2009Q3,15,65,,,,,,,,,,,,,,,,,,,,,,
2009Q3,16,61,1,1.39,,,,,,,,,,,,,,,,,,,,
2009Q3,19,,1,,,,,,,,,,,,,,,,,,,,,
2009Q3,20,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,22,60,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,23,63,1,1.26,,,,,,,,,,,,,,,,,,,,
2009Q3,24,65.5,1,1.3467,,,,,,,,,,,,,,,,,,,,
2009Q3,29,62,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,30,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,31,65,1,,,,,,,,,,,,,,,,,,,,,
2009Q3,32,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,33,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,35,,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,36,62,.75,,,,,,,,,,,,,,,,,,,,,
2009Q3,37,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,38,65,1,1.41,,,,,,,,,,,,,,,,,,,,
2009Q3,39,62.239783,1,1.3567972,,,,,,,,,,,,,,,,,,,,
2009Q3,40,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,41,68,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,42,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,47,60.53653,1,1.43,,,,,,,,,,,,,,,,,,,,
2009Q3,48,50,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q3,52,69,1,1.5,,,,,,,,,,,,,,,,,,,,
2009Q3,54,,1,,,,,,,,,,,,,,,,,,,,,
2009Q3,57,60,1,1.36,,,,,,,,,,,,,,,,,,,,
2009Q3,63,,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,70,55,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,72,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,73,50,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,80,67,1.14,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,82,67,1,1.45,,,,,,,,,,,,,,,,,,,,
2009Q3,84,58,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,85,63.3,.75,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,88,60,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,89,65,1,1.36,,,,,,,,,,,,,,,,,,,,
2009Q3,90,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,93,65,1,1.39,,,,,,,,,,,,,,,,,,,,
2009Q3,94,60,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,95,64,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,96,65,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q3,97,67,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q3,98,65,1,,,,,,,,,,,,,,,,,,,,,
2009Q3,99,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,101,65,1,1.369863,,,,,,,,,,,,,,,,,,,,
2009Q3,103,60,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q3,104,58,1,1.31,,,,,,,,,,,,,,,,,,,,
2009Q3,105,62,1,1.38,,,,,,,,,,,,,,,,,,,,
2009Q3,106,60,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q3,107,,,,,,,,,,,,,,,,,,,,,,,
2009Q3,108,60,1.25,1.39,,,,,,,,,,,,,,,,,,,,
2009Q4,1,55,1,1.28,,,,,,,,,,,,,,,,,,,,
2009Q4,7,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,8,70,1,1.45,,,,,,,,,,,,,,,,,,,,
2009Q4,14,65,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,15,70,,,,,,,,,,,,,,,,,,,,,,
2009Q4,16,63,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,19,,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,20,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,22,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,23,69,1,1.22,,,,,,,,,,,,,,,,,,,,
2009Q4,24,70,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,29,62,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,30,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,31,75,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,32,65,.75,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,33,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,35,,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,36,70,.75,,,,,,,,,,,,,,,,,,,,,
2009Q4,37,70,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q4,38,70,1,1.45,,,,,,,,,,,,,,,,,,,,
2009Q4,39,65.33,1,1.33,,,,,,,,,,,,,,,,,,,,
2009Q4,40,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,41,70,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q4,42,68,1,1.41,,,,,,,,,,,,,,,,,,,,
2009Q4,47,62.957995,1,1.46,,,,,,,,,,,,,,,,,,,,
2009Q4,48,50,1,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,52,70,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,54,,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,57,70,1,1.41,,,,,,,,,,,,,,,,,,,,
2009Q4,63,,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,70,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,72,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,73,40,.75,1.3,,,,,,,,,,,,,,,,,,,,
2009Q4,80,66,1.14,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,82,67,1,1.5,,,,,,,,,,,,,,,,,,,,
2009Q4,84,59,1,1.41,,,,,,,,,,,,,,,,,,,,
2009Q4,85,56.3,.75,1.25,,,,,,,,,,,,,,,,,,,,
2009Q4,88,60,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q4,89,68.7,1,1.31,,,,,,,,,,,,,,,,,,,,
2009Q4,90,70,1,1.45,,,,,,,,,,,,,,,,,,,,
2009Q4,93,65,1,1.38,,,,,,,,,,,,,,,,,,,,
2009Q4,94,60,1,1.32,,,,,,,,,,,,,,,,,,,,
2009Q4,95,67,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,96,65,1,1.24,,,,,,,,,,,,,,,,,,,,
2009Q4,97,64,1,1.38,,,,,,,,,,,,,,,,,,,,
2009Q4,98,62.5,1,,,,,,,,,,,,,,,,,,,,,
2009Q4,99,68,1,1.42,,,,,,,,,,,,,,,,,,,,
2009Q4,101,70,1,1.3333,,,,,,,,,,,,,,,,,,,,
2009Q4,103,60,1,1.4,,,,,,,,,,,,,,,,,,,,
2009Q4,104,66,1,1.41,,,,,,,,,,,,,,,,,,,,
2009Q4,105,65,1,1.344,,,,,,,,,,,,,,,,,,,,
2009Q4,106,62,1,1.35,,,,,,,,,,,,,,,,,,,,
2009Q4,107,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,108,65,1.25,1.39,,,,,,,,,,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,,,,,,,,,,
2010,7,,,,1.7,,,,,,,,,,,,,,,,,,,
2010,8,,,,1.3,,,,,,,,,,,,,,,,,,,
2010,14,,,,,,,,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,,,,
2010,16,,,,1.9,,,,,,,,,,,,,,,,,,,
2010,19,,,,1.2,,,,,,,,,,,,,,,,,,,
2010,20,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,22,,,,1.2,,,,,,,,,,,,,,,,,,,
2010,23,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,24,,,,1,,,,,,,,,,,,,,,,,,,
2010,29,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,,,,
2010,32,,,,.8,,,,,,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,,,,
2010,36,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,,,,
2010,38,,,,1,,,,,,,,,,,,,,,,,,,
2010,39,,,,1.9,,,,,,,,,,,,,,,,,,,
2010,40,,,,,,,,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,,,,,,,,,,
2010,47,,,,1,,,,,,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,,,,,,,,,,
2010,52,,,,.3,,,,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,,,,,,,,,,
2010,63,,,,.8,,,,,,,,,,,,,,,,,,,
2010,70,,,,2.3,,,,,,,,,,,,,,,,,,,
2010,72,,,,,,,,,,,,,,,,,,,,,,,
2010,73,,,,1.25,,,,,,,,,,,,,,,,,,,
2010,80,,,,2.6,,,,,,,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,,,,,,,,,,
2010,84,,,,1.7,,,,,,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,,,,,,,,,,
2010,88,,,,2.4,,,,,,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,,,,,,,,,,
2010,90,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,93,,,,2,,,,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,,,,
2010,95,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,,,,
2010,97,,,,,,,,,,,,,,,,,,,,,,,
2010,98,,,,1,,,,,,,,,,,,,,,,,,,
2010,99,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,,,,
2010,103,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,104,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,105,,,,1.1,,,,,,,,,,,,,,,,,,,
2010,106,,,,3,,,,,,,,,,,,,,,,,,,
2010,107,,,,,,,,,,,,,,,,,,,,,,,
2010,108,,,,2.7,,,,,,,,,,,,,,,,,,,
2010Q1,1,55,1.5,1.28,,,,,,,,,,,,,,,,,,,,
2010Q1,7,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,8,75,1,1.48,,,,,,,,,,,,,,,,,,,,
2010Q1,14,65,1,,,,,,,,,,,,,,,,,,,,,
2010Q1,15,70,,,,,,,,,,,,,,,,,,,,,,
2010Q1,16,65,1,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,19,,1,,,,,,,,,,,,,,,,,,,,,
2010Q1,20,75,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,22,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,23,70,1,1.18,,,,,,,,,,,,,,,,,,,,
2010Q1,24,70,1.17,1.267,,,,,,,,,,,,,,,,,,,,
2010Q1,29,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,30,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,31,80,1.25,,,,,,,,,,,,,,,,,,,,,
2010Q1,32,65,.75,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,36,76,1.25,,,,,,,,,,,,,,,,,,,,,
2010Q1,37,80,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,38,70,1,1.45,,,,,,,,,,,,,,,,,,,,
2010Q1,39,66,1,1.3633,,,,,,,,,,,,,,,,,,,,
2010Q1,40,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,41,73,1,1.35,,,,,,,,,,,,,,,,,,,,
2010Q1,42,70,1,1.41,,,,,,,,,,,,,,,,,,,,
2010Q1,47,64.846735,1,1.47,,,,,,,,,,,,,,,,,,,,
2010Q1,48,50,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q1,52,73,1,1.26,,,,,,,,,,,,,,,,,,,,
2010Q1,54,,1,,,,,,,,,,,,,,,,,,,,,
2010Q1,57,75,1,1.43,,,,,,,,,,,,,,,,,,,,
2010Q1,63,,1,1.28,,,,,,,,,,,,,,,,,,,,
2010Q1,70,70,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,72,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,73,40,.75,1.1,,,,,,,,,,,,,,,,,,,,
2010Q1,80,66,1.34,1.4,,,,,,,,,,,,,,,,,,,,
2010Q1,82,67,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q1,84,61,1,1.43,,,,,,,,,,,,,,,,,,,,
2010Q1,85,62.4,.5,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,88,61,1,1.35,,,,,,,,,,,,,,,,,,,,
2010Q1,89,71.7,1,1.29,,,,,,,,,,,,,,,,,,,,
2010Q1,90,75,1,1.45,,,,,,,,,,,,,,,,,,,,
2010Q1,93,70,1,1.38,,,,,,,,,,,,,,,,,,,,
2010Q1,94,55,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,95,69,1,1.38,,,,,,,,,,,,,,,,,,,,
2010Q1,96,65,1,1.28,,,,,,,,,,,,,,,,,,,,
2010Q1,97,67,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q1,98,60,1,,,,,,,,,,,,,,,,,,,,,
2010Q1,99,72,1,1.44,,,,,,,,,,,,,,,,,,,,
2010Q1,101,72,1,1.2987,,,,,,,,,,,,,,,,,,,,
2010Q1,103,60,1.5,1.42,,,,,,,,,,,,,,,,,,,,
2010Q1,104,70,1,1.45,,,,,,,,,,,,,,,,,,,,
2010Q1,105,70,1,1.32,,,,,,,,,,,,,,,,,,,,
2010Q1,106,64,1,1.35,,,,,,,,,,,,,,,,,,,,
2010Q1,107,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,108,68,1.5,1.39,,,,,,,,,,,,,,,,,,,,
2010Q2,1,55,2,1.28,,,,,,,,,,,,,,,,,,,,
2010Q2,7,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,8,81,1,1.51,,,,,,,,,,,,,,,,,,,,
2010Q2,14,70,1.25,,,,,,,,,,,,,,,,,,,,,
2010Q2,15,75,,,,,,,,,,,,,,,,,,,,,,
2010Q2,16,66,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,19,,1,,,,,,,,,,,,,,,,,,,,,
2010Q2,20,80,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,22,75,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,23,73,1,1.15,,,,,,,,,,,,,,,,,,,,
2010Q2,24,70,1.5,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,29,65,1.25,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,30,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,31,80,1.25,,,,,,,,,,,,,,,,,,,,,
2010Q2,32,65,.75,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,36,76,1.75,,,,,,,,,,,,,,,,,,,,,
2010Q2,37,85,1.5,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,38,70,1,1.43,,,,,,,,,,,,,,,,,,,,
2010Q2,39,66.33,1,1.39,,,,,,,,,,,,,,,,,,,,
2010Q2,40,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,41,75,1.5,1.33,,,,,,,,,,,,,,,,,,,,
2010Q2,42,70,1,1.42,,,,,,,,,,,,,,,,,,,,
2010Q2,47,60.95593,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,48,50,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,52,75,1,1.22,,,,,,,,,,,,,,,,,,,,
2010Q2,54,,1,,,,,,,,,,,,,,,,,,,,,
2010Q2,57,72,1,1.45,,,,,,,,,,,,,,,,,,,,
2010Q2,63,,1,1.27,,,,,,,,,,,,,,,,,,,,
2010Q2,70,65,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,72,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,73,50,.75,1.1,,,,,,,,,,,,,,,,,,,,
2010Q2,80,67,1.62,1.4,,,,,,,,,,,,,,,,,,,,
2010Q2,82,67,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,84,62,1,1.44,,,,,,,,,,,,,,,,,,,,
2010Q2,85,64.16,.5,1.175,,,,,,,,,,,,,,,,,,,,
2010Q2,88,67,1,1.32,,,,,,,,,,,,,,,,,,,,
2010Q2,89,72.7,1.1,1.27,,,,,,,,,,,,,,,,,,,,
2010Q2,90,75,1,1.48,,,,,,,,,,,,,,,,,,,,
2010Q2,93,70,1,1.38,,,,,,,,,,,,,,,,,,,,
2010Q2,94,60,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,95,71,1,1.36,,,,,,,,,,,,,,,,,,,,
2010Q2,96,65,1,1.36,,,,,,,,,,,,,,,,,,,,
2010Q2,97,72,1,1.28,,,,,,,,,,,,,,,,,,,,
2010Q2,98,60,1,,,,,,,,,,,,,,,,,,,,,
2010Q2,99,75,1,1.45,,,,,,,,,,,,,,,,,,,,
2010Q2,101,75,1,1.282051,,,,,,,,,,,,,,,,,,,,
2010Q2,103,60,1.75,1.45,,,,,,,,,,,,,,,,,,,,
2010Q2,104,68.95,1,1.45,,,,,,,,,,,,,,,,,,,,
2010Q2,105,72,1,1.3,,,,,,,,,,,,,,,,,,,,
2010Q2,106,66,1,1.35,,,,,,,,,,,,,,,,,,,,
2010Q2,107,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,108,70,1.75,1.39,,,,,,,,,,,,,,,,,,,,
2010Q3,1,55,2,1.28,,,,,,,,,,,,,,,,,,,,
2010Q3,7,65,1.3,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,8,87,1,1.51,,,,,,,,,,,,,,,,,,,,
2010Q3,14,75,1.75,,,,,,,,,,,,,,,,,,,,,
2010Q3,15,75,,,,,,,,,,,,,,,,,,,,,,
2010Q3,16,68,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,19,,1,,,,,,,,,,,,,,,,,,,,,
2010Q3,20,80,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,22,75,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,23,75,1,1.15,,,,,,,,,,,,,,,,,,,,
2010Q3,24,75.3,2,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,29,67,1.25,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,30,70,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,31,90,1.75,,,,,,,,,,,,,,,,,,,,,
2010Q3,32,65,.75,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,36,80,2,,,,,,,,,,,,,,,,,,,,,
2010Q3,37,85,1.75,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,38,70,1,1.42,,,,,,,,,,,,,,,,,,,,
2010Q3,39,68.667,1,1.40833,,,,,,,,,,,,,,,,,,,,
2010Q3,40,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,41,75,1.5,1.3,,,,,,,,,,,,,,,,,,,,
2010Q3,42,70,1.1,1.42,,,,,,,,,,,,,,,,,,,,
2010Q3,47,62.78461,1,1.51,,,,,,,,,,,,,,,,,,,,
2010Q3,48,50,1,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,52,76,1,1.27,,,,,,,,,,,,,,,,,,,,
2010Q3,54,,1.25,,,,,,,,,,,,,,,,,,,,,
2010Q3,57,74,1.25,1.47,,,,,,,,,,,,,,,,,,,,
2010Q3,63,,1,1.26,,,,,,,,,,,,,,,,,,,,
2010Q3,70,70,1,1.2,,,,,,,,,,,,,,,,,,,,
2010Q3,72,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,73,,.75,,,,,,,,,,,,,,,,,,,,,
2010Q3,80,68,1.89,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,82,67,1.25,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,84,63,1,1.46,,,,,,,,,,,,,,,,,,,,
2010Q3,85,66.01,.5,1.175,,,,,,,,,,,,,,,,,,,,
2010Q3,88,74,1,1.29,,,,,,,,,,,,,,,,,,,,
2010Q3,89,73.3,1.4,1.27,,,,,,,,,,,,,,,,,,,,
2010Q3,90,75,1,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,93,70,1,1.33,,,,,,,,,,,,,,,,,,,,
2010Q3,94,65,1,1.2,,,,,,,,,,,,,,,,,,,,
2010Q3,95,72,1.25,1.35,,,,,,,,,,,,,,,,,,,,
2010Q3,96,65,1,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,97,79,1.5,1.26,,,,,,,,,,,,,,,,,,,,
2010Q3,98,60,1.5,,,,,,,,,,,,,,,,,,,,,
2010Q3,99,80,1.25,1.4,,,,,,,,,,,,,,,,,,,,
2010Q3,101,75,1.25,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,103,65,2,1.47,,,,,,,,,,,,,,,,,,,,
2010Q3,104,90,1.25,1.47,,,,,,,,,,,,,,,,,,,,
2010Q3,105,75,1.5,1.28,,,,,,,,,,,,,,,,,,,,
2010Q3,106,68,1.25,1.35,,,,,,,,,,,,,,,,,,,,
2010Q3,107,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,108,72,2,1.39,,,,,,,,,,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,,,,,,,,,,
2011,7,,,,2,,,,,,,,,,,,,,,,,,,
2011,8,,,,1.6,,,,,,,,,,,,,,,,,,,
2011,14,,,,,,,,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,,,,
2011,16,,,,1.8,,,,,,,,,,,,,,,,,,,
2011,19,,,,2.2,,,,,,,,,,,,,,,,,,,
2011,20,,,,2,,,,,,,,,,,,,,,,,,,
2011,22,,,,2,,,,,,,,,,,,,,,,,,,
2011,23,,,,1.8,,,,,,,,,,,,,,,,,,,
2011,24,,,,2,,,,,,,,,,,,,,,,,,,
2011,29,,,,1.5,,,,,,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,,,,
2011,32,,,,,,,,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,36,,,,2,,,,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,,,,
2011,38,,,,1.9,,,,,,,,,,,,,,,,,,,
2011,39,,,,2.2,,,,,,,,,,,,,,,,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,,,,
2011,47,,,,.8,,,,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,52,,,,-.2,,,,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,,,,,,,,,,
2011,63,,,,1.3,,,,,,,,,,,,,,,,,,,
2011,70,,,,2.2,,,,,,,,,,,,,,,,,,,
2011,72,,,,,,,,,,,,,,,,,,,,,,,
2011,73,,,,1.25,,,,,,,,,,,,,,,,,,,
2011,80,,,,,,,,,,,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,,,,,,,,,,
2011,84,,,,2.2,,,,,,,,,,,,,,,,,,,
2011,85,,,,,,,,,,,,,,,,,,,,,,,
2011,88,,,,2,,,,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,,,,
2011,90,,,,1.9,,,,,,,,,,,,,,,,,,,
2011,93,,,,2.5,,,,,,,,,,,,,,,,,,,
2011,94,,,,.5,,,,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,,,,,,,,,,,,,,,,,,,,,,,
2011,98,,,,1.75,,,,,,,,,,,,,,,,,,,
2011,99,,,,,,,,,,,,,,,,,,,,,,,
2011,101,,,,,,,,,,,,,,,,,,,,,,,
2011,103,,,,2,,,,,,,,,,,,,,,,,,,
2011,104,,,,1.8,,,,,,,,,,,,,,,,,,,
2011,105,,,,1.5,,,,,,,,,,,,,,,,,,,
2011,106,,,,3,,,,,,,,,,,,,,,,,,,
2011,107,,,,,,,,,,,,,,,,,,,,,,,
2011,108,,,,2.4,,,,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,,,,
2014,7,,,,3,,,,,,,,,,,,,,,,,,,
2014,8,,,,2.3,,,,,,,,,,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,,,,
2014,16,,,,2.3,,,,,,,,,,,,,,,,,,,
2014,19,,,,2.9,,,,,,,,,,,,,,,,,,,
2014,20,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,22,,,,2,,,,,,,,,,,,,,,,,,,
2014,23,,,,2,,,,,,,,,,,,,,,,,,,
2014,24,,,,3,,,,,,,,,,,,,,,,,,,
2014,29,,,,2,,,,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,,,,
2014,33,,,,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,36,,,,3.5,,,,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,,,,2.9,,,,,,,,,,,,,,,,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,,,,
2014,47,,,,2,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,,,,
2014,52,,,,,,,,,,,,,,,,,,,,,,,
2014,54,,,,,,,,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,63,,,,2,,,,,,,,,,,,,,,,,,,
2014,70,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,72,,,,,,,,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,,,,
2014,84,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,,,,
2014,88,,,,2.1,,,,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,,,,
2014,90,,,,2,,,,,,,,,,,,,,,,,,,
2014,93,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,94,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,95,,,,2,,,,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,,,,
2014,98,,,,3.5,,,,,,,,,,,,,,,,,,,
2014,99,,,,,,,,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,,,,
2014,104,,,,2.3,,,,,,,,,,,,,,,,,,,
2014,105,,,,2.1,,,,,,,,,,,,,,,,,,,
2014,106,,,,3.5,,,,,,,,,,,,,,,,,,,
2014,107,,,,,,,,,,,,,,,,,,,,,,,
2014,108,,,,2.4,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2009Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN2_0,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,
2009,1,.4,,,,,5,50,45,,,,,,,,,,,,,,,
2009,3,.4,,,,,,60,40,,,,,,,,,,,,,,,
2009,4,.3,,,,,10,80,10,,,,,,,,,,,,,,,
2009,5,0,,,,,20,70,10,,,,,,,,,,,,,,,
2009,7,.1,,,,,,,,,,,,,,,,,,,,,,
2009,8,.3,,,,,,90,10,,,,,,,,,,,,,,,
2009,10,.255,,,,,.11,97.27,2.62,,,,,,,0,,,,,,,,
2009,14,.2,,,,,,,,,,,,,,,,,,,,,,
2009,15,.3,,,,,,80,20,,,,,,,,,,,,,,,
2009,16,.2,,,2,7,19,33,21,13,4,1,,,,,,,,,,,,
2009,20,.3,,,,,,85,15,,,,,,,,,,,,,,,
2009,22,.2,,,,,5,85,10,,,,,,,,,,,,,,,
2009,23,.3,,,,,,70,30,,,,,,,,,,,,,,,
2009,29,.2,,,,,30,60,10,,,,,,,,,,,,,,,
2009,31,.2,,,,,10,45,35,10,,,,,,,,,,,,,,
2009,33,.2,,,,,10,90,,,,,,,,,,,,,,,,
2009,35,.4,,,,,,70,30,,,,,,,,,,,,,,,
2009,37,.2,,,,,2,96,2,,,,,,,,,,,,,,,
2009,38,.3,,,,,,70,30,,,,,,,,,,,,,,,
2009,39,.3,,,,,,90,10,,,,,,,,,,,,,,,
2009,40,.3,,,,,,100,,,,,,,,,,,,,,,,
2009,41,.2,,,,,,90,10,,,,,,,,,,,,,,,
2009,42,.3,,,,,10,55,30,5,,,,,,,,,,,,,,
2009,48,.3,0,0,0,10,10,50,20,10,0,0,0,0,0,0,,,,,,,,
2009,49,.2,,,,5,10,70,10,5,,,,,,,,,,,,,,
2009,50,.4,,,,,,90,10,,,,,,,,,,,,,,,
2009,52,.3,0,2,5,12,18,30.8,18,8,6,.2,0,0,,,,,,,,,,
2009,54,.3,,,,,10,70,20,,,,,,,,,,,,,,,
2009,57,.2,,,,,,,,,,,,,,,,,,,,,,
2009,58,.6,,,,,,,,,,,,,,,,,,,,,,
2009,59,.2,,,,,15,70,15,,,,,,,,,,,,,,,
2009,61,.2,,,,,30,45,25,,,,,,,,,,,,,,,
2009,63,.3,,,,,2,90,8,,,,,,,,,,,,,,,
2009,65,.4,,,,,,70,30,,,,,,,,,,,,,,,
2009,68,.3,,,,,20,40,40,,,,,,,,,,,,,,,
2009,70,.4,,,,,,90,10,,,,,,,,,,,,,,,
2009,73,.3,,,,,40,55,5,,,,,,,,,,,,,,,
2009,82,.4,,,,,,,,,,,,,,,,,,,,,,
2009,84,.2,,,,,10,70,20,,,,,,,,,,,,,,,
2009,88,.3,,,2.5,7.5,20,40,20,7.5,2.5,,,,,,,,,,,,,
2009,89,.3,,,,,5,60,30,5,,,,,,,,,,,,,,
2009,90,.3,,,,,,85,15,,,,,,,,,,,,,,,
2009,91,.2,,,,,10,80,10,,,,,,,,,,,,,,,
2009,93,.3,,,,,10,70,20,,,,,,,,,,,,,,,
2009,94,.3,,,,,5,80,10,5,,,,,,,,,,,,,,
2009,95,.4306952,,,,,4,66,27,3,,,,,,,,,,,,,,
2009,96,.3,,,,,,65,35,,,,,,,,,,,,,,,
2009,97,.3,,,,,,,,,,,,,,,,,,,,,,
2009,98,.3,,,,,10,70,20,,,,,,,,,,,,,,,
2009,99,.3,,,,,,80,20,,,,,,,,,,,,,,,
2009,101,.3,,,,,,75,25,,,,,,,,,,,,,,,
2009,102,.3,,,,,2,90,8,,,,,,,,,,,,,,,
2009,103,.3,,,,,15,70,15,,,,,,,,,,,,,,,
2009,104,.3,,,,,,40,30,20,10,,,,,,,,,,,,,
2009,106,.2,0,0,0,0,0,100,,,,,,,,,,,,,,,,
2009,107,.3,,,,,,100,,,,,,,,,,,,,,,,
2009,108,.265,,,2.7,12.24,22.1,31.09,23.13,8.74,,,,,,,,,,,,,,
2010,1,.8,,,,3,10,20,35,20,10,2,,,,,,,,,,,,
2010,3,.8,,,,,,20,40,30,10,,,,,,,,,,,,,
2010,4,1.2,,,,,5,10,10,60,10,5,,,,,,,,,,,,
2010,5,1.2,,,,,,5,30,60,5,,,,,,,,,,,,,
2010,7,.6,,,,,,,,,,,,,,,,,,,,,,
2010,8,1.3,,,,,2,9,23,29,26,9,2,,,,,,,,,,,
2010,10,1.30175,,.01,.08,.59,2.9,9.2,19.13,25.88,22.81,13.1,4.9,1.19,.19,.02,,,,,,,,
2010,14,.5,,,,,,,,,,,,,,,,,,,,,,
2010,15,1.25,,,,,,10,15,40,35,0,,,,,,,,,,,,
2010,16,1.2,,,1,4,6,11,18,25,17,10,5,2,1,,,,,,,,,
2010,20,1.1,,,,,,15,30,40,15,,,,,,,,,,,,,
2010,22,1.2,,,,,5,10,25,40,20,,,,,,,,,,,,,
2010,23,1,,,,,5,10,20,25,20,15,5,,,,,,,,,,,
2010,29,1.3,,,,,,10,20,60,10,,,,,,,,,,,,,
2010,31,.8,,,,,,20,40,25,10,5,,,,,,,,,,,,
2010,33,.8,,,,,,10,80,10,,,,,,,,,,,,,,
2010,35,.8,,,,,,20,70,10,,,,,,,,,,,,,,
2010,37,1.1,,,,,,2,10,50,36,2,,,,,,,,,,,,
2010,38,1.3,,,,,,,20,60,20,,,,,,,,,,,,,
2010,39,1.5,,,,,,,15,45,35,5,,,,,,,,,,,,
2010,40,1.2,,,,,,,,90,10,,,,,,,,,,,,,
2010,41,.9,,,,,,,60,40,,,,,,,,,,,,,,
2010,42,1.2,,,,,,5,20,45,25,5,,,,,,,,,,,,
2010,48,1.2,0,0,0,0,5,10,10,40,35,0,0,0,0,0,,,,,,,,
2010,49,1,,,,2.5,2.5,5,25,40,15,5,2.5,2.5,,,,,,,,,,
2010,50,1.7,,,,,,,,30,70,,,,,,,,,,,,,
2010,52,1.1,0,.2,1,3,6,11,25.7,33,19,.8,.3,,,,,,,,,,,
2010,54,1.5,,,,,,5,15,30,40,10,,,,,,,,,,,,
2010,57,1.1,,,,,,,,,,,,,,,,,,,,,,
2010,58,1.4,,,,,,,,,,,,,,,,,,,,,,
2010,59,1,,,,,,10,30,45,15,,,,,,,,,,,,,
2010,61,1.4,,,,,,10,20,40,25,5,,,,,,,,,,,,
2010,63,1.2,,,,,,5,25,60,10,,,,,,,,,,,,,
2010,65,1.2,,,,,,,25,50,25,,,,,,,,,,,,,
2010,68,.8,,,,,,20,50,30,,,,,,,,,,,,,,
2010,70,.7,,,,,,35,65,,,,,,,,,,,,,,,
2010,73,1,,,,,20,20,20,30,10,,,,,,,,,,,,,
2010,82,1.3,,,,,,,,,,,,,,,,,,,,,,
2010,84,1.3,,,,3,10,14,20,28,20,5,,,,,,,,,,,,
2010,88,1.3,,,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,
2010,89,1.2,,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2010,90,1.4,,,,,,,20,50,30,,,,,,,,,,,,,
2010,91,1.8,,,,,,5,15,30,30,15,5,,,,,,,,,,,
2010,93,1.7,,,,,,,,10,75,15,,,,,,,,,,,,
2010,94,.9,,,,2.5,5,17.5,30,25,15,5,,,,,,,,,,,,
2010,95,1.6717851,,,,,,,4,17,35,28,11,5,,,,,,,,,,
2010,96,1.6,,,,,,,5,25,50,15,5,,,,,,,,,,,
2010,97,.9,,,,,,,,,,,,,,,,,,,,,,
2010,98,.9,,,,,5,20,25,30,15,5,,,,,,,,,,,,
2010,99,1,,,,,,,20,80,,,,,,,,,,,,,,
2010,101,1.2,,,,,,10,40,45,5,,,,,,,,,,,,,
2010,102,1.3,,,,,2,5,10,65,15,3,,,,,,,,,,,,
2010,103,1.5,,,,,,5,15,30,30,15,5,,,,,,,,,,,
2010,104,1,,,,,,,20,40,20,20,,,,,,,,,,,,
2010,106,1,,,,,,10,25,50,15,,,,,,,,,,,,,
2010,107,1.4,,,,.02,.45,4.3,18.16,30.75,30.89,13.34,1.88,.2,.01,,,,,,,,,
2010,108,.971,,.39,3.33,6.72,10.12,13.51,16.91,17.6,13.75,9.82,5.89,1.96,,,,,,,,,,
2010Sep,1,1.2,,,,5,10,12,15,25,18,10,5,,,,,,,,,,,
2010Sep,3,.9,,,,,,20,50,30,,,,,,,,,,,,,,
2010Sep,4,1.2,,,,,5,10,10,60,10,5,,,,,,,,,,,,
2010Sep,5,1.4,,,,,,5,20,50,20,5,,,,,,,,,,,,
2010Sep,7,.7,,,,,,,,,,,,,,,,,,,,,,
2010Sep,8,1.4,,,,,3,10,20,28,25,10,4,,,,,,,,,,,
2010Sep,10,1.6,,,.02,.19,1.18,4.85,13.03,22.75,25.89,19.2,9.28,2.92,.6,.09,,,,,,,,
2010Sep,14,1,,,,,,,,,,,,,,,,,,,,,,
2010Sep,15,1.5,,,,,,10,15,30,35,5,5,,,,,,,,,,,
2010Sep,16,1.2,,,1,4,7,13,17,22,16,12,5,2,1,,,,,,,,,
2010Sep,20,1.1,,,,,,15,30,40,15,,,,,,,,,,,,,
2010Sep,22,1.5,,,,,,5,10,30,40,15,,,,,,,,,,,,
2010Sep,23,1.3,,,,,1,10,16,25,22,15,10,1,,,,,,,,,,
2010Sep,29,1.3,,,,,,10,20,60,10,,,,,,,,,,,,,
2010Sep,31,1.2,,,,,,10,20,40,20,10,,,,,,,,,,,,
2010Sep,33,1.2,,,,,,,20,60,20,,,,,,,,,,,,,
2010Sep,35,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,37,1.3,,,,,,2,10,48,38,2,,,,,,,,,,,,
2010Sep,38,1.3,,,,,,,20,60,20,,,,,,,,,,,,,
2010Sep,39,1.8,,,,,,5,10,30,45,10,,,,,,,,,,,,
2010Sep,40,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,41,1.3,,,,,,,,,,,,,,,,,,,,,,
2010Sep,42,1.5,,,,,,,5,40,50,5,,,,,,,,,,,,
2010Sep,48,1.3,0,0,0,0,5,5,10,45,35,0,0,0,0,0,,,,,,,,
2010Sep,49,1.2,,,,2.5,2.5,5,20,50,10,5,2.5,2.5,,,,,,,,,,
2010Sep,50,1.2,,,,,,,,50,50,,,,,,,,,,,,,
2010Sep,52,.9,.2,.5,1.8,4.6,8.4,11.4,27,23,10,7.3,3.9,1.4,.4,.1,,,,,,,,
2010Sep,54,1.8,,,,,,5,10,30,40,15,,,,,,,,,,,,
2010Sep,57,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,58,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,59,1.2,,,,,,10,30,45,15,,,,,,,,,,,,,
2010Sep,61,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,63,1.2,,,,,,,30,60,10,,,,,,,,,,,,,
2010Sep,65,1.4,,,,,,,,,,,,,,,,,,,,,,
2010Sep,68,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,70,.8,,,,,,10,70,20,,,,,,,,,,,,,,
2010Sep,73,1.2,,,,,,,,,,,,,,,,,,,,,,
2010Sep,82,1.3,,,,,,,,,,,,,,,,,,,,,,
2010Sep,84,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,88,1.5,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2010Sep,89,1.35,,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2010Sep,90,1.6,,,,,,,10,30,50,10,,,,,,,,,,,,
2010Sep,91,2.1,,,,,,,5,5,40,40,5,5,,,,,,,,,,
2010Sep,93,1.7,,,,,,,,10,75,15,,,,,,,,,,,,
2010Sep,94,.4,,,,5,17.5,35,22.5,10,7.5,2.5,,,,,,,,,,,,
2010Sep,95,1.53538602,,,,,,1,5,16,33,26,12,6,1,,,,,,,,,
2010Sep,96,1.7,,,,,,,5,25,50,15,5,,,,,,,,,,,
2010Sep,97,.9,,,,,,,,,,,,,,,,,,,,,,
2010Sep,98,.9,,,,,5,20,25,30,15,5,,,,,,,,,,,,
2010Sep,99,,,,,,,,,,,,,,,,,,,,,,,
2010Sep,101,1,,,,,,5,40,45,10,,,,,,,,,,,,,
2010Sep,102,1.5,,,,,,1.5,7.5,25,45,15,5,1,,,,,,,,,,
2010Sep,103,1.7,,,,,,5,10,20,35,20,10,,,,,,,,,,,
2010Sep,104,1.2,,,,,,5,20,40,20,10,5,,,,,,,,,,,
2010Sep,106,1,,,,,,10,25,30,25,10,,,,,,,,,,,,
2010Sep,107,1.6,,.02,.14,.72,2.66,7.17,14.19,18.36,22.08,19.15,9.11,4.54,1.44,.42,,,,,,,,
2010Sep,108,1.2,,.14,2.48,5.58,8.68,11.78,14.88,17.43,15.01,11.39,7.76,4.13,.74,,,,,,,,,
2011,1,1.5,,,,,2,8,18,25,25,12,8,2,,,,,,,,,,
2011,3,1.3,,,,,,20,30,30,20,,,,,,,,,,,,,
2011,4,1.5,,,,,5,10,10,10,45,10,10,,,,,,,,,,,
2011,5,1.7,,,,,,,10,30,50,10,,,,,,,,,,,,
2011,7,1,,,,,,,,,,,,,,,,,,,,,,
2011,8,1.8,,,,1,3,6,12,18,24,21,10,4,1,,,,,,,,,
2011,10,2,,.02,.1,.42,1.48,4.03,8.62,14.42,18.88,19.36,15.54,9.76,4.8,2.57,,,,,,,,
2011,14,1.1,,,,,,,,,,,,,,,,,,,,,,
2011,15,1.6,,,,,,5,10,30,40,15,,,,,,,,,,,,
2011,16,1.2,,,1,4,7,13,17,22,16,12,5,2,1,,,,,,,,,
2011,20,1.4,,,,,,10,20,30,25,10,5,,,,,,,,,,,
2011,22,1.7,,,,,5,5,10,20,45,15,,,,,,,,,,,,
2011,23,1.8,,,,,1,10,14,20,30,20,5,,,,,,,,,,,
2011,29,1.9,,,,,,,,30,40,30,,,,,,,,,,,,
2011,31,2,,,,,,,10,20,40,25,5,,,,,,,,,,,
2011,33,2,,,,,,,,20,30,30,20,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,37,2,,,,,,,2,22,50,21,5,,,,,,,,,,,
2011,38,2,,,,,,,,,20,60,20,,,,,,,,,,,
2011,39,1.5,,,,,,,15,35,40,10,,,,,,,,,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,1.7,,,,,,,,20,60,20,,,,,,,,,,,,
2011,42,1.9,,,,,,,,10,45,35,10,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,49,,,,,,,,,,,,,,,,,,,,,,,
2011,50,,,,,,,,,,,,,,,,,,,,,,,
2011,52,.8,0,0,2,5,7,24.4,33,18,9.8,.6,.2,,,,,,,,,,,
2011,54,1.9,,,,,,5,10,30,40,15,,,,,,,,,,,,
2011,57,1.7,,,,,,,,,,,,,,,,,,,,,,
2011,58,1,,,,,,,,,,,,,,,,,,,,,,
2011,59,1.6,,,,,,,10,30,50,10,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,,,,
2011,63,1.7,,,,,,,10,30,45,10,5,,,,,,,,,,,
2011,65,1.6,,,,,,,15,20,30,20,15,,,,,,,,,,,
2011,68,1.3,,,,,,,20,50,30,,,,,,,,,,,,,
2011,70,.8,,,,,,20,55,25,,,,,,,,,,,,,,
2011,73,1,,,,,20,20,30,20,10,,,,,,,,,,,,,
2011,82,1.7,,,,,,,,,,,,,,,,,,,,,,
2011,84,1.8,,,,,1,3,12,20,25,20,12,5,2,,,,,,,,,
2011,88,1.7,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2011,89,1.6,,,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,,
2011,90,1.6,,,,,,,,10,60,30,,,,,,,,,,,,
2011,91,2,,,,,,,5,5,40,40,5,5,,,,,,,,,,
2011,93,2,,,,,,,,5,40,55,,,,,,,,,,,,
2011,94,1.1,,,,2,8,12,20,25,15,10,6,2,,,,,,,,,,
2011,95,1.803287431,,,,,,3,7,11,31,26,13,7,2,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,1.3,,,,,,,,,,,,,,,,,,,,,,
2011,98,1.1,,,,5,7.5,12.5,17.5,25,17.5,10,5,,,,,,,,,,,
2011,99,1.5,,,,,,,,30,60,10,,,,,,,,,,,,
2011,101,2,,,,,,,,20,30,45,5,,,,,,,,,,,
2011,102,,,,,,,,,,,,,,,,,,,,,,,
2011,103,2.1,,,,,,2.5,5,15,30,35,10,2.5,,,,,,,,,,
2011,104,1.6,,,,,,,,20,40,30,10,,,,,,,,,,,
2011,106,1.8,,,,,,10,15,25,35,10,5,,,,,,,,,,,
2011,107,1.6,,,,.05,.59,3.73,13.19,23.22,29.87,21.23,6.31,1.6,.19,.02,,,,,,,,
2011,108,.8327,,.05,2.7,6.8,10.89,14.99,19,17.79,13.41,9.03,4.65,.69,,,,,,,,,,
2011Sep,1,1.7,,,,,,3,6,20,24,20,15,8,4,,,,,,,,,
2011Sep,3,1.4,,,,,,,40,40,20,,,,,,,,,,,,,
2011Sep,4,1.7,,,,,5,5,10,10,50,10,10,0,,,,,,,,,,
2011Sep,5,1.6,,,,,,5,10,20,40,20,5,,,,,,,,,,,
2011Sep,7,1,,,,,,,,,,,,,,,,,,,,,,
2011Sep,8,1.9,,,,1,3,6,11,18,22,20,10,4,3,2,,,,,,,,
2011Sep,10,2.1,,.01,.07,.32,1.18,3.36,7.55,13.27,18.25,19.65,16.56,10.93,5.64,3.21,,,,,,,,
2011Sep,14,1.3,,,,,,,,,,,,,,,,,,,,,,
2011Sep,15,1.5,,,,,,10,15,30,35,5,5,,,,,,,,,,,
2011Sep,16,1.3,,,1,4,7,13,17,22,16,12,5,2,1,,,,,,,,,
2011Sep,20,1.5,,,,,,10,20,30,25,10,5,,,,,,,,,,,
2011Sep,22,1.8,,,,,,5,10,20,40,20,5,,,,,,,,,,,
2011Sep,23,1.8,,,,,,3,10,15,25,20,15,10,2,,,,,,,,,
2011Sep,29,1.9,,,,,,,,30,40,30,,,,,,,,,,,,
2011Sep,31,2,,,,,,,,10,20,45,25,,,,,,,,,,,
2011Sep,33,2.2,,,,,,,,10,20,40,20,10,,,,,,,,,,
2011Sep,35,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,37,2.1,,,,,,,2,5,40,48,5,,,,,,,,,,,
2011Sep,38,2.2,,,,,,,,,20,60,20,,,,,,,,,,,
2011Sep,39,1.5,,,,,,5,20,30,35,10,,,,,,,,,,,,
2011Sep,40,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,41,1.8,,,,,,,,,,,,,,,,,,,,,,
2011Sep,42,2,,,,,,,,5,40,45,10,,,,,,,,,,,
2011Sep,48,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,49,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,50,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,52,.7,.3,.8,3,4,13,21,25.3,15.6,9,4,3,1,0,,,,,,,,,
2011Sep,54,1.9,,,,,,5,10,30,40,15,,,,,,,,,,,,
2011Sep,57,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,58,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,59,1.6,,,,,,,10,30,50,10,,,,,,,,,,,,
2011Sep,61,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,63,1.8,,,,,,,5,35,45,10,5,,,,,,,,,,,
2011Sep,65,1.8,,,,,,,,,,,,,,,,,,,,,,
2011Sep,68,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,70,1,,,,,,,40,60,,,,,,,,,,,,,,
2011Sep,73,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,82,1.7,,,,,,,,,,,,,,,,,,,,,,
2011Sep,84,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,88,1.65,,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,,
2011Sep,89,1.6,,,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,,
2011Sep,90,1.5,,,,,,,10,30,50,10,,,,,,,,,,,,
2011Sep,91,2,,,,,,,5,5,40,40,5,5,,,,,,,,,,
2011Sep,93,2,,,,,,,,5,40,55,,,,,,,,,,,,
2011Sep,94,1.7,,,,,2,4,10,16,36,18,10,4,,,,,,,,,,
2011Sep,95,1.83715186,,,,,,2,7,14,29,25,14,8,1,,,,,,,,,
2011Sep,96,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,97,1.3,,,,,,,,,,,,,,,,,,,,,,
2011Sep,98,1.2,,,,5,7.5,12.5,17.5,25,17.5,10,5,,,,,,,,,,,
2011Sep,99,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,101,2,,,,,,,,20,30,45,5,,,,,,,,,,,
2011Sep,102,,,,,,,,,,,,,,,,,,,,,,,
2011Sep,103,2.1,,,,,,2.5,5,15,30,35,10,2.5,,,,,,,,,,
2011Sep,104,1.7,,,,,,,10,20,40,20,10,,,,,,,,,,,
2011Sep,106,1.5,,,,,,,10,25,30,25,10,,,,,,,,,,,
2011Sep,107,1.6,.01,.04,.23,.98,3.14,7.64,14.07,17.53,20.9,18.59,9.36,5.08,1.82,.61,,,,,,,,
2011Sep,108,.88,,.03,2.48,6.48,10.49,14.48,18.48,18.01,13.75,9.48,5.21,1.11,,,,,,,,,,
2014,1,1.8,,,,,1,2,6,17,24,20,15,10,4,1,,,,,,,,
2014,3,2,,,,,,,,20,50,30,,,,,,,,,,,,
2014,4,1.8,,,,,,5,10,10,50,10,10,5,,,,,,,,,,
2014,5,1.8,,,,,,,20,20,40,20,,,,,,,,,,,,
2014,7,2,,,,,,,,,,,,,,,,,,,,,,
2014,8,2,,,,,1,2,9,17,23,25,15,5,2,1,,,,,,,,
2014,10,2,,,,.03,.28,1.62,6.12,15.07,24.16,25.24,17.18,7.62,2.2,.48,,,,,,,,
2014,14,1.6,,,,,,,,,,,,,,,,,,,,,,
2014,15,1.8,,,,,,5,5,25,30,25,5,5,,,,,,,,,,
2014,16,2.1,,2,3,5,6,7,9,10,14,16,11,10,6,1,,,,,,,,
2014,20,2,,,,,,,10,20,30,30,10,,,,,,,,,,,
2014,22,1.7,,,,,,,5,25,50,15,5,,,,,,,,,,,
2014,23,2.2,,,,,,1,5,13,20,27,20,13,1,,,,,,,,,
2014,29,2.2,,,,,,,,,25,50,25,,,,,,,,,,,
2014,31,2.5,,,,,,,,10,20,40,25,5,,,,,,,,,,
2014,33,2,,,,,,,,20,30,30,20,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,37,2.2,,,,,,,2,8,20,40,20,8,2,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,1.5,,,,,,,5,25,30,30,10,,,,,,,,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,2.2,,,,,,,,,,,,,,,,,,,,,,
2014,42,1.8,,,,,,,5,15,45,30,5,,,,,,,,,,,
2014,48,1,0,0,0,0,10,10,20,40,20,,,,,,,,,,,,,
2014,49,2,,,,,,,,,50,50,,,,,,,,,,,,
2014,50,1.5,,,,,,,,,,,,,,,,,,,,,,
2014,52,2,,,0,0,1,3.9,8.3,13,20.4,24,13,9.4,4.6,2.4,,,,,,,,
2014,54,2,,,,,,5,10,15,30,30,10,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,58,1.7,,,,,,,,,,,,,,,,,,,,,,
2014,59,2,,,,,,,,,20,60,20,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,,,,
2014,63,1.9,,,,,,,,5,80,10,5,,,,,,,,,,,
2014,65,2,,,,,,,,,,,,,,,,,,,,,,
2014,68,1.9,,,,,,,,20,30,30,20,,,,,,,,,,,
2014,70,1.8,,,,,,,,,90,10,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,82,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,84,2,,,,,1,3,10,17,25,25,14,3,2,,,,,,,,,
2014,88,1.9,,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,,
2014,89,2,,,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,,
2014,90,1.8,,,,,,,,10,50,40,,,,,,,,,,,,
2014,91,2,,,,,,,5,5,40,40,5,5,,,,,,,,,,
2014,93,2,,,,,,,,,45,45,10,,,,,,,,,,,
2014,94,1.6,,,,,2.5,7.5,10,17.5,30,17.5,7.5,5,2.5,,,,,,,,,
2014,95,1.8,,,,,,3,10,16,24,22,16,9,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,1.9,,,,,,,,,,,,,,,,,,,,,,
2014,98,2.1,,,,,,,,10,30,35,15,10,,,,,,,,,,
2014,99,2.2,,,,,,,,,25,50,25,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,102,2,,,,,.5,2,5,15,27.5,32.5,10,5,2,.5,,,,,,,,
2014,103,2.1,,,,,,,5,10,30,35,15,5,,,,,,,,,,
2014,104,2,,,,,,,,15,30,40,15,,,,,,,,,,,
2014,106,1.9,,,,,,,5,25,30,25,15,,,,,,,,,,,
2014,107,1.8,,,,.02,.24,1.92,8.53,18.63,29.87,26.94,10.15,3.19,.48,.03,,,,,,,,
2014,108,2.021,,,,.12,2.52,5.93,9.34,12.75,16.16,17.56,14.18,10.6,7.02,3.82,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN6_0,FN6_0TN5_6,FN5_5TN5_1,FN5_0TN4_6,FN4_5TN4_1,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0
2009,1,-4.5,,2,5,40,40,10,2,1,,,,,,,,,,,,,,
2009,3,-4,,,,,40,50,10,,,,,,,,,,,,,,,
2009,4,-3.5,,,,,10,30,55,5,,,,,,,,,,,,,,
2009,5,-4,,,,,20,60,20,,,,,,,,,,,,,,,
2009,7,-4,,,,,,,,,,,,,,,,,,,,,,
2009,8,-4,,,,,40,60,,,,,,,,,,,,,,,,
2009,10,-3.675,.88,2.16,5.42,10.62,16.3,19.59,18.43,13.57,7.82,3.53,1.25,.34,.07,.01,.01,,,,,,,
2009,14,-4,,,,,50,50,,,,,,,,,,,,,,,,
2009,15,-3.9,,,,,30,50,15,5,,,,,,,,,,,,,,
2009,16,-3.8,,1,2,5,15,44,22,5,5,1,,,,,,,,,,,,
2009,20,-4,,,,,40,50,10,,,,,,,,,,,,,,,
2009,22,-4,,,,,50,50,,,,,,,,,,,,,,,,
2009,23,-3.8,,,,,20,50,30,,,,,,,,,,,,,,,
2009,29,-3.9,,,,,30,50,20,,,,,,,,,,,,,,,
2009,31,-4,,,,,30,45,25,,,,,,,,,,,,,,,
2009,33,-4,,,,10,40,40,10,,,,,,,,,,,,,,,
2009,35,-4,,,,,40,60,,,,,,,,,,,,,,,,
2009,37,-3.9,,,,,35,55,10,,,,,,,,,,,,,,,
2009,38,-4,,,,,30,60,10,,,,,,,,,,,,,,,
2009,39,-4,,,,,10,90,,,,,,,,,,,,,,,,
2009,40,-3.9,,,,,5,90,5,,,,,,,,,,,,,,,
2009,41,-4.1,,,,,60,40,,,,,,,,,,,,,,,,
2009,42,-3.9,,,,,25,60,15,,,,,,,,,,,,,,,
2009,48,-3.8,,,,,10,75,15,,,,,,,,,,,,,,,
2009,49,-3.9,,,,,15,75,10,,,,,,,,,,,,,,,
2009,50,-3.75,,,,,,75,25,,,,,,,,,,,,,,,
2009,52,-3.8,0,2,6,11,16,25,19,12,6,2,1,,,,,,,,,,,
2009,54,-3.9,,,,,10,80,10,,,,,,,,,,,,,,,
2009,57,-4,,,,,,,,,,,,,,,,,,,,,,
2009,58,-3.9,,,,,,,,,,,,,,,,,,,,,,
2009,59,-3.6,,,,10,30,50,10,,,,,,,,,,,,,,,
2009,61,-4.3,,,,20,45,30,5,,,,,,,,,,,,,,,
2009,63,-3.8,,,,,20,65,15,,,,,,,,,,,,,,,
2009,65,-3.9,,,,,30,40,30,,,,,,,,,,,,,,,
2009,68,-4.2,,,,20,50,30,,,,,,,,,,,,,,,,
2009,70,-3.9,,,,,20,80,,,,,,,,,,,,,,,,
2009,73,-5,,,,40,35,25,,,,,,,,,,,,,,,,
2009,82,-3.9,,,,,,,,,,,,,,,,,,,,,,
2009,84,-4,,,,4,47,48,1,,,,,,,,,,,,,,,
2009,88,-3.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,,
2009,89,-4,,,,10,40,40,10,,,,,,,,,,,,,,,
2009,90,-3.9,,,,10,30,60,,,,,,,,,,,,,,,,
2009,91,-3.8,,,,,5,50,40,5,,,,,,,,,,,,,,
2009,93,-4,,,,,30,70,,,,,,,,,,,,,,,,
2009,94,-4,,,2,3,30,55,10,,,,,,,,,,,,,,,
2009,95,-3.67438774,,,3,9,18,36,20,12,2,,,,,,,,,,,,,
2009,96,-3.9,,,,5,30,60,5,,,,,,,,,,,,,,,
2009,97,-3.8,,,,,,,,,,,,,,,,,,,,,,
2009,98,-4.2,,,5,30,40,15,10,,,,,,,,,,,,,,,
2009,99,-3.8,,,,,10,80,10,,,,,,,,,,,,,,,
2009,101,-3.6,,,,,15,55,30,,,,,,,,,,,,,,,
2009,102,-3.9,,,,1,25,60,13,1,,,,,,,,,,,,,,
2009,103,-3.6,,,,15,30,35,20,,,,,,,,,,,,,,,
2009,104,-3.8,,,,10,25,40,15,10,,,,,,,,,,,,,,
2009,106,-3.9,,,,10,40,50,,,,,,,,,,,,,,,,
2009,107,-4.0057,,,,.13,40.22,59.05,.6,0,,,,,,,,,,,,,,
2009,108,-4.2,,,5.68,16.61,27.14,24.89,16.54,8.18,.96,,,,,,,,,,,,,
2010,1,.5,,,,,,,,,,1,2,6,15,25,25,15,7,3,1,,,
2010,3,1,,,,,,,,,,,,,10,20,30,40,,,,,,
2010,4,2.1,,,,,,,,,,,,,,,5,10,15,50,15,5,,
2010,5,1,,,,,,,,,,,,,,5,20,50,20,5,,,,
2010,7,.9,,,,,,,,,,,,,,,,,,,,,,
2010,8,.8,,,,,,,,,,,,2,5,22,34,28,6,3,,,,
2010,10,1.5274,,,,,.01,.03,.08,.21,.53,1.16,3.28,5.02,7.35,9.96,11.88,12.93,13.15,11.49,8.78,6.15,3.69,4.3
2010,14,1,,,,,,,,,,,,10,10,15,20,20,15,10,,,,
2010,15,1,,,,,,,,,,,5,5,10,15,25,25,10,5,,,,
2010,16,1.2,,,,,,,,,,1,2,3,6,10,16,32,18,8,3,1,,
2010,20,1,,,,,,,,,,,,,,15,30,40,15,,,,,
2010,22,1,,,,,,,,,,,,,,10,25,45,20,,,,,
2010,23,1.5,,,,,,,,,,,,,5,10,20,25,20,15,5,,,
2010,29,.8,,,,,,,,,,,,,,20,50,30,,,,,,
2010,31,1,,,,,,,,,,,,,,10,40,35,10,5,,,,
2010,33,1,,,,,,,,,,,,,,20,30,30,20,,,,,
2010,35,.7,,,,,,,,,,,,,,50,40,10,,,,,,
2010,37,1.2,,,,,,,,,,,,1,5,10,34,42,7,1,,,,
2010,38,.7,,,,,,,,,,,,,,20,60,20,,,,,,
2010,39,.8,,,,,,,,,,,,,,20,35,30,15,,,,,
2010,40,.7,,,,,,,,,,,,,,10,70,20,,,,,,
2010,41,1,,,,,,,,,,,,,,,30,50,20,,,,,
2010,42,1.3,,,,,,,,,,,,,,5,15,55,20,5,,,,
2010,48,.8,,,,,,,,,,,,,5,10,55,30,,,,,,
2010,49,1.2,,,,,,,,,,,,,,5,20,50,20,5,,,,
2010,50,1.5,,,,,,,,,,,,,,,25,50,25,,,,,
2010,52,.9,,,,,,,,0,.1,.5,1.7,4,6,15,26.5,19,13,9,3,2,.2,
2010,54,.9,,,,,,,,,,,,,10,20,60,10,,,,,,
2010,57,1.4,,,,,,,,,,,,,,,,,,,,,,
2010,58,1.2,,,,,,,,,,,,,,,,,,,,,,
2010,59,1.5,,,,,,,,,,,,,,,15,30,45,10,,,,
2010,61,.7,,,,,,,,,,,,,10,20,40,20,10,,,,,
2010,63,1.2,,,,,,,,,,,,,5,10,20,50,15,,,,,
2010,65,.8,,,,,,,,,,,,,15,20,30,20,15,,,,,
2010,68,.5,,,,,,,,,,,,,20,25,35,20,,,,,,
2010,70,1.2,,,,,,,,,,,,,,,35,65,,,,,,
2010,73,-1,,,,,,,,5,5,5,30,40,10,5,,,,,,,,
2010,82,.7,,,,,,,,,,,,,,,,,,,,,,
2010,84,.1,,,,,,1,1,1,1,2,3,10,20,22,20,12,5,2,,,,
2010,88,1.5,,,,,,,,,,,,,2.5,7.5,15,20,25,15,10,5,,
2010,89,.75,,,,,,,,,,,,2.5,7.5,10,30,25,15,7.5,2.5,,,
2010,90,.5,,,,,,,,,,,,,10,20,50,20,,,,,,
2010,91,.9,,,,,,,,,,,,5,5,15,35,35,5,,,,,
2010,93,.5,,,,,,,,,,,,,,40,55,5,,,,,,
2010,94,.2,,,,,,,,,,1.5,3,5,25,35,20,8,2.5,,,,,
2010,95,1.647033435,,,,,,,,,,,,,,2,8,16,37,22,10,5,,
2010,96,1.3,,,,,,,,,,,,,,5,30,50,15,,,,,
2010,97,2,,,,,,,,,,,,,,,,,,,,,,
2010,98,.7,,,,,,,,,,,,,15,25,35,15,10,,,,,
2010,99,1.6,,,,,,,,,,,,,,,,30,70,,,,,
2010,101,2.1,,,,,,,,,,,,,,,5,10,30,50,5,,,
2010,102,.8,,,,,,,,,,,,,5,20,40,25,10,,,,,
2010,103,2,,,,,,,,,,,,,,,5,20,25,30,15,5,,
2010,104,1.5,,,,,,,,,,,,,,10,15,30,40,5,,,,
2010,106,2.4,,,,,,,,,,,,,,,5,20,30,35,10,,,
2010,107,.8263,,,,,,,,,,.01,.11,1.15,6.46,19.32,30.93,26.5,12.15,2.97,.39,.01,,
2010,108,.5422,,,,,,,,.15,2.51,5.64,8.77,11.9,13.03,17.29,16.61,11.17,7.72,4.27,.94,,,
2010Q2,1,.2,,,,,,,,,,2,6,12,18,25,20,15,2,,,,,
2010Q2,3,.8,,,,,,,,,,,,,,20,40,30,10,,,,,
2010Q2,4,2.6,,,,,,,,,,,,,,,,5,10,20,45,10,10,0
2010Q2,5,1.2,,,,,,,,,,,,,,10,20,40,20,10,,,,
2010Q2,7,1,,,,,,,,,,,,,,,,,,,,,,
2010Q2,8,1,,,,,,,,,,,,,3,6,27,33,22,6,3,,,
2010Q2,10,1.8623,,,,,,,.01,.03,.1,.3,.82,1.92,3.89,6.78,10.27,13.41,15.13,14.75,12.43,9.05,5.69,5.42
2010Q2,14,1,,,,,,,,,,,,,,,,,,,,,,
2010Q2,15,1,,,,,,,,,,,,,15,15,20,25,20,5,,,,
2010Q2,16,.8,,,,,,,,,2,3,6,8,11,14,25,14,9,8,,,,
2010Q2,20,1.1,,,,,,,,,,,,,,10,25,40,20,5,,,,
2010Q2,22,1,,,,,,,,,,,,,,15,35,50,,,,,,
2010Q2,23,1.8,,,,,,,,,,,,,4,8,15,20,25,16,10,2,,
2010Q2,29,.8,,,,,,,,,,,,,,20,50,30,,,,,,
2010Q2,31,.5,,,,,,,,,,,,,,20,40,25,15,,,,,
2010Q2,33,1.5,,,,,,,,,,,,,,,20,30,30,20,,,,
2010Q2,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,37,.9,,,,,,,,,,,,,5,25,42,23,5,,,,,
2010Q2,38,.9,,,,,,,,,,,,,,20,60,20,,,,,,
2010Q2,39,1.1,,,,,,,,,,,,,,10,20,35,30,5,,,,
2010Q2,40,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,41,.9,,,,,,,,,,,,,,,,,,,,,,
2010Q2,42,1.4,,,,,,,,,,,,,,,25,55,20,,,,,
2010Q2,48,1,,,,,,,,,,,,,,,,,,,,,,
2010Q2,49,1.3,,,,,,,,,,,,,,5,20,50,20,5,,,,
2010Q2,50,1.4,,,,,,,,,,,,,,,,50,50,,,,,
2010Q2,52,1.1,,,,,,,,,,.3,1,2,7,13,20,23,17.3,10,4,2,.4,
2010Q2,54,1,,,,,,,,,,,,,,20,30,40,10,,,,,
2010Q2,57,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,59,1.8,,,,,,,,,,,,,,,15,25,50,10,,,,
2010Q2,61,.3,,,,,,,,,,,,,,,,,,,,,,
2010Q2,63,1.2,,,,,,,,,,,,,5,10,20,50,15,,,,,
2010Q2,65,.4,,,,,,,,,,,,,,,,,,,,,,
2010Q2,68,.4,,,,,,,,,,,,,20,30,30,20,,,,,,
2010Q2,70,1.4,,,,,,,,,,,,,,,5,65,30,,,,,
2010Q2,73,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,82,.8,,,,,,,,,,,,,,,,,,,,,,
2010Q2,84,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,88,1.7,,,,,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,
2010Q2,89,.7,,,,,,,,,,,,2.5,7.5,10,30,25,15,7.5,2.5,,,
2010Q2,90,.6,,,,,,,,,,,,,10,20,50,20,,,,,,
2010Q2,91,1,,,,,,,,,,,,5,5,15,35,35,5,,,,,
2010Q2,93,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,94,.2,,,,,,,,,,,5,12.5,20,32.5,15,10,5,,,,,
2010Q2,95,1.862486038,,,,,,,,,,,,,1,2,8,17,34,25,8,4,1,
2010Q2,96,1.4,,,,,,,,,,,,,,5,30,50,15,,,,,
2010Q2,97,2.1,,,,,,,,,,,,,,,,,,,,,,
2010Q2,98,.6,,,,,,,,,,,,5,12.5,22.5,35,12.5,7.5,5,,,,
2010Q2,99,1.8,,,,,,,,,,,,,,,,,70,30,,,,
2010Q2,101,2.4,,,,,,,,,,,,,,,5,10,20,50,15,,,
2010Q2,102,1,,,,,,,,,,,,,2.5,15,30,40,10,2.5,,,,
2010Q2,103,2.5,,,,,,,,,,,,,,,,5,10,25,35,20,5,
2010Q2,104,1.6,,,,,,,,,,,,,,,5,30,40,20,5,,,
2010Q2,106,2.5,,,,,,,,,,,,,,,,10,15,20,25,20,10,
2010Q2,107,.8456,,,,,,,,,,.05,.45,2.42,8.32,18.35,26.02,23.73,13.91,5.25,1.27,.2,.02,.01
2010Q2,108,.3,,,,,,,,.4,3.19,6.38,9.57,12.76,15.95,17.02,13.72,10.29,6.86,3.43,.43,,,
2011,1,1.5,,,,,,,,,,,,2,7,11,18,21,21,16,3,1,,
2011,3,1.5,,,,,,,,,,,,,,,15,30,40,15,,,,
2011,4,1.6,,,,,,,,,,,,,,5,10,15,40,15,10,5,,
2011,5,2.5,,,,,,,,,,,,,,,,5,10,40,40,5,,
2011,7,1.8,,,,,,,,,,,,,,,,,,,,,,
2011,8,1.3,,,,,,,,,,,1,2,5,11,20,27,20,11,2,1,,
2011,10,1.2055,,,.01,.02,.05,.13,.3,.65,1.28,2.32,3.84,5.79,7.97,9.99,11.49,12.04,11.52,10.06,8.02,5.84,3.88,4.8
2011,14,1.5,,,,,,,,,,,,10,10,15,15,15,15,10,10,,,
2011,15,1.75,,,,,,,,,,,,,,5,10,20,25,25,15,,,
2011,16,1.3,,,,,,,1,2,3,4,5,6,8,12,14,16,11,8,5,4,1,
2011,20,2,,,,,,,,,,,,,,,5,20,30,35,10,,,
2011,22,1.6,,,,,,,,,,,,,,,15,30,40,15,,,,
2011,23,2,,,,,,,,,,,,,1,3,8,20,25,26,15,2,,
2011,29,1.2,,,,,,,,,,,,,,,20,50,30,,,,,
2011,31,2,,,,,,,,,,,,,,,,10,30,40,20,,,
2011,33,2,,,,,,,,,,,,,,,,20,30,30,20,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,37,1.5,,,,,,,,,,,,,2,7,18,30,24,12,6,1,,
2011,38,1.2,,,,,,,,,,,,,,,20,60,20,,,,,
2011,39,1.3,,,,,,,,,,,,,,15,20,35,25,5,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,1.7,,,,,,,,,,,,,,,,40,60,,,,,
2011,42,1.8,,,,,,,,,,,,,,,5,20,50,25,,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,49,,,,,,,,,,,,,,,,,,,,,,,
2011,50,,,,,,,,,,,,,,,,,,,,,,,
2011,52,1.5,,,,,,,,,,0,.4,1,3,8,14,19.6,24,18,6,5,1,
2011,54,1.5,,,,,,,,,,,,,,10,20,20,40,10,,,,
2011,57,1.9,,,,,,,,,,,,,,,,,,,,,,
2011,58,2.5,,,,,,,,,,,,,,,,,,,,,,
2011,59,1.5,,,,,,,,,,,,,,,,30,50,20,,,,
2011,61,,,,,,,,,,,,,,,,,,,,,,,
2011,63,2.1,,,,,,,,,,,,,,,5,10,20,55,10,,,
2011,65,1.6,,,,,,,,,,,,,,5,10,20,30,20,10,5,,
2011,68,2.1,,,,,,,,,,,,,,,,,30,50,20,,,
2011,70,1.8,,,,,,,,,,,,,,,10,35,55,,,,,
2011,73,1,,,,,,,,,,,,,,15,25,30,20,10,,,,
2011,82,1.2,,,,,,,,,,,,,,,,,,,,,,
2011,84,1.3,,,,,,,,,1,1,1,2,3,9,12,24,21,15,8,2,1,
2011,88,1.9,,,,,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,
2011,89,1.7,,,,,,,,,,,,,2.5,5,7.5,20,30,20,7.5,5,2.5,
2011,90,1,,,,,,,,,,,,,,,20,50,20,10,,,,
2011,91,1.6,,,,,,,,,,,,,,5,10,30,35,10,5,5,,
2011,93,1.5,,,,,,,,,,,,,,,5,40,50,5,,,,
2011,94,.7,,,,,,,,,,,,6,10,20,36,14,8,6,,,,
2011,95,2.00257837,,,,,,,,,,,,,,3,7,17,26,29,10,5,3,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,2.5,,,,,,,,,,,,,,,,,,,,,,
2011,98,2.1,,,,,,,,,,,,,,,10,15,20,30,20,5,,
2011,99,1.5,,,,,,,,,,,,,,,,40,60,,,,,
2011,101,1.4,,,,,,,,,,,,,,10,30,40,20,,,,,
2011,102,,,,,,,,,,,,,,,,,,,,,,,
2011,103,1.5,,,,,,,,,,,,,,5,10,25,25,20,10,5,,
2011,104,1.8,,,,,,,,,,,,,,,,20,40,30,10,,,
2011,106,3,,,,,,,,,,,,,,,,5,10,15,25,30,15,
2011,107,1.0648,,,,,,,,,,.01,.12,.96,4.59,13.47,24.38,27.24,18.78,7.99,2.09,.34,.03,
2011,108,1.03,,,,,,,,,0,1.51,4.22,6.92,9.62,12.32,15.03,16.1,13.13,9.98,6.82,3.66,.69,
2011Q2,1,1.5,,,,,,,,,,,,,1,7,12,22,22,20,12,3,1,
2011Q2,3,1.2,,,,,,,,,,,,,,,20,35,25,20,,,,
2011Q2,4,1.6,,,,,,,,,,,,,,5,10,15,40,15,10,5,,
2011Q2,5,2.2,,,,,,,,,,,,,,5,10,10,20,40,10,5,,
2011Q2,7,1.7,,,,,,,,,,,,,,,,,,,,,,
2011Q2,8,1.3,,,,,,,,,,,1,3,5,10,20,30,20,8,2,1,,
2011Q2,10,1.1045,,,.01,.02,.06,.15,.35,.75,1.46,2.59,4.2,6.22,8.41,10.35,11.69,12.02,11.29,9.68,7.58,5.41,3.53,4.23
2011Q2,14,1.6,,,,,,,,,,,,,,,,,,,,,,
2011Q2,15,1.6,,,,,,,,,,,,,5,5,15,20,30,15,10,,,
2011Q2,16,1.4,,,,,.5,1,1.5,3,4,4,5,6,8,10,11,16,13,8,6,2,1,
2011Q2,20,2.1,,,,,,,,,,,,,,,5,20,30,35,10,,,
2011Q2,22,1.5,,,,,,,,,,,,,,,20,30,35,15,,,,
2011Q2,23,1.8,,,,,,,,,,,,,1,3,11,20,25,23,15,2,,
2011Q2,29,1.2,,,,,,,,,,,,,,,20,50,30,,,,,
2011Q2,31,2.2,,,,,,,,,,,,,,,,10,25,45,20,,,
2011Q2,33,2,,,,,,,,,,,,,,,,20,30,30,20,,,
2011Q2,35,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,37,1.3,,,,,,,,,,,,,1,6,25,40,25,3,,,,
2011Q2,38,1.2,,,,,,,,,,,,,,,20,60,20,,,,,
2011Q2,39,1.4,,,,,,,,,,,,,,5,30,40,20,5,,,,
2011Q2,40,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,41,1.6,,,,,,,,,,,,,,,,,,,,,,
2011Q2,42,1.9,,,,,,,,,,,,,,,,15,45,35,5,,,
2011Q2,48,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,49,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,50,2,,,,,,,,,,,,,,,,,75,25,,,,
2011Q2,52,1.4,,,,,,,,,,.1,.5,2,4,8,14,23.4,22,15,6,4,1,
2011Q2,54,1.5,,,,,,,,,,,,,,10,20,30,40,,,,,
2011Q2,57,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,58,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,59,1.5,,,,,,,,,,,,,,,15,25,50,10,,,,
2011Q2,61,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,63,2.3,,,,,,,,,,,,,,,5,10,15,60,10,,,
2011Q2,65,1.7,,,,,,,,,,,,,,,,,,,,,,
2011Q2,68,1.9,,,,,,,,,,,,,,,,20,30,30,20,,,
2011Q2,70,1.8,,,,,,,,,,,,,,,,25,55,20,,,,
2011Q2,73,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,82,1.3,,,,,,,,,,,,,,,,,,,,,,
2011Q2,84,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,88,2,,,,,,,,,,,,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5
2011Q2,89,1.7,,,,,,,,,,,,,2.5,5,7.5,20,30,20,7.5,5,2.5,
2011Q2,90,1,,,,,,,,,,,,,,,30,50,20,,,,,
2011Q2,91,1.9,,,,,,,,,,,,0,0,5,10,30,35,10,5,5,,
2011Q2,93,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,94,.7,,,,,,,,,,,,4,8,22,37,20,6,3,,,,
2011Q2,95,2.01494906,,,,,,,,,,,,,2,3,7,16,32,23,9,6,2,
2011Q2,96,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,97,2.4,,,,,,,,,,,,,,,,,,,,,,
2011Q2,98,2,,,,,,,,,,,,,,5,10,12.5,17.5,30,17.5,5,2.5,
2011Q2,99,1.5,,,,,,,,,,,,,,,,40,60,,,,,
2011Q2,101,1,,,,,,,,,,,,,,10,30,40,20,,,,,
2011Q2,102,,,,,,,,,,,,,,,,,,,,,,,
2011Q2,103,1.6,,,,,,,,,,,,,,5,10,25,30,15,10,5,,
2011Q2,104,1.8,,,,,,,,,,,,,,,5,20,40,30,5,,,
2011Q2,106,2.8,,,,,,,,,,,,,,,,10,15,20,25,20,10,
2011Q2,107,1.0048,,,,,,,,,.01,.1,.57,2.41,7.17,15,22.11,22.98,16.83,8.69,3.16,.81,.15,.01
2011Q2,108,1.1,,,,,,,,,,1.3,4.02,6.73,9.44,12.16,14.87,16.37,13.5,10.24,6.98,3.72,.67,
2014,1,1.8,,,,,,,,,,,,,3,8,11,20,20,20,13,3,2,
2014,3,2.5,,,,,,,,,,,,,,,,,10,40,40,10,,
2014,4,2,,,,,,,,,,,,,,,5,10,20,40,15,10,,
2014,5,2,,,,,,,,,,,,,,,10,20,30,30,10,,,
2014,7,1.7,,,,,,,,,,,,,,,,,,,,,,
2014,8,1.5,,,,,,,,,,,1,3,5,8,12,17,20,14,11,5,3,1
2014,10,1.5,,,,,.01,.03,.08,.23,.55,1.2,2.36,4.13,6.49,9.1,11.49,12.98,13.12,11.89,9.65,7.01,4.56,5.12
2014,14,2.5,,,,,,,,,,,,,,,,,,,,,,
2014,15,1.75,,,,,,,,,,,,,,5,10,15,35,20,10,5,,
2014,16,1.8,,,,,,,,,,,,3,5,7,8,15,17,15,11,10,6,3
2014,20,2,,,,,,,,,,,,,,,5,10,25,35,20,5,,
2014,22,1.7,,,,,,,,,,,,,,5,10,20,40,15,10,,,
2014,23,1.8,,,,,,,,,,,,,3,5,15,18,23,18,15,3,,
2014,29,1.5,,,,,,,,,,,,,,,,40,50,10,,,,
2014,31,2.3,,,,,,,,,,,,,,,,10,20,35,20,15,,
2014,33,2,,,,,,,,,,,,,,,10,20,20,20,20,10,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,37,1.9,,,,,,,,,,,,,2,3,5,22,37,23,6,2,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,1.4,,,,,,,,,,,,,,5,10,40,35,10,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,2,,,,,,,,,,,,,,,,,,,,,,
2014,42,1.8,,,,,,,,,,,,,,,5,30,45,15,5,,,
2014,48,1.6,,,,,,,,,,,,,,,,,,,,,,
2014,49,2,,,,,,,,,,,,,,,,,50,50,,,,
2014,50,1.5,,,,,,,,,,,,,,,,,,,,,,
2014,52,2,,,,,,,,,,.2,.5,1,2,4,6,8,14,23.3,17,9,10,5
2014,54,2,,,,,,,,,,,,,5,10,15,20,20,25,5,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,58,1.8,,,,,,,,,,,,,,,,,,,,,,
2014,59,1.7,,,,,,,,,,,,,,,,20,45,25,10,,,
2014,61,,,,,,,,,,,,,,,,,,,,,,,
2014,63,1.8,,,,,,,,,,,,,,,,25,60,10,5,,,
2014,65,2,,,,,,,,,,,,,,,,,,,,,,
2014,68,2.1,,,,,,,,,,,,,,,,15,25,35,25,,,
2014,70,1.9,,,,,,,,,,,,,,,,20,60,20,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,82,1.7,,,,,,,,,,,,,,,,,,,,,,
2014,84,2,,,,,,,,1,1,1,1,2,3,7,13,15,18,19,12,6,1,
2014,88,1.9,,,,,,,,,,,,,,5,10,22.5,25,22.5,10,5,,
2014,89,2,,,,,,,,,,,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5
2014,90,1.8,,,,,,,,,,,,,,,,20,50,30,,,,
2014,91,1.8,,,,,,,,,,,,0,0,5,10,30,35,10,5,5,,
2014,93,2,,,,,,,,,,,,,,,,15,35,35,15,,,
2014,94,1.6,,,,,,,,,,,,2,4,8,10,12,25,20,12.5,6.5,,
2014,95,1.9,,,,,,,,,,,,,2,4,7,14,26,19,14,9,5,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,2.2,,,,,,,,,,,,,,,,,,,,,,
2014,98,1.9,,,,,,,,,,,,,,,,15,40,35,10,,,
2014,99,1.8,,,,,,,,,,,,,,,,15,50,35,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,102,1.8,,,,,,,,,,,,.5,2,5,7.5,22,30,18,7.5,5,2,.5
2014,103,1.8,,,,,,,,,,,,,,5,10,15,30,25,10,5,,
2014,104,2.3,,,,,,,,,,,,,,,,15,20,40,20,5,,
2014,106,2.5,,,,,,,,,,,,,,,,,10,25,35,25,5,
2014,107,2.8799,,,,,,,,,,,,,.02,.15,.84,3.25,8.89,17.09,23.11,22,14.74,9.91
2014,108,1.442,,,,,,,,,.01,1.26,3.37,5.48,7.58,9.69,11.79,13.9,14.07,11.58,9.07,6.57,4.06,1.57
,,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0,
2009,1,9,,,,,,,2,45,50,3,,,,,,,,,,,,
2009,3,9.4,,,,,,,,15,40,30,15,,,,,,,,,,,
2009,4,9.5,,,,,,,,,15,70,15,,,,,,,,,,,
2009,5,9.4,,,,,,,,5,40,45,10,,,,,,,,,,,
2009,7,9.4,,,,,,,,,,,,,,,,,,,,,,
2009,8,9.5,,,,,,,,,30,70,,,,,,,,,,,,
2009,10,9.4,,,,,,,.07,6.39,49.49,40.57,3.44,.02,0,0,0,0,0,0,0,0,.02,
2009,14,9.4,,,,,,,,,55,45,,,,,,,,,,,,
2009,15,9.4,,,,,,,,,55,45,,,,,,,,,,,,
2009,16,9.8,,,,,1,3,8,13,20,30,20,5,,,,,,,,,,
2009,20,9.4,,,,,,,,,60,40,,,,,,,,,,,,
2009,22,9.8,,,,,,,,,10,70,15,5,,,,,,,,,,
2009,23,9.5,,,,,,,,,45,55,,,,,,,,,,,,
2009,29,10,,,,,,,,,,40,50,10,,,,,,,,,,
2009,31,9.2,,,,,,,,20,45,25,10,,,,,,,,,,,
2009,33,9.2,,,,,,,,10,80,10,,,,,,,,,,,,
2009,35,9.2,,,,,,,,20,60,20,,,,,,,,,,,,
2009,37,9.4,,,,,,,,,55,45,,,,,,,,,,,,
2009,38,9.6,,,,,,,,,20,60,20,,,,,,,,,,,
2009,39,9.4,,,,,,,,,75,25,,,,,,,,,,,,
2009,40,,,,,,,,,,,,,,,,,,,,,,,
2009,41,9.5,,,,,,,,,10,90,,,,,,,,,,,,
2009,42,9.4,,,,,,,,,60,40,,,,,,,,,,,,
2009,48,9.2,,,,,,,,,,,,,,,,,,,,,,
2009,49,9.5,,,,,,,,,5,85,10,,,,,,,,,,,
2009,50,9.4,,,,,,,,,75,25,,,,,,,,,,,,
2009,52,9.5,,,,.4,1,4,8,13,17,23.1,16,9,6,2,.5,,,,,,,
2009,54,9.9,,,,,,,,,,80,20,,,,,,,,,,,
2009,57,9.4,,,,,,,,,,,,,,,,,,,,,,
2009,58,10.1,,,,,,,,,,,,,,,,,,,,,,
2009,59,9.7,,,,,,,,,10,50,40,,,,,,,,,,,
2009,61,,,,,,,,,,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,,,,,,,,,,
2009,65,9.8,,,,,,,,,,70,30,,,,,,,,,,,
2009,68,9.7,,,,,,,,,25,50,25,,,,,,,,,,,
2009,70,9.4,,,,,,,,,90,10,,,,,,,,,,,,
2009,73,10,,,,,,,,,,30,70,,,,,,,,,,,
2009,82,9.6,,,,,,,,,,,,,,,,,,,,,,
2009,84,9.4,,,,,,,,,55,45,,,,,,,,,,,,
2009,88,9.4,,,,,,2.5,10,17.5,40,17.5,10,2.5,,,,,,,,,,
2009,89,9.32,,,,,,,,10,40,40,10,,,,,,,,,,,
2009,90,9.5,,,,,,,,,20,60,20,,,,,,,,,,,
2009,91,9.3,,,,,,,,,40,55,5,,,,,,,,,,,
2009,93,10,,,,,,,,,,50,50,,,,,,,,,,,
2009,94,9.4,,,,,,,,2.5,70,20,5,2.5,,,,,,,,,,
2009,95,9.44572167,,,,,,,,6,46,40,8,,,,,,,,,,,
2009,96,9.5,,,,,,,,,,70,30,,,,,,,,,,,
2009,97,9.4,,,,,,,,,,,,,,,,,,,,,,
2009,98,9.4,,,,,,,,5,50,40,5,,,,,,,,,,,
2009,99,9.9,,,,,,,,,,70,30,,,,,,,,,,,
2009,101,9.4,,,,,,,,,50,45,5,,,,,,,,,,,
2009,102,9.4,,,,,,,,,65,30,5,,,,,,,,,,,
2009,103,9.5,,,,,,,,,30,60,10,,,,,,,,,,,
2009,104,9.5,,,,,,,,,30,40,20,10,,,,,,,,,,
2009,106,9.4,,,,,,,,,90,10,,,,,,,,,,,,
2009,107,9.5597,,,,,,,,,6.51,93.49,,,,,,,,,,,,
2009,108,9.24,,,,,,,,.58,82.09,17.33,,,,,,,,,,,,
2010,1,10.5,,,,,,,,,2,18,30,30,18,2,,,,,,,,
2010,3,9.8,,,,,,,,10,30,50,10,,,,,,,,,,,
2010,4,10.6,,,,,,,,,,10,30,40,20,,,,,,,,,
2010,5,10.5,,,,,,,,,,10,40,40,10,,,,,,,,,
2010,7,10.9,,,,,,,,,,,,,,,,,,,,,,
2010,8,10.7,,,,,,,,1,3,12,23,27,21,11,2,,,,,,,
2010,10,11.4,,,,,,.02,.13,.55,1.82,4.75,9.7,15.48,19.34,18.92,14.49,8.68,4.07,1.5,.43,.1,.02,
2010,14,10.7,,,,,,,,,,,20,60,20,,,,,,,,,
2010,15,10.5,,,,,,,,,10,25,30,20,10,5,,,,,,,,
2010,16,11.1,,,,,,,,1,3,6,10,16,20,18,14,8,4,,,,,
2010,20,10.4,,,,,,,,,,10,50,40,,,,,,,,,,
2010,22,11.5,,,,,,,,,,5,10,15,20,35,10,5,,,,,,
2010,23,11.3,,,,,,,,,,5,10,20,30,20,10,5,,,,,,
2010,29,10.9,,,,,,,,,,,10,60,30,,,,,,,,,
2010,31,10.4,,,,,,,,,,20,30,40,10,,,,,,,,,
2010,33,10.5,,,,,,,,,,20,30,30,20,,,,,,,,,
2010,35,10.3,,,,,,,,,,10,60,30,,,,,,,,,,
2010,37,10.3,,,,,,,,,2,22,52,22,2,,,,,,,,,
2010,38,10.5,,,,,,,,,,,20,60,20,,,,,,,,,
2010,39,10.4,,,,,,,,,,15,40,35,10,,,,,,,,,
2010,40,,,,,,,,,,,,,,,,,,,,,,,
2010,41,10.5,,,,,,,,,,,30,50,20,,,,,,,,,
2010,42,10.4,,,,,,,,,,20,50,30,,,,,,,,,,
2010,48,10.1,,,,,,,,,,,,,,,,,,,,,,
2010,49,10.4,,,,,,,,,2.5,10,60,20,5,2.5,,,,,,,,
2010,50,10.2,,,,,,,,,,20,80,,,,,,,,,,,
2010,52,10.7,,,,,,.2,.9,3,6,11,15,22,20,13,6,2,.9,,,,,
2010,54,11.3,,,,,,,,,,,20,20,50,10,,,,,,,,
2010,57,10.2,,,,,,,,,,,,,,,,,,,,,,
2010,58,9.9,,,,,,,,,,,,,,,,,,,,,,
2010,59,10.2,,,,,,,,,,10,45,30,15,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,,,,
2010,63,,,,,,,,,,,,,,,,,,,,,,,
2010,65,11.2,,,,,,,,,,,,25,50,25,,,,,,,,
2010,68,12,,,,,,,,,,,,,20,30,30,20,,,,,,
2010,70,10.8,,,,,,,,,,,15,70,15,,,,,,,,,
2010,73,10.5,,,,,,,,,,20,50,30,,,,,,,,,,
2010,82,11,,,,,,,,,,,,,,,,,,,,,,
2010,84,10.6,,,,,,,,,4,12,23,33,20,7,1,,,,,,,
2010,88,10.2,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2010,89,10.2,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2010,90,11,,,,,,,,,,,,30,50,20,,,,,,,,
2010,91,9.7,,,,,,,,,10,50,30,10,,,,,,,,,,
2010,93,11,,,,,,,,,,,5,40,45,10,,,,,,,,
2010,94,10.8,,,,,,,,,2.5,5,15,42.5,25,7.5,2.5,,,,,,,
2010,95,10.16640038,,,,,,,,,5,19,51,23,2,,,,,,,,,
2010,96,10.8,,,,,,,,,,5,15,45,35,,,,,,,,,
2010,97,10.1,,,,,,,,,,,,,,,,,,,,,,
2010,98,10.6,,,,,,,,,2.5,10,27.5,32.5,17.5,10,,,,,,,,
2010,99,10.2,,,,,,,,,,20,60,20,,,,,,,,,,
2010,101,10.2,,,,,,,,,,30,50,20,,,,,,,,,,
2010,102,10.5,,,,,,,,,,10,30,40,15,5,,,,,,,,
2010,103,10.8,,,,,,,,,,5,15,35,25,15,5,,,,,,,
2010,104,10.5,,,,,,,,,,,30,40,20,10,,,,,,,,
2010,106,10,,,,,,,,,,25,50,25,,,,,,,,,,
2010,107,11.3874,,,,,,,,,,,.41,10.49,46.09,37.35,5.52,.14,,,,,,
2010,108,9.93,,,,,,,,,9.69,34.53,38.43,16.62,.73,,,,,,,,,
2010Aug,1,10.2,,,,,,,,2,5,20,33,25,10,3,2,,,,,,,
2010Aug,3,9.9,,,,,,,,,30,50,20,,,,,,,,,,,
2010Aug,4,10.6,,,,,,,,,,10,30,40,20,,,,,,,,,
2010Aug,5,10.3,,,,,,,,,5,30,40,20,5,,,,,,,,,
2010Aug,7,11,,,,,,,,,,,,,,,,,,,,,,
2010Aug,8,10.7,,,,,,,,1,5,11,23,27,25,7,1,,,,,,,
2010Aug,10,11.7,,,,,.02,.07,.25,.75,1.93,4.17,7.6,11.68,15.12,16.5,15.18,11.76,7.68,4.23,1.96,.77,.33,
2010Aug,14,10.8,,,,,,,,,,,,,,,,,,,,,,
2010Aug,15,10.3,,,,,,,,5,5,25,35,15,5,5,5,,,,,,,
2010Aug,16,11.1,,,,,,,,1,3,6,10,16,20,18,14,8,4,,,,,
2010Aug,20,10.6,,,,,,,,,5,10,35,45,5,,,,,,,,,
2010Aug,22,11.6,,,,,,,,,,,10,15,30,35,10,,,,,,,
2010Aug,23,11.4,,,,,,,,,,5,10,20,30,20,10,5,,,,,,
2010Aug,29,10.9,,,,,,,,,,,10,60,30,,,,,,,,,
2010Aug,31,10.8,,,,,,,,,,10,20,35,25,10,,,,,,,,
2010Aug,33,10.5,,,,,,,,,,20,30,30,20,,,,,,,,,
2010Aug,35,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,37,10.3,,,,,,,,,,10,56,30,4,,,,,,,,,
2010Aug,38,10.8,,,,,,,,,,,20,60,20,,,,,,,,,
2010Aug,39,10.3,,,,,,,,,,15,40,35,10,,,,,,,,,
2010Aug,40,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,41,10.6,,,,,,,,,,,,,,,,,,,,,,
2010Aug,42,10.5,,,,,,,,,5,10,30,50,5,,,,,,,,,
2010Aug,48,10.2,,,,,,,,,,,,,,,,,,,,,,
2010Aug,49,10.4,,,,,,,,,,12.5,60,20,5,2.5,,,,,,,,
2010Aug,50,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,52,10.9,,,,,,.1,.8,3,6,11,16,22,19.2,13,6,2,.9,,,,,
2010Aug,54,11.5,,,,,,,,,,,10,20,35,35,,,,,,,,
2010Aug,57,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,58,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,59,10.1,,,,,,,,,10,30,45,15,,,,,,,,,,
2010Aug,61,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,63,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,65,11,,,,,,,,,,,,,,,,,,,,,,
2010Aug,68,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,70,10.6,,,,,,,,,,,30,60,10,,,,,,,,,
2010Aug,73,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,82,11.2,,,,,,,,,,,,,,,,,,,,,,
2010Aug,84,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,88,10.2,,,,,,,,5,10,17.5,30,22.5,10,5,,,,,,,,
2010Aug,89,10.3,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2010Aug,90,11,,,,,,,,,,,,30,50,20,,,,,,,,
2010Aug,91,9.7,,,,,,,,,10,50,30,10,,,,,,,,,,
2010Aug,93,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,94,11,,,,,,,,,,2,8,30,45,10,5,,,,,,,
2010Aug,95,10.423682,,,,,,,,,4,16,43,30,7,,,,,,,,,
2010Aug,96,10.9,,,,,,,,,,5,15,40,40,,,,,,,,,
2010Aug,97,10.1,,,,,,,,,,,,,,,,,,,,,,
2010Aug,98,10.7,,,,,,,,,2.5,10,27.5,32.5,17.5,10,,,,,,,,
2010Aug,99,,,,,,,,,,,,,,,,,,,,,,,
2010Aug,101,10.2,,,,,,,,,,30,50,20,,,,,,,,,,
2010Aug,102,10.6,,,,,,,,,2.5,7.5,20,40,20,10,,,,,,,,
2010Aug,103,10.9,,,,,,,,,,5,20,35,20,15,5,,,,,,,
2010Aug,104,10.5,,,,,,,,,,,10,40,30,20,,,,,,,,
2010Aug,106,10,,,,,,,,,,30,40,30,,,,,,,,,,
2010Aug,107,11.6177,,,,,,,,,,,.21,4.86,28.97,45.21,18.69,2.01,.05,,,,,
2010Aug,108,10.07,,,,,,,,,6.59,26.66,38.67,22.81,5.27,,,,,,,,,
2011,1,10,,,,,,,1,2,19,28,28,19,2,1,,,,,,,,
2011,3,9.3,,,,,,,,30,40,30,,,,,,,,,,,,
2011,4,10.6,,,,,,,,,,15,30,40,15,,,,,,,,,
2011,5,10.2,,,,,,,,,5,10,40,40,5,,,,,,,,,
2011,7,10.6,,,,,,,,,,,,,,,,,,,,,,
2011,8,10.4,,,,,,,1,8,10,14,25,22,11,6,2,1,,,,,,
2011,10,12,,,,,.01,.03,.12,.39,1.12,2.68,5.41,9.21,13.22,15.99,16.29,13.99,10.12,6.17,3.17,1.37,.71,
2011,14,11.2,,,,,,,,,,,10,20,40,20,10,,,,,,,
2011,15,10.25,,,,,,,,5,5,25,35,15,5,5,5,,,,,,,
2011,16,10.5,,,,,,1,3,6,10,15,18,20,14,8,4,1,,,,,,
2011,20,10.2,,,,,,,,,10,20,40,25,5,,,,,,,,,
2011,22,11.5,,,,,,,,,,,,5,20,40,20,10,5,,,,,
2011,23,11.5,,,,,,,,,,5,10,20,25,25,10,5,,,,,,
2011,29,11.2,,,,,,,,,,,,20,50,30,,,,,,,,
2011,31,10,,,,,,,,,5,20,40,30,5,,,,,,,,,
2011,33,10,,,,,,,,,20,30,30,20,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,37,9.6,,,,,,,,8,34,40,16,2,,,,,,,,,,
2011,38,10.3,,,,,,,,,,20,60,20,,,,,,,,,,
2011,39,10.7,,,,,,,,,,10,35,40,15,,,,,,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,10.7,,,,,,,,,,,20,60,20,,,,,,,,,
2011,42,10.4,,,,,,,,,10,20,45,20,5,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,49,,,,,,,,,,,,,,,,,,,,,,,
2011,50,,,,,,,,,,,,,,,,,,,,,,,
2011,52,11,,,,,,,.4,1,4,8,14,20,22,14,9,5,2,.5,.1,,,
2011,54,11,,,,,,,,,,,20,25,50,5,,,,,,,,
2011,57,9.9,,,,,,,,,,,,,,,,,,,,,,
2011,58,9.5,,,,,,,,,,,,,,,,,,,,,,
2011,59,10,,,,,,,,,10,30,45,15,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,,,,
2011,63,,,,,,,,,,,,,,,,,,,,,,,
2011,65,11.7,,,,,,,,,,,,10,15,50,20,5,,,,,,
2011,68,11.7,,,,,,,,,,,,,25,50,25,,,,,,,
2011,70,10.6,,,,,,,,,,,25,55,20,,,,,,,,,
2011,73,10.5,,,,,,,,,,,50,35,15,,,,,,,,,
2011,82,10.6,,,,,,,,,,,,,,,,,,,,,,
2011,84,10.5,,,,,,,,3,10,12,20,25,13,10,5,2,,,,,,
2011,88,10,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2011,89,9.6,,,,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,
2011,90,10.5,,,,,,,,,,,30,50,20,,,,,,,,,
2011,91,9.5,,,,,,,5,5,40,40,5,5,,,,,,,,,,
2011,93,10,,,,,,,,,5,35,50,10,,,,,,,,,,
2011,94,10.4,,,,,,,,2.5,5,7.5,40,35,7.5,2.5,,,,,,,,
2011,95,9.733668,,,,,,,,4,13,40,27,13,3,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,9.2,,,,,,,,,,,,,,,,,,,,,,
2011,98,10.3,,,,,,,,,7.5,12.5,27.5,27.5,17.5,7.5,,,,,,,,
2011,99,9.6,,,,,,,,,30,60,10,,,,,,,,,,,
2011,101,10.5,,,,,,,,,,5,35,40,20,,,,,,,,,
2011,102,,,,,,,,,,,,,,,,,,,,,,,
2011,103,10.4,,,,,,,,,2.5,15,30,25,15,10,2.5,,,,,,,
2011,104,10.4,,,,,,,,,,15,40,30,15,,,,,,,,,
2011,106,9.5,,,,,,,,,25,35,25,15,,,,,,,,,,
2011,107,12.7317,,,,,,,,,,,.03,.37,2.43,9.42,21.51,28.96,23,10.77,2.97,.48,.06,
2011,108,9.87,,,,,,,,2.32,14.78,28.35,28.45,18.08,7.71,.31,,,,,,,,
2011Aug,1,10,,,,,,,,4,6,22,30,22,10,4,2,,,,,,,
2011Aug,3,9.1,,,,,,,10,10,50,20,10,,,,,,,,,,,
2011Aug,4,10.5,,,,,,,,,5,10,35,35,10,5,,,,,,,,
2011Aug,5,10,,,,,,,,,5,30,40,20,5,,,,,,,,,
2011Aug,7,10.5,,,,,,,,,,,,,,,,,,,,,,
2011Aug,8,10.3,,,,,,,1,8,11,20,25,23,9,2,1,,,,,,,
2011Aug,10,12,,,.01,.03,.08,.22,.55,1.19,2.34,4.11,6.46,9.1,11.48,12.97,13.13,11.9,9.67,7.03,4.58,2.67,2.48,
2011Aug,14,11.3,,,,,,,,,,,,,,,,,,,,,,
2011Aug,15,10.5,,,,,,,,5,5,20,25,25,10,5,5,,,,,,,
2011Aug,16,10.7,,,,,,1,3,6,10,13,16,20,16,10,4,1,,,,,,
2011Aug,20,10.2,,,,,,,,,10,20,40,25,5,,,,,,,,,
2011Aug,22,11.8,,,,,,,,,,,5,10,15,25,30,15,,,,,,
2011Aug,23,11.2,,,,,,,,,,5,10,20,25,25,10,5,,,,,,
2011Aug,29,11.3,,,,,,,,,,,,20,50,30,,,,,,,,
2011Aug,31,9.5,,,,,,,,10,20,35,20,15,,,,,,,,,,
2011Aug,33,9.5,,,,,,,,20,30,30,20,,,,,,,,,,,
2011Aug,35,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,37,9.5,,,,,,,2,8,22,42,22,4,,,,,,,,,,
2011Aug,38,10,,,,,,,,,,20,60,20,,,,,,,,,,
2011Aug,39,10.6,,,,,,,,,,10,30,45,15,,,,,,,,,
2011Aug,40,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,41,10.5,,,,,,,,,,,,,,,,,,,,,,
2011Aug,42,10.3,,,,,,,,,5,20,45,25,5,,,,,,,,,
2011Aug,48,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,49,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,50,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,52,11,,,,,,,.4,1,4,8,14,20,22,14,9,5,2,.5,.1,,,
2011Aug,54,11.1,,,,,,,,,,,20,20,50,10,,,,,,,,
2011Aug,57,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,58,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,59,10,,,,,,,,,10,30,45,15,,,,,,,,,,
2011Aug,61,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,63,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,65,11.5,,,,,,,,,,,,,,,,,,,,,,
2011Aug,68,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,70,10.3,,,,,,,,,,30,55,15,,,,,,,,,,
2011Aug,73,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,82,10.5,,,,,,,,,,,,,,,,,,,,,,
2011Aug,84,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,88,9.9,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,,
2011Aug,89,9.4,,,,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,
2011Aug,90,10.5,,,,,,,,,,,30,50,20,,,,,,,,,
2011Aug,91,9.5,,,,,,,5,5,40,40,5,5,,,,,,,,,,
2011Aug,93,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,94,10.4,,,,,,,,,5,10,45,30,7.5,2.5,,,,,,,,
2011Aug,95,9.72361397,,,,,,,,5,29,39,24,3,,,,,,,,,,
2011Aug,96,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,97,9,,,,,,,,,,,,,,,,,,,,,,
2011Aug,98,10.2,,,,,,,,,10,17.5,32.5,20,15,5,,,,,,,,
2011Aug,99,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,101,10.4,,,,,,,,,,5,35,40,20,,,,,,,,,
2011Aug,102,,,,,,,,,,,,,,,,,,,,,,,
2011Aug,103,10.3,,,,,,,,,2.5,15,35,20,15,10,2.5,,,,,,,
2011Aug,104,10.8,,,,,,,,,,,10,40,30,20,,,,,,,,
2011Aug,106,9.4,,,,,,,,10,35,30,25,,,,,,,,,,,
2011Aug,107,12.8786,,,,,,,,,,,.04,.35,2.06,7.58,17.7,26.18,24.53,14.56,5.47,1.3,.23,
2011Aug,108,10.01,,,,,,,,1.2,11.51,23.72,29.42,20.6,11.25,2.3,,,,,,,,
2014,1,8,,,,5,15,22,25,18,10,3,2,,,,,,,,,,,
2014,3,7.3,,,10,20,30,20,10,10,,,,,,,,,,,,,,
2014,4,8,,,,,5,20,35,25,10,5,,,,,,,,,,,,
2014,5,8,,,,,,10,50,30,10,,,,,,,,,,,,,
2014,7,8.6,,,,,,,,,,,,,,,,,,,,,,
2014,8,8,,,,1,8,23,26,17,10,8,5,2,,,,,,,,,,
2014,10,10.5,.05,.07,.22,.55,1.19,2.34,4.11,6.46,9.1,11.48,12.97,13.13,11.9,9.67,7.03,4.58,2.67,1.4,.65,.27,.16,
2014,14,10,,,,,,,,,,,,,,,,,,,,,,
2014,15,9,,,,,,5,10,30,30,15,5,5,,,,,,,,,,
2014,16,9.3,,,1,3,5,7,9,12,18,15,11,9,4,3,2,1,,,,,,
2014,20,8.8,,,,,,10,20,30,20,10,5,5,,,,,,,,,,
2014,22,8.5,,,,,5,15,30,30,15,5,,,,,,,,,,,,
2014,23,8.5,,,,,5,10,12,18,14,10,9,8,6,5,3,,,,,,,
2014,29,10,,,,,,,,,,20,50,30,,,,,,,,,,
2014,31,7.5,,,,10,20,35,25,10,,,,,,,,,,,,,,
2014,33,8,,,,10,10,30,30,10,10,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,37,8,,,,3,15,26,31,11,8,4,2,,,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,8.5,,,,,,5,20,45,15,10,5,,,,,,,,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,8,,,,,,,,,,,,,,,,,,,,,,
2014,42,7.7,,,,5,20,40,25,10,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,,,,
2014,49,,,,,,,,,,,,,,,,,,,,,,,
2014,50,,,,,,,,,,,,,,,,,,,,,,,
2014,52,9,,1,2,4,6,9,11,14.5,15.5,13,9,7,4,3,1,,,,,,,
2014,54,8.2,,,,5,5,10,30,30,10,10,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,58,8.5,,,,,,,,,,,,,,,,,,,,,,
2014,59,8,,,,,5,20,45,20,10,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,,,,
2014,63,,,,,,,,,,,,,,,,,,,,,,,
2014,65,9,,,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,,,,
2014,70,7.7,,,,,15,55,30,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,82,8.5,,,,,,,,,,,,,,,,,,,,,,
2014,84,9,,,,1,2,5,10,20,22,18,9,5,2,1,1,1,1,1,1,,,
2014,88,8.25,,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2014,89,8,2.5,5,7.5,10,15,15,15,10,7.5,5,2.5,2.5,2.5,,,,,,,,,
2014,90,9,,,,,,,,25,50,25,,,,,,,,,,,,
2014,91,8,,,,5,5,40,40,5,5,,,,,,,,,,,,,
2014,93,7.5,,,,20,30,30,20,,,,,,,,,,,,,,,
2014,94,8,,,6,8,10,20,22.5,17.5,10,4,2,,,,,,,,,,,
2014,95,8.0286302,,,1,1,5,30,49,9,4,1,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,,,,
2014,98,8,,,,2.5,20,30,27.5,15,5,,,,,,,,,,,,,
2014,99,7.8,,,,,20,50,30,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,102,8,.5,1,5,7.5,10,17,20,15,10,7.5,5,1,.5,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,,,,
2014,104,8.5,,,,,,5,30,40,20,5,,,,,,,,,,,,
2014,106,7.5,,,,10,25,30,25,10,,,,,,,,,,,,,,
2014,107,11.5722,,.01,.02,.07,.19,.48,1.07,2.14,3.82,6.11,8.75,11.22,12.88,13.23,12.17,10.02,7.38,4.87,2.88,1.52,1.17,
2014,108,9.279,,,,,,1.34,7.13,13.29,19.16,18.47,15.02,11.57,8.11,4.66,1.25,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,,,,
2009,1,,,,,,,,,,,,,,,,,,,,,,,
2009,3,,,,1.5,,,,,,,,,,,,,,,,,,,
2009,4,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,5,,,,3.2,,,,,,,,,,,,,,,,,,,
2009,7,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,8,,,,1.9,,,,,,,,,,,,,,,,,,,
2009,10,,,,3.3,,,,,,,,,,,,,,,,,,,
2009,14,,,,1.3,,,,,,,,,,,,,,,,,,,
2009,15,,,,,,,,,,,,,,,,,,,,,,,
2009,16,,,,3,,,,,,,,,,,,,,,,,,,
2009,20,,,,,,,,,,,,,,,,,,,,,,,
2009,22,,,,1.6,,,,,,,,,,,,,,,,,,,
2009,23,,,,1.8,,,,,,,,,,,,,,,,,,,
2009,29,,,,2,,,,,,,,,,,,,,,,,,,
2009,31,,,,,,,,,,,,,,,,,,,,,,,
2009,33,,,,,,,,,,,,,,,,,,,,,,,
2009,35,,,,,,,,,,,,,,,,,,,,,,,
2009,37,,,,,,,,,,,,,,,,,,,,,,,
2009,38,,,,,,,,,,,,,,,,,,,,,,,
2009,39,,,,2,,,,,,,,,,,,,,,,,,,
2009,40,,,,,,,,,,,,,,,,,,,,,,,
2009,41,,,,,,,,,,,,,,,,,,,,,,,
2009,42,,,,,,,,,,,,,,,,,,,,,,,
2009,48,,,,,,,,,,,,,,,,,,,,,,,
2009,49,,,,1.4,,,,,,,,,,,,,,,,,,,
2009,50,,,,2.3,,,,,,,,,,,,,,,,,,,
2009,52,,,,1.6,,,,,,,,,,,,,,,,,,,
2009,54,,,,,,,,,,,,,,,,,,,,,,,
2009,57,,,,,,,,,,,,,,,,,,,,,,,
2009,58,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,59,,,,,,,,,,,,,,,,,,,,,,,
2009,61,,,,,,,,,,,,,,,,,,,,,,,
2009,63,,,,,,,,,,,,,,,,,,,,,,,
2009,65,,,,,,,,,,,,,,,,,,,,,,,
2009,68,,,,,,,,,,,,,,,,,,,,,,,
2009,70,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,73,,,,2,,,,,,,,,,,,,,,,,,,
2009,82,,,,2.3,,,,,,,,,,,,,,,,,,,
2009,84,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,88,,,,1.5,,,,,,,,,,,,,,,,,,,
2009,89,,,,,,,,,,,,,,,,,,,,,,,
2009,90,,,,1.8,,,,,,,,,,,,,,,,,,,
2009,91,,,,1.4,,,,,,,,,,,,,,,,,,,
2009,93,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,94,,,,1.5,,,,,,,,,,,,,,,,,,,
2009,95,,,,3.5,,,,,,,,,,,,,,,,,,,
2009,96,,,,,,,,,,,,,,,,,,,,,,,
2009,97,,,,,,,,,,,,,,,,,,,,,,,
2009,98,,,,2.5,,,,,,,,,,,,,,,,,,,
2009,99,,,,4.6,,,,,,,,,,,,,,,,,,,
2009,101,,,,,,,,,,,,,,,,,,,,,,,
2009,102,,,,1.3,,,,,,,,,,,,,,,,,,,
2009,103,,,,1.5,,,,,,,,,,,,,,,,,,,
2009,104,,,,1.4,,,,,,,,,,,,,,,,,,,
2009,106,,,,,,,,,,,,,,,,,,,,,,,
2009,107,,,,3.3,,,,,,,,,,,,,,,,,,,
2009,108,,,,3.5,,,,,,,,,,,,,,,,,,,
2009Q4,1,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,3,80,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,4,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,5,78,1.55,1,,,,,,,,,,,,,,,,,,,,
2009Q4,7,72.5,1.49,1,,,,,,,,,,,,,,,,,,,,
2009Q4,8,75,1.48,1,,,,,,,,,,,,,,,,,,,,
2009Q4,10,73,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,14,75,1.6,1,,,,,,,,,,,,,,,,,,,,
2009Q4,15,70,1.4,1.2,,,,,,,,,,,,,,,,,,,,
2009Q4,16,66,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,20,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,22,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,23,63,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,29,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,31,60,1.42,1,,,,,,,,,,,,,,,,,,,,
2009Q4,33,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,35,,1.48,1,,,,,,,,,,,,,,,,,,,,
2009Q4,37,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,38,67.5,1.46,1,,,,,,,,,,,,,,,,,,,,
2009Q4,39,73,1.43,1,,,,,,,,,,,,,,,,,,,,
2009Q4,40,71,1.48,1,,,,,,,,,,,,,,,,,,,,
2009Q4,41,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,42,70,1.42,1,,,,,,,,,,,,,,,,,,,,
2009Q4,48,75,1.4,1,,,,,,,,,,,,,,,,,,,,
2009Q4,49,,1.49,1,,,,,,,,,,,,,,,,,,,,
2009Q4,50,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,52,65,1.54,1,,,,,,,,,,,,,,,,,,,,
2009Q4,54,,,1,,,,,,,,,,,,,,,,,,,,
2009Q4,57,71,1.49,1,,,,,,,,,,,,,,,,,,,,
2009Q4,58,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,59,70,1.42,1,,,,,,,,,,,,,,,,,,,,
2009Q4,61,75,1.46,1,,,,,,,,,,,,,,,,,,,,
2009Q4,63,70,1.52,1,,,,,,,,,,,,,,,,,,,,
2009Q4,65,76,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,68,69,1.42,1,,,,,,,,,,,,,,,,,,,,
2009Q4,70,77,1.48,1,,,,,,,,,,,,,,,,,,,,
2009Q4,73,60,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,82,70,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,84,70,1.46,1,,,,,,,,,,,,,,,,,,,,
2009Q4,88,65,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,89,71.3,1.44,1,,,,,,,,,,,,,,,,,,,,
2009Q4,90,69,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,91,72,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,93,78,1.51,1,,,,,,,,,,,,,,,,,,,,
2009Q4,94,70,1.43,1,,,,,,,,,,,,,,,,,,,,
2009Q4,95,,1.45,1,,,,,,,,,,,,,,,,,,,,
2009Q4,96,70,1.53,1,,,,,,,,,,,,,,,,,,,,
2009Q4,97,,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,98,70,1.55,1,,,,,,,,,,,,,,,,,,,,
2009Q4,99,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,101,77,1.47,1,,,,,,,,,,,,,,,,,,,,
2009Q4,102,72,1.42,1,,,,,,,,,,,,,,,,,,,,
2009Q4,103,70,1.5,1,,,,,,,,,,,,,,,,,,,,
2009Q4,104,69,1.51,1,,,,,,,,,,,,,,,,,,,,
2009Q4,106,,,,,,,,,,,,,,,,,,,,,,,
2009Q4,107,,1.48,1,,,,,,,,,,,,,,,,,,,,
2009Q4,108,73,1.5,1,,,,,,,,,,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,,,,,,,,,,
2010,3,,,,2,,,,,,,,,,,,,,,,,,,
2010,4,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,5,,,,2.3,,,,,,,,,,,,,,,,,,,
2010,7,,,,1.6,,,,,,,,,,,,,,,,,,,
2010,8,,,,1.3,,,,,,,,,,,,,,,,,,,
2010,10,,,,2,,,,,,,,,,,,,,,,,,,
2010,14,,,,.5,,,,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,,,,
2010,16,,,,1.9,,,,,,,,,,,,,,,,,,,
2010,20,,,,,,,,,,,,,,,,,,,,,,,
2010,22,,,,1.1,,,,,,,,,,,,,,,,,,,
2010,23,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,29,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,,,,
2010,38,,,,,,,,,,,,,,,,,,,,,,,
2010,39,,,,2.1,,,,,,,,,,,,,,,,,,,
2010,40,,,,,,,,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,,,,,,,,,,
2010,49,,,,1.6,,,,,,,,,,,,,,,,,,,
2010,50,,,,2,,,,,,,,,,,,,,,,,,,
2010,52,,,,1.3,,,,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,,,,,,,,,,
2010,58,,,,2,,,,,,,,,,,,,,,,,,,
2010,59,,,,,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,,,,
2010,63,,,,,,,,,,,,,,,,,,,,,,,
2010,65,,,,,,,,,,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,,,,,,,,,,
2010,70,,,,2.5,,,,,,,,,,,,,,,,,,,
2010,73,,,,1.3,,,,,,,,,,,,,,,,,,,
2010,82,,,,2.3,,,,,,,,,,,,,,,,,,,
2010,84,,,,2.2,,,,,,,,,,,,,,,,,,,
2010,88,,,,1.5,,,,,,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,,,,,,,,,,
2010,90,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,91,,,,1.1,,,,,,,,,,,,,,,,,,,
2010,93,,,,2,,,,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,,,,
2010,97,,,,,,,,,,,,,,,,,,,,,,,
2010,98,,,,1,,,,,,,,,,,,,,,,,,,
2010,99,,,,3.2,,,,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,,,,
2010,102,,,,1,,,,,,,,,,,,,,,,,,,
2010,103,,,,1.8,,,,,,,,,,,,,,,,,,,
2010,104,,,,1.6,,,,,,,,,,,,,,,,,,,
2010,106,,,,,,,,,,,,,,,,,,,,,,,
2010,107,,,,2.3,,,,,,,,,,,,,,,,,,,
2010,108,,,,2.8,,,,,,,,,,,,,,,,,,,
2010Q1,1,82,1.43,1,,,,,,,,,,,,,,,,,,,,
2010Q1,3,80,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,4,75,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q1,5,80,1.6,1,,,,,,,,,,,,,,,,,,,,
2010Q1,7,72.5,1.49,1,,,,,,,,,,,,,,,,,,,,
2010Q1,8,77,1.51,1,,,,,,,,,,,,,,,,,,,,
2010Q1,10,78,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,14,80,1.7,1,,,,,,,,,,,,,,,,,,,,
2010Q1,15,75,1.35,1.2,,,,,,,,,,,,,,,,,,,,
2010Q1,16,68,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q1,20,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,22,80,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,23,57,1.37,1,,,,,,,,,,,,,,,,,,,,
2010Q1,29,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,31,70,1.44,1.25,,,,,,,,,,,,,,,,,,,,
2010Q1,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,35,,1.48,1,,,,,,,,,,,,,,,,,,,,
2010Q1,37,80,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,38,67.5,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q1,39,72,1.41,1,,,,,,,,,,,,,,,,,,,,
2010Q1,40,72,1.502,1,,,,,,,,,,,,,,,,,,,,
2010Q1,41,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,42,70,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q1,48,80,1.37,1,,,,,,,,,,,,,,,,,,,,
2010Q1,49,,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q1,50,80,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q1,52,75,1.48,1,,,,,,,,,,,,,,,,,,,,
2010Q1,54,,,1,,,,,,,,,,,,,,,,,,,,
2010Q1,57,74,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,59,75,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q1,61,75,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q1,63,70,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,65,78,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q1,68,70,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q1,70,73,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,73,50,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,82,70,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,84,64,1.44,1,,,,,,,,,,,,,,,,,,,,
2010Q1,88,61,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,89,72.1,1.41,1,,,,,,,,,,,,,,,,,,,,
2010Q1,90,69,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,91,75,1.52,1,,,,,,,,,,,,,,,,,,,,
2010Q1,93,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,94,60,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q1,95,,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q1,96,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,97,,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q1,98,65,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,99,77,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q1,101,80,1.44,1,,,,,,,,,,,,,,,,,,,,
2010Q1,102,74,1.47,1,,,,,,,,,,,,,,,,,,,,
2010Q1,103,70,1.52,1.25,,,,,,,,,,,,,,,,,,,,
2010Q1,104,71.5,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q1,106,,,,,,,,,,,,,,,,,,,,,,,
2010Q1,107,,1.48,1,,,,,,,,,,,,,,,,,,,,
2010Q1,108,76,1.45,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,1,82,1.43,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,3,85,1.53,1,,,,,,,,,,,,,,,,,,,,
2010Q2,4,75,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q2,5,82,1.4,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,7,72.5,1.49,1,,,,,,,,,,,,,,,,,,,,
2010Q2,8,80,1.54,1,,,,,,,,,,,,,,,,,,,,
2010Q2,10,80,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q2,14,80,1.7,1,,,,,,,,,,,,,,,,,,,,
2010Q2,15,80,1.35,1.2,,,,,,,,,,,,,,,,,,,,
2010Q2,16,70,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q2,20,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,22,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q2,23,58,1.3,1,,,,,,,,,,,,,,,,,,,,
2010Q2,29,72,1.45,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,31,70,1.45,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,37,90,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q2,38,67.5,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q2,39,70,1.43,1,,,,,,,,,,,,,,,,,,,,
2010Q2,40,74,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q2,41,80,1.35,1,,,,,,,,,,,,,,,,,,,,
2010Q2,42,70,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q2,48,80,1.33,1,,,,,,,,,,,,,,,,,,,,
2010Q2,49,,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q2,50,85,1.6,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,52,76,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q2,54,,,1,,,,,,,,,,,,,,,,,,,,
2010Q2,57,70,1.46,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,59,75,1.38,1,,,,,,,,,,,,,,,,,,,,
2010Q2,61,80,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q2,63,72,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q2,65,80,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q2,68,70,1.41,1,,,,,,,,,,,,,,,,,,,,
2010Q2,70,65,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q2,73,40,1.4,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,82,70,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q2,84,63,1.43,1,,,,,,,,,,,,,,,,,,,,
2010Q2,88,70,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q2,89,73.8,1.39,1,,,,,,,,,,,,,,,,,,,,
2010Q2,90,69,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q2,91,77,1.55,1.25,,,,,,,,,,,,,,,,,,,,
2010Q2,93,75,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q2,94,55,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q2,95,,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q2,96,75,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q2,97,,1.36,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,98,60,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q2,99,80,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q2,101,84,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q2,102,79,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q2,103,73,1.54,1.5,,,,,,,,,,,,,,,,,,,,
2010Q2,104,72,1.51,1,,,,,,,,,,,,,,,,,,,,
2010Q2,106,,,,,,,,,,,,,,,,,,,,,,,
2010Q2,107,,1.48,1,,,,,,,,,,,,,,,,,,,,
2010Q2,108,77,1.45,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,1,85,1.43,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,3,100,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q3,4,80,1.45,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,5,85,1.4,1.75,,,,,,,,,,,,,,,,,,,,
2010Q3,7,72.5,1.49,1.3,,,,,,,,,,,,,,,,,,,,
2010Q3,8,83,1.52,1,,,,,,,,,,,,,,,,,,,,
2010Q3,10,80,1.35,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,14,85,1.8,1,,,,,,,,,,,,,,,,,,,,
2010Q3,15,82.5,1.35,1.2,,,,,,,,,,,,,,,,,,,,
2010Q3,16,71,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q3,20,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,22,75,1.5,1,,,,,,,,,,,,,,,,,,,,
2010Q3,23,59,1.26,1,,,,,,,,,,,,,,,,,,,,
2010Q3,29,72,1.45,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,31,80,1.47,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,37,95,1.55,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,38,67.5,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q3,39,73,1.43,1,,,,,,,,,,,,,,,,,,,,
2010Q3,40,76,1.496,1,,,,,,,,,,,,,,,,,,,,
2010Q3,41,80,1.3,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,42,70,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q3,48,80,1.3,1,,,,,,,,,,,,,,,,,,,,
2010Q3,49,,1.35,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,50,90,1.6,1.75,,,,,,,,,,,,,,,,,,,,
2010Q3,52,74,1.38,1,,,,,,,,,,,,,,,,,,,,
2010Q3,54,,,1,,,,,,,,,,,,,,,,,,,,
2010Q3,57,76,1.41,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,59,75,1.36,1,,,,,,,,,,,,,,,,,,,,
2010Q3,61,80,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q3,63,75,1.35,1,,,,,,,,,,,,,,,,,,,,
2010Q3,65,80,1.36,1,,,,,,,,,,,,,,,,,,,,
2010Q3,68,71,1.41,1,,,,,,,,,,,,,,,,,,,,
2010Q3,70,65,1.4,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,73,40,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q3,82,70,1.5,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,84,66,1.41,1,,,,,,,,,,,,,,,,,,,,
2010Q3,88,75,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q3,89,75.6,1.37,1.1,,,,,,,,,,,,,,,,,,,,
2010Q3,90,69,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q3,91,80,1.57,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,93,80,1.4,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,94,55,1.35,1,,,,,,,,,,,,,,,,,,,,
2010Q3,95,,1.38,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,96,75,1.41,1,,,,,,,,,,,,,,,,,,,,
2010Q3,97,,1.32,2,,,,,,,,,,,,,,,,,,,,
2010Q3,98,60,1.4,1.5,,,,,,,,,,,,,,,,,,,,
2010Q3,99,75,1.44,1,,,,,,,,,,,,,,,,,,,,
2010Q3,101,84,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q3,102,87,1.6,1,,,,,,,,,,,,,,,,,,,,
2010Q3,103,77,1.55,1.75,,,,,,,,,,,,,,,,,,,,
2010Q3,104,74,1.5,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,106,,,,,,,,,,,,,,,,,,,,,,,
2010Q3,107,,1.48,1.25,,,,,,,,,,,,,,,,,,,,
2010Q3,108,77,1.45,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,1,90,1.43,2,,,,,,,,,,,,,,,,,,,,
2010Q4,3,100,1.45,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,4,80,1.4,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,5,90,,2,,,,,,,,,,,,,,,,,,,,
2010Q4,7,72.5,1.49,1.6,,,,,,,,,,,,,,,,,,,,
2010Q4,8,88,1.49,1,,,,,,,,,,,,,,,,,,,,
2010Q4,10,85,1.35,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,14,85,1.8,1,,,,,,,,,,,,,,,,,,,,
2010Q4,15,82.5,1.35,1.2,,,,,,,,,,,,,,,,,,,,
2010Q4,16,72,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q4,20,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,22,75,1.5,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,23,60,1.22,1,,,,,,,,,,,,,,,,,,,,
2010Q4,29,75,1.45,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,31,90,1.48,2,,,,,,,,,,,,,,,,,,,,
2010Q4,33,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,35,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,37,95,1.5,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,38,67.5,1.43,1.25,,,,,,,,,,,,,,,,,,,,
2010Q4,39,75,1.45,1,,,,,,,,,,,,,,,,,,,,
2010Q4,40,78,1.48,1,,,,,,,,,,,,,,,,,,,,
2010Q4,41,80,1.3,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,42,70,1.42,1.25,,,,,,,,,,,,,,,,,,,,
2010Q4,48,80,1.3,1,,,,,,,,,,,,,,,,,,,,
2010Q4,49,,,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,50,95,1.55,2.25,,,,,,,,,,,,,,,,,,,,
2010Q4,52,86,1.4,1,,,,,,,,,,,,,,,,,,,,
2010Q4,54,,,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,57,83,1.38,1.75,,,,,,,,,,,,,,,,,,,,
2010Q4,58,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,59,75,1.32,1,,,,,,,,,,,,,,,,,,,,
2010Q4,61,85,1.46,1,,,,,,,,,,,,,,,,,,,,
2010Q4,63,75,1.35,1.25,,,,,,,,,,,,,,,,,,,,
2010Q4,65,82,1.32,1,,,,,,,,,,,,,,,,,,,,
2010Q4,68,72,1.4,1.25,,,,,,,,,,,,,,,,,,,,
2010Q4,70,70,1.35,2,,,,,,,,,,,,,,,,,,,,
2010Q4,73,,1.2,1,,,,,,,,,,,,,,,,,,,,
2010Q4,82,70,1.5,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,84,69,1.42,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,88,80,1.4,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,89,77.1,1.35,1.4,,,,,,,,,,,,,,,,,,,,
2010Q4,90,69,1.42,1,,,,,,,,,,,,,,,,,,,,
2010Q4,91,78,1.55,2,,,,,,,,,,,,,,,,,,,,
2010Q4,93,80,1.42,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,94,50,1.32,1,,,,,,,,,,,,,,,,,,,,
2010Q4,95,,1.35,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,96,75,1.37,1,,,,,,,,,,,,,,,,,,,,
2010Q4,97,,1.28,2.5,,,,,,,,,,,,,,,,,,,,
2010Q4,98,60,1.37,2,,,,,,,,,,,,,,,,,,,,
2010Q4,99,70,1.38,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,101,84,1.38,1,,,,,,,,,,,,,,,,,,,,
2010Q4,102,87,1.55,1,,,,,,,,,,,,,,,,,,,,
2010Q4,103,80,1.55,1.75,,,,,,,,,,,,,,,,,,,,
2010Q4,104,77,1.5,1.5,,,,,,,,,,,,,,,,,,,,
2010Q4,106,,,,,,,,,,,,,,,,,,,,,,,
2010Q4,107,,1.48,1.25,,,,,,,,,,,,,,,,,,,,
2010Q4,108,77,1.45,1.5,,,,,,,,,,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,,,,,,,,,,
2011,3,,,,2,,,,,,,,,,,,,,,,,,,
2011,4,,,,1.5,,,,,,,,,,,,,,,,,,,
2011,5,,,,2,,,,,,,,,,,,,,,,,,,
2011,7,,,,1.9,,,,,,,,,,,,,,,,,,,
2011,8,,,,1.6,,,,,,,,,,,,,,,,,,,
2011,10,,,,2,,,,,,,,,,,,,,,,,,,
2011,14,,,,1.3,,,,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,,,,
2011,16,,,,1.7,,,,,,,,,,,,,,,,,,,
2011,20,,,,,,,,,,,,,,,,,,,,,,,
2011,22,,,,1.7,,,,,,,,,,,,,,,,,,,
2011,23,,,,1.8,,,,,,,,,,,,,,,,,,,
2011,29,,,,1.5,,,,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,,,,
2011,38,,,,,,,,,,,,,,,,,,,,,,,
2011,39,,,,1.9,,,,,,,,,,,,,,,,,,,
2011,40,,,,,,,,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,,,,
2011,49,,,,,,,,,,,,,,,,,,,,,,,
2011,50,,,,,,,,,,,,,,,,,,,,,,,
2011,52,,,,.7,,,,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,,,,,,,,,,
2011,58,,,,2,,,,,,,,,,,,,,,,,,,
2011,59,,,,,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,,,,
2011,63,,,,,,,,,,,,,,,,,,,,,,,
2011,65,,,,,,,,,,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,,,,,,,,,,
2011,70,,,,2.3,,,,,,,,,,,,,,,,,,,
2011,73,,,,1.3,,,,,,,,,,,,,,,,,,,
2011,82,,,,2.2,,,,,,,,,,,,,,,,,,,
2011,84,,,,2.5,,,,,,,,,,,,,,,,,,,
2011,88,,,,1.7,,,,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,,,,
2011,90,,,,1.8,,,,,,,,,,,,,,,,,,,
2011,91,,,,1.9,,,,,,,,,,,,,,,,,,,
2011,93,,,,2.5,,,,,,,,,,,,,,,,,,,
2011,94,,,,.5,,,,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,,,,
2011,97,,,,,,,,,,,,,,,,,,,,,,,
2011,98,,,,1.75,,,,,,,,,,,,,,,,,,,
2011,99,,,,2.5,,,,,,,,,,,,,,,,,,,
2011,101,,,,,,,,,,,,,,,,,,,,,,,
2011,102,,,,,,,,,,,,,,,,,,,,,,,
2011,103,,,,2,,,,,,,,,,,,,,,,,,,
2011,104,,,,1.8,,,,,,,,,,,,,,,,,,,
2011,106,,,,,,,,,,,,,,,,,,,,,,,
2011,107,,,,1.9,,,,,,,,,,,,,,,,,,,
2011,108,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,,,,
2014,3,,,,3,,,,,,,,,,,,,,,,,,,
2014,4,,,,3,,,,,,,,,,,,,,,,,,,
2014,5,,,,2.4,,,,,,,,,,,,,,,,,,,
2014,7,,,,3,,,,,,,,,,,,,,,,,,,
2014,8,,,,2.3,,,,,,,,,,,,,,,,,,,
2014,10,,,,,,,,,,,,,,,,,,,,,,,
2014,14,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,,,,
2014,16,,,,2.1,,,,,,,,,,,,,,,,,,,
2014,20,,,,,,,,,,,,,,,,,,,,,,,
2014,22,,,,2,,,,,,,,,,,,,,,,,,,
2014,23,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,29,,,,1.8,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,,,,
2014,33,,,,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,,,,
2014,39,,,,2.4,,,,,,,,,,,,,,,,,,,
2014,40,,,,,,,,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,,,,
2014,49,,,,,,,,,,,,,,,,,,,,,,,
2014,50,,,,,,,,,,,,,,,,,,,,,,,
2014,52,,,,1.6,,,,,,,,,,,,,,,,,,,
2014,54,,,,,,,,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,,,,
2014,58,,,,3.3,,,,,,,,,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,,,,
2014,63,,,,,,,,,,,,,,,,,,,,,,,
2014,65,,,,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,,,,
2014,70,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,,,,
2014,82,,,,2.4,,,,,,,,,,,,,,,,,,,
2014,84,,,,2.8,,,,,,,,,,,,,,,,,,,
2014,88,,,,2.1,,,,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,,,,
2014,90,,,,2,,,,,,,,,,,,,,,,,,,
2014,91,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,93,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,94,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,95,,,,2,,,,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,,,,
2014,98,,,,3.5,,,,,,,,,,,,,,,,,,,
2014,99,,,,1.9,,,,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,,,,
2014,102,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,,,,
2014,104,,,,2.3,,,,,,,,,,,,,,,,,,,
2014,106,,,,,,,,,,,,,,,,,,,,,,,
2014,107,,,,2.5,,,,,,,,,,,,,,,,,,,
2014,108,,,,2.6,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2010Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,1,1,,,3,10,30,30,15,10,2,,,,,,,,,,
2010,2,1.4,,,,6,22,32,22,12,6,,,,,,,,,,
2010,4,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2010,7,1,,,,,,,,,,,,,,,,,,,
2010,8,1.3,,,2,8,17,35,28,8,2,,,,,,,,,,
2010,10,1.325,,.01,.29,3.69,18.61,37.19,29.61,9.37,1.17,.06,,,,,,,,,
2010,11,1.4,,,2.5,2.5,10,55,25,5,,,,,,,,,,,
2010,14,1,,,,10,40,40,10,,,,,,,,,,,,
2010,15,1.3,,,,5,25,35,25,10,,,,,,,,,,,
2010,16,1.2,1,4,6,11,18,25,17,10,5,2,1,0,,,,,,,
2010,18,1.3,2,2,5,6,15,30,20,10,8,2,0,0,,,,,,,
2010,20,1.3,,,,5,30,40,25,,,,,,,,,,,,
2010,22,1.3,,,,10,20,50,15,5,,,,,,,,,,,
2010,23,1.1,,,1,10,24,30,24,10,1,,,,,,,,,,
2010,24,1.2,,,,,25,50,25,,,,,,,,,,,,
2010,26,1.2,,,,10,25,40,20,5,,,,,,,,,,,
2010,29,1.6,,,,,10,40,50,,,,,,,,,,,,
2010,30,.9,,,,15,45,33,7,,,,,,,,,,,,
2010,31,1.2,,,,10,30,40,20,,,,,,,,,,,,
2010,32,.8,,1,5,20,33,25,11,4,1,,,,,,,,,,
2010,33,1,,,,,50,50,,,,,,,,,,,,,
2010,35,1.1,,,,,40,50,10,,,,,,,,,,,,
2010,36,1.4,,,,15,25,30,25,5,,,,,,,,,,,
2010,37,1.07,1,1,2,10,20,25,20,10,8,2,1,,,,,,,,
2010,38,1.4,,,,,10,60,30,,,,,,,,,,,,
2010,39,1.4,,,,5,10,65,15,5,,,,,,,,,,,
2010,41,1.2,,,,,,80,20,,,,,,,,,,,,
2010,42,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2010,47,1.1,,,,5,15,35,25,15,5,,,,,,,,,,
2010,48,1.2,,,5,10,10,40,35,,,,,,,,,,,,
2010,52,1.3,,,2,8,21,29,23,12,4,1,,,,,,,,,
2010,54,1.4,,,,5,10,25,25,20,10,5,,,,,,,,,
2010,56,1.2,,,,,10,60,30,,,,,,,,,,,,
2010,57,1.3,,,,,,,,,,,,,,,,,,,
2010,58,.8,,,,22.3,50.9,26.8,,,,,,,,,,,,,
2010,59,1.4,,,,,,,,,,,,,,,,,,,
2010,61,1.6,,,,,,25,50,25,,,,,,,,,,,
2010,65,1.4,,,,,25,40,25,10,,,,,,,,,,,
2010,67,1.8,,,,,20,25,30,20,5,,,,,,,,,,
2010,68,.9,,,,15,35,35,15,,,,,,,,,,,,
2010,70,.7,,,,25,60,15,,,,,,,,,,,,,
2010,73,1.25,,,,15,35,40,10,,,,,,,,,,,,
2010,80,1.2,,.01,.34,4.91,24.2,41.09,24.2,4.91,.34,,,,,,,,,,
2010,82,1.3,,,,,,,,,,,,,,,,,,,
2010,84,1.3,0,2,7,12,23,29,22,5,0,0,0,0,,,,,,,
2010,85,1.4,,.04,.58,4.16,15.45,29.77,29.77,15.45,4.16,.58,.04,,,,,,,,
2010,88,1.3,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,
2010,89,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2010,90,1.3,,,,5,25,50,15,5,,,,,,,,,,,
2010,93,1.7,,,,,,10,75,15,,,,,,,,,,,
2010,94,1.3,,,2.5,10,17.5,35,20,10,5,,,,,,,,,,
2010,95,1.35738578,,,2,4,15,34,22,16,6,1,,,,,,,,,
2010,96,1.5,,,,,10,45,40,5,,,,,,,,,,,
2010,97,1,,,,5,40,50,5,,,,,,,,,,,,
2010,98,1.2,,,,20,25,35,15,5,,,,,,,,,,,
2010,99,1.2,,,,,20,80,,,,,,,,,,,,,
2010,101,1.5,,,,,20,40,40,,,,,,,,,,,,
2010,102,1.2,,,2.5,5,20,45,20,5,2.5,,,,,,,,,,
2010,105,1.2,,,,,20,55,15,10,,,,,,,,,,,
2010,107,1.5,,,.08,1.73,12.95,31.07,36.86,15.49,1.7,.12,,,,,,,,,
2010,108,1.4495875,.92,3.08,6.89,10.27,13.65,17.03,17.44,13.56,9.64,5.72,1.8,,,,,,,,
2010Dec,1,1.4,,1,3,12,20,25,20,12,5,2,,,,,,,,,
2010Dec,2,1.7,,,2,6,14,30,26,12,6,4,,,,,,,,,
2010Dec,4,1.5,,,5,5,10,20,35,20,5,,,,,,,,,,
2010Dec,7,.6,,,,,,,,,,,,,,,,,,,
2010Dec,8,1.6,,,2,5,14,25,32,18,4,,,,,,,,,,
2010Dec,10,1.3,.09,.6,2.91,9.23,19.16,25.88,22.78,13.07,4.88,1.19,.19,.02,,,,,,,
2010Dec,11,1.6,,,2.5,7.5,15,30,35,10,,,,,,,,,,,
2010Dec,14,.7,,,,,,,,,,,,,,,,,,,
2010Dec,15,1.4,,,,10,20,30,30,5,5,,,,,,,,,,
2010Dec,16,1.3,1,4,7,13,17,22,16,12,5,2,1,0,,,,,,,
2010Dec,18,1.1,,,,,,,,,,,,,,,,,,,
2010Dec,20,1.2,,,,10,25,35,25,5,,,,,,,,,,,
2010Dec,22,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2010Dec,23,1.3,,,1,10,16,25,22,15,10,1,,,,,,,,,
2010Dec,24,1.4,,,,,15,35,35,15,,,,,,,,,,,
2010Dec,26,1.2,,,,10,22.5,35,22.5,10,,,,,,,,,,,
2010Dec,29,1.6,,,,,,20,50,30,,,,,,,,,,,
2010Dec,30,1,,,,,,,,,,,,,,,,,,,
2010Dec,31,1.6,,,,,15,30,45,10,,,,,,,,,,,
2010Dec,32,,,,,,,,,,,,,,,,,,,,
2010Dec,33,1.2,,,,,30,60,10,,,,,,,,,,,,
2010Dec,35,,,,,,,,,,,,,,,,,,,,
2010Dec,36,1.7,,,,,10,25,30,25,10,,,,,,,,,,
2010Dec,37,1.56,1,1,2,15,20,20,20,13,5,2,1,,,,,,,,
2010Dec,38,1.5,,,,,,10,60,30,,,,,,,,,,,
2010Dec,39,1.6,,,,,5,25,55,15,,,,,,,,,,,
2010Dec,41,1.4,,,,,,,,,,,,,,,,,,,
2010Dec,42,1.7,,,,,5,20,45,25,5,,,,,,,,,,
2010Dec,47,.9,,,3,12,25,20,18,12,8,2,,,,,,,,,
2010Dec,48,1.1,,,5,5,10,45,35,,,,,,,,,,,,
2010Dec,52,1.4,,2.5,5.5,12,15,22,16,13,9,5,,,,,,,,,
2010Dec,54,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2010Dec,56,1.56,,,,,,20,70,10,,,,,,,,,,,
2010Dec,57,,,,,,,,,,,,,,,,,,,,
2010Dec,58,,,,,,,,,,,,,,,,,,,,
2010Dec,59,1.29,,,,,,,,,,,,,,,,,,,
2010Dec,61,,,,,,,,,,,,,,,,,,,,
2010Dec,65,1.7,,,,,,,,,,,,,,,,,,,
2010Dec,67,,,,,,,,,,,,,,,,,,,,
2010Dec,68,.3,,,15,40,30,15,,,,,,,,,,,,,
2010Dec,70,.4,,,,60,40,,,,,,,,,,,,,,
2010Dec,73,.7,,,,,,,,,,,,,,,,,,,
2010Dec,80,1.2,,,,,,,,,,,,,,,,,,,
2010Dec,82,1.4,,,,,,,,,,,,,,,,,,,
2010Dec,84,,,,,,,,,,,,,,,,,,,,
2010Dec,85,1.6,.9,1.37,3.84,7.65,12.46,16.56,17.96,15.9,11.49,6.78,3.26,1.83,,,,,,,
2010Dec,88,1.6,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2010Dec,89,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2010Dec,90,1.5,,,,5,25,50,15,5,,,,,,,,,,,
2010Dec,93,2.3,,,,,,,15,60,25,,,,,,,,,,
2010Dec,94,1.3,,,2.5,5,20,40,17.5,10,5,,,,,,,,,,
2010Dec,95,1.83818067,,,,,5,22,41,16,10,5,1,,,,,,,,
2010Dec,96,1.8,,,,,5,25,40,20,10,,,,,,,,,,
2010Dec,97,1.1,,,1,7,35,45,11,1,,,,,,,,,,,
2010Dec,98,1.3,,,,10,15,40,30,5,,,,,,,,,,,
2010Dec,99,,,,,,,,,,,,,,,,,,,,
2010Dec,101,1.8,,,,,,40,60,,,,,,,,,,,,
2010Dec,102,1.1,,1,4,7.5,20,40,15,7.5,4,1,,,,,,,,,
2010Dec,105,1.04,,,,,25,45,25,5,,,,,,,,,,,
2010Dec,107,1.9,.05,.28,1.26,4.1,9.78,15.09,21.68,22.84,13.12,7.79,2.98,1.03,,,,,,,
2010Dec,108,1.79222,,,4.05,7.58,11.58,15.39,19.17,17.29,12.79,8.31,3.84,,,,,,,,
2011,1,1.7,,,2,5,13,25,30,15,8,2,,,,,,,,,
2011,2,1.8,,,2,6,12,24,26,12,8,6,4,,,,,,,,
2011,4,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2011,7,.8,,,,,,,,,,,,,,,,,,,
2011,8,1.8,,,3,4,12,21,28,19,9,3,1,,,,,,,,
2011,10,1.6,.02,.19,1.18,4.85,13.03,22.75,25.89,19.2,9.28,2.92,.6,.09,,,,,,,
2011,11,1.8,,,7.5,7.5,12.5,10,55,7.5,,,,,,,,,,,
2011,14,1.2,,,10,20,20,30,10,10,,,,,,,,,,,
2011,15,1.4,,,,5,10,40,30,15,,,,,,,,,,,
2011,16,2,0,1,2,4,9,14,20,25,15,8,2,0,,,,,,,
2011,18,1.75,,,,,,,,,,,,,,,,,,,
2011,20,1.4,,,,5,30,35,30,,,,,,,,,,,,
2011,22,1.6,,,,5,10,20,50,15,,,,,,,,,,,
2011,23,1.7,,,1,10,14,20,30,20,5,,,,,,,,,,
2011,24,1.3,,,,10,20,30,25,15,,,,,,,,,,,
2011,26,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2011,29,1.6,,,,,10,40,50,,,,,,,,,,,,
2011,30,1.2,,,,3,27,45,25,,,,,,,,,,,,
2011,31,1.8,,,,,5,20,35,30,10,,,,,,,,,,
2011,32,1.3,,,1,7,20,30,23,12,6,1,,,,,,,,,
2011,33,1.5,,,,,20,30,30,20,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,2,,,,,5,15,30,30,15,5,,,,,,,,,
2011,37,2.01,1,1,2,8,15,15,25,25,5,2,1,,,,,,,,
2011,38,1.5,,,,,,10,60,30,,,,,,,,,,,
2011,39,1.5,,,,,5,15,65,10,5,,,,,,,,,,
2011,41,1.5,,,,,,20,60,20,,,,,,,,,,,
2011,42,1.9,,,,,,5,45,35,15,,,,,,,,,,
2011,47,1.1,,,,5,17.5,30,25,17.5,5,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,52,.7,3,6,12,18,24,16,12,6,3,,,,,,,,,,
2011,54,2.1,,,,5,5,15,20,25,15,10,5,,,,,,,,
2011,56,1.8,,,,,,15,70,15,,,,,,,,,,,
2011,57,1.8,,,,,,,,,,,,,,,,,,,
2011,58,.6,,,5.6,35.8,44.4,14,.2,,,,,,,,,,,,
2011,59,1.6,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,65,1.8,,,,5,10,20,30,20,15,,,,,,,,,,
2011,67,3,,,,,,5,10,15,20,25,15,10,,,,,,,
2011,68,.9,,,,15,35,35,15,,,,,,,,,,,,
2011,70,.8,,,,20,55,25,,,,,,,,,,,,,
2011,73,.75,,,,20,50,30,,,,,,,,,,,,,
2011,80,1.1,.08,.58,3.56,12.25,24.62,28.92,19.86,7.97,1.87,.25,.02,.02,,,,,,,
2011,82,1.4,,,,,,,,,,,,,,,,,,,
2011,84,1.7,1,1,1,3,10,20,25,20,12,4,2,1,,,,,,,
2011,85,1.6,.19,.53,2.22,6.18,12.71,19.37,21.85,18.24,11.27,5.16,1.74,.54,,,,,,,
2011,88,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011,89,1.6,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2011,90,1.7,,,,,5,20,50,25,,,,,,,,,,,
2011,93,2,,,,,,5,40,55,,,,,,,,,,,
2011,94,1.2,,,5,10,20,35,17.5,10,2.5,,,,,,,,,,
2011,95,1.77041928,,,,,4,19,40,18,14,5,,,,,,,,,
2011,96,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2011,97,1.4,,,2,8,25,45,16,4,,,,,,,,,,,
2011,98,1.3,,,5,10,15,35,25,10,,,,,,,,,,,
2011,99,1.5,,,,,,40,50,10,,,,,,,,,,,
2011,101,1.6,,,,,5,40,55,,,,,,,,,,,,
2011,102,.8,.5,2,5,20,30,25,10,5,2,.5,,,,,,,,,
2011,105,1.43,,,,,10,40,35,15,,,,,,,,,,,
2011,107,1.8,,.02,.24,1.92,8.54,18.63,29.85,26.93,10.15,3.2,.48,.04,,,,,,,
2011,108,1.8088825,,,2.85,7.21,11.11,15.19,19.14,17.59,13.18,8.79,4.39,.55,,,,,,,
2011Dec,1,1.8,,,,3,6,20,24,20,15,8,4,,,,,,,,
2011Dec,2,2,,,2,4,8,16,20,24,16,6,4,,,,,,,,
2011Dec,4,1.7,,,,5,10,20,30,20,15,,,,,,,,,,
2011Dec,7,1,,,,,,,,,,,,,,,,,,,
2011Dec,8,2,,1,3,5,10,16,19,22,15,5,3,1,,,,,,,
2011Dec,10,1.8,.22,.72,2.28,5.62,10.9,16.54,19.64,18.26,13.29,7.57,3.38,1.58,,,,,,,
2011Dec,11,2,,,7.5,7.5,12.5,10,30,30,2.5,,,,,,,,,,
2011Dec,14,1.4,,,,,,,,,,,,,,,,,,,
2011Dec,15,1.5,,,,10,15,30,35,5,5,,,,,,,,,,
2011Dec,16,2.3,0,1,2,5,8,12,18,22,18,9,4,1,,,,,,,
2011Dec,18,1.8,,,,,,,,,,,,,,,,,,,
2011Dec,20,1.5,,,,10,20,25,30,15,,,,,,,,,,,
2011Dec,22,1.7,,,,5,10,20,40,20,5,,,,,,,,,,
2011Dec,23,2,,,,1,5,15,28,30,15,5,1,,,,,,,,
2011Dec,24,1.3,,,,10,20,30,25,10,5,,,,,,,,,,
2011Dec,26,1.4,,,,10,22.5,32.5,25,10,,,,,,,,,,,
2011Dec,29,1.8,,,,,,30,50,20,,,,,,,,,,,
2011Dec,30,1.5,,,,,,,,,,,,,,,,,,,
2011Dec,31,1.9,,,,,,15,40,35,10,,,,,,,,,,
2011Dec,32,,,,,,,,,,,,,,,,,,,,
2011Dec,33,2,,,,,,20,30,30,20,,,,,,,,,,
2011Dec,35,,,,,,,,,,,,,,,,,,,,
2011Dec,36,2.2,,,,,5,25,30,30,10,,,,,,,,,,
2011Dec,37,1.89,1,1,2,8,15,15,25,25,5,2,1,,,,,,,,
2011Dec,38,1.5,,,,,,10,60,30,,,,,,,,,,,
2011Dec,39,1.3,,,,,10,65,15,10,,,,,,,,,,,
2011Dec,41,1.6,,,,,,,,,,,,,,,,,,,
2011Dec,42,2,,,,,,5,35,45,15,,,,,,,,,,
2011Dec,47,1.2,,2,3,12,18,25,18,15,5,2,,,,,,,,,
2011Dec,48,,,,,,,,,,,,,,,,,,,,
2011Dec,52,.5,5,9,13,20,22,12,9,6,3,1,,,,,,,,,
2011Dec,54,2.1,,,,5,5,15,25,25,15,5,5,,,,,,,,
2011Dec,56,2.15,,,,,,,30,60,10,,,,,,,,,,
2011Dec,57,,,,,,,,,,,,,,,,,,,,
2011Dec,58,,,,,,,,,,,,,,,,,,,,
2011Dec,59,1.96,,,,,,,,,,,,,,,,,,,
2011Dec,61,,,,,,,,,,,,,,,,,,,,
2011Dec,65,2.5,,,,,,,,,,,,,,,,,,,
2011Dec,67,,,,,,,,,,,,,,,,,,,,
2011Dec,68,1.4,,,,,15,35,35,15,,,,,,,,,,,
2011Dec,70,1.1,,,,,40,60,,,,,,,,,,,,,
2011Dec,73,,,,,,,,,,,,,,,,,,,,
2011Dec,80,1.1,,,,,,,,,,,,,,,,,,,
2011Dec,82,1.5,,,,,,,,,,,,,,,,,,,
2011Dec,84,,,,,,,,,,,,,,,,,,,,
2011Dec,85,1.7,1.22,1.54,3.92,7.25,11.32,14.88,16.49,15.4,12.12,8.04,4.49,3.33,,,,,,,
2011Dec,88,2,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2011Dec,89,1.4,,,5,10,20,30,20,10,2.5,2.5,,,,,,,,,
2011Dec,90,1.7,,,,,5,20,50,25,,,,,,,,,,,
2011Dec,93,2,,,,,,5,40,50,5,,,,,,,,,,
2011Dec,94,1.2,,,2.5,7.5,20,35,22.5,10,2.5,,,,,,,,,,
2011Dec,95,1.63505606,,,,2,10,28,33,14,8,4,1,,,,,,,,
2011Dec,96,,,,,,,,,,,,,,,,,,,,
2011Dec,97,1.5,,,3,10,25,40,20,2,,,,,,,,,,,
2011Dec,98,1.3,,,5,10,15,35,25,10,,,,,,,,,,,
2011Dec,99,,,,,,,,,,,,,,,,,,,,
2011Dec,101,1.5,,,,,,40,50,10,,,,,,,,,,,
2011Dec,102,.9,.5,2,7.5,15,27.5,25,12.5,7.5,2,.5,,,,,,,,,
2011Dec,105,1.73,,,,,,30,45,20,5,,,,,,,,,,
2011Dec,107,1.7,.2,.75,2.54,6.54,12.74,16.72,21.02,19.81,10.55,6.03,2.28,.82,,,,,,,
2011Dec,108,1.73023,,,4.19,7.7,11.63,15.56,19.02,16.62,12.44,8.27,4.09,.48,,,,,,,
2014,1,1.9,,,1,2,5,16,24,22,15,10,4,1,,,,,,,
2014,2,1.8,1,2,4,6,9,17,22,16,10,7,5,1,,,,,,,
2014,4,1.8,,,5,5,5,10,30,25,15,5,,,,,,,,,
2014,7,2,,,,,,,,,,,,,,,,,,,
2014,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2014,10,2,,.03,.28,1.62,6.12,15.07,24.16,25.24,17.18,7.62,2.2,.48,,,,,,,
2014,11,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2014,14,1.6,,,,,,,,,,,,,,,,,,,
2014,15,1.8,,,,5,5,25,30,25,5,5,,,,,,,,,
2014,16,1.9,5,5,6,7,9,10,14,16,11,10,6,1,,,,,,,
2014,18,2,,,,,,,,,,,,,,,,,,,
2014,20,2,,,,5,10,20,27,28,10,,,,,,,,,,
2014,22,1.7,,,,,5,25,50,15,5,,,,,,,,,,
2014,23,2.5,,,,,1,5,15,23,25,20,10,1,,,,,,,
2014,24,2,,,,5,10,15,20,20,15,5,5,5,,,,,,,
2014,26,1.8,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2014,29,2.2,,,,,,,30,50,20,,,,,,,,,,
2014,30,1.9,,,,,,,70,30,,,,,,,,,,,
2014,31,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,2,,,,,10,20,20,20,20,10,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,2.2,,,,,5,15,15,30,20,10,5,,,,,,,,
2014,37,2.3,1,1,2,8,10,15,25,30,5,2,1,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,
2014,39,1.6,,,,,10,18,57,10,5,,,,,,,,,,
2014,41,2.1,,,,,,,,,,,,,,,,,,,
2014,42,1.8,,,,,5,15,45,30,5,,,,,,,,,,
2014,47,1.9,,,,,5,10,40,35,8,2,,,,,,,,,
2014,48,1.5,,,,,,,,,,,,,,,,,,,
2014,52,1.5,,3,6,9,14,18,20,11,9,6,4,,,,,,,,
2014,54,1.9,,,,,5,15,30,25,15,10,,,,,,,,,
2014,56,2,,,,,,,20,70,10,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,58,1.1,,,.5,10.1,27.9,38.9,19.7,2.7,.2,,,,,,,,,,
2014,59,2.2,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,65,2,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,1.9,,,,,,15,35,35,15,,,,,,,,,,
2014,70,1.8,,,,,,30,60,10,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,1.7,,,,,,,,,,,,,,,,,,,
2014,82,1.9,,,,,,,,,,,,,,,,,,,
2014,84,2,1,1,1,2,7,17,23,24,18,3,2,1,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2014,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2014,90,1.8,,,,,,10,50,40,,,,,,,,,,,
2014,93,2,,,,,,,45,45,10,,,,,,,,,,
2014,94,1.6,,,2,8,10,20,27.5,17.5,7.5,5,2.5,,,,,,,,
2014,95,1.8,,,,3,10,16,24,22,16,9,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,1.9,,,,5,10,20,30,25,8,2,,,,,,,,,
2014,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2014,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,2,.5,1,2.5,5,10,17.5,20,25,10,5,2.5,1,,,,,,,
2014,105,1.9,,,,,10,25,35,20,8,2,,,,,,,,,
2014,107,2,,.01,.09,.9,5.04,13.63,27.24,31.2,14.87,5.8,1.1,.12,,,,,,,
2014,108,1.9994,,,,8.87,9.48,12.9,16.31,17.48,14.03,10.45,6.87,3.61,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,1,1,1,3,7,20,25,25,15,3,1,,,,,,,,,,
2010,2,1.5,,2,4,6,10,18,24,18,10,6,2,,,,,,,,
2010,4,1.7,,,,,10,30,30,20,10,,,,,,,,,,
2010,7,1.4,,,,,,,,,,,,,,,,,,,
2010,8,.9,,1,4,13,33,30,16,3,,,,,,,,,,,
2010,10,1.6536,.34,1.03,3.05,7,12.64,17.84,19.72,17.07,11.56,6.13,2.54,1.08,,,,,,,
2010,11,1.7,,,,5,5,35,40,10,5,,,,,,,,,,
2010,14,1.1,,,10,10,30,30,10,10,,,,,,,,,,,
2010,15,1.1,,,5,10,30,45,5,5,,,,,,,,,,,
2010,16,1.3,3,3,6,10,16,32,18,8,3,1,0,0,,,,,,,
2010,18,1.4,,,,,,,,,,,,,,,,,,,
2010,20,1,,,,20,35,40,5,,,,,,,,,,,,
2010,22,1.3,,,5,10,20,45,20,,,,,,,,,,,,
2010,23,1.5,,,1,5,20,25,25,19,5,,,,,,,,,,
2010,24,1.5,,,,,10,40,35,15,,,,,,,,,,,
2010,26,.3,5,10,20,30,20,10,5,,,,,,,,,,,,
2010,29,.9,,,,10,40,40,10,,,,,,,,,,,,
2010,30,1,,,,,,,,,,,,,,,,,,,
2010,31,1.1,,,,,30,40,20,10,,,,,,,,,,,
2010,32,.8,.5,1.5,7,21,30,24,11,4,1,,,,,,,,,,
2010,33,1,,,,20,30,30,20,,,,,,,,,,,,
2010,35,1,,,,,40,40,20,,,,,,,,,,,,
2010,36,.8,,,10,20,35,25,10,,,,,,,,,,,,
2010,37,1.1,1,1,2,5,25,25,25,8,5,2,1,,,,,,,,
2010,38,1,,,,,20,60,20,,,,,,,,,,,,
2010,39,1,,,,10,15,60,10,5,,,,,,,,,,,
2010,41,1.2,,,,,20,60,20,,,,,,,,,,,,
2010,42,1.4,,,,10,30,50,10,,,,,,,,,,,,
2010,47,.6,2,5,10,18,28,22,12,3,,,,,,,,,,,
2010,48,.8,,,5,10,55,30,,,,,,,,,,,,,
2010,52,1.3,,,2,8,21,29,24,13,3,,,,,,,,,,
2010,54,1.1,,5,10,20,20,30,10,5,,,,,,,,,,,
2010,56,1,,,,,20,70,10,,,,,,,,,,,,
2010,57,1.5,,,,,,,,,,,,,,,,,,,
2010,58,.5,,,10.5,35,38.1,14.3,2,.1,,,,,,,,,,,
2010,59,1.7,,,,,,,,,,,,,,,,,,,
2010,61,1.5,,,,,10,30,50,10,,,,,,,,,,,
2010,65,1.1,,,,,30,40,25,5,,,,,,,,,,,
2010,67,1.4,,,,10,20,30,20,15,5,,,,,,,,,,
2010,68,1,,,,15,30,40,15,,,,,,,,,,,,
2010,70,1.8,,,,,,30,60,10,,,,,,,,,,,
2010,73,.8,,,5,30,40,20,5,,,,,,,,,,,,
2010,80,1,7.67,6.35,9.21,11.85,13.53,13.69,12.29,9.78,6.91,4.32,2.4,2,,,,,,,
2010,82,1.2,,,,,,,,,,,,,,,,,,,
2010,84,1,2,2,5,13,20,25,21,8,3,1,0,0,,,,,,,
2010,85,.6,1.11,3.21,11.54,22.89,27.83,20.76,9.49,2.66,.46,.05,,,,,,,,,
2010,88,1.4,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2010,89,1.2,,2.5,5,10,25,30,15,7.5,5,,,,,,,,,,
2010,90,.7,,,5,20,50,20,5,,,,,,,,,,,,
2010,93,1,,,,20,20,40,20,,,,,,,,,,,,
2010,94,1,,,4,10,30,45,8,3,,,,,,,,,,,
2010,95,1.4285,,,2,7,12,32,23,13,8,3,,,,,,,,,
2010,96,1.3,,,,5,25,45,25,,,,,,,,,,,,
2010,97,2.1,0,0,1,5,10,15,25,30,12,2,,,,,,,,,
2010,98,1,,,5,15,25,35,15,5,,,,,,,,,,,
2010,99,1.6,,,,,,30,70,,,,,,,,,,,,
2010,101,1.8,,,,,10,30,50,10,,,,,,,,,,,
2010,102,1.1,,,1,9,22,40,18,9,1,,,,,,,,,,
2010,105,1.6,,,,,10,30,40,15,5,,,,,,,,,,
2010,107,1.7,,,,.05,1.69,16.24,43.03,31.99,6.63,.37,,,,,,,,,
2010,108,1.2444,,6.9,8.12,11.27,14.4,17.21,15.32,11.87,8.42,4.97,1.52,,,,,,,,
2010Q3,1,1,2,5,11,16,22,22,16,5,1,,,,,,,,,,
2010Q3,2,1.5,,2,4,6,10,18,24,18,10,6,2,,,,,,,,
2010Q3,4,1.8,,,,5,10,15,30,25,15,,,,,,,,,,
2010Q3,7,1.4,,,,,,,,,,,,,,,,,,,
2010Q3,8,.9,,,2,15,30,25,20,6,2,,,,,,,,,,
2010Q3,10,1.7504,1.72,2.12,4.46,7.54,11.04,13.95,15.24,14.38,11.72,8.26,5.03,4.54,,,,,,,
2010Q3,11,1.9,,,,5,5,35,40,10,5,,,,,,,,,,
2010Q3,14,1,,,,,,,,,,,,,,,,,,,
2010Q3,15,1,,,15,15,20,25,20,5,,,,,,,,,,,
2010Q3,16,1,11,5,8,12,16,20,16,12,0,0,0,0,,,,,,,
2010Q3,18,1.6,,,,,,,,,,,,,,,,,,,
2010Q3,20,1.1,,,,20,35,40,5,,,,,,,,,,,,
2010Q3,22,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2010Q3,23,1.6,,,1,7,15,20,25,20,10,2,,,,,,,,,
2010Q3,24,1.3,,,5,10,15,30,25,10,5,,,,,,,,,,
2010Q3,26,.2,5,10,20,30,20,10,5,,,,,,,,,,,,
2010Q3,29,.9,,,,10,40,40,10,,,,,,,,,,,,
2010Q3,30,,,,,,,,,,,,,,,,,,,,
2010Q3,31,.9,,,,20,40,30,10,,,,,,,,,,,,
2010Q3,32,,,,,,,,,,,,,,,,,,,,
2010Q3,33,1,,,,20,30,30,20,,,,,,,,,,,,
2010Q3,35,,,,,,,,,,,,,,,,,,,,
2010Q3,36,1.3,,,5,15,30,35,15,,,,,,,,,,,,
2010Q3,37,1.1,1,1,2,5,25,25,25,8,5,2,1,,,,,,,,
2010Q3,38,1,,,,,20,60,20,,,,,,,,,,,,
2010Q3,39,.9,,,,10,60,20,10,,,,,,,,,,,,
2010Q3,41,1.3,,,,,,,,,,,,,,,,,,,
2010Q3,42,1.6,,,,,,30,50,20,,,,,,,,,,,
2010Q3,47,.4,5,10,15,25,20,15,8,2,,,,,,,,,,,
2010Q3,48,.2,,,,,,,,,,,,,,,,,,,
2010Q3,52,1.4,,,2,8,20,29,25,13,3,,,,,,,,,,
2010Q3,54,1.1,,,10,10,20,25,20,10,5,,,,,,,,,,
2010Q3,56,1,,,,,30,60,10,,,,,,,,,,,,
2010Q3,57,,,,,,,,,,,,,,,,,,,,
2010Q3,58,,,,,,,,,,,,,,,,,,,,
2010Q3,59,1.5,,,,,,,,,,,,,,,,,,,
2010Q3,61,,,,,,,,,,,,,,,,,,,,
2010Q3,65,1.3,,,,,,,,,,,,,,,,,,,
2010Q3,67,,,,,,,,,,,,,,,,,,,,
2010Q3,68,1.1,,,,15,30,40,15,,,,,,,,,,,,
2010Q3,70,2,,,,,,,45,55,,,,,,,,,,,
2010Q3,73,,,,,,,,,,,,,,,,,,,,
2010Q3,80,,,,,,,,,,,,,,,,,,,,
2010Q3,82,1.3,,,,,,,,,,,,,,,,,,,
2010Q3,84,,,,,,,,,,,,,,,,,,,,
2010Q3,85,.4,.98,3.8,15.45,29.77,29.77,15.45,4.16,.58,.04,,,,,,,,,,
2010Q3,88,1.4,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2010Q3,89,1.2,,2.5,5,10,25,30,15,7.5,5,,,,,,,,,,
2010Q3,90,.7,,,,25,50,25,,,,,,,,,,,,,
2010Q3,93,,,,,,,,,,,,,,,,,,,,
2010Q3,94,1,,,7.5,10,25,35,20,2.5,,,,,,,,,,,
2010Q3,95,1.6092,,,1,6,12,26,31,15,7,2,,,,,,,,,
2010Q3,96,1.3,,,,5,20,50,25,,,,,,,,,,,,
2010Q3,97,2.4,0,0,1,3,8,14,25,30,18,1,,,,,,,,,
2010Q3,98,1,,,5,12.5,22.5,35,12.5,7.5,5,,,,,,,,,,
2010Q3,99,1.9,,,,,,,70,30,,,,,,,,,,,
2010Q3,101,2,,,,,,20,40,40,,,,,,,,,,,
2010Q3,102,1.1,,.5,2,7.5,25,35,20,7.5,2,.5,,,,,,,,,
2010Q3,105,1.68,,,,,10,30,40,15,5,,,,,,,,,,
2010Q3,107,2.19597223752308,,,.01,.23,2.6,13.29,30.95,32.94,16.04,3.56,.36,.02,,,,,,,
2010Q3,108,0,,35.99,15.84,15.92,12.74,9.56,6.37,3.18,.4,,,,,,,,,,
2011,1,1.5,,2,5,11,18,22,22,16,3,1,,,,,,,,,
2011,2,2,,2,4,6,8,16,20,24,12,6,2,,,,,,,,
2011,4,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2011,7,1.7,,,,,,,,,,,,,,,,,,,
2011,8,1.3,1,2,5,11,19,27,21,11,2,1,,,,,,,,,
2011,10,1.493,6.16,4.62,6.7,8.86,10.74,11.85,11.95,11,9.24,7.09,4.96,6.83,,,,,,,
2011,11,2,,,5,5,10,20,25,25,5,5,,,,,,,,,
2011,14,1.3,,,10,10,20,30,20,10,,,,,,,,,,,
2011,15,1.7,,,,5,10,20,30,30,5,,,,,,,,,,
2011,16,1.4,10,6,7,9,15,21,14,9,5,3,1,0,,,,,,,
2011,18,1.8,,,,,,,,,,,,,,,,,,,
2011,20,1.5,,,,10,20,30,35,5,,,,,,,,,,,
2011,22,1.6,,,,,15,20,45,20,,,,,,,,,,,
2011,23,1.7,,,1,3,10,20,28,20,15,3,,,,,,,,,
2011,24,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2011,26,.8,,5,10,15,20,20,15,10,5,,,,,,,,,,
2011,29,1.7,,,,,10,30,40,20,,,,,,,,,,,
2011,30,.9,,,,,,,,,,,,,,,,,,,
2011,31,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2011,32,1.6,,1,2,9,16,21,23,17,8,2,1,,,,,,,,
2011,33,1,,,10,20,20,20,20,10,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2011,37,1,1,1,2,5,25,25,25,8,5,2,1,,,,,,,,
2011,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2011,39,1.3,,,,5,15,60,15,5,,,,,,,,,,,
2011,41,1.6,,,,,,40,60,,,,,,,,,,,,
2011,42,1.8,,,,,20,30,40,10,,,,,,,,,,,
2011,47,1,,2,5,12,20,25,18,10,5,3,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,52,1.5,,,2,6,15,22,27,19,6,3,,,,,,,,,
2011,54,1.4,,,,5,15,25,20,20,10,5,,,,,,,,,
2011,56,1.7,,,,,,20,60,20,,,,,,,,,,,
2011,57,2.2,,,,,,,,,,,,,,,,,,,
2011,58,1.4,,,1.1,7.1,22.3,30.3,26.1,10.4,2.5,.2,,,,,,,,,
2011,59,1.8,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,65,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2011,67,2.3,,,,,5,10,20,25,20,15,5,,,,,,,,
2011,68,1.9,,,,,,15,35,35,15,,,,,,,,,,
2011,70,2.1,,,,,,,45,55,,,,,,,,,,,
2011,73,1,,,,10,35,40,10,5,,,,,,,,,,,
2011,80,1.7,5.81,4.12,5.94,7.89,9.66,10.91,11.36,10.91,9.66,7.89,5.94,9.91,,,,,,,
2011,82,1.3,,,,,,,,,,,,,,,,,,,
2011,84,1.4,1,1,3,7,12,24,22,17,9,2,1,1,,,,,,,
2011,85,1.2,1.39,2.2,6.09,11.51,17.02,19.72,17.88,12.69,7.05,3.07,1.04,.34,,,,,,,
2011,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011,89,1.9,,,2.5,5,7.5,20,30,20,7.5,5,2.5,,,,,,,,
2011,90,1,,,,,20,50,20,10,,,,,,,,,,,
2011,93,1.4,,,,,5,50,40,5,,,,,,,,,,,
2011,94,1.2,,2.5,5,7.5,20,35,12.5,10,5,2.5,,,,,,,,,
2011,95,1.8121,,,3,6,10,17,35,19,8,2,,,,,,,,,
2011,96,1.9,,,,,5,15,40,35,5,,,,,,,,,,
2011,97,2.6,0,0,2,6,11,14,20,30,14,3,,,,,,,,,
2011,98,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2011,99,2,,,,,,,50,50,,,,,,,,,,,
2011,101,1.3,,,,,20,50,30,,,,,,,,,,,,
2011,102,1.2,.5,.5,4,10,20,30,20,10,4,1,,,,,,,,,
2011,105,2.35,,,,,10,10,25,35,20,,,,,,,,,,
2011,107,1.3,,.09,1.18,7.31,22.24,33.43,24.84,9.11,1.65,.15,,,,,,,,,
2011,108,.9456,,14.02,10.06,12.76,15.47,15.75,12.62,9.47,6.31,3.16,.38,,,,,,,,
2011Q3,1,1.6,1,2,6,12,16,20,20,16,4,2,1,,,,,,,,
2011Q3,2,2,,2,4,6,8,16,20,24,12,6,2,,,,,,,,
2011Q3,4,1.5,,,5,5,15,20,30,15,10,,,,,,,,,,
2011Q3,7,1.8,,,,,,,,,,,,,,,,,,,
2011Q3,8,1.5,1,2,3,5,12,20,23,17,10,5,2,,,,,,,,
2011Q3,10,1.6095,5.35,4.18,6.2,8.37,10.35,11.68,12.03,11.3,9.7,7.6,5.43,7.81,,,,,,,
2011Q3,11,2,,,5,5,10,20,25,25,5,5,,,,,,,,,
2011Q3,14,1.5,,,,,,,,,,,,,,,,,,,
2011Q3,15,1.6,,,5,5,15,20,30,15,10,,,,,,,,,,
2011Q3,16,1.4,12,6,8,10,14,20,13,8,6,2,1,0,,,,,,,
2011Q3,18,2,,,,,,,,,,,,,,,,,,,
2011Q3,20,1.6,,,,10,20,30,35,5,,,,,,,,,,,
2011Q3,22,1.6,,,,,10,30,40,20,,,,,,,,,,,
2011Q3,23,1.8,,,1,3,11,20,25,23,15,2,,,,,,,,,
2011Q3,24,1.1,,,5,15,25,25,15,10,5,,,,,,,,,,
2011Q3,26,.9,,5,10,15,20,20,15,10,5,,,,,,,,,,
2011Q3,29,1.7,,,,,10,30,40,20,,,,,,,,,,,
2011Q3,30,,,,,,,,,,,,,,,,,,,,
2011Q3,31,2,,,,,5,15,30,35,15,,,,,,,,,,
2011Q3,32,,,,,,,,,,,,,,,,,,,,
2011Q3,33,1,,,10,20,20,20,20,10,,,,,,,,,,,
2011Q3,35,,,,,,,,,,,,,,,,,,,,
2011Q3,36,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2011Q3,37,1.1,1,1,2,5,25,25,25,8,5,2,1,,,,,,,,
2011Q3,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2011Q3,39,1.4,,,,10,10,55,15,10,,,,,,,,,,,
2011Q3,41,1.7,,,,,,,,,,,,,,,,,,,
2011Q3,42,2,,,,,,15,35,40,10,,,,,,,,,,
2011Q3,47,1.2,2,5,8,12,15,25,20,10,3,,,,,,,,,,
2011Q3,48,,,,,,,,,,,,,,,,,,,,
2011Q3,52,1.7,,2,5,12,18,20,25,11,6,1,,,,,,,,,
2011Q3,54,1.4,,,,10,15,25,25,15,10,,,,,,,,,,
2011Q3,56,1.8,,,,,,20,60,20,,,,,,,,,,,
2011Q3,57,,,,,,,,,,,,,,,,,,,,
2011Q3,58,,,,,,,,,,,,,,,,,,,,
2011Q3,59,2,,,,,,,,,,,,,,,,,,,
2011Q3,61,,,,,,,,,,,,,,,,,,,,
2011Q3,65,1.9,,,,,,,,,,,,,,,,,,,
2011Q3,67,,,,,,,,,,,,,,,,,,,,
2011Q3,68,2,,,,,,15,30,40,15,,,,,,,,,,
2011Q3,70,2.1,,,,,,,45,55,,,,,,,,,,,
2011Q3,73,,,,,,,,,,,,,,,,,,,,
2011Q3,80,,,,,,,,,,,,,,,,,,,,
2011Q3,82,1.4,,,,,,,,,,,,,,,,,,,
2011Q3,84,,,,,,,,,,,,,,,,,,,,
2011Q3,85,1.4,1.46,2,5.18,9.53,14.31,17.53,17.53,14.31,9.53,5.18,2.3,1.14,,,,,,,
2011Q3,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011Q3,89,1.9,,,2.5,5,7.5,20,30,20,7.5,5,2.5,,,,,,,,
2011Q3,90,1.1,,,,,30,60,10,,,,,,,,,,,,
2011Q3,93,,,,,,,,,,,,,,,,,,,,
2011Q3,94,1.2,,,2.5,7.5,25,37.5,10,12.5,5,,,,,,,,,,
2011Q3,95,1.8121,,,2,3,9,15,30,19,12,8,2,,,,,,,,
2011Q3,96,2,,,,,5,15,30,35,15,,,,,,,,,,
2011Q3,97,2.4,0,0,2,5,10,15,20,30,15,3,,,,,,,,,
2011Q3,98,2.4,,,,,5,10,20,30,20,10,5,,,,,,,,
2011Q3,99,2,,,,,,20,30,50,,,,,,,,,,,
2011Q3,101,1.3,,,,,10,50,40,,,,,,,,,,,,
2011Q3,102,1.3,1,2.5,5,10,15,27.5,20,10,5,2.5,1,.5,,,,,,,
2011Q3,105,2.52,,,,,5,10,20,25,35,5,,,,,,,,,
2011Q3,107,.98565356351152,.05,.41,2.38,8.61,19.39,27.17,23.71,12.88,4.36,.92,.12,,,,,,,,
2011Q3,108,1.1949,,9.81,8.68,11.42,14.15,16.38,14.24,11.08,7.91,4.75,1.58,,,,,,,,
2014,1,1.7,,,3,8,11,20,20,20,13,3,2,,,,,,,,
2014,2,1.5,,2,4,6,10,16,20,16,12,8,4,2,,,,,,,
2014,4,1.8,,,,5,10,20,25,20,10,5,5,,,,,,,,
2014,7,1.9,,,,,,,,,,,,,,,,,,,
2014,8,1.5,1,3,5,8,12,17,20,15,10,5,3,1,,,,,,,
2014,10,1.5,4.78,3.81,6.49,9.1,11.49,12.98,13.12,11.89,9.65,7.01,4.56,5.12,,,,,,,
2014,11,1.6,,,,,5,20,40,20,10,5,,,,,,,,,
2014,14,2.5,,,,,,,,,,,,,,,,,,,
2014,15,1.6,,,,5,10,20,35,20,5,5,,,,,,,,,
2014,16,1.8,0,3,5,7,8,15,17,15,11,10,6,3,,,,,,,
2014,18,2,,,,,,,,,,,,,,,,,,,
2014,20,2.3,,,,5,10,20,25,30,10,,,,,,,,,,
2014,22,1.7,,,,5,10,20,40,15,10,,,,,,,,,,
2014,23,1.8,,,3,5,15,18,23,18,15,3,,,,,,,,,
2014,24,1.8,,,,5,10,15,25,25,15,5,,,,,,,,,
2014,26,1.7,,5,5,5,10,15,20,15,10,5,5,5,,,,,,,
2014,29,2.2,,,,,,,40,50,10,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,2,,,,,10,20,20,20,20,10,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,2.2,,,,,5,15,20,30,15,10,5,,,,,,,,
2014,37,1.5,1,1,2,10,10,25,25,10,10,5,1,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,
2014,39,1.4,,,,5,20,55,15,5,,,,,,,,,,,
2014,41,2,,,,,,,,,,,,,,,,,,,
2014,42,2,,,,,,10,30,50,10,,,,,,,,,,
2014,47,1.7,,,,,,,,,,,,,,,,,,,
2014,48,1.6,,,,,,,,,,,,,,,,,,,
2014,52,2,,2,5,9,13,18,20,19,10,4,,,,,,,,,
2014,54,1.8,,,,5,10,15,25,20,15,5,5,,,,,,,,
2014,56,2,,,,,,,30,60,10,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,58,.8,,5,15.3,16,20.5,17.5,13.2,8,3.6,.9,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,65,2,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,1.4,,,,,20,30,30,20,,,,,,,,,,,
2014,70,1.8,,,,,,10,60,30,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,2.5,,,,,,,,,,,,,,,,,,,
2014,82,1.6,,,,,,,,,,,,,,,,,,,
2014,84,2,1,1,2,7,13,15,19,20,14,6,1,1,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,2,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2014,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2014,90,1.8,,,,,,20,50,30,,,,,,,,,,,
2014,93,2,,,,,,15,35,35,15,,,,,,,,,,
2014,94,1.6,,2,4,8,10,12,25,20,12.5,6.5,,,,,,,,,
2014,95,1.9,,,2,4,7,14,26,19,14,9,5,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,2.2,0,0,0,2,10,20,30,25,12,1,,,,,,,,,
2014,98,1.7,,,,,,20,45,30,5,,,,,,,,,,
2014,99,1.8,,,,,,15,50,35,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,1.8,.25,1,2.5,5,10,17.5,25,20,10,5,2.5,1.25,,,,,,,
2014,105,2.4,,,,5,10,20,25,25,15,,,,,,,,,,
2014,107,1.4,2,1,2.38,5,16,24,30,15,3.7,.92,,,,,,,,,
2014,108,1.9521,,4.56,5.43,7.54,9.64,11.75,13.86,14.11,11.63,9.12,12.36,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2010,1,10.5,,,,,,,2,18,30,30,18,2,,,,,,,
2010,2,10.5,,,,,,,,7,42,44,7,,,,,,,,
2010,4,10.9,,,,,,,,5,20,30,20,15,10,,,,,,
2010,7,10.5,,,,,,,,,,,,,,,,,,,
2010,8,10.6,,,,,,1,2,9,24,27,22,12,3,,,,,,
2010,10,10.7,,,,,,.53,2.75,9.99,19.99,26.11,22.17,12.18,4.85,1.16,.25,.02,,,
2010,11,10.7,,,,,,,,5,25,40,15,5,5,5,,,,,
2010,14,10.5,,,,,,,,,50,50,,,,,,,,,
2010,15,10.5,,,,,,,,20,30,40,10,,,,,,,,
2010,16,11.1,0,0,0,0,0,1,3,6,10,16,20,18,14,8,4,0,0,0,0
2010,18,9.9,,,,,,,,,,,,,,,,,,,
2010,20,10.5,,,,,,,,5,40,55,,,,,,,,,
2010,22,10.8,,,,,,,,10,25,55,10,,,,,,,,
2010,23,10.4,,,,,,5,10,22,25,23,10,5,,,,,,,
2010,24,10.4,,,,,,,,20,40,25,15,,,,,,,,
2010,26,11,,,,,,,,,5,10,70,15,,,,,,,
2010,29,10.2,,,,,,,,20,60,20,,,,,,,,,
2010,30,10.3,,,,,,,,,,,,,,,,,,,
2010,31,10.8,,,,,,,,10,30,40,20,,,,,,,,
2010,32,10.2,,,,,1,4,9,22,28,22,9,4,1,,,,,,
2010,33,10.5,,,,,,,,20,30,30,20,,,,,,,,
2010,35,10.2,,,,,,,,10,75,15,,,,,,,,,
2010,36,11.8,,,,,,,,,,10,25,30,25,10,,,,,
2010,37,10.3,,,,,,,,15,50,25,10,,,,,,,,
2010,38,10.5,,,,,,,,,20,60,20,,,,,,,,
2010,39,10.2,,,,,,,5,10,60,15,10,,,,,,,,
2010,41,10.6,,,,,,,,,30,70,,,,,,,,,
2010,42,10.6,,,,,,,,,30,50,20,,,,,,,,
2010,47,10.7,,,,,,,,5,20,30,25,15,5,,,,,,
2010,48,10.3,,,,,,,,,,,,,,,,,,,
2010,52,10.5,,,,,,3,8,14,21,24,16,9,4,1,,,,,
2010,54,11.5,,,,,,,,10,15,15,25,25,10,,,,,,
2010,56,10.4,,,,,,,,10,60,30,,,,,,,,,
2010,57,10.4,,,,,,,,,,,,,,,,,,,
2010,58,10.4,,,,,,,,27.8,70.6,1.6,,,,,,,,,
2010,59,10.3,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,
2010,65,10.8,,,,,,,,10,20,40,20,10,,,,,,,
2010,67,10.5,,,,,,,,10,25,35,20,10,,,,,,,
2010,68,10.7,,,,,,,,5,25,40,25,5,,,,,,,
2010,70,10.2,,,,,,,,10,60,30,,,,,,,,,
2010,73,11,,,,,,,,,15,30,40,15,,,,,,,
2010,80,10.3,,,,.02,.26,1.87,7.98,19.86,28.9,24.61,12.26,3.57,.61,.06,,,,,
2010,82,10.5,,,,,,,,,,,,,,,,,,,
2010,84,10.6,0,0,0,0,0,0,2,12,30,37,14,4,1,0,0,0,0,0,0
2010,85,10.9,,,,,,,.13,2.14,13.59,34.13,34.13,13.59,2.14,.13,.02,,,,
2010,88,10.2,,,,,,5,10,20,30,20,10,5,,,,,,,
2010,89,10.2,,,,,,5,10,20,30,20,10,5,,,,,,,
2010,90,11,,,,,,,,,10,30,50,10,,,,,,,
2010,93,11,,,,,,,,,5,40,45,10,,,,,,,
2010,94,10.8,,,,,,,2.5,7.5,15,35,22.5,12.5,5,,,,,,
2010,95,10.1678,,,,,,,5,19,42,30,4,,,,,,,,
2010,96,10.7,,,,,,,,,15,50,30,5,,,,,,,
2010,97,10.1,0,0,0,0,0,0,0,25,60,14,1,,,,,,,,
2010,98,10.4,,,,,,,5,12.5,27.5,32.5,15,7.5,,,,,,,
2010,99,10.2,,,,,,,,20,60,20,,,,,,,,,
2010,101,10.2,,,,,,,,5,60,35,,,,,,,,,
2010,102,10.5,,,,,,,,10,27.5,35,17.5,10,,,,,,,
2010,105,10.6,,,,,,,,15,30,35,20,,,,,,,,
2010,107,10.5359,,,,,,,,.02,30.15,69.22,.61,,,,,,,,
2010,108,10.2935,,,,,,,,19.81,55.03,25.16,,,,,,,,,
2010Nov,1,10.8,,,,,,,2,5,24,30,24,10,3,2,,,,,
2010Nov,2,10.2,,,,,,,4,10,36,36,12,2,,,,,,,
2010Nov,4,11,,,,,,,,5,15,25,25,20,10,,,,,,
2010Nov,7,10.6,,,,,,,,,,,,,,,,,,,
2010Nov,8,10.8,,,,,,1,4,10,22,26,25,10,2,,,,,,
2010Nov,10,11,.01,.03,.12,.39,1.12,2.68,5.41,9.21,13.22,15.99,16.29,13.99,10.12,6.17,3.17,1.37,.5,.15,.06
2010Nov,11,10.8,,,,,,,,5,25,40,15,5,5,5,,,,,
2010Nov,14,10.9,,,,,,,,,,,,,,,,,,,
2010Nov,15,10.5,,,,,,,5,15,35,35,5,5,,,,,,,
2010Nov,16,10.9,0,0,0,0,0,1,3,9,14,20,18,14,10,7,4,0,0,0,0
2010Nov,18,9.8,,,,,,,,,,,,,,,,,,,
2010Nov,20,10.9,,,,,,,,5,20,40,30,5,,,,,,,
2010Nov,22,11,,,,,,,,5,15,35,40,5,,,,,,,
2010Nov,23,10.6,,,,,,5,10,15,23,25,15,7,,,,,,,
2010Nov,24,10.5,,,,,,,5,15,30,30,15,5,,,,,,,
2010Nov,26,11.3,,,,,,,,,5,5,55,25,10,,,,,,
2010Nov,29,10.4,,,,,,,,20,60,20,,,,,,,,,
2010Nov,30,,,,,,,,,,,,,,,,,,,,
2010Nov,31,11,,,,,,,,10,20,25,30,10,5,,,,,,
2010Nov,32,,,,,,,,,,,,,,,,,,,,
2010Nov,33,10.8,,,,,,,,,20,40,20,20,,,,,,,
2010Nov,35,,,,,,,,,,,,,,,,,,,,
2010Nov,36,12.8,,,,,,,,,,,5,10,25,30,20,5,5,,
2010Nov,37,10.2,,,,,,,,15,50,25,10,,,,,,,,
2010Nov,38,10.6,,,,,,,,,20,60,20,,,,,,,,
2010Nov,39,10.4,,,,,,,,10,60,20,10,,,,,,,,
2010Nov,41,10.8,,,,,,,,,,,,,,,,,,,
2010Nov,42,10.8,,,,,,,,10,20,50,20,,,,,,,,
2010Nov,47,10.6,,,,,,,,5,20,30,25,15,5,,,,,,
2010Nov,48,10.5,,,,,,,,,,,,,,,,,,,
2010Nov,52,10.6,,,,,1,3,7,13,19,24,16,10,5,2,,,,,
2010Nov,54,11.5,,,,,,,,10,10,20,25,25,10,,,,,,
2010Nov,56,10.5,,,,,,,,,30,60,10,,,,,,,,
2010Nov,57,,,,,,,,,,,,,,,,,,,,
2010Nov,58,,,,,,,,,,,,,,,,,,,,
2010Nov,59,10.5,,,,,,,,,,,,,,,,,,,
2010Nov,61,,,,,,,,,,,,,,,,,,,,
2010Nov,65,11.4,,,,,,,,,,,,,,,,,,,
2010Nov,67,,,,,,,,,,,,,,,,,,,,
2010Nov,68,11.1,,,,,,,,,5,25,40,25,5,,,,,,
2010Nov,70,10.4,,,,,,,,15,55,30,,,,,,,,,
2010Nov,73,,,,,,,,,,,,,,,,,,,,
2010Nov,80,,,,,,,,,,,,,,,,,,,,
2010Nov,82,10.7,,,,,,,,,,,,,,,,,,,
2010Nov,84,,,,,,,,,,,,,,,,,,,,
2010Nov,85,10.8,,,,,,.07,.9,5.7,18.57,31.37,27.52,12.53,2.95,.36,.02,.01,,,
2010Nov,88,10.2,,,,,,5,10,17.5,30,22.5,10,5,,,,,,,
2010Nov,89,10.2,,,,,,5,10,20,30,20,10,5,,,,,,,
2010Nov,90,10.8,,,,,,,,,10,30,50,10,,,,,,,
2010Nov,93,,,,,,,,,,,,,,,,,,,,
2010Nov,94,11,,,,,,,2.5,7.5,12.5,25,30,15,5,2.5,,,,,
2010Nov,95,10.0635,,,,,,,6,21,43,28,2,,,,,,,,
2010Nov,96,10.7,,,,,,,,5,25,45,20,5,,,,,,,
2010Nov,97,10.1,0,0,0,0,0,0,0,25,60,14,1,,,,,,,,
2010Nov,98,10.5,,,,,,,5,12.5,27.5,32.5,15,7.5,,,,,,,
2010Nov,99,,,,,,,,,,,,,,,,,,,,
2010Nov,101,10.3,,,,,,,,,50,50,,,,,,,,,
2010Nov,102,10.7,,,,,,,1,7.5,20,35,25,10,1.5,,,,,,
2010Nov,105,10.9,,,,,,,,5,20,50,25,,,,,,,,
2010Nov,107,10.6866,,,,,,,,,1.1,41.84,54.41,2.65,,,,,,,
2010Nov,108,10.4035,,,,,,,.17,22.35,36.98,36.87,3.63,,,,,,,,
2011,1,10.5,,,,,,1,2,19,28,28,19,2,1,,,,,,
2011,2,10.3,,,,,,,4,16,30,30,16,4,,,,,,,
2011,4,10.6,,,,,,,10,15,25,20,15,10,5,,,,,,
2011,7,10.3,,,,,,,,,,,,,,,,,,,
2011,8,10.5,,,,,1,3,7,13,22,23,14,10,5,2,,,,,
2011,10,10.9,.01,.04,.15,.49,1.35,3.13,6.1,10.04,13.92,16.27,16.02,13.29,9.3,5.48,2.72,1.14,.4,.12,.03
2011,11,10.6,,,,,,,,5,30,35,15,5,5,5,,,,,
2011,14,11.2,,,,,,,,,10,20,40,20,10,,,,,,
2011,15,10.5,,,,,,,5,20,30,30,10,5,,,,,,,
2011,16,10.5,0,0,0,1,3,6,10,15,18,20,14,8,4,1,0,0,0,0,0
2011,18,9.5,,,,,,,,,,,,,,,,,,,
2011,20,10.8,,,,,,,,10,20,40,25,5,,,,,,,
2011,22,11,,,,,,,,10,15,30,35,10,,,,,,,
2011,23,10.7,,,,,,1,5,10,25,30,20,9,,,,,,,
2011,24,10.7,,,,,,,5,15,20,20,20,15,5,,,,,,
2011,26,11.4,,,,,,,,,,5,60,25,10,,,,,,
2011,29,10.4,,,,,,,,20,60,20,,,,,,,,,
2011,30,11.1,,,,,,,,,,,,,,,,,,,
2011,31,10.5,,,,,,,5,15,30,35,15,,,,,,,,
2011,32,10,,,,1,1,6,10,21,25,19,9,6,1,1,,,,,
2011,33,11,,,,,,,,10,20,20,20,20,10,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,12,,,,,,,,,,5,20,25,30,15,5,,,,
2011,37,9.9,,,,,,5,10,50,25,5,5,,,,,,,,
2011,38,10.4,,,,,,,,20,60,20,,,,,,,,,
2011,39,10.6,,,,,,,,5,10,65,15,5,,,,,,,
2011,41,10.6,,,,,,,,,40,60,,,,,,,,,
2011,42,10.6,,,,,,,,5,25,50,15,5,,,,,,,
2011,47,11.3,,,,,,,2,8,15,20,25,15,10,5,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,52,10.5,,,,,1,3,7,12,22,23,16,9,5,2,,,,,
2011,54,10.2,,,,,,,5,10,20,20,20,15,5,5,,,,,
2011,56,10.2,,,,,,,,30,60,10,,,,,,,,,
2011,57,9.7,,,,,,,,,,,,,,,,,,,
2011,58,11.3,,,,,,,,,1.4,38.6,53.1,6.9,,,,,,,
2011,59,10.1,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,65,10.5,,,,,,,,10,20,40,20,10,,,,,,,
2011,67,10,,,,,,,,20,30,20,15,10,5,,,,,,
2011,68,10.9,,,,,,,,5,15,30,30,15,5,,,,,,
2011,70,10.2,,,,,,,,25,50,25,,,,,,,,,
2011,73,10,,,,,,,,10,40,30,20,,,,,,,,
2011,80,10.4,,,.01,.1,.64,2.77,8.27,16.93,23.77,22.89,15.12,6.85,2.13,.45,.07,,,,
2011,82,10.1,,,,,,,,,,,,,,,,,,,
2011,84,10.5,0,0,0,0,0,3,10,12,20,25,13,10,5,2,0,0,0,0,0
2011,85,11.4,,,,,.01,.08,.53,2.42,7.53,16.03,23.4,23.4,16.03,7.53,2.42,.53,.08,.01,
2011,88,10,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,
2011,89,9.6,,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,
2011,90,10.5,,,,,,,,10,30,50,10,,,,,,,,
2011,93,10,,,,,,,5,35,50,10,,,,,,,,,
2011,94,10.7,,,,,,,2.5,12.5,17.5,35,15,12.5,5,,,,,,
2011,95,9.9518,,,,,,2,8,21,39,24,4,2,,,,,,,
2011,96,10.2,,,,,,,5,15,40,25,10,5,,,,,,,
2011,97,9.2,0,0,0,0,0,3,55,35,5,2,,,,,,,,,
2011,98,10.1,,,,,,,10,17.5,32.5,25,15,,,,,,,,
2011,99,9.6,,,,,,,30,60,10,,,,,,,,,,
2011,101,10.3,,,,,,,,5,50,45,,,,,,,,,
2011,102,10.9,,,,,,1,2,7.5,20,30,25,12.5,2,,,,,,
2011,105,10.8,,,,,,,,10,25,45,15,5,,,,,,,
2011,107,11.4927,,,,,,,,,.1,5.34,39.54,46.19,8.6,.23,,,,,
2011,108,10.3104,,,,,,,2.98,21.5,41.47,29.73,4.32,,,,,,,,
2011Nov,1,10.2,,,,,,4,6,22,30,22,10,4,2,,,,,,
2011Nov,2,10,,,,,,2,4,16,30,28,14,4,2,,,,,,
2011Nov,4,10,,,,,,,10,15,25,20,15,10,5,,,,,,
2011Nov,7,10.2,,,,,,,,,,,,,,,,,,,
2011Nov,8,10.2,,,,,1,5,10,18,22,21,13,6,3,1,,,,,
2011Nov,10,10.8,.18,.32,.76,1.58,2.97,4.99,7.51,10.12,12.21,13.2,12.79,11.1,8.62,6,3.74,2.09,1.05,.47,.3
2011Nov,11,10.4,,,,,,,5,5,30,30,15,5,5,5,,,,,
2011Nov,14,11.4,,,,,,,,,,,,,,,,,,,
2011Nov,15,10.25,,,,,,,5,20,40,20,10,5,,,,,,,
2011Nov,16,10.3,0,0,0,1,3,6,10,14,20,16,13,10,6,1,0,0,0,0,0
2011Nov,18,9,,,,,,,,,,,,,,,,,,,
2011Nov,20,10.6,,,,,,,,10,25,35,20,10,,,,,,,
2011Nov,22,11,,,,,,,,5,10,35,40,10,,,,,,,
2011Nov,23,10.6,,,,,,1,5,10,25,30,20,9,,,,,,,
2011Nov,24,10.7,,,,,,5,5,10,15,25,20,15,5,,,,,,
2011Nov,26,11,,,,,,,,,,25,45,25,5,,,,,,
2011Nov,29,10.3,,,,,,,,20,60,20,,,,,,,,,
2011Nov,30,,,,,,,,,,,,,,,,,,,,
2011Nov,31,10,,,,,,5,10,30,35,15,5,,,,,,,,
2011Nov,32,,,,,,,,,,,,,,,,,,,,
2011Nov,33,11.5,,,,,,,,,10,20,20,20,20,10,,,,,
2011Nov,35,,,,,,,,,,,,,,,,,,,,
2011Nov,36,13,,,,,,,,,,,,5,15,25,35,15,5,,
2011Nov,37,9.7,,,,,5,10,15,40,25,5,,,,,,,,,
2011Nov,38,10.3,,,,,,,,20,60,20,,,,,,,,,
2011Nov,39,10.4,,,,,,,,10,55,25,10,,,,,,,,
2011Nov,41,10.3,,,,,,,,,,,,,,,,,,,
2011Nov,42,10.4,,,,,,,5,20,45,25,5,,,,,,,,
2011Nov,47,11.2,,,,,,,2,8,15,20,25,15,10,5,,,,,
2011Nov,48,,,,,,,,,,,,,,,,,,,,
2011Nov,52,10.4,,,,,2,5,10,14,21,19,13,9,5,2,,,,,
2011Nov,54,10.4,,,,,,,10,25,25,15,15,10,,,,,,,
2011Nov,56,10.1,,,,,,,,30,60,10,,,,,,,,,
2011Nov,57,,,,,,,,,,,,,,,,,,,,
2011Nov,58,,,,,,,,,,,,,,,,,,,,
2011Nov,59,9.8,,,,,,,,,,,,,,,,,,,
2011Nov,61,,,,,,,,,,,,,,,,,,,,
2011Nov,65,10.2,,,,,,,,,,,,,,,,,,,
2011Nov,67,,,,,,,,,,,,,,,,,,,,
2011Nov,68,10.5,,,,,,,5,15,30,30,15,5,,,,,,,
2011Nov,70,9.9,,,,,,,,55,45,,,,,,,,,,
2011Nov,73,,,,,,,,,,,,,,,,,,,,
2011Nov,80,,,,,,,,,,,,,,,,,,,,
2011Nov,82,9.8,,,,,,,,,,,,,,,,,,,
2011Nov,84,,,,,,,,,,,,,,,,,,,,
2011Nov,85,11.2,,,.02,.11,.41,1.28,3.26,6.78,11.49,15.9,17.96,16.56,12.46,7.65,3.84,1.57,.52,.14,.05
2011Nov,88,9.8,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2011Nov,89,9.3,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,
2011Nov,90,10.3,,,,,,,,10,40,50,,,,,,,,,
2011Nov,93,,,,,,,,,,,,,,,,,,,,
2011Nov,94,10.4,,,,,,4,6,15,30,25,12,8,,,,,,,
2011Nov,95,9.8748,,,,,,3,16,37,28,16,,,,,,,,,
2011Nov,96,,,,,,,,,,,,,,,,,,,,
2011Nov,97,9.1,0,0,0,0,0,5,55,34,4,2,,,,,,,,,
2011Nov,98,10,,,,,,,10,20,32.5,25,12.5,,,,,,,,
2011Nov,99,,,,,,,,,,,,,,,,,,,,
2011Nov,101,10.2,,,,,,,,10,50,40,,,,,,,,,
2011Nov,102,10.9,,,,,,.5,5,10,17.5,27.5,22.5,10,5,2,,,,,
2011Nov,105,10.5,,,,,,,,10,35,35,20,,,,,,,,
2011Nov,107,11.5898,,,,,,,,,.2,4.16,24.9,43.93,23.08,3.57,.16,,,,
2011Nov,108,10.2043,,,,,,.01,8.83,25.33,32.1,23.59,7.54,2.6,,,,,,,
2014,1,8.7,,,5,15,22,25,18,10,3,2,,,,,,,,,
2014,2,7.5,14,8,12,18,13,10,7,5,4,3,3,2,1,,,,,,
2014,4,8,,5,15,20,20,15,10,10,5,,,,,,,,,,
2014,7,8.6,,,,,,,,,,,,,,,,,,,
2014,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2014,10,9.8,1.27,1.58,2.97,4.99,7.51,10.12,12.21,13.2,12.79,11.1,8.62,6,3.74,2.09,1.05,.47,.19,.07,.03
2014,11,8,5,5,10,30,30,10,5,5,,,,,,,,,,,
2014,14,11,,,,,,,,,,,,,,,,,,,
2014,15,9,,,,5,15,25,30,15,5,5,,,,,,,,,
2014,16,9.3,1,3,5,7,9,12,18,15,11,9,4,3,2,1,0,0,0,0,0
2014,18,8,,,,,,,,,,,,,,,,,,,
2014,20,9.2,,,,,5,15,30,20,15,10,5,,,,,,,,
2014,22,8.5,,,,10,25,35,15,10,5,,,,,,,,,,
2014,23,8.5,,,5,10,14,18,12,10,9,8,6,5,3,,,,,,
2014,24,8.5,,5,7.5,12,26,22,10,7.5,5,5,,,,,,,,,
2014,26,9.7,,,,,5,5,5,25,20,15,10,10,5,,,,,,
2014,29,9.7,,,,,,,20,50,30,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,8,,,5,15,35,25,15,5,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,9,,,,10,20,20,20,20,10,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,8.7,,,,5,15,35,25,15,5,,,,,,,,,,
2014,37,9,,,5,10,10,15,30,25,5,,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,
2014,39,9.3,,,,,5,15,50,15,10,5,,,,,,,,,
2014,41,8,,,,,,,,,,,,,,,,,,,
2014,42,7.9,,5,20,40,25,10,,,,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,8,5,6,10,16,18,13,13,10,6,3,,,,,,,,,
2014,54,8,5,10,15,15,15,15,10,5,5,5,,,,,,,,,
2014,56,6.5,20,60,20,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,58,8.4,,1.5,7.4,28.1,39.9,19.4,3.4,.3,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,65,9,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,8.4,,,,20,30,30,20,,,,,,,,,,,,
2014,70,7.8,,,,55,45,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,9,,,,,,,,,,,,,,,,,,,
2014,82,7.5,,,,,,,,,,,,,,,,,,,
2014,84,9,0,1,2,5,10,20,22,18,9,5,2,1,1,1,1,1,1,0,0
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,8.3,,5,10,20,30,20,10,5,,,,,,,,,,,
2014,89,8,2.5,5,7.5,10,15,15,15,10,7.5,5,2.5,2.5,2.5,,,,,,
2014,90,9,,,,,,30,50,20,,,,,,,,,,,
2014,93,7.5,,20,30,30,20,,,,,,,,,,,,,,
2014,94,8.1,4,8,12,17.5,25,17.5,10,4,2,,,,,,,,,,
2014,95,8.5094,,,,5,29,46,18,2,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,7,10,20,40,20,5,2,1,1,1,,,,,,,,,,
2014,98,8.5,,,2.5,20,30,27.5,15,5,,,,,,,,,,,
2014,99,7.8,,,20,50,30,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,9.7,,,.25,1,3.75,7.5,17.5,25,22.5,15,5,2,.5,,,,,,
2014,105,9.8,,,,,,5,15,35,30,15,,,,,,,,,
2014,107,8.5,3.25,2.75,4.5,9.5,30,30,9.5,4.5,2.75,2,1,.25,,,,,,,
2014,108,9.6567,,,,,2,11.12,20.88,28.38,21.7,12.51,3.41,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,,,,,,,
2010,2,,,,2.8,,,,,,,,,,,,,,,,
2010,4,,,,2.3,,,,,,,,,,,,,,,,
2010,7,,,,1.7,,,,,,,,,,,,,,,,
2010,8,,,,1.3,,,,,,,,,,,,,,,,
2010,10,,,,2,,,,,,,,,,,,,,,,
2010,11,,,,,,,,,,,,,,,,,,,,
2010,14,,,,.5,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,
2010,16,,,,1.7,,,,,,,,,,,,,,,,
2010,18,,,,3.25,,,,,,,,,,,,,,,,
2010,20,,,,.8,,,,,,,,,,,,,,,,
2010,22,,,,1,,,,,,,,,,,,,,,,
2010,23,,,,1.5,,,,,,,,,,,,,,,,
2010,24,,,,1,,,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,,,,,,,
2010,29,,,,1.5,,,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,
2010,32,,,,1.2,,,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,
2010,36,,,,1.5,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,
2010,38,,,,1.5,,,,,,,,,,,,,,,,
2010,39,,,,2.1,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,,,,,,,
2010,47,,,,1.4,,,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,,,,,,,
2010,52,,,,1.4,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,,,,,,,
2010,58,,,,.8,,,,,,,,,,,,,,,,
2010,59,,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,
2010,65,,,,,,,,,,,,,,,,,,,,
2010,67,,,,,,,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,,,,,,,
2010,70,,,,1.8,,,,,,,,,,,,,,,,
2010,73,,,,1.3,,,,,,,,,,,,,,,,
2010,80,,,,1.1,,,,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,,,,,,,
2010,84,,,,2.2,,,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,,,,,,,
2010,88,,,,1.5,,,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,,,,,,,
2010,90,,,,1.8,,,,,,,,,,,,,,,,
2010,93,,,,2,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,
2010,97,,,,1.5,,,,,,,,,,,,,,,,
2010,98,,,,1.2,,,,,,,,,,,,,,,,
2010,99,,,,3.2,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,
2010,102,,,,1.5,,,,,,,,,,,,,,,,
2010,105,,,,1.5,,,,,,,,,,,,,,,,
2010,107,,,,2.3,,,,,,,,,,,,,,,,
2010,108,,,,2.5,,,,,,,,,,,,,,,,
2010Q1,1,78,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,2,77,1.470588,1,,,,,,,,,,,,,,,,,
2010Q1,4,80,1.4,1,,,,,,,,,,,,,,,,,
2010Q1,7,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,8,80,1.47,1,,,,,,,,,,,,,,,,,
2010Q1,10,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,11,,,1,,,,,,,,,,,,,,,,,
2010Q1,14,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,15,80,,1.2,,,,,,,,,,,,,,,,,
2010Q1,16,77,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,18,,,1,,,,,,,,,,,,,,,,,
2010Q1,20,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,22,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,23,75,1.52,1,,,,,,,,,,,,,,,,,
2010Q1,24,75,1.4659917,1,,,,,,,,,,,,,,,,,
2010Q1,26,82,1.4,1,,,,,,,,,,,,,,,,,
2010Q1,29,80,1.44,1,,,,,,,,,,,,,,,,,
2010Q1,30,72,1.47,1,,,,,,,,,,,,,,,,,
2010Q1,31,75,1.48,1,,,,,,,,,,,,,,,,,
2010Q1,32,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,33,,,,,,,,,,,,,,,,,,,,
2010Q1,35,,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,36,63,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,37,75,1.4,1,,,,,,,,,,,,,,,,,
2010Q1,38,79.5,1.44,1,,,,,,,,,,,,,,,,,
2010Q1,39,74,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,41,75,1.43,1,,,,,,,,,,,,,,,,,
2010Q1,42,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,47,76.33245,1.459203,1,,,,,,,,,,,,,,,,,
2010Q1,48,,,,,,,,,,,,,,,,,,,,
2010Q1,52,73,1.48,1,,,,,,,,,,,,,,,,,
2010Q1,54,,,1,,,,,,,,,,,,,,,,,
2010Q1,56,70,1.53,1,,,,,,,,,,,,,,,,,
2010Q1,57,77,1.44,1,,,,,,,,,,,,,,,,,
2010Q1,58,,,,,,,,,,,,,,,,,,,,
2010Q1,59,,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,61,85,1.4,1,,,,,,,,,,,,,,,,,
2010Q1,65,78,1.42,1,,,,,,,,,,,,,,,,,
2010Q1,67,75,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,68,78,1.48,1,,,,,,,,,,,,,,,,,
2010Q1,70,73,1.43,1,,,,,,,,,,,,,,,,,
2010Q1,73,80,1.4,1,,,,,,,,,,,,,,,,,
2010Q1,80,77.5,1.4292,1,,,,,,,,,,,,,,,,,
2010Q1,82,,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,84,74,1.42,1,,,,,,,,,,,,,,,,,
2010Q1,85,73.28,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,88,78,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,89,79.7367,1.4567,1,,,,,,,,,,,,,,,,,
2010Q1,90,80,1.43,1,,,,,,,,,,,,,,,,,
2010Q1,93,81,1.42,1,,,,,,,,,,,,,,,,,
2010Q1,94,78,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,95,77,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,96,75,1.44,1,,,,,,,,,,,,,,,,,
2010Q1,97,77,1.44,1,,,,,,,,,,,,,,,,,
2010Q1,98,75,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,99,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q1,101,82.8,1.5,1,,,,,,,,,,,,,,,,,
2010Q1,102,74.3,,1,,,,,,,,,,,,,,,,,
2010Q1,105,81,1.42,1,,,,,,,,,,,,,,,,,
2010Q1,107,78,1.49,1,,,,,,,,,,,,,,,,,
2010Q1,108,76,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q2,1,78,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,2,80,1.492537,1,,,,,,,,,,,,,,,,,
2010Q2,4,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,7,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,8,80,1.52,1,,,,,,,,,,,,,,,,,
2010Q2,10,85,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,11,,,1,,,,,,,,,,,,,,,,,
2010Q2,14,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,15,85,,1.2,,,,,,,,,,,,,,,,,
2010Q2,16,81,1.46,1,,,,,,,,,,,,,,,,,
2010Q2,18,,,1,,,,,,,,,,,,,,,,,
2010Q2,20,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,22,75,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,23,73,1.52,1,,,,,,,,,,,,,,,,,
2010Q2,24,65,1.467,1,,,,,,,,,,,,,,,,,
2010Q2,26,75,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,29,80,1.44,1,,,,,,,,,,,,,,,,,
2010Q2,30,72,1.47,1,,,,,,,,,,,,,,,,,
2010Q2,31,75,1.46,1,,,,,,,,,,,,,,,,,
2010Q2,32,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,33,,,,,,,,,,,,,,,,,,,,
2010Q2,35,,,1,,,,,,,,,,,,,,,,,
2010Q2,36,68,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,37,70,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,38,77.5,1.38,1,,,,,,,,,,,,,,,,,
2010Q2,39,71.7,1.43,1,,,,,,,,,,,,,,,,,
2010Q2,41,75,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,42,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,47,76.56144,1.44,1,,,,,,,,,,,,,,,,,
2010Q2,48,,,,,,,,,,,,,,,,,,,,
2010Q2,52,79,1.42,1,,,,,,,,,,,,,,,,,
2010Q2,54,,,1,,,,,,,,,,,,,,,,,
2010Q2,56,65,1.49,1,,,,,,,,,,,,,,,,,
2010Q2,57,73,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,58,,,,,,,,,,,,,,,,,,,,
2010Q2,59,,1.41,1,,,,,,,,,,,,,,,,,
2010Q2,61,85,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,65,78,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,67,75,1.44,1,,,,,,,,,,,,,,,,,
2010Q2,68,78.6,1.47,1,,,,,,,,,,,,,,,,,
2010Q2,70,65,1.39,1,,,,,,,,,,,,,,,,,
2010Q2,73,60,1.2,1,,,,,,,,,,,,,,,,,
2010Q2,80,80.5,1.4101,1,,,,,,,,,,,,,,,,,
2010Q2,82,,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,84,66,1.38,1,,,,,,,,,,,,,,,,,
2010Q2,85,68.6,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,88,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,89,81.01,1.4467,1,,,,,,,,,,,,,,,,,
2010Q2,90,80,1.42,1,,,,,,,,,,,,,,,,,
2010Q2,93,83,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,94,75,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,95,78,1.45,1,,,,,,,,,,,,,,,,,
2010Q2,96,80,1.42,1,,,,,,,,,,,,,,,,,
2010Q2,97,83,1.38,1,,,,,,,,,,,,,,,,,
2010Q2,98,72,1.42,1,,,,,,,,,,,,,,,,,
2010Q2,99,85,1.4,1,,,,,,,,,,,,,,,,,
2010Q2,101,86,1.5,1,,,,,,,,,,,,,,,,,
2010Q2,102,79.2,,1,,,,,,,,,,,,,,,,,
2010Q2,105,87,1.35,1,,,,,,,,,,,,,,,,,
2010Q2,107,78,1.49,1,,,,,,,,,,,,,,,,,
2010Q2,108,77,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q3,1,78,1.5,1.25,,,,,,,,,,,,,,,,,
2010Q3,2,80,1.492537,1.25,,,,,,,,,,,,,,,,,
2010Q3,4,82,1.5,1,,,,,,,,,,,,,,,,,
2010Q3,7,80,1.45,1.08333333333333,,,,,,,,,,,,,,,,,
2010Q3,8,83,1.52,1,,,,,,,,,,,,,,,,,
2010Q3,10,85,1.4,1.25,,,,,,,,,,,,,,,,,
2010Q3,11,,,1,,,,,,,,,,,,,,,,,
2010Q3,14,85,1.5,1,,,,,,,,,,,,,,,,,
2010Q3,15,85,,1.2,,,,,,,,,,,,,,,,,
2010Q3,16,82,1.5,1,,,,,,,,,,,,,,,,,
2010Q3,18,,,1.25,,,,,,,,,,,,,,,,,
2010Q3,20,80,1.45,1,,,,,,,,,,,,,,,,,
2010Q3,22,75,1.35,1,,,,,,,,,,,,,,,,,
2010Q3,23,72,1.47,1,,,,,,,,,,,,,,,,,
2010Q3,24,60,1.43,1.33,,,,,,,,,,,,,,,,,
2010Q3,26,70,1.45,1,,,,,,,,,,,,,,,,,
2010Q3,29,80,1.44,1.25,,,,,,,,,,,,,,,,,
2010Q3,30,72,1.47,1,,,,,,,,,,,,,,,,,
2010Q3,31,70,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q3,32,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q3,33,,,,,,,,,,,,,,,,,,,,
2010Q3,35,,,1,,,,,,,,,,,,,,,,,
2010Q3,36,75,1.55,1,,,,,,,,,,,,,,,,,
2010Q3,37,60,1.5,1.25,,,,,,,,,,,,,,,,,
2010Q3,38,75.5,1.35,1,,,,,,,,,,,,,,,,,
2010Q3,39,73.4,1.43,1,,,,,,,,,,,,,,,,,
2010Q3,41,80,1.35,1.5,,,,,,,,,,,,,,,,,
2010Q3,42,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q3,47,76.94425,1.44667,1,,,,,,,,,,,,,,,,,
2010Q3,48,,,,,,,,,,,,,,,,,,,,
2010Q3,52,80,1.38,1,,,,,,,,,,,,,,,,,
2010Q3,54,,,1,,,,,,,,,,,,,,,,,
2010Q3,56,70,1.45,1,,,,,,,,,,,,,,,,,
2010Q3,57,72,1.42,1.25,,,,,,,,,,,,,,,,,
2010Q3,58,,,,,,,,,,,,,,,,,,,,
2010Q3,59,,1.4,1,,,,,,,,,,,,,,,,,
2010Q3,61,85,1.4,1,,,,,,,,,,,,,,,,,
2010Q3,65,80,1.37,1,,,,,,,,,,,,,,,,,
2010Q3,67,75,1.43,1.25,,,,,,,,,,,,,,,,,
2010Q3,68,79.3,1.46,1,,,,,,,,,,,,,,,,,
2010Q3,70,63,1.44,1.25,,,,,,,,,,,,,,,,,
2010Q3,73,50,1.2,1,,,,,,,,,,,,,,,,,
2010Q3,80,81.5,1.4101,1.15,,,,,,,,,,,,,,,,,
2010Q3,82,,1.5,1.25,,,,,,,,,,,,,,,,,
2010Q3,84,67,1.38,1,,,,,,,,,,,,,,,,,
2010Q3,85,66.98,1.38,1,,,,,,,,,,,,,,,,,
2010Q3,88,82,1.425,1,,,,,,,,,,,,,,,,,
2010Q3,89,82.753,1.43667,1,,,,,,,,,,,,,,,,,
2010Q3,90,80,1.4,1,,,,,,,,,,,,,,,,,
2010Q3,93,85,1.38,1.25,,,,,,,,,,,,,,,,,
2010Q3,94,75,1.35,1,,,,,,,,,,,,,,,,,
2010Q3,95,80,1.4,1.25,,,,,,,,,,,,,,,,,
2010Q3,96,80,1.37,1,,,,,,,,,,,,,,,,,
2010Q3,97,90,1.32,1.25,,,,,,,,,,,,,,,,,
2010Q3,98,70,1.37,1.5,,,,,,,,,,,,,,,,,
2010Q3,99,80,1.375,1,,,,,,,,,,,,,,,,,
2010Q3,101,85,1.45,1,,,,,,,,,,,,,,,,,
2010Q3,102,86.7,,1,,,,,,,,,,,,,,,,,
2010Q3,105,91,1.34,1,,,,,,,,,,,,,,,,,
2010Q3,107,79,1.49,1,,,,,,,,,,,,,,,,,
2010Q3,108,77,1.45,1.5,,,,,,,,,,,,,,,,,
2010Q4,1,78,1.5,1.5,,,,,,,,,,,,,,,,,
2010Q4,2,85,1.538462,1.5,,,,,,,,,,,,,,,,,
2010Q4,4,85,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q4,7,80,1.45,1.66666666666667,,,,,,,,,,,,,,,,,
2010Q4,8,88,1.49,1,,,,,,,,,,,,,,,,,
2010Q4,10,90,1.35,1.5,,,,,,,,,,,,,,,,,
2010Q4,11,,,1.5,,,,,,,,,,,,,,,,,
2010Q4,14,85,1.6,1,,,,,,,,,,,,,,,,,
2010Q4,15,90,,1.2,,,,,,,,,,,,,,,,,
2010Q4,16,84,1.48,1.25,,,,,,,,,,,,,,,,,
2010Q4,18,,,1.5,,,,,,,,,,,,,,,,,
2010Q4,20,85,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q4,22,78,1.35,1.25,,,,,,,,,,,,,,,,,
2010Q4,23,71,1.4,1.5,,,,,,,,,,,,,,,,,
2010Q4,24,60,1.41,1.75,,,,,,,,,,,,,,,,,
2010Q4,26,65,1.45,1,,,,,,,,,,,,,,,,,
2010Q4,29,80,1.48,1.25,,,,,,,,,,,,,,,,,
2010Q4,30,72,1.47,1,,,,,,,,,,,,,,,,,
2010Q4,31,75,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q4,32,80,1.5,1,,,,,,,,,,,,,,,,,
2010Q4,33,,,,,,,,,,,,,,,,,,,,
2010Q4,35,,,1.25,,,,,,,,,,,,,,,,,
2010Q4,36,80,1.55,1,,,,,,,,,,,,,,,,,
2010Q4,37,60,1.5,1.5,,,,,,,,,,,,,,,,,
2010Q4,38,78.5,1.4,1.25,,,,,,,,,,,,,,,,,
2010Q4,39,75,1.44,1.25,,,,,,,,,,,,,,,,,
2010Q4,41,80,1.3,1.5,,,,,,,,,,,,,,,,,
2010Q4,42,80,1.5,1.2,,,,,,,,,,,,,,,,,
2010Q4,47,77.482861,1.47167,1,,,,,,,,,,,,,,,,,
2010Q4,48,,,,,,,,,,,,,,,,,,,,
2010Q4,52,90,1.4,1,,,,,,,,,,,,,,,,,
2010Q4,54,,,1.5,,,,,,,,,,,,,,,,,
2010Q4,56,75,1.42,1.5,,,,,,,,,,,,,,,,,
2010Q4,57,79,1.39,1.5,,,,,,,,,,,,,,,,,
2010Q4,58,,,,,,,,,,,,,,,,,,,,
2010Q4,59,,1.35,1,,,,,,,,,,,,,,,,,
2010Q4,61,85,1.4,1,,,,,,,,,,,,,,,,,
2010Q4,65,84,1.35,1,,,,,,,,,,,,,,,,,
2010Q4,67,75,1.42,1.5,,,,,,,,,,,,,,,,,
2010Q4,68,80,1.45,1.25,,,,,,,,,,,,,,,,,
2010Q4,70,60,1.5,1.5,,,,,,,,,,,,,,,,,
2010Q4,73,50,1.1,1,,,,,,,,,,,,,,,,,
2010Q4,80,81.9,1.4075,1.41,,,,,,,,,,,,,,,,,
2010Q4,82,,1.5,1.5,,,,,,,,,,,,,,,,,
2010Q4,84,69,1.41,1.25,,,,,,,,,,,,,,,,,
2010Q4,85,72.58,1.35,1,,,,,,,,,,,,,,,,,
2010Q4,88,85,1.4,1.5,,,,,,,,,,,,,,,,,
2010Q4,89,84.75,1.41,1.2,,,,,,,,,,,,,,,,,
2010Q4,90,80,1.4,1,,,,,,,,,,,,,,,,,
2010Q4,93,90,1.36,1.5,,,,,,,,,,,,,,,,,
2010Q4,94,80,1.35,1,,,,,,,,,,,,,,,,,
2010Q4,95,82,1.35,1.5,,,,,,,,,,,,,,,,,
2010Q4,96,85,1.35,1,,,,,,,,,,,,,,,,,
2010Q4,97,94,1.28,1.75,,,,,,,,,,,,,,,,,
2010Q4,98,70,1.33,1.75,,,,,,,,,,,,,,,,,
2010Q4,99,75,1.35,1.5,,,,,,,,,,,,,,,,,
2010Q4,101,85,1.4,1,,,,,,,,,,,,,,,,,
2010Q4,102,86.8,,1,,,,,,,,,,,,,,,,,
2010Q4,105,95,1.31,1.5,,,,,,,,,,,,,,,,,
2010Q4,107,79,1.49,1.25,,,,,,,,,,,,,,,,,
2010Q4,108,78,1.45,1.5,,,,,,,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,,,,,,,
2011,2,,,,2.4,,,,,,,,,,,,,,,,
2011,4,,,,1.8,,,,,,,,,,,,,,,,
2011,7,,,,1.5,,,,,,,,,,,,,,,,
2011,8,,,,1.3,,,,,,,,,,,,,,,,
2011,10,,,,2,,,,,,,,,,,,,,,,
2011,11,,,,,,,,,,,,,,,,,,,,
2011,14,,,,1,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,
2011,16,,,,1.6,,,,,,,,,,,,,,,,
2011,18,,,,3.5,,,,,,,,,,,,,,,,
2011,20,,,,.8,,,,,,,,,,,,,,,,
2011,22,,,,1.5,,,,,,,,,,,,,,,,
2011,23,,,,1.8,,,,,,,,,,,,,,,,
2011,24,,,,1.5,,,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,,,,,,,
2011,29,,,,1.6,,,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,
2011,32,,,,1.5,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,,,,2,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,
2011,38,,,,1.9,,,,,,,,,,,,,,,,
2011,39,,,,2,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,
2011,47,,,,1,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,52,,,,1.3,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,56,,,,,,,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,,,,,,,
2011,58,,,,.1,,,,,,,,,,,,,,,,
2011,59,,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,65,,,,,,,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,,,,,,,
2011,70,,,,1.9,,,,,,,,,,,,,,,,
2011,73,,,,1,,,,,,,,,,,,,,,,
2011,80,,,,2.6,,,,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,,,,,,,
2011,84,,,,2.7,,,,,,,,,,,,,,,,
2011,85,,,,,,,,,,,,,,,,,,,,
2011,88,,,,1.7,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,
2011,90,,,,1.8,,,,,,,,,,,,,,,,
2011,93,,,,2.5,,,,,,,,,,,,,,,,
2011,94,,,,.5,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,97,,,,2,,,,,,,,,,,,,,,,
2011,98,,,,1.8,,,,,,,,,,,,,,,,
2011,99,,,,2.5,,,,,,,,,,,,,,,,
2011,101,,,,,,,,,,,,,,,,,,,,
2011,102,,,,1,,,,,,,,,,,,,,,,
2011,105,,,,1.6,,,,,,,,,,,,,,,,
2011,107,,,,1.7,,,,,,,,,,,,,,,,
2011,108,,,,2.2,,,,,,,,,,,,,,,,
2011Q1,1,82,1.5,1.75,,,,,,,,,,,,,,,,,
2011Q1,2,90,1.428571,1.75,,,,,,,,,,,,,,,,,
2011Q1,4,90,1.4,1.5,,,,,,,,,,,,,,,,,
2011Q1,7,80,1.45,2,,,,,,,,,,,,,,,,,
2011Q1,8,95,1.48,1.25,,,,,,,,,,,,,,,,,
2011Q1,10,90,1.4,2,,,,,,,,,,,,,,,,,
2011Q1,11,,,1.75,,,,,,,,,,,,,,,,,
2011Q1,14,85,1.6,1,,,,,,,,,,,,,,,,,
2011Q1,15,90,,1.3,,,,,,,,,,,,,,,,,
2011Q1,16,88,1.49,1.5,,,,,,,,,,,,,,,,,
2011Q1,18,,,1.75,,,,,,,,,,,,,,,,,
2011Q1,20,88,1.45,1.5,,,,,,,,,,,,,,,,,
2011Q1,22,85,1.4,1.75,,,,,,,,,,,,,,,,,
2011Q1,23,72,1.35,1.75,,,,,,,,,,,,,,,,,
2011Q1,24,70,1.3933,2,,,,,,,,,,,,,,,,,
2011Q1,26,60,1.5,1.25,,,,,,,,,,,,,,,,,
2011Q1,29,85,1.48,1.25,,,,,,,,,,,,,,,,,
2011Q1,30,72,1.47,1,,,,,,,,,,,,,,,,,
2011Q1,31,80,1.45,1.25,,,,,,,,,,,,,,,,,
2011Q1,32,80,1.5,1,,,,,,,,,,,,,,,,,
2011Q1,33,,,,,,,,,,,,,,,,,,,,
2011Q1,35,,,,,,,,,,,,,,,,,,,,
2011Q1,36,75,1.5,1.25,,,,,,,,,,,,,,,,,
2011Q1,37,65,1.5,1.5,,,,,,,,,,,,,,,,,
2011Q1,38,81.5,1.43,1.5,,,,,,,,,,,,,,,,,
2011Q1,39,77.7,1.44,1.75,,,,,,,,,,,,,,,,,
2011Q1,41,80,1.3,1.75,,,,,,,,,,,,,,,,,
2011Q1,42,80,1.5,1.33,,,,,,,,,,,,,,,,,
2011Q1,47,78.25769,1.5,1,,,,,,,,,,,,,,,,,
2011Q1,48,,,,,,,,,,,,,,,,,,,,
2011Q1,52,90,1.42,1,,,,,,,,,,,,,,,,,
2011Q1,54,,,2,,,,,,,,,,,,,,,,,
2011Q1,56,61.5,1.4,2,,,,,,,,,,,,,,,,,
2011Q1,57,85,1.36,1.75,,,,,,,,,,,,,,,,,
2011Q1,58,,,,,,,,,,,,,,,,,,,,
2011Q1,59,,1.35,1.25,,,,,,,,,,,,,,,,,
2011Q1,61,,,,,,,,,,,,,,,,,,,,
2011Q1,65,86,1.33,1.25,,,,,,,,,,,,,,,,,
2011Q1,67,75,1.4,1.75,,,,,,,,,,,,,,,,,
2011Q1,68,80.7,1.44,1.5,,,,,,,,,,,,,,,,,
2011Q1,70,65,1.5,1.75,,,,,,,,,,,,,,,,,
2011Q1,73,,1.1,1.25,,,,,,,,,,,,,,,,,
2011Q1,80,82.5,1.4052,1.58,,,,,,,,,,,,,,,,,
2011Q1,82,,1.5,1.75,,,,,,,,,,,,,,,,,
2011Q1,84,72,1.43,1.75,,,,,,,,,,,,,,,,,
2011Q1,85,75.26,1.33,1,,,,,,,,,,,,,,,,,
2011Q1,88,86,1.4,1.75,,,,,,,,,,,,,,,,,
2011Q1,89,86.16,1.394167,1.3,,,,,,,,,,,,,,,,,
2011Q1,90,80,1.42,1.25,,,,,,,,,,,,,,,,,
2011Q1,93,95,1.34,2,,,,,,,,,,,,,,,,,
2011Q1,94,85,1.3,1.25,,,,,,,,,,,,,,,,,
2011Q1,95,84,1.3,1.75,,,,,,,,,,,,,,,,,
2011Q1,96,85,1.32,1.25,,,,,,,,,,,,,,,,,
2011Q1,97,,1.26,2.25,,,,,,,,,,,,,,,,,
2011Q1,98,67.5,1.35,2,,,,,,,,,,,,,,,,,
2011Q1,99,75,1.33,2,,,,,,,,,,,,,,,,,
2011Q1,101,85,1.35,1.25,,,,,,,,,,,,,,,,,
2011Q1,102,93,,1,,,,,,,,,,,,,,,,,
2011Q1,105,92,1.3,1.75,,,,,,,,,,,,,,,,,
2011Q1,107,80,1.49,1.25,,,,,,,,,,,,,,,,,
2011Q1,108,79,1.45,1.75,,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,
2014,2,,,,2.2,,,,,,,,,,,,,,,,
2014,4,,,,2.5,,,,,,,,,,,,,,,,
2014,7,,,,3,,,,,,,,,,,,,,,,
2014,8,,,,2.3,,,,,,,,,,,,,,,,
2014,10,,,,,,,,,,,,,,,,,,,,
2014,11,,,,,,,,,,,,,,,,,,,,
2014,14,,,,2.5,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,
2014,16,,,,2.2,,,,,,,,,,,,,,,,
2014,18,,,,3.5,,,,,,,,,,,,,,,,
2014,20,,,,2,,,,,,,,,,,,,,,,
2014,22,,,,2,,,,,,,,,,,,,,,,
2014,23,,,,2.5,,,,,,,,,,,,,,,,
2014,24,,,,2.2,,,,,,,,,,,,,,,,
2014,26,,,,,,,,,,,,,,,,,,,,
2014,29,,,,2.4,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,,,,3.5,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,
2014,38,,,,,,,,,,,,,,,,,,,,
2014,39,,,,2.5,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,
2014,47,,,,2,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,,,,2.3,,,,,,,,,,,,,,,,
2014,54,,,,,,,,,,,,,,,,,,,,
2014,56,,,,,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,58,,,,-.1,,,,,,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,65,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,,,,2.5,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,,,,2.9,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,,,,2.8,,,,,,,,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,,,,2.1,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,
2014,90,,,,2,,,,,,,,,,,,,,,,
2014,93,,,,2.5,,,,,,,,,,,,,,,,
2014,94,,,,2.5,,,,,,,,,,,,,,,,
2014,95,,,,2,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,,,,2.9,,,,,,,,,,,,,,,,
2014,98,,,,3.5,,,,,,,,,,,,,,,,
2014,99,,,,1.9,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,,,,2.5,,,,,,,,,,,,,,,,
2014,105,,,,2.8,,,,,,,,,,,,,,,,
2014,107,,,,2.3,,,,,,,,,,,,,,,,
2014,108,,,,2.7,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2010Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,1,1.5,,,,3,9,35,35,10,6,2,,,,,,,,,
2010,2,1.4,,,,6,22,32,22,12,6,,,,,,,,,,
2010,3,.8,,,,20,60,20,,,,,,,,,,,,,
2010,4,1.6,,,,,10,30,40,20,,,,,,,,,,,
2010,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2010,7,1.4,,,,,,,,,,,,,,,,,,,
2010,8,1.5,,,,5,12,37,39,6,1,,,,,,,,,,
2010,10,1.3825,0,.01,.2,2.89,16.2,35.99,31.85,11.21,1.56,.08,0,.01,,,,,,,
2010,14,1.3,,,,,20,50,30,,,,,,,,,,,,
2010,15,1.3,,,,,10,50,30,10,,,,,,,,,,,
2010,16,1.6,,3,4,9,15,18,25,18,5,2,1,,,,,,,,
2010,22,1.6,,,,,5,30,60,5,,,,,,,,,,,
2010,24,1.3,,,,5,25,40,15,10,5,,,,,,,,,,
2010,29,1.7,,,,,,20,70,10,,,,,,,,,,,
2010,30,1.4,,,,,10,45,45,,,,,,,,,,,,
2010,31,1.4,,,,,10,60,20,10,,,,,,,,,,,
2010,32,1.4,,,1,3,15,32,31,14,3,1,,,,,,,,,
2010,35,1.4,,,,,,70,30,,,,,,,,,,,,
2010,36,1.4,,,,15,25,30,25,5,,,,,,,,,,,
2010,37,1.5,,,,,1,28,69,2,,,,,,,,,,,
2010,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2010,39,1.5,,,,,5,35,55,5,,,,,,,,,,,
2010,41,1.4,,,,,,90,10,,,,,,,,,,,,
2010,42,1.4,,,,5,10,45,35,5,,,,,,,,,,,
2010,47,1.4,,1,5,15,18,23,17,15,5,1,,,,,,,,,
2010,48,1.1,,,5,15,20,40,20,,,,,,,,,,,,
2010,52,1.4,0,0,.5,5,16,35,27,13,3,.5,,,,,,,,,
2010,54,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2010,56,1.3,,,,,10,60,30,,,,,,,,,,,,
2010,58,1,,,,,,,,,,,,,,,,,,,
2010,59,1.3,,,,,,,,,,,,,,,,,,,
2010,61,1.2,,,,5,25,40,25,5,,,,,,,,,,,
2010,67,1.8,,,,,20,25,30,20,5,,,,,,,,,,
2010,68,1.2,,,,,30,45,20,5,,,,,,,,,,,
2010,70,.8,,,,,80,20,,,,,,,,,,,,,
2010,73,.9,,,,20,50,30,,,,,,,,,,,,,
2010,80,1,0,0,.28,7.05,37.42,43.5,11.14,.6,.01,0,0,0,,,,,,,
2010,82,1.4,,,,,10,52,29,9,,,,,,,,,,,
2010,89,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2010,90,1.4,,,,,25,35,30,10,,,,,,,,,,,
2010,93,1.5,,,,,,35,65,,,,,,,,,,,,
2010,94,1.2,,,2.5,10,20,35,17.5,10,5,,,,,,,,,,
2010,95,1.47575,,,,1,8,29,38,16,6,2,,,,,,,,,
2010,96,1.2,,,,5,20,50,20,5,,,,,,,,,,,
2010,97,1.2,,,,,,,,,,,,,,,,,,,
2010,98,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2010,99,1.3,,,,,10,80,10,,,,,,,,,,,,
2010,101,1.4,,,,,20,50,30,,,,,,,,,,,,
2010,102,1.3,,,,2.5,20,55,20,2.5,,,,,,,,,,,
2010,105,1.33,,,,,15,60,20,5,,,,,,,,,,,
2010,106,1.5,,,,,20,30,35,15,,,,,,,,,,,
2010,107,1.5,,,,.07,5.75,39.4,47.98,6.74,.06,,,,,,,,,,
2010,108,1.88135002,,,,.03,6.33,17.25,28.16,27.23,16.07,4.93,,,,,,,,,
2010,109,1.6211111,1,1,3,5,10,17,35,18,5,3,1,1,,,,,,,
2011,1,1.6,,,2,5,13,20,30,20,8,2,,,,,,,,,
2011,2,1.8,,,2,6,12,24,26,12,8,6,4,,,,,,,,
2011,3,1,,,,10,40,40,10,,,,,,,,,,,,
2011,4,1.6,,,,5,15,20,30,20,10,,,,,,,,,,
2011,5,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,1.8,,,3,4,12,21,28,19,9,3,1,,,,,,,,
2011,10,1.6415,.02,.16,1.03,4.39,12.2,22.08,26.04,20.01,10.02,3.27,.69,.09,,,,,,,
2011,14,1.3,,,,10,30,30,30,,,,,,,,,,,,
2011,15,1.6,,,,5,10,30,40,15,,,,,,,,,,,
2011,16,2,,1,2,4,9,14,20,25,15,8,2,,,,,,,,
2011,22,1.7,,,,5,10,15,50,15,5,,,,,,,,,,
2011,24,1.3,,,,5,25,40,15,10,5,,,,,,,,,,
2011,29,2.2,,,,,,,40,50,10,,,,,,,,,,
2011,30,1.2,,,,,30,45,25,,,,,,,,,,,,
2011,31,1.8,,,,,10,20,50,15,5,,,,,,,,,,
2011,32,1.2,,1,1,7,21,27,23,12,6,1,1,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,2,,,,,5,15,30,30,15,5,,,,,,,,,
2011,37,1.5,,,,,5,20,65,10,,,,,,,,,,,
2011,38,1.3,,,,,10,60,30,,,,,,,,,,,,
2011,39,1.4,,,,,2,55,35,8,,,,,,,,,,,
2011,41,1.6,,,,,,30,70,,,,,,,,,,,,
2011,42,1.9,,,,,,10,45,35,10,,,,,,,,,,
2011,47,1.3,1,2,5,10,15,35,15,10,5,2,,,,,,,,,
2011,48,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2011,52,1,0,0,2,16,27,28,16,8,3,,,,,,,,,,
2011,54,1.6,,,,5,10,20,30,20,15,,,,,,,,,,
2011,56,1.5,,,,,,20,60,20,,,,,,,,,,,
2011,58,1,,,,,,,,,,,,,,,,,,,
2011,59,1.2,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,67,2.5,,,,,,10,15,20,25,20,10,,,,,,,,
2011,68,1.3,,,,,20,50,20,10,,,,,,,,,,,
2011,70,.8,,,,10,60,30,,,,,,,,,,,,,
2011,73,.8,,,5,15,50,30,,,,,,,,,,,,,
2011,80,2,0,0,.06,.65,4.12,14.37,27.65,29.34,17.18,5.55,.99,.09,,,,,,,
2011,82,1.4,,,,4,20,52,20,4,,,,,,,,,,,
2011,89,1.6,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2011,90,1.6,,,,,5,20,50,25,,,,,,,,,,,
2011,93,1.7,,,,,,10,90,,,,,,,,,,,,
2011,94,1.3,,,2.5,10,17.5,35,20,10,5,,,,,,,,,,
2011,95,1.77042,,,,,3,11,35,28,14,9,,,,,,,,,
2011,96,1.4,,,,5,10,35,35,10,5,,,,,,,,,,
2011,97,1.4,,,,,,,,,,,,,,,,,,,
2011,98,1.3,,,5,10,15,35,25,10,,,,,,,,,,,
2011,99,1.5,,,,,,40,50,10,,,,,,,,,,,
2011,101,1.5,,,,,5,40,55,,,,,,,,,,,,
2011,102,.7,,.5,3,15,40,25,12.5,2.5,1,.5,,,,,,,,,
2011,105,1.5,,,,,5,30,45,15,5,,,,,,,,,,
2011,106,1.4,,,,15,20,25,20,15,5,,,,,,,,,,
2011,107,1.4,.01,.17,1.44,7,19.18,26.56,26.84,14.7,3.37,.68,.05,,,,,,,,
2011,108,1.48711023,,,,3.5,14.74,26.25,29.88,18.6,7.03,,,,,,,,,,
2011,109,1.61111111,1,1,3,5,8,17,35,20,5,3,1,1,,,,,,,
2011Mar,1,1.5,,,1,3,12,25,25,15,12,5,2,,,,,,,,
2011Mar,2,1.7,,,2,6,14,30,26,12,6,4,,,,,,,,,
2011Mar,3,1,,,,10,30,50,10,,,,,,,,,,,,
2011Mar,4,1.6,,,,5,10,25,30,20,10,0,,,,,,,,,
2011Mar,5,1.6,,,,,5,25,40,25,5,,,,,,,,,,
2011Mar,7,1.5,,,,,,,,,,,,,,,,,,,
2011Mar,8,1.6,,,2,5,14,25,32,18,4,,,,,,,,,,
2011Mar,10,1.3,.09,.6,2.91,9.23,19.16,25.88,22.78,13.07,4.88,1.19,.19,.02,,,,,,,
2011Mar,14,1.1,,,,10,30,30,20,10,,,,,,,,,,,
2011Mar,15,1.6,,,,5,20,30,35,5,5,,,,,,,,,,
2011Mar,16,1.8,1,3,5,8,12,16,23,15,10,6,1,,,,,,,,
2011Mar,22,1.7,,,,5,10,25,50,10,,,,,,,,,,,
2011Mar,24,1,,,,10,40,35,10,5,,,,,,,,,,,
2011Mar,29,2,,,,,,,40,50,10,,,,,,,,,,
2011Mar,30,1.2,,,,,,,,,,,,,,,,,,,
2011Mar,31,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2011Mar,32,,,,,,,,,,,,,,,,,,,,
2011Mar,35,,,,,,,,,,,,,,,,,,,,
2011Mar,36,1.4,,,,15,25,30,25,5,,,,,,,,,,,
2011Mar,37,1.3,,,,,10,43,37,10,,,,,,,,,,,
2011Mar,38,1.3,,,,,10,60,30,,,,,,,,,,,,
2011Mar,39,1.4,,,,,5,55,30,10,,,,,,,,,,,
2011Mar,41,1.6,,,,,,,,,,,,,,,,,,,
2011Mar,42,1.6,,,,,15,30,40,10,5,,,,,,,,,,
2011Mar,47,1.2,,,5,10,20,30,25,10,,,,,,,,,,,
2011Mar,48,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2011Mar,52,1.1,0,0,2,15,29,32,13,7,2,,,,,,,,,,
2011Mar,54,1.6,,,,5,10,20,30,20,15,,,,,,,,,,
2011Mar,56,1.4,,,,,10,65,25,,,,,,,,,,,,
2011Mar,58,,,,,,,,,,,,,,,,,,,,
2011Mar,59,,,,,,,,,,,,,,,,,,,,
2011Mar,61,,,,,,,,,,,,,,,,,,,,
2011Mar,67,,,,,,,,,,,,,,,,,,,,
2011Mar,68,,,,,,,,,,,,,,,,,,,,
2011Mar,70,.4,,,,55,45,,,,,,,,,,,,,,
2011Mar,73,,,,,,,,,,,,,,,,,,,,
2011Mar,80,,,,,,,,,,,,,,,,,,,,
2011Mar,82,1.5,,,,,9,29,52,10,,,,,,,,,,,
2011Mar,89,1.7,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2011Mar,90,1.5,,,,,25,30,35,10,,,,,,,,,,,
2011Mar,93,2,,,,,,,50,50,,,,,,,,,,,
2011Mar,94,1.1,,,5,10,25,32.5,12.5,10,5,,,,,,,,,,
2011Mar,95,1.622172,,,,,6,26,37,21,7,3,,,,,,,,,
2011Mar,96,1.3,,,,,10,40,30,15,5,,,,,,,,,,
2011Mar,97,1.1,,,,,,,,,,,,,,,,,,,
2011Mar,98,1,,,5,15,20,40,20,,,,,,,,,,,,
2011Mar,99,,,,,,,,,,,,,,,,,,,,
2011Mar,101,1.7,,,,,,20,70,10,,,,,,,,,,,
2011Mar,102,.8,,,.5,12.5,45,25,12.5,4.5,,,,,,,,,,,
2011Mar,105,1.26,,,,,25,45,25,5,,,,,,,,,,,
2011Mar,106,1.5,,,,,15,25,30,25,5,,,,,,,,,,
2011Mar,107,1.4,.29,1.12,3.73,9.16,16.46,19.45,21.35,16.76,7.22,3.29,.95,.22,,,,,,,
2011Mar,108,1.756,,,,.39,8.7,20.14,30.62,24.8,13.1,2.25,,,,,,,,,
2011Mar,109,1.78,.5,.5,1,2,5,15,25,20,15,10,5,1,,,,,,,
2012Mar,1,1.8,,,,3,7,20,23,20,15,8,4,,,,,,,,
2012Mar,2,2,,,2,4,8,16,20,24,16,6,4,,,,,,,,
2012Mar,3,1.2,,,,10,30,50,10,,,,,,,,,,,,
2012Mar,4,1.5,,,5,5,15,20,25,15,10,5,,,,,,,,,
2012Mar,5,1.9,,,,,,20,30,30,20,,,,,,,,,,
2012Mar,7,1.5,,,,,,,,,,,,,,,,,,,
2012Mar,8,2,,1,3,5,10,16,19,22,15,5,3,1,,,,,,,
2012Mar,10,1.87,.18,.6,1.97,5.02,10.09,15.84,19.46,18.72,14.1,8.31,3.84,1.87,,,,,,,
2012Mar,14,1.5,,,,,,,,,,,,,,,,,,,
2012Mar,15,1.6,,,,10,15,30,35,5,5,,,,,,,,,,
2012Mar,16,1.7,,1,2,5,12,18,21,17,10,9,4,1,,,,,,,
2012Mar,22,1.8,,,,,5,25,50,15,5,,,,,,,,,,
2012Mar,24,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2012Mar,29,2.2,,,,,,,20,60,20,,,,,,,,,,
2012Mar,30,,,,,,,,,,,,,,,,,,,,
2012Mar,31,1.8,,,,,5,20,55,15,5,,,,,,,,,,
2012Mar,32,,,,,,,,,,,,,,,,,,,,
2012Mar,35,,,,,,,,,,,,,,,,,,,,
2012Mar,36,2.4,,,,,5,10,30,30,20,5,,,,,,,,,
2012Mar,37,1.9,,,,,4,12,41,36,7,,,,,,,,,,
2012Mar,38,1.3,,,,,10,60,30,,,,,,,,,,,,
2012Mar,39,1.5,,,,,5,20,55,15,5,,,,,,,,,,
2012Mar,41,1.7,,,,,,,,,,,,,,,,,,,
2012Mar,42,2,,,,,,5,40,45,10,,,,,,,,,,
2012Mar,47,,,,,,,,,,,,,,,,,,,,
2012Mar,48,,,,,,,,,,,,,,,,,,,,
2012Mar,52,.8,0,3,7,22,29,20,12,5,2,,,,,,,,,,
2012Mar,54,2.1,,,,,5,15,25,30,15,10,,,,,,,,,
2012Mar,56,1.7,,,,,,15,65,20,,,,,,,,,,,
2012Mar,58,,,,,,,,,,,,,,,,,,,,
2012Mar,59,1.1,,,,,,,,,,,,,,,,,,,
2012Mar,61,,,,,,,,,,,,,,,,,,,,
2012Mar,67,,,,,,,,,,,,,,,,,,,,
2012Mar,68,,,,,,,,,,,,,,,,,,,,
2012Mar,70,1.5,,,,,,45,55,,,,,,,,,,,,
2012Mar,73,,,,,,,,,,,,,,,,,,,,
2012Mar,80,,,,,,,,,,,,,,,,,,,,
2012Mar,82,,,,,,,,,,,,,,,,,,,,
2012Mar,89,1.7,,,2.5,5,7.5,20,30,20,7.5,5,2.5,,,,,,,,
2012Mar,90,1.8,,,,,5,20,50,25,,,,,,,,,,,
2012Mar,93,2,,,,,,5,40,50,5,,,,,,,,,,
2012Mar,94,1.5,,,2.5,5,12.5,25,35,15,5,,,,,,,,,,
2012Mar,95,1.939554,,,,1,7,18,29,26,13,6,,,,,,,,,
2012Mar,96,,,,,,,,,,,,,,,,,,,,
2012Mar,97,1.4,,,,,,,,,,,,,,,,,,,
2012Mar,98,1.4,,,5,10,15,25,30,10,5,,,,,,,,,,
2012Mar,99,,,,,,,,,,,,,,,,,,,,
2012Mar,101,1.2,,,,,10,60,30,,,,,,,,,,,,
2012Mar,102,1,,.5,2.5,10,25,32.5,20,7.5,2,,,,,,,,,,
2012Mar,105,1.8,,,,,5,25,40,20,10,,,,,,,,,,
2012Mar,106,1.5,,,,5,15,20,25,20,10,5,,,,,,,,,
2012Mar,107,1.8,.14,.57,2.04,5.54,11.4,15.77,20.91,20.88,11.77,7.08,2.83,1.07,,,,,,,
2012Mar,108,1.2647,,,.38,8.56,19.82,30.26,24.87,13.47,2.64,,,,,,,,,,
2012Mar,109,,,,,,,,,,,,,,,,,,,,
2014,1,1.9,,,1,2,5,16,24,22,15,10,4,1,,,,,,,
2014,2,1.8,1,2,4,6,9,17,22,16,10,7,5,1,,,,,,,
2014,3,1.8,,,,,,20,40,40,,,,,,,,,,,
2014,4,1.8,,,5,10,10,15,20,15,10,10,5,,,,,,,,
2014,5,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2014,7,2,,,,,,,,,,,,,,,,,,,
2014,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2014,10,2,.11,.42,1.48,4.03,8.62,14.42,18.88,19.36,15.54,9.76,4.8,2.58,,,,,,,
2014,14,1.6,,,,,,,,,,,,,,,,,,,
2014,15,1.8,,,,5,5,25,30,25,5,5,,,,,,,,,
2014,16,1.9,5,5,6,7,9,10,14,16,11,10,6,1,,,,,,,
2014,22,1.7,,,,,10,20,50,20,0,,,,,,,,,,
2014,24,1.9,,,,5,10,17.5,20,20,15,7.5,5,,,,,,,,
2014,29,2.5,,,,,,,,40,50,10,,,,,,,,,
2014,30,1.9,,,,,,,,,,,,,,,,,,,
2014,31,1.9,,,,,10,20,45,20,5,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,1.9,,,,,10,20,35,25,10,,,,,,,,,,
2014,37,2.2,,,,,1,5,34,43,15,2,,,,,,,,,
2014,38,2,,,,,,,20,60,20,,,,,,,,,,
2014,39,1.9,,,,,5,15,65,10,5,,,,,,,,,,
2014,41,1.9,,,,,,,,,,,,,,,,,,,
2014,42,1.8,,,,,5,15,45,30,5,,,,,,,,,,
2014,47,1.9,,1,5,8,10,21,25,15,10,5,,,,,,,,,
2014,48,1.7,,,,,,,,,,,,,,,,,,,
2014,52,1.5,0,0,1,8,14,21,26,16,9,4,1,,,,,,,,
2014,54,2.1,,,,,5,15,25,30,15,10,,,,,,,,,
2014,56,2,,,,,,10,30,60,,,,,,,,,,,
2014,58,2,,,,,,,,,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,1.9,,,,,,15,35,35,15,,,,,,,,,,
2014,70,1.8,,,,,,,65,35,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,2,,,,,,,,,,,,,,,,,,,
2014,82,1.9,,,,5,5,15,55,15,5,,,,,,,,,,
2014,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2014,90,1.9,,,,,0,10,50,40,,,,,,,,,,,
2014,93,2,,,,,,45,45,10,,,,,,,,,,,
2014,94,1.6,,,2,8,10,20,27.5,17.5,7.5,5,2.5,,,,,,,,
2014,95,1.8,,,,3,10,16,24,22,16,9,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,
2014,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2014,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,2,.5,1,2.5,5,10,15,20,25,12.5,5,2.5,1,,,,,,,
2014,105,1.9,,,,,10,25,35,20,8,2,,,,,,,,,
2014,106,2,,,,,,20,35,30,10,5,,,,,,,,,
2014,107,1.8,,.02,.24,1.92,8.54,18.63,29.85,26.93,10.15,3.2,.48,.04,,,,,,,
2014,108,1.81975366,,,,.22,7.65,18.58,29.23,25.86,14.71,3.75,,,,,,,,,
2014,109,2,1,1,3,3,7,15,20,20,10,10,5,5,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,1,1,1,2,4,18,27,27,17,3,1,,,,,,,,,,
2010,2,1.3,,2,4,8,18,24,20,12,8,4,,,,,,,,,
2010,3,1.5,,,,,20,40,40,,,,,,,,,,,,
2010,4,1.4,,,,,20,45,25,10,,,,,,,,,,,
2010,5,1.6,,,,,,25,50,25,,,,,,,,,,,
2010,7,1,,,,,,,,,,,,,,,,,,,
2010,8,.9,,,3,12,33,31,18,3,,,,,,,,,,,
2010,10,1.47819,.57,1.55,4.2,8.85,14.66,19,19.28,15.31,9.52,4.63,1.76,.67,,,,,,,
2010,14,.9,,,,,60,40,,,,,,,,,,,,,
2010,15,1,,,,15,30,40,10,5,,,,,,,,,,,
2010,16,1.2,3,3,6,10,16,32,18,8,3,1,,,,,,,,,
2010,22,1,,,,5,40,50,5,,,,,,,,,,,,
2010,24,1.1,,,2.5,7.5,30,35,17.5,7.5,,,,,,,,,,,
2010,29,1,,,,,10,70,20,,,,,,,,,,,,
2010,30,.9,,,,,,,,,,,,,,,,,,,
2010,31,1.2,,,,,30,50,15,5,,,,,,,,,,,
2010,32,.7,1,2,8,22,29,25,9,3,1,,,,,,,,,,
2010,35,1.1,,,,,30,60,10,,,,,,,,,,,,
2010,36,.8,,,5,30,35,25,5,,,,,,,,,,,,
2010,37,1.1,,,,,27,55,18,,,,,,,,,,,,
2010,38,.8,,,,20,60,20,,,,,,,,,,,,,
2010,39,1,,,,5,35,55,5,,,,,,,,,,,,
2010,41,1,,,,,30,70,,,,,,,,,,,,,
2010,42,1,,,,,30,50,20,,,,,,,,,,,,
2010,47,.8,2,5,10,18,28,22,12,3,,,,,,,,,,,
2010,48,.9,,,,10,60,20,10,,,,,,,,,,,,
2010,52,1,0,0,3,13,30,32,16,5,1,0,,,,,,,,,
2010,54,1.1,,5,10,20,20,30,10,5,,,,,,,,,,,
2010,56,1,,,,,20,70,10,,,,,,,,,,,,
2010,58,1.2,,,,,,,,,,,,,,,,,,,
2010,59,1.4,,,,,,,,,,,,,,,,,,,
2010,61,1.4,,,,,10,40,40,10,,,,,,,,,,,
2010,67,1.3,,,,10,20,30,20,15,5,,,,,,,,,,
2010,68,1,,,,15,25,45,15,,,,,,,,,,,,
2010,70,1.5,,,,,,30,70,,,,,,,,,,,,
2010,73,.75,,,5,35,50,10,,,,,,,,,,,,,
2010,80,1.2,4.52,4.87,7.95,11.28,13.91,14.92,13.91,11.28,7.95,4.87,2.6,1.94,,,,,,,
2010,82,1.2,,,,,9,53,29,9,,,,,,,,,,,
2010,89,1,,,7.5,10,30,25,15,7.5,5,,,,,,,,,,
2010,90,.5,,,5,30,50,15,,,,,,,,,,,,,
2010,93,1,,,,,35,65,,,,,,,,,,,,,
2010,94,.9,,,7.5,15,37.5,25,10,5,,,,,,,,,,,
2010,95,1.4285,,,,7,14,34,24,13,8,,,,,,,,,,
2010,96,1,,,,5,35,50,10,,,,,,,,,,,,
2010,97,1.7,,,,,,,,,,,,,,,,,,,
2010,98,1.2,,,,10,20,45,25,,,,,,,,,,,,
2010,99,1.5,,,,,,30,70,,,,,,,,,,,,
2010,101,1.2,,,,,20,50,30,,,,,,,,,,,,
2010,102,.9,,,2.5,12.5,50,25,7.5,2.5,,,,,,,,,,,
2010,105,.84,,,,15,40,35,10,,,,,,,,,,,,
2010,106,1.2,,,,10,30,35,25,,,,,,,,,,,,
2010,107,1.3007,0,0,.04,1.64,17.37,45.49,30.22,5.04,.2,0,0,0,,,,,,,
2010,108,1.3685525,,,2.95,9.63,16.3,22.96,22.11,15.37,8.63,2.05,,,,,,,,,
2010,109,1,1,1,2,5,10,30,25,10,5,5,5,1,,,,,,,
2010Q4,1,1.5,,2,5,11,16,22,22,16,5,1,,,,,,,,,
2010Q4,2,1.5,,2,4,6,10,18,24,18,10,6,2,,,,,,,,
2010Q4,3,1.6,,,,,10,40,50,,,,,,,,,,,,
2010Q4,4,1.9,,,,,10,20,30,25,10,5,,,,,,,,,
2010Q4,5,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2010Q4,7,1.4,,,,,,,,,,,,,,,,,,,
2010Q4,8,1.1,,,1,10,28,35,20,5,1,,,,,,,,,,
2010Q4,10,1.93344,1.2,1.6,3.55,6.32,9.77,13.03,15.01,14.94,12.85,9.55,6.13,6.05,,,,,,,
2010Q4,14,1.3,,,,10,25,40,25,,,,,,,,,,,,
2010Q4,15,1.3,,,,10,25,35,20,5,5,,,,,,,,,,
2010Q4,16,1.3,11,5,8,12,16,20,16,12,,,,,,,,,,,
2010Q4,22,1.3,,,,5,15,60,20,,,,,,,,,,,,
2010Q4,24,.9,,,2.5,22.5,35,20,12.5,7.5,,,,,,,,,,,
2010Q4,29,1.7,,,,,,40,40,20,,,,,,,,,,,
2010Q4,30,,,,,,,,,,,,,,,,,,,,
2010Q4,31,2.2,,,,,,10,20,40,25,5,,,,,,,,,
2010Q4,32,,,,,,,,,,,,,,,,,,,,
2010Q4,35,,,,,,,,,,,,,,,,,,,,
2010Q4,36,1.6,,,,,5,30,35,25,5,,,,,,,,,,
2010Q4,37,1.2,,,,,30,50,20,,,,,,,,,,,,
2010Q4,38,1,,,,,20,60,20,,,,,,,,,,,,
2010Q4,39,1.3,,,,,20,65,15,,,,,,,,,,,,
2010Q4,41,1.4,,,,,,,,,,,,,,,,,,,
2010Q4,42,1.4,,,,,15,50,30,5,,,,,,,,,,,
2010Q4,47,.9,,5,10,15,25,20,15,8,2,,,,,,,,,,
2010Q4,48,1.1,,,,5,35,45,15,,,,,,,,,,,,
2010Q4,52,1,0,0,3,13,30,32,16,5,1,0,,,,,,,,,
2010Q4,54,1.3,,,,10,20,25,20,15,10,,,,,,,,,,
2010Q4,56,1.2,,,,,20,60,20,,,,,,,,,,,,
2010Q4,58,,,,,,,,,,,,,,,,,,,,
2010Q4,59,1.6,,,,,,,,,,,,,,,,,,,
2010Q4,61,1.7,,,,,5,20,35,30,10,,,,,,,,,,
2010Q4,67,,,,,,,,,,,,,,,,,,,,
2010Q4,68,1.4,,,,,15,35,35,15,,,,,,,,,,,
2010Q4,70,1.7,,,,,,20,65,15,,,,,,,,,,,
2010Q4,73,,,,,,,,,,,,,,,,,,,,
2010Q4,80,,,,,,,,,,,,,,,,,,,,
2010Q4,82,1.7,,,,,7,25,53,15,,,,,,,,,,,
2010Q4,89,1.4,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2010Q4,90,.7,,,0,15,50,35,,,,,,,,,,,,,
2010Q4,93,,,,,,,,,,,,,,,,,,,,
2010Q4,94,1,,,5,10,30,35,15,5,,,,,,,,,,,
2010Q4,95,1.6092,,,,7,12,25,32,15,8,1,,,,,,,,,
2010Q4,96,1.6,,,,,5,25,50,15,5,,,,,,,,,,
2010Q4,97,2.5,,,,,,,,,,,,,,,,,,,
2010Q4,98,1.5,,,,5,10,20,30,20,15,,,,,,,,,,
2010Q4,99,1.9,,,,,,,70,30,,,,,,,,,,,
2010Q4,101,1.5,,,,,10,40,50,,,,,,,,,,,,
2010Q4,102,1,,,3,10,25,40,20,2,,,,,,,,,,,
2010Q4,105,.98,,,,,25,45,25,5,,,,,,,,,,,
2010Q4,106,1.7,,,,5,15,25,30,20,5,,,,,,,,,,
2010Q4,107,1.6939,0,.01,.17,1.72,8.83,23.48,32.34,23.1,8.55,1.64,.16,0,,,,,,,
2010Q4,108,1.2731,,,4.43,10.92,17.51,23.66,20.7,14.07,7.43,1.28,,,,,,,,,
2010Q4,109,1.2,.5,.5,.5,5,12,30,28,10,7,5,1,.5,,,,,,,
2011,1,1.5,,2,5,8,18,23,23,17,3,1,,,,,,,,,
2011,2,1.7,,2,4,6,10,16,22,20,12,6,2,,,,,,,,
2011,3,1.7,,,,,10,30,50,10,,,,,,,,,,,
2011,4,1.7,,,,5,10,20,35,15,10,5,,,,,,,,,
2011,5,2.3,,,,,,5,20,60,15,,,,,,,,,,
2011,7,1.6,,,,,,,,,,,,,,,,,,,
2011,8,1.3,1,2,5,11,18,27,22,11,2,1,,,,,,,,,
2011,10,1.45788,6.43,4.76,6.86,9.01,10.84,11.9,11.92,10.9,9.1,6.93,4.82,6.53,,,,,,,
2011,14,1.1,,10,10,10,20,30,10,10,,,,,,,,,,,
2011,15,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2011,16,1.4,10,6,7,9,15,21,14,9,5,3,1,,,,,,,,
2011,22,1.4,,,,5,20,45,25,5,,,,,,,,,,,
2011,24,1.2,,,,10,25,30,25,7.5,2.5,,,,,,,,,,
2011,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2011,30,1.3,,,,,,,,,,,,,,,,,,,
2011,31,2,,,,,10,20,30,30,10,,,,,,,,,,
2011,32,1.5,,1,3,8,16,21,23,18,7,2,1,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,1.8,,,,,10,35,35,15,5,,,,,,,,,,
2011,37,1.3,,,,2,20,44,30,4,,,,,,,,,,,
2011,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2011,39,1.4,,,,,25,60,15,,,,,,,,,,,,
2011,41,1.6,,,,,,30,60,10,,,,,,,,,,,
2011,42,1.8,,,,,5,15,55,20,5,,,,,,,,,,
2011,47,1,0,2,5,12,20,25,18,10,5,3,,,,,,,,,
2011,48,1.6,,,,10,10,20,50,10,,,,,,,,,,,
2011,52,1.2,,1,4,11,19,28,22,12,3,,,,,,,,,,
2011,54,1.4,,,,5,15,25,20,20,10,5,,,,,,,,,
2011,56,1.3,,,,,15,70,15,,,,,,,,,,,,
2011,58,1.9,,,,,,,,,,,,,,,,,,,
2011,59,1.6,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,67,1.5,,,,,5,15,25,20,20,10,5,,,,,,,,
2011,68,1.8,,,,,5,15,45,30,5,,,,,,,,,,
2011,70,1.8,,,,,,,75,25,,,,,,,,,,,
2011,73,1,,,,5,40,40,15,,,,,,,,,,,,
2011,80,1.8,4.54,3.62,5.46,7.54,9.55,11.08,11.77,11.47,10.24,8.37,6.27,10.09,,,,,,,
2011,82,1.5,,,,,7,25,53,15,,,,,,,,,,,
2011,89,1.5,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2011,90,1.1,,,0,0,20,50,20,10,,,,,,,,,,,
2011,93,1.4,,,,,5,60,35,,,,,,,,,,,,
2011,94,1.2,,2.5,5,7.5,20,35,12.5,10,5,2.5,,,,,,,,,
2011,95,1.81209,,,,6,10,17,37,20,8,2,,,,,,,,,
2011,96,1.9,,,,,5,20,45,25,5,,,,,,,,,,
2011,97,2.6,,,,,,,,,,,,,,,,,,,
2011,98,1.6,,,,5,10,15,30,25,15,,,,,,,,,,
2011,99,2,,,,,,,50,50,,,,,,,,,,,
2011,101,1.4,,,,,20,50,30,,,,,,,,,,,,
2011,102,1.1,1,1.5,2.5,7.5,20,35,20,7.5,2.5,1.5,1,,,,,,,,
2011,105,1.43,,,,,25,35,35,5,,,,,,,,,,,
2011,106,2,,,,,5,15,25,30,20,5,,,,,,,,,
2011,107,1.6232,0,0,.07,1.17,8.64,27.14,36.41,20.9,5.12,.53,.02,0,,,,,,,
2011,108,.96237122,,,9.92,15.09,21.96,23.54,16.74,9.82,2.93,,,,,,,,,,
2011,109,1.3,.5,.5,2,5,10,30,28,10,7,5,1,1,,,,,,,
2011Q4,1,1.7,1,2,6,10,16,20,22,16,4,2,1,,,,,,,,
2011Q4,2,2,,2,4,6,8,16,20,24,12,6,2,,,,,,,,
2011Q4,3,1.7,,,,,10,30,50,10,,,,,,,,,,,
2011Q4,4,1.6,,,5,5,15,20,25,15,10,5,,,,,,,,,
2011Q4,5,2.5,,,,,,10,20,30,35,5,,,,,,,,,
2011Q4,7,1.6,,,,,,,,,,,,,,,,,,,
2011Q4,8,1.6,1,2,3,5,12,20,23,17,10,5,2,,,,,,,,
2011Q4,10,1.3669,7.15,5.12,7.26,9.38,11.1,11.98,11.8,10.62,8.72,6.53,4.47,5.87,,,,,,,
2011Q4,14,.8,,,,,,,,,,,,,,,,,,,
2011Q4,15,1.7,,,,5,15,20,35,20,5,,,,,,,,,,
2011Q4,16,1.8,10,3,5,8,10,14,19,15,10,5,1,,,,,,,,
2011Q4,22,1.4,,,,5,20,50,20,5,,,,,,,,,,,
2011Q4,24,1.2,,,,10,25,30,25,7.5,2.5,,,,,,,,,,
2011Q4,29,2,,,,,,20,40,40,,,,,,,,,,,
2011Q4,30,,,,,,,,,,,,,,,,,,,,
2011Q4,31,2,,,,,,10,30,40,20,,,,,,,,,,
2011Q4,32,,,,,,,,,,,,,,,,,,,,
2011Q4,35,,,,,,,,,,,,,,,,,,,,
2011Q4,36,1.8,,,,,10,35,35,15,5,,,,,,,,,,
2011Q4,37,1.4,,,,2,15,40,31,10,2,,,,,,,,,,
2011Q4,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2011Q4,39,1.3,,,,,15,65,20,,,,,,,,,,,,
2011Q4,41,1.7,,,,,,,,,,,,,,,,,,,
2011Q4,42,2.1,,,,,,10,30,45,10,5,,,,,,,,,
2011Q4,47,1.4,2,5,8,12,15,25,20,10,3,,,,,,,,,,
2011Q4,48,1.9,,,,5,5,20,50,20,,,,,,,,,,,
2011Q4,52,1.6,,,1,5,13,23,27,20,7,4,,,,,,,,,
2011Q4,54,1.4,,,,10,15,25,25,15,10,,,,,,,,,,
2011Q4,56,1.4,,,,,10,60,30,,,,,,,,,,,,
2011Q4,58,,,,,,,,,,,,,,,,,,,,
2011Q4,59,1.8,,,,,,,,,,,,,,,,,,,
2011Q4,61,,,,,,,,,,,,,,,,,,,,
2011Q4,67,,,,,,,,,,,,,,,,,,,,
2011Q4,68,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2011Q4,70,1.9,,,,,,10,60,30,,,,,,,,,,,
2011Q4,73,,,,,,,,,,,,,,,,,,,,
2011Q4,80,,,,,,,,,,,,,,,,,,,,
2011Q4,82,1.3,,,,,10,55,25,10,,,,,,,,,,,
2011Q4,89,1.4,,,2.5,7.5,10,20,20,20,10,7.5,2.5,,,,,,,,
2011Q4,90,1.2,,,0,0,30,60,10,0,,,,,,,,,,,
2011Q4,93,,,,,,,,,,,,,,,,,,,,
2011Q4,94,1.4,,,2.5,5,12.5,40,20,15,5,,,,,,,,,,
2011Q4,95,1.812136,,,1,5,9,23,26,17,8,8,3,,,,,,,,
2011Q4,96,,,,,,,,,,,,,,,,,,,,
2011Q4,97,2.4,,,,,,,,,,,,,,,,,,,
2011Q4,98,1.9,,,,5,10,12.5,17.5,30,17.5,5,2.5,,,,,,,,
2011Q4,99,2,,,,,,20,30,50,,,,,,,,,,,
2011Q4,101,1.5,,,,,10,40,50,,,,,,,,,,,,
2011Q4,102,1.1,1,1.5,2.5,10,20,30,20,10,2.5,1.5,1,,,,,,,,
2011Q4,105,1.91,,,,,10,30,40,15,5,,,,,,,,,,
2011Q4,106,2,,,,,5,5,20,30,25,10,5,,,,,,,,
2011Q4,107,1.546,.01,.11,.9,4.53,13.76,25.14,27.71,18.41,7.37,1.78,.26,.02,,,,,,,
2011Q4,108,1.1692612,,,5.63,12.23,19.11,24.52,19.61,12.7,5.8,.4,,,,,,,,,
2011Q4,109,,,,,,,,,,,,,,,,,,,,
2014,1,1.7,,,3,8,11,20,20,20,13,3,2,,,,,,,,
2014,2,1.5,,2,4,6,10,16,20,16,12,8,4,2,,,,,,,
2014,3,1.9,,,,,10,20,40,20,10,,,,,,,,,,
2014,4,1.7,,,,10,10,20,20,20,10,10,,,,,,,,,
2014,5,2,,,,,,10,20,40,20,10,,,,,,,,,
2014,7,2,,,,,,,,,,,,,,,,,,,
2014,8,1.5,1,3,5,8,12,17,20,15,10,5,3,1,,,,,,,
2014,10,1.5,4.78,3.81,6.49,9.1,11.49,12.98,13.12,11.89,9.65,7.01,4.56,5.12,,,,,,,
2014,14,2.5,,,,,,,,,,,,,,,,,,,
2014,15,1.75,,,,5,10,15,35,20,10,5,,,,,,,,,
2014,16,1.8,,3,5,7,8,15,17,15,11,10,6,3,,,,,,,
2014,22,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2014,24,2.2,,,,2.5,5,10,15,25,22.5,15,5,,,,,,,,
2014,29,2.2,,,,,,,30,40,30,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,,,,,,,10,15,25,30,15,5,,,,,,,,
2014,37,1.9,,,,,3,28,40,25,4,,,,,,,,,,
2014,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2014,39,1.5,,,,,15,65,15,5,,,,,,,,,,,
2014,41,2,,,,,,,,,,,,,,,,,,,
2014,42,2,,,,,,10,30,50,10,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,1.7,,,,,,,,,,,,,,,,,,,
2014,52,2,,0,1,4,8,15,20,27,16,8,1,,,,,,,,
2014,54,1.8,,,,5,10,15,25,20,15,5,5,,,,,,,,
2014,56,2,,,,,,5,10,70,10,5,,,,,,,,,
2014,58,1.1,,,,,,,,,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2014,70,1.8,,,,,,15,70,15,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,2.5,,,,,,,,,,,,,,,,,,,
2014,82,1.7,,,,,10,25,55,10,,,,,,,,,,,
2014,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2014,90,2,,,0,0,0,20,30,50,,,,,,,,,,,
2014,93,2,,,,,,15,30,45,10,,,,,,,,,,
2014,94,1.6,,2,4,8,10,12,25,20,12.5,6.5,,,,,,,,,
2014,95,1.9,,,2,4,7,14,26,19,14,9,5,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,
2014,98,1.7,,,,,,25,45,30,,,,,,,,,,,
2014,99,1.8,,,,,,15,50,35,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,1.75,,.5,2,5,10,20,25,20,10,5,2,.5,,,,,,,
2014,105,2.4,,,,,5,10,20,25,25,15,,,,,,,,,
2014,106,2.5,,,,,,5,20,25,30,15,5,,,,,,,,
2014,107,1.4,2,1,2.38,5,16,24,30,15,3.7,.92,0,0,,,,,,,
2014,108,1.683372,,,.3,5.39,12.12,18.86,24.32,19.67,12.84,6.01,.49,,,,,,,,
2014,109,1.5,2.5,3.5,4,5,10,25,20,10,8,5,5,2,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2010,1,10.2,,,,,,,2,26,35,25,10,2,,,,,,,
2010,2,10.2,,,,,,,,30,40,30,,,,,,,,,
2010,3,10.2,,,,,,,,20,60,20,,,,,,,,,
2010,4,10.2,,,,,,,,15,55,30,,,,,,,,,
2010,5,10.5,,,,,,,,15,40,40,5,,,,,,,,
2010,7,10.6,,,,,,,,,,,,,,,,,,,
2010,8,10.3,,,,,,,2,13,38,35,10,2,,,,,,,
2010,10,10.4,,,,,,.18,2.63,15.33,35.44,32.63,11.95,1.73,.1,0,0,0,0,0,.01
2010,14,10.2,,,,,,,,10,60,30,,,,,,,,,
2010,15,10.5,,,,,,,,15,40,30,15,,,,,,,,
2010,16,10.5,,,,,,1,3,9,19,23,17,11,8,5,4,,,,
2010,22,10.5,,,,,,,,10,30,45,15,,,,,,,,
2010,24,10.1,,,,,,,10,21,40,19,10,,,,,,,,
2010,29,10,,,,,,,,10,60,30,,,,,,,,,
2010,30,10.1,,,,,,,,,,,,,,,,,,,
2010,31,10.3,,,,,,,,10,45,35,10,,,,,,,,
2010,32,9.9,,,,,,4,15,33,28,13,6,1,,,,,,,
2010,35,10.1,,,,,,,,10,90,,,,,,,,,,
2010,36,9.8,,,,,,,15,35,30,20,,,,,,,,,
2010,37,10.2,,,,,,,,38,58,4,,,,,,,,,
2010,38,10.3,,,,,,,,20,60,20,,,,,,,,,
2010,39,10.3,,,,,,,,10,65,20,5,,,,,,,,
2010,41,10.3,,,,,,,,,80,20,,,,,,,,,
2010,42,10.3,,,,,,,,10,60,30,,,,,,,,,
2010,47,10.6,,,,,,,,5,20,30,25,15,5,,,,,,
2010,48,9.4,,,,,,,,,,,,,,,,,,,
2010,52,10.3,,,,,,1,6,15,38,28,10,2,,,,,,,
2010,54,11,,,,,,,,10,15,20,25,20,10,,,,,,
2010,56,10.2,,,,,,,,15,70,15,,,,,,,,,
2010,58,10.3,,,,,,,,,,,,,,,,,,,
2010,59,10.2,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,
2010,67,10.3,,,,,,,5,15,30,25,15,10,,,,,,,
2010,68,10.6,,,,,,,,15,30,30,20,5,,,,,,,
2010,70,10.2,,,,,,,,35,65,,,,,,,,,,
2010,73,10,,,,,,,,10,40,30,20,,,,,,,,
2010,80,9.9,0,0,0,.02,.44,3.96,16.56,32.58,30.23,13.22,2.71,.26,.01,0,0,0,0,0,.01
2010,82,10.5,,,,,,,,12,30,51,7,,,,,,,,
2010,89,10.2,,,,,,5,10,20,30,20,10,5,,,,,,,
2010,90,10.8,,,,,,,,0,10,50,30,10,,,,,,,
2010,93,11,,,,,,,,,5,40,45,10,,,,,,,
2010,94,10.8,,,,,,,2.5,7.5,15,35,22.5,12.5,5,,,,,,
2010,95,10.2697,,,,,,,2,17,50,30,1,,,,,,,,
2010,96,10.4,,,,,,,,5,50,40,5,,,,,,,,
2010,97,10,,,,,,,,,,,,,,,,,,,
2010,98,10.2,,,,,,,5,20,40,30,5,,,,,,,,
2010,99,10.5,,,,,,,,,30,60,10,,,,,,,,
2010,101,10.2,,,,,,,,10,70,20,,,,,,,,,
2010,102,10.3,,,,,,,5,15,60,15,5,,,,,,,,
2010,105,10.6,,,,,,,,15,30,35,20,,,,,,,,
2010,106,10.2,,,,,,,,30,45,25,,,,,,,,,
2010,107,10.6,,,,,,,0,0,14.42,85.08,.5,,,,,,,,
2010,108,10.223784,,,,,,,7.23,28.45,46.13,18.19,,,,,,,,,
2010,109,10.5,,,,,,,,,,,,,,,,,,,
2011,1,10.4,,,,,,1,2,20,27,27,20,2,1,,,,,,
2011,2,10.2,,,,,,4,10,20,32,20,10,4,,,,,,,
2011,3,9.7,,,,,,,20,40,30,10,,,,,,,,,
2011,4,10.2,,,,,,,10,20,40,25,5,,,,,,,,
2011,5,9.8,,,,,,,20,50,20,10,,,,,,,,,
2011,7,10.6,,,,,,,,,,,,,,,,,,,
2011,8,10.5,,,,,1,3,7,12,24,27,13,8,4,1,,,,,
2011,10,10.6,.03,.09,.31,.92,2.28,4.77,8.4,12.47,15.6,16.45,14.62,10.95,6.91,3.67,1.65,.62,.2,.05,.01
2011,14,10.8,,,,,,,,10,30,40,20,,,,,,,,
2011,15,10.5,,,,,,,5,15,35,30,10,5,,,,,,,
2011,16,10.4,,,,1,3,8,11,15,20,16,13,8,4,1,,,,,
2011,22,10.7,,,,,,,,10,25,50,15,,,,,,,,
2011,24,10.4,,,,,,5,12.5,15,20,18.5,14,10,5,,,,,,
2011,29,10.5,,,,,,,,,40,50,10,,,,,,,,
2011,30,10.2,,,,,,,,,,,,,,,,,,,
2011,31,10.5,,,,,,,,5,25,40,25,5,,,,,,,
2011,32,9.7,,,,1,4,12,20,23,18,14,4,2,1,1,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,9.7,,,,,,5,25,35,25,10,,,,,,,,,
2011,37,9.7,,,,,,2,28,40,28,2,,,,,,,,,
2011,38,10.5,,,,,,,,,20,60,20,,,,,,,,
2011,39,10.6,,,,,,,,5,20,60,15,,,,,,,,
2011,41,10.4,,,,,,,,,60,40,,,,,,,,,
2011,42,9.7,,,,,,,25,50,25,,,,,,,,,,
2011,47,11.1,,,,,,,2,8,15,20,25,15,10,5,,,,,
2011,48,10.2,,,,,,,,,,,,,,,,,,,
2011,52,10.3,,,,,,1,7,19,38,25,9,1,,,,,,,
2011,54,9.8,,,,,5,10,20,25,20,15,5,,,,,,,,
2011,56,10.3,,,,,,,,15,70,15,,,,,,,,,
2011,58,11.2,,,,,,,,,,,,,,,,,,,
2011,59,10,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,67,10.5,,,,,,,,15,25,30,15,10,5,,,,,,
2011,68,10.8,,,,,,,5,12.5,12.5,25,25,15,5,,,,,,
2011,70,9.9,,,,,,,20,60,20,,,,,,,,,,
2011,73,10,,,,,,,,10,40,30,20,,,,,,,,
2011,80,9.9,0,.01,.06,.46,2.34,7.79,17.11,24.84,23.83,15.11,6.33,1.75,.32,.04,0,0,0,0,.01
2011,82,10.4,,,,,,3.5,7,30,51,5,3.5,,,,,,,,
2011,89,9.6,,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,
2011,90,10.4,,,,,,,,10,50,30,10,0,,,,,,,
2011,93,10,,,,,,,5,35,50,10,,,,,,,,,
2011,94,10.6,,,,,,,5,10,25,35,12.5,7.5,5,,,,,,
2011,95,10.251,,,,,,,5,14,42,26,11,2,,,,,,,
2011,96,10.4,,,,,,,5,10,40,30,10,5,,,,,,,
2011,97,9.2,,,,,,,,,,,,,,,,,,,
2011,98,9.9,,,,,,5,15,35,20,15,10,,,,,,,,
2011,99,9.6,,,,,,,30,60,10,,,,,,,,,,
2011,101,10.4,,,,,,,,10,70,20,,,,,,,,,
2011,102,10.7,,,,,,,1.5,10,20,45,15,7.5,1,,,,,,
2011,105,10.8,,,,,,,,10,25,45,15,5,,,,,,,
2011,106,10.2,,,,,,,,30,40,30,,,,,,,,,
2011,107,11,,,,,,,0,.08,4.33,35.32,48.45,11.39,.43,,,,,,
2011,108,10.438743,,,,,,,3.22,19.56,37.29,34.94,4.99,,,,,,,,
2011,109,10.3,,,,,,,,,,,,,,,,,,,
2011Feb,1,10.6,,,,,,,2,5,24,30,24,10,3,2,,,,,
2011Feb,2,10.2,,,,,,,10,20,40,20,10,,,,,,,,
2011Feb,3,9.8,,,,,,,10,40,40,10,,,,,,,,,
2011Feb,4,10.4,,,,,,,5,15,40,30,10,,,,,,,,
2011Feb,5,10.2,,,,,,,10,20,50,20,,,,,,,,,
2011Feb,7,10.9,,,,,,,,,,,,,,,,,,,
2011Feb,8,10.6,,,,,,1,5,12,24,26,21,9,2,,,,,,
2011Feb,10,10.7,.02,.07,.25,.75,1.93,4.17,7.6,11.68,15.12,16.5,15.18,11.76,7.68,4.23,1.96,.77,.25,.07,.01
2011Feb,14,10.6,,,,,,,,,,,,,,,,,,,
2011Feb,15,10.5,,,,,,,5,20,35,25,10,5,,,,,,,
2011Feb,16,10.6,,,,,,1,3,9,14,20,18,14,10,7,4,,,,
2011Feb,22,10.8,,,,,,,,10,25,50,15,,,,,,,,
2011Feb,24,10.4,,,,,,2.5,7.5,15,25,25,17.5,7.5,,,,,,,
2011Feb,29,10.3,,,,,,,,10,40,50,,,,,,,,,
2011Feb,30,,,,,,,,,,,,,,,,,,,,
2011Feb,31,10.6,,,,,,,,5,20,40,30,5,,,,,,,
2011Feb,32,,,,,,,,,,,,,,,,,,,,
2011Feb,35,,,,,,,,,,,,,,,,,,,,
2011Feb,36,10.5,,,,,,,5,10,25,35,20,5,,,,,,,
2011Feb,37,9.9,,,,,,,4,50,44,2,,,,,,,,,
2011Feb,38,10.5,,,,,,,,,20,60,20,,,,,,,,
2011Feb,39,10.8,,,,,,,,,15,65,15,5,,,,,,,
2011Feb,41,10.5,,,,,,,,,,,,,,,,,,,
2011Feb,42,10.1,,,,,,,10,20,40,30,,,,,,,,,
2011Feb,47,10.6,,,,,,,,5,20,30,25,15,5,,,,,,
2011Feb,48,10.4,,,,,,,,,,,,,,,,,,,
2011Feb,52,10.4,,,,,,1,7,18,38,26,9,1,,,,,,,
2011Feb,54,10.8,,,,,,,5,10,20,25,20,15,5,,,,,,
2011Feb,56,10.3,,,,,,,,20,70,10,,,,,,,,,
2011Feb,58,,,,,,,,,,,,,,,,,,,,
2011Feb,59,10.2,,,,,,,,,,,,,,,,,,,
2011Feb,61,,,,,,,,,,,,,,,,,,,,
2011Feb,67,,,,,,,,,,,,,,,,,,,,
2011Feb,68,,,,,,,,,,,,,,,,,,,,
2011Feb,70,10,,,,,,,,,,,,,,,,,,,
2011Feb,73,,,,,,,,,,,,,,,,,,,,
2011Feb,80,,,,,,,,,,,,,,,,,,,,
2011Feb,82,,,,,,,,,,,,,,,,,,,,
2011Feb,89,9.9,,,,5,7.5,12.5,15,20,15,12.5,7.5,5,,,,,,,
2011Feb,90,10.6,,,,,,,,0,30,40,20,10,,,,,,,
2011Feb,93,,,,,,,,,,,,,,,,,,,,
2011Feb,94,10.8,,,,,,,2.5,7.5,17.5,35,20,10,5,2.5,,,,,
2011Feb,95,10.363,,,,,,,3,15,46,29,7,,,,,,,,
2011Feb,96,10.5,,,,,,,5,10,30,40,10,5,,,,,,,
2011Feb,97,9.6,,,,,,,,,,,,,,,,,,,
2011Feb,98,10.5,,,,,,,2.5,10,27.5,32.5,17.5,10,,,,,,,
2011Feb,99,,,,,,,,,,,,,,,,,,,,
2011Feb,101,10.4,,,,,,,,,60,40,,,,,,,,,
2011Feb,102,10.6,,,,,,,,5,22.5,45,22.5,5,,,,,,,
2011Feb,105,10.7,,,,,,,,5,20,50,25,,,,,,,,
2011Feb,106,10.3,,,,,,,,30,40,30,,,,,,,,,
2011Feb,107,11.3,,,,,,,0,0,.2,13.63,62.06,23.48,.63,,,,,,
2011Feb,108,10.331912,,,,,,,,23.4,39.08,33.92,3.6,,,,,,,,
2011Feb,109,10.5,,,,,,,,,,,,,,,,,,,
2012Feb,1,10.1,,,,,,4,6,25,30,21,10,3,1,,,,,,
2012Feb,2,10,,,,,,2,4,16,30,28,14,4,2,,,,,,
2012Feb,3,9.5,,,,,,,20,40,30,10,,,,,,,,,
2012Feb,4,10,,,,,,,10,20,40,25,5,,,,,,,,
2012Feb,5,9.5,,,,,,10,40,40,10,,,,,,,,,,
2012Feb,7,10.1,,,,,,,,,,,,,,,,,,,
2012Feb,8,10.2,,,,1,3,6,12,18,20,18,11,5,3,2,1,,,,
2012Feb,10,10.5,.34,.55,1.19,2.34,4.11,6.46,9.1,11.48,12.97,13.13,11.9,9.67,7.03,4.58,2.67,1.4,.65,.27,.16
2012Feb,14,11.2,,,,,,,,,,,,,,,,,,,
2012Feb,15,10.3,,,,,,,5,20,35,30,5,5,,,,,,,
2012Feb,16,10.1,,,,1,3,6,10,14,20,16,13,10,6,1,,,,,
2012Feb,22,10.7,,,,,,,,10,25,45,20,,,,,,,,
2012Feb,24,9.8,,,,2.5,7.5,12.5,17.5,17.5,17.5,12.5,7.5,5,,,,,,,
2012Feb,29,10.3,,,,,,,,10,40,50,,,,,,,,,
2012Feb,30,,,,,,,,,,,,,,,,,,,,
2012Feb,31,10,,,,,,,10,20,45,20,5,,,,,,,,
2012Feb,32,,,,,,,,,,,,,,,,,,,,
2012Feb,35,,,,,,,,,,,,,,,,,,,,
2012Feb,36,10,,,,,,5,10,25,35,20,5,,,,,,,,
2012Feb,37,9.2,,,,,5,22,35,30,6,2,,,,,,,,,
2012Feb,38,10.3,,,,,,,,20,60,20,,,,,,,,,
2012Feb,39,10.3,,,,,,,5,15,60,20,,,,,,,,,
2012Feb,41,10.2,,,,,,,,,,,,,,,,,,,
2012Feb,42,8.9,,,,5,10,40,30,10,5,,,,,,,,,,
2012Feb,47,11.1,,,,,,,2,8,15,20,25,15,10,5,,,,,
2012Feb,48,,,,,,,,,,,,,,,,,,,,
2012Feb,52,9.9,,,,1,5,10,17,29,18,9,8,2,1,,,,,,
2012Feb,54,9.6,,,,,5,10,20,25,20,15,5,,,,,,,,
2012Feb,56,10,,,,,,,,20,70,10,,,,,,,,,
2012Feb,58,,,,,,,,,,,,,,,,,,,,
2012Feb,59,9.8,,,,,,,,,,,,,,,,,,,
2012Feb,61,,,,,,,,,,,,,,,,,,,,
2012Feb,67,,,,,,,,,,,,,,,,,,,,
2012Feb,68,,,,,,,,,,,,,,,,,,,,
2012Feb,70,8.9,,,,,,,,,,,,,,,,,,,
2012Feb,73,,,,,,,,,,,,,,,,,,,,
2012Feb,80,,,,,,,,,,,,,,,,,,,,
2012Feb,82,,,,,,,,,,,,,,,,,,,,
2012Feb,89,9,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,
2012Feb,90,10,,,,,,,,30,60,10,0,0,,,,,,,
2012Feb,93,,,,,,,,,,,,,,,,,,,,
2012Feb,94,9.9,,,,,2,8,15,30,25,10,6,4,,,,,,,
2012Feb,95,10.17101,,,,,,,5,31,37,24,3,,,,,,,,
2012Feb,96,,,,,,,,,,,,,,,,,,,,
2012Feb,97,,,,,,,,,,,,,,,,,,,,
2012Feb,98,10.3,,,,,,,10,17.5,32.5,20,15,5,,,,,,,
2012Feb,99,,,,,,,,,,,,,,,,,,,,
2012Feb,101,10.3,,,,,,,,10,60,30,,,,,,,,,
2012Feb,102,,,,,,,,,,,,,,,,,,,,
2012Feb,105,10.5,,,,,,,,10,35,35,20,,,,,,,,
2012Feb,106,9.9,,,,,,,20,35,30,15,,,,,,,,,
2012Feb,107,10.6,,,,,,,.09,2.35,18.35,42.65,29.89,6.28,.39,,,,,,
2012Feb,108,10.184675,,,,,,,6.12,22.3,38.6,29.75,3.23,,,,,,,,
2012Feb,109,10.3,,,,,,,,,,,,,,,,,,,
2014,1,8.7,,,5,15,22,25,18,10,3,2,,,,,,,,,
2014,2,7.5,14,8,12,18,13,10,7,5,4,3,3,2,1,,,,,,
2014,3,8,,,10,25,30,25,10,,,,,,,,,,,,
2014,4,9,,,5,10,20,20,15,10,5,5,5,5,,,,,,,
2014,5,7,,20,50,20,10,,,,,,,,,,,,,,
2014,7,9,,,,,,,,,,,,,,,,,,,
2014,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2014,10,8.7,6.64,5.46,8.04,10.6,12.51,13.24,12.54,10.64,8.09,5.51,3.36,1.84,.9,.39,.15,.05,.02,0,.02
2014,14,9.5,,,,,,,,,,,,,,,,,,,
2014,15,9,,,,5,10,30,30,15,5,5,,,,,,,,,
2014,16,9.3,1,3,5,7,9,12,18,15,11,9,4,3,2,1,,,,,
2014,22,9,,,,5,10,20,35,20,10,,,,,,,,,,
2014,24,8.2,5,5,10,17.5,25,17.5,10,5,5,,,,,,,,,,
2014,29,9.8,,,,,,,30,50,20,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,8,,5,5,15,30,20,15,5,5,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,8.7,,,,10,25,35,20,10,,,,,,,,,,,
2014,37,8.4,,,,10,30,30,16,8,4,2,,,,,,,,,
2014,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2014,39,9.3,,,,,5,10,60,20,5,,,,,,,,,,
2014,41,7,,,,,,,,,,,,,,,,,,,
2014,42,8,,,10,15,50,15,10,,,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,8,6,8,15,20,22,13,9,5,2,,,,,,,,,,
2014,54,8,5,10,15,15,15,15,10,5,5,5,,,,,,,,,
2014,56,8.8,,,,,20,60,20,,,,,,,,,,,,
2014,58,8.2,,,,,,,,,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,8.4,,,,20,30,30,20,,,,,,,,,,,,
2014,70,7.8,,,,55,45,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,9.1,,,,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,89,8,2.5,5,7.5,10,15,15,15,10,7.5,5,2.5,2.5,2.5,,,,,,
2014,90,9,,,,,,30,50,20,0,0,0,0,,,,,,,
2014,93,8,,,10,35,40,15,,,,,,,,,,,,,
2014,94,8.1,4,8,12,17.5,25,17.5,10,4,2,,,,,,,,,,
2014,95,8.509395,,,,5,29,46,18,2,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,
2014,98,8.5,,,2.5,20,30,27.5,15,5,,,,,,,,,,,
2014,99,7.8,,,20,50,30,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,9,,.5,2,5,10,20,25,20,10,5,2,.5,,,,,,,
2014,105,9.8,,,,,,5,15,35,30,15,,,,,,,,,
2014,106,8,,,5,10,25,20,15,10,10,5,,,,,,,,,
2014,107,8.5,3.25,2.75,4.5,9.5,30,30,9.5,4.5,2.75,2,1,.25,,,,,,,
2014,108,9.11844,,,,.86,14.12,31.45,40.8,12.77,,,,,,,,,,,
2014,109,8.5,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,,,,,,,
2010,2,,,,2,,,,,,,,,,,,,,,,
2010,3,,,,2,,,,,,,,,,,,,,,,
2010,4,,,,2.2,,,,,,,,,,,,,,,,
2010,5,,,,2,,,,,,,,,,,,,,,,
2010,7,,,,1.8,,,,,,,,,,,,,,,,
2010,8,,,,1.3,,,,,,,,,,,,,,,,
2010,10,,,,1.5,,,,,,,,,,,,,,,,
2010,14,,,,1,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,
2010,16,,,,1.6,,,,,,,,,,,,,,,,
2010,22,,,,1.1,,,,,,,,,,,,,,,,
2010,24,,,,1,,,,,,,,,,,,,,,,
2010,29,,,,1.3,,,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,
2010,32,,,,1.4,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,
2010,36,,,,1.5,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,
2010,38,,,,.8,,,,,,,,,,,,,,,,
2010,39,,,,1.3,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,,,,,,,
2010,47,,,,1.4,,,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,,,,,,,
2010,52,,,,1.1,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,,,,,,,
2010,58,,,,1.7,,,,,,,,,,,,,,,,
2010,59,,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,
2010,67,,,,,,,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,,,,,,,
2010,70,,,,1.5,,,,,,,,,,,,,,,,
2010,73,,,,1.3,,,,,,,,,,,,,,,,
2010,80,,,,2,,,,,,,,,,,,,,,,
2010,82,,,,,,,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,,,,,,,
2010,90,,,,1.7,,,,,,,,,,,,,,,,
2010,93,,,,1.75,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,
2010,97,,,,,,,,,,,,,,,,,,,,
2010,98,,,,1.2,,,,,,,,,,,,,,,,
2010,99,,,,3.2,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,
2010,102,,,,1.5,,,,,,,,,,,,,,,,
2010,105,,,,1.5,,,,,,,,,,,,,,,,
2010,106,,,,,,,,,,,,,,,,,,,,
2010,107,,,,0,,,,,,,,,,,,,,,,
2010,108,,,,1.6,,,,,,,,,,,,,,,,
2010,109,,,,1.6,,,,,,,,,,,,,,,,
2010Q2,1,,1,1.4,,,,,,,,,,,,,,,,,
2010Q2,2,85,1,1.3514,,,,,,,,,,,,,,,,,
2010Q2,3,85,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,4,80,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,5,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q2,7,83,1,1.36,,,,,,,,,,,,,,,,,
2010Q2,8,83,1,1.39,,,,,,,,,,,,,,,,,
2010Q2,10,85,1,1.4,,,,,,,,,,,,,,,,,
2010Q2,14,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q2,15,85,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,16,78,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,22,85,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,24,80.096,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,29,86,1.25,1.35,,,,,,,,,,,,,,,,,
2010Q2,30,80,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,31,78,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,32,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,35,,1,1.4,,,,,,,,,,,,,,,,,
2010Q2,36,86,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,37,82,1,1.33,,,,,,,,,,,,,,,,,
2010Q2,38,80,1,1.34,,,,,,,,,,,,,,,,,
2010Q2,39,82.4,1,1.36,,,,,,,,,,,,,,,,,
2010Q2,41,85,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,42,82,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,47,79.12575,1,1.30928815,,,,,,,,,,,,,,,,,
2010Q2,48,77,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,52,78,1,1.36,,,,,,,,,,,,,,,,,
2010Q2,54,,1,,,,,,,,,,,,,,,,,,
2010Q2,56,69,1,1.33,,,,,,,,,,,,,,,,,
2010Q2,58,82.5,,1.318,,,,,,,,,,,,,,,,,
2010Q2,59,85,1,,,,,,,,,,,,,,,,,,
2010Q2,61,85,1,1.34,,,,,,,,,,,,,,,,,
2010Q2,67,80,1,1.3,,,,,,,,,,,,,,,,,
2010Q2,68,77.9,1,1.36,,,,,,,,,,,,,,,,,
2010Q2,70,80,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,73,60,1,,,,,,,,,,,,,,,,,,
2010Q2,80,83.32,1,1.34953,,,,,,,,,,,,,,,,,
2010Q2,82,,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,89,84.71,1,1.39,,,,,,,,,,,,,,,,,
2010Q2,90,80,1,1.338,,,,,,,,,,,,,,,,,
2010Q2,93,82,1,1.36,,,,,,,,,,,,,,,,,
2010Q2,94,78,1,1.32,,,,,,,,,,,,,,,,,
2010Q2,95,86.5,1,1.36,,,,,,,,,,,,,,,,,
2010Q2,96,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q2,97,,1,1.32,,,,,,,,,,,,,,,,,
2010Q2,98,80,1,1.32,,,,,,,,,,,,,,,,,
2010Q2,99,85,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,101,78,1,1.34,,,,,,,,,,,,,,,,,
2010Q2,102,84,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,105,92,1,1.34,,,,,,,,,,,,,,,,,
2010Q2,106,,,,,,,,,,,,,,,,,,,,
2010Q2,107,83,1,1.37,,,,,,,,,,,,,,,,,
2010Q2,108,81,1,1.35,,,,,,,,,,,,,,,,,
2010Q2,109,86,1,1.34,,,,,,,,,,,,,,,,,
2010Q3,1,,1,1.4,,,,,,,,,,,,,,,,,
2010Q3,2,85,1,1.3514,,,,,,,,,,,,,,,,,
2010Q3,3,90,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,4,82,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,5,90,1,1.37,,,,,,,,,,,,,,,,,
2010Q3,7,83,1.25,1.36,,,,,,,,,,,,,,,,,
2010Q3,8,84,1,1.42,,,,,,,,,,,,,,,,,
2010Q3,10,85,1.25,1.35,,,,,,,,,,,,,,,,,
2010Q3,14,87,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,15,85,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,16,80,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,22,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,24,72,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,29,84,1.25,1.35,,,,,,,,,,,,,,,,,
2010Q3,30,80,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,31,75,1.25,1.32,,,,,,,,,,,,,,,,,
2010Q3,32,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,35,,1,,,,,,,,,,,,,,,,,,
2010Q3,36,90,1,1.37,,,,,,,,,,,,,,,,,
2010Q3,37,85,1,1.36,,,,,,,,,,,,,,,,,
2010Q3,38,78,1,1.36,,,,,,,,,,,,,,,,,
2010Q3,39,78,1,1.42,,,,,,,,,,,,,,,,,
2010Q3,41,85,1,1.33,,,,,,,,,,,,,,,,,
2010Q3,42,81,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,47,79.99613325,1,1.2933,,,,,,,,,,,,,,,,,
2010Q3,48,79,1,1.32,,,,,,,,,,,,,,,,,
2010Q3,52,80,1,1.32,,,,,,,,,,,,,,,,,
2010Q3,54,,1,,,,,,,,,,,,,,,,,,
2010Q3,56,75,1,1.28,,,,,,,,,,,,,,,,,
2010Q3,58,82.5,,1.318,,,,,,,,,,,,,,,,,
2010Q3,59,85,1,,,,,,,,,,,,,,,,,,
2010Q3,61,87,1,1.32,,,,,,,,,,,,,,,,,
2010Q3,67,80,1.25,1.3,,,,,,,,,,,,,,,,,
2010Q3,68,78.6,1,1.36,,,,,,,,,,,,,,,,,
2010Q3,70,70,1,1.33,,,,,,,,,,,,,,,,,
2010Q3,73,50,1,,,,,,,,,,,,,,,,,,
2010Q3,80,82.304,1,1.34953,,,,,,,,,,,,,,,,,
2010Q3,82,,1,1.4,,,,,,,,,,,,,,,,,
2010Q3,89,86.04,1,1.37,,,,,,,,,,,,,,,,,
2010Q3,90,80,1,1.33,,,,,,,,,,,,,,,,,
2010Q3,93,84,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,94,75,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,95,85,1,1.37,,,,,,,,,,,,,,,,,
2010Q3,96,90,1,1.28,,,,,,,,,,,,,,,,,
2010Q3,97,,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,98,75,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,99,90,1,1.33,,,,,,,,,,,,,,,,,
2010Q3,101,83.7,1,1.31,,,,,,,,,,,,,,,,,
2010Q3,102,89,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,105,95,1,1.32,,,,,,,,,,,,,,,,,
2010Q3,106,,,,,,,,,,,,,,,,,,,,
2010Q3,107,80,1,1.37,,,,,,,,,,,,,,,,,
2010Q3,108,83,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,109,87,1,1.34,,,,,,,,,,,,,,,,,
2010Q4,1,,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,2,87,1,1.3514,,,,,,,,,,,,,,,,,
2010Q4,3,95,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,4,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,5,95,1,1.41,,,,,,,,,,,,,,,,,
2010Q4,7,83,1.5,1.36,,,,,,,,,,,,,,,,,
2010Q4,8,88,1,1.38,,,,,,,,,,,,,,,,,
2010Q4,10,90,1.5,1.3,,,,,,,,,,,,,,,,,
2010Q4,14,90,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,15,90,1.25,1.35,,,,,,,,,,,,,,,,,
2010Q4,16,82,1,1.32,,,,,,,,,,,,,,,,,
2010Q4,22,80,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,24,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,29,85,1.5,1.35,,,,,,,,,,,,,,,,,
2010Q4,30,80,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,31,75,1.25,1.32,,,,,,,,,,,,,,,,,
2010Q4,32,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,35,,1,,,,,,,,,,,,,,,,,,
2010Q4,36,92,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,37,85,1,1.38,,,,,,,,,,,,,,,,,
2010Q4,38,80,1,1.37,,,,,,,,,,,,,,,,,
2010Q4,39,77,1,1.44,,,,,,,,,,,,,,,,,
2010Q4,41,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,42,81,1.15,1.35,,,,,,,,,,,,,,,,,
2010Q4,47,80.39611392,1,1.30667,,,,,,,,,,,,,,,,,
2010Q4,48,80,1.25,1.3,,,,,,,,,,,,,,,,,
2010Q4,52,90,1,1.27,,,,,,,,,,,,,,,,,
2010Q4,54,,1.25,,,,,,,,,,,,,,,,,,
2010Q4,56,79,1.25,1.25,,,,,,,,,,,,,,,,,
2010Q4,58,82.5,,1.318,,,,,,,,,,,,,,,,,
2010Q4,59,85,1,,,,,,,,,,,,,,,,,,
2010Q4,61,90,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,67,80,1.5,1.2,,,,,,,,,,,,,,,,,
2010Q4,68,79.3,1,1.37,,,,,,,,,,,,,,,,,
2010Q4,70,70,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,73,60,1,,,,,,,,,,,,,,,,,,
2010Q4,80,82.643,1,1.34953,,,,,,,,,,,,,,,,,
2010Q4,82,,1,1.45,,,,,,,,,,,,,,,,,
2010Q4,89,87.07,1,1.33,,,,,,,,,,,,,,,,,
2010Q4,90,80,1,1.307,,,,,,,,,,,,,,,,,
2010Q4,93,86,1,1.34,,,,,,,,,,,,,,,,,
2010Q4,94,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,95,87,1.25,1.35,,,,,,,,,,,,,,,,,
2010Q4,96,92.5,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,97,,1.25,1.28,,,,,,,,,,,,,,,,,
2010Q4,98,70,1.5,1.3,,,,,,,,,,,,,,,,,
2010Q4,99,85,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,101,85,1,1.29,,,,,,,,,,,,,,,,,
2010Q4,102,89.5,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,105,90,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,106,,,,,,,,,,,,,,,,,,,,
2010Q4,107,80,1,1.37,,,,,,,,,,,,,,,,,
2010Q4,108,84,1.25,1.35,,,,,,,,,,,,,,,,,
2010Q4,109,87,1,1.34,,,,,,,,,,,,,,,,,
2011,1,,1.45,1.4,,,,,,,,,,,,,,,,,
2011,2,100,1.5,1.3514,2.4,,,,,,,,,,,,,,,,
2011,3,90,1.5,1.3,2.5,,,,,,,,,,,,,,,,
2011,4,98,1.5,1.3,1.7,,,,,,,,,,,,,,,,
2011,5,110,2,1.4,2.4,,,,,,,,,,,,,,,,
2011,7,83,1.9,1.36,1.8,,,,,,,,,,,,,,,,
2011,8,105,1.8,1.33,1.3,,,,,,,,,,,,,,,,
2011,10,95,2.5,1.25,1.5,,,,,,,,,,,,,,,,
2011,14,92,1,1.4,1,,,,,,,,,,,,,,,,
2011,15,90,1.75,1.35,,,,,,,,,,,,,,,,,
2011,16,86,2,1.32,1.7,,,,,,,,,,,,,,,,
2011,22,85,1.75,1.4,1.5,,,,,,,,,,,,,,,,
2011,24,79.583,2,1.32,1.5,,,,,,,,,,,,,,,,
2011,29,88,1.5,1.35,1.7,,,,,,,,,,,,,,,,
2011,30,80,1,1.35,,,,,,,,,,,,,,,,,
2011,31,80,1.5,1.4,,,,,,,,,,,,,,,,,
2011,32,75,1.1,1.35,1.3,,,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,96,1.5,1.45,2,,,,,,,,,,,,,,,,
2011,37,87,1.5,1.4,,,,,,,,,,,,,,,,,
2011,38,81.75,1.56,1.4,1.2,,,,,,,,,,,,,,,,
2011,39,81.8,1.58,1.45,1.7,,,,,,,,,,,,,,,,
2011,41,85,1.75,1.3,,,,,,,,,,,,,,,,,
2011,42,83,1.5,1.35,,,,,,,,,,,,,,,,,
2011,47,,,,1,,,,,,,,,,,,,,,,
2011,48,90,1.5,1.3,,,,,,,,,,,,,,,,,
2011,52,90,1.25,1.21,1.1,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,56,78,2.31,1.2,,,,,,,,,,,,,,,,,
2011,58,82.8,,1.268,1.3,,,,,,,,,,,,,,,,
2011,59,,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,67,80,2,1.2,,,,,,,,,,,,,,,,,
2011,68,80.975,1.285,1.37,,,,,,,,,,,,,,,,,
2011,70,75,1.75,1.25,1.8,,,,,,,,,,,,,,,,
2011,73,,,,1,,,,,,,,,,,,,,,,
2011,80,84.844,1.25,1.345895,2.8,,,,,,,,,,,,,,,,
2011,82,,2,1.45,,,,,,,,,,,,,,,,,
2011,89,89.3,1.4,1.29,,,,,,,,,,,,,,,,,
2011,90,80,1,1.29,1.7,,,,,,,,,,,,,,,,
2011,93,90,2,1.33,2,,,,,,,,,,,,,,,,
2011,94,80,1,1.38,.5,,,,,,,,,,,,,,,,
2011,95,90.5,1.75,1.3,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,97,,3,1.2,,,,,,,,,,,,,,,,,
2011,98,67.5,2,1.35,1.8,,,,,,,,,,,,,,,,
2011,99,75,2.5,1.25,2.5,,,,,,,,,,,,,,,,
2011,101,85,1,1.27,,,,,,,,,,,,,,,,,
2011,102,98,1.25,1.2,1,,,,,,,,,,,,,,,,
2011,105,92,2.5,1.3,1.6,,,,,,,,,,,,,,,,
2011,106,,,,,,,,,,,,,,,,,,,,
2011,107,81,1.3,1.37,1.5,,,,,,,,,,,,,,,,
2011,108,85.25,1.5,1.305,2.8,,,,,,,,,,,,,,,,
2011,109,87,1.8,1.34,1.4,,,,,,,,,,,,,,,,
2011Q1,1,,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q1,2,92,1.25,1.3514,,,,,,,,,,,,,,,,,
2011Q1,3,90,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q1,4,90,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q1,5,100,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q1,7,83,1.75,1.36,,,,,,,,,,,,,,,,,
2011Q1,8,94,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q1,10,90,1.75,1.3,,,,,,,,,,,,,,,,,
2011Q1,14,92,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,15,90,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q1,16,83,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q1,22,85,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q1,24,75,1.25,1.34,,,,,,,,,,,,,,,,,
2011Q1,29,87,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q1,30,80,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,31,78,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q1,32,75,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,35,,,,,,,,,,,,,,,,,,,,
2011Q1,36,92,1.25,1.44,,,,,,,,,,,,,,,,,
2011Q1,37,87,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,38,81,1.25,1.38,,,,,,,,,,,,,,,,,
2011Q1,39,79.2,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q1,41,85,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q1,42,82,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q1,47,80.79809449,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,48,82,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q1,52,84,1,1.22,,,,,,,,,,,,,,,,,
2011Q1,54,,1.5,,,,,,,,,,,,,,,,,,
2011Q1,56,80,1.75,1.23,,,,,,,,,,,,,,,,,
2011Q1,58,,,,,,,,,,,,,,,,,,,,
2011Q1,59,85,1.25,,,,,,,,,,,,,,,,,,
2011Q1,61,,,,,,,,,,,,,,,,,,,,
2011Q1,67,80,1.75,1.2,,,,,,,,,,,,,,,,,
2011Q1,68,80,1,1.37,,,,,,,,,,,,,,,,,
2011Q1,70,75,1,1.28,,,,,,,,,,,,,,,,,
2011Q1,73,50,1.25,,,,,,,,,,,,,,,,,,
2011Q1,80,83.32,1.13,1.34771,,,,,,,,,,,,,,,,,
2011Q1,82,,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q1,89,87.93,1.1,1.31,,,,,,,,,,,,,,,,,
2011Q1,90,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,93,90,1.25,1.34,,,,,,,,,,,,,,,,,
2011Q1,94,80,1,1.38,,,,,,,,,,,,,,,,,
2011Q1,95,89,1.5,1.33,,,,,,,,,,,,,,,,,
2011Q1,96,95,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,97,,1.75,1.26,,,,,,,,,,,,,,,,,
2011Q1,98,70,1.75,1.33,,,,,,,,,,,,,,,,,
2011Q1,99,85,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q1,101,85,1,1.28,,,,,,,,,,,,,,,,,
2011Q1,102,93,1,1.22,,,,,,,,,,,,,,,,,
2011Q1,105,88,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q1,106,,,,,,,,,,,,,,,,,,,,
2011Q1,107,80.5,1.25,1.37,,,,,,,,,,,,,,,,,
2011Q1,108,85,1.25,1.32,,,,,,,,,,,,,,,,,
2011Q1,109,87,1.25,1.34,,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,
2014,2,,,,2.2,,,,,,,,,,,,,,,,
2014,3,,,,3,,,,,,,,,,,,,,,,
2014,4,,,,2,,,,,,,,,,,,,,,,
2014,5,,,,2.2,,,,,,,,,,,,,,,,
2014,7,,,,3,,,,,,,,,,,,,,,,
2014,8,,,,2.3,,,,,,,,,,,,,,,,
2014,10,,,,2.25,,,,,,,,,,,,,,,,
2014,14,,,,2.5,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,
2014,16,,,,2.2,,,,,,,,,,,,,,,,
2014,22,,,,2,,,,,,,,,,,,,,,,
2014,24,,,,2.2,,,,,,,,,,,,,,,,
2014,29,,,,2,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,,,,3.5,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,
2014,38,,,,2,,,,,,,,,,,,,,,,
2014,39,,,,1.9,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,
2014,47,,,,2,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,,,,,,,,,,,,,,,,,,,,
2014,54,,,,,,,,,,,,,,,,,,,,
2014,56,,,,,,,,,,,,,,,,,,,,
2014,58,,,,1.6,,,,,,,,,,,,,,,,
2014,59,,,,,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,,,,2.5,,,,,,,,,,,,,,,,
2014,73,,,,,,,,,,,,,,,,,,,,
2014,80,,,,2.7,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,
2014,90,,,,1.9,,,,,,,,,,,,,,,,
2014,93,,,,2.5,,,,,,,,,,,,,,,,
2014,94,,,,2.5,,,,,,,,,,,,,,,,
2014,95,,,,2,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,97,,,,,,,,,,,,,,,,,,,,
2014,98,,,,3.5,,,,,,,,,,,,,,,,
2014,99,,,,1.9,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,102,,,,2.75,,,,,,,,,,,,,,,,
2014,105,,,,2.8,,,,,,,,,,,,,,,,
2014,106,,,,,,,,,,,,,,,,,,,,
2014,107,,,,2.5,,,,,,,,,,,,,,,,
2014,108,,,,2.3,,,,,,,,,,,,,,,,
2014,109,,,,2.3,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2010Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,4,1.5,,,,,5,45,45,5,,,,,,,,,,,
2010,5,1.5,,,,,5,40,40,15,,,,,,,,,,,
2010,7,1.5,,,,,,,,,,,,,,,,,,,
2010,8,1.5,,,,,4,42,50,4,,,,,,,,,,,
2010,10,1.2,,,,,10,80,10,,,,,,,,,,,,
2010,14,1.4,,,,,,60,40,,,,,,,,,,,,
2010,15,1.4,,,,,,55,45,,,,,,,,,,,,
2010,16,1.6,0,3,4,9,15,18,25,18,5,2,1,0,,,,,,,
2010,20,1.4,,,,,,50,50,,,,,,,,,,,,
2010,22,1.5,,,,,10,30,55,5,,,,,,,,,,,
2010,23,1.4,,,,1,5,45,44,5,,,,,,,,,,,
2010,24,1.5,,,,,20,30,30,20,,,,,,,,,,,
2010,29,1.2,,,,,30,60,10,,,,,,,,,,,,
2010,30,1.4,,,,,14,46,40,,,,,,,,,,,,
2010,31,1.3,,,,,20,40,30,10,,,,,,,,,,,
2010,32,1.4,,,,1,5,46,44,3,1,,,,,,,,,,
2010,33,1.6,,,,,,20,80,,,,,,,,,,,,
2010,35,1.5,,,,,,50,50,,,,,,,,,,,,
2010,36,1.4,,,,15,25,30,25,5,,,,,,,,,,,
2010,37,1.6,,,,,,5,95,,,,,,,,,,,,
2010,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2010,39,1.5,,,,,10,35,45,10,,,,,,,,,,,
2010,41,1.4,,,,,,65,35,,,,,,,,,,,,
2010,45,1.3,,,,,,60,30,10,,,,,,,,,,,
2010,47,1.6,0,1,5,15,18,23,17,15,5,1,0,0,,,,,,,
2010,48,1.1,,,0,15,20,45,20,,,,,,,,,,,,
2010,49,1.6,,,,5,10,30,40,10,5,,,,,,,,,,
2010,52,1.6,0,0,0,1,8,28,38.7,20,4,.3,0,0,,,,,,,
2010,54,1.5,,,,5,10,25,30,20,10,,,,,,,,,,
2010,57,1.6,,,,,,,,,,,,,,,,,,,
2010,70,1.3,,,,,,60,40,,,,,,,,,,,,
2010,73,.9,,,,20,50,30,,,,,,,,,,,,,
2010,80,1.6,0,0,0,0,.45,26.89,64.67,7.96,.03,0,0,0,,,,,,,
2010,82,1.5,,,,,,,,,,,,,,,,,,,
2010,84,1.4,0,0,0,0,0,52,48,0,0,0,0,0,,,,,,,
2010,85,1.3,0,0,0,0,.93,71.25,27.8,.02,0,0,0,0,,,,,,,
2010,88,1.5,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2010,89,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2010,90,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,
2010,93,1.5,,,,,,35,65,,,,,,,,,,,,
2010,94,1.2,,,2.5,10,20,35,17.5,10,5,,,,,,,,,,
2010,95,1.35,0,0,0,4.13,14.99,38.93,34.67,6.26,1.02,0,0,0,,,,,,,
2010,96,1.4,,,,,5,60,30,5,,,,,,,,,,,
2010,97,1.5,,,,,,,,,,,,,,,,,,,
2010,98,1.5,,,,,10,30,45,15,,,,,,,,,,,
2010,99,1.3,,,,,10,80,10,,,,,,,,,,,,
2010,101,1.8,,,,,,20,70,10,,,,,,,,,,,
2010,102,1.5,,,,,.5,44,55,.5,,,,,,,,,,,
2010,103,1.6,,,,,,20,70,10,,,,,,,,,,,
2010,104,1.3,0,0,0,5,20,40,30,5,0,0,0,0,,,,,,,
2010,105,1.33,,,,,10,70,20,,,,,,,,,,,,
2010,106,1.5,,,,,,45,55,,,,,,,,,,,,
2010,107,1.5166,0,0,0,0,.04,36.73,63.11,.12,0,0,0,0,,,,,,,
2010,108,1.8,,,,3,5,16,62,12,2,,,,,,,,,,
2010,109,1.59,1,1,3,5,10,17,35,18,5,3,1,1,,,,,,,
2011,4,1.6,,,,5,10,35,35,10,5,,,,,,,,,,
2011,5,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2011,7,1.5,,,,,,,,,,,,,,,,,,,
2011,8,1.7,,,3,4,13,22,27,17,9,3,2,,,,,,,,
2011,10,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2011,14,1.4,,,,,20,40,40,,,,,,,,,,,,
2011,15,1.6,,,,,,40,50,10,,,,,,,,,,,
2011,16,1.7,0,2,3,6,13,17,22,16,11,8,2,0,,,,,,,
2011,20,1.5,,,,,20,40,40,,,,,,,,,,,,
2011,22,1.6,,,,,10,25,50,15,,,,,,,,,,,
2011,23,1.7,,,1,10,14,20,30,20,5,,,,,,,,,,
2011,24,1.6,,,,5,15,25,25,20,10,,,,,,,,,,
2011,29,1.4,,,,,20,60,20,,,,,,,,,,,,
2011,30,1.3,,,,,17,55,28,,,,,,,,,,,,
2011,31,1.5,,,,,10,30,50,10,,,,,,,,,,,
2011,32,1.2,,1,2,9,24,28,23,10,2,1,,,,,,,,,
2011,33,2,,,,,,10,40,40,10,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,2,,,,,5,20,25,30,15,5,,,,,,,,,
2011,37,1.7,,,,,,5,85,10,,,,,,,,,,,
2011,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2011,39,1.6,,,,,10,25,35,20,10,,,,,,,,,,
2011,41,1.6,,,,,,35,65,,,,,,,,,,,,
2011,45,1.5,,,,,,40,40,20,,,,,,,,,,,
2011,47,1.4,1,2,5,10,15,35,15,10,5,2,0,0,,,,,,,
2011,48,1.5,,,,5,5,45,45,,,,,,,,,,,,
2011,49,1.7,,,,5,10,20,35,20,5,5,,,,,,,,,
2011,52,1.5,0,.2,.8,5.5,16,28,31,14,4,.5,0,0,,,,,,,
2011,54,1.4,,,5,10,10,20,20,20,15,,,,,,,,,,
2011,57,1.7,,,,,,,,,,,,,,,,,,,
2011,70,.8,,,,,55,45,,,,,,,,,,,,,
2011,73,.7,,,5,20,50,25,,,,,,,,,,,,,
2011,80,1.7,0,.01,.14,1.54,8.45,23.42,32.88,23.42,8.45,1.54,.14,.01,,,,,,,
2011,82,1.4,,,,,,,,,,,,,,,,,,,
2011,84,1.6,0,0,1,4,12,20,28,22,10,2,1,0,,,,,,,
2011,85,1.2,.3,.92,3.99,10.66,19.52,24.49,21.05,12.4,5,1.38,.26,.03,,,,,,,
2011,88,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011,89,1.6,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2011,90,1.6,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,
2011,93,1.8,,,,,,15,50,35,,,,,,,,,,,
2011,94,1,,2.5,5,12.5,25,30,12.5,7.5,5,,,,,,,,,,
2011,95,1.5415,0,.04,0,5.24,11.15,30.57,38.27,12.95,1.66,.08,.04,0,,,,,,,
2011,96,1.4,,,,5,10,40,30,10,5,,,,,,,,,,
2011,97,1.8,,,,,,,,,,,,,,,,,,,
2011,98,1.1,,,,10,20,40,20,10,,,,,,,,,,,
2011,99,1.3,,,,,10,80,10,,,,,,,,,,,,
2011,101,1.8,,,,,,20,50,30,,,,,,,,,,,
2011,102,1.2,,,,2.5,20,50,25,2.5,,,,,,,,,,,
2011,103,1.9,,,,,5,15,30,30,15,5,,,,,,,,,
2011,104,1.4,0,0,0,5,10,40,30,10,5,0,0,0,,,,,,,
2011,105,1.5,,,,,10,35,45,10,,,,,,,,,,,
2011,106,1.5,,,,,,35,40,25,,,,,,,,,,,
2011,107,1.48,0,.03,.52,3.97,15.34,26.76,31.06,17.78,3.82,.66,.05,.01,,,,,,,
2011,108,1.7,,,,2,3,28,48,16,3,,,,,,,,,,
2011,109,1.73,1,1,3,5,8,20,32,20,5,3,1,1,,,,,,,
2011Jun,4,1.4,,,,5,15,40,25,10,5,,,,,,,,,,
2011Jun,5,1.7,,,,,,20,50,20,10,,,,,,,,,,
2011Jun,7,1.5,,,,,,,,,,,,,,,,,,,
2011Jun,8,1.5,,,2,5,14,27,30,18,4,,,,,,,,,,
2011Jun,10,1.4,,,,5,10,50,30,5,,,,,,,,,,,
2011Jun,14,1.2,,,,,,,,,,,,,,,,,,,
2011Jun,15,1.6,,,,,,45,35,20,,,,,,,,,,,
2011Jun,16,1.7,0,2,3,6,13,17,22,16,11,8,2,0,,,,,,,
2011Jun,20,1.5,,,,,,50,50,,,,,,,,,,,,
2011Jun,22,1.6,,,,,10,30,50,10,,,,,,,,,,,
2011Jun,23,1.6,,,1,8,18,22,25,17,8,1,,,,,,,,,
2011Jun,24,1.5,,,,5,20,25,25,20,5,,,,,,,,,,
2011Jun,29,1.4,,,,,20,60,20,,,,,,,,,,,,
2011Jun,30,1.2,,,,,,,,,,,,,,,,,,,
2011Jun,31,1.7,,,,,,20,45,35,,,,,,,,,,,
2011Jun,32,,,,,,,,,,,,,,,,,,,,
2011Jun,33,2,,,,,,10,40,40,10,,,,,,,,,,
2011Jun,35,,,,,,,,,,,,,,,,,,,,
2011Jun,36,1.8,,,,5,15,30,30,15,5,,,,,,,,,,
2011Jun,37,1.4,,,,,2,54,42,2,,,,,,,,,,,
2011Jun,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2011Jun,39,1.6,,,,5,5,20,35,25,5,5,,,,,,,,,
2011Jun,41,1.6,,,,,,,,,,,,,,,,,,,
2011Jun,45,,,,,,,,,,,,,,,,,,,,
2011Jun,47,1.5,0,0,5,10,15,22,23,15,10,0,0,0,,,,,,,
2011Jun,48,1.5,,,,5,5,45,45,,,,,,,,,,,,
2011Jun,49,,,,,,,,,,,,,,,,,,,,
2011Jun,52,1.3,,.3,2.2,11.2,23.9,30.6,19,10,2,.8,,,,,,,,,
2011Jun,54,1.3,,,,10,20,25,20,15,10,,,,,,,,,,
2011Jun,57,,,,,,,,,,,,,,,,,,,,
2011Jun,70,.6,,,,,60,40,,,,,,,,,,,,,
2011Jun,73,,,,,,,,,,,,,,,,,,,,
2011Jun,80,,,,,,,,,,,,,,,,,,,,
2011Jun,82,,,,,,,,,,,,,,,,,,,,
2011Jun,84,,,,,,,,,,,,,,,,,,,,
2011Jun,85,1.14,3.14,3.38,7.53,11.95,15.74,17.21,15.62,11.77,7.37,3.83,1.65,.81,,,,,,,
2011Jun,88,1.6,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011Jun,89,1.8,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2011Jun,90,1.5,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,
2011Jun,93,1.8,,,,,,15,50,35,,,,,,,,,,,
2011Jun,94,.7,,5,15,20,25,15,12.5,7.5,,,,,,,,,,,
2011Jun,95,1.4898,.01,.06,.53,4.83,10.45,29.86,35.33,13.45,4.33,1.03,.11,.01,,,,,,,
2011Jun,96,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2011Jun,97,1.6,,,,,,,,,,,,,,,,,,,
2011Jun,98,1.1,,,,15,20,30,20,15,,,,,,,,,,,
2011Jun,99,,,,,,,,,,,,,,,,,,,,
2011Jun,101,1.9,,,,,,10,50,40,,,,,,,,,,,
2011Jun,102,1.2,,,,5,20,45,25,5,,,,,,,,,,,
2011Jun,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,
2011Jun,104,1.3,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,
2011Jun,105,1.4,,,,,15,40,35,10,,,,,,,,,,,
2011Jun,106,1.5,,,,,,30,40,30,,,,,,,,,,,
2011Jun,107,1.6903,0,0,0,.19,4.38,22.76,45.35,24.64,2.55,.13,0,0,,,,,,,
2011Jun,108,1.7,,,,1,11,28,45,13,2,,,,,,,,,,
2011Jun,109,1.6,.5,.5,1,2,5,18,24,18,15,10,5,1,,,,,,,
2012,4,1.3,,,5,10,20,25,25,10,5,,,,,,,,,,
2012,5,2,,,,,,10,40,40,10,,,,,,,,,,
2012,7,1.4,,,,,,,,,,,,,,,,,,,
2012,8,1.9,1,2,3,4,11,19,25,21,8,3,2,1,,,,,,,
2012,10,,,,,,,,,,,,,,,,,,,,
2012,14,1.4,,,,10,20,30,30,10,,,,,,,,,,,
2012,15,1.6,,,,,10,40,40,10,,,,,,,,,,,
2012,16,1.8,1,2,3,9,13,16,21,14,10,7,3,1,,,,,,,
2012,20,1.8,,,,,20,30,40,10,,,,,,,,,,,
2012,22,1.9,,,,,10,20,50,20,,,,,,,,,,,
2012,23,2,,,,1,5,20,24,25,20,4,1,,,,,,,,
2012,24,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2012,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,1.8,,,,,,15,45,40,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,2.5,,,,,,,20,30,30,20,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,36,2.4,,,,,5,15,30,30,15,5,,,,,,,,,
2012,37,1.9,,,,,,5,52,38,5,,,,,,,,,,
2012,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2012,39,1.4,,,,5,10,30,30,20,5,,,,,,,,,,
2012,41,1.6,,,,,,,70,30,,,,,,,,,,,
2012,45,,,,,,,,,,,,,,,,,,,,
2012,47,,,,,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,49,,,,,,,,,,,,,,,,,,,,
2012,52,.7,1.5,5.5,11.5,21,26.3,19,10,4,1.2,0,0,0,,,,,,,
2012,54,,,,,5,10,20,30,20,15,,,,,,,,,,
2012,57,1.5,,,,,,,,,,,,,,,,,,,
2012,70,1.5,,,,,,25,65,10,,,,,,,,,,,
2012,73,.8,,,5,40,45,10,,,,,,,,,,,,,
2012,80,1.8,.01,.06,.5,2.65,8.99,19.37,26.57,23.2,12.9,4.56,1.03,.16,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,1.7,1,1,1,3,10,20,26,19,12,4,2,1,,,,,,,
2012,85,1.4,1.46,2,5.18,9.53,14.31,17.53,17.53,14.31,9.53,5.18,2.3,1.14,,,,,,,
2012,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012,89,1.8,,,2.5,5,7.5,20,30,20,7.5,5,2.5,,,,,,,,
2012,90,1.8,0,0,0,0,0,15,60,25,0,0,0,0,,,,,,,
2012,93,2,,,,,,5,45,45,5,,,,,,,,,,
2012,94,1.2,,,5,10,20,35,15,10,5,,,,,,,,,,
2012,95,1.6581,.03,.26,2.88,4.2,8.6,24.55,34.09,14.82,7.86,2.49,.14,.08,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,,,,,,,,,,,,,,,,,,,,
2012,98,1.5,,,5,10,15,25,25,15,5,,,,,,,,,,
2012,99,,,,,,,,,,,,,,,,,,,,
2012,101,2,,,,,,,40,50,10,,,,,,,,,,
2012,102,1.3,,,.5,5,20,40,25,7.5,2,,,,,,,,,,
2012,103,2,,,,2.5,5,15,30,35,10,2.5,,,,,,,,,
2012,104,1.6,0,0,0,0,10,30,30,20,10,0,0,0,,,,,,,
2012,105,1.8,,,,,15,30,30,20,5,,,,,,,,,,
2012,106,1.7,,,,,,30,40,30,,,,,,,,,,,
2012,107,1.5801,0,.05,.6,3.74,13.2,23.2,29.85,21.23,6.32,1.61,.19,.01,,,,,,,
2012,108,1.6,,,,2,15,18,40,18,7,,,,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012Jun,4,1.4,,,5,10,15,25,25,15,5,,,,,,,,,,
2012Jun,5,2.1,,,,,,5,30,40,20,5,,,,,,,,,
2012Jun,7,1.5,,,,,,,,,,,,,,,,,,,
2012Jun,8,2,,1,3,5,10,16,19,22,15,5,3,1,,,,,,,
2012Jun,10,,,,,,,,,,,,,,,,,,,,
2012Jun,14,,,,,,,,,,,,,,,,,,,,
2012Jun,15,1.6,,,,,,45,35,20,,,,,,,,,,,
2012Jun,16,1.8,1,2,3,9,13,16,21,14,10,7,3,1,,,,,,,
2012Jun,20,1.8,,,,,20,40,40,,,,,,,,,,,,
2012Jun,22,1.9,,,,,10,20,50,20,,,,,,,,,,,
2012Jun,23,2,,,,1,2,13,28,30,20,5,1,,,,,,,,
2012Jun,24,1.7,,,,5,10,20,25,25,10,5,,,,,,,,,
2012Jun,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2012Jun,30,,,,,,,,,,,,,,,,,,,,
2012Jun,31,1.9,,,,,,10,45,45,,,,,,,,,,,
2012Jun,32,,,,,,,,,,,,,,,,,,,,
2012Jun,33,2.5,,,,,,,20,30,30,20,,,,,,,,,
2012Jun,35,,,,,,,,,,,,,,,,,,,,
2012Jun,36,2.2,,,,,5,15,30,30,15,5,,,,,,,,,
2012Jun,37,1.9,,,,,,2,54,40,4,,,,,,,,,,
2012Jun,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2012Jun,39,1.4,,,,5,15,30,30,15,5,,,,,,,,,,
2012Jun,41,1.7,,,,,,,,,,,,,,,,,,,
2012Jun,45,,,,,,,,,,,,,,,,,,,,
2012Jun,47,,,,,,,,,,,,,,,,,,,,
2012Jun,48,,,,,,,,,,,,,,,,,,,,
2012Jun,49,,,,,,,,,,,,,,,,,,,,
2012Jun,52,.7,,5,12,22,27,20,10,4,,,,,,,,,,,
2012Jun,54,1.8,,,,5,10,20,25,25,15,,,,,,,,,,
2012Jun,57,,,,,,,,,,,,,,,,,,,,
2012Jun,70,1,,,,,35,65,,,,,,,,,,,,,
2012Jun,73,,,,,,,,,,,,,,,,,,,,
2012Jun,80,,,,,,,,,,,,,,,,,,,,
2012Jun,82,,,,,,,,,,,,,,,,,,,,
2012Jun,84,,,,,,,,,,,,,,,,,,,,
2012Jun,85,1.33,2.71,2.83,6.33,10.24,14.01,16.19,15.81,13.05,9.1,5.37,2.67,1.69,,,,,,,
2012Jun,88,1.7,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2012Jun,89,1.8,,,2.5,5,7.5,20,30,20,7.5,5,2.5,,,,,,,,
2012Jun,90,1.8,0,0,0,0,0,20,50,30,0,0,0,0,,,,,,,
2012Jun,93,2,,,,,,5,45,45,5,,,,,,,,,,
2012Jun,94,1.2,,,5,10,15,35,17.5,12.5,5,,,,,,,,,,
2012Jun,95,1.6204,.05,.18,1.84,3.68,9.71,18.86,32.12,27.82,4.02,.9,.7,.12,,,,,,,
2012Jun,96,,,,,,,,,,,,,,,,,,,,
2012Jun,97,,,,,,,,,,,,,,,,,,,,
2012Jun,98,1.4,,,5,10,15,25,25,15,5,,,,,,,,,,
2012Jun,99,,,,,,,,,,,,,,,,,,,,
2012Jun,101,2,,,,,,,40,50,10,,,,,,,,,,
2012Jun,102,,,,,,,,,,,,,,,,,,,,
2012Jun,103,2,,,,2.5,5,15,30,35,10,2.5,,,,,,,,,
2012Jun,104,1.5,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2012Jun,105,1.8,,,,,15,30,30,20,5,,,,,,,,,,
2012Jun,106,1.5,,,,,,35,35,30,,,,,,,,,,,
2012Jun,107,1.5833,0,0,.14,1.89,11.18,25.79,35.23,21.05,4.11,.57,.03,.01,,,,,,,
2012Jun,108,1.7,,,,1,14,22,37,18,6,2,,,,,,,,,
2012Jun,109,,,,,,,,,,,,,,,,,,,,
2015,4,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2015,5,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2015,10,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2015,14,1.6,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,5,25,30,25,5,5,,,,,,,,,
2015,16,1.8,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2015,20,1.9,,,,,15,25,40,20,,,,,,,,,,,
2015,22,1.8,,,,,10,20,50,20,,,,,,,,,,,
2015,23,3,,,,1,3,6,12,16,20,22,15,5,,,,,,,
2015,24,1.9,,,,5,7.5,12.5,27.5,27.5,15,5,,,,,,,,,
2015,29,2.2,,,,,,10,30,50,10,,,,,,,,,,
2015,30,1.9,,,,,,,,,,,,,,,,,,,
2015,31,2,,,,,10,30,30,20,10,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2.3,,,,,,10,20,40,20,10,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,2.5,,,,,,5,10,20,30,20,10,5,,,,,,,
2015,37,2.2,,,,,,5,35,50,10,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,1.9,,,,,5,10,35,35,10,5,,,,,,,,,
2015,41,1.9,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,2,,,,,,,,,,,,,,,,,,,
2015,48,1.5,,,,,10,30,60,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,1.5,.5,1.5,3.6,7.7,14.3,18.9,22,14.2,9.6,5.3,2.4,,,,,,,,
2015,54,1.9,,,,,5,15,25,30,15,10,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,70,1.8,,,,,,25,50,25,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,2.4,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,2,1,1,1,2,7,17,23,24,18,3,2,1,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2015,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2015,90,1.9,0,0,0,0,0,10,50,40,0,0,0,0,,,,,,,
2015,93,2,,,,,,5,45,45,5,,,,,,,,,,
2015,94,1.6,,,2,8,10,20,27.5,17.5,7.5,5,2.5,,,,,,,,
2015,95,1.78205,0,.14,.74,2.16,10.27,16.24,28.41,24.37,14.27,3.18,.22,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,,,,,,,,,,,,,,,,,
2015,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2015,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,2,,1,1,3,7.5,15,20,30,10,7.5,3,2,,,,,,,
2015,103,2.1,,,,,5,10,30,35,15,5,,,,,,,,,
2015,104,2,0,0,0,0,5,15,30,30,15,5,0,0,,,,,,,
2015,105,2.1,,,,,5,20,30,35,10,,,,,,,,,,
2015,106,1.8,,,,,,30,35,35,,,,,,,,,,,
2015,107,1.782,,.02,.24,1.92,8.54,18.63,29.85,26.93,10.15,3.2,.48,.04,,,,,,,
2015,108,1.8,,,,3,12,16,39,17,10,2,1,,,,,,,,
2015,109,2,1,1,3,3,7,15,20,20,10,10,5,5,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,4,1.4,,,,5,10,40,40,5,,,,,,,,,,,
2010,5,1.2,,,,,20,60,20,,,,,,,,,,,,
2010,7,1.4,,,,,,,,,,,,,,,,,,,
2010,8,1,,,,3,35,52,10,,,,,,,,,,,,
2010,10,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2010,14,1.1,,,,,40,60,,,,,,,,,,,,,
2010,15,1.3,,,,,20,45,35,,,,,,,,,,,,
2010,16,1.1,3,3,6,10,16,32,18,8,3,1,0,0,,,,,,,
2010,20,1.2,,,,,20,70,10,,,,,,,,,,,,
2010,22,1,,,,0,35,65,,,,,,,,,,,,,
2010,23,1.2,,,1,5,23,35,25,10,1,,,,,,,,,,
2010,24,1,,,,20,30,30,20,,,,,,,,,,,,
2010,29,1,,,,,20,60,20,,,,,,,,,,,,
2010,30,1,,,,5,41,49,5,,,,,,,,,,,,
2010,31,1.1,,,,,40,50,10,,,,,,,,,,,,
2010,32,1.1,,,1,7,29,35,20,7,1,,,,,,,,,,
2010,33,.9,,,,,50,50,,,,,,,,,,,,,
2010,35,1.1,,,,,20,80,,,,,,,,,,,,,
2010,36,1.2,,,,5,30,35,25,5,,,,,,,,,,,
2010,37,1.1,,,,,17,76,7,,,,,,,,,,,,
2010,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2010,39,1.1,,,,,20,50,30,,,,,,,,,,,,
2010,41,1,,,,,35,65,,,,,,,,,,,,,
2010,45,.8,,,,5,80,15,,,,,,,,,,,,,
2010,47,.9,2,5,10,18,25,25,12,3,0,0,0,0,,,,,,,
2010,48,.9,,,,10,60,20,10,,,,,,,,,,,,
2010,49,1.4,,,,5,10,60,20,5,,,,,,,,,,,
2010,52,1.2,,,,2.7,26,50.3,20,1,,,,,,,,,,,
2010,54,1.1,,,10,20,20,25,20,5,,,,,,,,,,,
2010,57,1.1,,,,,,,,,,,,,,,,,,,
2010,70,1.3,,,,,10,65,25,,,,,,,,,,,,
2010,73,.75,,,5,35,50,10,,,,,,,,,,,,,
2010,80,1.3,.65,1.88,5.16,10.77,17.11,20.71,19.08,13.39,7.16,2.91,.9,.28,,,,,,,
2010,82,1.2,,,,,,,,,,,,,,,,,,,
2010,84,1.1,0,0,0,0,20,65,15,0,0,0,0,0,,,,,,,
2010,85,.9,0,.01,.61,9.94,39.44,39.44,9.94,.61,.01,0,0,0,,,,,,,
2010,88,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2010,89,1,,,5,15,30,25,15,10,,,,,,,,,,,
2010,90,.7,0,0,0,0,75,25,0,0,0,0,0,0,,,,,,,
2010,93,1,,,,,35,65,,,,,,,,,,,,,
2010,94,1,,,5,12.5,30,37.5,10,5,,,,,,,,,,,
2010,95,1.1501,0,0,.8,5,32.79,41.14,19.05,1.22,0,0,0,0,,,,,,,
2010,96,1.2,,,,5,30,60,5,,,,,,,,,,,,
2010,97,1.2,,,,,,,,,,,,,,,,,,,
2010,98,1.1,,,,10,20,40,20,10,,,,,,,,,,,
2010,99,1.3,,,,,20,60,20,,,,,,,,,,,,
2010,101,1.1,,,,,40,50,10,,,,,,,,,,,,
2010,102,1.1,,,,2.5,20,50,20,7.5,,,,,,,,,,,
2010,103,1.5,,,,,20,30,35,15,,,,,,,,,,,
2010,104,1,0,0,0,5,30,40,20,5,0,0,0,0,,,,,,,
2010,105,1,,,,,45,50,5,,,,,,,,,,,,
2010,106,1.2,,,,,20,75,5,,,,,,,,,,,,
2010,107,.991,0,0,0,0,38.9,61,.1,0,0,0,0,0,,,,,,,
2010,108,.9,,,2,10,45,25,16,2,,,,,,,,,,,
2010,109,1.24,1,1,2,5,10,30,25,10,5,5,5,1,,,,,,,
2011,4,1.7,,,,5,10,25,25,20,10,5,,,,,,,,,
2011,5,1.6,,,,,5,20,50,25,,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,1.3,1,3,6,12,19,26,21,10,2,,,,,,,,,,
2011,10,1.4,,,,5,20,50,20,5,,,,,,,,,,,
2011,14,1.1,,10,10,20,20,30,10,,,,,,,,,,,,
2011,15,1.6,,,,,10,25,45,20,,,,,,,,,,,
2011,16,1.4,10,6,7,9,15,21,14,9,5,3,1,0,,,,,,,
2011,20,1.7,,,,,10,35,45,10,,,,,,,,,,,
2011,22,1.4,,,,5,20,45,25,5,,,,,,,,,,,
2011,23,1.4,,,1,3,15,28,25,15,10,3,,,,,,,,,
2011,24,1,,,10,15,25,25,15,10,,,,,,,,,,,
2011,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2011,30,1,,,,,,,,,,,,,,,,,,,
2011,31,1.4,,,,,30,50,20,,,,,,,,,,,,
2011,32,1,1,2,5,13,25,22,19,8,4,1,,,,,,,,,
2011,33,1.2,,,,10,10,60,10,10,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,1.4,,,,5,30,35,25,5,,,,,,,,,,,
2011,37,1.1,,,,,20,60,20,,,,,,,,,,,,
2011,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2011,39,1.6,,,,,15,30,35,15,5,,,,,,,,,,
2011,41,1.5,,,,,,30,60,10,,,,,,,,,,,
2011,45,1.6,,,,,,30,40,30,,,,,,,,,,,
2011,47,.9,0,2,5,12,23,22,18,10,5,3,0,0,,,,,,,
2011,48,1.6,,,,5,10,20,50,15,,,,,,,,,,,
2011,49,2.2,,,,,5,10,15,60,10,,,,,,,,,,
2011,52,.6,,3.8,12,22,30,22,8,2,.2,,,,,,,,,,
2011,54,1.2,,,,5,15,25,20,20,10,5,,,,,,,,,
2011,57,1.4,,,,,,,,,,,,,,,,,,,
2011,70,1.4,,,,,10,65,25,,,,,,,,,,,,
2011,73,1,,,,5,40,40,15,,,,,,,,,,,,
2011,80,1.8,3.91,3.41,5.33,7.56,9.76,11.47,12.25,11.91,10.53,8.47,6.2,9.2,,,,,,,
2011,82,1.3,,,,,,,,,,,,,,,,,,,
2011,84,1.2,1,1,3,10,20,30,21,10,3,1,0,0,,,,,,,
2011,85,1,2.28,3.2,8.09,13.86,18.59,19.52,16.05,10.33,5.2,2.05,.63,.2,,,,,,,
2011,88,1.4,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2011,89,1.5,,,2.5,5,7.5,25,25,20,10,5,,,,,,,,,
2011,90,1,0,0,0,0,30,50,20,0,0,0,0,0,,,,,,,
2011,93,1.4,,,,,5,60,35,,,,,,,,,,,,
2011,94,.3,2.5,12.5,15,35,17.5,10,5,2.5,,,,,,,,,,,
2011,95,1.261,0,0,3.31,8.3,21.78,39.15,16.01,5.7,4.73,1.02,0,0,,,,,,,
2011,96,1.3,,,,5,30,40,20,5,,,,,,,,,,,
2011,97,1.8,,,,,,,,,,,,,,,,,,,
2011,98,1.5,,,,5,10,30,30,20,5,,,,,,,,,,
2011,99,1.5,,,,,,30,60,10,,,,,,,,,,,
2011,101,1.2,,,,,35,55,10,,,,,,,,,,,,
2011,102,1.1,,.5,2,7.5,20,40,20,7.5,2,.5,,,,,,,,,
2011,103,1.7,,,,5,20,25,30,15,5,,,,,,,,,,
2011,104,1.8,0,0,0,5,10,30,40,10,5,0,0,0,,,,,,,
2011,105,1.2,,,,,25,50,25,,,,,,,,,,,,
2011,106,2,,,,,,10,20,40,20,10,,,,,,,,,
2011,107,1.7333,0,0,0,0,.6,17.3,58,23.1,1,0,0,0,,,,,,,
2011,108,1.1,,,2,7,23,43,15,8,2,,,,,,,,,,
2011,109,1.25,.5,.5,2,5,15,30,23,10,7,5,1,1,,,,,,,
2011Q1,4,2.1,,,,,5,10,30,35,15,5,,,,,,,,,
2011Q1,5,1.4,,,,5,20,50,20,5,,,,,,,,,,,
2011Q1,7,.8,,,,,,,,,,,,,,,,,,,
2011Q1,8,1.3,,,1,7,23,33,27,8,1,,,,,,,,,,
2011Q1,10,.6,,,,20,50,30,,,,,,,,,,,,,
2011Q1,14,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011Q1,15,1.5,,,,5,15,25,35,10,10,,,,,,,,,,
2011Q1,16,1.6,11,3,5,8,13,15,20,14,7,3,1,0,,,,,,,
2011Q1,20,1.7,,,,,10,40,45,5,,,,,,,,,,,
2011Q1,22,1.2,,,,5,25,50,20,,,,,,,,,,,,
2011Q1,23,1.6,,,1,7,18,20,25,17,10,2,,,,,,,,,
2011Q1,24,1,,,10,15,25,25,15,10,,,,,,,,,,,
2011Q1,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2011Q1,30,1.2,,,,,,,,,,,,,,,,,,,
2011Q1,31,1,,,,10,40,45,5,,,,,,,,,,,,
2011Q1,32,,,,,,,,,,,,,,,,,,,,
2011Q1,33,1,,,,10,40,40,10,,,,,,,,,,,,
2011Q1,35,,,,,,,,,,,,,,,,,,,,
2011Q1,36,1,,,,5,30,35,25,5,,,,,,,,,,,
2011Q1,37,1.5,,,,,5,40,55,,,,,,,,,,,,
2011Q1,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2011Q1,39,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2011Q1,41,1.4,,,,,,,,,,,,,,,,,,,
2011Q1,45,,,,,,,,,,,,,,,,,,,,
2011Q1,47,.6,2,5,9,15,22,21,15,8,3,0,0,0,,,,,,,
2011Q1,48,1.3,,,,5,20,50,25,,,,,,,,,,,,
2011Q1,49,,,,,,,,,,,,,,,,,,,,
2011Q1,52,1.2,,.5,3,11,24,29,19,11,2,.5,,,,,,,,,
2011Q1,54,1.4,,,,10,15,25,20,15,10,5,,,,,,,,,
2011Q1,57,,,,,,,,,,,,,,,,,,,,
2011Q1,70,,,,,,,,,,,,,,,,,,,,
2011Q1,73,,,,,,,,,,,,,,,,,,,,
2011Q1,80,,,,,,,,,,,,,,,,,,,,
2011Q1,82,,,,,,,,,,,,,,,,,,,,
2011Q1,84,,,,,,,,,,,,,,,,,,,,
2011Q1,85,.9,1.27,2.61,8.09,15.85,22.18,22.18,15.85,8.09,2.95,.77,.14,.02,,,,,,,
2011Q1,88,1.6,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011Q1,89,1.6,,,2.5,5,7.5,25,25,20,10,5,,,,,,,,,
2011Q1,90,.5,0,0,0,30,60,10,0,0,0,0,0,0,,,,,,,
2011Q1,93,,,,,,,,,,,,,,,,,,,,
2011Q1,94,.7,,2.5,10,20,35,15,12.5,5,,,,,,,,,,,
2011Q1,95,1.6434,0,0,1.33,6.05,14.92,21.63,37.28,13.55,4.58,.66,0,0,,,,,,,
2011Q1,96,1.6,,,,5,10,35,45,5,,,,,,,,,,,
2011Q1,97,1.7,,,,,,,,,,,,,,,,,,,
2011Q1,98,1.6,,,,7.5,12.5,25,25,22.5,7.5,,,,,,,,,,
2011Q1,99,2,,,,,,,30,60,10,,,,,,,,,,
2011Q1,101,1.5,,,,,,45,50,5,,,,,,,,,,,
2011Q1,102,1.2,,,,7.5,20,45,20,7.5,,,,,,,,,,,
2011Q1,103,2.2,,,,,5,10,25,35,20,5,,,,,,,,,
2011Q1,104,1.6,0,0,0,0,15,20,30,20,15,0,0,0,,,,,,,
2011Q1,105,1.2,,,,,25,50,25,,,,,,,,,,,,
2011Q1,106,1.9,,,,,10,25,30,25,10,,,,,,,,,,
2011Q1,107,1.7227,0,0,0,0,1.2,20.1,53.4,23.6,1.6,.1,0,0,,,,,,,
2011Q1,108,.7,,,6,11,38,23,15,6,1,,,,,,,,,,
2011Q1,109,1.5660537806182,.5,.5,2,5,18,29,29,8,4,2,1,1,,,,,,,
2012,4,1.5,,,0,5,20,25,25,20,5,,,,,,,,,,
2012,5,1.8,,,,,5,30,50,10,5,,,,,,,,,,
2012,7,1.8,,,,,,,,,,,,,,,,,,,
2012,8,1.8,2,3,5,7,10,20,24,20,7,2,,,,,,,,,
2012,10,,,,,,,,,,,,,,,,,,,,
2012,14,2,,,,10,10,20,20,30,10,,,,,,,,,,
2012,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2012,16,1.8,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2012,20,2,,,,,10,25,30,35,,,,,,,,,,,
2012,22,1.8,,,,5,10,15,50,15,5,,,,,,,,,,
2012,23,2,,,1,5,10,15,20,20,15,10,4,,,,,,,,
2012,24,1.3,,,3,7,20,30,25,10,5,,,,,,,,,,
2012,29,1.8,,,,,,20,40,40,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,1.7,,,,,10,30,40,20,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,36,1.8,,,,,5,30,35,25,5,,,,,,,,,,
2012,37,1.3,,,,,17,55,24,4,,,,,,,,,,,
2012,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2012,39,1.4,,,,5,15,30,30,15,5,,,,,,,,,,
2012,41,1.8,,,,,,,70,30,,,,,,,,,,,
2012,45,,,,,,,,,,,,,,,,,,,,
2012,47,,,,,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,49,,,,,,,,,,,,,,,,,,,,
2012,52,1,,3,8,14,21,24,16,10,3,1,,,,,,,,,
2012,54,1.4,,,,5,15,25,20,20,10,5,,,,,,,,,
2012,57,1.6,,,,,,,,,,,,,,,,,,,
2012,70,1.4,,,,,20,50,30,,,,,,,,,,,,
2012,73,,,,,,,,,,,,,,,,,,,,
2012,80,1.9,4.51,3.46,5.17,7.11,9.02,10.54,11.34,11.25,10.28,8.66,6.72,11.94,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,1.6,1,1,2,7,11,22,24,19,9,2,1,1,,,,,,,
2012,85,1.4,2.28,2.5,5.79,9.67,13.61,16.15,16.15,13.61,9.67,5.79,2.92,1.86,,,,,,,
2012,88,1.6,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012,89,1.8,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2012,90,1.5,0,0,0,0,0,40,50,10,0,0,0,0,,,,,,,
2012,93,1.6,,,,,5,35,45,15,,,,,,,,,,,
2012,94,1,,5,7.5,10,20,35,15,5,2.5,,,,,,,,,,
2012,95,1.4419,0,1.75,4.54,9.78,16.5,21.87,27.39,10.72,5.55,1.9,0,0,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,,,,,,,,,,,,,,,,,,,,
2012,98,2.1,,,,5,10,15,25,25,15,5,,,,,,,,,
2012,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2012,101,1.4,,,,,5,60,35,,,,,,,,,,,,
2012,102,,,,,,,,,,,,,,,,,,,,
2012,103,1.8,,,,5,10,20,25,25,10,5,,,,,,,,,
2012,104,2.2,0,0,0,0,10,15,20,30,20,5,0,0,,,,,,,
2012,105,1.7,,,,5,15,25,40,10,5,,,,,,,,,,
2012,106,2.2,,,,,5,10,15,40,15,10,5,,,,,,,,
2012,107,1.4565,0,0,.100000000000002,.2,7.6,41.4,42.3,8.1,.3,0,0,0,,,,,,,
2012,108,1.3,,,,10,18,34,17,12,7,2,,,,,,,,,
2012,109,1.44,.5,.5,2,5,10,29,29,10,7,5,1,1,,,,,,,
2012Q1,4,1.6,,,0,10,15,20,25,20,10,,,,,,,,,,
2012Q1,5,1.6,,,,,5,20,50,20,5,,,,,,,,,,
2012Q1,7,1.2,,,,,,,,,,,,,,,,,,,
2012Q1,8,1.6,1,2,4,5,12,22,24,16,9,4,1,,,,,,,,
2012Q1,10,,,,,,,,,,,,,,,,,,,,
2012Q1,14,1,,,,,,,,,,,,,,,,,,,
2012Q1,15,1.6,,,,5,10,25,35,15,10,,,,,,,,,,
2012Q1,16,2,10,2,4,7,9,12,15,19,13,6,3,0,,,,,,,
2012Q1,20,1.9,,,,,10,25,40,25,,,,,,,,,,,
2012Q1,22,1.6,,,,,10,25,50,15,,,,,,,,,,,
2012Q1,23,1.6,,,1,5,15,22,24,20,10,3,,,,,,,,,
2012Q1,24,1.3,,,3,7,20,30,25,10,5,,,,,,,,,,
2012Q1,29,1.8,,,,,,20,40,40,,,,,,,,,,,
2012Q1,30,,,,,,,,,,,,,,,,,,,,
2012Q1,31,1.7,,,,,10,30,40,20,,,,,,,,,,,
2012Q1,32,,,,,,,,,,,,,,,,,,,,
2012Q1,33,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2012Q1,35,,,,,,,,,,,,,,,,,,,,
2012Q1,36,1.4,,,,,5,25,35,25,10,,,,,,,,,,
2012Q1,37,1.1,,,,,30,55,15,,,,,,,,,,,,
2012Q1,38,1,,,,,20,60,20,,,,,,,,,,,,
2012Q1,39,1.4,,,,5,15,30,30,15,5,,,,,,,,,,
2012Q1,41,1.8,,,,,,,,,,,,,,,,,,,
2012Q1,45,,,,,,,,,,,,,,,,,,,,
2012Q1,47,,,,,,,,,,,,,,,,,,,,
2012Q1,48,,,,,,,,,,,,,,,,,,,,
2012Q1,49,,,,,,,,,,,,,,,,,,,,
2012Q1,52,.5,1.8,4.5,13,20,24.3,17,10,7,1.7,.7,,,,,,,,,
2012Q1,54,1.2,,,,5,15,25,20,20,10,5,,,,,,,,,
2012Q1,57,,,,,,,,,,,,,,,,,,,,
2012Q1,70,,,,,,,,,,,,,,,,,,,,
2012Q1,73,,,,,,,,,,,,,,,,,,,,
2012Q1,80,,,,,,,,,,,,,,,,,,,,
2012Q1,82,,,,,,,,,,,,,,,,,,,,
2012Q1,84,,,,,,,,,,,,,,,,,,,,
2012Q1,85,1.3,1.42,2.09,5.6,10.45,15.59,18.63,17.82,13.64,8.36,4.1,1.61,.69,,,,,,,
2012Q1,88,1.5,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2012Q1,89,1.5,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2012Q1,90,1.9,0,0,0,0,0,10,60,30,0,0,0,0,,,,,,,
2012Q1,93,,,,,,,,,,,,,,,,,,,,
2012Q1,94,.8,,3,6,20,30,25,8,6,2,,,,,,,,,,
2012Q1,95,1.0858,0,.12,3.84,5.89,22.83,35.38,17.28,9.5,2.5,2.17,.49,0,,,,,,,
2012Q1,96,,,,,,,,,,,,,,,,,,,,
2012Q1,97,,,,,,,,,,,,,,,,,,,,
2012Q1,98,1.7,,,,5,10,17.5,27.5,20,15,5,,,,,,,,,
2012Q1,99,,,,,,,,,,,,,,,,,,,,
2012Q1,101,1.1,,,,,30,50,20,,,,,,,,,,,,
2012Q1,102,,,,,,,,,,,,,,,,,,,,
2012Q1,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2012Q1,104,1.8,0,0,0,0,10,20,30,20,15,5,0,0,,,,,,,
2012Q1,105,1.5,,,,5,15,30,35,15,,,,,,,,,,,
2012Q1,106,2.1,,,,,10,15,20,25,20,10,,,,,,,,,
2012Q1,107,1.4625,0,0,0,.5,9.2,39,40.4,10.3,.6,0,0,0,,,,,,,
2012Q1,108,1.3,,,,10,21,37,19,9,3,1,,,,,,,,,
2012Q1,109,1.28655682613907,.5,.5,2,5,20,30,26,8,4,2,1,1,,,,,,,
2015,4,1.7,,,,5,10,25,25,20,10,5,,,,,,,,,
2015,5,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2015,10,1.7,,,,,10,35,45,10,,,,,,,,,,,
2015,14,2.5,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,10,15,35,20,10,5,,,,,,,,,
2015,16,1.7,0,3,5,7,8,15,17,15,11,10,6,3,,,,,,,
2015,20,2,,,,5,10,20,25,30,10,,,,,,,,,,
2015,22,1.7,,,,0,10,20,40,20,10,,,,,,,,,,
2015,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2015,24,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2015,29,2.2,,,,,,,30,50,20,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.7,,,,,10,30,40,15,5,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,2,,,,,10,15,25,30,15,5,,,,,,,,,
2015,37,1.9,,,,,2,20,52,23,3,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,1.3,,,,5,10,35,30,15,5,,,,,,,,,,
2015,41,2,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,1.5,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,1.5,,2,5,9,15.3,23.7,26,12,6,1,,,,,,,,,
2015,54,1.4,,,,5,15,25,20,20,10,5,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,70,1.8,,,,,,45,55,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,2.1,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,2,1,1,2,7,13,15,19,20,14,6,1,1,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,2,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2015,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2015,90,2,0,0,0,0,0,0,40,60,0,0,0,0,,,,,,,
2015,93,2,,,,,5,8,30,45,12,,,,,,,,,,
2015,94,2.4,,,1,2,3,6,12,26,24,16,8,2,,,,,,,
2015,95,1.9077,0,.41,2.41,4.13,7.15,13.74,25.69,18.74,13.81,8.95,4.97,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,,,,,,,,,,,,,,,,,
2015,98,1.7,,,,,10,20,35,25,10,,,,,,,,,,
2015,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,1.8,,.5,2,5,10,17.5,30,17.5,10,5,2,.5,,,,,,,
2015,103,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2015,104,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2015,105,2.4,,,,5,10,15,25,30,15,,,,,,,,,,
2015,106,2.5,,,,,,,,35,40,25,,,,,,,,,
2015,107,1.665,0,0,.0999999999999939,.1,3.5,25.8,46.7,21.3,2.4,.1,0,0,,,,,,,
2015,108,1.5,,,1,3,12,26,31,13,8,4,2,,,,,,,,
2015,109,1.5,2.5,3.5,4,5,10,25.5,20.5,9,8,5,5,2,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2010,4,10.2,,,,,,,,40,40,20,,,,,,,,,
2010,5,10,,,,,,,,20,70,10,,,,,,,,,
2010,7,10,,,,,,,,,,,,,,,,,,,
2010,8,10.1,,,,,,,,25,70,5,,,,,,,,,
2010,10,10.1,,,,,,,,35,45,20,,,,,,,,,
2010,14,10,,,,,,,,50,50,,,,,,,,,,
2010,15,9.9,,,,,,,,55,45,,,,,,,,,,
2010,16,10.2,0,0,0,0,0,1,10,24,28,21,8,5,2,1,0,0,0,0,0
2010,20,10.1,,,,,,,,10,90,,,,,,,,,,
2010,22,10.3,,,,,,,,25,50,20,5,,,,,,,,
2010,23,10.2,,,,,,,1,25,40,28,5,1,,,,,,,
2010,24,10.1,,,,,,,2.5,30,40,25,2.5,,,,,,,,
2010,29,10,,,,,,,,30,50,20,,,,,,,,,
2010,30,10.2,,,,,,,,,,,,,,,,,,,
2010,31,10,,,,,,,,40,50,10,,,,,,,,,
2010,32,10.2,,,,,,2,11,32,37,15,3,,,,,,,,
2010,33,10,,,,,,,10,40,40,10,,,,,,,,,
2010,35,10.1,,,,,,,,20,80,,,,,,,,,,
2010,36,9.8,,,,,,,15,35,30,20,,,,,,,,,
2010,37,10,,,,,,,,30,70,,,,,,,,,,
2010,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2010,39,10.1,,,,,,,5,30,50,10,5,,,,,,,,
2010,41,10.2,,,,,,,,,80,20,,,,,,,,,
2010,45,10,,,,,,,,40,50,10,,,,,,,,,
2010,47,10.1,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2010,48,9.4,,,,,,,,,,,,,,,,,,,
2010,49,10.7,,,,,,,10,20,30,35,5,,,,,,,,
2010,52,10,,,,,,.4,7.6,36.2,43.4,11.6,.8,,,,,,,,
2010,54,10.5,,,,,,,5,10,15,25,20,15,10,,,,,,
2010,57,10.1,,,,,,,,,,,,,,,,,,,
2010,70,10.2,,,,,,,,,85,15,,,,,,,,,
2010,73,10,,,,,,,,10,40,30,20,,,,,,,,
2010,80,9.9,0,0,0,0,0,.56,10.93,43.82,37.59,6.85,.25,0,0,0,0,0,0,0,0
2010,82,10.2,,,,,,,,,,,,,,,,,,,
2010,84,10.2,0,0,0,0,0,0,0,12,78,10,0,0,0,0,0,0,0,0,0
2010,85,10.1,0,0,0,0,0,0,.98,24.27,58.89,15.48,.38,0,0,0,0,0,0,0,0
2010,88,10.3,,,,,,5,10,17.5,35,17.5,10,5,,,,,,,
2010,89,10.2,,,,,,,15,20,30,20,15,,,,,,,,
2010,90,10,0,0,0,0,0,0,0,30,60,10,0,0,0,0,0,0,0,0,0
2010,93,10.5,,,,,,,,,45,50,5,,,,,,,,
2010,94,10.3,,,,,,2.5,5,17.5,40,20,10,5,,,,,,,
2010,95,10.0794,0,0,0,0,0,0,5.37,22.76,36.22,30.6,5.05,0,0,0,0,0,0,0,0
2010,96,10,,,,,,,,10,55,30,5,,,,,,,,
2010,97,10,,,,,,,,,,,,,,,,,,,
2010,98,10,,,,,,,10,35,45,10,,,,,,,,,
2010,99,10.5,,,,,,,,,30,60,10,,,,,,,,
2010,101,10.2,,,,,,,,10,60,30,,,,,,,,,
2010,102,10.1,,,,,,,,12.5,75,12.5,,,,,,,,,
2010,103,10,,,,,,,,30,60,10,,,,,,,,,
2010,104,10.5,0,0,0,0,0,0,0,5,30,40,20,5,0,0,0,0,0,0,0
2010,105,10.2,,,,,,,,5,65,30,,,,,,,,,
2010,106,10,,,,,,,,20,80,,,,,,,,,,
2010,107,10.3,0,0,0,0,0,0,0,0,100,0,0,0,0,0,0,0,0,0,0
2010,108,10.2,,,,,,2,8,25,44,17,4,,,,,,,,
2010,109,,,,,,,,,,,,,,,,,,,,
2011,4,10,,,,,,,10,35,35,20,,,,,,,,,
2011,5,9.6,,,,,,5,20,50,25,,,,,,,,,,
2011,7,10.1,,,,,,,,,,,,,,,,,,,
2011,8,10.5,,,,,,1,7,21,28,31,10,2,,,,,,,
2011,10,10.2,,,,,,,,35,45,20,,,,,,,,,
2011,14,10.6,,,,,,,,20,30,40,10,,,,,,,,
2011,15,9.75,,,,,,,20,50,30,,,,,,,,,,
2011,16,10.3,0,0,0,1,3,8,11,15,20,16,13,8,4,1,0,0,0,0,0
2011,20,10,,,,,,,,30,50,20,,,,,,,,,
2011,22,10.6,,,,,,,,15,25,50,10,,,,,,,,
2011,23,10.7,,,,,,,,10,25,30,25,10,,,,,,,
2011,24,10.4,,,,,,,10,20,30,20,15,5,,,,,,,
2011,29,9.8,,,,,,,10,40,30,20,,,,,,,,,
2011,30,10.4,,,,,,,,,,,,,,,,,,,
2011,31,10.3,,,,,,,,20,60,20,,,,,,,,,
2011,32,10,,,,,1,7,18,22,23,19,7,2,1,,,,,,
2011,33,9.5,,,,,10,10,30,30,10,10,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,9.4,,,,,5,25,35,25,10,,,,,,,,,,
2011,37,9.8,,,,,,,4,64,30,2,,,,,,,,,
2011,38,10.3,,,,,,,,20,60,20,,,,,,,,,
2011,39,10.5,,,,,,,5,10,35,35,10,5,,,,,,,
2011,41,10.3,,,,,,,,,70,30,,,,,,,,,
2011,45,10.7,,,,,,,,10,20,50,20,,,,,,,,
2011,47,10.5,0,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0
2011,48,10.2,,,,,,,,,,,,,,,,,,,
2011,49,11.1,,,,,,,5,5,15,25,35,10,5,,,,,,
2011,52,10.3,,,,,,2.2,8.2,18.8,29.8,24,12,4,1,,,,,,
2011,54,9.5,,,,,,5,15,20,20,15,15,10,,,,,,,
2011,57,10.2,,,,,,,,,,,,,,,,,,,
2011,70,9.9,,,,,,,,55,45,,,,,,,,,,
2011,73,10,,,,,,,,10,40,30,20,,,,,,,,
2011,80,9.8,0,0,.07,.56,2.81,9.16,19.26,26.15,22.94,12.99,4.75,1.12,.17,.02,0,0,0,0,0
2011,82,10.1,,,,,,,,,,,,,,,,,,,
2011,84,10.4,0,0,0,0,0,1,4,19,32,30,9,3,2,0,0,0,0,0,0
2011,85,10.5,0,0,0,0,.02,.36,2.95,12.53,27.52,31.37,18.57,5.7,.9,.07,0,0,0,0,.01
2011,88,10.3,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,
2011,89,9.6,,,,5,10,10,15,20,15,10,10,5,,,,,,,
2011,90,9.8,0,0,0,0,0,0,10,60,30,0,0,0,0,0,0,0,0,0,0
2011,93,10,,,,,,,,45,45,10,,,,,,,,,
2011,94,10,,,,,,5,12,25,35,15,6,2,,,,,,,
2011,95,10.321,0,0,0,0,.42,1.89,5.26,13.83,41.92,26.29,6.94,3.26,.19,0,0,0,0,0,0
2011,96,10.1,,,,,,,5,10,45,25,10,5,,,,,,,
2011,97,9.6,,,,,,,,,,,,,,,,,,,
2011,98,9.9,,,,,,5,15,25,35,15,5,,,,,,,,
2011,99,9.6,,,,,,,30,60,10,,,,,,,,,,
2011,101,10.4,,,,,,,,,60,40,,,,,,,,,
2011,102,10.3,,,,,,,5,10,60,20,5,,,,,,,,
2011,103,9.9,,,,,,5,15,35,25,15,5,,,,,,,,
2011,104,11,0,0,0,0,0,0,0,0,0,30,40,20,10,0,0,0,0,0,0
2011,105,10.6,,,,,,,,10,30,45,15,,,,,,,,
2011,106,9.8,,,,,,,10,40,30,20,,,,,,,,,
2011,107,11,0,0,0,0,0,0,0,.08,.02,37.1,62.6,.2,0,0,0,0,0,0,0
2011,108,10.3,0,0,0,0,0,2,7,16,38,24,11,2,0,0,0,0,0,0,0
2011,109,,,,,,,,,,,,,,,,,,,,
2011May,4,10,,,,,,,10,35,35,20,,,,,,,,,
2011May,5,9.7,,,,,,10,20,50,15,5,,,,,,,,,
2011May,7,10.1,,,,,,,,,,,,,,,,,,,
2011May,8,10.5,,,,,,1,5,19,26,28,12,8,1,,,,,,
2011May,10,10.2,,,,,,,,35,45,20,,,,,,,,,
2011May,14,10.5,,,,,,,,,,,,,,,,,,,
2011May,15,9.8,,,,,,,10,70,20,,,,,,,,,,
2011May,16,10.3,0,0,0,0,0,1,3,9,14,20,18,14,10,7,4,0,0,0,0
2011May,20,10,,,,,,,,30,50,20,,,,,,,,,
2011May,22,10.7,,,,,,,,20,25,45,10,,,,,,,,
2011May,23,10.7,,,,,,,,10,25,30,25,10,,,,,,,
2011May,24,10.5,,,,,,,10,15,30,25,15,5,,,,,,,
2011May,29,9.8,,,,,,,10,40,30,20,,,,,,,,,
2011May,30,,,,,,,,,,,,,,,,,,,,
2011May,31,10.5,,,,,,,,30,40,30,,,,,,,,,
2011May,32,,,,,,,,,,,,,,,,,,,,
2011May,33,9.5,,,,,10,10,30,30,10,10,,,,,,,,,
2011May,35,,,,,,,,,,,,,,,,,,,,
2011May,36,9.7,,,,,,10,25,30,25,10,,,,,,,,,
2011May,37,9.8,,,,,,,1,55,42,2,,,,,,,,,
2011May,38,10.2,,,,,,,,20,60,20,,,,,,,,,
2011May,39,10.7,,,,,,,5,10,25,30,20,10,,,,,,,
2011May,41,10.4,,,,,,,,,,,,,,,,,,,
2011May,45,,,,,,,,,,,,,,,,,,,,
2011May,47,10.5,0,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0
2011May,48,10.4,,,,,,,,,,,,,,,,,,,
2011May,49,,,,,,,,,,,,,,,,,,,,
2011May,52,10.2,,,,,,2.2,8.2,18.8,29.8,24,12,4,1,,,,,,
2011May,54,9.8,,,,,,5,15,20,20,15,15,10,,,,,,,
2011May,57,,,,,,,,,,,,,,,,,,,,
2011May,70,,,,,,,,,,,,,,,,,,,,
2011May,73,,,,,,,,,,,,,,,,,,,,
2011May,80,,,,,,,,,,,,,,,,,,,,
2011May,82,,,,,,,,,,,,,,,,,,,,
2011May,84,,,,,,,,,,,,,,,,,,,,
2011May,85,10.5,0,0,0,0,.01,.17,2.09,11.49,29.02,33.86,18.26,4.54,.52,.03,0,0,0,0,.01
2011May,88,10.4,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,
2011May,89,9.8,,,,5,10,10,15,20,15,10,10,5,,,,,,,
2011May,90,9.8,0,0,0,0,0,0,15,60,25,0,0,0,0,0,0,0,0,0,0
2011May,93,,,,,,,,,,,,,,,,,,,,
2011May,94,10.1,,,,,,5,7,28,30,22,6,2,,,,,,,
2011May,95,10.3152,0,0,0,0,.44,1.7,4.36,14.43,47.05,23,5.88,2.98,.16,0,0,0,0,0,0
2011May,96,10.1,,,,,,,5,10,40,30,10,5,,,,,,,
2011May,97,9.8,,,,,,,,,,,,,,,,,,,
2011May,98,10,,,,,,5,15,25,35,15,5,,,,,,,,
2011May,99,,,,,,,,,,,,,,,,,,,,
2011May,101,10.4,,,,,,,,10,60,30,,,,,,,,,
2011May,102,10.3,,,,,,,2.5,15,65,15,2.5,,,,,,,,
2011May,103,10,,,,,,5,15,30,30,15,5,,,,,,,,
2011May,104,10.5,0,0,0,0,0,0,0,0,10,40,30,20,0,0,0,0,0,0,0
2011May,105,10.5,,,,,,,,10,30,45,15,,,,,,,,
2011May,106,9.9,,,,,,,10,40,35,15,,,,,,,,,
2011May,107,10.9,0,0,0,0,0,0,0,0,.06,57.04,42.88,.02,0,0,0,0,0,0,0
2011May,108,10.4,,,,,1,3,5,12,37,23,10,6,3,,,,,,
2011May,109,,,,,,,,,,,,,,,,,,,,
2012,4,9.8,,,,,,,15,35,35,15,,,,,,,,,
2012,5,9.2,,,,,,25,50,25,,,,,,,,,,,
2012,7,9.8,,,,,,,,,,,,,,,,,,,
2012,8,10.2,,,,1,3,6,11,22,26,18,8,4,1,,,,,,
2012,10,,,,,,,,,,,,,,,,,,,,
2012,14,10.3,,,,,,,10,30,30,30,,,,,,,,,
2012,15,9.6,,,,,,10,15,50,25,,,,,,,,,,
2012,16,9.9,0,0,0,1,3,11,17,20,18,12,8,6,3,1,0,0,0,0,0
2012,20,9.8,,,,,,,20,40,30,10,,,,,,,,,
2012,22,10,,,,,,,10,20,40,20,10,,,,,,,,
2012,23,10.7,,,,,,,1,12,23,28,23,12,1,,,,,,
2012,24,10,,,,,,5,10,30,25,15,10,5,,,,,,,
2012,29,9.6,,,,,,,10,40,30,20,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,9.5,,,,,,,10,45,30,10,5,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,9,,,,10,10,30,30,10,10,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,36,9,,,,5,25,35,25,10,,,,,,,,,,,
2012,37,9.3,,,,,,2,48,45,5,,,,,,,,,,
2012,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2012,39,9.7,,,,,,15,20,30,20,15,,,,,,,,,
2012,41,9.9,,,,,,,,60,40,,,,,,,,,,
2012,45,,,,,,,,,,,,,,,,,,,,
2012,47,,,,,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,49,,,,,,,,,,,,,,,,,,,,
2012,52,10.5,,,,,.4,1.5,4.5,10.2,18.7,23,19,13,6.5,2.4,.7,.1,,,
2012,54,9,,,,,5,15,20,20,15,15,10,,,,,,,,
2012,57,9.6,,,,,,,,,,,,,,,,,,,
2012,70,9.6,,,,,,,20,55,25,,,,,,,,,,
2012,73,,,,,,,,,,,,,,,,,,,,
2012,80,9.6,.01,.09,.51,2.1,6.27,13.43,20.65,22.8,18.09,10.3,4.21,1.24,.26,.04,0,0,0,0,0
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,10.2,0,0,0,0,1,2,7,22,28,22,12,3,2,1,0,0,0,0,0
2012,85,10.6,0,0,0,.03,.26,1.38,5,12.4,21.05,24.49,19.52,10.66,3.99,1.02,.18,.02,0,0,0
2012,88,10,,,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,
2012,89,9,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,
2012,90,9.6,0,0,0,0,0,0,25,60,15,0,0,0,0,0,0,0,0,0,0
2012,93,9.5,,,,,,5,35,55,5,,,,,,,,,,
2012,94,9.9,,,,,2.5,5,15,35,25,10,5,2.5,,,,,,,
2012,95,10.078,0,0,0,1.33,4.04,7.03,10.05,13.91,36.14,17.14,6.31,2.34,1.28,.43,0,0,0,0,0
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,,,,,,,,,,,,,,,,,,,,
2012,98,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,99,9,,,,,,40,60,,,,,,,,,,,,
2012,101,10.2,,,,,,,,5,70,25,,,,,,,,,
2012,102,10.2,,,,,,1,4,15,45,25,10,,,,,,,,
2012,103,9.5,,,,,,5,25,30,25,10,5,,,,,,,,
2012,104,10,0,0,0,0,0,0,0,15,40,30,15,0,0,0,0,0,0,0,0
2012,105,9.8,,,,,,,10,45,30,15,,,,,,,,,
2012,106,9.2,,,,,,15,35,30,20,,,,,,,,,,
2012,107,11.5,0,0,0,0,0,0,0,0,.03,3.68,41.12,48.81,6.28,.07,0,0,0,0,.01
2012,108,10.1,,,,,2,4,8,22,34,19,8,3,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012May,4,9.8,,,,,,,15,35,35,15,,,,,,,,,
2012May,5,9.3,,,,,15,15,40,20,10,,,,,,,,,,
2012May,7,9.9,,,,,,,,,,,,,,,,,,,
2012May,8,10.2,,,,1,3,6,14,20,24,17,9,3,2,1,,,,,
2012May,10,,,,,,,,,,,,,,,,,,,,
2012May,14,,,,,,,,,,,,,,,,,,,,
2012May,15,9.7,,,,,,5,20,50,20,5,,,,,,,,,
2012May,16,10.1,0,0,0,1,3,8,12,15,20,16,11,8,5,1,0,0,0,0,0
2012May,20,9.8,,,,,,,20,40,30,10,,,,,,,,,
2012May,22,10.2,,,,,,,10,20,40,20,10,,,,,,,,
2012May,23,10.7,,,,,,,1,12,23,28,23,12,1,,,,,,
2012May,24,10,,,,,,5,10,30,25,15,10,5,,,,,,,
2012May,29,9.6,,,,,,,10,40,30,20,,,,,,,,,
2012May,30,,,,,,,,,,,,,,,,,,,,
2012May,31,10,,,,,,,,25,45,30,,,,,,,,,
2012May,32,,,,,,,,,,,,,,,,,,,,
2012May,33,9.3,,,,10,10,30,30,10,10,,,,,,,,,,
2012May,35,,,,,,,,,,,,,,,,,,,,
2012May,36,9.2,,,,,10,25,30,25,10,,,,,,,,,,
2012May,37,9.4,,,,,,2,45,45,8,,,,,,,,,,
2012May,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2012May,39,9.9,,,,,,5,20,30,25,15,5,,,,,,,,
2012May,41,10,,,,,,,,,,,,,,,,,,,
2012May,45,,,,,,,,,,,,,,,,,,,,
2012May,47,,,,,,,,,,,,,,,,,,,,
2012May,48,,,,,,,,,,,,,,,,,,,,
2012May,49,,,,,,,,,,,,,,,,,,,,
2012May,52,10.5,,,,,.4,1.5,4.5,10.2,18.7,23,19,13,6.5,2.4,.7,.1,,,
2012May,54,9,,,,,5,15,20,20,15,15,10,,,,,,,,
2012May,57,,,,,,,,,,,,,,,,,,,,
2012May,70,,,,,,,,,,,,,,,,,,,,
2012May,73,,,,,,,,,,,,,,,,,,,,
2012May,80,,,,,,,,,,,,,,,,,,,,
2012May,82,,,,,,,,,,,,,,,,,,,,
2012May,84,,,,,,,,,,,,,,,,,,,,
2012May,85,10.6,0,0,0,.01,.15,1,4.31,12.05,21.95,26.06,20.15,10.15,3.33,.71,.1,.01,0,0,.02
2012May,88,10.2,,,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,
2012May,89,9.2,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,
2012May,90,9.6,0,0,0,0,0,0,25,60,15,0,0,0,0,0,0,0,0,0,0
2012May,93,,,,,,,,,,,,,,,,,,,,
2012May,94,9.8,,,,,4,10,16,30,20,12,6,2,,,,,,,
2012May,95,10.1994,0,0,0,.88,3.04,4.71,12.12,18.41,29.71,14.88,8.31,5.25,1.91,.78,0,0,0,0,0
2012May,96,,,,,,,,,,,,,,,,,,,,
2012May,97,,,,,,,,,,,,,,,,,,,,
2012May,98,9.3,,,,5,10,20,30,20,10,5,,,,,,,,,
2012May,99,,,,,,,,,,,,,,,,,,,,
2012May,101,10.3,,,,,,,,20,60,20,,,,,,,,,
2012May,102,10.3,,,,,,,,,,,,,,,,,,,
2012May,103,9.6,,,,2.5,10,15,20,35,15,2.5,,,,,,,,,
2012May,104,10,0,0,0,0,0,0,0,10,40,30,20,0,0,0,0,0,0,0,0
2012May,105,10,,,,,,,5,35,40,15,5,,,,,,,,
2012May,106,9.4,,,,,,10,35,30,25,,,,,,,,,,
2012May,107,11.4,0,0,0,0,0,0,0,.02,0,4.16,46.47,45.45,3.88,.02,0,0,0,0,0
2012May,108,10.2,,,,,3,5,12,19,33,17,7,4,,,,,,,
2012May,109,,,,,,,,,,,,,,,,,,,,
2015,4,8,,,,10,20,20,15,15,10,5,5,,,,,,,,
2015,5,8,,,,20,50,25,5,,,,,,,,,,,,
2015,7,8.8,,,,,,,,,,,,,,,,,,,
2015,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2015,10,7.7,,,20,30,30,20,,,,,,,,,,,,,
2015,14,8.5,,,,,,,,,,,,,,,,,,,
2015,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2015,16,9.4,1,3,5,7,9,12,18,15,11,9,4,3,2,1,0,0,0,0,0
2015,20,9,,,,,10,20,25,20,15,10,,,,,,,,,
2015,22,8.5,,,,5,20,35,20,15,5,,,,,,,,,,
2015,23,8,,1,5,12,16,13,11,10,9,8,7,4,3,1,,,,,
2015,24,7.8,,10,25,25,25,10,5,,,,,,,,,,,,
2015,29,9,,,,,,30,60,10,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,8,,,10,15,30,25,15,5,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,8,,10,10,30,30,10,10,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,7.5,10,25,30,25,10,,,,,,,,,,,,,,
2015,37,8,,,5,22,24,24,12,8,5,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,9,,,,5,10,25,30,20,10,,,,,,,,,,
2015,41,7,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,8.5,,4.6,8.7,13.3,18.9,22,14,9.6,5.3,2.4,.9,.3,,,,,,,
2015,54,7.5,,5,10,20,15,15,10,10,5,5,5,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,70,7.9,,,,55,45,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,8.8,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,9,0,1,2,5,10,20,22,18,9,5,2,1,1,1,1,1,1,0,0
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,8.6,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,89,8,2.5,5,7.5,10,15,15,15,10,7.5,5,2.5,2.5,2.5,,,,,,
2015,90,9,0,0,0,0,0,30,50,20,0,0,0,0,0,0,0,0,0,0,0
2015,93,8,,,10,35,40,15,,,,,,,,,,,,,
2015,94,8.1,4,8,12,17.5,25,17.5,10,4,2,,,,,,,,,,
2015,95,8.5114,.4,2.1,4.48,8.24,22.93,30.22,18.35,8.73,3.29,1.13,.13,0,0,0,0,0,0,0,0
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,,,,,,,,,,,,,,,,,
2015,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2015,99,7.8,,,20,50,30,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,8.5,,,,,,,,,,,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,8.5,0,0,0,5,30,40,20,5,0,0,0,0,0,0,0,0,0,0,0
2015,105,8.8,,,,5,10,35,30,15,5,,,,,,,,,,
2015,106,7.5,,5,20,35,25,10,5,,,,,,,,,,,,
2015,107,11.6,0,0,0,0,0,0,0,1.38,4.96,13.65,23.83,26.44,18.62,8.33,2.36,.43,0,0,0
2015,108,9.2,,,,4,5,19,33,21,12,4,2,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2010,4,,,,1.4,,,,,,,,,,,,,,,,
2010,5,,,,2.5,,,,,,,,,,,,,,,,
2010,7,,,,1.8,,,,,,,,,,,,,,,,
2010,8,,,,1.2,,,,,,,,,,,,,,,,
2010,10,,,,1.5,,,,,,,,,,,,,,,,
2010,14,,,,1,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,
2010,16,,,,1.6,,,,,,,,,,,,,,,,
2010,20,,,,1.4,,,,,,,,,,,,,,,,
2010,22,,,,1.1,,,,,,,,,,,,,,,,
2010,23,,,,1.5,,,,,,,,,,,,,,,,
2010,24,,,,1.1,,,,,,,,,,,,,,,,
2010,29,,,,1.5,,,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,
2010,32,,,,,,,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,
2010,36,,,,1.5,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,
2010,38,,,,.8,,,,,,,,,,,,,,,,
2010,39,,,,1.3,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,
2010,45,,,,1.3,,,,,,,,,,,,,,,,
2010,47,,,,1.4,,,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,,,,,,,
2010,49,,,,-1.1,,,,,,,,,,,,,,,,
2010,52,,,,1,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,,,,,,,
2010,70,,,,1.5,,,,,,,,,,,,,,,,
2010,73,,,,1.3,,,,,,,,,,,,,,,,
2010,80,,,,1.8,,,,,,,,,,,,,,,,
2010,82,,,,1.8,,,,,,,,,,,,,,,,
2010,84,,,,2,,,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,,,,,,,
2010,88,,,,1.5,,,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,,,,,,,
2010,90,,,,1.5,,,,,,,,,,,,,,,,
2010,93,,,,1.8,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,
2010,97,,,,,,,,,,,,,,,,,,,,
2010,98,,,,1.5,,,,,,,,,,,,,,,,
2010,99,,,,3.2,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,
2010,102,,,,1.2,,,,,,,,,,,,,,,,
2010,103,,,,1.1,,,,,,,,,,,,,,,,
2010,104,,,,1.6,,,,,,,,,,,,,,,,
2010,105,,,,1.5,,,,,,,,,,,,,,,,
2010,106,,,,,,,,,,,,,,,,,,,,
2010,107,,,,,,,,,,,,,,,,,,,,
2010,108,,,,1.3,,,,,,,,,,,,,,,,
2010,109,,,,1.8,,,,,,,,,,,,,,,,
2010Q3,4,87,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,5,80,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,7,76,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,8,75,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,10,,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,14,80,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,15,80,,1.22,,,,,,,,,,,,,,,,,
2010Q3,16,72,1,1.27,,,,,,,,,,,,,,,,,
2010Q3,20,75,1,1.28,,,,,,,,,,,,,,,,,
2010Q3,22,80,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,23,73,1,1.17,,,,,,,,,,,,,,,,,
2010Q3,24,75,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,29,75,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,30,79,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,31,75,1,1.26,,,,,,,,,,,,,,,,,
2010Q3,32,,,,,,,,,,,,,,,,,,,,
2010Q3,33,,,,,,,,,,,,,,,,,,,,
2010Q3,35,,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,36,82,1,1.32,,,,,,,,,,,,,,,,,
2010Q3,37,77,1,1.26,,,,,,,,,,,,,,,,,
2010Q3,38,75,1,1.23,,,,,,,,,,,,,,,,,
2010Q3,39,77,1,1.185,,,,,,,,,,,,,,,,,
2010Q3,41,77,1,1.23,,,,,,,,,,,,,,,,,
2010Q3,45,75,,1.22,,,,,,,,,,,,,,,,,
2010Q3,47,79.5,1,1.166855,,,,,,,,,,,,,,,,,
2010Q3,48,79,1,1.3,,,,,,,,,,,,,,,,,
2010Q3,49,,1,,,,,,,,,,,,,,,,,,
2010Q3,52,79,1,1.16,,,,,,,,,,,,,,,,,
2010Q3,54,,1,,,,,,,,,,,,,,,,,,
2010Q3,57,77,1,1.26,,,,,,,,,,,,,,,,,
2010Q3,70,76,1,1.275,,,,,,,,,,,,,,,,,
2010Q3,73,50,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,80,74.002078,1,1.25738715,,,,,,,,,,,,,,,,,
2010Q3,82,,1,1.35,,,,,,,,,,,,,,,,,
2010Q3,84,72,1,1.23,,,,,,,,,,,,,,,,,
2010Q3,85,76.8607,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,88,75,1,1.15,,,,,,,,,,,,,,,,,
2010Q3,89,77.45333,1,1.27,,,,,,,,,,,,,,,,,
2010Q3,90,75,1,1.23,,,,,,,,,,,,,,,,,
2010Q3,93,85,1,1.23,,,,,,,,,,,,,,,,,
2010Q3,94,78,1,1.32,,,,,,,,,,,,,,,,,
2010Q3,95,75,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,96,77.5,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,97,,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,98,72.5,1,1.24,,,,,,,,,,,,,,,,,
2010Q3,99,80,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,101,83.7,1,1.14,,,,,,,,,,,,,,,,,
2010Q3,102,79,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,103,76,1,1.18,,,,,,,,,,,,,,,,,
2010Q3,104,80,1,1.2,,,,,,,,,,,,,,,,,
2010Q3,105,82,1,1.28,,,,,,,,,,,,,,,,,
2010Q3,106,75,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,107,,,,,,,,,,,,,,,,,,,,
2010Q3,108,78,1,1.25,,,,,,,,,,,,,,,,,
2010Q3,109,75,1,1.295,,,,,,,,,,,,,,,,,
2010Q4,4,88,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,5,85,1,1.18,,,,,,,,,,,,,,,,,
2010Q4,7,76,1.25,1.25,,,,,,,,,,,,,,,,,
2010Q4,8,77,1,1.18,,,,,,,,,,,,,,,,,
2010Q4,10,,1,1.15,,,,,,,,,,,,,,,,,
2010Q4,14,80,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,15,80,,1.22,,,,,,,,,,,,,,,,,
2010Q4,16,73,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,20,75,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,22,75,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,23,71,1,1.17,,,,,,,,,,,,,,,,,
2010Q4,24,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,29,75,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,30,79,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,31,80,1,1.29,,,,,,,,,,,,,,,,,
2010Q4,32,,,,,,,,,,,,,,,,,,,,
2010Q4,33,,,,,,,,,,,,,,,,,,,,
2010Q4,35,,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,36,86,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,37,77,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,38,76,1,1.24,,,,,,,,,,,,,,,,,
2010Q4,39,78,1,1.225,,,,,,,,,,,,,,,,,
2010Q4,41,80,1,1.23,,,,,,,,,,,,,,,,,
2010Q4,45,75,,1.22,,,,,,,,,,,,,,,,,
2010Q4,47,80.7,1,1.16222222222222,,,,,,,,,,,,,,,,,
2010Q4,48,80,1.25,1.3,,,,,,,,,,,,,,,,,
2010Q4,49,,1,,,,,,,,,,,,,,,,,,
2010Q4,52,88,1,1.08,,,,,,,,,,,,,,,,,
2010Q4,54,,1,,,,,,,,,,,,,,,,,,
2010Q4,57,81,1,1.23,,,,,,,,,,,,,,,,,
2010Q4,70,70,1,1.28,,,,,,,,,,,,,,,,,
2010Q4,73,60,1,1.1,,,,,,,,,,,,,,,,,
2010Q4,80,76.2158153,1,1.25738715,,,,,,,,,,,,,,,,,
2010Q4,82,,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,84,74,1,1.17,,,,,,,,,,,,,,,,,
2010Q4,85,80.45624,1,1.22,,,,,,,,,,,,,,,,,
2010Q4,88,75,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,89,80.28667,1,1.26,,,,,,,,,,,,,,,,,
2010Q4,90,75,1,1.18,,,,,,,,,,,,,,,,,
2010Q4,93,88,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,94,75,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,95,77,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,96,80,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,97,,1,1.15,,,,,,,,,,,,,,,,,
2010Q4,98,70,1,1.18,,,,,,,,,,,,,,,,,
2010Q4,99,85,1,1.15,,,,,,,,,,,,,,,,,
2010Q4,101,85,1,1.1,,,,,,,,,,,,,,,,,
2010Q4,102,85,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,103,78,1,1.19,,,,,,,,,,,,,,,,,
2010Q4,104,83,1,1.2,,,,,,,,,,,,,,,,,
2010Q4,105,85,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,106,75,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,107,,,,,,,,,,,,,,,,,,,,
2010Q4,108,80,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,109,76.7,1,1.295,,,,,,,,,,,,,,,,,
2011,4,98,1.5,1.18,1.6,,,,,,,,,,,,,,,,
2011,5,92,1.5,1.3,2.3,,,,,,,,,,,,,,,,
2011,7,76,1.6,1.25,1.9,,,,,,,,,,,,,,,,
2011,8,90,1.25,1.18,1,,,,,,,,,,,,,,,,
2011,10,,1.75,1.1,1.2,,,,,,,,,,,,,,,,
2011,14,75,1,1.2,1,,,,,,,,,,,,,,,,
2011,15,85,,1.22,,,,,,,,,,,,,,,,,
2011,16,76,1.75,1.33,1.7,,,,,,,,,,,,,,,,
2011,20,80,1.5,1.35,1.5,,,,,,,,,,,,,,,,
2011,22,85,1,1.35,1.5,,,,,,,,,,,,,,,,
2011,23,71,1,1.17,1.8,,,,,,,,,,,,,,,,
2011,24,85,1.5,1.35,.7,,,,,,,,,,,,,,,,
2011,29,75,1.25,1.25,1.8,,,,,,,,,,,,,,,,
2011,30,79,1.2,1.2,,,,,,,,,,,,,,,,,
2011,31,85,1.25,1.32,,,,,,,,,,,,,,,,,
2011,32,,,,,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,36,90,1.5,1.35,2,,,,,,,,,,,,,,,,
2011,37,84,1.5,1.34,,,,,,,,,,,,,,,,,
2011,38,77.3,1.0625,1.26,1.2,,,,,,,,,,,,,,,,
2011,39,83.17895,1.25,1.251875,1.7,,,,,,,,,,,,,,,,
2011,41,80,1.6,1.23,,,,,,,,,,,,,,,,,
2011,45,75,,1.22,1.5,,,,,,,,,,,,,,,,
2011,47,,,,1,,,,,,,,,,,,,,,,
2011,48,89,1.5,1.3,,,,,,,,,,,,,,,,,
2011,49,,1.75,,-.2,,,,,,,,,,,,,,,,
2011,52,89,1,1,.9,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,57,88,1.25,1.19,,,,,,,,,,,,,,,,,
2011,70,60,1.75,1.32,1.5,,,,,,,,,,,,,,,,
2011,73,,1.25,,1,,,,,,,,,,,,,,,,
2011,80,78.2714286,1.25,1.2543,2.6,,,,,,,,,,,,,,,,
2011,82,,1,,1.8,,,,,,,,,,,,,,,,
2011,84,82,1.08,1.18,1.8,,,,,,,,,,,,,,,,
2011,85,84.83,1,1.18,,,,,,,,,,,,,,,,,
2011,88,85,1.5,1.25,1.6,,,,,,,,,,,,,,,,
2011,89,83.590833,1.2,,,,,,,,,,,,,,,,,,
2011,90,80,1,1.12,1.6,,,,,,,,,,,,,,,,
2011,93,85,1.5,1.22,2,,,,,,,,,,,,,,,,
2011,94,80,1.1,1.38,.5,,,,,,,,,,,,,,,,
2011,95,81,1.25,1.18,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,97,,1.5,1.1,,,,,,,,,,,,,,,,,
2011,98,70,1.5,1.25,1.8,,,,,,,,,,,,,,,,
2011,99,85,1.75,1.1,2.5,,,,,,,,,,,,,,,,
2011,101,85,1,1.04,,,,,,,,,,,,,,,,,
2011,102,98,1.5,1.1,1,,,,,,,,,,,,,,,,
2011,103,83,1.25,1.25,1.3,,,,,,,,,,,,,,,,
2011,104,87.5,1.5,1.2,1.8,,,,,,,,,,,,,,,,
2011,105,92,1.5,1.18,1.6,,,,,,,,,,,,,,,,
2011,106,75,1.18,1.3,,,,,,,,,,,,,,,,,
2011,107,,,,,,,,,,,,,,,,,,,,
2011,108,84.3,1.2,1.25,2.4,,,,,,,,,,,,,,,,
2011,109,76,1.6,1.295,1.7,,,,,,,,,,,,,,,,
2011Q1,4,90,1,1.25,,,,,,,,,,,,,,,,,
2011Q1,5,88,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,7,76,1.25,1.25,,,,,,,,,,,,,,,,,
2011Q1,8,80,1,1.15,,,,,,,,,,,,,,,,,
2011Q1,10,,1,1.1,,,,,,,,,,,,,,,,,
2011Q1,14,80,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,15,80,,1.22,,,,,,,,,,,,,,,,,
2011Q1,16,75,1.25,1.31,,,,,,,,,,,,,,,,,
2011Q1,20,78,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,22,80,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,23,73,1,1.15,,,,,,,,,,,,,,,,,
2011Q1,24,75,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,29,75,1,1.25,,,,,,,,,,,,,,,,,
2011Q1,30,79,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,31,80,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q1,32,,,,,,,,,,,,,,,,,,,,
2011Q1,33,,,,,,,,,,,,,,,,,,,,
2011Q1,35,,,,,,,,,,,,,,,,,,,,
2011Q1,36,86,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q1,37,80,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,38,76.5,1,1.24,,,,,,,,,,,,,,,,,
2011Q1,39,79,1,1.235,,,,,,,,,,,,,,,,,
2011Q1,41,80,1,1.23,,,,,,,,,,,,,,,,,
2011Q1,45,75,,1.22,,,,,,,,,,,,,,,,,
2011Q1,47,80.9,1,1.18,,,,,,,,,,,,,,,,,
2011Q1,48,82,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q1,49,,1,,,,,,,,,,,,,,,,,,
2011Q1,52,82,1,1,,,,,,,,,,,,,,,,,
2011Q1,54,,1.25,,,,,,,,,,,,,,,,,,
2011Q1,57,89,1,1.19,,,,,,,,,,,,,,,,,
2011Q1,70,70,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,73,50,1,1.1,,,,,,,,,,,,,,,,,
2011Q1,80,76.84831,1,1.257387,,,,,,,,,,,,,,,,,
2011Q1,82,,1,,,,,,,,,,,,,,,,,,
2011Q1,84,79,1,1.16,,,,,,,,,,,,,,,,,
2011Q1,85,81.6804,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,88,77,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,89,82.13,1,1.241667,,,,,,,,,,,,,,,,,
2011Q1,90,80,1,1.16,,,,,,,,,,,,,,,,,
2011Q1,93,90,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,94,75,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,95,78.5,1,1.19,,,,,,,,,,,,,,,,,
2011Q1,96,80,1,1.15,,,,,,,,,,,,,,,,,
2011Q1,97,,1,1.13,,,,,,,,,,,,,,,,,
2011Q1,98,67.5,1,1.15,,,,,,,,,,,,,,,,,
2011Q1,99,85,1,1.13,,,,,,,,,,,,,,,,,
2011Q1,101,85,1,1.09,,,,,,,,,,,,,,,,,
2011Q1,102,88,1,1.15,,,,,,,,,,,,,,,,,
2011Q1,103,79,1,1.22,,,,,,,,,,,,,,,,,
2011Q1,104,82.5,1,1.2,,,,,,,,,,,,,,,,,
2011Q1,105,88,1,1.22,,,,,,,,,,,,,,,,,
2011Q1,106,75,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,107,,,,,,,,,,,,,,,,,,,,
2011Q1,108,82,1,1.25,,,,,,,,,,,,,,,,,
2011Q1,109,76,1.25,1.295,,,,,,,,,,,,,,,,,
2011Q2,4,92,1.25,1.18,,,,,,,,,,,,,,,,,
2011Q2,5,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,7,76,1.5,1.25,,,,,,,,,,,,,,,,,
2011Q2,8,82,1,1.15,,,,,,,,,,,,,,,,,
2011Q2,10,,1.25,1.05,,,,,,,,,,,,,,,,,
2011Q2,14,78,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,15,82,,1.22,,,,,,,,,,,,,,,,,
2011Q2,16,76,1.5,1.32,,,,,,,,,,,,,,,,,
2011Q2,20,80,1,1.34,,,,,,,,,,,,,,,,,
2011Q2,22,85,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,23,77,1,1.13,,,,,,,,,,,,,,,,,
2011Q2,24,78,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q2,29,75,1.25,1.25,,,,,,,,,,,,,,,,,
2011Q2,30,79,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,31,80,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q2,32,,,,,,,,,,,,,,,,,,,,
2011Q2,33,,,,,,,,,,,,,,,,,,,,
2011Q2,35,,,,,,,,,,,,,,,,,,,,
2011Q2,36,90,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q2,37,83,1,1.34,,,,,,,,,,,,,,,,,
2011Q2,38,77,1,1.25,,,,,,,,,,,,,,,,,
2011Q2,39,83.8,1.25,1.235,,,,,,,,,,,,,,,,,
2011Q2,41,80,1.5,1.23,,,,,,,,,,,,,,,,,
2011Q2,45,75,,1.22,,,,,,,,,,,,,,,,,
2011Q2,47,81.6,1,1.20111111111111,,,,,,,,,,,,,,,,,
2011Q2,48,85,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q2,49,,1.25,,,,,,,,,,,,,,,,,,
2011Q2,52,86,1,.98,,,,,,,,,,,,,,,,,
2011Q2,54,,1.5,,,,,,,,,,,,,,,,,,
2011Q2,57,87,1,1.16,,,,,,,,,,,,,,,,,
2011Q2,70,65,1.25,1.32,,,,,,,,,,,,,,,,,
2011Q2,73,,1,,,,,,,,,,,,,,,,,,
2011Q2,80,77.79706,1,1.25502,,,,,,,,,,,,,,,,,
2011Q2,82,,1,,,,,,,,,,,,,,,,,,
2011Q2,84,80,1,1.17,,,,,,,,,,,,,,,,,
2011Q2,85,83.2931,1,1.18,,,,,,,,,,,,,,,,,
2011Q2,88,81,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,89,83.29,1.0833,1.23,,,,,,,,,,,,,,,,,
2011Q2,90,80,1,1.12,,,,,,,,,,,,,,,,,
2011Q2,93,85,1.25,1.21,,,,,,,,,,,,,,,,,
2011Q2,94,80,1,1.38,,,,,,,,,,,,,,,,,
2011Q2,95,80.2,1,1.18,,,,,,,,,,,,,,,,,
2011Q2,96,80,1,1.15,,,,,,,,,,,,,,,,,
2011Q2,97,,1,1.12,,,,,,,,,,,,,,,,,
2011Q2,98,65,1,1.18,,,,,,,,,,,,,,,,,
2011Q2,99,85,1,1.1,,,,,,,,,,,,,,,,,
2011Q2,101,85,1,1.06,,,,,,,,,,,,,,,,,
2011Q2,102,87,1,1.1,,,,,,,,,,,,,,,,,
2011Q2,103,82,1.25,1.24,,,,,,,,,,,,,,,,,
2011Q2,104,85,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,105,90,1.25,1.2,,,,,,,,,,,,,,,,,
2011Q2,106,75,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,107,,,,,,,,,,,,,,,,,,,,
2011Q2,108,83.5,1,1.25,,,,,,,,,,,,,,,,,
2011Q2,109,76,1.75,1.295,,,,,,,,,,,,,,,,,
2012,4,100,2,1.15,1.8,,,,,,,,,,,,,,,,
2012,5,95,2.5,1.3,2.7,,,,,,,,,,,,,,,,
2012,7,76,2.25,1.25,2,,,,,,,,,,,,,,,,
2012,8,105,2.25,1.2,1,,,,,,,,,,,,,,,,
2012,10,,,,,,,,,,,,,,,,,,,,
2012,14,85,2,1.4,2,,,,,,,,,,,,,,,,
2012,15,88,,1.26,,,,,,,,,,,,,,,,,
2012,16,79,3,1.34,1.7,,,,,,,,,,,,,,,,
2012,20,85,2.75,1.35,1.7,,,,,,,,,,,,,,,,
2012,22,90,1.75,1.35,2,,,,,,,,,,,,,,,,
2012,23,81,2.25,1.13,2,,,,,,,,,,,,,,,,
2012,24,95,2,1.25,1.5,,,,,,,,,,,,,,,,
2012,29,75,1.5,1.25,2,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,100,1.5,1.35,,,,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,36,94,2,1.4,3.5,,,,,,,,,,,,,,,,
2012,37,88,2.5,1.36,,,,,,,,,,,,,,,,,
2012,38,81,1.44,1.34,1.5,,,,,,,,,,,,,,,,
2012,39,88.85421,2.19,1.2575,1.9,,,,,,,,,,,,,,,,
2012,41,80,1.8,1.23,,,,,,,,,,,,,,,,,
2012,45,75,,1.22,,,,,,,,,,,,,,,,,
2012,47,,,,,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,49,,,,,,,,,,,,,,,,,,,,
2012,52,98,1.5,1.15,1.4,,,,,,,,,,,,,,,,
2012,54,,,,,,,,,,,,,,,,,,,,
2012,57,95,1.5,1.23,,,,,,,,,,,,,,,,,
2012,70,75,2.25,1.37,1.5,,,,,,,,,,,,,,,,
2012,73,,1.5,,,,,,,,,,,,,,,,,,
2012,80,84.76796,1.75,1.2491,2.7,,,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,88,2.17,1.25,2.2,,,,,,,,,,,,,,,,
2012,85,91.45,2,1.15,,,,,,,,,,,,,,,,,
2012,88,90,2.25,1.2,1.7,,,,,,,,,,,,,,,,
2012,89,86.4866667,2.19,,,,,,,,,,,,,,,,,,
2012,90,90,2,1.1,1.7,,,,,,,,,,,,,,,,
2012,93,90,2.25,1.23,2.5,,,,,,,,,,,,,,,,
2012,94,82,2,1.4,.8,,,,,,,,,,,,,,,,
2012,95,82.5,1.75,1.2,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,,3,,,,,,,,,,,,,,,,,,
2012,98,80,2.5,1.35,2.75,,,,,,,,,,,,,,,,
2012,99,85,2.75,1.1,2.2,,,,,,,,,,,,,,,,
2012,101,90.2,1.5,1,,,,,,,,,,,,,,,,,
2012,102,,2.5,1.2,1.5,,,,,,,,,,,,,,,,
2012,103,88,1.9,1.37,1.9,,,,,,,,,,,,,,,,
2012,104,93,2,1.37,1.9,,,,,,,,,,,,,,,,
2012,105,95,2.5,1.15,1.7,,,,,,,,,,,,,,,,
2012,106,75,2.25,1.3,,,,,,,,,,,,,,,,,
2012,107,,,,,,,,,,,,,,,,,,,,
2012,108,87.8,2,1.25,2.3,,,,,,,,,,,,,,,,
2012,109,,2.7,,,,,,,,,,,,,,,,,,
2015,4,,,,2.2,,,,,,,,,,,,,,,,
2015,5,,,,2.5,,,,,,,,,,,,,,,,
2015,7,,,,3,,,,,,,,,,,,,,,,
2015,8,,,,2,,,,,,,,,,,,,,,,
2015,10,,,,,,,,,,,,,,,,,,,,
2015,14,,,,2.5,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,2.1,,,,,,,,,,,,,,,,
2015,20,,,,2.3,,,,,,,,,,,,,,,,
2015,22,,,,2,,,,,,,,,,,,,,,,
2015,23,,,,2.5,,,,,,,,,,,,,,,,
2015,24,,,,2.3,,,,,,,,,,,,,,,,
2015,29,,,,2.5,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,,,,,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,,,,3.5,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,,,,2,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,2,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,,,,,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,70,,,,1.8,,,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,3.7,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,,,,2.7,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,,,,2,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,90,,,,1.9,,,,,,,,,,,,,,,,
2015,93,,,,2.5,,,,,,,,,,,,,,,,
2015,94,,,,2.5,,,,,,,,,,,,,,,,
2015,95,,,,2,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,,,,,,,,,,,,,,,,,
2015,98,,,,3.5,,,,,,,,,,,,,,,,
2015,99,,,,1.9,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,,,,2.5,,,,,,,,,,,,,,,,
2015,103,,,,2.2,,,,,,,,,,,,,,,,
2015,104,,,,2.3,,,,,,,,,,,,,,,,
2015,105,,,,2.8,,,,,,,,,,,,,,,,
2015,106,,,,,,,,,,,,,,,,,,,,
2015,107,,,,,,,,,,,,,,,,,,,,
2015,108,,,,2.5,,,,,,,,,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2010Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,1,1.5,,,,,2,45,50,3,,,,,,,,,,,
2010,2,1.6,,,,,,30,60,10,,,,,,,,,,,
2010,3,1.5,,,,,,25,50,25,,,,,,,,,,,
2010,4,1.5,,,,,,45,55,,,,,,,,,,,,
2010,5,1.6,,,,,,30,70,,,,,,,,,,,,
2010,7,1.5,,,,,,,,,,,,,,,,,,,
2010,8,1.5,,,,,,15,85,,,,,,,,,,,,
2010,14,1.5,,,,,,,100,,,,,,,,,,,,
2010,15,1.5,,,,,,40,60,,,,,,,,,,,,
2010,16,1.5,0,2,3,7,12,22,31,15,4,3,1,0,,,,,,,
2010,20,1.5,,,,,,30,70,,,,,,,,,,,,
2010,22,1.5,0,,,,,15,85,,,,,,,,,,,,
2010,23,1.5,,,,,,40,60,,,,,,,,,,,,
2010,24,1.6,,,,,5,30,50,15,,,,,,,,,,,
2010,26,1.5,,,,,,45,55,,,,,,,,,,,,
2010,28,1.5,,,,,5,15,60,15,5,,,,,,,,,,
2010,29,1.5,,,,,,50,50,,,,,,,,,,,,
2010,30,1.5,,,,,,50,50,,,,,,,,,,,,
2010,31,1.6,,,,,,40,50,10,,,,,,,,,,,
2010,32,1.5,,,,,1,46,52,1,,,,,,,,,,,
2010,33,1.5,,,,,,50,50,,,,,,,,,,,,
2010,35,1.4,,,,,,70,30,,,,,,,,,,,,
2010,37,1.5,,,,,,25,75,,,,,,,,,,,,
2010,38,1.5,,,,,,10,80,10,,,,,,,,,,,
2010,39,1.5,,,,,,25,70,5,,,,,,,,,,,
2010,41,1.5,,,,,,20,80,,,,,,,,,,,,
2010,42,1.4,,,,,10,45,40,5,,,,,,,,,,,
2010,47,1.5,0,1,5,10,15,19,20,17,8,5,0,0,,,,,,,
2010,48,1.4,,,,,5,70,25,,,,,,,,,,,,
2010,52,1.6,,,,,5,32,45,17,1,,,,,,,,,,
2010,54,1.5,,,,5,10,25,30,20,10,,,,,,,,,,
2010,56,1.6,0,0,0,0,5,15,75,5,0,0,0,0,,,,,,,
2010,57,1.4,,,,,,,,,,,,,,,,,,,
2010,58,.3,,,,,,,,,,,,,,,,,,,
2010,61,1.5,,,,,,25,75,,,,,,,,,,,,
2010,65,1.3,,,,,10,60,30,,,,,,,,,,,,
2010,67,1.5,,,,,5,15,40,20,10,5,5,,,,,,,,
2010,68,1.4,,,,,5,50,45,,,,,,,,,,,,
2010,70,1.5,,,,,,,,,,,,,,,,,,,
2010,73,1.8,,,,,,,100,,,,,,,,,,,,
2010,80,1.4,0,0,0,.0000000018,.0856192987,63.539277848,36.3687721425,.006330709,0,0,0,0,,,,,,,
2010,82,1.6,,,,,,,,,,,,,,,,,,,
2010,84,1.4,0,0,0,0,0,51,49,0,0,0,0,0,,,,,,,
2010,85,1.6,0,0,0,0,.0000000001,2.2750131947,97.589997002,.1349898032,0,0,0,0,,,,,,,
2010,89,1.5,,,,,5,45,45,5,,,,,,,,,,,
2010,93,1.5,,,,,,35,65,,,,,,,,,,,,
2010,94,1.5,,,,,10,35,40,10,5,,,,,,,,,,
2010,95,1.525,0,0,0,1,6,36,43,12,2,0,0,0,,,,,,,
2010,96,1.5,,,,,,30,70,,,,,,,,,,,,
2010,97,1.5,,,,,,,,,,,,,,,,,,,
2010,98,1.5,,,,,10,30,45,15,,,,,,,,,,,
2010,99,1.5,,,,,,30,70,,,,,,,,,,,,
2010,101,1.6,,,,,5,45,50,,,,,,,,,,,,
2010,102,1.5,,,,,,15,85,,,,,,,,,,,,
2010,103,1.5,,,,,,20,70,10,,,,,,,,,,,
2010,104,1.4,0,0,0,0,0,60,40,0,0,0,0,0,,,,,,,
2010,105,1.5,,,,,,45,55,,,,,,,,,,,,
2010,107,1.6,0,0,0,0,0,.00815389,99.99184611,0,0,0,0,0,,,,,,,
2010,108,1.565,,,,,5.13,29.91,44.44,19.84,.68,,,,,,,,,,
2010,109,1.59,1,1,3,5,10,17,35,18,5,3,1,1,,,,,,,
2010,110,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,
2011,1,1.7,,,,5,8,20,30,20,10,4,2,1,,,,,,,
2011,2,1.9,,,,,,10,40,40,10,,,,,,,,,,
2011,3,1.7,,,,,,30,60,10,,,,,,,,,,,
2011,4,1.5,,,,,15,35,35,15,,,,,,,,,,,
2011,5,1.7,,,,,20,20,60,,,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,1.7,,,3,4,11,19,29,19,10,3,2,,,,,,,,
2011,14,1.9,,,,,,,60,40,,,,,,,,,,,
2011,15,1.6,,,,,,40,50,10,,,,,,,,,,,
2011,16,1.8,0,2,3,6,13,17,22,16,11,8,2,0,,,,,,,
2011,20,1.7,,,,,,40,55,5,,,,,,,,,,,
2011,22,1.6,,,,,,30,65,5,,,,,,,,,,,
2011,23,1.7,,,,5,15,25,30,20,5,,,,,,,,,,
2011,24,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2011,26,1.6,,,,,5,35,45,15,,,,,,,,,,,
2011,28,1.5,,,,5,5,15,40,20,10,5,,,,,,,,,
2011,29,1.3,,,,,,60,40,,,,,,,,,,,,
2011,30,1.3,,,,,20,50,30,,,,,,,,,,,,
2011,31,1.4,,,,5,30,40,20,5,,,,,,,,,,,
2011,32,1.4,,,1,6,17,29,29,15,2,1,,,,,,,,,
2011,33,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011,35,1.6,,,,,,40,60,,,,,,,,,,,,
2011,37,1.7,,,,,,10,80,10,,,,,,,,,,,
2011,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2011,39,1.6,,,,,,25,50,15,10,,,,,,,,,,
2011,41,1.7,,,,,,10,80,10,,,,,,,,,,,
2011,42,1.7,,,,,5,15,45,30,5,,,,,,,,,,
2011,47,1.5,1,2,3,7,12,20,22,18,10,5,0,0,,,,,,,
2011,48,1.1,,,5,5,25,55,10,,,,,,,,,,,,
2011,52,1.6,,,1,4,12,24,31,18,8,2,,,,,,,,,
2011,54,1.6,,,5,10,10,20,25,20,10,,,,,,,,,,
2011,56,1.5,0,0,0,0,5,20,60,15,0,0,0,0,,,,,,,
2011,57,1.5,,,,,,,,,,,,,,,,,,,
2011,58,.3,,,,,,,,,,,,,,,,,,,
2011,61,1.6,,,,,10,30,40,20,,,,,,,,,,,
2011,65,1,,,,,20,60,20,,,,,,,,,,,,
2011,67,1.6,,,,,,10,40,20,15,10,5,,,,,,,,
2011,68,1.4,,,,,15,40,35,10,,,,,,,,,,,
2011,70,.8,,,,,,,,,,,,,,,,,,,
2011,73,1.25,,,,,25,50,25,,,,,,,,,,,,
2011,80,1.5,.0001414996,.0060130702,.17845498,2.2758716803,12.6850120319,31.1236374894,33.76670175,16.2059438806,3.4278609996,.3173814113,.0127586608,.0002225463,,,,,,,
2011,82,1.6,,,,,,,,,,,,,,,,,,,
2011,84,1.6,0,0,0,4,10,20,33,20,10,2,1,0,,,,,,,
2011,85,1.7,.0369078454,.1651059036,1.0204335165,3.985680676,10.6573974516,19.5174979396,24.4876092356,21.0506721465,12.3979751584,5.001389482,1.3813543213,.2979763235,,,,,,,
2011,89,1.6,,,5,10,20,25,20,10,5,5,,,,,,,,,
2011,93,1.8,,,,,,15,50,35,,,,,,,,,,,
2011,94,1.2,,,5,12.5,22.5,30,15,7.5,5,2.5,,,,,,,,,
2011,95,1.679,0,0,0,3.7,10.3,15.4,40.7,18.9,9,2,0,0,,,,,,,
2011,96,1.8,,,,,5,25,45,20,5,,,,,,,,,,
2011,97,1.7,,,,,,,,,,,,,,,,,,,
2011,98,1.2,,,,10,20,35,25,10,,,,,,,,,,,
2011,99,1.3,,,,,10,80,10,,,,,,,,,,,,
2011,101,1.4,,,,,,60,40,,,,,,,,,,,,
2011,102,1.2,,,,,10,50,30,10,,,,,,,,,,,
2011,103,1.6,,,,,5,20,50,15,10,,,,,,,,,,
2011,104,1.6,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,
2011,105,1.5,,,,,5,40,45,10,,,,,,,,,,,
2011,107,1.8,.00001398,.00121064,.04674704,.80623202,6.25607925,18.93056261,34.80025693,29.20483196,8.20991285,1.62064758,.11950258,.00400256,,,,,,,
2011,108,1.76648,,,,.38,8.55,19.8,30.24,24.91,13.48,2.64,,,,,,,,,
2011,109,1.75,1,1,3,5,8,20,32,20,5,3,1,1,,,,,,,
2011,110,1.5,0,1,2,6,14,22,24,18,9,3,1,0,,,,,,,
2011Sep,1,1.6,,,1,3,12,23,26,15,12,5,2,1,,,,,,,
2011Sep,2,1.8,,,,,,15,35,35,15,,,,,,,,,,
2011Sep,3,1.6,,,,,,30,70,,,,,,,,,,,,
2011Sep,4,1.4,,,,,15,45,30,10,,,,,,,,,,,
2011Sep,5,1.6,,,,,10,30,40,20,,,,,,,,,,,
2011Sep,7,1.4,,,,,,,,,,,,,,,,,,,
2011Sep,8,1.8,,,2,4,10,21,28,25,7,3,,,,,,,,,
2011Sep,14,1.8,,,,,,,,,,,,,,,,,,,
2011Sep,15,1.6,,,,,,45,35,20,,,,,,,,,,,
2011Sep,16,2,0,2,3,7,8,14,18,22,16,8,2,0,,,,,,,
2011Sep,20,1.7,,,,,,40,55,5,,,,,,,,,,,
2011Sep,22,1.7,,,,,,30,55,15,,,,,,,,,,,
2011Sep,23,1.9,,,1,5,15,18,27,23,10,1,,,,,,,,,
2011Sep,24,1.7,,,,,10,20,35,25,10,,,,,,,,,,
2011Sep,26,1.6,,,,,5,35,45,15,,,,,,,,,,,
2011Sep,28,1.5,,,,,,,,,,,,,,,,,,,
2011Sep,29,1.3,,,,,,60,40,,,,,,,,,,,,
2011Sep,30,1.2,,,,,20,50,30,,,,,,,,,,,,
2011Sep,31,1.2,,,,10,25,40,20,5,,,,,,,,,,,
2011Sep,32,,,,,,,,,,,,,,,,,,,,
2011Sep,33,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011Sep,35,,,,,,,,,,,,,,,,,,,,
2011Sep,37,1.7,,,,,2,30,50,18,,,,,,,,,,,
2011Sep,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2011Sep,39,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2011Sep,41,1.7,,,,,,,,,,,,,,,,,,,
2011Sep,42,1.8,,,,,5,20,45,25,5,,,,,,,,,,
2011Sep,47,1.4,1,2,3,7,12,20,22,18,10,5,0,0,,,,,,,
2011Sep,48,1.1,,,5,5,25,55,10,,,,,,,,,,,,
2011Sep,52,1.6,,,1,4,12,25,29,19,8,2,,,,,,,,,
2011Sep,54,1.6,,,,10,10,20,25,20,15,,,,,,,,,,
2011Sep,56,1.4,0,0,0,0,10,60,20,10,0,0,0,0,,,,,,,
2011Sep,57,,,,,,,,,,,,,,,,,,,,
2011Sep,58,,,,,,,,,,,,,,,,,,,,
2011Sep,61,,,,,,,,,,,,,,,,,,,,
2011Sep,65,1.1,,,,,,,,,,,,,,,,,,,
2011Sep,67,,,,,,,,,,,,,,,,,,,,
2011Sep,68,,,,,,,,,,,,,,,,,,,,
2011Sep,70,.7,,,,,,,,,,,,,,,,,,,
2011Sep,73,,,,,,,,,,,,,,,,,,,,
2011Sep,80,,,,,,,,,,,,,,,,,,,,
2011Sep,82,1.6,,,,,,,,,,,,,,,,,,,
2011Sep,84,,,,,,,,,,,,,,,,,,,,
2011Sep,85,1.7,.015910859,.0923191891,.7115235443,3.3320683764,10.1542972507,20.1517066194,26.0558831147,21.9538965612,12.0524653153,4.3093993619,1.0028579853,.1676718227,,,,,,,
2011Sep,89,1.6,,,5,10,20,25,20,10,5,5,,,,,,,,,
2011Sep,93,1.8,,,,,,15,50,35,,,,,,,,,,,
2011Sep,94,.9,,,5,20,30,25,12.5,5,2.5,,,,,,,,,,
2011Sep,95,1.691,0,0,0,1,8,20.6,41.4,21.2,6.8,1,0,0,,,,,,,
2011Sep,96,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2011Sep,97,1.8,,,,,,,,,,,,,,,,,,,
2011Sep,98,1.2,,,,15,20,30,20,15,,,,,,,,,,,
2011Sep,99,,,,,,,,,,,,,,,,,,,,
2011Sep,101,1.5,,,,,,40,60,,,,,,,,,,,,
2011Sep,102,1,,,,2.5,20,45,20,10,2.5,,,,,,,,,,
2011Sep,103,1.9,,,,2.5,5,10,40,30,10,2.5,,,,,,,,,
2011Sep,104,1.7,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,
2011Sep,105,1.4,,,,,5,42,42,11,,,,,,,,,,,
2011Sep,107,1.8,.07873998,.39262994,1.63746635,5.0046496,11.21254736,16.31364584,22.08285139,21.80498277,11.7594372,6.58612033,2.36537854,.7615507,,,,,,,
2011Sep,108,1.74234,,,,.51,9.06,20.37,30.56,24.4,12.89,2.21,,,,,,,,,
2011Sep,109,1.66,1,1,3,5,8,21,31,20,5,3,1,1,,,,,,,
2011Sep,110,1.4,0,1,3,8,16,22,22,16,8,3,1,0,,,,,,,
2012,1,1.5,,,1,3,10,25,25,15,12,6,2,1,,,,,,,
2012,2,1.7,,,,,5,10,35,30,15,5,,,,,,,,,
2012,3,1.7,,,,,,40,40,20,,,,,,,,,,,
2012,4,1.6,,,5,5,10,15,35,20,10,,,,,,,,,,
2012,5,1.3,,,,,20,50,20,10,,,,,,,,,,,
2012,7,1.6,,,,,,,,,,,,,,,,,,,
2012,8,1.9,1,2,3,4,10,19,25,21,9,3,2,1,,,,,,,
2012,14,1.7,,,,,10,30,40,20,,,,,,,,,,,
2012,15,1.6,,,,,10,40,40,10,,,,,,,,,,,
2012,16,1.8,1,2,3,9,13,16,21,14,10,7,3,1,,,,,,,
2012,20,1.8,,,,,10,30,50,10,,,,,,,,,,,
2012,22,1.8,,,,,,35,50,15,,,,,,,,,,,
2012,23,2,,,,1,5,20,24,25,20,4,1,,,,,,,,
2012,24,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2012,26,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2012,28,,,,,,,,,,,,,,,,,,,,
2012,29,1.6,,,,,,40,60,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,1.4,,,,5,20,40,25,10,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,2,,,,,,20,30,30,20,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,37,1.7,,,,,,5,50,40,5,,,,,,,,,,
2012,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2012,39,2,,,,,,10,40,40,10,,,,,,,,,,
2012,41,1.9,,,,,,,70,30,,,,,,,,,,,
2012,42,1.9,,,,,5,10,35,30,15,5,,,,,,,,,
2012,47,1.4,1,2,3,7,12,20,22,18,10,5,0,0,,,,,,,
2012,48,.8,,,10,15,25,40,10,,,,,,,,,,,,
2012,52,1.1,,2,6.5,13,21,24,17,10,5,1.5,,,,,,,,,
2012,54,,,,,,,,,,,,,,,,,,,,
2012,56,1.8,0,0,0,0,0,15,60,20,5,0,0,0,,,,,,,
2012,57,1.6,,,,,,,,,,,,,,,,,,,
2012,58,.5,,,,,,,,,,,,,,,,,,,
2012,61,,,,,,,,,,,,,,,,,,,,
2012,65,1.2,,,,,20,60,20,,,,,,,,,,,,
2012,67,1.7,,,,,,5,40,25,15,10,5,,,,,,,,
2012,68,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2012,70,1.2,,,,,,,,,,,,,,,,,,,
2012,73,1,,,,,25,60,15,,,,,,,,,,,,
2012,80,1.7,.0058368979,.0603620117,.5596306216,3.0974712501,10.5021815856,21.8385452882,27.8719446898,21.8385452882,10.5021815856,3.0974712501,.5596306216,.0661989096,,,,,,,
2012,82,1.7,,,,,,,,,,,,,,,,,,,
2012,84,1.7,1,1,1,3,10,20,26,19,12,4,2,1,,,,,,,
2012,85,1.3,1.0724110022,1.7992449794,5.2040099418,10.3303466113,16.0518133043,19.5249578886,18.5919044973,13.8587056804,8.0866769247,3.6934871137,1.3203232539,.4661188024,,,,,,,
2012,89,1.9,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2012,93,2,,,,,,5,45,45,5,,,,,,,,,,
2012,94,1.3,,,5,10,15,30,25,10,5,,,,,,,,,,
2012,95,1.759,0,0,.5,4,7.7,16.5,34.5,20.1,13.1,3,.6,0,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,2,,,,,,,,,,,,,,,,,,,
2012,98,1.5,,,5,10,20,25,20,15,5,,,,,,,,,,
2012,99,,,,,,,,,,,,,,,,,,,,
2012,101,,,,,,,,,,,,,,,,,,,,
2012,102,1.3,,,1,4,10,40,30,10,4,1,,,,,,,,,
2012,103,1.9,,,,2.5,5,10,40,30,10,2.5,,,,,,,,,
2012,104,1.8,0,0,0,0,10,15,40,25,7,3,0,0,,,,,,,
2012,105,1.7,,,,,10,30,40,15,5,,,,,,,,,,
2012,107,1.6,.00274003,.05329084,.59619232,3.74115465,13.20040223,23.2044105,29.84733258,21.22531629,6.31907315,1.60514468,.19163796,.01330477,,,,,,,
2012,108,1.5138525,,,,3.51,14.26,25.24,29.63,19.1,7.99,.27,,,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,1.7,0,0,1,5,11,19,23,20,13,6,2,0,,,,,,,
2012Sep,1,1.5,,,1,3,7,20,20,20,15,8,4,2,,,,,,,
2012Sep,2,1.7,,,,,5,15,30,28,18,4,,,,,,,,,
2012Sep,3,1.5,,,,,,20,60,20,,,,,,,,,,,
2012Sep,4,1.7,,,5,5,5,15,35,20,10,5,,,,,,,,,
2012Sep,5,1.2,,,,5,20,40,25,10,,,,,,,,,,,
2012Sep,7,1.6,,,,,,,,,,,,,,,,,,,
2012Sep,8,2,,1,3,5,9,15,19,22,16,6,3,1,,,,,,,
2012Sep,14,1.6,,,,,,,,,,,,,,,,,,,
2012Sep,15,1.6,,,,,,45,35,20,,,,,,,,,,,
2012Sep,16,1.8,1,2,3,9,13,16,21,14,10,7,3,1,,,,,,,
2012Sep,20,1.8,,,,,10,30,50,10,,,,,,,,,,,
2012Sep,22,1.8,,,,,,35,50,15,,,,,,,,,,,
2012Sep,23,2,,,,1,2,13,28,30,20,5,1,,,,,,,,
2012Sep,24,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2012Sep,26,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2012Sep,28,,,,,,,,,,,,,,,,,,,,
2012Sep,29,1.6,,,,,,40,60,,,,,,,,,,,,
2012Sep,30,,,,,,,,,,,,,,,,,,,,
2012Sep,31,1.4,,,,5,15,40,30,10,,,,,,,,,,,
2012Sep,32,,,,,,,,,,,,,,,,,,,,
2012Sep,33,1.8,,,,5,10,10,30,20,10,10,5,,,,,,,,
2012Sep,35,,,,,,,,,,,,,,,,,,,,
2012Sep,37,1.9,,,,,,30,40,30,,,,,,,,,,,
2012Sep,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2012Sep,39,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2012Sep,41,1.9,,,,,,,,,,,,,,,,,,,
2012Sep,42,2,,,,,5,10,30,35,15,5,,,,,,,,,
2012Sep,47,1.4,1,2,3,7,12,20,22,18,10,5,0,0,,,,,,,
2012Sep,48,.8,,,10,15,25,40,10,,,,,,,,,,,,
2012Sep,52,.9,,4,8,16,25,22,14,8,3,,,,,,,,,,
2012Sep,54,,,,,,,,,,,,,,,,,,,,
2012Sep,56,2,0,0,0,0,0,10,20,60,10,0,0,0,,,,,,,
2012Sep,57,,,,,,,,,,,,,,,,,,,,
2012Sep,58,,,,,,,,,,,,,,,,,,,,
2012Sep,61,,,,,,,,,,,,,,,,,,,,
2012Sep,65,1.1,,,,,,,,,,,,,,,,,,,
2012Sep,67,,,,,,,,,,,,,,,,,,,,
2012Sep,68,,,,,,,,,,,,,,,,,,,,
2012Sep,70,1.3,,,,,,,,,,,,,,,,,,,
2012Sep,73,,,,,,,,,,,,,,,,,,,,
2012Sep,80,,,,,,,,,,,,,,,,,,,,
2012Sep,82,,,,,,,,,,,,,,,,,,,,
2012Sep,84,,,,,,,,,,,,,,,,,,,,
2012Sep,85,1.2,1.0284883127,1.8778753978,5.6526521977,11.4274358668,17.6216636438,20.7290388396,18.601927012,12.7342966688,6.6496939656,2.6484397825,.8044048547,.224083458,,,,,,,
2012Sep,89,1.9,,,2.5,5,7.5,20,30,20,10,5,,,,,,,,,
2012Sep,93,2,,,,,,5,45,45,5,,,,,,,,,,
2012Sep,94,1.6,,,,5,12.5,20,35,12.5,10,5,,,,,,,,,
2012Sep,95,1.84718114411231,0,0,.3,3.6,7.4,15.3,36.7,20.4,12.7,2.5,1.1,0,,,,,,,
2012Sep,96,,,,,,,,,,,,,,,,,,,,
2012Sep,97,2.1,,,,,,,,,,,,,,,,,,,
2012Sep,98,1.6,,,,10,15,20,30,20,5,,,,,,,,,,
2012Sep,99,,,,,,,,,,,,,,,,,,,,
2012Sep,101,,,,,,,,,,,,,,,,,,,,
2012Sep,102,1.3,,,1,4,20,35,25,10,4,1,,,,,,,,,
2012Sep,103,2,,,,,5,10,30,40,10,5,,,,,,,,,
2012Sep,104,1.9,0,0,0,0,10,15,40,25,7,3,0,0,,,,,,,
2012Sep,105,1.8,,,,,5,30,45,15,5,,,,,,,,,,
2012Sep,107,1.8,.14139075,.56760864,2.03716983,5.53671218,11.39722709,15.76865913,20.90547788,20.8764308,11.76570339,7.07920146,2.8311962,1.09322265,,,,,,,
2012Sep,108,1.50408,,,,3.55,14.41,25.49,29.6,18.94,7.79,.22,,,,,,,,,
2012Sep,109,,,,,,,,,,,,,,,,,,,,
2012Sep,110,1.7,0,0,2,5,11,18,22,20,13,6,2,1,,,,,,,
2015,1,1.9,,,1,2,5,16,24,22,15,10,4,1,,,,,,,
2015,2,1.8,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2015,3,1.8,,,,,,20,50,30,,,,,,,,,,,
2015,4,1.8,,,5,5,5,20,25,20,15,5,,,,,,,,,
2015,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2015,14,1.6,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,5,25,30,25,5,5,,,,,,,,,
2015,16,1.9,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2015,20,1.9,,,,,10,30,45,15,,,,,,,,,,,
2015,22,1.8,,,,,10,20,50,20,,,,,,,,,,,
2015,23,3,,,,1,3,6,12,16,20,22,15,5,,,,,,,
2015,24,1.9,,,,5,7.5,12.5,27.5,27.5,15,5,,,,,,,,,
2015,26,1.8,,,,,5,25,35,27.5,5,2.5,,,,,,,,,
2015,28,,,,,,,,,,,,,,,,,,,,
2015,29,2.1,,,,,,,30,50,20,,,,,,,,,,
2015,30,1.9,,,,,,,,,,,,,,,,,,,
2015,31,1.8,,,,,15,30,40,10,5,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2.3,,,,,,10,20,30,20,10,10,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,2.2,,,,,,5,30,55,10,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2015,41,1.9,,,,,,,,,,,,,,,,,,,
2015,42,1.8,,,,,5,10,30,25,15,10,5,,,,,,,,
2015,47,1.9,,,,,,,,,,,,,,,,,,,
2015,48,.8,,,10,20,30,30,10,,,,,,,,,,,,
2015,52,1.7,,1,4,7,12,16.5,19,16.5,12,7,4,1,,,,,,,
2015,54,2,,,,,5,15,25,30,15,10,,,,,,,,,
2015,56,2,0,0,0,0,0,5,15,70,10,0,0,0,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,58,1.3,,,,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,65,2,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.9,,,,,5,15,35,30,10,5,,,,,,,,,
2015,70,1.8,,,,,,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,2,1,1,1,2,7,17,23,24,18,3,2,1,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2015,93,2,,,,,,5,45,45,5,,,,,,,,,,
2015,94,1.6,,,2,8,10,20,27.5,17.5,7.5,5,2.5,,,,,,,,
2015,95,1.7835,0,.1,.7,2.2,10.3,16.2,28.4,24.4,14.3,3.2,.2,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,2,,,,,,,,,,,,,,,,,,,
2015,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2015,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,2,.5,1,2,5,7,10,25,30,10,7,2,.5,,,,,,,
2015,103,2.1,,,,,5,10,30,35,15,5,,,,,,,,,
2015,104,2,0,0,0,5,5,15,30,25,15,5,0,0,,,,,,,
2015,105,2.1,,,,,5,20,30,35,10,,,,,,,,,,
2015,107,1.8,.00069807,.01724183,.24327174,1.92317604,8.54079289,18.62929628,29.84733257,26.9268282,10.15290018,3.19530141,.48065361,.04250718,,,,,,,
2015,108,1.7529775,,,,.56,9.03,20.07,30.1,24.43,13.23,2.58,,,,,,,,,
2015,109,2,1,1,3,3,7,15,20,20,10,10,5,5,,,,,,,
2015,110,2,0,1,3,5,9,13,15,16,14,10,7,7,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2010,1,1.5,,,,,5,45,50,,,,,,,,,,,,
2010,2,1.7,,,,,,20,60,20,,,,,,,,,,,
2010,3,1.7,,,,,,20,60,20,,,,,,,,,,,
2010,4,1.6,,,,,,35,55,10,,,,,,,,,,,
2010,5,1.6,,,,,,30,70,,,,,,,,,,,,
2010,7,1.7,,,,,,,,,,,,,,,,,,,
2010,8,1.6,,,,,,10,80,10,,,,,,,,,,,
2010,14,1.8,,,,,,10,80,10,,,,,,,,,,,
2010,15,1.7,,,,,,20,70,10,,,,,,,,,,,
2010,16,1.6,0,2,4,7,10,22,30,21,3,1,0,0,,,,,,,
2010,20,1.7,,,,,,20,80,,,,,,,,,,,,
2010,22,1.6,,,,,,30,65,5,,,,,,,,,,,
2010,23,1.6,,,1,5,23,35,25,10,1,,,,,,,,,,
2010,24,1.5,,,,,15,35,35,15,,,,,,,,,,,
2010,26,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2010,28,1.7,,,,5,10,20,50,10,5,,,,,,,,,,
2010,29,1.7,,,,,,,70,30,,,,,,,,,,,
2010,30,1.6,,,,,,,,,,,,,,,,,,,
2010,31,1.6,,,,,,30,60,10,,,,,,,,,,,
2010,32,1.6,,,,,2,34,57,6,1,,,,,,,,,,
2010,33,1.5,,,,,,50,50,,,,,,,,,,,,
2010,35,1.7,,,,,,10,90,,,,,,,,,,,,
2010,37,1.6,,,,,,35,65,,,,,,,,,,,,
2010,38,1.8,,,,,,10,80,10,,,,,,,,,,,
2010,39,1.6,,,,,,20,60,20,,,,,,,,,,,
2010,41,1.7,,,,,,20,80,,,,,,,,,,,,
2010,42,1.6,,,,,,,85,15,,,,,,,,,,,
2010,47,1.5,2,5,10,15,18,20,15,10,5,0,0,0,,,,,,,
2010,48,1.7,,,,,,12.5,75,12.5,,,,,,,,,,,
2010,52,1.7,,,,,5,24,46,24,1,,,,,,,,,,
2010,54,1.7,,,,10,10,15,30,25,10,,,,,,,,,,
2010,56,1.6,0,0,0,0,0,10,85,5,0,0,0,0,,,,,,,
2010,57,1.5,,,,,,,,,,,,,,,,,,,
2010,58,1.3,,,,,,,,,,,,,,,,,,,
2010,61,1.8,,,,,,,75,25,,,,,,,,,,,
2010,65,1.4,,,,,,65,35,,,,,,,,,,,,
2010,67,1.7,,,,,,20,50,30,,,,,,,,,,,
2010,68,1.4,,,,,10,45,40,5,,,,,,,,,,,
2010,70,1.6,,,,,,30,70,,,,,,,,,,,,
2010,73,1.9,,,,,,25,70,5,,,,,,,,,,,
2010,80,1.8,.0000618493,.0031212539,.0790131741,.9982058877,6.3231628428,20.1696520913,32.5000164268,26.4915986381,10.9169943191,2.2686701876,.2368177854,.0126855439,,,,,,,
2010,82,1.6,,,,,,,,,,,,,,,,,,,
2010,84,1.6,0,0,0,0,0,25,75,0,0,0,0,0,,,,,,,
2010,85,1.6,0,0,0,.0000000987,.0232628092,15.8422624852,77.45375448,6.6775530027,.0031671202,.000000004,0,0,,,,,,,
2010,89,1.5,,,,,5,45,45,5,,,,,,,,,,,
2010,93,1.3,,,,,,80,20,,,,,,,,,,,,
2010,94,1.6,,,,2.5,5,22.5,50,15,5,,,,,,,,,,
2010,95,1.65397549427689,0,0,0,1,4,18.8,57.5,14.7,3,1,0,0,,,,,,,
2010,96,1.7,,,,,,20,70,10,,,,,,,,,,,
2010,97,1.6,,,,,,,,,,,,,,,,,,,
2010,98,1.5,,,,,20,40,30,10,,,,,,,,,,,
2010,99,1.5,,,,,,40,60,,,,,,,,,,,,
2010,101,1.6,,,,,,40,60,,,,,,,,,,,,
2010,102,1.6,,,,,,30,60,10,,,,,,,,,,,
2010,103,1.8,,,,,,20,70,10,,,,,,,,,,,
2010,104,1.7,0,0,0,0,5,30,60,5,0,0,0,0,,,,,,,
2010,105,1.7,,,,,,10,90,,,,,,,,,,,,
2010,107,1.73067853,0,0,0,0,.00244952,7.21426826,80.08384119,12.69028631,.00915471,.00000001,0,0,,,,,,,
2010,108,1.16972575,,,,5.47,22.23,35.92,25.56,10.52,.3,,,,,,,,,,
2010,109,1.6,1,1,2,5,5,30,32,8,5,5,5,1,,,,,,,
2010,110,1.6,0,0,0,0,6,27,42,21,4,0,0,0,,,,,,,
2011,1,1.5,,2,5,8,18,23,23,17,3,1,,,,,,,,,
2011,2,2.1,,,,,5,15,28,32,15,5,,,,,,,,,
2011,3,1.9,,,,,,30,50,20,,,,,,,,,,,
2011,4,1.4,,,,5,10,40,30,15,,,,,,,,,,,
2011,5,2,,,,,5,10,40,40,5,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,1.3,1,3,6,12,19,26,21,10,2,,,,,,,,,,
2011,14,1.7,,,,10,10,30,30,20,,,,,,,,,,,
2011,15,1.6,,,,,10,25,45,20,,,,,,,,,,,
2011,16,1.8,7,2,5,7,10,16,25,15,8,4,1,0,,,,,,,
2011,20,2,,,,,,20,40,40,,,,,,,,,,,
2011,22,1.3,,,,,15,50,30,5,,,,,,,,,,,
2011,23,1.5,,,1,3,15,28,25,15,10,3,,,,,,,,,
2011,24,1,,,10,15,25,25,15,10,,,,,,,,,,,
2011,26,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2011,28,1.8,,,,5,10,10,45,20,5,5,,,,,,,,,
2011,29,1.4,,,,,,60,30,10,,,,,,,,,,,
2011,30,1.3,,,,,,,,,,,,,,,,,,,
2011,31,1.2,,,,5,15,40,30,10,,,,,,,,,,,
2011,32,1.2,1,1,4,11,20,27,20,11,4,1,,,,,,,,,
2011,33,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2011,35,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011,37,1.4,,,,,15,55,25,5,,,,,,,,,,,
2011,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2011,39,1.7,,,,,,20,45,35,,,,,,,,,,,
2011,41,1.5,,,,,,40,60,,,,,,,,,,,,
2011,42,1.6,,,,,,20,70,10,,,,,,,,,,,
2011,47,1,2,5,10,15,20,18,15,10,5,0,0,0,,,,,,,
2011,48,1.7,,,,,10,25,50,15,,,,,,,,,,,
2011,52,1.1,,1,4,10,23,33,19,9,1,,,,,,,,,,
2011,54,1.5,,,,5,15,20,25,20,10,5,,,,,,,,,
2011,56,1.2,0,0,0,0,10,80,10,0,0,0,0,0,,,,,,,
2011,57,1.4,,,,,,,,,,,,,,,,,,,
2011,58,1.9,,,,,,,,,,,,,,,,,,,
2011,61,2.1,,,,,,10,25,40,25,,,,,,,,,,
2011,65,1.1,,,,,20,60,20,,,,,,,,,,,,
2011,67,1.5,,,,,10,30,50,10,,,,,,,,,,,
2011,68,1.6,,,,,5,30,50,10,5,,,,,,,,,,
2011,70,1.3,,,,,30,60,10,,,,,,,,,,,,
2011,73,1.2,,,,,20,60,20,,,,,,,,,,,,
2011,80,2.1,2.0093749134,2.2068143456,3.8527980809,6.0550992906,8.5664873126,10.9099372101,12.5077943436,12.9085899845,11.9926900938,10.0298359224,7.5510907573,11.4094877452,,,,,,,
2011,82,1.3,,,,,,,,,,,,,,,,,,,
2011,84,1.4,1,1,3,6,18,30,26,11,3,1,0,0,,,,,,,
2011,85,1.2,.7253771125,1.5496360823,5.1556866279,11.2724400518,18.2409941436,21.8488211947,19.372043251,12.7138795636,6.1757860418,2.2199588183,.5903873093,.1349898032,,,,,,,
2011,89,1.7,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2011,93,1.4,,,,,2.5,57.5,40,,,,,,,,,,,,
2011,94,1,,2.5,7.5,15,17.5,35,12.5,7.5,2.5,,,,,,,,,,
2011,95,1.55168273426699,0,0,0,4.2,9.2,18.4,34.1,21.8,7,5.3,0,0,,,,,,,
2011,96,1.5,,,,,10,25,40,20,5,,,,,,,,,,
2011,97,1.4,,,,,,,,,,,,,,,,,,,
2011,98,1.5,,,,5,10,35,25,20,5,,,,,,,,,,
2011,99,1.5,,,,,,30,60,10,,,,,,,,,,,
2011,101,1.4,,,,,5,60,35,,,,,,,,,,,,
2011,102,1.2,,,,1,24,50,24,1,,,,,,,,,,,
2011,103,1.7,,,,,5,20,50,15,10,,,,,,,,,,
2011,104,1.7,0,0,0,3,10,30,40,10,7,0,0,0,,,,,,,
2011,105,1.3,,,,5,20,50,25,,,,,,,,,,,,
2011,107,1.72084725,.00001587,.0013776,.05283797,.89714292,6.79439043,23.1159953,35.51753397,24.69665644,7.75776135,1.09531556,.06902217,.00195042,,,,,,,
2011,108,1.43379525,,,,3.37,13.69,24.23,26.69,18.68,10.63,2.71,,,,,,,,,
2011,109,1.048,.5,.5,2,5,18,35,20,8,6,3.5,1,.5,,,,,,,
2011,110,1.4,2,2,5,10,14,17,17,14,10,5,3,1,,,,,,,
2011Q2,1,1,2,5,10,16,20,20,16,5,3,2,1,,,,,,,,
2011Q2,2,2,,,,,5,15,28,32,15,5,,,,,,,,,
2011Q2,3,1.8,,,,,,30,50,20,,,,,,,,,,,
2011Q2,4,1.3,,,,5,10,45,30,10,,,,,,,,,,,
2011Q2,5,2,,,,,5,10,40,40,5,,,,,,,,,,
2011Q2,7,1.4,,,,,,,,,,,,,,,,,,,
2011Q2,8,1.1,,,1,7,27,33,23,8,1,,,,,,,,,,
2011Q2,14,2,,,,,,,,,,,,,,,,,,,
2011Q2,15,1.5,,,,5,15,25,35,10,10,,,,,,,,,,
2011Q2,16,1.5,11,3,5,8,13,15,20,14,7,3,1,0,,,,,,,
2011Q2,20,1.8,,,,,,25,50,25,,,,,,,,,,,
2011Q2,22,1.2,,,,,15,65,20,,,,,,,,,,,,
2011Q2,23,1.3,,,1,7,18,25,20,17,10,2,,,,,,,,,
2011Q2,24,1.3,,,,10,20,30,30,10,,,,,,,,,,,
2011Q2,26,2.1,,,,,5,10,20,30,20,10,5,,,,,,,,
2011Q2,28,,,,,,,,,,,,,,,,,,,,
2011Q2,29,1.4,,,,,,60,30,10,,,,,,,,,,,
2011Q2,30,1.2,,,,,,,,,,,,,,,,,,,
2011Q2,31,.8,,,,20,35,30,15,,,,,,,,,,,,
2011Q2,32,,,,,,,,,,,,,,,,,,,,
2011Q2,33,1.4,,,,10,10,40,30,10,,,,,,,,,,,
2011Q2,35,,,,,,,,,,,,,,,,,,,,
2011Q2,37,1.7,,,,,6,43,46,5,,,,,,,,,,,
2011Q2,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2011Q2,39,1.6,,,,,10,30,40,20,,,,,,,,,,,
2011Q2,41,1.4,,,,,,,,,,,,,,,,,,,
2011Q2,42,1.4,,,,,15,60,25,,,,,,,,,,,,
2011Q2,47,.7,,,,,,,,,,,,,,,,,,,
2011Q2,48,1.6,,,,,10,25,50,15,,,,,,,,,,,
2011Q2,52,1.1,,1,4,12,24,31,18,8,2,,,,,,,,,,
2011Q2,54,2.1,,,,,5,15,20,25,20,10,5,,,,,,,,
2011Q2,56,1,0,0,0,0,15,75,10,0,0,0,0,0,,,,,,,
2011Q2,57,,,,,,,,,,,,,,,,,,,,
2011Q2,58,,,,,,,,,,,,,,,,,,,,
2011Q2,61,,,,,,,,,,,,,,,,,,,,
2011Q2,65,1.1,,,,,,,,,,,,,,,,,,,
2011Q2,67,,,,,,,,,,,,,,,,,,,,
2011Q2,68,1.3,,,,,,,,,,,,,,,,,,,
2011Q2,70,1,,,,,35,55,10,,,,,,,,,,,,
2011Q2,73,,,,,,,,,,,,,,,,,,,,
2011Q2,80,,,,,,,,,,,,,,,,,,,,
2011Q2,82,1.1,,,,,,,,,,,,,,,,,,,
2011Q2,84,,,,,,,,,,,,,,,,,,,,
2011Q2,85,1.1,.6744551864,1.6005580084,5.6259494976,12.6093872422,20.1886730862,23.0943499598,18.8759053943,11.022601738,4.5978714082,1.3696326029,.2912502932,.0493655828,,,,,,,
2011Q2,89,1.4,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2011Q2,93,,,,,,,,,,,,,,,,,,,,
2011Q2,94,1,,2.5,7.5,15,20,30,12.5,7.5,5,,,,,,,,,,
2011Q2,95,1.35680425988568,0,0,0,7.3,20.1,36.5,22.1,7.9,4.1,2,0,0,,,,,,,
2011Q2,96,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2011Q2,97,1,,,,,,,,,,,,,,,,,,,
2011Q2,98,1.3,,,5,10,15,20,25,20,5,,,,,,,,,,
2011Q2,99,1.1,,,,,10,60,30,,,,,,,,,,,,
2011Q2,101,1.3,,,,,10,55,35,,,,,,,,,,,,
2011Q2,102,1.1,,,,5,25,55,10,5,,,,,,,,,,,
2011Q2,103,1.6,,,,2.5,5,20,45,20,5,2.5,,,,,,,,,
2011Q2,104,1.4,0,0,0,5,15,25,35,15,5,0,0,0,,,,,,,
2011Q2,105,1.2,,,,,25,55,20,,,,,,,,,,,,
2011Q2,107,1.62900257,.00298951,.05183035,.53957595,3.27235854,11.58448391,23.97684977,29.04299813,20.59414977,8.54450785,2.07184015,.29308967,.0253264,,,,,,,
2011Q2,108,.504634,,8.69,14.48,21.45,24.06,17.4,10.44,3.48,,,,,,,,,,,
2011Q2,109,.9,.5,.5,2,5,29,29,18,8,4,2,1,1,,,,,,,
2011Q2,110,1.2,1,2,6,12,17,20,18,13,7,3,1,0,,,,,,,
2012,1,1.5,1,2,5,10,17,22,22,15,3,2,1,,,,,,,,
2012,2,1.8,,,,5,8,15,25,20,15,7,5,,,,,,,,
2012,3,1.8,,,,,,25,50,25,,,,,,,,,,,
2012,4,1.8,,,,5,10,15,35,20,10,5,,,,,,,,,
2012,5,1.7,,,,,10,30,40,20,,,,,,,,,,,
2012,7,1.8,,,,,,,,,,,,,,,,,,,
2012,8,1.8,2,3,5,7,10,20,24,20,7,2,,,,,,,,,
2012,14,2,,,,,10,20,30,30,10,,,,,,,,,,
2012,15,1.8,,,,5,10,15,35,20,15,,,,,,,,,,
2012,16,1.7,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2012,20,2.3,,,,,,20,30,40,10,,,,,,,,,,
2012,22,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2012,23,1.5,,,1,5,10,18,20,18,14,10,4,,,,,,,,
2012,24,1.3,,,3,7,20,30,25,10,5,,,,,,,,,,
2012,26,2.2,,2.5,5,7.5,10,12.5,15,17.5,15,10,5,,,,,,,,
2012,28,,,,,,,,,,,,,,,,,,,,
2012,29,1.5,,,,,,20,60,20,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,1,,,,10,30,30,20,10,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,37,1.4,,,,,7,44,42,7,,,,,,,,,,,
2012,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2012,39,1.3,,,,,20,40,30,10,,,,,,,,,,,
2012,41,1.8,,,,,,20,70,10,,,,,,,,,,,
2012,42,2,,,,,,10,20,60,10,,,,,,,,,,
2012,47,1.4,2,5,10,15,18,20,15,10,5,0,0,0,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,1.4,,1,4,8,14,26,24,15,5,3,,,,,,,,,
2012,54,,,,,,,,,,,,,,,,,,,,
2012,56,1.8,0,0,0,0,0,10,75,15,0,0,0,0,,,,,,,
2012,57,1.7,,,,,,,,,,,,,,,,,,,
2012,58,2.3,,,,,,,,,,,,,,,,,,,
2012,61,,,,,,,,,,,,,,,,,,,,
2012,65,1.6,,,,,,30,60,10,,,,,,,,,,,
2012,67,1.5,,,,,10,30,50,10,,,,,,,,,,,
2012,68,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2012,70,1.5,,,,,10,30,60,,,,,,,,,,,,
2012,73,1.5,,,,,10,30,50,10,,,,,,,,,,,
2012,80,1.8,5.1672318602,3.7949521102,5.5560006395,7.5005441848,9.3368062402,10.7171530781,11.3432187599,11.0705469813,9.9627148635,8.2672670204,6.3258881023,10.9576761596,,,,,,,
2012,82,1.6,,,,,,,,,,,,,,,,,,,
2012,84,1.6,1,1,2,7,11,22,24,19,9,2,1,1,,,,,,,
2012,85,1.4,1.4561477076,1.9956696921,5.1822846712,9.5310049734,14.306707142,17.5281858137,17.5281858137,14.306707142,9.5310049734,5.1822846712,2.2996863953,1.1521310044,,,,,,,
2012,89,2.1,,,2.5,5,10,15,30,20,10,5,2.5,,,,,,,,
2012,93,1.6,,,,,5,35,45,15,,,,,,,,,,,
2012,94,1,,2,5,14,20,35,12,8,4,,,,,,,,,,
2012,95,1.78551664283374,0,0,1,4,8.5,15.3,33.5,20.8,9.9,6,1,0,,,,,,,
2012,96,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2012,97,2,,,,,,,,,,,,,,,,,,,
2012,98,2.1,,,,5,10,15,20,25,20,5,,,,,,,,,
2012,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2012,101,,,,,,,,,,,,,,,,,,,,
2012,102,1.5,,,2.5,5,10,25,35,15,5,2.5,,,,,,,,,
2012,103,1.8,,,,,5,20,35,25,10,5,,,,,,,,,
2012,104,1.7,0,0,0,5,15,25,35,15,5,0,0,0,,,,,,,
2012,105,1.7,,,,5,15,25,40,10,5,,,,,,,,,,
2012,107,1.4023684,.0069262,.11380984,1.08008317,5.74409619,17.159581,28.84561234,27.31077721,14.5622089,4.36805749,.73568128,.06940034,.00376604,,,,,,,
2012,108,1.544085,,,,3.02,12.27,21.71,26.8,19.79,12.06,4.33,.02,,,,,,,,
2012,109,1.41,.5,.5,2,5,10,30,28,10,7,5,1,1,,,,,,,
2012,110,1.6,1,2,4,8,12,16,17,15,11,7,4,3,,,,,,,
2012Q2,1,1.9,1,2,8,10,16,20,20,16,4,2,1,,,,,,,,
2012Q2,2,1.9,,,,5,8,15,25,20,15,7,5,,,,,,,,
2012Q2,3,1.8,,,,,,25,50,25,,,,,,,,,,,
2012Q2,4,1.7,,,5,5,5,15,35,20,10,5,,,,,,,,,
2012Q2,5,2,,,,,10,20,30,30,10,,,,,,,,,,
2012Q2,7,1.7,,,,,,,,,,,,,,,,,,,
2012Q2,8,1.6,1,2,4,5,12,22,24,16,9,4,1,,,,,,,,
2012Q2,14,1.5,,,,,,,,,,,,,,,,,,,
2012Q2,15,1.6,,,,5,10,25,35,15,10,,,,,,,,,,
2012Q2,16,1.6,10,2,4,7,9,14,19,15,11,6,3,0,,,,,,,
2012Q2,20,2.3,,,,,,20,30,40,10,,,,,,,,,,
2012Q2,22,1.5,,,,,10,20,40,20,10,,,,,,,,,,
2012Q2,23,1.4,,,1,5,18,25,21,17,10,3,,,,,,,,,
2012Q2,24,1.3,,,3,7,20,30,25,10,5,,,,,,,,,,
2012Q2,26,2.2,,2.5,5,7.5,10,12.5,15,17.5,15,10,5,,,,,,,,
2012Q2,28,,,,,,,,,,,,,,,,,,,,
2012Q2,29,1.6,,,,,,20,60,20,,,,,,,,,,,
2012Q2,30,,,,,,,,,,,,,,,,,,,,
2012Q2,31,1,,,,15,25,30,20,10,,,,,,,,,,,
2012Q2,32,,,,,,,,,,,,,,,,,,,,
2012Q2,33,1.8,,,,10,10,10,30,20,10,10,,,,,,,,,
2012Q2,35,,,,,,,,,,,,,,,,,,,,
2012Q2,37,1.3,,,,,8,41,37,14,,,,,,,,,,,
2012Q2,38,1,,,,,20,60,20,,,,,,,,,,,,
2012Q2,39,1.4,,,,,20,30,30,20,,,,,,,,,,,
2012Q2,41,1.7,,,,,,,,,,,,,,,,,,,
2012Q2,42,2,,,,,,10,20,55,10,5,,,,,,,,,
2012Q2,47,1.3,,,,,,,,,,,,,,,,,,,
2012Q2,48,,,,,,,,,,,,,,,,,,,,
2012Q2,52,1.2,,2,5.5,11.5,18,25,19,13,4,2,,,,,,,,,
2012Q2,54,,,,,,,,,,,,,,,,,,,,
2012Q2,56,1.6,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2012Q2,57,,,,,,,,,,,,,,,,,,,,
2012Q2,58,,,,,,,,,,,,,,,,,,,,
2012Q2,61,,,,,,,,,,,,,,,,,,,,
2012Q2,65,1.5,,,,,,,,,,,,,,,,,,,
2012Q2,67,,,,,,,,,,,,,,,,,,,,
2012Q2,68,1.8,,,,,,,,,,,,,,,,,,,
2012Q2,70,1.5,,,,,,45,55,,,,,,,,,,,,
2012Q2,73,,,,,,,,,,,,,,,,,,,,
2012Q2,80,,,,,,,,,,,,,,,,,,,,
2012Q2,82,,,,,,,,,,,,,,,,,,,,
2012Q2,84,,,,,,,,,,,,,,,,,,,,
2012Q2,85,1.2,1.8074916188,2.5163216558,6.4602241934,11.521804918,16.4490057237,18.7983519463,17.1975461893,12.5943583073,7.3830445583,3.4643592702,1.3010920914,.5063995275,,,,,,,
2012Q2,89,2.1,,,2.5,5,10,15,30,20,10,5,2.5,,,,,,,,
2012Q2,93,,,,,,,,,,,,,,,,,,,,
2012Q2,94,1.1,,5,7.5,12.5,15,25,15,10,6,4,,,,,,,,,
2012Q2,95,1.70221038113064,0,0,.5,4,9.3,15.7,34,20.4,10.1,5.5,.5,0,,,,,,,
2012Q2,96,,,,,,,,,,,,,,,,,,,,
2012Q2,97,2.1,,,,,,,,,,,,,,,,,,,
2012Q2,98,2,,,,5,10,15,25,22.5,15,7.5,,,,,,,,,
2012Q2,99,,,,,,,,,,,,,,,,,,,,
2012Q2,101,1.5,,,,,5,35,55,5,,,,,,,,,,,
2012Q2,102,1.3,,,2.5,5,20,45,20,5,2.5,,,,,,,,,,
2012Q2,103,1.6,,,,2.5,5,15,45,25,5,2.5,,,,,,,,,
2012Q2,104,1.7,0,0,0,5,15,25,35,15,5,0,0,0,,,,,,,
2012Q2,105,1.5,,,,5,15,25,40,15,,,,,,,,,,,
2012Q2,107,1.48827188,.05621852,.38894703,1.97342578,6.71735893,15.34948133,23.55595589,24.28424646,16.81794707,7.82267628,2.44281289,.51182088,.07910894,,,,,,,
2012Q2,108,1.65842,,,.27,5.45,12.44,19.42,24.76,19.56,12.47,5.39,.24,,,,,,,,
2012Q2,109,1.4,.5,.5,2,5,20,30,26,8,4,2,1,1,,,,,,,
2012Q2,110,1.6,1,2,4,8,12,16,17,15,11,7,4,3,,,,,,,
2015,1,1.7,,2,3,6,11,20,20,20,13,3,2,,,,,,,,
2015,2,1.6,,2,4,7,12,16,20,16,10,7,4,2,,,,,,,
2015,3,1.9,,,,,,10,60,30,,,,,,,,,,,
2015,4,1.6,,,,10,10,20,30,15,10,5,,,,,,,,,
2015,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2015,14,2.5,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,10,15,35,20,10,5,,,,,,,,,
2015,16,1.8,0,3,5,7,8,15,17,15,11,10,6,3,,,,,,,
2015,20,2.5,,,,,5,15,25,25,25,5,,,,,,,,,
2015,22,1.7,,,,,10,15,45,20,10,,,,,,,,,,
2015,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2015,24,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2015,26,2,,,5,5,10,15,17.5,17.5,15,10,5,,,,,,,,
2015,28,,,,,,,,,,,,,,,,,,,,
2015,29,1.8,,,,,,20,40,40,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.8,,,,5,15,30,35,15,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,10,10,10,20,20,10,10,10,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,1.9,,,,,2,20,52,23,3,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,1.9,,,,,5,20,35,30,10,,,,,,,,,,
2015,41,2,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,47,1.5,,,,,,,,,,,,,,,,,,,
2015,48,1.2,,,,5,15,55,25,,,,,,,,,,,,
2015,52,1,,4,8,13,16,25,16,11,4,3,,,,,,,,,
2015,54,1.5,,,,5,15,22.5,22.5,20,10,5,,,,,,,,,
2015,56,2,0,0,0,0,0,0,15,70,15,0,0,0,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,58,1.8,,,,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,65,1.75,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2015,70,1.8,,,,,,40,60,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,2,1,1,2,7,13,15,19,20,14,6,1,1,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2015,93,2,,,,,5,8,30,45,12,,,,,,,,,,
2015,94,2.4,,,1,2,3,6,12,26,24,16,8,2,,,,,,,
2015,95,1.71436708025409,0,.4,2.4,4.1,7.2,13.7,25.8,18.7,13.8,8.9,5,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,1.8,,,,,,,,,,,,,,,,,,,
2015,98,1.7,,,,,10,20,35,25,10,,,,,,,,,,
2015,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,2,,.5,1,4,6,10,20,30,15,7.5,4,2,,,,,,,
2015,103,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2015,104,2,0,0,0,5,10,10,45,25,5,0,0,0,,,,,,,
2015,105,2.4,,,,5,10,15,25,30,15,,,,,,,,,,
2015,107,1.50231494,.01523194,.16906287,1.21886256,5.42197269,14.90082819,25.32370627,26.62798048,17.32469572,6.97142006,1.73351307,.26604453,.02668162,,,,,,,
2015,108,1.497815,,,,3.11,12.62,22.32,26.46,19.31,11.82,4.34,.02,,,,,,,,
2015,109,1.5,2.5,3.5,4,5,10,25.5,20.5,9,8,5,5,2,,,,,,,
2015,110,1.8,2,3,5,8,10,12,14,14,11,9,7,5,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2010,1,10,,,,,,,1,49,49,1,,,,,,,,,
2010,2,10,,,,,,,,40,60,,,,,,,,,,
2010,3,10,,,,,,,,50,50,,,,,,,,,,
2010,4,10.1,,,,,,,,45,55,,,,,,,,,,
2010,5,10.1,,,,,,,,40,60,,,,,,,,,,
2010,7,10.1,,,,,,,,,,,,,,,,,,,
2010,8,10.1,,,,,,,,15,85,,,,,,,,,,
2010,14,10,,,,,,,,,100,,,,,,,,,,
2010,15,10.1,,,,,,,,25,75,,,,,,,,,,
2010,16,10.1,0,0,0,0,0,1,10,25,30,18,8,5,2,1,0,0,0,0,0
2010,20,10.1,,,,,,,,,100,,,,,,,,,,
2010,22,10.3,,,,,,,,30,50,20,,,,,,,,,
2010,23,10.1,,,,,,,,20,70,10,,,,,,,,,
2010,24,10,,,,,,,,40,55,5,,,,,,,,,
2010,26,10,,,,,,,,30,70,,,,,,,,,,
2010,28,10,,,,,,,5,10,70,10,5,,,,,,,,
2010,29,9.9,,,,,,,,50,50,,,,,,,,,,
2010,30,10.1,,,,,,,,,,,,,,,,,,,
2010,31,10.2,,,,,,,,25,55,20,,,,,,,,,
2010,32,10.1,,,,,,,,35,55,10,,,,,,,,,
2010,33,9.5,,,,,,10,40,40,10,,,,,,,,,,
2010,35,10,,,,,,,,50,50,,,,,,,,,,
2010,37,10.1,,,,,,,,20,80,,,,,,,,,,
2010,38,10.1,,,,,,,,10,80,10,,,,,,,,,
2010,39,10.1,,,,,,,,30,70,,,,,,,,,,
2010,41,10.1,,,,,,,,20,80,,,,,,,,,,
2010,42,10.1,,,,,,,,30,50,20,,,,,,,,,
2010,47,10.1,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2010,48,9.9,,,,,,,,,,,,,,,,,,,
2010,52,10,,,,,,,7,38,43,11,1,,,,,,,,
2010,54,10.2,,,,,,5,10,15,25,20,15,10,,,,,,,
2010,56,10.1,0,0,0,0,0,0,5,10,75,10,0,0,0,0,0,0,0,0,0
2010,57,10.1,,,,,,,,,,,,,,,,,,,
2010,58,10.3,,,,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,
2010,65,10.1,,,,,,,,10,75,15,,,,,,,,,
2010,67,10,,,,,,,,30,50,20,,,,,,,,,
2010,68,10.1,,,,,,,,30,60,10,,,,,,,,,
2010,70,10,,,,,,,,10,90,,,,,,,,,,
2010,73,10,,,,,,,,5,80,15,,,,,,,,,
2010,80,10,0,0,0,0,0,.0000709328,1.1176876352,58.9000744979,39.7201658675,.2619961555,.0000049111,0,0,0,0,0,0,0,0
2010,82,10,,,,,,,,,,,,,,,,,,,
2010,84,10.1,0,0,0,0,0,0,0,5,95,0,0,0,0,0,0,0,0,0,0
2010,85,10.1,0,0,0,0,0,.0000000987,.0232628092,15.8422624852,77.45375448,6.6775530027,.0031671202,.000000004,0,0,0,0,0,0,0
2010,89,10,,,,,,,10,40,40,10,,,,,,,,,
2010,93,10.1,,,,,,,,15,85,,,,,,,,,,
2010,94,10.3,,,,,,2.5,5,17.5,40,20,10,5,,,,,,,
2010,95,10.067,0,0,0,0,0,0,2.1,30,60.3,7.6,0,0,0,0,0,0,0,0,0
2010,96,10.1,,,,,,,,10,65,25,,,,,,,,,
2010,97,10.1,,,,,,,,,,,,,,,,,,,
2010,98,10,,,,,,,10,35,45,10,,,,,,,,,
2010,99,10.2,,,,,,,,10,60,30,,,,,,,,,
2010,101,10,,,,,,,,30,60,10,,,,,,,,,
2010,102,10,,,,,,,,20,75,5,,,,,,,,,
2010,103,10,,,,,,,,30,60,10,,,,,,,,,
2010,104,10,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0,0,0,0
2010,105,10.1,,,,,,,,,90,10,,,,,,,,,
2010,107,10.01776019,0,0,0,0,0,0,0,16.34818568,83.6518143,.00000002,0,0,0,0,0,0,0,0,0
2010,108,10.1362925,,,,,,,,27.07,70.98,1.95,,,,,,,,,
2010,109,,,,,,,,,,,,,,,,,,,,
2010,110,10.1,0,0,0,0,0,0,5,27,43,21,4,0,0,0,0,0,0,0,0
2011,1,10,,,,,1,2,17,30,30,17,2,1,,,,,,,
2011,2,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2011,3,9.6,,,,,,,20,50,30,,,,,,,,,,
2011,4,10,,,,,,,10,25,40,25,,,,,,,,,
2011,5,9.7,,,,,,,10,60,30,,,,,,,,,,
2011,7,10,,,,,,,,,,,,,,,,,,,
2011,8,10.1,,,,,2,7,12,24,33,19,3,,,,,,,,
2011,14,10.2,,,,,,,,20,50,20,10,,,,,,,,
2011,15,10,,,,,,,10,35,45,10,,,,,,,,,
2011,16,10.2,0,0,0,1,3,8,11,15,20,16,13,8,4,1,0,0,0,0,0
2011,20,10,,,,,,,,30,60,10,,,,,,,,,
2011,22,10.5,,,,,,,,5,40,45,10,,,,,,,,
2011,23,10.5,,,,,,,,15,25,30,20,10,,,,,,,
2011,24,10.5,,,,,,,5,20,30,20,15,10,,,,,,,
2011,26,9.5,,,,,,,30,55,15,,,,,,,,,,
2011,28,9.8,,,,5,5,10,15,45,10,5,5,,,,,,,,
2011,29,9.8,,,,,,,,50,50,,,,,,,,,,
2011,30,10.1,,,,,,,,,,,,,,,,,,,
2011,31,10,,,,,,,,30,50,20,,,,,,,,,
2011,32,10,,,,,,2,13,29,30,19,6,1,,,,,,,
2011,33,10,,,,,,,20,30,30,20,,,,,,,,,
2011,35,9.9,,,,,,,,60,40,,,,,,,,,,
2011,37,9.9,,,,,,,4,64,30,2,,,,,,,,,
2011,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2011,39,9.9,,,,,,,20,50,30,,,,,,,,,,
2011,41,10,,,,,,,,40,60,,,,,,,,,,
2011,42,10,,,,,,,10,40,40,10,,,,,,,,,
2011,47,10.4,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2011,48,9.9,,,,,,,,,,,,,,,,,,,
2011,52,10.1,,,,,,4,12,20,35,20,7,2,,,,,,,
2011,54,9.6,,,,,5,15,20,20,15,15,10,,,,,,,,
2011,56,10,0,0,0,0,0,0,5,15,65,15,0,0,0,0,0,0,0,0,0
2011,57,9.9,,,,,,,,,,,,,,,,,,,
2011,58,11.2,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,65,10,,,,,,,,25,50,25,,,,,,,,,
2011,67,10,,,,,,,,20,50,30,,,,,,,,,
2011,68,10.1,,,,,,,10,25,45,15,5,,,,,,,,
2011,70,9.7,,,,,,,,70,20,10,,,,,,,,,
2011,73,10,,,,,,,,40,40,20,,,,,,,,,
2011,80,9.9,.0001823835,.0039020908,.0539704766,.4696180158,2.5742118368,8.8997433884,19.425309876,26.7856985481,23.3402673291,12.8505969387,4.4681850771,.9802937264,.135553483,.0117986378,.0006455374,.0000221707,.0000004773,.0000000064,.0000000001
2011,82,9.9,,,,,,,,,,,,,,,,,,,
2011,84,10.3,0,0,0,0,0,0,2,25,34,31,5,2,1,0,0,0,0,0,0
2011,85,10.2,.0019687982,.0103178408,.0809057578,.4368997817,1.7449210164,5.1556866279,11.2724400518,18.2409941436,21.8488211947,19.372043251,12.7138795636,6.1757860418,2.2199588183,.5903873093,.1161307417,.0168902633,.0018157355,.0001442232,.0000088394
2011,89,9.5,,,,5,10,20,30,15,10,5,5,,,,,,,,
2011,93,10,,,,,,,,37.5,60,2.5,,,,,,,,,
2011,94,10,,,,,,5,12,25,35,15,6,2,,,,,,,
2011,95,10.1765,0,0,0,0,.4,1.9,5.6,15.2,41.5,25.8,5.9,3.4,.3,0,0,0,0,0,0
2011,96,10.1,,,,,,,5,15,45,20,10,5,,,,,,,
2011,97,9.7,,,,,,,,,,,,,,,,,,,
2011,98,9.9,,,,,,5,15,25,35,15,5,,,,,,,,
2011,99,9.5,,,,,,,30,60,10,,,,,,,,,,
2011,101,10.2,,,,,,,,10,60,30,,,,,,,,,
2011,102,9.9,,,,,,,10,50,35,5,,,,,,,,,
2011,103,9.9,,,,,,5,15,35,25,15,5,,,,,,,,
2011,104,9.8,0,0,0,0,0,10,20,40,20,10,0,0,0,0,0,0,0,0,0
2011,105,10.3,,,,,,,,25,50,20,5,,,,,,,,
2011,107,10.53289802,0,0,0,0,0,.00000001,.00061074,.92735645,35.96020336,58.50885311,4.59236842,.01060739,.00000052,0,0,0,0,0,0
2011,108,10.4345075,,,,,,,4.8,20.67,36.99,32.74,4.8,,,,,,,,
2011,109,,,,,,,,,,,,,,,,,,,,
2011,110,10.1,0,0,0,0,1,3,12,23,26,21,10,3,1,0,0,0,0,0,0
2011Aug,1,10,,,,,2,5,18,27,27,16,3,2,,,,,,,
2011Aug,2,9.7,,,,,,5,25,40,25,5,,,,,,,,,
2011Aug,3,9.7,,,,,,,20,50,30,,,,,,,,,,
2011Aug,4,10,,,,,,,10,25,40,25,,,,,,,,,
2011Aug,5,9.6,,,,,,10,30,40,20,,,,,,,,,,
2011Aug,7,9.9,,,,,,,,,,,,,,,,,,,
2011Aug,8,9.9,,,,,5,8,15,33,26,11,2,,,,,,,,
2011Aug,14,10.3,,,,,,,10,20,40,20,10,,,,,,,,
2011Aug,15,10,,,,,,,10,35,45,10,,,,,,,,,
2011Aug,16,10.1,0,0,0,0,1,3,9,16,20,16,12,10,7,4,2,0,0,0,0
2011Aug,20,10,,,,,,,,40,50,10,,,,,,,,,
2011Aug,22,10.4,,,,,,,,5,45,40,10,,,,,,,,
2011Aug,23,10.4,,,,,,,,20,30,25,15,10,,,,,,,
2011Aug,24,10.5,,,,,,,10,15,30,25,15,5,,,,,,,
2011Aug,26,9.5,,,,,,,30,60,10,,,,,,,,,,
2011Aug,28,,,,,,,,,,,,,,,,,,,,
2011Aug,29,9.8,,,,,,,,50,50,,,,,,,,,,
2011Aug,30,,,,,,,,,,,,,,,,,,,,
2011Aug,31,9.9,,,,,,,10,40,30,20,,,,,,,,,
2011Aug,32,,,,,,,,,,,,,,,,,,,,
2011Aug,33,10,,,,,,,20,30,30,20,,,,,,,,,
2011Aug,35,,,,,,,,,,,,,,,,,,,,
2011Aug,37,9.7,,,,,,,1,55,42,2,,,,,,,,,
2011Aug,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2011Aug,39,9.9,,,,,,5,25,35,30,5,,,,,,,,,
2011Aug,41,10.1,,,,,,,,,,,,,,,,,,,
2011Aug,42,9.9,,,,,,,10,40,40,10,,,,,,,,,
2011Aug,47,10.3,,,,,,,,,,,,,,,,,,,
2011Aug,48,9.9,,,,,,,,,,,,,,,,,,,
2011Aug,52,10.2,,,,,.5,3,10,21,30,22,10,3,.5,,,,,,
2011Aug,54,9.8,,,,,,5,15,25,15,15,15,10,,,,,,,
2011Aug,56,10,0,0,0,0,0,0,0,30,60,10,0,0,0,0,0,0,0,0,0
2011Aug,57,,,,,,,,,,,,,,,,,,,,
2011Aug,58,,,,,,,,,,,,,,,,,,,,
2011Aug,61,,,,,,,,,,,,,,,,,,,,
2011Aug,65,10,,,,,,,,,,,,,,,,,,,
2011Aug,67,,,,,,,,,,,,,,,,,,,,
2011Aug,68,,,,,,,,,,,,,,,,,,,,
2011Aug,70,9.7,,,,,,,20,60,20,,,,,,,,,,
2011Aug,73,,,,,,,,,,,,,,,,,,,,
2011Aug,80,,,,,,,,,,,,,,,,,,,,
2011Aug,82,9.8,,,,,,,,,,,,,,,,,,,
2011Aug,84,,,,,,,,,,,,,,,,,,,,
2011Aug,85,10.2,.000671616,.004500913,.0441930539,.2912502932,1.3696326029,4.5978714082,11.022601738,18.8759053943,23.0943499598,20.1886730862,12.6093872422,5.6259494976,1.7926678953,.4078058468,.066202191,.0076656457,.0006327897,.0000372197,.0000016065
2011Aug,89,9.6,,,,5,10,20,30,15,10,5,5,,,,,,,,
2011Aug,93,,,,,,,,,,,,,,,,,,,,
2011Aug,94,10.1,,,,,,2,8,30,34,20,4,2,,,,,,,
2011Aug,95,10.2485,0,0,0,0,0,1.3,6,18.1,49.7,11.9,7.2,5.8,0,0,0,0,0,0,0
2011Aug,96,10.1,,,,,,,5,20,40,20,10,5,,,,,,,
2011Aug,97,9.6,,,,,,,,,,,,,,,,,,,
2011Aug,98,9.9,,,,,,5,15,25,35,15,5,,,,,,,,
2011Aug,99,,,,,,,,,,,,,,,,,,,,
2011Aug,101,10.2,,,,,,,,25,65,10,,,,,,,,,
2011Aug,102,9.9,,,,,,1.5,12.5,45,35,5,1,,,,,,,,
2011Aug,103,10,,,,,,5,15,30,30,15,5,,,,,,,,
2011Aug,104,9.9,0,0,0,0,0,10,20,40,20,10,0,0,0,0,0,0,0,0,0
2011Aug,105,10.4,,,,,,,,20,50,25,5,,,,,,,,
2011Aug,107,10.5986782,0,0,0,0,0,.00000078,.00408475,1.30130252,29.20126803,58.08005536,11.23802551,.17508396,.00017908,.00000001,0,0,0,0,0
2011Aug,108,10.44704,,,,,,,4.51,20,35.99,33.73,5.77,,,,,,,,
2011Aug,109,,,,,,,,,,,,,,,,,,,,
2011Aug,110,10.1,0,0,0,0,1,4,12,22,26,20,10,4,1,0,0,0,0,0,0
2012,1,9.9,,,,,2,5,22,30,24,10,5,2,,,,,,,
2012,2,9.3,,,,,5,20,35,20,15,5,,,,,,,,,
2012,3,9.3,,,,,,10,50,30,10,,,,,,,,,,
2012,4,9.7,,,,,,5,20,40,25,10,,,,,,,,,
2012,5,9.2,,,,,,20,40,30,10,,,,,,,,,,
2012,7,9.7,,,,,,,,,,,,,,,,,,,
2012,8,9.7,,,,3,4,10,22,27,20,10,3,1,,,,,,,
2012,14,9.9,,,,,,,20,30,20,20,10,,,,,,,,
2012,15,9.75,,,,,,5,20,35,30,10,,,,,,,,,
2012,16,9.9,0,0,0,1,3,11,17,20,18,12,8,6,3,1,0,0,0,0,0
2012,20,9.7,,,,,,,10,50,30,10,,,,,,,,,
2012,22,10.3,,,,,,,5,25,40,25,5,,,,,,,,
2012,23,10.2,,,,,,,1,22,30,25,13,8,1,,,,,,
2012,24,10,,,,,,5,10,30,25,15,10,5,,,,,,,
2012,26,8.7,,,,,20,45,30,5,,,,,,,,,,,
2012,28,,,,,,,,,,,,,,,,,,,,
2012,29,9.5,,,,,,,20,50,30,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,9.8,,,,,,,15,35,35,15,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,9,,,,10,10,30,30,10,10,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,37,9.4,,,,,,2,48,45,5,,,,,,,,,,
2012,38,9.9,,,,,,,20,60,20,,,,,,,,,,
2012,39,9.1,,,,,5,30,35,25,5,,,,,,,,,,
2012,41,9.8,,,,,,,30,60,10,,,,,,,,,,
2012,42,8.9,,,,10,30,40,10,10,,,,,,,,,,,
2012,47,10.1,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,10,,,,1,3,7,14,20.5,23.5,18,8,4,1,,,,,,
2012,54,,,,,,,,,,,,,,,,,,,,
2012,56,9.5,0,0,0,0,0,5,30,60,5,0,0,0,0,0,0,0,0,0,0
2012,57,9.6,,,,,,,,,,,,,,,,,,,
2012,58,10.1,,,,,,,,,,,,,,,,,,,
2012,61,,,,,,,,,,,,,,,,,,,,
2012,65,9,,,,,,25,50,15,10,,,,,,,,,,
2012,67,10,,,,,,,,20,50,30,,,,,,,,,
2012,68,9.9,,,,,,5,15,35,30,10,5,,,,,,,,
2012,70,9.2,,,,,,,60,30,10,,,,,,,,,,
2012,73,10.5,,,,,,,,10,40,40,10,,,,,,,,
2012,80,9.7,.0071502424,.0617364465,.4031897171,1.8464665536,5.9327550073,13.3793555593,21.184151019,23.5538629564,18.391059985,10.0832916811,3.881038289,1.0483111464,.1986240833,.0263840831,.0024556495,.0001600435,.0000072994,.0000002328,.0000000053
2012,82,9.6,,,,,,,,,,,,,,,,,,,
2012,84,10.2,0,0,0,0,1,2,7,22,28,22,12,3,2,1,0,0,0,0,0
2012,85,10.3,.0275610645,.0722112942,.3192270134,1.0371483356,2.7497870323,5.9498070773,10.5069269575,15.1438096681,17.8152802267,17.1061946019,13.4065213353,8.5757683455,4.4772387835,1.9076899934,.6633460079,.1882246627,.0435794516,.0082322126,.001445936
2012,89,8.5,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,,
2012,93,9.5,,,,,,5,35,55,5,,,,,,,,,,
2012,94,9.9,,,,,2.5,5,15,35,25,10,5,2.5,,,,,,,
2012,95,10.2425,0,0,0,0,1.2,4,7.1,13.9,39.5,21.9,7.4,3.3,1.7,0,0,0,0,0,0
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,8.8,,,,,,,,,,,,,,,,,,,
2012,98,9.1,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,99,8.5,,,,,10,50,40,,,,,,,,,,,,
2012,101,,,,,,,,,,,,,,,,,,,,
2012,102,9.5,,,,,1,7.5,25,40,20,5,1.5,,,,,,,,
2012,103,9.5,,,,,,5,25,30,25,10,5,,,,,,,,
2012,104,9.4,0,0,0,3,10,15,40,15,10,7,0,0,0,0,0,0,0,0,0
2012,105,9.8,,,,,,,10,40,35,10,5,,,,,,,,
2012,107,10.8618735,0,0,0,0,.00000067,.00033543,.0438978,1.54389338,15.01599615,41.61610093,33.4769839,7.78310509,.5104822,.0091606,.0000438,.00000005,0,0,0
2012,108,10.21523075,,,,,,.65,12.16,27.54,39.85,19.41,.39,,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,9.7,0,0,1,3,7,12,17,19,17,13,7,3,1,0,0,0,0,0,0
2012Aug,1,9.9,,,,2,4,8,15,25,25,12,5,3,1,,,,,,
2012Aug,2,9.2,,,,,5,21,35,19,15,5,,,,,,,,,
2012Aug,3,9.4,,,,,,10,50,30,10,,,,,,,,,,
2012Aug,4,9.7,,,,,,5,20,40,25,10,,,,,,,,,
2012Aug,5,9,,,,,,20,40,30,10,,,,,,,,,,
2012Aug,7,9.6,,,,,,,,,,,,,,,,,,,
2012Aug,8,9.6,,,,2,8,11,22,25,17,10,3,2,,,,,,,
2012Aug,14,9.8,,,,,,,,,,,,,,,,,,,
2012Aug,15,9.9,,,,,,5,10,35,35,15,,,,,,,,,
2012Aug,16,10,0,0,0,1,3,8,12,15,20,16,11,8,5,1,0,0,0,0,0
2012Aug,20,9.7,,,,,,,10,50,30,10,,,,,,,,,
2012Aug,22,10.2,,,,,,,10,25,30,25,10,,,,,,,,
2012Aug,23,10.1,,,,,,,1,25,28,20,15,10,1,,,,,,
2012Aug,24,10,,,,,,5,10,30,25,15,10,5,,,,,,,
2012Aug,26,8.6,,,,,15,50,30,5,,,,,,,,,,,
2012Aug,28,,,,,,,,,,,,,,,,,,,,
2012Aug,29,9.5,,,,,,,20,50,30,,,,,,,,,,
2012Aug,30,,,,,,,,,,,,,,,,,,,,
2012Aug,31,9.7,,,,,,10,15,35,30,10,,,,,,,,,
2012Aug,32,,,,,,,,,,,,,,,,,,,,
2012Aug,33,9,,,,10,10,30,30,10,10,,,,,,,,,,
2012Aug,35,,,,,,,,,,,,,,,,,,,,
2012Aug,37,9.3,,,,,,2,47,43,8,,,,,,,,,,
2012Aug,38,9.8,,,,,,,20,60,20,,,,,,,,,,
2012Aug,39,9,,,,5,10,25,30,20,10,,,,,,,,,,
2012Aug,41,9.8,,,,,,,,,,,,,,,,,,,
2012Aug,42,8.9,,,,10,30,40,10,10,,,,,,,,,,,
2012Aug,47,10.3,,,,,,,,,,,,,,,,,,,
2012Aug,48,,,,,,,,,,,,,,,,,,,,
2012Aug,52,10,,,,1,3,7,14,20.5,23.5,18,8,4,1,,,,,,
2012Aug,54,,,,,,,,,,,,,,,,,,,,
2012Aug,56,9.5,0,0,0,0,0,5,30,60,5,0,0,0,0,0,0,0,0,0,0
2012Aug,57,,,,,,,,,,,,,,,,,,,,
2012Aug,58,,,,,,,,,,,,,,,,,,,,
2012Aug,61,,,,,,,,,,,,,,,,,,,,
2012Aug,65,9,,,,,,,,,,,,,,,,,,,
2012Aug,67,,,,,,,,,,,,,,,,,,,,
2012Aug,68,,,,,,,,,,,,,,,,,,,,
2012Aug,70,9.2,,,,,,10,50,40,,,,,,,,,,,
2012Aug,73,,,,,,,,,,,,,,,,,,,,
2012Aug,80,,,,,,,,,,,,,,,,,,,,
2012Aug,82,,,,,,,,,,,,,,,,,,,,
2012Aug,84,,,,,,,,,,,,,,,,,,,,
2012Aug,85,10.3,.0147844615,.045380855,.2271608747,.8262227568,2.4049342825,5.6026387421,10.4471749428,15.5936322546,18.6317852366,17.8208272835,13.6447504067,8.3628929142,4.1028017942,1.611049636,.5062967411,.1273284754,.0256224324,.0041251014,.0005908085
2012Aug,89,8.5,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,,
2012Aug,93,,,,,,,,,,,,,,,,,,,,
2012Aug,94,9.8,,,,,4,10,16,30,20,12,6,2,,,,,,,
2012Aug,95,10.2135,0,0,0,1,3,5.2,9.2,16.5,30.5,13.8,11.2,5.1,3.8,.7,0,0,0,0,0
2012Aug,96,,,,,,,,,,,,,,,,,,,,
2012Aug,97,8.7,,,,,,,,,,,,,,,,,,,
2012Aug,98,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2012Aug,99,,,,,,,,,,,,,,,,,,,,
2012Aug,101,,,,,,,,,,,,,,,,,,,,
2012Aug,102,9.5,,,,,1.25,10,25,35,20,7.5,1.25,,,,,,,,
2012Aug,103,9.5,,,,2.5,10,15,20,35,15,2.5,,,,,,,,,
2012Aug,104,9.5,0,0,0,3,10,15,40,15,10,7,0,0,0,0,0,0,0,0,0
2012Aug,105,9.9,,,,,,,10,40,35,10,5,,,,,,,,
2012Aug,107,10.89917803,0,0,0,.00000001,.00000659,.00133379,.08850645,1.95404976,14.6172779,37.69786312,33.87184456,10.58958893,1.13776878,.04126198,.00049618,.00000195,0,0,0
2012Aug,108,10.15895,,,,,,,15.21,29.24,39.38,16.17,,,,,,,,,
2012Aug,109,,,,,,,,,,,,,,,,,,,,
2012Aug,110,9.7,1,1,2,4,7,11,14,16,15,12,8,5,2,1,1,0,0,0,0
2015,1,8.7,,,5,15,22,24,18,10,3,2,1,,,,,,,,
2015,2,7.5,14,8,12,18,13,10,7,5,4,3,3,2,1,,,,,,
2015,3,8.5,,,,10,20,40,20,10,,,,,,,,,,,
2015,4,8,,,10,25,30,20,10,5,,,,,,,,,,,
2015,5,7,,20,50,20,10,,,,,,,,,,,,,,
2015,7,8.7,,,,,,,,,,,,,,,,,,,
2015,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2015,14,8.3,,,,,,,,,,,,,,,,,,,
2015,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2015,16,9.4,1,3,5,7,9,12,18,15,11,9,4,3,2,1,0,0,0,0,0
2015,20,9,,,,,,15,30,25,20,10,,,,,,,,,
2015,22,8.5,,,,5,20,35,20,15,5,,,,,,,,,,
2015,23,8,,1,5,12,16,13,11,10,9,8,7,4,3,1,,,,,
2015,24,7.8,,10,25,25,25,10,5,,,,,,,,,,,,
2015,26,8.5,,,5,12.5,25,25,17.5,10,5,,,,,,,,,,
2015,28,,,,,,,,,,,,,,,,,,,,
2015,29,9,,,,,,20,60,20,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,8,,,10,30,30,20,10,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,8,,10,20,20,20,20,10,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,8,,2,5,20,25,23,12,8,4,1,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,9.1,,,,,10,20,30,25,10,5,,,,,,,,,
2015,41,7,,,,,,,,,,,,,,,,,,,
2015,42,8,,10,20,25,25,10,10,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,52,9.2,,1.5,4,7,12,16,20,17,11,7,3.5,1,,,,,,,
2015,54,7.5,,5,10,20,15,15,10,10,5,5,5,,,,,,,,
2015,56,8.7,0,0,0,0,20,60,20,0,0,0,0,0,0,0,0,0,0,0,0
2015,57,,,,,,,,,,,,,,,,,,,,
2015,58,7,,,,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,65,8.5,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,8.4,,,5,15,35,30,10,5,,,,,,,,,,,
2015,70,7.9,,,,55,45,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,9,0,1,2,5,10,20,22,18,9,5,2,1,1,1,1,1,1,0,0
2015,85,,,,,,,,,,,,,,,,,,,,
2015,89,8,2.5,5,7.5,10,15,15,15,10,7.5,5,2.5,2.5,2.5,,,,,,
2015,93,8,,,10,35,40,15,,,,,,,,,,,,,
2015,94,7.6,6,12.5,27.5,30,10,8,4,2,,,,,,,,,,,
2015,95,8.5365,.4,2.1,4.5,8.2,22.9,30.4,18.3,8.7,3.3,1.1,.1,0,0,0,0,0,0,0,0
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,7,,,,,,,,,,,,,,,,,,,
2015,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2015,99,7.8,,,20,50,30,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,8,3,3,8,20,30,17.5,10,5,2.5,1,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,8,0,0,10,40,30,20,0,0,0,0,0,0,0,0,0,0,0,0,0
2015,105,8.8,,,,5,15,35,25,15,5,,,,,,,,,,
2015,107,9.9,.00627151,.04476997,.261636,1.13675266,3.67295649,8.8277854,15.78542231,21.00320452,20.79544259,15.32156158,8.39962459,3.42594526,1.03939531,.23450637,.03933484,.00490355,.00048705,0,0
2015,108,9.26025225,,,,,10.89,26.2,40,22.04,.87,,,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,
2015,110,8.3,1,3,9,18,24,22,14,6,2,1,0,0,0,0,0,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2010,1,,,,,,,,,,,,,,,,,,,,
2010,2,,,,1.6,,,,,,,,,,,,,,,,
2010,3,,,,1.8,,,,,,,,,,,,,,,,
2010,4,,,,1.4,,,,,,,,,,,,,,,,
2010,5,,,,2.3,,,,,,,,,,,,,,,,
2010,7,,,,1.8,,,,,,,,,,,,,,,,
2010,8,,,,1.4,,,,,,,,,,,,,,,,
2010,14,,,,1.5,,,,,,,,,,,,,,,,
2010,15,,,,,,,,,,,,,,,,,,,,
2010,16,,,,2,,,,,,,,,,,,,,,,
2010,20,,,,1.4,,,,,,,,,,,,,,,,
2010,22,,,,1.1,,,,,,,,,,,,,,,,
2010,23,,,,1.5,,,,,,,,,,,,,,,,
2010,24,,,,1.7,,,,,,,,,,,,,,,,
2010,26,,,,,,,,,,,,,,,,,,,,
2010,28,,,,-.3,,,,,,,,,,,,,,,,
2010,29,,,,1.8,,,,,,,,,,,,,,,,
2010,30,,,,,,,,,,,,,,,,,,,,
2010,31,,,,,,,,,,,,,,,,,,,,
2010,32,,,,1.4,,,,,,,,,,,,,,,,
2010,33,,,,,,,,,,,,,,,,,,,,
2010,35,,,,,,,,,,,,,,,,,,,,
2010,37,,,,,,,,,,,,,,,,,,,,
2010,38,,,,1.6,,,,,,,,,,,,,,,,
2010,39,,,,1.6,,,,,,,,,,,,,,,,
2010,41,,,,,,,,,,,,,,,,,,,,
2010,42,,,,,,,,,,,,,,,,,,,,
2010,47,,,,1.7,,,,,,,,,,,,,,,,
2010,48,,,,,,,,,,,,,,,,,,,,
2010,52,,,,1.2,,,,,,,,,,,,,,,,
2010,54,,,,,,,,,,,,,,,,,,,,
2010,56,,,,,,,,,,,,,,,,,,,,
2010,57,,,,,,,,,,,,,,,,,,,,
2010,58,,,,.5,,,,,,,,,,,,,,,,
2010,61,,,,,,,,,,,,,,,,,,,,
2010,65,,,,,,,,,,,,,,,,,,,,
2010,67,,,,,,,,,,,,,,,,,,,,
2010,68,,,,,,,,,,,,,,,,,,,,
2010,70,,,,2,,,,,,,,,,,,,,,,
2010,73,,,,1.3,,,,,,,,,,,,,,,,
2010,80,,,,1.5,,,,,,,,,,,,,,,,
2010,82,,,,1.5,,,,,,,,,,,,,,,,
2010,84,,,,2,,,,,,,,,,,,,,,,
2010,85,,,,,,,,,,,,,,,,,,,,
2010,89,,,,,,,,,,,,,,,,,,,,
2010,93,,,,1.6,,,,,,,,,,,,,,,,
2010,94,,,,.2,,,,,,,,,,,,,,,,
2010,95,,,,2,,,,,,,,,,,,,,,,
2010,96,,,,,,,,,,,,,,,,,,,,
2010,97,,,,1.7,,,,,,,,,,,,,,,,
2010,98,,,,1.5,,,,,,,,,,,,,,,,
2010,99,,,,2,,,,,,,,,,,,,,,,
2010,101,,,,,,,,,,,,,,,,,,,,
2010,102,,,,1.6,,,,,,,,,,,,,,,,
2010,103,,,,1.63,,,,,,,,,,,,,,,,
2010,104,,,,1.3,,,,,,,,,,,,,,,,
2010,105,,,,1.5,,,,,,,,,,,,,,,,
2010,107,,,,2.1,,,,,,,,,,,,,,,,
2010,108,,,,.8,,,,,,,,,,,,,,,,
2010,109,,,,1.7,,,,,,,,,,,,,,,,
2010,110,,,,,,,,,,,,,,,,,,,,
2010Q4,1,75,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,2,85,1,1.3513513513,,,,,,,,,,,,,,,,,
2010Q4,3,85,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,4,79,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,5,80,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,7,75,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,8,81,1,1.43,,,,,,,,,,,,,,,,,
2010Q4,14,82,1,,,,,,,,,,,,,,,,,,
2010Q4,15,70,,1.33,,,,,,,,,,,,,,,,,
2010Q4,16,84,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,20,80,1,,,,,,,,,,,,,,,,,,
2010Q4,22,83,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,23,78,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,24,80,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,26,79,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,28,,1,,,,,,,,,,,,,,,,,,
2010Q4,29,82,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,30,78,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,31,80,1,1.42,,,,,,,,,,,,,,,,,
2010Q4,32,75,1,1.28,,,,,,,,,,,,,,,,,
2010Q4,33,,,,,,,,,,,,,,,,,,,,
2010Q4,35,,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,37,82,1,1.44,,,,,,,,,,,,,,,,,
2010Q4,38,84,1,1.39,,,,,,,,,,,,,,,,,
2010Q4,39,78,1,1.43,,,,,,,,,,,,,,,,,
2010Q4,41,80,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,42,79,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,47,73.9,1,,,,,,,,,,,,,,,,,,
2010Q4,48,78,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,52,85,1,1.34,,,,,,,,,,,,,,,,,
2010Q4,54,,1,,,,,,,,,,,,,,,,,,
2010Q4,56,79,1,1.42,,,,,,,,,,,,,,,,,
2010Q4,57,87,1,1.42,,,,,,,,,,,,,,,,,
2010Q4,58,,1,,,,,,,,,,,,,,,,,,
2010Q4,61,80,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,65,,1,1.5,,,,,,,,,,,,,,,,,
2010Q4,67,80,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,68,79.5,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,70,80,1,1.38,,,,,,,,,,,,,,,,,
2010Q4,73,85,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,80,74.54,1,1.385042,,,,,,,,,,,,,,,,,
2010Q4,82,,1,,,,,,,,,,,,,,,,,,
2010Q4,84,74.6,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,85,83.2566666667,1,1.3959444596,,,,,,,,,,,,,,,,,
2010Q4,89,78.7766666667,1,1.28,,,,,,,,,,,,,,,,,
2010Q4,93,82,1,1.34,,,,,,,,,,,,,,,,,
2010Q4,94,78,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,95,83,1,1.35,,,,,,,,,,,,,,,,,
2010Q4,96,85,1,1.45,,,,,,,,,,,,,,,,,
2010Q4,97,80,1,1.25,,,,,,,,,,,,,,,,,
2010Q4,98,80,1,,,,,,,,,,,,,,,,,,
2010Q4,99,85,1,1.36,,,,,,,,,,,,,,,,,
2010Q4,101,70,1,1.22,,,,,,,,,,,,,,,,,
2010Q4,102,78,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,103,78,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,104,83,1,1.5,,,,,,,,,,,,,,,,,
2010Q4,105,82,1,1.41,,,,,,,,,,,,,,,,,
2010Q4,107,83,1,1.3,,,,,,,,,,,,,,,,,
2010Q4,108,84,1,1.32,,,,,,,,,,,,,,,,,
2010Q4,109,81.9,1,1.4,,,,,,,,,,,,,,,,,
2010Q4,110,77,1,1.4,,,,,,,,,,,,,,,,,
2011,1,80,1.25,1.3,,,,,,,,,,,,,,,,,
2011,2,92,1,1.3513513513,1.5,,,,,,,,,,,,,,,,
2011,3,95,1.25,1.3,2.5,,,,,,,,,,,,,,,,
2011,4,85.8,1,1.25,1.5,,,,,,,,,,,,,,,,
2011,5,90,1,1.3,2.5,,,,,,,,,,,,,,,,
2011,7,75,1.3,1.3,1.9,,,,,,,,,,,,,,,,
2011,8,90,1.25,1.46,1,,,,,,,,,,,,,,,,
2011,14,85,1,,1.8,,,,,,,,,,,,,,,,
2011,15,75,,1.27,,,,,,,,,,,,,,,,,
2011,16,87,1.75,1.45,2.1,,,,,,,,,,,,,,,,
2011,20,85,1,,1.4,,,,,,,,,,,,,,,,
2011,22,83,1.03,1.35,1.6,,,,,,,,,,,,,,,,
2011,23,76,1,1.35,1.8,,,,,,,,,,,,,,,,
2011,24,80,1.5,1.45,1.3,,,,,,,,,,,,,,,,
2011,26,82,1.2,1.45,,,,,,,,,,,,,,,,,
2011,28,,1.5,,.4,,,,,,,,,,,,,,,,
2011,29,83,1,1.4,2.2,,,,,,,,,,,,,,,,
2011,30,78,1.1,1.35,,,,,,,,,,,,,,,,,
2011,31,90,1.25,1.43,,,,,,,,,,,,,,,,,
2011,32,75,1.05,1.28,1.3,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,35,,,,,,,,,,,,,,,,,,,,
2011,37,90,1.15,1.4,,,,,,,,,,,,,,,,,
2011,38,84.9,1.0625,1.42,1.2,,,,,,,,,,,,,,,,
2011,39,86.5,1.25,1.29,1.5,,,,,,,,,,,,,,,,
2011,41,78,1.1,1.34,,,,,,,,,,,,,,,,,
2011,42,80,1,1.3,,,,,,,,,,,,,,,,,
2011,47,79.4,1,,1,,,,,,,,,,,,,,,,
2011,48,84,1,1.3,,,,,,,,,,,,,,,,,
2011,52,86,1,1.2,1.7,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,56,78,1,1.37,,,,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,,,,,,,
2011,58,83.2,1,1.295,.2,,,,,,,,,,,,,,,,
2011,61,84,1.5,1.3,,,,,,,,,,,,,,,,,
2011,65,82,1,1.4,,,,,,,,,,,,,,,,,
2011,67,85,1.25,1.45,,,,,,,,,,,,,,,,,
2011,68,81,1.1,1.31,,,,,,,,,,,,,,,,,
2011,70,,1,1.38,1,,,,,,,,,,,,,,,,
2011,73,,1,,1,,,,,,,,,,,,,,,,
2011,80,79,1.44,1.3831258645,1.9,,,,,,,,,,,,,,,,
2011,82,,1,,1.6,,,,,,,,,,,,,,,,
2011,84,81.2,1.06,1.262,1.8,,,,,,,,,,,,,,,,
2011,85,84.6118040656,1,1.34144367,,,,,,,,,,,,,,,,,
2011,89,81.34,1.06,1.27,,,,,,,,,,,,,,,,,
2011,93,84,1.25,1.31,1.8,,,,,,,,,,,,,,,,
2011,94,80,1.1,1.38,.5,,,,,,,,,,,,,,,,
2011,95,86.3,1.5,1.25,2,,,,,,,,,,,,,,,,
2011,96,90,1,,,,,,,,,,,,,,,,,,
2011,97,85,1.25,1.25,2.2,,,,,,,,,,,,,,,,
2011,98,80,1.5,,1.8,,,,,,,,,,,,,,,,
2011,99,90,1.25,1.27,1.8,,,,,,,,,,,,,,,,
2011,101,74.6,1,1.17,,,,,,,,,,,,,,,,,
2011,102,85,1,1.37,1.2,,,,,,,,,,,,,,,,
2011,103,83,1.1875,1.42,1.42,,,,,,,,,,,,,,,,
2011,104,90,1.25,1.3,1.5,,,,,,,,,,,,,,,,
2011,105,92,1.25,1.33,1.6,,,,,,,,,,,,,,,,
2011,107,84,1,1.3,2.3,,,,,,,,,,,,,,,,
2011,108,85.25,1.185,1.268,2.8,,,,,,,,,,,,,,,,
2011,109,83.6,1.1,1.4,1.6,,,,,,,,,,,,,,,,
2011,110,77,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,1,78,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,2,87,1,1.3513513513,,,,,,,,,,,,,,,,,
2011Q1,3,90,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,4,81,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,5,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,7,75,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,8,85,1,1.39,,,,,,,,,,,,,,,,,
2011Q1,14,85,1,,,,,,,,,,,,,,,,,,
2011Q1,15,75,,1.3,,,,,,,,,,,,,,,,,
2011Q1,16,85,1,1.5,,,,,,,,,,,,,,,,,
2011Q1,20,82,1,,,,,,,,,,,,,,,,,,
2011Q1,22,80,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,23,76,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,24,80,1,1.45,,,,,,,,,,,,,,,,,
2011Q1,26,80,1,1.45,,,,,,,,,,,,,,,,,
2011Q1,28,,1,,,,,,,,,,,,,,,,,,
2011Q1,29,83,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,30,78,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,31,90,1,1.45,,,,,,,,,,,,,,,,,
2011Q1,32,75,1,1.28,,,,,,,,,,,,,,,,,
2011Q1,33,,,,,,,,,,,,,,,,,,,,
2011Q1,35,,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,37,85,1,1.38,,,,,,,,,,,,,,,,,
2011Q1,38,85,1,1.41,,,,,,,,,,,,,,,,,
2011Q1,39,79,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,41,80,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,42,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,47,74.1,1,,,,,,,,,,,,,,,,,,
2011Q1,48,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,52,81,1,1.27,,,,,,,,,,,,,,,,,
2011Q1,54,,1,,,,,,,,,,,,,,,,,,
2011Q1,56,77,1,1.42,,,,,,,,,,,,,,,,,
2011Q1,57,88,1,1.38,,,,,,,,,,,,,,,,,
2011Q1,58,,1,,,,,,,,,,,,,,,,,,
2011Q1,61,81,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,65,,1,1.5,,,,,,,,,,,,,,,,,
2011Q1,67,80,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,68,80.1,1,1.31,,,,,,,,,,,,,,,,,
2011Q1,70,75,1,1.41,,,,,,,,,,,,,,,,,
2011Q1,73,75,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,80,76.79,1.25,1.385042,,,,,,,,,,,,,,,,,
2011Q1,82,,1,,,,,,,,,,,,,,,,,,
2011Q1,84,78.3,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,85,83.3004289653,1,1.3967704781,,,,,,,,,,,,,,,,,
2011Q1,89,79.9466666667,1,1.273,,,,,,,,,,,,,,,,,
2011Q1,93,82,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,94,75,1,1.38,,,,,,,,,,,,,,,,,
2011Q1,95,84.8,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,96,86.5,1,1.43,,,,,,,,,,,,,,,,,
2011Q1,97,81,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,98,77.5,1,,,,,,,,,,,,,,,,,,
2011Q1,99,90,1,1.31,,,,,,,,,,,,,,,,,
2011Q1,101,70,1,1.19,,,,,,,,,,,,,,,,,
2011Q1,102,81,1,1.38,,,,,,,,,,,,,,,,,
2011Q1,103,79,1,1.41,,,,,,,,,,,,,,,,,
2011Q1,104,85,1,1.45,,,,,,,,,,,,,,,,,
2011Q1,105,85,1,1.38,,,,,,,,,,,,,,,,,
2011Q1,107,84,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,108,85,1,1.29,,,,,,,,,,,,,,,,,
2011Q1,109,83.6,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,110,77,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,1,79,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q2,2,92,1,1.3513513513,,,,,,,,,,,,,,,,,
2011Q2,3,100,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,4,85,1,1.27,,,,,,,,,,,,,,,,,
2011Q2,5,90,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,7,75,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q2,8,88,1,1.42,,,,,,,,,,,,,,,,,
2011Q2,14,85,1,,,,,,,,,,,,,,,,,,
2011Q2,15,75,,1.28,,,,,,,,,,,,,,,,,
2011Q2,16,86,1.25,1.5,,,,,,,,,,,,,,,,,
2011Q2,20,84,1,,,,,,,,,,,,,,,,,,
2011Q2,22,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,23,76,1,1.31,,,,,,,,,,,,,,,,,
2011Q2,24,85,1,1.5,,,,,,,,,,,,,,,,,
2011Q2,26,82,1,1.45,,,,,,,,,,,,,,,,,
2011Q2,28,,1,,,,,,,,,,,,,,,,,,
2011Q2,29,83,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,30,78,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,31,90,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q2,32,75,1,1.28,,,,,,,,,,,,,,,,,
2011Q2,33,,,,,,,,,,,,,,,,,,,,
2011Q2,35,,,,,,,,,,,,,,,,,,,,
2011Q2,37,85,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,38,84,1,1.42,,,,,,,,,,,,,,,,,
2011Q2,39,83.1,1,1.31,,,,,,,,,,,,,,,,,
2011Q2,41,80,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,42,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,47,77.5,1,,,,,,,,,,,,,,,,,,
2011Q2,48,82,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,52,83,1,1.23,,,,,,,,,,,,,,,,,
2011Q2,54,,1.25,,,,,,,,,,,,,,,,,,
2011Q2,56,77,1,1.42,,,,,,,,,,,,,,,,,
2011Q2,57,82,1,1.34,,,,,,,,,,,,,,,,,
2011Q2,58,,1,,,,,,,,,,,,,,,,,,
2011Q2,61,82,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,65,,1,1.5,,,,,,,,,,,,,,,,,
2011Q2,67,85,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,68,80.7,1,1.31,,,,,,,,,,,,,,,,,
2011Q2,70,75,1,1.43,,,,,,,,,,,,,,,,,
2011Q2,73,70,1,1.1,,,,,,,,,,,,,,,,,
2011Q2,80,79.04,1.4,1.385042,,,,,,,,,,,,,,,,,
2011Q2,82,,1,,,,,,,,,,,,,,,,,,
2011Q2,84,79.8,1,1.265,,,,,,,,,,,,,,,,,
2011Q2,85,82.8073948375,1,1.3517072123,,,,,,,,,,,,,,,,,
2011Q2,89,80.96,1,1.27,,,,,,,,,,,,,,,,,
2011Q2,93,83,1,1.31,,,,,,,,,,,,,,,,,
2011Q2,94,78,1,1.38,,,,,,,,,,,,,,,,,
2011Q2,95,85.9,1.25,1.25,,,,,,,,,,,,,,,,,
2011Q2,96,88,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,97,82,1,1.27,,,,,,,,,,,,,,,,,
2011Q2,98,75,1,,,,,,,,,,,,,,,,,,
2011Q2,99,90,1,1.29,,,,,,,,,,,,,,,,,
2011Q2,101,73.3,1,1.16,,,,,,,,,,,,,,,,,
2011Q2,102,84,1,1.33,,,,,,,,,,,,,,,,,
2011Q2,103,82,1,1.42,,,,,,,,,,,,,,,,,
2011Q2,104,86,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,105,88,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,107,84,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,108,85,1,1.27,,,,,,,,,,,,,,,,,
2011Q2,109,83.6,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,110,77,1,1.4,,,,,,,,,,,,,,,,,
2011Q3,1,80,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q3,2,92,1,1.3513513513,,,,,,,,,,,,,,,,,
2011Q3,3,95,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q3,4,87,1,1.25,,,,,,,,,,,,,,,,,
2011Q3,5,95,1,1.2,,,,,,,,,,,,,,,,,
2011Q3,7,75,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q3,8,93,1,1.44,,,,,,,,,,,,,,,,,
2011Q3,14,85,1,,,,,,,,,,,,,,,,,,
2011Q3,15,70,,1.26,,,,,,,,,,,,,,,,,
2011Q3,16,87,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,20,86,1,,,,,,,,,,,,,,,,,,
2011Q3,22,85,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,23,77,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,24,85,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q3,26,82,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q3,28,,1.25,,,,,,,,,,,,,,,,,,
2011Q3,29,83,1,1.4,,,,,,,,,,,,,,,,,
2011Q3,30,78,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,31,90,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,32,75,1,1.28,,,,,,,,,,,,,,,,,
2011Q3,33,,,,,,,,,,,,,,,,,,,,
2011Q3,35,,,,,,,,,,,,,,,,,,,,
2011Q3,37,90,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,38,86,1,1.43,,,,,,,,,,,,,,,,,
2011Q3,39,85.2,1,1.27,,,,,,,,,,,,,,,,,
2011Q3,41,80,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,42,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,47,80.9,1,,,,,,,,,,,,,,,,,,
2011Q3,48,85,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,52,87,1,1.22,,,,,,,,,,,,,,,,,
2011Q3,54,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,56,79,1,1.4,,,,,,,,,,,,,,,,,
2011Q3,57,86,1,1.36,,,,,,,,,,,,,,,,,
2011Q3,58,,1,,,,,,,,,,,,,,,,,,
2011Q3,61,83,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q3,65,,1,1.4,,,,,,,,,,,,,,,,,
2011Q3,67,85,1.25,1.5,,,,,,,,,,,,,,,,,
2011Q3,68,81.3,1,1.31,,,,,,,,,,,,,,,,,
2011Q3,70,80,1,1.43,,,,,,,,,,,,,,,,,
2011Q3,73,70,1,,,,,,,,,,,,,,,,,,
2011Q3,80,80.32,1.5,1.381215,,,,,,,,,,,,,,,,,
2011Q3,82,,1,,,,,,,,,,,,,,,,,,
2011Q3,84,82.5,1,1.24,,,,,,,,,,,,,,,,,
2011Q3,85,84.7230365273,1,1.313417035,,,,,,,,,,,,,,,,,
2011Q3,89,81.8433333333,1,1.2666666667,,,,,,,,,,,,,,,,,
2011Q3,93,83,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,94,80,1,1.4,,,,,,,,,,,,,,,,,
2011Q3,95,86.8,1.25,1.2,,,,,,,,,,,,,,,,,
2011Q3,96,89,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,97,86,1,1.25,,,,,,,,,,,,,,,,,
2011Q3,98,75,1.25,,,,,,,,,,,,,,,,,,
2011Q3,99,90,1,1.28,,,,,,,,,,,,,,,,,
2011Q3,101,76,1,1.16,,,,,,,,,,,,,,,,,
2011Q3,102,86,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,103,,1.25,1.43,,,,,,,,,,,,,,,,,
2011Q3,104,88,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,105,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,107,84,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,108,85,1.25,1.26,,,,,,,,,,,,,,,,,
2011Q3,109,83.6,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,110,77,1,1.4,,,,,,,,,,,,,,,,,
2012,1,83,2.25,1.4,,,,,,,,,,,,,,,,,
2012,2,95,1.5,1.3513513513,1.6,,,,,,,,,,,,,,,,
2012,3,95,1.75,1.1,2.3,,,,,,,,,,,,,,,,
2012,4,102.5,1.5,1.2,1.5,,,,,,,,,,,,,,,,
2012,5,80,2,1.3,2.4,,,,,,,,,,,,,,,,
2012,7,75,1.6,1.3,2,,,,,,,,,,,,,,,,
2012,8,105,2.25,1.31,1,,,,,,,,,,,,,,,,
2012,14,88,1.5,,2,,,,,,,,,,,,,,,,
2012,15,80,,1.25,,,,,,,,,,,,,,,,,
2012,16,89,2,1.4,2.3,,,,,,,,,,,,,,,,
2012,20,90,2,,1.7,,,,,,,,,,,,,,,,
2012,22,90,2,1.3,2,,,,,,,,,,,,,,,,
2012,23,81,2.25,1.29,2,,,,,,,,,,,,,,,,
2012,24,80,2.5,1.35,.3,,,,,,,,,,,,,,,,
2012,26,85,2,1.45,,,,,,,,,,,,,,,,,
2012,28,,,,,,,,,,,,,,,,,,,,
2012,29,85,1.25,1.4,2.5,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,95,1.25,1.35,,,,,,,,,,,,,,,,,
2012,32,,,,,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,37,100,1.9,1.45,,,,,,,,,,,,,,,,,
2012,38,85.6,1.4375,1.43,1.8,,,,,,,,,,,,,,,,
2012,39,91.1,2.5,1.34,1.7,,,,,,,,,,,,,,,,
2012,41,80,1.6,1.4,,,,,,,,,,,,,,,,,
2012,42,85,1.5,1.35,,,,,,,,,,,,,,,,,
2012,47,84.6,1,,1.2,,,,,,,,,,,,,,,,
2012,48,,1,,,,,,,,,,,,,,,,,,
2012,52,95,1.25,1.25,2.1,,,,,,,,,,,,,,,,
2012,54,,,,,,,,,,,,,,,,,,,,
2012,56,,2.2,1.2,,,,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,,,,,,,
2012,58,84.2,1,1.25,.6,,,,,,,,,,,,,,,,
2012,61,,,,,,,,,,,,,,,,,,,,
2012,65,90,1.5,1.2,,,,,,,,,,,,,,,,,
2012,67,90,1.5,1.6,,,,,,,,,,,,,,,,,
2012,68,83.3,1.9,1.32,,,,,,,,,,,,,,,,,
2012,70,,1.75,1.35,2.5,,,,,,,,,,,,,,,,
2012,73,,1.5,,1.2,,,,,,,,,,,,,,,,
2012,80,86.1,1.92,1.3698630137,2.1,,,,,,,,,,,,,,,,
2012,82,,,,1.7,,,,,,,,,,,,,,,,
2012,84,87.8,1.9,1.277,2.2,,,,,,,,,,,,,,,,
2012,85,91.0878300384,1,1.2835042001,,,,,,,,,,,,,,,,,
2012,89,83.7875,1.88,1.25,,,,,,,,,,,,,,,,,
2012,93,87,2,1.28,2.5,,,,,,,,,,,,,,,,
2012,94,90,2,1.4,.8,,,,,,,,,,,,,,,,
2012,95,89,2,1.2,2,,,,,,,,,,,,,,,,
2012,96,,1.75,,,,,,,,,,,,,,,,,,
2012,97,95,2.25,1.2,2.8,,,,,,,,,,,,,,,,
2012,98,85,2.5,,2.75,,,,,,,,,,,,,,,,
2012,99,90,2.5,1.2,1.9,,,,,,,,,,,,,,,,
2012,101,,1.5,,,,,,,,,,,,,,,,,,
2012,102,95,1.75,1.45,1.5,,,,,,,,,,,,,,,,
2012,103,88,1.8,1.4,1.9,,,,,,,,,,,,,,,,
2012,104,100,1.75,1.3,2,,,,,,,,,,,,,,,,
2012,105,95,2,1.23,1.7,,,,,,,,,,,,,,,,
2012,107,86,1.5,1.3,2.2,,,,,,,,,,,,,,,,
2012,108,87.25,2,1.25,1.95,,,,,,,,,,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,77,1.75,1.4,,,,,,,,,,,,,,,,,
2015,1,,,,,,,,,,,,,,,,,,,,
2015,2,,,,1.8,,,,,,,,,,,,,,,,
2015,3,,,,2.5,,,,,,,,,,,,,,,,
2015,4,,,,2.1,,,,,,,,,,,,,,,,
2015,5,,,,2.2,,,,,,,,,,,,,,,,
2015,7,,,,3,,,,,,,,,,,,,,,,
2015,8,,,,2,,,,,,,,,,,,,,,,
2015,14,,,,3,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,2.2,,,,,,,,,,,,,,,,
2015,20,,,,2.5,,,,,,,,,,,,,,,,
2015,22,,,,2,,,,,,,,,,,,,,,,
2015,23,,,,2.5,,,,,,,,,,,,,,,,
2015,24,,,,1.5,,,,,,,,,,,,,,,,
2015,26,,,,,,,,,,,,,,,,,,,,
2015,28,,,,,,,,,,,,,,,,,,,,
2015,29,,,,3,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,,,,,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,,,,1.9,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,52,,,,,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,56,,,,,,,,,,,,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,58,,,,2,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,65,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,2.5,,,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,2.8,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,,,,2.7,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,93,,,,2.5,,,,,,,,,,,,,,,,
2015,94,,,,2.5,,,,,,,,,,,,,,,,
2015,95,,,,2,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,2.3,,,,,,,,,,,,,,,,
2015,98,,,,3.5,,,,,,,,,,,,,,,,
2015,99,,,,1.9,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,,,,2.2,,,,,,,,,,,,,,,,
2015,103,,,,2.2,,,,,,,,,,,,,,,,
2015,104,,,,2.2,,,,,,,,,,,,,,,,
2015,105,,,,2.8,,,,,,,,,,,,,,,,
2015,107,,,,2,,,,,,,,,,,,,,,,
2015,108,,,,2.52,,,,,,,,,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2011Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,2,2.1,,,,,,4,28,42,22,4,,,,,,,,,
2011,3,1.8,,,,,,30,60,10,,,,,,,,,,,
2011,4,2,,,,,5,15,25,30,15,10,,,,,,,,,
2011,5,2,,,,,,10,35,45,10,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,2.1,,,,2,5,12,23,30,15,8,5,,,,,,,,
2011,14,1.9,,,,,,,70,30,,,,,,,,,,,
2011,15,2,,,,,,10,35,45,5,5,,,,,,,,,
2011,16,2.2,0,2,3,6,9,12,16,23,17,10,2,0,,,,,,,
2011,19,2,,,,5,5,15,20,20,20,10,5,,,,,,,,
2011,20,2,,,,,,15,35,40,10,,,,,,,,,,
2011,22,2.1,0,,,,,5,35,50,10,,,,,,,,,,
2011,23,2.1,,,,,1,10,25,30,20,10,4,,,,,,,,
2011,24,2.2,,,,,,10,25,30,25,10,,,,,,,,,
2011,26,2.1,,,,,,5,35,40,20,,,,,,,,,,
2011,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2011,30,1.7,,,,,,20,50,30,,,,,,,,,,,
2011,31,1.7,,,,,15,30,45,10,,,,,,,,,,,
2011,32,1.6,,,,1,2,29,41,24,2,1,,,,,,,,,
2011,33,2.5,,,,,,,,50,50,,,,,,,,,,
2011,36,2.3,,,,,5,15,20,30,20,10,,,,,,,,,
2011,37,1.8,,,,,,2,48,43,7,,,,,,,,,,
2011,38,2.1,,,,,,,20,60,20,,,,,,,,,,
2011,39,2,,,,,,,30,50,20,,,,,,,,,,
2011,41,1.8,,,,,,10,60,30,,,,,,,,,,,
2011,42,1.9,,,,,,10,45,35,10,,,,,,,,,,
2011,47,1.9,0,1,5,10,15,18,20,18,8,5,0,0,,,,,,,
2011,48,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2011,52,1.8,,,,,,20,50,30,,,,,,,,,,,
2011,56,1.8,0,0,0,0,0,10,70,20,0,0,0,0,,,,,,,
2011,59,1.7,,,,,,20,80,,,,,,,,,,,,
2011,67,2.8,,,,,,,10,15,30,25,15,5,,,,,,,
2011,68,1.6,,,,,5,30,45,15,5,,,,,,,,,,
2011,70,1.9,,,,,,,60,40,,,,,,,,,,,
2011,73,2.2,,,,,,,25,60,15,,,,,,,,,,
2011,80,2.3,.0000000001,.0000000369,.0000191028,.0031878332,.1736375305,3.1375062391,19.162210939,40.2297286901,29.2832064368,7.3621025147,.6302028443,.0181978325,,,,,,,
2011,85,1.8,.0001530627,.0030140615,.0739313543,.9044343844,5.699187264,18.5685336278,31.3691295063,27.5160913458,12.5278746347,2.9546127017,.3597751489,.0232629079,,,,,,,
2011,88,1.9,,,,2.5,10,20,30,25,10,2.5,,,,,,,,,
2011,89,1.9,,,,5,10,35,35,10,5,,,,,,,,,,
2011,90,1.8,0,0,0,0,0,10,50,30,10,0,0,0,,,,,,,
2011,93,2.2,,,,,,,5,85,10,,,,,,,,,,
2011,94,2.1,,,,2.5,5,10,22.5,35,15,7.5,2.5,,,,,,,,
2011,95,1.8335762672,0,0,0,0,9.4,15.5,47.8,17.8,7.6,1.9,0,0,,,,,,,
2011,96,2,,,,,,5,30,45,15,5,,,,,,,,,
2011,97,2.2,,,,,,,,,,,,,,,,,,,
2011,98,1.7,,,,5,10,15,30,20,15,5,,,,,,,,,
2011,99,1.8,,,,,,,70,30,,,,,,,,,,,
2011,101,1.8,,,,,,15,50,35,,,,,,,,,,,
2011,102,1.9,,,,,1,15,40,30,10,4,,,,,,,,,
2011,103,1.8,,,,,5,15,50,20,10,,,,,,,,,,
2011,104,1.7,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,
2011,105,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2011,106,2.2,,,,,,,20,40,30,10,,,,,,,,,
2011,107,2.1,.0000000043,.0000026137,.0005478068,.0399134339,1.023896247,7.6148665091,28.9958683954,42.2065316005,16.3602866178,3.5225872514,.2301238312,.0053756889,,,,,,,
2011,109,2.1,1,1,2,4,8,15,29,30,5,3,1,1,,,,,,,
2011,110,1.5,0,0,0,0,.0004072952,22.8569655211,76.9957545431,.1468726395,.0000000011,0,0,0,,,,,,,
2011Dec,2,1.9,,,,,,4,32,42,18,4,,,,,,,,,
2011Dec,3,1.8,,,,,,30,60,10,,,,,,,,,,,
2011Dec,4,2,,,,5,5,15,20,30,15,10,,,,,,,,,
2011Dec,5,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2011Dec,7,1,,,,,,,,,,,,,,,,,,,
2011Dec,8,1.9,,,,3,7,15,27,25,16,5,2,,,,,,,,
2011Dec,14,1.7,,,,,,,,,,,,,,,,,,,
2011Dec,15,1.8,,,,,5,20,40,25,5,5,,,,,,,,,
2011Dec,16,2,0,2,3,7,8,14,18,22,16,8,2,0,,,,,,,
2011Dec,19,,,,,,,,,,,,,,,,,,,,
2011Dec,20,1.9,,,,,,15,40,35,10,,,,,,,,,,
2011Dec,22,1.7,,,,,,5,55,35,5,,,,,,,,,,
2011Dec,23,1.9,,,,,1,18,30,25,10,10,5,1,,,,,,,
2011Dec,24,2.2,,,,,5,12.5,20,25,20,12.5,5,,,,,,,,
2011Dec,26,1.9,,,,,,15,35,30,20,,,,,,,,,,
2011Dec,29,1.5,,,,,10,40,30,20,,,,,,,,,,,
2011Dec,30,1.3,,,,,,55,45,,,,,,,,,,,,
2011Dec,31,1.6,,,,,5,20,40,20,15,,,,,,,,,,
2011Dec,32,,,,,,,,,,,,,,,,,,,,
2011Dec,33,2.3,,,,,,,10,60,30,,,,,,,,,,
2011Dec,36,2.4,,,,,5,15,20,30,20,10,,,,,,,,,
2011Dec,37,1.4,,,,,3,45,45,7,,,,,,,,,,,
2011Dec,38,2,,,,,,,20,60,20,,,,,,,,,,
2011Dec,39,1.7,,,,,,20,50,30,,,,,,,,,,,
2011Dec,41,1.8,,,,,,,,,,,,,,,,,,,
2011Dec,42,1.9,,,,,,15,45,25,10,5,,,,,,,,,
2011Dec,47,1.7,1,2,3,7,12,20,22,18,10,5,0,0,,,,,,,
2011Dec,48,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2011Dec,52,1.5,,,,,10,30,50,10,,,,,,,,,,,
2011Dec,56,1.6190563851,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2011Dec,59,1.6,,,,,,30,70,,,,,,,,,,,,
2011Dec,67,3.5,,,,,,,,10,15,25,30,20,,,,,,,
2011Dec,68,,,,,,,,,,,,,,,,,,,,
2011Dec,70,1.8,,,,,,,60,40,,,,,,,,,,,
2011Dec,73,2,,,,,,,,,,,,,,,,,,,
2011Dec,80,,,,,,,,,,,,,,,,,,,,
2011Dec,85,1.6,.0263477466,.1413240762,1.0028579853,4.3093993619,12.0524653153,21.9538965612,26.0558831146,20.1517066194,10.1542972507,3.3320683764,.7115235443,.1082300481,,,,,,,
2011Dec,88,1.9,,,2.5,5,10,17.5,25,20,12.5,5,2.5,,,,,,,,
2011Dec,89,1.8,,,2.5,5,10,15,30,20,10,5,2.5,,,,,,,,
2011Dec,90,1.5,0,0,0,0,0,30,50,20,0,0,0,0,,,,,,,
2011Dec,93,1.8,,,,,,,75,25,,,,,,,,,,,
2011Dec,94,2.1,,,,2,5,8,22,32,18,10,3,,,,,,,,
2011Dec,95,1.6825370148,0,0,1,2,9.2,14.1,42.4,18.8,8.5,3,1,0,,,,,,,
2011Dec,96,1.8,,,,,5,15,35,30,10,5,,,,,,,,,
2011Dec,97,1.8,,,,,,,,,,,,,,,,,,,
2011Dec,98,1.2,,,,15,20,30,20,15,,,,,,,,,,,
2011Dec,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2011Dec,101,1.9,,,,,,10,45,40,5,,,,,,,,,,
2011Dec,102,1.3,,,,1,15,45,25,10,4,,,,,,,,,,
2011Dec,103,1.8,,,,2.5,5,10,40,30,10,2.5,,,,,,,,,
2011Dec,104,1.6,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,
2011Dec,105,1.7,,,,,5,20,55,15,5,,,,,,,,,,
2011Dec,106,1.9,,,,,,25,30,25,20,,,,,,,,,,
2011Dec,107,2.1,0,.0000000179,.0000203672,.0056653248,.3928995096,5.4473509534,30.0288026065,47.3936117352,14.71465196,1.9605565156,.0560356073,.0004054025,,,,,,,
2011Dec,109,1.8,1,1,3,5,8,19,28,25,5,3,1,1,,,,,,,
2011Dec,110,1.6,.113902881,.3773565333,1.8102232369,5.6503206902,12.6156883913,20.1538055631,23.0397978812,18.8493024531,11.0351357592,4.6222074748,1.3848125389,.347446597,,,,,,,
2012,2,1.7,,,,,5,10,35,30,15,5,,,,,,,,,
2012,3,1.8,,,,,10,30,50,10,,,,,,,,,,,
2012,4,1.7,,,5,5,10,20,25,20,10,5,,,,,,,,,
2012,5,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2012,7,1.3,,,,,,,,,,,,,,,,,,,
2012,8,2,1,2,3,4,8,17,22,24,11,5,2,1,,,,,,,
2012,14,1.7,,,,,,30,40,30,,,,,,,,,,,
2012,15,1.8,,,,,,15,40,40,5,,,,,,,,,,
2012,16,1.8,1,2,3,9,12,14,21,16,11,7,3,1,,,,,,,
2012,19,2.2,,,,,5,10,25,25,20,10,5,,,,,,,,
2012,20,2,,,,,,15,35,40,10,,,,,,,,,,
2012,22,1.7,,,,0,,15,55,25,5,,,,,,,,,,
2012,23,2,,,,1,5,15,25,25,20,8,1,,,,,,,,
2012,24,1.8,,,,5,10,15,25,25,15,5,,,,,,,,,
2012,26,2,,,,,5,10,30,30,20,5,,,,,,,,,
2012,29,1.4,,,,,10,50,30,10,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,1.8,,,,,10,25,40,15,10,,,,,,,,,,
2012,32,1.7,,,,1,7,28,34,22,6,1,1,,,,,,,,
2012,33,2.2,,,,,,,20,60,20,,,,,,,,,,
2012,36,2.5,,,,,,10,20,25,30,10,5,,,,,,,,
2012,37,2,,,,,,2,41,47,10,,,,,,,,,,
2012,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2012,39,1.5,,,,,,30,50,20,,,,,,,,,,,
2012,41,1.9,,,,,,,70,30,,,,,,,,,,,
2012,42,1.9,,,,,,5,35,30,15,10,5,,,,,,,,
2012,47,1.6,1,2,3,7,12,19,22,19,10,5,0,0,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,1.2,,,,,10,60,30,,,,,,,,,,,,
2012,56,2,0,0,0,0,0,0,20,70,10,0,0,0,,,,,,,
2012,59,1.8,,,,,,20,80,,,,,,,,,,,,
2012,67,3,,,,,,,5,10,25,30,20,10,,,,,,,
2012,68,1.6,,,,,15,20,40,15,10,,,,,,,,,,
2012,70,1.7,,,,,,10,60,30,,,,,,,,,,,
2012,73,1.5,,,,,5,30,50,10,5,,,,,,,,,,
2012,80,2.1,.0001662109,.0033565739,.0595096818,.6034485321,3.5609029903,12.2522007741,24.6199477838,28.9201218447,19.8634168525,7.9728847125,1.8678823964,.276161647,,,,,,,
2012,85,1.6,.193302827,.5320742855,2.2199588183,6.1757860418,12.7138795636,19.372043251,21.8488211947,18.2409941436,11.2724400518,5.1556866279,1.7449210164,.5300921784,,,,,,,
2012,88,1.9,,,2.5,5,10,17.5,25,20,12.5,5,2.5,,,,,,,,
2012,89,2,,,,5,7.5,25,25,20,10,5,2.5,,,,,,,,
2012,90,2,0,0,0,0,0,10,30,50,10,0,0,0,,,,,,,
2012,93,1.8,,,,,,,75,25,,,,,,,,,,,
2012,94,1.8,,,,5,10,15,35,20,7.5,5,2.5,,,,,,,,
2012,95,1.8272471898,0,0,0,2.5,9.1,13.9,40.1,20.6,10.6,3.2,0,0,,,,,,,
2012,96,1.7,,,,,5,30,40,20,5,,,,,,,,,,
2012,97,2,,,,,,,,,,,,,,,,,,,
2012,98,1.5,,,,5,15,25,30,20,5,,,,,,,,,,
2012,99,1.75,,,,,,10,80,10,,,,,,,,,,,
2012,101,2.1,,,,,,5,20,50,25,,,,,,,,,,
2012,102,1.3,,.5,2,7.5,20,40,20,7.5,2,.5,,,,,,,,,
2012,103,1.6,,,,2.5,5,20,40,20,10,2.5,,,,,,,,,
2012,104,1.8,0,0,0,0,10,15,40,25,7,3,0,0,,,,,,,
2012,105,1.9,,,,,5,15,55,20,5,,,,,,,,,,
2012,106,1.7,,,,,,5,35,30,20,10,,,,,,,,,
2012,107,1.5,.0052445714,.0904783425,.9014936658,5.0407334829,15.8554681461,25.0146980195,28.8398417377,18.2140919714,4.8149114052,1.0989732269,.1168716625,.0071937681,,,,,,,
2012,109,1.4,1,1,3,5,8,27,26,19,5,3,1,1,,,,,,,
2012,110,1.6,0,0,0,.0000008493,.0500732563,17.3099976274,74.7136403331,7.9177965356,.0084913485,.0000000498,0,0,,,,,,,
2012Dec,2,1.7,,,,,6,10,34,28,15,7,,,,,,,,,
2012Dec,3,1.8,,,,,10,30,50,10,,,,,,,,,,,
2012Dec,4,1.9,,,5,5,5,10,20,25,20,10,,,,,,,,,
2012Dec,5,1.7,,,,,,30,40,30,,,,,,,,,,,
2012Dec,7,1.5,,,,,,,,,,,,,,,,,,,
2012Dec,8,2.1,1,2,4,7,13,15,17,20,13,5,2,1,,,,,,,
2012Dec,14,,,,,,,,,,,,,,,,,,,,
2012Dec,15,1.6,,,,,15,20,35,20,5,5,,,,,,,,,
2012Dec,16,1.8,1,2,3,9,13,16,21,14,10,7,3,1,,,,,,,
2012Dec,19,,,,,,,,,,,,,,,,,,,,
2012Dec,20,2,,,,,,15,35,40,10,,,,,,,,,,
2012Dec,22,1.8,,,,,5,15,50,25,5,,,,,,,,,,
2012Dec,23,2,,,,1,2,13,28,30,20,5,1,,,,,,,,
2012Dec,24,2.1,,,,5,7.5,10,15,25,20,12.5,5,,,,,,,,
2012Dec,26,1.9,,,,,5,15,25,30,20,5,,,,,,,,,
2012Dec,29,1.5,,,,,10,40,30,20,,,,,,,,,,,
2012Dec,30,,,,,,,,,,,,,,,,,,,,
2012Dec,31,1.9,,,,,5,15,40,30,10,,,,,,,,,,
2012Dec,32,,,,,,,,,,,,,,,,,,,,
2012Dec,33,2.2,,,,,,10,20,40,20,10,,,,,,,,,
2012Dec,36,2.5,,,,,,10,15,30,30,10,5,,,,,,,,
2012Dec,37,1.9,,,,,,6,42,40,10,2,,,,,,,,,
2012Dec,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2012Dec,39,1.6,,,,,,30,50,20,,,,,,,,,,,
2012Dec,41,2,,,,,,,,,,,,,,,,,,,
2012Dec,42,2,,,,,5,10,30,35,15,5,,,,,,,,,
2012Dec,47,1.7,1,2,3,7,12,20,22,18,10,5,0,0,,,,,,,
2012Dec,48,,,,,,,,,,,,,,,,,,,,
2012Dec,52,1.1,,,,,30,50,20,,,,,,,,,,,,
2012Dec,56,1.9148210547,0,0,0,0,0,0,70,30,0,0,0,0,,,,,,,
2012Dec,59,1.9,,,,,,,70,30,,,,,,,,,,,
2012Dec,67,2.5,,,,,,,5,10,30,30,15,10,,,,,,,
2012Dec,68,,,,,,,,,,,,,,,,,,,,
2012Dec,70,1.6,,,,,,25,60,15,,,,,,,,,,,
2012Dec,73,1.1,,,,,,,,,,,,,,,,,,,
2012Dec,80,,,,,,,,,,,,,,,,,,,,
2012Dec,85,1.5,.4249455935,.9284872178,3.2536166714,7.7383002985,14.0377525583,19.4252474735,20.5058176995,16.5132786458,10.1442220393,4.7533186076,1.698684097,.5763290978,,,,,,,
2012Dec,88,1.9,,,2.5,5,10,18.5,23,21,12.5,5,2.5,,,,,,,,
2012Dec,89,2.1,,,2.5,5,7.5,20,25,25,7.5,5,2.5,,,,,,,,
2012Dec,90,2.1,0,0,0,0,0,10,25,50,15,0,0,0,,,,,,,
2012Dec,93,1.9,,,,,,5,60,30,5,,,,,,,,,,
2012Dec,94,1.7,,,,5,12.5,20,30,15,10,5,2.5,,,,,,,,
2012Dec,95,1.7846303621,0,0,.9,2.1,9.9,14.8,34.5,22.8,11.4,2.8,.8,0,,,,,,,
2012Dec,96,,,,,,,,,,,,,,,,,,,,
2012Dec,97,2.1,,,,,,,,,,,,,,,,,,,
2012Dec,98,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2012Dec,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2012Dec,101,2.2,,,,,,5,15,50,30,,,,,,,,,,
2012Dec,102,1.4,,,2.5,5,15,35,25,12.5,4,1,,,,,,,,,
2012Dec,103,1.6,,,,2.5,5,20,40,20,10,2.5,,,,,,,,,
2012Dec,104,2,0,0,0,0,10,15,30,40,5,0,0,0,,,,,,,
2012Dec,105,2,,,,,5,10,40,35,10,,,,,,,,,,
2012Dec,106,1.6,,,,,5,20,30,25,15,5,,,,,,,,,
2012Dec,107,1.5,.0001662865,.0098073569,.253760069,2.8816635023,14.4752078286,28.6748876797,33.5728750917,16.9862349706,2.7953194465,.335723947,.0140938944,.0002599268,,,,,,,
2012Dec,109,1.3,1,1,3,5,8,30,25,17,5,3,1,1,,,,,,,
2012Dec,110,1.6,.14339586,.4386421307,1.9798920786,5.8775923413,12.6671501965,19.8231673663,22.528792678,18.5947265348,11.1456223869,4.8508488225,1.5326039899,.4175656145,,,,,,,
2015,2,1.8,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2015,3,2,,,,,,20,40,40,,,,,,,,,,,
2015,4,1.9,,,,5,10,15,30,25,10,5,,,,,,,,,
2015,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2015,14,1.7,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,5,25,30,25,5,5,,,,,,,,,
2015,16,1.9,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2015,19,2.2,,,,5,5,15,20,20,20,10,5,,,,,,,,
2015,20,2,,,,,,15,35,40,10,,,,,,,,,,
2015,22,1.8,,,,,10,20,50,20,,,,,,,,,,,
2015,23,3,,,,1,3,6,12,16,20,22,15,5,,,,,,,
2015,24,1.9,,,,5,7.5,12.5,27.5,27.5,15,5,,,,,,,,,
2015,26,1.9,,,,,5,15,27.5,27.5,20,5,,,,,,,,,
2015,29,2.1,,,,,,,30,40,30,,,,,,,,,,
2015,30,1.9,,,,,,,,,,,,,,,,,,,
2015,31,2,,,,,5,15,40,30,10,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,10,10,10,20,20,10,10,10,,,,,,,,
2015,36,2.5,,,,,,5,10,20,30,20,10,5,,,,,,,
2015,37,2.2,,,,,,2,44,49,5,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2015,41,2,,,,,,,,,,,,,,,,,,,
2015,42,1.8,,,,,5,15,35,20,15,10,,,,,,,,,
2015,47,1.9,,,,,,,,,,,,,,,,,,,
2015,48,1,,,,,,,,,,,,,,,,,,,
2015,52,1.7,,,,,10,20,50,15,5,,,,,,,,,,
2015,56,2,0,0,0,0,0,5,15,70,10,0,0,0,,,,,,,
2015,59,2,,,,,,10,70,20,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.9,,,,,5,15,35,30,10,5,,,,,,,,,
2015,70,1.8,,,,,,40,60,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,2,,,,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2015,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2015,90,2,0,0,0,0,0,0,25,50,25,0,0,0,,,,,,,
2015,93,2,,,,,,5,45,45,5,,,,,,,,,,
2015,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2015,95,1.8,0,.1,.7,2.2,10.3,16.2,28.4,24.4,14.3,3.2,.2,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,1.9,,,,,,,,,,,,,,,,,,,
2015,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2015,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,2,,,.5,2,7.5,15,25,25,15,7.5,2,.5,,,,,,,
2015,103,2,,,,2.5,5,10,35,35,10,2.5,,,,,,,,,
2015,104,2,0,0,0,5,5,15,25,30,15,5,0,0,,,,,,,
2015,105,2,,,,,5,20,35,30,10,,,,,,,,,,
2015,106,2,,,,,,5,30,40,20,5,,,,,,,,,
2015,107,1.8,.0006980684,.0172418303,.2432717422,1.9231760356,8.5407928874,18.6292962817,29.8473325778,26.9268281983,10.1529001803,3.1953014086,.4806536096,.0425071798,,,,,,,
2015,109,2,1,1,3,3,7,15,20,20,10,10,5,5,,,,,,,
2015,110,2,0,0,0,0,0,.0000000001,11.9299504972,88.0699280423,.0001214604,0,0,0,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,2,,,,,,2,18,34,28,16,2,,,,,,,,,
2011,3,2,,,,,,10,40,50,,,,,,,,,,,
2011,4,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2011,5,1.7,,,,,5,25,50,20,,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,1.4,1,3,6,12,17,25,24,10,2,,,,,,,,,,
2011,14,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011,15,1.6,,,,,10,25,45,20,,,,,,,,,,,
2011,16,1.9,7,2,5,7,10,16,25,15,8,4,1,0,,,,,,,
2011,19,1.7,,5,5,5,10,15,20,20,10,10,,,,,,,,,
2011,20,2,,,,,,10,40,45,5,,,,,,,,,,
2011,22,1.6,,,,,,30,50,20,,,,,,,,,,,
2011,23,1.7,,,1,3,15,22,29,17,10,3,,,,,,,,,
2011,24,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2011,26,2.1,,,,,5,10,20,30,20,10,5,,,,,,,,
2011,29,1.3,,,,,20,50,30,,,,,,,,,,,,
2011,30,1.4,,,,,,55,45,,,,,,,,,,,,
2011,31,1.5,,,,,5,30,50,15,,,,,,,,,,,
2011,32,1.3,,1,2,10,19,25,23,17,2,1,,,,,,,,,
2011,33,2,,,,,,20,30,30,20,,,,,,,,,,
2011,36,1.8,,,,,5,30,35,25,5,,,,,,,,,,
2011,37,1.4,,,,,5,49,45,1,,,,,,,,,,,
2011,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2011,39,1.7,,,,,,20,50,30,,,,,,,,,,,
2011,41,1.5,,,,,,30,70,,,,,,,,,,,,
2011,42,1.6,,,,,,25,70,5,,,,,,,,,,,
2011,47,1.1,2,5,10,15,16,19,18,10,5,0,0,0,,,,,,,
2011,48,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011,52,1.6,,,,,,40,50,10,,,,,,,,,,,
2011,56,1.5,0,0,0,0,0,15,75,10,0,0,0,0,,,,,,,
2011,59,1.7,,,,,,10,80,10,,,,,,,,,,,
2011,67,2,,,,,,20,25,30,15,10,,,,,,,,,
2011,68,1.6,,,,,10,25,40,25,,,,,,,,,,,
2011,70,1.7,,,,,,10,60,30,,,,,,,,,,,
2011,73,2,,,,,,12,35,35,18,,,,,,,,,,
2011,80,1.7,2.7737210677,3.0827824929,5.2908952706,8.0534431014,10.8718346514,13.0165177313,13.8216113695,13.0165177313,10.8718346514,8.0534431014,5.2908952706,5.8565035605,,,,,,,
2011,85,1.6,.010188923,.0734648131,.6742682078,3.5658913308,11.5417121185,22.8893227167,27.8333948003,20.7568616424,9.4903538357,2.6581420842,.45553746,.0508620675,,,,,,,
2011,88,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2011,89,1.6,,,,5,10,35,35,10,5,,,,,,,,,,
2011,90,1.8,0,0,0,0,10,20,60,10,0,0,0,0,,,,,,,
2011,93,1.4,,,,,,60,40,,,,,,,,,,,,
2011,94,1.3,,,5,10,12.5,37.5,15,12.5,7.5,,,,,,,,,,
2011,95,1.5592470835,0,0,0,1,6.7,20.5,40.8,22.3,6.9,1.8,0,0,,,,,,,
2011,96,1.7,,,,,5,25,45,20,5,,,,,,,,,,
2011,97,1.6,,,,,,,,,,,,,,,,,,,
2011,98,1.6,,,,5,10,25,35,20,5,,,,,,,,,,
2011,99,1.6,,,,,,30,60,10,,,,,,,,,,,
2011,101,1.7,,,,,5,20,60,15,,,,,,,,,,,
2011,102,1.5,,,,,5,20,55,15,5,,,,,,,,,,
2011,103,1.6,,,,,5,20,50,15,10,,,,,,,,,,
2011,104,1.7,0,0,0,3,10,30,40,10,7,0,0,0,,,,,,,
2011,105,1.4,,,,,20,50,30,,,,,,,,,,,,
2011,106,1.7,,,,,,25,40,35,,,,,,,,,,,
2011,107,1.7626901548,0,.000167643,.0133428247,.4039336339,4.7064181708,21.3666087969,38.1773180162,26.9687324605,7.5111320719,.8174449014,.034346878,.0005546027,,,,,,,
2011,109,1.3,.5,.5,2,5,15,37,21,8,6,3.5,1,.5,,,,,,,
2011,110,1.4,.2555516279,.7260877786,3.024539193,8.1614822193,15.8161273661,22.0162118151,22.0162118151,15.8161273661,8.1614822193,3.024539193,.8047137797,.1769256268,,,,,,,
2011Q3,2,,,,,,2,18,34,28,16,2,,,,,,,,,
2011Q3,3,1.5,,,,,,10,40,50,,,,,,,,,,,
2011Q3,4,1.4,,,,5,20,35,25,10,5,,,,,,,,,,
2011Q3,5,1.6,,,,,10,40,40,10,,,,,,,,,,,
2011Q3,7,1.1,,,,,,,,,,,,,,,,,,,
2011Q3,8,1.3,1,3,6,12,17,26,23,10,2,,,,,,,,,,
2011Q3,14,1.3,,,,,,,,,,,,,,,,,,,
2011Q3,15,1.5,,,,5,15,25,35,10,10,,,,,,,,,,
2011Q3,16,1.5,11,3,5,8,13,15,20,14,7,3,1,0,,,,,,,
2011Q3,19,,,,,,,,,,,,,,,,,,,,
2011Q3,20,1.9,,,,,,10,45,40,5,,,,,,,,,,
2011Q3,22,1.4,,,,,5,50,40,5,,,,,,,,,,,
2011Q3,23,1.5,,,1,7,15,22,25,18,10,2,,,,,,,,,
2011Q3,24,.9,,,,20,40,25,10,5,,,,,,,,,,,
2011Q3,26,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2011Q3,29,1.3,,,,,20,50,30,,,,,,,,,,,,
2011Q3,30,1.2,,,,,20,45,35,,,,,,,,,,,,
2011Q3,31,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2011Q3,32,1,,,,,,,,,,,,,,,,,,,
2011Q3,33,2.1,,,,,5,10,30,40,10,5,,,,,,,,,
2011Q3,36,2.1,,,,,5,20,35,35,5,,,,,,,,,,
2011Q3,37,1.2,,,,1,20,55,22,2,,,,,,,,,,,
2011Q3,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2011Q3,39,1.6,,,,,,30,45,25,,,,,,,,,,,
2011Q3,41,1.4,,,,,,,,,,,,,,,,,,,
2011Q3,42,1.5,,,,,,30,60,10,,,,,,,,,,,
2011Q3,47,.8,2,5,12,15,20,18,14,9,5,0,0,0,,,,,,,
2011Q3,48,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011Q3,52,1.5,,,,,,40,50,10,,,,,,,,,,,
2011Q3,56,1.3,0,0,0,0,10,70,20,0,0,0,0,0,,,,,,,
2011Q3,59,1.6,,,,,,15,70,15,,,,,,,,,,,
2011Q3,67,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2011Q3,68,,,,,,,,,,,,,,,,,,,,
2011Q3,70,1.5,,,,,,30,70,,,,,,,,,,,,
2011Q3,73,,,,,,,,,,,,,,,,,,,,
2011Q3,80,,,,,,,,,,,,,,,,,,,,
2011Q3,85,1.5,.0429060333,.2126069997,1.3893565492,5.4784681591,14.0622021169,23.5109484793,25.6133688021,18.1831758382,8.4095594515,2.5324902951,.4962034818,.0687137938,,,,,,,
2011Q3,88,1.4,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2011Q3,89,1.4,,,2.5,5,7.5,30,30,10,7.5,5,2.5,,,,,,,,
2011Q3,90,1.8,0,0,0,0,10,20,60,10,0,0,0,0,,,,,,,
2011Q3,93,,,,,,,,,,,,,,,,,,,,
2011Q3,94,1.1,,2.5,5,12.5,20,30,15,10,5,,,,,,,,,,
2011Q3,95,1.3972205201,0,0,0,4.2,17.1,40.5,21.6,9.8,5.1,1.7,0,0,,,,,,,
2011Q3,96,1.5,,,,,5,30,40,20,5,,,,,,,,,,
2011Q3,97,1.4,,,,,,,,,,,,,,,,,,,
2011Q3,98,1.4,,,,10,15,25,25,20,5,,,,,,,,,,
2011Q3,99,1.3,,,,,10,60,30,,,,,,,,,,,,
2011Q3,101,1.6,,,,,5,20,60,15,,,,,,,,,,,
2011Q3,102,1.3,,,1,4,20,50,20,4,1,,,,,,,,,,
2011Q3,103,1.4,,,,2.5,5,35,30,20,5,2.5,,,,,,,,,
2011Q3,104,1.6,0,0,0,5,15,25,35,15,5,0,0,0,,,,,,,
2011Q3,105,1.3,,,,,25,50,25,,,,,,,,,,,,
2011Q3,106,1.7,,,,,5,25,35,25,10,,,,,,,,,,
2011Q3,107,1.5794260477,0,.0336358577,.4402167573,3.1372260741,12.2103857108,26.0171182032,30.3933265537,19.4726397091,6.8361033235,1.3124329668,.1374197558,.009495088,,,,,,,
2011Q3,109,1.1,.5,.5,2,5,28,30,18,8,4,2,1,1,,,,,,,
2011Q3,110,1.2,1.5404588186,2.3218981992,6.2339145884,11.5181070723,16.8051334088,19.3625333066,17.6176858165,12.6589379018,7.1827530432,3.218119026,1.1383936433,.4020651753,,,,,,,
2012,2,,,,,5,8,15,25,20,15,7,5,,,,,,,,
2012,3,1.8,,,,,,25,50,25,,,,,,,,,,,
2012,4,2,,,,5,5,10,20,30,20,10,,,,,,,,,
2012,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2012,7,1.8,,,,,,,,,,,,,,,,,,,
2012,8,1.6,2,3,5,7,10,21,23,20,7,2,,,,,,,,,
2012,14,1.4,,,,10,20,25,25,20,,,,,,,,,,,
2012,15,1.9,,,,5,5,15,25,30,20,,,,,,,,,,
2012,16,1.7,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2012,19,1.9,,,5,5,10,20,25,20,10,5,,,,,,,,,
2012,20,2.2,,,,,,10,35,45,10,,,,,,,,,,
2012,22,1.6,,,,,5,25,45,25,,,,,,,,,,,
2012,23,1.8,,,1,5,10,15,23,18,14,10,4,,,,,,,,
2012,24,1.4,,,,10,15,25,25,15,10,,,,,,,,,,
2012,26,2.2,,2.5,5,7.5,10,12.5,15,17.5,15,10,5,,,,,,,,
2012,29,1.6,,,,,10,20,50,20,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2012,32,1.3,1,2,4,10,17,21,21,17,4,2,1,,,,,,,,
2012,33,2.2,,,,,,10,20,40,20,10,,,,,,,,,
2012,36,2.3,,,,,,5,30,35,25,5,,,,,,,,,
2012,37,1.6,,,1,2,7,38,46,5,1,,,,,,,,,,
2012,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2012,39,1.2,,,,,20,40,35,5,,,,,,,,,,,
2012,41,1.8,,,,,,10,60,30,,,,,,,,,,,
2012,42,1.7,,,,,,20,60,20,,,,,,,,,,,
2012,47,1.5,2,5,10,15,18,19,16,10,5,0,0,0,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,1.7,,,,,,30,50,20,,,,,,,,,,,
2012,56,1.8,0,0,0,0,0,10,75,15,0,0,0,0,,,,,,,
2012,59,1.9,,,,,,,70,30,,,,,,,,,,,
2012,67,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,68,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2012,70,1.5,,,,,,35,65,,,,,,,,,,,,
2012,73,1.5,,,,,,15,45,25,15,,,,,,,,,,
2012,80,1.9,4.5953267535,3.4839326167,5.1826681654,7.1094402342,8.9932440084,10.4905140695,11.2843588914,11.1932674021,10.2385091125,8.6360717459,6.7173056041,12.0753613963,,,,,,,
2012,85,1.8,.255513033,.5642405594,2.0519023891,5.2040099418,10.3303466113,16.0518133043,19.5249578887,18.5919044973,13.8587056804,8.0866769247,3.6934871137,1.7864420563,,,,,,,
2012,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012,89,1.9,,,2.5,5,7.5,25,25,20,7.5,5,2.5,,,,,,,,
2012,90,1.9,0,0,0,0,10,20,60,10,0,0,0,0,,,,,,,
2012,93,1.8,,,,,,25,35,40,,,,,,,,,,,
2012,94,1.6,,,2,5,10,18,35,16,10,4,,,,,,,,,
2012,95,1.838007732,0,0,0,2.7,7.1,19.7,36.7,22.2,9.1,2.5,0,0,,,,,,,
2012,96,1.6,,,,5,10,25,35,20,5,,,,,,,,,,
2012,97,2,,,,,,,,,,,,,,,,,,,
2012,98,2.1,,,,,10,15,20,25,20,10,,,,,,,,,
2012,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2012,101,2,,,,,5,15,35,40,5,,,,,,,,,,
2012,102,1.4,,,.5,5,15,45,25,7.5,2,,,,,,,,,,
2012,103,1.8,,,,,5,20,35,25,10,5,,,,,,,,,
2012,104,1.7,0,0,0,5,15,25,35,15,5,0,0,0,,,,,,,
2012,105,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2012,106,2,,,,,,10,25,30,25,10,,,,,,,,,
2012,107,1.5714367689,0,.0062883548,.1644220923,1.9736401961,10.9481843054,28.2298212826,33.9632092429,19.0804409037,4.9934341049,.6057315637,.0338422084,.0009857452,,,,,,,
2012,109,1.3,.5,.5,2,5,9,31,28,10,7,5,1,1,,,,,,,
2012,110,1.6,2.5926631301,2.4035675877,5.1847641676,8.2944862736,11.5565725293,14.0233224031,14.8203002991,13.6410515161,10.9350969431,7.6344753466,4.6420949608,4.2716048429,,,,,,,
2012Q3,2,,,,,5,8,15,25,20,15,7,5,,,,,,,,
2012Q3,3,1.8,,,,,,25,50,25,,,,,,,,,,,
2012Q3,4,2.1,,,,5,5,10,20,30,20,10,,,,,,,,,
2012Q3,5,1.4,,,,,15,35,35,15,,,,,,,,,,,
2012Q3,7,1.9,,,,,,,,,,,,,,,,,,,
2012Q3,8,1.7,2,3,5,7,10,20,24,20,7,2,,,,,,,,,
2012Q3,14,1.5,,,,,,,,,,,,,,,,,,,
2012Q3,15,1.7,,,,5,10,25,30,20,10,,,,,,,,,,
2012Q3,16,1.9,10,2,4,7,9,14,19,15,11,6,3,0,,,,,,,
2012Q3,19,,,,,,,,,,,,,,,,,,,,
2012Q3,20,2.3,,,,,,10,35,45,10,,,,,,,,,,
2012Q3,22,1.8,,,,,5,25,40,20,10,,,,,,,,,,
2012Q3,23,1.5,,,1,5,15,20,25,18,10,5,1,,,,,,,,
2012Q3,24,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2012Q3,26,2.2,,2.5,5,7.5,10,12.5,15,17.5,15,10,5,,,,,,,,
2012Q3,29,1.5,,,,,10,20,50,20,,,,,,,,,,,
2012Q3,30,,,,,,,,,,,,,,,,,,,,
2012Q3,31,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2012Q3,32,1.5,,,,,,,,,,,,,,,,,,,
2012Q3,33,2.2,,,,,,10,20,40,20,10,,,,,,,,,
2012Q3,36,2.4,,,,,,5,30,35,25,5,,,,,,,,,
2012Q3,37,1.6,,,,2,10,36,40,10,2,,,,,,,,,,
2012Q3,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2012Q3,39,1.2,,,,5,20,40,30,5,,,,,,,,,,,
2012Q3,41,1.8,,,,,,,,,,,,,,,,,,,
2012Q3,42,1.7,,,,,,20,50,30,,,,,,,,,,,
2012Q3,47,1.6,2,5,8,10,15,17,19,15,9,0,0,0,,,,,,,
2012Q3,48,,,,,,,,,,,,,,,,,,,,
2012Q3,52,1.7,,,,,,20,50,30,,,,,,,,,,,
2012Q3,56,1.9,0,0,0,0,0,0,70,30,0,0,0,0,,,,,,,
2012Q3,59,2,,,,,,,20,80,,,,,,,,,,,
2012Q3,67,1.3,,,,5,15,30,20,15,10,5,,,,,,,,,
2012Q3,68,,,,,,,,,,,,,,,,,,,,
2012Q3,70,1.5,,,,,,45,55,,,,,,,,,,,,
2012Q3,73,,,,,,,,,,,,,,,,,,,,
2012Q3,80,,,,,,,,,,,,,,,,,,,,
2012Q3,85,1.9,.113422128,.3115234655,1.3384747679,3.9539861258,8.9080874221,15.3079468037,20.066559287,20.0665592871,15.3079468037,8.9080874221,3.9539861258,1.7634203613,,,,,,,
2012Q3,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012Q3,89,2,,,2.5,5,10,15,30,20,10,5,2.5,,,,,,,,
2012Q3,90,1.9,0,0,0,0,10,20,60,10,0,0,0,0,,,,,,,
2012Q3,93,,,,,,,,,,,,,,,,,,,,
2012Q3,94,1.6,,,2,4,12,25,30,15,10,2,,,,,,,,,
2012Q3,95,1.9337582808,0,0,1.2,4.3,7.2,16.1,32.3,20.4,10.1,6.1,2.3,0,,,,,,,
2012Q3,96,,,,,,,,,,,,,,,,,,,,
2012Q3,97,2,,,,,,,,,,,,,,,,,,,
2012Q3,98,2.2,,,,,5,15,20,25,20,15,,,,,,,,,
2012Q3,99,,,,,,,,,,,,,,,,,,,,
2012Q3,101,2.2,,,,,5,10,20,45,20,,,,,,,,,,
2012Q3,102,1.4,,.5,2,7.5,20,30,25,10,4,1,,,,,,,,,
2012Q3,103,1.8,,,,2.5,5,15,45,25,5,2.5,,,,,,,,,
2012Q3,104,1.7,0,0,0,5,15,25,35,15,5,0,0,0,,,,,,,
2012Q3,105,1.8,,,,5,15,25,40,15,,,,,,,,,,,
2012Q3,106,2,,,,,,10,25,30,25,10,,,,,,,,,
2012Q3,107,1.6399190181,0,.0559183001,.5584003585,3.288925739,11.446722214,23.5757491029,28.7613582258,20.7887325974,8.8988584791,2.2535306485,.3370780856,.0347262491,,,,,,,
2012Q3,109,1.4,.5,.5,2,5,15,30,23,10,7,5,1,1,,,,,,,
2012Q3,110,1.6,1.3528758558,1.7172808266,4.346430739,7.9623175669,12.2070867927,15.6624369506,16.8184776427,15.1145627048,11.3679924907,7.155586471,3.7693830545,2.5255689047,,,,,,,
2015,2,,,2,4,7,12,16,20,16,10,7,4,2,,,,,,,
2015,3,2.3,,,,,,10,30,40,20,,,,,,,,,,
2015,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2015,5,1.8,,,,,5,40,40,15,,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2015,14,2.5,,,,,,,,,,,,,,,,,,,
2015,15,1.8,,,,5,10,15,35,20,10,5,,,,,,,,,
2015,16,1.7,0,3,5,7,8,15,17,15,11,10,6,3,,,,,,,
2015,19,1.8,5,5,10,10,10,15,15,10,10,5,5,,,,,,,,
2015,20,2.4,,,,,5,15,25,35,15,5,,,,,,,,,
2015,22,1.7,,,,,5,20,45,20,10,,,,,,,,,,
2015,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2015,24,2,,,2.5,5,7.5,10,15,27.5,20,10,2.5,,,,,,,,
2015,26,2,,,5,5,10,15,17.5,17.5,15,10,5,,,,,,,,
2015,29,2,,,,,,,30,50,20,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,10,10,10,20,20,10,10,10,,,,,,,,
2015,36,2,,,,,10,15,25,30,15,5,,,,,,,,,
2015,37,2,,,,2,5,13,36,38,6,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2015,41,2,,,,,,,,,,,,,,,,,,,
2015,42,1.9,,,,,,15,50,35,,,,,,,,,,,
2015,47,1.5,,,,,,,,,,,,,,,,,,,
2015,48,1.5,,,,,,,,,,,,,,,,,,,
2015,52,2.7,,,,,,,10,30,50,10,,,,,,,,,
2015,56,2,0,0,0,0,0,0,15,70,15,0,0,0,,,,,,,
2015,59,1.6,,,,,,20,80,0,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2015,70,1.8,,,,,,40,60,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,1.8,,,,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,2,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2015,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2015,90,2,0,0,0,0,0,10,35,45,10,0,0,0,,,,,,,
2015,93,2,,,,,5,8,30,45,12,,,,,,,,,,
2015,94,2.5,,,,1,3,6,10,26,30,15,7,2,,,,,,,
2015,95,1.9,0,.4,2.4,4.1,7.2,13.7,25.8,18.7,13.8,8.9,5,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,2,,,,,,,,,,,,,,,,,,,
2015,98,1.7,,,,,10,20,35,25,10,,,,,,,,,,
2015,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,2,,.5,1,3.5,7,13,25,25,13,7,3.5,1.5,,,,,,,
2015,103,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2015,104,2,0,0,0,5,10,10,25,45,5,0,0,0,,,,,,,
2015,105,2.4,,,,5,10,15,20,30,15,5,,,,,,,,,
2015,106,2,,,,,,10,25,35,25,5,,,,,,,,,
2015,107,1.8983885041,0,.0041890137,.0846048669,.9199305502,5.402854687,17.1903506138,29.6965848055,27.8859880548,14.2319581167,3.9421947771,.5912346094,.0501099049,,,,,,,
2015,109,1.5,2.5,3.5,4,5,10,25.5,20.5,9,8,5,5,2,,,,,,,
2015,110,1.7,.614439684,1.0325496133,3.1072874875,6.6461445852,11.5085139585,16.1342577832,18.3134845263,16.8302186106,12.5228242704,7.5439373767,3.6792505943,2.06709151,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2011,2,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2011,3,9.7,,,,,,,10,70,20,,,,,,,,,,
2011,4,10,,,,,,,15,30,30,15,5,5,,,,,,,
2011,5,9.7,,,,,,,25,60,15,,,,,,,,,,
2011,7,10,,,,,,,,,,,,,,,,,,,
2011,8,10,,,,,2,7,12,24,33,18,3,1,,,,,,,
2011,14,10.2,,,,,,,,20,60,20,,,,,,,,,
2011,15,10,,,,,,,5,45,40,10,,,,,,,,,
2011,16,10.1,0,0,0,1,3,8,12,16,20,15,12,8,4,1,0,0,0,0,0
2011,19,9.9,,,,,,,,,,,,,,,,,,,
2011,20,10,,,,,,,,40,55,5,,,,,,,,,
2011,22,10.2,,,,,,,,30,55,15,,,,,,,,,
2011,23,10.4,,,,,,,,10,37,33,15,5,,,,,,,
2011,24,10.3,,,,,,,2.5,20,45,27.5,5,,,,,,,,
2011,26,9.5,,,,,,,20,60,20,,,,,,,,,,
2011,29,9.9,,,,,,,10,50,40,,,,,,,,,,
2011,30,10.1,,,,,,,,20,60,20,,,,,,,,,
2011,31,10.1,,,,,,,,30,50,20,,,,,,,,,
2011,32,9.9,,,,,,1,15,34,30,15,4,1,,,,,,,
2011,33,10,,,,,,,20,30,30,20,,,,,,,,,
2011,36,9.4,,,,,5,25,35,25,10,,,,,,,,,,
2011,37,9.9,,,,,,,2,49,44,5,,,,,,,,,
2011,38,10,,,,,,,,20,60,20,,,,,,,,,
2011,39,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2011,41,9.9,,,,,,,,70,30,,,,,,,,,,
2011,42,9.9,,,,,,,10,40,40,10,,,,,,,,,
2011,47,10.1,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2011,48,9.8,,,,,,,,,,,,,,,,,,,
2011,52,10.2,,,,,,,10,20,50,20,,,,,,,,,
2011,56,9.8,0,0,0,0,0,0,5,80,15,0,0,0,0,0,0,0,0,0,0
2011,59,10.1,,,,,,,,30,70,,,,,,,,,,
2011,67,10,,,,,,,10,25,35,20,10,,,,,,,,
2011,68,9.8,,,,,,,25,35,30,10,,,,,,,,,
2011,70,9.7,,,,,,,10,60,30,,,,,,,,,,
2011,73,9,,,,,,10,55,25,10,,,,,,,,,,
2011,80,9.9,.0000116665,.0004789971,.011547809,.1615674604,1.3148247252,6.2369103673,17.2766346522,27.9847584845,26.5248205599,14.7101919164,4.7693718316,.9027063092,.0995499901,.0063826686,.0002373873,.0000051106,.0000000636,.0000000005,0
2011,85,10,.00000363,.0000888354,.0030746588,.058561662,.6299840331,3.8376532768,13.2689898906,26.0881960884,29.1984104741,18.6065322168,6.7458932913,1.3893165027,.1621840216,.0107045518,.0003984264,.0000083416,.000000098,.0000000006,0
2011,88,10,,,,,,5,10,17.5,35,17.5,10,5,,,,,,,
2011,89,9.5,,,,,5,15,30,30,15,5,,,,,,,,,
2011,90,9.8,0,0,0,0,0,0,0,50,40,10,0,0,0,0,0,0,0,0,0
2011,93,10.2,,,,,,,,15,65,20,,,,,,,,,
2011,94,9.9,,,,,2,5,17.5,30,27.5,11,5,2,,,,,,,
2011,95,10.0014840464,0,0,0,0,0,4.1,10.4,23.7,34.5,15.5,8.2,3.6,0,0,0,0,0,0,0
2011,96,10.1,,,,,,,5,20,45,20,10,,,,,,,,
2011,97,9.7,,,,,,,,,,,,,,,,,,,
2011,98,9.9,,,,,,5,15,25,35,15,5,,,,,,,,
2011,99,9.5,,,,,,,30,60,10,,,,,,,,,,
2011,101,10.1,,,,,,,5,35,50,10,,,,,,,,,
2011,102,10,,,,,,,,30,60,10,,,,,,,,,
2011,103,9.9,,,,,,5,15,35,25,15,5,,,,,,,,
2011,104,9.9,0,0,0,0,0,10,15,40,25,10,0,0,0,0,0,0,0,0,0
2011,105,10.3,,,,,,,,15,55,20,10,,,,,,,,
2011,106,10,,,,,,,,35,40,25,,,,,,,,,
2011,107,10.3520574041,0,0,0,0,0,.0000001349,.0064730454,4.3943907037,61.7131053613,33.3271583897,.558713203,.0001591614,.0000000006,0,0,0,0,0,0
2011,109,,,,,,,,,,,,,,,,,,,,
2011,110,10.1,.0000000333,.0000019998,.0001803925,.0078833955,.1695074194,1.8020149214,9.5178646779,25.0825766083,33.0746991911,21.8419232882,7.2142541838,1.187991429,.0971035842,.0039203157,.0000778006,.0000007557,.0000000036,0,0
2011Nov,2,9.7,,,,,,5,25,40,25,5,,,,,,,,,
2011Nov,3,9.9,,,,,,,30,60,10,,,,,,,,,,
2011Nov,4,10,,,,,,5,15,30,25,15,5,5,,,,,,,
2011Nov,5,9.5,,,,,,10,40,40,10,,,,,,,,,,
2011Nov,7,,,,,,,,,,,,,,,,,,,,
2011Nov,8,9.9,,,,2,4,8,15,30,26,11,3,1,,,,,,,
2011Nov,14,10.4,,,,,,,,,,,,,,,,,,,
2011Nov,15,9.9,,,,,,5,10,35,35,15,,,,,,,,,
2011Nov,16,10.1,0,0,0,0,1,3,9,16,20,16,12,10,7,4,2,0,0,0,0
2011Nov,19,,,,,,,,,,,,,,,,,,,,
2011Nov,20,9.9,,,,,,,,50,40,10,,,,,,,,,
2011Nov,22,10.3,,,,,,,,35,50,15,,,,,,,,,
2011Nov,23,10.4,,,,,,,,20,30,25,15,10,,,,,,,
2011Nov,24,10.4,,,,,,2.5,7.5,25,25,20,15,5,,,,,,,
2011Nov,26,9.2,,,,,5,20,60,10,5,,,,,,,,,,
2011Nov,29,9.9,,,,,,,10,50,40,,,,,,,,,,
2011Nov,30,,,,,,,,,,,,,,,,,,,,
2011Nov,31,10.1,,,,,,,15,30,40,15,,,,,,,,,
2011Nov,32,,,,,,,,,,,,,,,,,,,,
2011Nov,33,10,,,,,,,20,30,30,20,,,,,,,,,
2011Nov,36,9.2,,,,,5,25,35,25,10,,,,,,,,,,
2011Nov,37,9.7,,,,,,,19,52,29,,,,,,,,,,
2011Nov,38,9.9,,,,,,,20,60,20,,,,,,,,,,
2011Nov,39,9.5,,,,,,5,30,40,20,5,,,,,,,,,
2011Nov,41,9.8,,,,,,,,,,,,,,,,,,,
2011Nov,42,9.9,,,,,,10,20,30,30,10,,,,,,,,,
2011Nov,47,10.1,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2011Nov,48,9.8,,,,,,,,,,,,,,,,,,,
2011Nov,52,10.2,,,,,,,10,30,40,20,,,,,,,,,
2011Nov,56,9.7,0,0,0,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0
2011Nov,59,10,,,,,,,,45,55,,,,,,,,,,
2011Nov,67,10,,,,,,,10,25,35,20,10,,,,,,,,
2011Nov,68,,,,,,,,,,,,,,,,,,,,
2011Nov,70,9.6,,,,,,,30,60,10,,,,,,,,,,
2011Nov,73,,,,,,,,,,,,,,,,,,,,
2011Nov,80,,,,,,,,,,,,,,,,,,,,
2011Nov,85,10,.0001530627,.0016346353,.0245600486,.2291652865,1.3893565492,5.4784681591,14.0622021169,23.5109484793,25.613368802,18.1831758382,8.4095594515,2.5324902951,.4962034818,.0631971403,.0052263531,.000280336,.0000097421,.0000002191,.0000000032
2011Nov,88,10,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,
2011Nov,89,9.6,,,,,5,10,20,30,15,10,5,5,,,,,,,
2011Nov,90,9.7,0,0,0,0,0,0,10,50,30,10,0,0,0,0,0,0,0,0,0
2011Nov,93,,,,,,,,,,,,,,,,,,,,
2011Nov,94,9.8,,,,,2,5,15,35,30,10,2,1,,,,,,,
2011Nov,95,9.866018873,0,0,0,0,2,8.7,19.4,36.6,16.4,10.5,3.7,2.7,0,0,0,0,0,0,0
2011Nov,96,9.9,,,,,,,5,30,35,20,10,,,,,,,,
2011Nov,97,9.3,,,,,,,,,,,,,,,,,,,
2011Nov,98,9.8,,,,,,5,15,35,25,15,5,,,,,,,,
2011Nov,99,,,,,,,,,,,,,,,,,,,,
2011Nov,101,10,,,,,,,10,40,45,5,,,,,,,,,
2011Nov,102,9.9,,,,,,,10,55,30,5,,,,,,,,,
2011Nov,103,9.8,,,,,,5,15,35,25,15,5,,,,,,,,
2011Nov,104,9.7,0,0,0,0,0,10,20,40,20,10,0,0,0,0,0,0,0,0,0
2011Nov,105,10.2,,,,,,,,15,65,15,5,,,,,,,,
2011Nov,106,9.9,,,,,,,25,40,25,10,,,,,,,,,
2011Nov,107,10.4674262853,0,0,0,0,.0000000457,.0002051082,.1004270932,5.7128169039,42.0772556837,44.960994508,7.0053792982,.1425820676,.0003392032,.0000000883,0,0,0,0,0
2011Nov,109,,,,,,,,,,,,,,,,,,,,
2011Nov,110,9.9,0,0,.003,.069,.771,4.713,15.728,28.717,28.715,15.728,4.713,.771,.069,.003,0,0,0,0,0
2012,2,9.3,,,,,5,20,35,20,15,5,,,,,,,,,
2012,3,9.5,,,,,,,40,50,10,,,,,,,,,,
2012,4,9.7,,,,,,10,25,35,15,10,5,,,,,,,,
2012,5,9.4,,,,,,10,40,40,10,,,,,,,,,,
2012,7,9.7,,,,,,,,,,,,,,,,,,,
2012,8,9.7,,,,3,4,10,22,27,20,10,3,1,,,,,,,
2012,14,10.2,,,,,,,,20,40,20,20,,,,,,,,
2012,15,9.75,,,,,,5,20,35,30,10,,,,,,,,,
2012,16,9.9,0,0,0,1,3,11,17,20,18,12,8,6,3,1,0,0,0,0,0
2012,19,9.7,,,,,,,,,,,,,,,,,,,
2012,20,9.7,,,,,,,15,50,25,10,,,,,,,,,
2012,22,10.3,,,,,,,10,25,50,15,,,,,,,,,
2012,23,10.4,,,,,,,1,22,30,25,13,8,1,,,,,,
2012,24,10.1,,,,,,,10,27.5,40,20,2.5,,,,,,,,
2012,26,9,,,,,10,30,45,10,5,,,,,,,,,,
2012,29,9.7,,,,,,,10,50,40,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,10,,,,,,,10,30,40,15,5,,,,,,,,
2012,32,9.6,,,,1,5,11,24,26,18,11,3,1,,,,,,,
2012,33,9.5,,,,,10,10,30,30,10,10,,,,,,,,,
2012,36,9,,,,5,15,35,35,10,,,,,,,,,,,
2012,37,9.5,,,,,,1,39,42,14,4,,,,,,,,,
2012,38,9.8,,,,,,,20,60,20,,,,,,,,,,
2012,39,9,,,,,5,30,40,20,5,,,,,,,,,,
2012,41,9.7,,,,,,,20,70,10,,,,,,,,,,
2012,42,9.6,,,,,10,10,20,60,,,,,,,,,,,
2012,47,10,0,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,10,,,,,,,15,35,40,10,,,,,,,,,
2012,56,9.4,0,0,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0,0
2012,59,9.9,,,,,,,20,70,10,,,,,,,,,,
2012,67,10.5,,,,,,,,10,25,35,20,10,,,,,,,
2012,68,9.4,,,,,5,15,35,25,15,5,,,,,,,,,
2012,70,9.4,,,,,,,60,40,,,,,,,,,,,
2012,73,9,,,,,,15,65,15,5,,,,,,,,,,
2012,80,9.6,.0042185352,.0428369843,.317229018,1.6083832809,5.5865850613,13.3007217975,21.7144077765,24.3145433663,18.6746910656,9.8368164489,3.5525386903,.8792426397,.1490433261,.0172925237,.0013722373,.0000744212,.0000027563,.0000000697,.0000000012
2012,85,9.9,.0172490464,.0622074177,.3454891294,1.3384747679,3.9539861258,8.9080874221,15.3079468037,20.0665592869,20.0665592871,15.3079468037,8.9080874221,3.9539861258,1.3384747679,.3454891294,.0679858354,.0101967465,.0011653451,.000101457,.0000070801
2012,88,9.7,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2012,89,8.5,,,5,10,20,30,15,10,5,5,,,,,,,,,
2012,90,9.5,0,0,0,0,0,10,35,45,10,0,0,0,0,0,0,0,0,0,0
2012,93,10,,,,,,,5,30,60,5,,,,,,,,,
2012,94,9.7,,,,,5,12,20,37.5,10,8,5,2.5,,,,,,,
2012,95,9.7369110917,0,0,0,1,3.7,9.3,21.6,29.7,16.4,10.9,5.7,1.7,0,0,0,0,0,0,0
2012,96,9.7,,,,,,5,15,40,25,10,5,,,,,,,,
2012,97,8.8,,,,,,,,,,,,,,,,,,,
2012,98,9.1,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,99,8.5,,,,,10,50,40,,,,,,,,,,,,
2012,101,9.7,,,,,,,30,50,20,,,,,,,,,,
2012,102,9.6,,,,,,5,25,45,20,5,,,,,,,,,
2012,103,9.7,,,,,,5,25,30,25,10,5,,,,,,,,
2012,104,9.5,0,0,0,0,5,10,15,40,25,5,0,0,0,0,0,0,0,0,0
2012,105,9.8,,,,,,,10,45,30,15,,,,,,,,,
2012,106,9.8,,,,,,,15,35,30,20,,,,,,,,,
2012,107,10.5498039387,0,0,0,0,0,.01,.526,7.67,32.63,41.49,15.82,1.78,.057,.0169999991,0,.0000000009,0,0,0
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,9.7,.0218227491,.0825936764,.4694115058,1.8208475748,5.2586845727,11.3099318464,18.1173349033,21.6185121886,19.2163926622,12.7239184802,6.2752738112,2.3048370757,.630307251,.1283089535,.019436836,.0021903676,.0001835616,.0000114358,.0000005481
2012Nov,2,9.2,,,,,5,21,35,19,15,5,,,,,,,,,
2012Nov,3,9.5,,,,,,,40,50,10,,,,,,,,,,
2012Nov,4,9.5,,,,,5,10,25,35,15,10,,,,,,,,,
2012Nov,5,9.1,,,,,,20,40,30,10,,,,,,,,,,
2012Nov,7,,,,,,,,,,,,,,,,,,,,
2012Nov,8,9.6,,,,2,6,11,21,25,17,10,5,2,1,,,,,,
2012Nov,14,10,,,,,,,,,,,,,,,,,,,
2012Nov,15,9.7,,,,,,5,30,30,25,10,,,,,,,,,
2012Nov,16,10,0,0,0,1,3,8,12,15,20,16,11,8,5,1,0,0,0,0,0
2012Nov,19,,,,,,,,,,,,,,,,,,,,
2012Nov,20,9.6,,,,,,,25,50,20,5,,,,,,,,,
2012Nov,22,10.4,,,,,,,5,30,45,20,,,,,,,,,
2012Nov,23,10.3,,,,,,,1,25,30,20,15,8,1,,,,,,
2012Nov,24,10,,,,,,5,15,27.5,25,15,10,2.5,,,,,,,
2012Nov,26,8.8,,,,,15,50,25,10,,,,,,,,,,,
2012Nov,29,9.7,,,,,,,10,50,40,,,,,,,,,,
2012Nov,30,,,,,,,,,,,,,,,,,,,,
2012Nov,31,9.8,,,,,,10,20,40,20,10,,,,,,,,,
2012Nov,32,,,,,,,,,,,,,,,,,,,,
2012Nov,33,9,,,10,10,10,20,20,10,10,10,,,,,,,,,
2012Nov,36,8.9,,,,5,25,35,25,10,,,,,,,,,,,
2012Nov,37,9.4,,,,,,16,41,31,10,2,,,,,,,,,
2012Nov,38,9.8,,,,,,,20,60,20,,,,,,,,,,
2012Nov,39,8.6,,,,5,25,40,15,15,,,,,,,,,,,
2012Nov,41,9.6,,,,,,,,,,,,,,,,,,,
2012Nov,42,9.5,,,,,10,20,30,30,10,,,,,,,,,,
2012Nov,47,9.9,0,0,2,5,8,10,14,17,15,12,10,5,2,0,0,0,0,0,0
2012Nov,48,,,,,,,,,,,,,,,,,,,,
2012Nov,52,10,,,,,,,10,30,40,15,5,,,,,,,,
2012Nov,56,9.2,0,0,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0,0
2012Nov,59,9.9,,,,,,,20,70,10,,,,,,,,,,
2012Nov,67,10.5,,,,,,,,10,25,35,20,10,,,,,,,
2012Nov,68,,,,,,,,,,,,,,,,,,,,
2012Nov,70,9.2,,,,,,25,60,15,,,,,,,,,,,
2012Nov,73,,,,,,,,,,,,,,,,,,,,
2012Nov,80,,,,,,,,,,,,,,,,,,,,
2012Nov,85,9.8,.0483424142,.1382389158,.6331722624,2.0519023891,5.2040099418,10.3303466113,16.0518133043,19.5249578887,18.5919044973,13.8587056804,8.0866769247,3.6934871137,1.3203232539,.3693584811,.0808494623,.0138451083,.0018545052,.0001942628,.0000169827
2012Nov,88,9.6,,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,,
2012Nov,89,8.5,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,,
2012Nov,90,9.4,0,0,0,0,0,10,45,35,10,0,0,0,0,0,0,0,0,0,0
2012Nov,93,,,,,,,,,,,,,,,,,,,,
2012Nov,94,9.5,,,,2,8,10,20,40,17,2,1,,,,,,,,
2012Nov,95,9.5886748864,.4,0,0,1.2,4.9,10.3,27.9,38.4,9.1,4.4,3.4,0,0,0,0,0,0,0,0
2012Nov,96,,,,,,,,,,,,,,,,,,,,
2012Nov,97,8.5,,,,,,,,,,,,,,,,,,,
2012Nov,98,8.9,,,,5,15,25,25,20,10,,,,,,,,,,
2012Nov,99,,,,,,,,,,,,,,,,,,,,
2012Nov,101,9.5,,,,,,,35,55,10,,,,,,,,,,
2012Nov,102,9.4,,,,,5,15,45,30,5,,,,,,,,,,
2012Nov,103,9.6,,,,,2.5,5,25,30,25,10,2.5,,,,,,,,
2012Nov,104,9.3,0,0,0,3,10,15,40,15,10,7,0,0,0,0,0,0,0,0,0
2012Nov,105,9.7,,,,,,,10,45,35,5,5,,,,,,,,
2012Nov,106,9.6,,,,,,,25,35,30,10,,,,,,,,,
2012Nov,107,10.5675058972,0,.0000000001,.000000061,.0000166905,.0018138071,.0789199453,1.3877760946,9.9653561116,29.5069528354,36.2648529468,18.5258041908,3.9166146431,.3397534162,.0119687721,.000169526,.0000009573,.0000000021,0,0
2012Nov,109,,,,,,,,,,,,,,,,,,,,
2012Nov,110,9.6,.0181359344,.0767737895,.4744563822,1.9571310661,5.8479427017,12.6611945675,19.8668957449,22.5957382938,18.6286298955,11.1318718338,4.8208439414,1.5126660803,.3437901004,.0565734616,.0067378316,.0005805254,.0000361672,.0000016285,.0000000542
2015,2,7.5,14,8,12,18,13,10,7,5,4,3,3,2,1,,,,,,
2015,3,9,,,,,10,30,30,20,10,,,,,,,,,,
2015,4,8,,5,15,25,20,15,10,5,5,,,,,,,,,,
2015,5,7,,10,40,40,10,,,,,,,,,,,,,,
2015,7,8.7,,,,,,,,,,,,,,,,,,,
2015,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2015,14,9,,,,,,,,,,,,,,,,,,,
2015,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2015,16,9.4,1,3,5,7,9,12,18,15,11,9,4,3,2,1,0,0,0,0,0
2015,19,8.5,,,,,,,,,,,,,,,,,,,
2015,20,8.9,,,,,5,30,30,20,10,5,,,,,,,,,
2015,22,8.7,,,,5,15,35,20,15,10,,,,,,,,,,
2015,23,8.3,,1,5,12,16,15,11,10,9,8,7,5,1,,,,,,
2015,24,8,,10,17.5,22.5,22.5,17.5,10,,,,,,,,,,,,
2015,26,8.2,,,5,12.5,30,20,17.5,10,5,,,,,,,,,,
2015,29,9,,,,,,20,50,30,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,8,,,5,15,30,20,15,10,5,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,8,10,10,10,20,20,10,10,10,,,,,,,,,,,
2015,36,7.5,,10,25,30,25,10,,,,,,,,,,,,,
2015,37,7.7,,2,10,32,20,15,10,6,4,1,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,8.7,,,,10,20,30,25,10,5,,,,,,,,,,
2015,41,7,,,,,,,,,,,,,,,,,,,
2015,42,8,,,10,10,50,20,10,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,52,9.2,,,,,10,30,40,20,,,,,,,,,,,
2015,56,8.7,0,0,0,0,20,60,20,0,0,0,0,0,0,0,0,0,0,0,0
2015,59,8.5,,,,,,70,30,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,8.4,,,5,15,35,30,10,5,,,,,,,,,,,
2015,70,7.9,,,,55,45,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,89,8,7.5,10,12.5,15,15,12.5,10,7.5,5,2.5,2.5,,,,,,,,
2015,90,8.5,0,0,0,0,20,50,30,0,0,0,0,0,0,0,0,0,0,0,0
2015,93,9.5,,,,,,5,55,25,15,,,,,,,,,,
2015,94,7,5,40,50,5,,,,,,,,,,,,,,,
2015,95,8.5082745118,.4,2.1,4.5,8.3,22.9,30.4,18.2,8.7,3.3,1.1,.1,0,0,0,0,0,0,0,0
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,7,,,,,,,,,,,,,,,,,,,
2015,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2015,99,7.8,,,20,50,30,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,8.3,1,4,10,20,30,20,10,4,1,,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,8,0,0,10,30,40,20,0,0,0,0,0,0,0,0,0,0,0,0,0
2015,105,8.8,,,,5,15,45,25,5,5,,,,,,,,,,
2015,106,8.5,,,,5,20,35,30,10,,,,,,,,,,,
2015,107,10.0059942762,0,.0228424468,.1569125334,.7858265583,2.870177626,7.6478801181,14.8707708734,21.103949804,21.8611933744,16.5298196931,9.122478131,3.673990374,1.0795446176,.2313603924,.0361516955,.0041170662,.000341573,.0000206361,.0026224867
2015,109,,,,,,,,,,,,,,,,,,,,
2015,110,8.3,.3114765826,1.3571563386,6.9012866983,18.5935177369,28.8760077775,25.8672807235,13.3637347006,3.9777374825,.6809987881,.0669152133,.0037647364,.0001209829,.0000022156,.0000000231,.0000000001,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2011,2,,,,1,,,,,,,,,,,,,,,,
2011,3,,,,3,,,,,,,,,,,,,,,,
2011,4,,,,1.5,,,,,,,,,,,,,,,,
2011,5,,,,2.5,,,,,,,,,,,,,,,,
2011,7,,,,1.9,,,,,,,,,,,,,,,,
2011,8,,,,1,,,,,,,,,,,,,,,,
2011,14,,,,1.7,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,
2011,16,,,,2.1,,,,,,,,,,,,,,,,
2011,19,,,,1.3,,,,,,,,,,,,,,,,
2011,20,,,,1.7,,,,,,,,,,,,,,,,
2011,22,,,,1.8,,,,,,,,,,,,,,,,
2011,23,,,,1.7,,,,,,,,,,,,,,,,
2011,24,,,,.7,,,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,,,,,,,
2011,29,,,,2,,,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,
2011,32,,,,1.4,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,36,,,,2.5,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,
2011,38,,,,,,,,,,,,,,,,,,,,
2011,39,,,,1.5,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,
2011,47,,,,1.7,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,52,,,,.7,,,,,,,,,,,,,,,,
2011,56,,,,,,,,,,,,,,,,,,,,
2011,59,,,,,,,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,,,,,,,
2011,70,,,,1.4,,,,,,,,,,,,,,,,
2011,73,,,,1,,,,,,,,,,,,,,,,
2011,80,,,,2.1,,,,,,,,,,,,,,,,
2011,85,,,,,,,,,,,,,,,,,,,,
2011,88,,,,1.6,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,
2011,90,,,,1.5,,,,,,,,,,,,,,,,
2011,93,,,,1.5,,,,,,,,,,,,,,,,
2011,94,,,,1,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,97,,,,2.2,,,,,,,,,,,,,,,,
2011,98,,,,1.8,,,,,,,,,,,,,,,,
2011,99,,,,1.8,,,,,,,,,,,,,,,,
2011,101,,,,1.9,,,,,,,,,,,,,,,,
2011,102,,,,1.2,,,,,,,,,,,,,,,,
2011,103,,,,1.46,,,,,,,,,,,,,,,,
2011,104,,,,1.5,,,,,,,,,,,,,,,,
2011,105,,,,1.9,,,,,,,,,,,,,,,,
2011,106,,,,,,,,,,,,,,,,,,,,
2011,107,,,,2.2,,,,,,,,,,,,,,,,
2011,109,,,,1.4,,,,,,,,,,,,,,,,
2011,110,,,,,,,,,,,,,,,,,,,,
2011Q1,2,97,1,1.3513513514,,,,,,,,,,,,,,,,,
2011Q1,3,95,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,4,92,1,1.25,,,,,,,,,,,,,,,,,
2011Q1,5,98,1,1.28,,,,,,,,,,,,,,,,,
2011Q1,7,85,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,8,96,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,14,98,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,15,90,,1.33,,,,,,,,,,,,,,,,,
2011Q1,16,99,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,19,,1,,,,,,,,,,,,,,,,,,
2011Q1,20,95,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,22,95,1,,,,,,,,,,,,,,,,,,
2011Q1,23,96,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,24,88,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,26,92,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,29,96,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,30,87,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,31,75,1,1.34,,,,,,,,,,,,,,,,,
2011Q1,32,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,33,,,,,,,,,,,,,,,,,,,,
2011Q1,36,80,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,37,97,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,38,94,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,39,92.6922222222,1,1.3399,,,,,,,,,,,,,,,,,
2011Q1,41,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,42,98,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,47,88,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,48,,1,,,,,,,,,,,,,,,,,,
2011Q1,52,83,1,1.27,,,,,,,,,,,,,,,,,
2011Q1,56,81,1,1.37,,,,,,,,,,,,,,,,,
2011Q1,59,100,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,67,100,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,68,88.2,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,70,85,1,1.28,,,,,,,,,,,,,,,,,
2011Q1,73,95,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,80,95,1,1.326,,,,,,,,,,,,,,,,,
2011Q1,85,94.63,1,1.2783,,,,,,,,,,,,,,,,,
2011Q1,88,,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,89,93.16,1,1.3366666667,,,,,,,,,,,,,,,,,
2011Q1,90,95,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,93,96,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,94,90,1,1.4,,,,,,,,,,,,,,,,,
2011Q1,95,98.5,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,96,95,1,1.25,,,,,,,,,,,,,,,,,
2011Q1,97,85,1,1.23,,,,,,,,,,,,,,,,,
2011Q1,98,95,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,99,95,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,101,92,1,1.2987012987013,,,,,,,,,,,,,,,,,
2011Q1,102,90,1,1.32,,,,,,,,,,,,,,,,,
2011Q1,103,80,1,1.35,,,,,,,,,,,,,,,,,
2011Q1,104,87,1,1.45,,,,,,,,,,,,,,,,,
2011Q1,105,97,1,1.33,,,,,,,,,,,,,,,,,
2011Q1,106,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q1,107,91,1,,,,,,,,,,,,,,,,,,
2011Q1,109,97.9,1,1.34,,,,,,,,,,,,,,,,,
2011Q1,110,87,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,2,100,1,1.3513513514,,,,,,,,,,,,,,,,,
2011Q2,3,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,4,94,1,1.25,,,,,,,,,,,,,,,,,
2011Q2,5,100,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,7,85,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q2,8,95,1,1.31,,,,,,,,,,,,,,,,,
2011Q2,14,100,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,15,80,,1.33,,,,,,,,,,,,,,,,,
2011Q2,16,98,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q2,19,,1,,,,,,,,,,,,,,,,,,
2011Q2,20,93,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,22,95,1,,,,,,,,,,,,,,,,,,
2011Q2,23,95,1,1.29,,,,,,,,,,,,,,,,,
2011Q2,24,85,1.083,1.42,,,,,,,,,,,,,,,,,
2011Q2,26,106,1.25,1.37,,,,,,,,,,,,,,,,,
2011Q2,29,96,1,1.33,,,,,,,,,,,,,,,,,
2011Q2,30,87,1,1.33,,,,,,,,,,,,,,,,,
2011Q2,31,75,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,32,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,33,,,,,,,,,,,,,,,,,,,,
2011Q2,36,84,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q2,37,105,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,38,91,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,39,89.149298168,1,1.3274333333,,,,,,,,,,,,,,,,,
2011Q2,41,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,42,98,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,47,86.7333333333,1,1.37,,,,,,,,,,,,,,,,,
2011Q2,48,,1,,,,,,,,,,,,,,,,,,
2011Q2,52,85,1,1.25,,,,,,,,,,,,,,,,,
2011Q2,56,75,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,59,105,1,1.33,,,,,,,,,,,,,,,,,
2011Q2,67,90,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,68,88.4,1,1.34,,,,,,,,,,,,,,,,,
2011Q2,70,80,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,73,90,1.25,1.2,,,,,,,,,,,,,,,,,
2011Q2,80,96.1,1.15,1.326,,,,,,,,,,,,,,,,,
2011Q2,85,88,1,1.261,,,,,,,,,,,,,,,,,
2011Q2,88,,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,89,90.5633333333,1,1.3633333333,,,,,,,,,,,,,,,,,
2011Q2,90,95,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,93,96,1,1.33,,,,,,,,,,,,,,,,,
2011Q2,94,95,1,1.42,,,,,,,,,,,,,,,,,
2011Q2,95,98.4,1.25,1.25,,,,,,,,,,,,,,,,,
2011Q2,96,100,1,1.23,,,,,,,,,,,,,,,,,
2011Q2,97,86,1,1.2,,,,,,,,,,,,,,,,,
2011Q2,98,90,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,99,100,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,101,95,1,1.26582278481013,,,,,,,,,,,,,,,,,
2011Q2,102,92.5,1,1.32,,,,,,,,,,,,,,,,,
2011Q2,103,85,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,104,88,1,1.4,,,,,,,,,,,,,,,,,
2011Q2,105,94,1,1.35,,,,,,,,,,,,,,,,,
2011Q2,106,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q2,107,91,1,,,,,,,,,,,,,,,,,,
2011Q2,109,98.1,1,1.34,,,,,,,,,,,,,,,,,
2011Q2,110,87,1,1.32,,,,,,,,,,,,,,,,,
2011Q3,2,100,1,1.3513513514,,,,,,,,,,,,,,,,,
2011Q3,3,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,4,95,1.25,1.22,,,,,,,,,,,,,,,,,
2011Q3,5,95,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,7,85,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q3,8,97,1,1.36,,,,,,,,,,,,,,,,,
2011Q3,14,95,1,1.2,,,,,,,,,,,,,,,,,
2011Q3,15,82.5,,1.33,,,,,,,,,,,,,,,,,
2011Q3,16,98,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,19,,1.25,,,,,,,,,,,,,,,,,,
2011Q3,20,90,1,1.32,,,,,,,,,,,,,,,,,
2011Q3,22,90,1,,,,,,,,,,,,,,,,,,
2011Q3,23,90,1,1.27,,,,,,,,,,,,,,,,,
2011Q3,24,90,1.35,1.45,,,,,,,,,,,,,,,,,
2011Q3,26,104,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,29,100,1,1.33,,,,,,,,,,,,,,,,,
2011Q3,30,87,1,1.33,,,,,,,,,,,,,,,,,
2011Q3,31,80,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,32,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,33,,,,,,,,,,,,,,,,,,,,
2011Q3,36,90,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q3,37,103,1.1,1.34,,,,,,,,,,,,,,,,,
2011Q3,38,88,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,39,89.6005313167,1,1.275,,,,,,,,,,,,,,,,,
2011Q3,41,90,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q3,42,98,1,1.32,,,,,,,,,,,,,,,,,
2011Q3,47,86.4888888889,1,1.38,,,,,,,,,,,,,,,,,
2011Q3,48,,1,,,,,,,,,,,,,,,,,,
2011Q3,52,88,1,1.2,,,,,,,,,,,,,,,,,
2011Q3,56,79,1,1.28,,,,,,,,,,,,,,,,,
2011Q3,59,100,1,1.33,,,,,,,,,,,,,,,,,
2011Q3,67,80,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,68,88.7,1,1.34,,,,,,,,,,,,,,,,,
2011Q3,70,85,1,1.35,,,,,,,,,,,,,,,,,
2011Q3,73,90,1.25,1.2,,,,,,,,,,,,,,,,,
2011Q3,80,98.2,1.37,1.325,,,,,,,,,,,,,,,,,
2011Q3,85,84.75,1,1.276,,,,,,,,,,,,,,,,,
2011Q3,88,,1,1.25,,,,,,,,,,,,,,,,,
2011Q3,89,91.4,1,1.36,,,,,,,,,,,,,,,,,
2011Q3,90,95,1,1.34,,,,,,,,,,,,,,,,,
2011Q3,93,98,1,1.29,,,,,,,,,,,,,,,,,
2011Q3,94,100,1,1.45,,,,,,,,,,,,,,,,,
2011Q3,95,98.6,1.25,1.2,,,,,,,,,,,,,,,,,
2011Q3,96,100,1,1.32,,,,,,,,,,,,,,,,,
2011Q3,97,88,1,1.2,,,,,,,,,,,,,,,,,
2011Q3,98,85,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q3,99,100,1,1.29,,,,,,,,,,,,,,,,,
2011Q3,101,96,1,1.23456790123457,,,,,,,,,,,,,,,,,
2011Q3,102,95,1,1.32,,,,,,,,,,,,,,,,,
2011Q3,103,90,1.25,1.42,,,,,,,,,,,,,,,,,
2011Q3,104,89,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,105,92,1,1.37,,,,,,,,,,,,,,,,,
2011Q3,106,90,1,1.3,,,,,,,,,,,,,,,,,
2011Q3,107,92,1,,,,,,,,,,,,,,,,,,
2011Q3,109,98.1,1.05,1.34,,,,,,,,,,,,,,,,,
2011Q3,110,87,1,1.32,,,,,,,,,,,,,,,,,
2011Q4,2,104,1,1.3513513514,,,,,,,,,,,,,,,,,
2011Q4,3,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q4,4,97,1.5,1.2,,,,,,,,,,,,,,,,,
2011Q4,5,90,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,7,85,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q4,8,100,1.08,1.4,,,,,,,,,,,,,,,,,
2011Q4,14,90,1,1.2,,,,,,,,,,,,,,,,,
2011Q4,15,87,,1.33,,,,,,,,,,,,,,,,,
2011Q4,16,98,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,19,,1.25,,,,,,,,,,,,,,,,,,
2011Q4,20,92,1.25,1.32,,,,,,,,,,,,,,,,,
2011Q4,22,85,1.25,,,,,,,,,,,,,,,,,,
2011Q4,23,90,1,1.25,,,,,,,,,,,,,,,,,
2011Q4,24,90,1.5,1.33,,,,,,,,,,,,,,,,,
2011Q4,26,115,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,29,105,1.25,1.33,,,,,,,,,,,,,,,,,
2011Q4,30,87,1.25,1.33,,,,,,,,,,,,,,,,,
2011Q4,31,80,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q4,32,90,1,1.35,,,,,,,,,,,,,,,,,
2011Q4,33,,,,,,,,,,,,,,,,,,,,
2011Q4,36,90,1.5,1.38,,,,,,,,,,,,,,,,,
2011Q4,37,97,1.35,1.37,,,,,,,,,,,,,,,,,
2011Q4,38,93,1.25,1.37,,,,,,,,,,,,,,,,,
2011Q4,39,90.5303080785,1,1.29,,,,,,,,,,,,,,,,,
2011Q4,41,90,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q4,42,98,1,1.32,,,,,,,,,,,,,,,,,
2011Q4,47,87.2988888889,1,1.38,,,,,,,,,,,,,,,,,
2011Q4,48,,1,,,,,,,,,,,,,,,,,,
2011Q4,52,95,1,1.23,,,,,,,,,,,,,,,,,
2011Q4,56,80,1,1.25,,,,,,,,,,,,,,,,,
2011Q4,59,95,1,1.33,,,,,,,,,,,,,,,,,
2011Q4,67,75,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,68,88.9,1,1.34,,,,,,,,,,,,,,,,,
2011Q4,70,95,1,1.38,,,,,,,,,,,,,,,,,
2011Q4,73,85,1.25,1.1,,,,,,,,,,,,,,,,,
2011Q4,80,100.1,1.75,1.319,,,,,,,,,,,,,,,,,
2011Q4,85,87.5,1,1.29,,,,,,,,,,,,,,,,,
2011Q4,88,,1.08,1.25,,,,,,,,,,,,,,,,,
2011Q4,89,91.9433333333,1.25,1.353,,,,,,,,,,,,,,,,,
2011Q4,90,95,1,1.36,,,,,,,,,,,,,,,,,
2011Q4,93,100,1.0833,1.28,,,,,,,,,,,,,,,,,
2011Q4,94,100,1,1.48,,,,,,,,,,,,,,,,,
2011Q4,95,98.6,1.5,1.2,,,,,,,,,,,,,,,,,
2011Q4,96,100,1,1.36,,,,,,,,,,,,,,,,,
2011Q4,97,93,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q4,98,90,1.5,1.5,,,,,,,,,,,,,,,,,
2011Q4,99,100,1,1.27,,,,,,,,,,,,,,,,,
2011Q4,101,98,1,1.19047619047619,,,,,,,,,,,,,,,,,
2011Q4,102,95,1,1.32,,,,,,,,,,,,,,,,,
2011Q4,103,92.5,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q4,104,94,1.25,1.3,,,,,,,,,,,,,,,,,
2011Q4,105,90,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q4,106,90,1.1,1.3,,,,,,,,,,,,,,,,,
2011Q4,107,93,1.25,,,,,,,,,,,,,,,,,,
2011Q4,109,98.1,1.25,1.34,,,,,,,,,,,,,,,,,
2011Q4,110,87,1,1.32,,,,,,,,,,,,,,,,,
2012,2,105,1.5,1.3513513514,1.2,,,,,,,,,,,,,,,,
2012,3,90,1.5,1.4,2.5,,,,,,,,,,,,,,,,
2012,4,103,2,1.2,1.6,,,,,,,,,,,,,,,,
2012,5,85,2,1.4,2.2,,,,,,,,,,,,,,,,
2012,7,85,1.6,1.3,2.1,,,,,,,,,,,,,,,,
2012,8,105,1.625,1.35,1.3,,,,,,,,,,,,,,,,
2012,14,95,1.5,1.2,2,,,,,,,,,,,,,,,,
2012,15,90,,1.33,,,,,,,,,,,,,,,,,
2012,16,97,2.5,1.4,2.4,,,,,,,,,,,,,,,,
2012,19,,1.75,,1.7,,,,,,,,,,,,,,,,
2012,20,100,2,1.3,2,,,,,,,,,,,,,,,,
2012,22,90,1.75,,2,,,,,,,,,,,,,,,,
2012,23,91,2.25,1.18,2,,,,,,,,,,,,,,,,
2012,24,90,2.25,1.28,1.5,,,,,,,,,,,,,,,,
2012,26,115,2,1.45,,,,,,,,,,,,,,,,,
2012,29,110,1.25,1.33,2.2,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,90,1.5,1.4,,,,,,,,,,,,,,,,,
2012,32,90,1.5,1.35,1.4,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,36,94,2,1.4,3.5,,,,,,,,,,,,,,,,
2012,37,100,2.2,1.4,,,,,,,,,,,,,,,,,
2012,38,95,1.44,1.42,,,,,,,,,,,,,,,,,
2012,39,92.2,1.67,1.33045,1.7,,,,,,,,,,,,,,,,
2012,41,90,1.8,1.35,,,,,,,,,,,,,,,,,
2012,42,98,1.15,1.32,,,,,,,,,,,,,,,,,
2012,47,86.5,1,1.35,1,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,95,1.75,1.32,1.1,,,,,,,,,,,,,,,,
2012,56,77.5,1.6875,1.205,,,,,,,,,,,,,,,,,
2012,59,110,1.5,1.33,,,,,,,,,,,,,,,,,
2012,67,75,2,1.4,,,,,,,,,,,,,,,,,
2012,68,89.5,1.2,1.35,,,,,,,,,,,,,,,,,
2012,70,100,1.75,1.41,2,,,,,,,,,,,,,,,,
2012,73,,1.5,,1.2,,,,,,,,,,,,,,,,
2012,80,106.5,2,1.314,2.6,,,,,,,,,,,,,,,,
2012,85,91.18,1,1.299,,,,,,,,,,,,,,,,,
2012,88,,1.69,1.25,1.7,,,,,,,,,,,,,,,,
2012,89,93.63,1.63,1.32,,,,,,,,,,,,,,,,,
2012,90,95,1.5,1.38,1.7,,,,,,,,,,,,,,,,
2012,93,100,1.75,1.27,1.8,,,,,,,,,,,,,,,,
2012,94,100,2,1.45,1.2,,,,,,,,,,,,,,,,
2012,95,98.2,2,1.2,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,86,1.7,1.35,2.3,,,,,,,,,,,,,,,,
2012,98,90,2.5,1.4,3,,,,,,,,,,,,,,,,
2012,99,100,1.67,1.24,1.9,,,,,,,,,,,,,,,,
2012,101,105,1.5,1.17647058823529,2.2,,,,,,,,,,,,,,,,
2012,102,102.5,1.25,1.32,1.6,,,,,,,,,,,,,,,,
2012,103,92.5,1.75,1.45,1.9,,,,,,,,,,,,,,,,
2012,104,92,1.75,1.3,1.8,,,,,,,,,,,,,,,,
2012,105,93,1.75,1.42,1.8,,,,,,,,,,,,,,,,
2012,106,95,1.8,1.25,,,,,,,,,,,,,,,,,
2012,107,94,1.75,,2.2,,,,,,,,,,,,,,,,
2012,109,98.1,,1.34,1.2,,,,,,,,,,,,,,,,
2012,110,87,1.75,1.32,,,,,,,,,,,,,,,,,
2015,2,,,,1.8,,,,,,,,,,,,,,,,
2015,3,,,,3,,,,,,,,,,,,,,,,
2015,4,,,,1.7,,,,,,,,,,,,,,,,
2015,5,,,,2,,,,,,,,,,,,,,,,
2015,7,,,,3,,,,,,,,,,,,,,,,
2015,8,,,,2,,,,,,,,,,,,,,,,
2015,14,,,,3,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,2.3,,,,,,,,,,,,,,,,
2015,19,,,,2,,,,,,,,,,,,,,,,
2015,20,,,,2.5,,,,,,,,,,,,,,,,
2015,22,,,,2,,,,,,,,,,,,,,,,
2015,23,,,,2.5,,,,,,,,,,,,,,,,
2015,24,,,,2.3,,,,,,,,,,,,,,,,
2015,26,,,,,,,,,,,,,,,,,,,,
2015,29,,,,2.7,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,,,,,,,,,,,,,,,,,,,,
2015,36,,,,3,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,38,,,,,,,,,,,,,,,,,,,,
2015,39,,,,1.9,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,47,,,,1.2,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,52,,,,,,,,,,,,,,,,,,,,
2015,56,,,,,,,,,,,,,,,,,,,,
2015,59,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,2.5,,,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,3,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,,,,2,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,90,,,,1.9,,,,,,,,,,,,,,,,
2015,93,,,,2,,,,,,,,,,,,,,,,
2015,94,,,,2.5,,,,,,,,,,,,,,,,
2015,95,,,,2,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,2.1,,,,,,,,,,,,,,,,
2015,98,,,,3.5,,,,,,,,,,,,,,,,
2015,99,,,,1.9,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,,,,2.2,,,,,,,,,,,,,,,,
2015,103,,,,2.2,,,,,,,,,,,,,,,,
2015,104,,,,2.2,,,,,,,,,,,,,,,,
2015,105,,,,2.2,,,,,,,,,,,,,,,,
2015,106,,,,,,,,,,,,,,,,,,,,
2015,107,,,,2.2,,,,,,,,,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2011Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,1,2.8,,,,,,,,10,80,10,,,,,,,,,
2011,2,2.5,,,,,,,6,40,50,4,,,,,,,,,
2011,3,2.8,0,0,0,1,1,3,5,23,40,20,5,2,,,,,,,
2011,4,2.5,,,,0,0,0,10,30,50,10,0,0,,,,,,,
2011,5,2.4,,,,,,,15,45,35,5,,,,,,,,,
2011,7,2,,,,,,,,,,,,,,,,,,,
2011,8,2.7,,,,,,,7,18,40,25,10,,,,,,,,
2011,14,2.4,,,,,,,10,40,30,20,,,,,,,,,
2011,15,2.3,,,,,,,10,65,25,,,,,,,,,,
2011,16,2.8,0,0,0,3,4,8,10,19,28,23,5,0,,,,,,,
2011,20,2.6,,,,,,,,40,55,5,,,,,,,,,
2011,22,2.6,,,,,,,10,30,45,15,,,,,,,,,
2011,23,2.3,,,,,1,10,20,35,20,10,4,,,,,,,,
2011,24,2.3,,,,,,,20,40,20,10,10,,,,,,,,
2011,26,2.6,,,,,,,5,20,40,30,5,,,,,,,,
2011,29,2.4,,,,,,,10,50,40,,,,,,,,,,
2011,31,2.4,,,,,,,10,60,30,,,,,,,,,,
2011,32,2.1,,,,,1,4,23,46,22,3,1,,,,,,,,
2011,33,2.5,,,,,,,,50,50,,,,,,,,,,
2011,37,2.9,,,,,,,,8,55,32,5,,,,,,,,
2011,39,2.6,,,,,,,,20,65,15,,,,,,,,,
2011,41,2.5,,,,,,,,40,60,,,,,,,,,,
2011,42,2.4,,,,,,5,15,40,35,5,,,,,,,,,
2011,47,2.5,0,0,2,5,10,12,15,16,16,12,9,3,,,,,,,
2011,48,2,,,,,,10,20,50,20,,,,,,,,,,
2011,49,2.6,,,,,,,5,10,50,20,10,5,,,,,,,
2011,52,2.9,,,,,,,,5,50,40,5,,,,,,,,
2011,54,2.7,,,,,,10,15,15,25,20,15,,,,,,,,
2011,56,2.8,0,0,0,0,0,0,0,10,70,20,0,0,,,,,,,
2011,57,2.5,,,,,,,,,,,,,,,,,,,
2011,67,3,,,,,,,5,20,25,30,20,,,,,,,,
2011,68,2.3,,,,,,,20,45,25,10,,,,,,,,,
2011,70,2.3,,,,,,,5,65,30,,,,,,,,,,
2011,73,2.4,,,,,,,15,60,25,,,,,,,,,,
2011,80,2.6,0,0,.0000000001,.0000006935,.0006640352,.1194269441,4.1908970482,30.2969469528,47.6133278804,16.5357891466,1.2246393562,.0183079429,,,,,,,
2011,82,2.5897628662,,,,,,,,,,,,,,,,,,,
2011,88,2.7,,,,,,5,10,20,30,20,10,5,,,,,,,
2011,89,2.3,,,,,,5,20,35,30,5,5,,,,,,,,
2011,90,2.5,0,0,0,0,0,0,10,35,45,10,0,0,,,,,,,
2011,93,2.8,,,,,,,,,85,15,,,,,,,,,
2011,94,2.9,,,,,,,5,15,35,25,15,5,,,,,,,
2011,95,2.5126315789,0,.5847953216,1.3391812865,1.5847953216,2.2631578947,3.0350877193,16.0526315789,28.8421052633,31.6959064328,10.0935672515,3.3391812865,1.1695906433,,,,,,,
2011,96,2.5,,,,,,,5,20,55,15,5,,,,,,,,
2011,97,2.5,,,,,,,,,,,,,,,,,,,
2011,98,2.4,,,,,,5,20,35,25,10,5,,,,,,,,
2011,99,2.4,,,,,,,,70,30,,,,,,,,,,
2011,101,2.7,,,,,,,,5,60,30,5,,,,,,,,
2011,102,2.7,,,,,1,5,10,30,50,4,,,,,,,,,
2011,104,2.5,0,0,0,0,0,0,5,30,50,15,0,0,,,,,,,
2011,105,2.4,,,,,,,5,70,25,,,,,,,,,,
2011,106,2.7,,,,,,,,30,60,10,,,,,,,,,
2011,107,2.7,0,0,0,.0000000001,.0000021592,.0028173697,.7808011287,25.1825624705,53.0068351331,20.2433610809,.7808011287,.0028195291,,,,,,,
2011,108,2.29155133,,,,,1.24,10.56,21.33,30.21,22.91,11.89,1.86,,,,,,,,
2011,109,2.7,1,1,1,2,3,6,10,18,30,19,8,1,,,,,,,
2011,110,2.4,0,0,0,0,0,.0000000003,.0303018276,49.9696981722,49.969698172,.0303018276,.0000000003,0,,,,,,,
2012,1,2.2,,,,,,7.5,10,75,7.5,,,,,,,,,,
2012,2,2.1,,,,,5,10,30,35,15,5,,,,,,,,,
2012,3,2.1,1,1,1,2,2,5,20,40,20,5,2,1,,,,,,,
2012,4,1.8,,,,5,10,15,30,20,15,5,0,0,,,,,,,
2012,5,2.1,,,,,,,35,50,15,,,,,,,,,,
2012,7,1.4,,,,,,,,,,,,,,,,,,,
2012,8,2,1,2,3,4,8,15,19,25,15,5,2,1,,,,,,,
2012,14,1.8,,,,,,20,40,30,10,,,,,,,,,,
2012,15,1.9,,,,,,10,45,35,10,,,,,,,,,,
2012,16,2.2,1,2,3,9,11,12,16,21,14,7,3,1,,,,,,,
2012,20,2.2,,,,,,,25,45,25,5,,,,,,,,,
2012,22,1.7,,,,,,15,55,20,10,,,,,,,,,,
2012,23,1.9,,,,1,5,15,28,22,20,8,1,,,,,,,,
2012,24,1.9,,,,5,10,15,25,30,10,5,,,,,,,,,
2012,26,2.2,,,,,,5,25,40,25,5,,,,,,,,,
2012,29,1.8,,,,,,30,40,30,,,,,,,,,,,
2012,31,2.2,,,,,,,30,50,20,,,,,,,,,,
2012,32,1.5,,,1,1,7,33,36,17,4,1,,,,,,,,,
2012,33,2,,,,,,10,40,40,10,,,,,,,,,,
2012,37,2.3,,,,,,5,12,47,26,10,,,,,,,,,
2012,39,1.9,,,,,5,30,50,15,,,,,,,,,,,
2012,41,2.2,,,,,,,40,60,,,,,,,,,,,
2012,42,1.9,,,,,5,10,35,30,15,5,,,,,,,,,
2012,47,2,0,2,3,7,12,17,18,18,14,7,2,0,,,,,,,
2012,48,1.2,,,,5,20,55,20,0,,,,,,,,,,,
2012,49,1.9,,,,,10,15,40,15,10,5,5,,,,,,,,
2012,52,2,,,,,,5,40,45,10,,,,,,,,,,
2012,54,2.5,,,,5,5,10,15,20,20,15,10,,,,,,,,
2012,56,1.6739984029,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2012,57,2.1,,,,,,,,,,,,,,,,,,,
2012,67,2.5,,,,,,,5,20,30,25,20,,,,,,,,
2012,68,1.9,,,,,,15,40,30,15,,,,,,,,,,
2012,70,1.7,,,,,,,60,40,,,,,,,,,,,
2012,73,1.9,,,,,,5,50,35,10,,,,,,,,,,
2012,80,2.3,.0000087962,.0003139917,.0096580081,.1605291481,1.4604667111,7.2946058351,20.0544413871,30.4032343985,25.4380217863,11.742154205,2.9859218344,.4506438984,,,,,,,
2012,82,1.9056471584,,,,,,,,,,,,,,,,,,,
2012,88,1.9,,,2.5,5,10,17.5,25,20,12.5,5,2.5,,,,,,,,
2012,89,1.9,,,,5,7.5,25,25,20,10,5,2.5,,,,,,,,
2012,90,1.8,0,0,0,0,0,10,50,30,10,0,0,0,,,,,,,
2012,93,2,,,,,,10,30,50,10,,,,,,,,,,
2012,94,2.5,,,,,2.5,5,15,20,30,17.5,7.5,2.5,,,,,,,
2012,95,1.9471315789,0,.5847953216,2.3391812865,3.5847953216,7.2631578947,15.0350877193,31.052631579,26.3421052633,9.6959064327,1.5935672515,1.8391812865,.6695906433,,,,,,,
2012,96,1.5,,,,,5,20,45,25,5,,,,,,,,,,
2012,97,2,,,,,,,,,,,,,,,,,,,
2012,98,1.7,,,,,5,15,35,25,15,5,,,,,,,,,
2012,99,1.8,,,,,,30,60,10,,,,,,,,,,,
2012,101,1.9,,,,,,10,50,30,10,,,,,,,,,,
2012,102,1.5,,.5,2,7.5,15,30,35,7.5,2,.5,,,,,,,,,
2012,104,2,0,0,0,0,0,5,35,45,10,5,0,0,,,,,,,
2012,105,1.8,,,,,,10,65,20,5,,,,,,,,,,
2012,106,1.8,,,,,,,35,30,25,10,,,,,,,,,
2012,107,1.6,.0021386589,.0453411905,.5424143103,3.580765553,13.0801637747,23.4179021244,30.2441594042,21.2549208485,6.1515051816,1.5008924042,.1689530041,.0108435456,,,,,,,
2012,108,1.87243167,,,,.05,6.55,17.46,28.34,27.05,15.86,4.69,,,,,,,,,
2012,109,1.9,1,1,2,4,6,21,30,23,7,3,1,1,,,,,,,
2012,110,1.8,0,0,0,0,.0000153629,1.1450283534,70.3793808089,28.443405437,.0321700181,.0000000197,0,0,,,,,,,
2012Mar,1,2,,,,,,10,20,60,10,,,,,,,,,,
2012Mar,2,2.2,,,,,,10,34,40,12,4,,,,,,,,,
2012Mar,3,2.4,1,1,1,2,2,5,20,40,20,5,2,1,,,,,,,
2012Mar,4,1.6,,,,5,15,20,20,20,15,5,0,0,,,,,,,
2012Mar,5,2.2,,,,,,10,20,40,30,,,,,,,,,,
2012Mar,7,1.3,,,,,,,,,,,,,,,,,,,
2012Mar,8,2.1,,1,2,4,7,15,20,26,17,5,2,1,,,,,,,
2012Mar,14,,,,,,,,,,,,,,,,,,,,
2012Mar,15,2,,,,,5,10,35,35,10,5,,,,,,,,,
2012Mar,16,2.4,0,2,3,7,8,14,18,22,16,8,2,0,,,,,,,
2012Mar,20,2.2,,,,,,,25,45,25,5,,,,,,,,,
2012Mar,22,1.7,,,,,,15,55,20,10,,,,,,,,,,
2012Mar,23,1.5,,,,,5,25,34,20,10,5,1,,,,,,,,
2012Mar,24,1.6,,,,5,15,30,30,15,5,,,,,,,,,,
2012Mar,26,2.1,,,,,,5,30,35,25,5,,,,,,,,,
2012Mar,29,1.8,,,,,,30,40,30,,,,,,,,,,,
2012Mar,31,1.8,,,,,,20,40,30,10,,,,,,,,,,
2012Mar,32,,,,,,,,,,,,,,,,,,,,
2012Mar,33,2.3,,,,,,5,20,50,20,5,,,,,,,,,
2012Mar,37,2.2,,,,,,3,24,45,24,4,,,,,,,,,
2012Mar,39,1.8,,,,,10,35,45,10,,,,,,,,,,,
2012Mar,41,2.3,,,,,,,,,,,,,,,,,,,
2012Mar,42,2,,,,,5,15,30,45,5,,,,,,,,,,
2012Mar,47,1.7,1,2,3,7,12,20,21,19,10,5,0,0,,,,,,,
2012Mar,48,1.2,,,,5,20,55,20,0,,,,,,,,,,,
2012Mar,49,2.1,,,,,5,10,20,30,20,10,5,,,,,,,,
2012Mar,52,2.2,,,,,,,10,55,35,,,,,,,,,,
2012Mar,54,,,,,,,,,,,,,,,,,,,,
2012Mar,56,2,0,0,0,0,0,0,15,75,10,0,0,0,,,,,,,
2012Mar,57,,,,,,,,,,,,,,,,,,,,
2012Mar,67,,,,,,,,,,,,,,,,,,,,
2012Mar,68,,,,,,,,,,,,,,,,,,,,
2012Mar,70,2,,,,,,,35,65,,,,,,,,,,,
2012Mar,73,,,,,,,,,,,,,,,,,,,,
2012Mar,80,,,,,,,,,,,,,,,,,,,,
2012Mar,82,,,,,,,,,,,,,,,,,,,,
2012Mar,88,2,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,
2012Mar,89,1.8,,,2.5,5,10,15,30,20,10,5,2.5,,,,,,,,
2012Mar,90,1.9,0,0,0,0,0,0,50,40,10,0,0,0,,,,,,,
2012Mar,93,2,,,,,,10,30,50,10,,,,,,,,,,
2012Mar,94,2.7,,,,,,2.5,7.5,15,40,30,4,1,,,,,,,
2012Mar,95,2.2539166667,0,0,0,1.55,5.1166666667,14.3333333333,19,33.3333333333,20,0,6.6666666667,0,,,,,,,
2012Mar,96,1.5,,,,,5,25,40,25,5,,,,,,,,,,
2012Mar,97,1.6,,,,,,,,,,,,,,,,,,,
2012Mar,98,1.3,,,,5,20,30,25,15,5,,,,,,,,,,
2012Mar,99,1.9,,,,,,20,60,20,,,,,,,,,,,
2012Mar,101,2.1,,,,,,,10,55,35,,,,,,,,,,
2012Mar,102,1.52,,,,1,15,45,25,10,4,,,,,,,,,,
2012Mar,104,1.8,0,0,0,0,5,25,45,20,5,0,0,0,,,,,,,
2012Mar,105,1.7,,,,,,10,65,20,5,,,,,,,,,,
2012Mar,106,2,,,,,,,20,30,25,20,5,,,,,,,,
2012Mar,107,1.8,.078739979,.3926299415,1.6374663518,5.0046496007,11.2125473562,16.3136458365,22.0828513847,21.8049827729,11.7594372043,6.5861203324,2.3653785445,.7615506955,,,,,,,
2012Mar,108,2.2097426,,,,,.96,10.06,20.99,30.31,23.41,12.26,2.01,,,,,,,,
2012Mar,109,2.1,1,1,2,4,8,15,18,25,15,8,2,1,,,,,,,
2012Mar,110,2.4,.0035089127,.0190694864,.1505959387,.7945405365,3.0040097084,8.1420554977,15.8250741367,22.0611457829,22.0611457828,15.8250741367,8.1420554977,3.9717245828,,,,,,,
2013Mar,1,1.9,,,,,5,10,70,10,5,,,,,,,,,,
2013Mar,2,1.8,,,,,6,10,34,28,15,7,,,,,,,,,
2013Mar,3,2.1,2,2,2,5,5,10,15,25,15,10,5,4,,,,,,,
2013Mar,4,1.8,,,,5,15,20,20,20,15,5,0,0,,,,,,,
2013Mar,5,2,,,,,,15,35,35,15,,,,,,,,,,
2013Mar,7,,,,,,,,,,,,,,,,,,,,
2013Mar,8,2,1,2,4,7,13,15,16,20,15,4,2,1,,,,,,,
2013Mar,14,,,,,,,,,,,,,,,,,,,,
2013Mar,15,1.7,,,,,5,20,40,25,5,5,,,,,,,,,
2013Mar,16,2,1,2,3,9,10,13,16,20,14,8,3,1,,,,,,,
2013Mar,20,2,,,,,,15,25,35,20,5,,,,,,,,,
2013Mar,22,1.9,,,,,,25,50,15,10,,,,,,,,,,
2013Mar,23,2.2,,,,1,2,13,25,33,20,5,1,,,,,,,,
2013Mar,24,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,
2013Mar,26,2,,,,,2.5,10,25,30,20,10,2.5,,,,,,,,
2013Mar,29,2,,,,,,,20,50,30,,,,,,,,,,
2013Mar,31,1.9,,,,,5,20,40,20,15,,,,,,,,,,
2013Mar,32,,,,,,,,,,,,,,,,,,,,
2013Mar,33,2,,,,,,20,30,30,20,,,,,,,,,,
2013Mar,37,1.9,,,,,,10,41,37,10,2,,,,,,,,,
2013Mar,39,1.9,,,,,15,30,45,10,,,,,,,,,,,
2013Mar,41,2.1,,,,,,,,,,,,,,,,,,,
2013Mar,42,1.8,,,,,5,15,35,25,15,5,,,,,,,,,
2013Mar,47,,,,,,,,,,,,,,,,,,,,
2013Mar,48,1,,,,5,40,40,15,,,,,,,,,,,,
2013Mar,49,,,,,,,,,,,,,,,,,,,,
2013Mar,52,1.4,,,,5,15,45,30,5,,,,,,,,,,,
2013Mar,54,,,,,,5,15,15,30,25,10,,,,,,,,,
2013Mar,56,1.8,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,
2013Mar,57,,,,,,,,,,,,,,,,,,,,
2013Mar,67,,,,,,,,,,,,,,,,,,,,
2013Mar,68,,,,,,,,,,,,,,,,,,,,
2013Mar,70,1.7,,,,,,,60,40,,,,,,,,,,,
2013Mar,73,,,,,,,,,,,,,,,,,,,,
2013Mar,80,,,,,,,,,,,,,,,,,,,,
2013Mar,82,,,,,,,,,,,,,,,,,,,,
2013Mar,88,1.9,,,2.5,5,10,18.5,23,21,12.5,5,2.5,,,,,,,,
2013Mar,89,2.1,,,2.5,5,7.5,20,25,25,7.5,5,2.5,,,,,,,,
2013Mar,90,2,0,0,0,0,0,0,30,60,10,0,0,0,,,,,,,
2013Mar,93,2,,,,,,10,40,40,10,,,,,,,,,,
2013Mar,94,1.7,,,,5,12.5,20,30,15,10,5,2.5,,,,,,,,
2013Mar,95,1.8941666667,0,0,1,5.1,11.6666666667,18.3333333333,28,17.3333333333,14.9,2,1.6666666667,0,,,,,,,
2013Mar,96,,,,,,,,,,,,,,,,,,,,
2013Mar,97,1.9,,,,,,,,,,,,,,,,,,,
2013Mar,98,1.8,,,,,10,20,30,25,10,5,,,,,,,,,
2013Mar,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2013Mar,101,1.8,,,,,,10,50,30,10,,,,,,,,,,
2013Mar,102,,,,2.5,5,15,35,25,12.5,4,1,,,,,,,,,
2013Mar,104,2,0,0,0,0,0,15,35,40,10,0,0,0,,,,,,,
2013Mar,105,1.7,,,,,5,10,50,30,5,,,,,,,,,,
2013Mar,106,1.7,,,,,,20,25,20,20,10,5,,,,,,,,
2013Mar,107,1.5,.3838590009,1.2633718776,3.8374896572,8.8279017227,15.3825018174,18.1787654285,20.5601349892,17.2533532483,8.2104030546,4.2233666109,1.4296074422,.4492451505,,,,,,,
2013Mar,108,1.809698,,,,.22,7.75,18.83,29.54,25.76,14.46,3.44,,,,,,,,,
2013Mar,109,,,,,,,,,,,,,,,,,,,,
2013Mar,110,1.8,.0614572181,.2185568587,1.1347686357,3.8897743771,9.63878264,17.2708212348,22.380608878,20.976500186,14.2196142026,6.9708449068,2.4707870895,.7674837727,,,,,,,
2015,1,1.9,,,,,5,10,70,10,5,,,,,,,,,,
2015,2,1.8,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2015,3,2.1,2,2,2,5,5,10,15,25,15,10,5,4,,,,,,,
2015,4,1.8,,,,5,15,20,20,20,15,5,0,0,,,,,,,
2015,5,2,,,,,,15,35,35,15,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2015,14,1.7,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,5,25,30,25,5,5,,,,,,,,,
2015,16,1.9,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2015,20,2,,,,,5,15,30,35,10,5,,,,,,,,,
2015,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2015,23,3,,,,1,3,6,12,16,20,22,15,5,,,,,,,
2015,24,1.9,,,2.5,7.5,10,12.5,17.5,17.5,12.5,10,7.5,2.5,,,,,,,
2015,26,2,,,,,2.5,15,25,25,20,10,2.5,,,,,,,,
2015,29,2,,,,,,,30,40,30,,,,,,,,,,
2015,31,2,,,,,,10,40,40,10,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2015,37,2.2,,,,,,,22,44,34,,,,,,,,,,
2015,39,1.9,,,,,5,25,55,10,5,,,,,,,,,,
2015,41,2,,,,,,,,,,,,,,,,,,,
2015,42,1.8,,,,,,10,35,30,15,10,,,,,,,,,
2015,47,1.9,,,,,,,,,,,,,,,,,,,
2015,48,1.5,,,,5,15,30,30,20,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,1.7,,,,,10,25,35,25,5,,,,,,,,,,
2015,54,2,,,,,5,15,15,30,25,10,,,,,,,,,
2015,56,2,0,0,0,0,0,0,15,70,15,0,0,0,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.9,,,,,5,15,35,30,10,5,,,,,,,,,
2015,70,1.9,,,,,,,60,40,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,2.2,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2015,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2015,90,2,0,0,0,0,0,0,20,60,20,0,0,0,,,,,,,
2015,93,2,,,,,,10,40,40,10,,,,,,,,,,
2015,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2015,95,1.8516666667,0,0,0,4.6666666667,7,26.3333333333,33.3333333333,17.3333333333,6.6666666667,4.6666666667,0,0,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,1.9,,,,,,,,,,,,,,,,,,,
2015,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2015,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2015,101,2,,,,,,,,,,,,,,,,,,,
2015,102,2,,,.5,2,7.5,15,25,25,15,7.5,2,.5,,,,,,,
2015,104,2,0,0,0,0,0,10,25,40,20,5,0,0,,,,,,,
2015,105,2,,,,,5,20,30,35,10,,,,,,,,,,
2015,106,2,,,,,,,35,40,25,,,,,,,,,,
2015,107,1.8,.1413907518,.5676086373,2.037169832,5.536712176,11.397227089,15.7686591269,20.9054778937,20.8764307966,11.7657033901,7.0792014613,2.8311961998,1.0932226455,,,,,,,
2015,108,2.036217925,,,,,2.92,13.73,24.97,30.23,19.65,8.22,.28,,,,,,,,
2015,109,2,1,1,3,3,7,15,20,20,10,10,5,5,,,,,,,
2015,110,2,0,0,.0000000727,.0002021411,.0763452377,4.1191875251,34.4689850415,48.8748448055,11.9841890361,.4734921751,.0027517565,.0000022087,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,1,1.5,,,,,10,40,50,,,,,,,,,,,,
2011,2,1.7,,,,2,6,18,34,22,16,2,,,,,,,,,
2011,3,2,1,1,1,3,5,20,25,25,15,2,1,1,,,,,,,
2011,4,1.6,,,,0,10,20,30,25,15,0,0,0,,,,,,,
2011,5,1.9,,,,,,10,50,40,,,,,,,,,,,
2011,7,1.4,,,,,,,,,,,,,,,,,,,
2011,8,1.7,,,,,4,19,45,25,7,,,,,,,,,,
2011,14,1.5,,,,,,40,60,,,,,,,,,,,,
2011,15,1.8,,,,,,25,45,30,,,,,,,,,,,
2011,16,1.9,7,2,5,7,10,16,25,15,8,4,1,0,,,,,,,
2011,20,1.9,,,,,,,60,40,,,,,,,,,,,
2011,22,1.8,,,,,,20,55,25,,,,,,,,,,,
2011,23,1.7,,,1,3,15,22,29,17,10,3,,,,,,,,,
2011,24,1.5,,,,,20,30,30,20,,,,,,,,,,,
2011,26,1.5,,,,10,15,25,25,15,10,,,,,,,,,,
2011,29,1.6,,,,,,30,50,20,,,,,,,,,,,
2011,31,1.7,,,,,,30,50,20,,,,,,,,,,,
2011,32,1.7,,,,2,12,21,30,21,12,2,,,,,,,,,
2011,33,1.7,,,,,,20,60,20,,,,,,,,,,,
2011,37,1.7,,,,,2,38,58,2,,,,,,,,,,,
2011,39,1.9,,,,,,20,55,25,,,,,,,,,,,
2011,41,1.6,,,,,,30,70,,,,,,,,,,,,
2011,42,1.6,,,,,,20,70,10,,,,,,,,,,,
2011,47,1.3,2,5,10,15,16,19,18,10,5,0,0,0,,,,,,,
2011,48,1.4,,,,,15,40,40,5,,,,,,,,,,,
2011,49,2.1,,,,,5,10,30,40,10,5,,,,,,,,,
2011,52,1.8,,,,,5,15,50,25,5,,,,,,,,,,
2011,54,1.8,,,,5,15,15,30,25,10,,,,,,,,,,
2011,56,1.7764109326,0,0,0,0,0,10,80,10,0,0,0,0,,,,,,,
2011,57,1.6,,,,,,,,,,,,,,,,,,,
2011,67,1.5,,,,,,10,30,25,20,15,,,,,,,,,
2011,68,1.8,,,,,,20,50,30,,,,,,,,,,,
2011,70,1.9,,,,,,5,70,25,,,,,,,,,,,
2011,73,2,,,,,,12,35,35,18,,,,,,,,,,
2011,80,1.6,2.3079145947,2.9781546017,5.4347709489,8.6229774793,11.8954233234,14.2676504271,14.8791040947,13.491284395,10.636065531,7.2905028074,4.3448912236,3.8512605732,,,,,,,
2011,82,1.5,,,,,,,,,,,,,,,,,,,
2011,88,1.76,,,,5,10,20,30,20,10,5,,,,,,,,,
2011,89,1.5,,,,5,10,35,35,10,5,,,,,,,,,,
2011,90,1.6,0,0,0,0,5,25,60,10,0,0,0,0,,,,,,,
2011,93,2,,,,,,,40,60,,,,,,,,,,,
2011,94,1.9,,,,2.5,5,12.5,40,25,10,5,,,,,,,,,
2011,95,1.7606666667,1.3333333333,3,4,4.6666666667,13.6666666667,18.3333333333,21.6666666667,13,10.3333333333,5.3333333333,3.6666666667,1,,,,,,,
2011,96,1.9,,,,,5,20,50,25,,,,,,,,,,,
2011,97,1.7,,,,,,,,,,,,,,,,,,,
2011,98,1.8,,,,,,15,40,30,15,,,,,,,,,,
2011,99,1.7,,,,,,30,60,10,,,,,,,,,,,
2011,101,1.7,,,,,,10,60,30,,,,,,,,,,,
2011,102,1.4,,,,,5,20,55,15,5,,,,,,,,,,
2011,104,1.6,0,0,0,0,0,20,65,15,0,0,0,0,,,,,,,
2011,105,1.7,,,,,,25,60,15,,,,,,,,,,,
2011,106,1.5,,,,,,20,60,20,,,,,,,,,,,
2011,107,1.8452839084,.0000000002,.0000004309,.0002623274,.0397302637,1.5324293906,15.53673746,42.8245236305,32.7568264154,6.9124936245,.3912360554,.0057391727,.0000212287,,,,,,,
2011,108,1.692159,,,.23,5.18,11.98,18.79,24.42,19.86,12.97,6.07,.5,,,,,,,,
2011,109,1.9,.5,.5,1.5,4,13,20,33,13,7,5,2,.5,,,,,,,
2011,110,1.6,.0127781662,.0859397344,.7417150921,3.7332916327,11.6703891827,22.6807291866,27.4209000067,20.6272138414,9.6518891946,2.8072842514,.5069848025,.0608849087,,,,,,,
2011Q4,1,,,,,,,,,,,,,,,,,,,,
2011Q4,2,1.9,,,,,2,18,34,28,16,2,,,,,,,,,
2011Q4,3,2.1,1,1,1,3,5,20,25,25,15,2,1,1,,,,,,,
2011Q4,4,1.6,,,,0,10,25,30,20,15,0,0,0,,,,,,,
2011Q4,5,1.7,,,,,10,25,35,25,5,,,,,,,,,,
2011Q4,7,1.4,,,,,,,,,,,,,,,,,,,
2011Q4,8,1.6,,,,,5,22,43,23,7,,,,,,,,,,
2011Q4,14,1.2,,,,10,30,30,20,10,,,,,,,,,,,
2011Q4,15,1.6,,,,,15,25,35,15,10,,,,,,,,,,
2011Q4,16,1.5,11,3,5,8,13,15,20,14,7,3,1,0,,,,,,,
2011Q4,20,1.9,,,,,,15,45,30,10,,,,,,,,,,
2011Q4,22,1.7,,,,,,20,55,25,,,,,,,,,,,
2011Q4,23,1.7,,,1,7,15,22,25,18,10,2,,,,,,,,,
2011Q4,24,1.1,,,,10,20,40,20,10,,,,,,,,,,,
2011Q4,26,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2011Q4,29,1.7,,,,,,30,50,20,,,,,,,,,,,
2011Q4,31,1.6,,,,,10,30,40,20,,,,,,,,,,,
2011Q4,32,,,,,,,,,,,,,,,,,,,,
2011Q4,33,1.7,,,,,,20,60,20,,,,,,,,,,,
2011Q4,37,1.5,,,,,4,45,50,1,,,,,,,,,,,
2011Q4,39,1.8,,,,,10,25,45,20,,,,,,,,,,,
2011Q4,41,1.6,,,,,,,,,,,,,,,,,,,
2011Q4,42,1.5,,,,,,25,60,15,,,,,,,,,,,
2011Q4,47,1.5,0,2,8,12,16,19,16,12,8,5,2,0,,,,,,,
2011Q4,48,1.3,,,,10,15,35,30,10,,,,,,,,,,,
2011Q4,49,2.1,,,,,5,10,30,40,10,5,,,,,,,,,
2011Q4,52,1.6,,,,,,25,45,30,,,,,,,,,,,
2011Q4,54,1.7,,,,5,15,15,30,25,10,,,,,,,,,,
2011Q4,56,1.7083448649,0,0,0,0,0,10,80,10,0,0,0,0,,,,,,,
2011Q4,57,,,,,,,,,,,,,,,,,,,,
2011Q4,67,,,,,,,,,,,,,,,,,,,,
2011Q4,68,,,,,,,,,,,,,,,,,,,,
2011Q4,70,1.8,,,,,,15,70,15,,,,,,,,,,,
2011Q4,73,,,,,,,,,,,,,,,,,,,,
2011Q4,80,,,,,,,,,,,,,,,,,,,,
2011Q4,82,1.3,,,,,,,,,,,,,,,,,,,
2011Q4,88,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2011Q4,89,1.4,,,2.5,5,12.5,30,25,10,7.5,5,2.5,,,,,,,,
2011Q4,90,1.7,0,0,0,0,10,30,60,0,0,0,0,0,,,,,,,
2011Q4,93,,,,,,,35,50,15,,,,,,,,,,,
2011Q4,94,1.5,,,5,7.5,12.5,15,35,17.5,7.5,,,,,,,,,,
2011Q4,95,1.8813533333,.0033333333,0,0,1,2,35,40,14,3.5,2.1633333333,1.6666666667,.6666666667,,,,,,,
2011Q4,96,1.9,,,,,5,25,45,20,5,,,,,,,,,,
2011Q4,97,1.7,,,,,,,,,,,,,,,,,,,
2011Q4,98,1.7,,,,,10,20,30,20,15,5,,,,,,,,,
2011Q4,99,1.6,,,,,,10,60,30,,,,,,,,,,,
2011Q4,101,1.5,,,,,5,35,50,10,,,,,,,,,,,
2011Q4,102,1.26,,,1,4,20,50,20,4,1,,,,,,,,,,
2011Q4,104,1.5,0,0,0,0,0,30,55,15,0,0,0,0,,,,,,,
2011Q4,105,1.3,,,,,5,50,35,10,,,,,,,,,,,
2011Q4,106,1.2,,,,,25,30,25,20,,,,,,,,,,,
2011Q4,107,1.8153751311,.0001956668,.0067396071,.1258560832,1.2592200568,6.7729178846,19.6417019152,30.7779598216,26.0843929102,11.9520882709,2.9560975817,.3936089689,.029221233,,,,,,,
2011Q4,108,1.597849,,,.61,6.34,13.24,20.14,24.51,18.64,11.68,4.73,.11,,,,,,,,
2011Q4,109,1.9,.5,.5,2,5,11,22,29,15,8,4,2,1,,,,,,,
2011Q4,110,1.7,.3101583901,.6764930614,2.4167005011,5.9761869788,11.4911343063,17.1821485943,19.9798430096,18.068241031,12.7069921447,6.9494670925,2.95533291,1.2873019802,,,,,,,
2012,1,1.7,,,,,5,35,60,,,,,,,,,,,,
2012,2,2,,,,5,7,15,22,23,15,8,5,,,,,,,,
2012,3,2.2,3,3,3,5,7,15,15,20,15,10,3,1,,,,,,,
2012,4,2,,,,0,10,15,20,25,20,10,0,0,,,,,,,
2012,5,1.6,,,,,,25,50,25,,,,,,,,,,,
2012,7,1.6,,,,,,,,,,,,,,,,,,,
2012,8,1.6,2,3,5,8,10,21,22,20,7,2,,,,,,,,,
2012,14,1.5,,,,10,20,30,30,10,,,,,,,,,,,
2012,15,1.7,,,,,10,20,45,15,10,,,,,,,,,,
2012,16,1.7,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2012,20,2,,,,,,15,30,40,15,,,,,,,,,,
2012,22,1.7,,,,,,25,50,25,,,,,,,,,,,
2012,23,1.8,,,1,5,10,15,23,18,14,10,4,,,,,,,,
2012,24,1.5,,,,10,15,25,25,15,10,,,,,,,,,,
2012,26,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,29,1.7,,,,,,30,50,20,,,,,,,,,,,
2012,31,1.6,,,,,10,30,40,20,,,,,,,,,,,
2012,32,1.5,,1,2,6,14,22,23,17,11,3,1,,,,,,,,
2012,33,1.6,,,,,10,30,50,10,,,,,,,,,,,
2012,37,1.7,,,,,8,38,46,8,,,,,,,,,,,
2012,39,1.4,,,,,15,50,25,10,,,,,,,,,,,
2012,41,1.8,,,,,,10,60,30,,,,,,,,,,,
2012,42,1.6,,,,,,30,60,10,,,,,,,,,,,
2012,47,1.6,0,5,10,12,14,16,18,15,8,2,0,0,,,,,,,
2012,48,1.5,,,,5,10,35,30,20,,,,,,,,,,,
2012,49,1.9,,,,5,5,10,30,30,10,10,,,,,,,,,
2012,52,1.5,,,,,,30,50,20,,,,,,,,,,,
2012,54,1.4,,,,5,10,25,25,20,10,5,,,,,,,,,
2012,56,1.6669285197,0,0,0,0,0,10,80,10,0,0,0,0,,,,,,,
2012,57,1.6,,,,,,,,,,,,,,,,,,,
2012,67,1.7,,,,,,10,30,25,20,15,,,,,,,,,
2012,68,1.7,,,,,5,25,45,20,5,,,,,,,,,,
2012,70,1.8,,,,,,5,70,25,,,,,,,,,,,
2012,73,1.3,,,,,,45,20,20,15,,,,,,,,,,
2012,80,1.9,3.9999670881,3.2978640462,5.0609728542,7.116633527,9.1697050019,10.8262216831,11.7122319698,11.6103097702,10.5460377002,8.7776036299,6.6942710615,11.1881816679,,,,,,,
2012,82,1.6,,,,,,,,,,,,,,,,,,,
2012,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012,89,1.8,,,2.5,5,7.5,15,30,25,7.5,5,2.5,,,,,,,,
2012,90,1.8,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,
2012,93,1.6,,,,,,25,35,40,,,,,,,,,,,
2012,94,1.1,,,5,10,22.5,35,17.5,7.5,2.5,,,,,,,,,,
2012,95,1.8961666667,.3333333333,.7,2.5,5.4666666667,13.6666666667,20.3333333333,22.6666666667,14,7.3333333333,6.3333333333,4.6666666667,2,,,,,,,
2012,96,1.9,,,,,5,25,40,25,5,,,,,,,,,,
2012,97,1.6,,,,,,,,,,,,,,,,,,,
2012,98,1.7,,,,,15,25,35,15,10,,,,,,,,,,
2012,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2012,101,1.6,,,,,,25,60,15,,,,,,,,,,,
2012,102,1.4,,,.5,5,15,45,25,7.5,2,,,,,,,,,,
2012,104,1.8,0,0,0,0,0,20,55,25,0,0,0,0,,,,,,,
2012,105,1.6,,,,,5,25,55,15,,,,,,,,,,,
2012,106,1.5,,,,,,35,40,25,,,,,,,,,,,
2012,107,1.7025254667,.0002065949,.0080149562,.1603027562,1.6386018094,8.5965191111,23.2314064228,32.4210351127,23.3868343199,8.7120881118,1.6718245005,.1646620493,.0085042552,,,,,,,
2012,108,1.279759,,,.31,7.06,16.34,24.2,21.07,15.64,10.21,4.78,.39,,,,,,,,
2012,109,1.6,.5,.5,2,5,10,27,31,10,7,5,1,1,,,,,,,
2012,110,1.7,2.389968236,2.200392427,4.760877713,7.6802151727,10.8484076065,13.4173837112,14.5305072814,13.7786129574,11.4404089408,8.3173944322,5.2946832065,5.3411483153,,,,,,,
2012Q4,1,,,,,,,,,,,,,,,,,,,,
2012Q4,2,2,,,,5,8,15,25,20,15,7,5,,,,,,,,
2012Q4,3,2.5,2,2,3,5,5,10,20,20,20,10,2,1,,,,,,,
2012Q4,4,2.2,,,,0,5,10,25,30,20,10,0,0,,,,,,,
2012Q4,5,1.3,,,,,15,35,30,20,,,,,,,,,,,
2012Q4,7,1.8,,,,,,,,,,,,,,,,,,,
2012Q4,8,1.4,2,3,5,7,14,23,22,16,6,2,,,,,,,,,
2012Q4,14,1.7,,,,,,,,,,,,,,,,,,,
2012Q4,15,1.7,,,,5,10,20,30,25,10,,,,,,,,,,
2012Q4,16,1.9,10,2,4,7,9,14,19,15,11,6,3,0,,,,,,,
2012Q4,20,2.2,,,,,5,15,27,33,15,5,,,,,,,,,
2012Q4,22,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2012Q4,23,1.9,,,1,5,15,18,25,20,10,5,1,,,,,,,,
2012Q4,24,1.6,,,5,10,15,20,20,15,10,5,,,,,,,,,
2012Q4,26,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2012Q4,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2012Q4,31,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2012Q4,32,,,,,,,,,,,,,,,,,,,,
2012Q4,33,1.6,,,,,10,30,50,10,,,,,,,,,,,
2012Q4,37,1.6,,,,2,8,35,45,10,,,,,,,,,,,
2012Q4,39,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2012Q4,41,1.8,,,,,,,,,,,,,,,,,,,
2012Q4,42,1.7,,,,,,30,50,20,,,,,,,,,,,
2012Q4,47,1.8,0,5,10,12,14,16,18,15,8,2,0,0,,,,,,,
2012Q4,48,1.6,,,,5,10,30,30,25,,,,,,,,,,,
2012Q4,49,1.9,,,,5,5,10,30,25,10,10,5,,,,,,,,
2012Q4,52,1.5,,,,,,30,50,20,,,,,,,,,,,
2012Q4,54,1.4,,,,5,10,25,25,20,10,5,,,,,,,,,
2012Q4,56,1.7941253586,0,0,0,0,0,10,75,15,0,0,0,0,,,,,,,
2012Q4,57,,,,,,,,,,,,,,,,,,,,
2012Q4,67,,,,,,,,,,,,,,,,,,,,
2012Q4,68,,,,,,,,,,,,,,,,,,,,
2012Q4,70,1.8,,,,,,30,60,10,,,,,,,,,,,
2012Q4,73,,,,,,,,,,,,,,,,,,,,
2012Q4,80,,,,,,,,,,,,,,,,,,,,
2012Q4,82,1.9,,,,,,,,,,,,,,,,,,,
2012Q4,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012Q4,89,1.8,,,2.5,5,10,15,20,30,10,5,2.5,,,,,,,,
2012Q4,90,1.9,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,
2012Q4,93,,,,,,,,,,,,,,,,,,,,
2012Q4,94,1.6,,,2,4,12,25,30,15,10,2,,,,,,,,,
2012Q4,95,1.8949533333,.0033333333,0,0,9.33,12.25,20,26,13,8.75,5.3333333333,3.6666666667,1.6666666667,,,,,,,
2012Q4,96,,,,,,,,,,,,,,,,,,,,
2012Q4,97,1.7,,,,,,,,,,,,,,,,,,,
2012Q4,98,1.9,,,,,10,15,20,30,15,10,,,,,,,,,
2012Q4,99,,,,,,,,,,,,,,,,,,,,
2012Q4,101,2,,,,,,10,35,40,15,,,,,,,,,,
2012Q4,102,1.4,,.5,2,7.5,20,30,25,10,4,1,,,,,,,,,
2012Q4,104,1.7,0,0,0,0,5,20,50,20,5,0,0,0,,,,,,,
2012Q4,105,1.6,,,,,5,25,45,20,5,,,,,,,,,,
2012Q4,106,1.9,,,,5,25,30,25,10,5,,,,,,,,,,
2012Q4,107,1.8130722163,.0043380777,.0555369822,.4725338012,2.5515121339,8.7532988518,19.0966279404,26.5109824578,23.4260446376,13.1743923344,4.7131834658,1.0717730532,.169776264,,,,,,,
2012Q4,108,1.327992,,.01,3.57,10.19,16.8,23.27,21.48,14.81,8.14,1.73,,,,,,,,,
2012Q4,109,1.7,.5,.5,2,5,13,25,29,11,7,5,1,1,,,,,,,
2012Q4,110,1.7,1.0248705768,1.3951287098,3.7004102737,7.1082223813,11.3895939358,15.2230613769,16.9726150414,15.7852321628,12.2463595357,7.925217244,4.2781286817,2.9511600801,,,,,,,
2015,1,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2015,2,1.6,,2,4,7,12,16,20,16,10,7,4,2,,,,,,,
2015,3,2,1,1,1,3,10,15,25,25,10,5,3,1,,,,,,,
2015,4,1.7,,,,5,15,20,20,20,15,5,0,0,,,,,,,
2015,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2015,7,2,,,,,,,,,,,,,,,,,,,
2015,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2015,14,2.5,,,,,,,,,,,,,,,,,,,
2015,15,1.75,,,,5,10,15,35,20,10,5,,,,,,,,,
2015,16,1.7,0,3,5,7,8,15,17,15,11,10,6,3,,,,,,,
2015,20,2.3,,,,5,5,15,25,30,15,5,,,,,,,,,
2015,22,1.6,,,,,5,25,40,25,5,,,,,,,,,,
2015,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2015,24,1.9,,,2.5,5,7.5,10,25,25,10,7.5,5,2.5,,,,,,,
2015,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2015,29,2.2,,,,,,,40,50,10,,,,,,,,,,
2015,31,1.6,,,,,20,30,30,20,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2015,37,1.9,,,,,2,22,42,26,8,,,,,,,,,,
2015,39,1.7,,,,,10,15,50,15,10,,,,,,,,,,
2015,41,2,,,,,,,,,,,,,,,,,,,
2015,42,1.9,,,,,,25,50,25,,,,,,,,,,,
2015,47,1.5,,,,,,,,,,,,,,,,,,,
2015,48,1.6,,,,,10,35,45,10,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,2.7,,,,,,5,10,25,40,20,,,,,,,,,
2015,54,1.5,,,,5,15,22.5,22.5,20,10,5,,,,,,,,,
2015,56,2.1,0,0,0,0,0,0,15,75,10,0,0,0,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2015,70,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,2.1,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,88,2,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2015,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2015,90,2,0,0,0,0,0,5,30,50,15,0,0,0,,,,,,,
2015,93,2,,,,,,20,30,30,20,,,,,,,,,,
2015,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2015,95,1.8956833333,.0166666667,0,0,6.6666666667,12.6666666667,19.3366666666,24.6666666665,16.3366666667,13.5766666667,6.6666666667,0,.0666666667,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,2,,,,,,,,,,,,,,,,,,,
2015,98,1.7,,,,,10,20,35,25,10,,,,,,,,,,
2015,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,101,2.2,,,,,,5,35,50,10,,,,,,,,,,
2015,102,1.8,,.5,1,3.5,7,13,25,25,13,7,3.5,1.5,,,,,,,
2015,104,2,0,0,0,0,5,15,20,40,15,5,0,0,,,,,,,
2015,105,2.1,,,,,5,25,30,30,10,,,,,,,,,,
2015,106,2,,,,,10,25,30,25,10,,,,,,,,,,
2015,107,1.8,0,.0000000008,.000004886,.0044948178,.6141789991,13.2438195302,49.0021909079,33.0691652309,3.9866771911,.079227628,.0002407016,.0000001066,,,,,,,
2015,108,1.84835075,,,,2.83,9.78,16.77,23.68,22.25,15.16,8.08,1.45,,,,,,,,
2015,109,1.5,2.5,3.5,4,5,10,25.5,20.5,9,8,5,5,2,,,,,,,
2015,110,1.7,.3268893064,.6993236839,2.4653043811,6.0284984596,11.4984113779,17.1077627564,19.8562982546,17.978844231,12.6992433387,6.9972328363,3.0072757446,1.3349156295,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2011,1,9.8,,,,,,,15,70,15,,,,,,,,,,
2011,2,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2011,3,,,,,,,,,,,,,,,,,,,,
2011,4,9.8,,,,,,,15,35,30,15,5,0,,,,,,,
2011,5,9.5,,,,,,10,40,40,10,,,,,,,,,,
2011,7,9.7,,,,,,,,,,,,,,,,,,,
2011,8,9.8,,,,,3,7,25,40,20,4,1,,,,,,,,
2011,14,9.8,,,,,,,,70,30,,,,,,,,,,
2011,15,9.9,,,,,,,,55,45,,,,,,,,,,
2011,16,9.7,0,0,0,1,3,8,14,20,17,14,10,8,4,1,0,0,0,0,0
2011,20,9.8,,,,,,,5,70,25,,,,,,,,,,
2011,22,10,,,,,,,,50,50,,,,,,,,,,
2011,23,9.9,,,,,,,,60,40,,,,,,,,,,
2011,24,9.8,,,,,,2.5,20,45,27.5,5,,,,,,,,,
2011,26,9.5,,,,,,,15,65,20,,,,,,,,,,
2011,29,9.9,,,,,,,,50,40,10,,,,,,,,,
2011,31,9.9,,,,,,,20,50,30,,,,,,,,,,
2011,32,9.9,,,,,,1,8,47,39,4,1,,,,,,,,
2011,33,10,,,,,,,10,40,40,10,,,,,,,,,
2011,37,9.8,,,,,,,10,80,10,,,,,,,,,,
2011,39,9.7,,,,,,5,35,40,15,5,,,,,,,,,
2011,41,9.8,,,,,,,,80,20,,,,,,,,,,
2011,42,9.9,,,,,,,5,85,10,,,,,,,,,,
2011,47,9.7,0,0,0,0,5,10,15,20,20,15,10,5,0,0,0,0,0,0,0
2011,48,10,,,,,,,,,,,,,,,,,,,
2011,49,9.9,,,,5,5,10,25,40,10,5,,,,,,,,,
2011,52,9.7,,,,,,10,30,50,10,,,,,,,,,,
2011,54,9.8,,,,,5,15,20,25,10,15,10,,,,,,,,
2011,56,9.9355378039,0,0,0,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0
2011,57,9.8,,,,,,,,,,,,,,,,,,,
2011,67,10,,,,,,,10,30,35,20,5,,,,,,,,
2011,68,9.8,,,,,,,25,40,30,5,,,,,,,,,
2011,70,9.8,,,,,,,,65,35,,,,,,,,,,
2011,73,9,,,,,,10,55,25,10,,,,,,,,,,
2011,80,9.8,.0000000947,.0000160035,.0012405475,.044223259,.7293078928,5.5997849206,20.140108402,34.0870404917,27.206729203,10.2310472849,1.8059252836,.1487900945,.0056855704,.0001001403,.0000008085,.000000003,0,0,0
2011,82,9.8,,,,,,,,,,,,,,,,,,,
2011,88,9.8,,,,,5,10,17.5,35,17.5,10,5,,,,,,,,
2011,89,9.7,,,,,5,15,25,35,15,5,,,,,,,,,
2011,90,9.8,0,0,0,0,0,0,0,50,40,10,0,0,0,0,0,0,0,0,0
2011,93,9.8,,,,,,,,75,25,,,,,,,,,,
2011,94,9.8,,,,,2.5,5,22.5,30,22.5,10,5,2.5,,,,,,,
2011,95,9.7132989691,0,0,.6391752577,1.2164948454,8.4948453608,16.5567010309,17.9484536082,21.2783505155,20.4639175258,13.4020618557,0,0,0,0,0,0,0,0,0
2011,96,9.8,,,,,,5,15,50,25,5,,,,,,,,,
2011,97,9.7,,,,,,,,,,,,,,,,,,,
2011,98,9.8,,,,,,5,15,35,25,15,5,,,,,,,,
2011,99,9.5,,,,,,,30,60,10,,,,,,,,,,
2011,101,9.9,,,,,,,10,60,30,,,,,,,,,,
2011,102,9.8,,,,,,,,30,60,10,,,,,,,,,
2011,104,9.8,0,0,0,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0
2011,105,9.9,,,,,,,5,60,35,,,,,,,,,,
2011,106,9.8,,,,,,,20,65,15,,,,,,,,,,
2011,107,9.7,0,0,0,0,.0000000002,.0023362363,10.8842071486,83.7026672939,5.4103500938,.0004392272,0,0,0,0,0,0,0,0,0
2011,108,9.89444265,,,,,,,14,41.8,44.2,,,,,,,,,,
2011,109,,,,,,,,,,,,,,,,,,,,
2011,110,9.8,.0000000017,.0000002888,.0000721079,.0067512048,.2403712468,3.2920327704,17.5581326446,36.858402243,30.6257982086,10.0575529663,1.2950228235,.0646201251,.0012344131,.0000089311,.0000000243,0,0,0,0
2012,1,9.7,,,,,,,20,70,10,,,,,,,,,,
2012,2,9.3,,,,,5,20,35,20,15,5,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,9.5,,,,,,10,25,35,15,10,5,,,,,,,,
2012,5,9,,,,,,20,40,30,10,,,,,,,,,,
2012,7,9.4,,,,,,,,,,,,,,,,,,,
2012,8,9.5,,,,2,4,10,24,26,20,10,3,1,,,,,,,
2012,14,9.5,,,,,,,20,60,20,,,,,,,,,,
2012,15,9.75,,,,,,,10,45,40,5,,,,,,,,,
2012,16,9.5,0,0,0,1,3,11,18,20,17,12,8,6,3,1,0,0,0,0,0
2012,20,9.5,,,,,,10,33,47,10,,,,,,,,,,
2012,22,10,,,,,,,10,40,40,10,,,,,,,,,
2012,23,9.6,,,,,,1,28,36,20,10,5,0,,,,,,,
2012,24,9.5,,,,,10,15,25,30,15,5,,,,,,,,,
2012,26,9,,,,,10,25,45,15,5,,,,,,,,,,
2012,29,9.7,,,,,,,20,50,30,,,,,,,,,,
2012,31,9.7,,,,,,10,20,40,20,10,,,,,,,,,
2012,32,9.5,,,,1,6,13,30,30,13,6,1,,,,,,,,
2012,33,9.5,,,,,,10,40,40,10,,,,,,,,,,
2012,37,9.5,,,,,,4,31,55,10,,,,,,,,,,
2012,39,8.9,,,,,5,30,40,20,5,,,,,,,,,,
2012,41,9.5,,,,,,,30,70,,,,,,,,,,,
2012,42,9.6,,,,,,,25,70,5,,,,,,,,,,
2012,47,9.6,0,0,1,2,5,10,15,17,17,15,10,5,2,1,0,0,0,0,0
2012,48,9.9,,,,,,,,,,,,,,,,,,,
2012,49,9.5,,,,5,5,15,30,30,10,5,,,,,,,,,
2012,52,9.2,,,,,10,25,45,20,,,,,,,,,,,
2012,54,9.4,,,,5,15,22,23,10,15,10,,,,,,,,,
2012,56,9.4527587926,0,0,0,0,0,0,20,70,10,0,0,0,0,0,0,0,0,0,0
2012,57,9.5,,,,,,,,,,,,,,,,,,,
2012,67,10.3,,,,,,,10,30,35,20,5,,,,,,,,
2012,68,9.5,,,,,,20,30,25,20,5,,,,,,,,,
2012,70,9.5,,,,,,,20,60,20,,,,,,,,,,
2012,73,9,,,,,,15,65,15,5,,,,,,,,,,
2012,80,9.1,.0257893129,.2163966438,1.2884391246,5.0611920636,13.1264929127,22.4905909713,25.4658056408,19.0569470166,9.4233966622,3.0777218834,.6634898666,.0943331335,.00883714,.0005449328,.0000220962,.0000005886,.0000000103,.0000000001,0
2012,82,9.5,,,,,,,,,,,,,,,,,,,
2012,88,9.5,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2012,89,8.75,,,5,10,20,30,15,10,5,5,,,,,,,,,
2012,90,9.5,0,0,0,0,0,15,40,45,0,0,0,0,0,0,0,0,0,0,0
2012,93,9.7,,,,,,,15,65,20,,,,,,,,,,
2012,94,9.6,,,,2,5,10,20,37.5,10,8,5,2.5,,,,,,,
2012,95,9.3782989691,0,0,4.6391752577,7.2164948454,11.4948453608,14.5567010309,20.9484536082,19.2783505155,11.4639175258,10.4020618557,0,0,0,0,0,0,0,0,0
2012,96,9.4,,,,,5,10,35,30,15,5,,,,,,,,,
2012,97,8.8,,,,,,,,,,,,,,,,,,,
2012,98,9.1,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,99,8.5,,,,,10,50,40,,,,,,,,,,,,
2012,101,9.7,,,,,,,35,55,10,,,,,,,,,,
2012,102,9.5,,,,,,5,25,45,20,5,,,,,,,,,
2012,104,9.4,0,0,0,0,0,20,55,20,5,0,0,0,0,0,0,0,0,0,0
2012,105,9.6,,,,,,,25,55,15,5,,,,,,,,,
2012,106,9.8,,,,,,,35,45,20,,,,,,,,,,
2012,107,9.8,0,.0000000004,.0000008492,.0004566454,.0608848679,2.0626811869,18.3445351849,44.2889094697,29.5664693853,5.4095309893,.2632295032,.0032916215,.0000102884,.0000000079,0,0,0,0,0
2012,108,9.772786725,,,,,,7.8,18.2,52.9,21.1,,,,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,9.4,.0070079771,.0444081784,.3803946825,2.0124208578,7.013831934,16.1160253427,24.4259110275,24.4259110275,16.1160253427,7.013831934,2.0124208578,.3803946825,.0473283481,.003872184,.0002081111,.00000734,.0000001697,.0000000026,0
2012Feb,1,,,,,,,,,,,,,,,,,,,,
2012Feb,2,9.7,,,,,,5,25,40,25,5,,,,,,,,,
2012Feb,3,,,,,,,,,,,,,,,,,,,,
2012Feb,4,9.7,,,,,,10,20,30,20,15,5,0,,,,,,,
2012Feb,5,9.2,,,,,,35,40,20,5,,,,,,,,,,
2012Feb,7,,,,,,,,,,,,,,,,,,,,
2012Feb,8,9.6,,,1,2,6,11,20,25,17,10,5,2,1,,,,,,
2012Feb,14,9.6,,,,,,10,30,30,20,10,,,,,,,,,
2012Feb,15,9.9,,,,,,,5,50,40,5,,,,,,,,,
2012Feb,16,9.6,0,0,0,0,1,3,16,20,17,12,10,8,7,4,2,0,0,0,0
2012Feb,20,9.6,,,,,,,20,60,20,,,,,,,,,,
2012Feb,22,10.1,,,,,,,15,35,35,15,,,,,,,,,
2012Feb,23,9.7,,,,,,10,20,35,20,10,5,,,,,,,,
2012Feb,24,9.6,,,,,10,15,25,30,15,5,,,,,,,,,
2012Feb,26,9.1,,,,,,20,50,20,10,,,,,,,,,,
2012Feb,29,9.7,,,,,,,20,50,30,,,,,,,,,,
2012Feb,31,9.8,,,,,,,20,50,30,,,,,,,,,,
2012Feb,32,,,,,,,,,,,,,,,,,,,,
2012Feb,33,10,,,,,,,20,30,30,20,,,,,,,,,
2012Feb,37,9.6,,,,,,1,35,54,10,,,,,,,,,,
2012Feb,39,9.2,,,,,5,15,50,25,5,,,,,,,,,,
2012Feb,41,9.6,,,,,,,,,,,,,,,,,,,
2012Feb,42,9.7,,,,,,5,10,80,5,,,,,,,,,,
2012Feb,47,9.6,0,0,1,2,5,10,15,17,17,15,10,5,2,1,0,0,0,0,0
2012Feb,48,9.9,,,,,,,,,,,,,,,,,,,
2012Feb,49,9.7,,,,5,5,15,25,35,10,5,,,,,,,,,
2012Feb,52,9.4,,,,,5,15,45,35,,,,,,,,,,,
2012Feb,54,9.5,,,,,5,15,22,23,10,15,10,,,,,,,,
2012Feb,56,9.7065129548,0,0,0,0,0,0,15,70,15,0,0,0,0,0,0,0,0,0,0
2012Feb,57,,,,,,,,,,,,,,,,,,,,
2012Feb,67,,,,,,,,,,,,,,,,,,,,
2012Feb,68,,,,,,,,,,,,,,,,,,,,
2012Feb,70,9.7,,,,,,,20,60,20,,,,,,,,,,
2012Feb,73,,,,,,,,,,,,,,,,,,,,
2012Feb,80,,,,,,,,,,,,,,,,,,,,
2012Feb,82,,,,,,,,,,,,,,,,,,,,
2012Feb,88,9.7,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2012Feb,89,9.6,,,,,5,10,20,30,15,10,5,5,,,,,,,
2012Feb,90,9.6,0,0,0,0,0,0,20,75,5,0,0,0,0,0,0,0,0,0,0
2012Feb,93,,,,,,,,,,,,,,,,,,,,
2012Feb,94,9.7,,,,,2,5,25,35,20,10,2,1,,,,,,,
2012Feb,95,9.5111764706,0,0,3.8823529412,4.8823529412,6.7647058824,15.4117647059,20.8823529412,23.7647058822,15.6470588235,8.7647058824,0,0,0,0,0,0,0,0,0
2012Feb,96,9.6,,,,,,5,15,40,25,10,5,,,,,,,,
2012Feb,97,8.9,,,,,,,,,,,,,,,,,,,
2012Feb,98,9.6,,,,,5,10,20,30,20,10,5,,,,,,,,
2012Feb,99,,,,,,,,,,,,,,,,,,,,
2012Feb,101,9.9,,,,,,,35,55,10,,,,,,,,,,
2012Feb,102,9.6,,,,,,,10,55,30,5,,,,,,,,,
2012Feb,104,9.6,0,0,0,0,0,10,35,45,10,0,0,0,0,0,0,0,0,0,0
2012Feb,105,9.7,,,,,,,25,65,10,,,,,,,,,,
2012Feb,106,9.8,,,,,,,35,50,15,,,,,,,,,,
2012Feb,107,9.8,0,0,.0000000001,.0000016637,.0029156993,.591342336,14.9904727508,53.286006313,28.832848079,2.2731427674,.0232422818,.0000281051,.0000000038,0,0,0,0,0,0
2012Feb,108,9.8597319,,,,,,14.2,16.5,32.51,36.79,,,,,,,,,,
2012Feb,109,,,,,,,,,,,,,,,,,,,,
2012Feb,110,9.6,.0000264679,.0005998718,.0179670397,.2790597124,2.3126691772,10.2609050807,24.4419055048,31.3157062683,21.5928110898,8.0059926133,1.5928770377,.1695610901,.0096241243,.000290247,.0000046357,.0000000391,.0000000002,0,0
2013Feb,1,,,,,,,,,,,,,,,,,,,,
2013Feb,2,9.2,,,,,5,21,35,19,15,5,,,,,,,,,
2013Feb,3,,,,,,,,,,,,,,,,,,,,
2013Feb,4,9.2,,,,,5,15,35,20,15,10,,,,,,,,,
2013Feb,5,8.8,,,,,10,50,30,10,,,,,,,,,,,
2013Feb,7,,,,,,,,,,,,,,,,,,,,
2013Feb,8,9,,2,3,6,11,20,23,17,10,5,2,1,,,,,,,
2013Feb,14,9.2,,,,,,,,,,,,,,,,,,,
2013Feb,15,9.7,,,,,,,10,50,35,5,,,,,,,,,
2013Feb,16,9.2,0,0,0,1,7,15,22,18,11,10,7,5,3,1,0,0,0,0,0
2013Feb,20,9.3,,,,,,15,40,35,10,,,,,,,,,,
2013Feb,22,10,,,,,,,15,35,35,15,,,,,,,,,
2013Feb,23,9.4,,,,,3,17,32,28,15,5,,,,,,,,,
2013Feb,24,9.3,,,,5,10,15,30,25,10,5,,,,,,,,,
2013Feb,26,8.8,,,,,20,45,25,10,,,,,,,,,,,
2013Feb,29,9.6,,,,,,,20,50,30,,,,,,,,,,
2013Feb,31,9.5,,,,,,10,30,40,20,,,,,,,,,,
2013Feb,32,,,,,,,,,,,,,,,,,,,,
2013Feb,33,9.5,,,,,10,10,30,30,10,10,,,,,,,,,
2013Feb,37,9.3,,,,,2,15,45,30,8,,,,,,,,,,
2013Feb,39,8.5,,,,5,25,45,15,5,5,,,,,,,,,,
2013Feb,41,9.3,,,,,,,,,,,,,,,,,,,
2013Feb,42,9.3,,,,,5,10,65,15,5,,,,,,,,,,
2013Feb,47,,,,,,,,,,,,,,,,,,,,
2013Feb,48,9.7,,,,,,,,,,,,,,,,,,,
2013Feb,49,,,,,,,,,,,,,,,,,,,,
2013Feb,52,8.8,,,,10,20,50,20,,,,,,,,,,,,
2013Feb,54,,,,,,,,,,,,,,,,,,,,
2013Feb,56,9,0,0,0,0,0,20,70,10,0,0,0,0,0,0,0,0,0,0,0
2013Feb,57,,,,,,,,,,,,,,,,,,,,
2013Feb,67,,,,,,,,,,,,,,,,,,,,
2013Feb,68,,,,,,,,,,,,,,,,,,,,
2013Feb,70,9.4,,,,,,,25,65,10,,,,,,,,,,
2013Feb,73,,,,,,,,,,,,,,,,,,,,
2013Feb,80,,,,,,,,,,,,,,,,,,,,
2013Feb,82,,,,,,,,,,,,,,,,,,,,
2013Feb,88,9.3,,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,,
2013Feb,89,8.5,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,,,,,
2013Feb,90,9.2,0,0,0,0,0,30,50,15,5,0,0,0,0,0,0,0,0,0,0
2013Feb,93,,,,,,,,,,,,,,,,,,,,
2013Feb,94,9.3,,,,2,7,15,40,20,14,2,,,,,,,,,
2013Feb,95,9.4411764706,0,0,3.8823529412,5.8823529412,11.7647058824,17.4117647059,20.882352941,16.7647058824,11.6470588235,6.7647058824,3,2,0,0,0,0,0,0,0
2013Feb,96,,,,,,,,,,,,,,,,,,,,
2013Feb,97,8.3,,,,,,,,,,,,,,,,,,,
2013Feb,98,8.7,,,,15,25,25,20,10,5,,,,,,,,,,
2013Feb,99,,,,,,,,,,,,,,,,,,,,
2013Feb,101,9.4,,,,,,15,50,35,,,,,,,,,,,
2013Feb,102,9,,,,,5,15,45,30,5,,,,,,,,,,
2013Feb,104,9,0,0,0,0,20,30,40,10,0,0,0,0,0,0,0,0,0,0,0
2013Feb,105,9.3,,,,,,5,40,30,20,5,,,,,,,,,
2013Feb,106,9.5,,,,,,20,30,35,15,,,,,,,,,,
2013Feb,107,9.8,0,.0000858711,.004223279,.1024193183,1.230577937,7.3610374806,22.01712234,33.0315123975,24.8879463135,9.4093235086,1.7799530382,.1677730375,.0078416797,.0001808762,.0000020499,.0000000114,0,0,.0000008615
2013Feb,108,9.5387131,,,,,1.6,8.4,27.44,62.56,,,,,,,,,,,
2013Feb,109,,,,,,,,,,,,,,,,,,,,
2013Feb,110,9.2,.0890672925,.2998150381,1.4738146668,4.7616431017,11.1040780238,18.6950740026,22.7279022405,19.9528602899,12.6487364041,5.7892870145,1.9126656763,.4559889568,.0784164902,.0097232849,.0008689026,.0000559337,.0000025924,.0000000865,.0000000021
2015,1,8.2,,,,10,60,20,10,,,,,,,,,,,,
2015,2,7.5,14,8,12,18,13,10,7,5,4,3,3,2,1,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,8,,5,15,25,20,15,10,5,5,,,,,,,,,,
2015,5,7.5,,,10,50,30,10,,,,,,,,,,,,,
2015,7,8.7,,,,,,,,,,,,,,,,,,,
2015,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2015,14,8,,,,,,,,,,,,,,,,,,,
2015,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2015,16,9.1,1,3,5,7,9,14,18,13,11,9,4,3,2,1,0,0,0,0,0
2015,20,8.5,,,,5,20,35,20,15,5,,,,,,,,,,
2015,22,8.7,,,,5,15,35,20,15,10,,,,,,,,,,
2015,23,7.8,1,7,12,25,20,15,10,5,3,1,1,,,,,,,,
2015,24,8,,10,17.5,22.5,22.5,17.5,10,,,,,,,,,,,,
2015,26,8.2,,,5,12.5,30,20,17.5,10,5,,,,,,,,,,
2015,29,9,,,,,,20,50,30,,,,,,,,,,,
2015,31,8.5,,,,10,25,35,15,10,5,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,9,,,,10,10,30,30,10,10,,,,,,,,,,
2015,37,7.7,,4,14,26,17,14,11,8,4,2,,,,,,,,,
2015,39,8.7,,,,5,15,45,25,10,,,,,,,,,,,
2015,41,7,,,,,,,,,,,,,,,,,,,
2015,42,8.6,,,5,10,20,50,10,5,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,9,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,7.8,,10,20,40,20,10,,,,,,,,,,,,,
2015,54,7.5,,5,10,20,15,15,10,10,5,5,5,,,,,,,,
2015,56,8.3,0,0,0,15,70,15,0,0,0,0,0,0,0,0,0,0,0,0,0
2015,57,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,8.4,,,5,15,35,30,10,5,,,,,,,,,,,
2015,70,7.9,,,,55,45,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,7.6,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,88,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,89,8,7.5,10,12.5,15,15,12.5,10,7.5,5,2.5,2.5,,,,,,,,
2015,90,8.5,0,0,0,0,30,55,15,0,0,0,0,0,0,0,0,0,0,0,0
2015,93,9.5,,,,,,15,35,35,15,,,,,,,,,,
2015,94,7,5,40,50,5,,,,,,,,,,,,,,,
2015,95,8.8982352941,0,0,5,14.7647058824,19.7647058824,26.6470588235,15.6470588235,8.8823529412,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,7,,,,,,,,,,,,,,,,,,,
2015,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2015,99,7.8,,,20,50,30,,,,,,,,,,,,,,
2015,101,8,,,,35,50,10,5,,,,,,,,,,,,
2015,102,8,1,4,10,20,30,20,10,4,1,,,,,,,,,,
2015,104,8,0,0,5,35,45,15,0,0,0,0,0,0,0,0,0,0,0,0,0
2015,105,8.8,,,,5,15,35,25,10,5,5,,,,,,,,,
2015,106,8.5,,,,5,30,35,25,5,,,,,,,,,,,
2015,107,9.5,0,.0542138663,.398534492,1.9794153858,6.6470583265,15.1006502016,23.2176044834,24.1654041933,17.0268765931,8.1200546321,2.6199925018,.5716356916,.0842792062,.0083900972,.0005635079,.0000255125,.000000778,.000000016,.0053005147
2015,108,8.187877125,,2.5,5.7,12.93,63.5,15.37,,,,,,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,
2015,110,8.3,.3114765826,1.3571563386,6.9012866983,18.5935177369,28.8760077775,25.8672807235,13.3637347006,3.9777374825,.6809987881,.0669152133,.0037647364,.0001209829,.0000022156,.0000000231,.0000000001,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,,,,,,,
2011,2,,,,2,,,,,,,,,,,,,,,,
2011,3,,,,2,,,,,,,,,,,,,,,,
2011,4,,,,1.5,,,,,,,,,,,,,,,,
2011,5,,,,2,,,,,,,,,,,,,,,,
2011,7,,,,1.8,,,,,,,,,,,,,,,,
2011,8,,,,1.2,,,,,,,,,,,,,,,,
2011,14,,,,2,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,
2011,16,,,,2.1,,,,,,,,,,,,,,,,
2011,20,,,,2,,,,,,,,,,,,,,,,
2011,22,,,,1.8,,,,,,,,,,,,,,,,
2011,23,,,,1.7,,,,,,,,,,,,,,,,
2011,24,,,,.7,,,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,,,,,,,
2011,29,,,,3,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,
2011,32,,,,.1,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,
2011,39,,,,1.8,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,
2011,47,,,,1.6,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,49,,,,2,,,,,,,,,,,,,,,,
2011,52,,,,1.8,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,56,,,,,,,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,,,,,,,
2011,67,,,,,,,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,,,,,,,
2011,70,,,,1.7,,,,,,,,,,,,,,,,
2011,73,,,,1,,,,,,,,,,,,,,,,
2011,80,,,,2.3,,,,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,,,,,,,
2011,88,,,,1.6,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,
2011,90,,,,1.5,,,,,,,,,,,,,,,,
2011,93,,,,1.8,,,,,,,,,,,,,,,,
2011,94,,,,2.4,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,97,,,,2.2,,,,,,,,,,,,,,,,
2011,98,,,,2,,,,,,,,,,,,,,,,
2011,99,,,,1.8,,,,,,,,,,,,,,,,
2011,101,,,,2.4,,,,,,,,,,,,,,,,
2011,102,,,,1.2,,,,,,,,,,,,,,,,
2011,104,,,,.7,,,,,,,,,,,,,,,,
2011,105,,,,1.9,,,,,,,,,,,,,,,,
2011,106,,,,,,,,,,,,,,,,,,,,
2011,107,,,,2,,,,,,,,,,,,,,,,
2011,108,,,,2.3,,,,,,,,,,,,,,,,
2011,109,,,,1.79,,,,,,,,,,,,,,,,
2011,110,,,,,,,,,,,,,,,,,,,,
2011Q2,1,115,1.1875,1.4,,,,,,,,,,,,,,,,,
2011Q2,2,120,1.25,.74,,,,,,,,,,,,,,,,,
2011Q2,3,130,1.25,1.38,,,,,,,,,,,,,,,,,
2011Q2,4,110,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q2,5,120,1.25,1.43,,,,,,,,,,,,,,,,,
2011Q2,7,97,1.2,1.34,,,,,,,,,,,,,,,,,
2011Q2,8,125,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q2,14,120,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q2,15,112,1.4,1.4,,,,,,,,,,,,,,,,,
2011Q2,16,123,1.25,1.42,,,,,,,,,,,,,,,,,
2011Q2,20,115,1.25,1.42,,,,,,,,,,,,,,,,,
2011Q2,22,120,1.33,1.4,,,,,,,,,,,,,,,,,
2011Q2,23,115,1.33,1.39,,,,,,,,,,,,,,,,,
2011Q2,24,120.22,1.33,1.4,,,,,,,,,,,,,,,,,
2011Q2,26,113,1.25,1.42,,,,,,,,,,,,,,,,,
2011Q2,29,110,1.25,1.44,,,,,,,,,,,,,,,,,
2011Q2,31,,1.25,,,,,,,,,,,,,,,,,,
2011Q2,32,110,1.2,1.38,,,,,,,,,,,,,,,,,
2011Q2,33,,,,,,,,,,,,,,,,,,,,
2011Q2,37,120,1.3,1.44,,,,,,,,,,,,,,,,,
2011Q2,39,110.7,1.25,1.39403333333333,,,,,,,,,,,,,,,,,
2011Q2,41,105,1.25,1.37,,,,,,,,,,,,,,,,,
2011Q2,42,120,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q2,47,105.76,1.5,1.3806636667,,,,,,,,,,,,,,,,,
2011Q2,48,110,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q2,49,105,1.25,1.39,,,,,,,,,,,,,,,,,
2011Q2,52,117,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q2,54,,1.25,,,,,,,,,,,,,,,,,,
2011Q2,56,85,1.25,1.32,,,,,,,,,,,,,,,,,
2011Q2,57,120,1.25,1.43,,,,,,,,,,,,,,,,,
2011Q2,67,125,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q2,68,110,1.25,1.38,,,,,,,,,,,,,,,,,
2011Q2,70,100,1.5,1.43,,,,,,,,,,,,,,,,,
2011Q2,73,95,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q2,80,119.8719,1.46,1.4374,,,,,,,,,,,,,,,,,
2011Q2,82,,1.25,,,,,,,,,,,,,,,,,,
2011Q2,88,120,1.25,1.44,,,,,,,,,,,,,,,,,
2011Q2,89,111,1.3,,,,,,,,,,,,,,,,,,
2011Q2,90,120,1.5,1.39,,,,,,,,,,,,,,,,,
2011Q2,93,108.5,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q2,94,130,1.35,1.42,,,,,,,,,,,,,,,,,
2011Q2,95,120,1.25,1.35,,,,,,,,,,,,,,,,,
2011Q2,96,120,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q2,97,120.6366666667,1.27,1.32,,,,,,,,,,,,,,,,,
2011Q2,98,115,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q2,99,119,1.25,1.409,,,,,,,,,,,,,,,,,
2011Q2,101,120,1.25,1.42,,,,,,,,,,,,,,,,,
2011Q2,102,113.3,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q2,104,120,1.25,1.45,,,,,,,,,,,,,,,,,
2011Q2,105,124,1.5,1.43,,,,,,,,,,,,,,,,,
2011Q2,106,122,1.25,1.42,,,,,,,,,,,,,,,,,
2011Q2,107,120,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q2,108,105,1.25,1.36,,,,,,,,,,,,,,,,,
2011Q2,109,121.1,1.33,1.4,,,,,,,,,,,,,,,,,
2011Q2,110,115,1.25,1.44,,,,,,,,,,,,,,,,,
2011Q3,1,110,1.4166666667,1.4,,,,,,,,,,,,,,,,,
2011Q3,2,125,1.5,.74,,,,,,,,,,,,,,,,,
2011Q3,3,130,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q3,4,105,1.75,1.35,,,,,,,,,,,,,,,,,
2011Q3,5,115,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,7,97,1.3,1.34,,,,,,,,,,,,,,,,,
2011Q3,8,125,1.5,1.46,,,,,,,,,,,,,,,,,
2011Q3,14,120,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,15,112,1.7,1.4,,,,,,,,,,,,,,,,,
2011Q3,16,123,1.33,1.48,,,,,,,,,,,,,,,,,
2011Q3,20,110,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,22,120,1.6,1.4,,,,,,,,,,,,,,,,,
2011Q3,23,100,1.58,1.35,,,,,,,,,,,,,,,,,
2011Q3,24,125,1.58,1.35,,,,,,,,,,,,,,,,,
2011Q3,26,104,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,29,112,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,31,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,32,105,1.3,1.38,,,,,,,,,,,,,,,,,
2011Q3,33,,,,,,,,,,,,,,,,,,,,
2011Q3,37,120,1.6,1.44,,,,,,,,,,,,,,,,,
2011Q3,39,,1.5,1.33333333333333,,,,,,,,,,,,,,,,,
2011Q3,41,115,1.25,1.44,,,,,,,,,,,,,,,,,
2011Q3,42,110,1.33,1.4,,,,,,,,,,,,,,,,,
2011Q3,47,98.0555555556,1.5,1.3433333333,,,,,,,,,,,,,,,,,
2011Q3,48,100,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,49,105,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,52,110,1.5,1.46,,,,,,,,,,,,,,,,,
2011Q3,54,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,56,84,1.5,1.28,,,,,,,,,,,,,,,,,
2011Q3,57,115,1.5,1.41,,,,,,,,,,,,,,,,,
2011Q3,67,130,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,68,105,1.25,1.38,,,,,,,,,,,,,,,,,
2011Q3,70,95,1.75,1.39,,,,,,,,,,,,,,,,,
2011Q3,73,90,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q3,80,119.8719,1.69,1.4374,,,,,,,,,,,,,,,,,
2011Q3,82,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,88,117,1.58,1.38,,,,,,,,,,,,,,,,,
2011Q3,89,104.8,1.3,,,,,,,,,,,,,,,,,,
2011Q3,90,120,1.5,1.38,,,,,,,,,,,,,,,,,
2011Q3,93,109.4,1.75,1.36,,,,,,,,,,,,,,,,,
2011Q3,94,140,1.85,1.45,,,,,,,,,,,,,,,,,
2011Q3,95,125,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q3,96,120,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,97,120.4166666667,1.56,1.37,,,,,,,,,,,,,,,,,
2011Q3,98,110,1.5,1.48,,,,,,,,,,,,,,,,,
2011Q3,99,111,1.42,1.363,,,,,,,,,,,,,,,,,
2011Q3,101,106,1.5,1.38,,,,,,,,,,,,,,,,,
2011Q3,102,110.8,1.75,1.5,,,,,,,,,,,,,,,,,
2011Q3,104,115,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,105,120,1.5,1.41,,,,,,,,,,,,,,,,,
2011Q3,106,121,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,107,115,1.25,1.4,,,,,,,,,,,,,,,,,
2011Q3,108,105,1.25,1.36,,,,,,,,,,,,,,,,,
2011Q3,109,120.8,1.58,1.4,,,,,,,,,,,,,,,,,
2011Q3,110,115,1.25,1.44,,,,,,,,,,,,,,,,,
2011Q4,1,110,1.8125,1.4,,,,,,,,,,,,,,,,,
2011Q4,2,125,1.75,.74,,,,,,,,,,,,,,,,,
2011Q4,3,110,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q4,4,107,2,1.3,,,,,,,,,,,,,,,,,
2011Q4,5,105,1.75,1.3,,,,,,,,,,,,,,,,,
2011Q4,7,97,1.6,1.34,,,,,,,,,,,,,,,,,
2011Q4,8,125,1.75,1.48,,,,,,,,,,,,,,,,,
2011Q4,14,120,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,15,112,1.8,1.4,,,,,,,,,,,,,,,,,
2011Q4,16,122,1.58,1.49,,,,,,,,,,,,,,,,,
2011Q4,20,108,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,22,105,1.85,1.33,,,,,,,,,,,,,,,,,
2011Q4,23,95,1.83,1.32,,,,,,,,,,,,,,,,,
2011Q4,24,120,1.83,1.3,,,,,,,,,,,,,,,,,
2011Q4,26,115,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q4,29,112,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,31,,1.5,,,,,,,,,,,,,,,,,,
2011Q4,32,100,1.5,1.38,,,,,,,,,,,,,,,,,
2011Q4,33,,,,,,,,,,,,,,,,,,,,
2011Q4,37,110,1.8,1.4,,,,,,,,,,,,,,,,,
2011Q4,39,100.7,1.75,1.3,,,,,,,,,,,,,,,,,
2011Q4,41,113,1.75,1.49,,,,,,,,,,,,,,,,,
2011Q4,42,110,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,47,95.2777777778,1.5,1.31,,,,,,,,,,,,,,,,,
2011Q4,48,95,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,49,105,1.75,1.48,,,,,,,,,,,,,,,,,
2011Q4,52,115,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,54,,1.75,,,,,,,,,,,,,,,,,,
2011Q4,56,88,1.75,1.25,,,,,,,,,,,,,,,,,
2011Q4,57,115,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,67,140,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,68,101,1.5,1.38,,,,,,,,,,,,,,,,,
2011Q4,70,115,2,1.44,,,,,,,,,,,,,,,,,
2011Q4,73,90,1.75,1.25,,,,,,,,,,,,,,,,,
2011Q4,80,122.0514,1.91,1.4374,,,,,,,,,,,,,,,,,
2011Q4,82,,1.75,,,,,,,,,,,,,,,,,,
2011Q4,88,115,1.83,1.33,,,,,,,,,,,,,,,,,
2011Q4,89,102.5,1.6,,,,,,,,,,,,,,,,,,
2011Q4,90,120,1.75,1.38,,,,,,,,,,,,,,,,,
2011Q4,93,109.5,2,1.36,,,,,,,,,,,,,,,,,
2011Q4,94,145,2.25,1.48,,,,,,,,,,,,,,,,,
2011Q4,95,125,1.75,1.24,,,,,,,,,,,,,,,,,
2011Q4,96,120,1.5,1.38,,,,,,,,,,,,,,,,,
2011Q4,97,119.26,1.81,1.4,,,,,,,,,,,,,,,,,
2011Q4,98,110,1.5,1.5,,,,,,,,,,,,,,,,,
2011Q4,99,103,1.58,1.345,,,,,,,,,,,,,,,,,
2011Q4,101,100,1.75,1.3,,,,,,,,,,,,,,,,,
2011Q4,102,107.5,2,1.5,,,,,,,,,,,,,,,,,
2011Q4,104,110,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,105,118,1.5,1.39,,,,,,,,,,,,,,,,,
2011Q4,106,120,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,107,115,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,108,105,1.5,1.36,,,,,,,,,,,,,,,,,
2011Q4,109,120.8,1.83,1.4,,,,,,,,,,,,,,,,,
2011Q4,110,115,1.33,1.44,,,,,,,,,,,,,,,,,
2012,1,110,2.2,1.4,,,,,,,,,,,,,,,,,
2012,2,130,2.25,.74,2.5,,,,,,,,,,,,,,,,
2012,3,90,2,1.325,2.5,,,,,,,,,,,,,,,,
2012,4,110,2.25,1.25,1.6,,,,,,,,,,,,,,,,
2012,5,100,2.25,1.3,2.3,,,,,,,,,,,,,,,,
2012,7,97,2,1.34,2,,,,,,,,,,,,,,,,
2012,8,125,2.25,1.48,1.4,,,,,,,,,,,,,,,,
2012,14,125,1.5,1.5,2.5,,,,,,,,,,,,,,,,
2012,15,115,2.2,1.4,,,,,,,,,,,,,,,,,
2012,16,118,2.21,1.5,2.4,,,,,,,,,,,,,,,,
2012,20,105,1.75,1.38,2.3,,,,,,,,,,,,,,,,
2012,22,105,2.45,1.3,2.3,,,,,,,,,,,,,,,,
2012,23,95,2.46,1.29,2,,,,,,,,,,,,,,,,
2012,24,117.5,2.44,1.25,1.5,,,,,,,,,,,,,,,,
2012,26,115,2,1.45,,,,,,,,,,,,,,,,,
2012,29,114,2,1.45,3,,,,,,,,,,,,,,,,
2012,31,,1.75,,,,,,,,,,,,,,,,,,
2012,32,95,2,1.38,1.4,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,37,110,2.25,1.4,,,,,,,,,,,,,,,,,
2012,39,98.5,2.04,1.32,1.8,,,,,,,,,,,,,,,,
2012,41,100,2.5,1.4,,,,,,,,,,,,,,,,,
2012,42,110,1.8958333333,1.45,,,,,,,,,,,,,,,,,
2012,47,97.9,1.75,1.34,1.9,,,,,,,,,,,,,,,,
2012,48,98,1.5,1.4,,,,,,,,,,,,,,,,,
2012,49,110,2.5,1.5,2,,,,,,,,,,,,,,,,
2012,52,114,2.5,1.29,2.5,,,,,,,,,,,,,,,,
2012,54,,,,,,,,,,,,,,,,,,,,
2012,56,82.5,2.31,1.21,,,,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,,,,,,,
2012,67,150,2,1.35,,,,,,,,,,,,,,,,,
2012,68,103.2,1.7,1.38,,,,,,,,,,,,,,,,,
2012,70,100,3,1.5,2,,,,,,,,,,,,,,,,
2012,73,90,1.75,,1.2,,,,,,,,,,,,,,,,
2012,80,123.7,2.75,1.4244,2.8,,,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,88,110,2.46,1.3,1.7,,,,,,,,,,,,,,,,
2012,89,100.1,2.1,,,,,,,,,,,,,,,,,,
2012,90,120,2.5,1.365,1.7,,,,,,,,,,,,,,,,
2012,93,110,2.5,1.33,2.2,,,,,,,,,,,,,,,,
2012,94,150,3,1.45,2.6,,,,,,,,,,,,,,,,
2012,95,125,2,1.22,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,97,117.9,2.24,1.4492753623,2.3,,,,,,,,,,,,,,,,
2012,98,110,2.75,1.45,3,,,,,,,,,,,,,,,,
2012,99,100,2.06,1.3,1.9,,,,,,,,,,,,,,,,
2012,101,104,2.25,1.21,2.5,,,,,,,,,,,,,,,,
2012,102,110,2.44,1.47,1.6,,,,,,,,,,,,,,,,
2012,104,105,3,1.3,.8,,,,,,,,,,,,,,,,
2012,105,112,1.75,1.38,1.8,,,,,,,,,,,,,,,,
2012,106,118,2,1.35,,,,,,,,,,,,,,,,,
2012,107,115,2.25,1.4,2.3,,,,,,,,,,,,,,,,
2012,108,105,2,1.36,2.5,,,,,,,,,,,,,,,,
2012,109,120.8,,1.4,1.8,,,,,,,,,,,,,,,,
2012,110,115,1.96,1.44,,,,,,,,,,,,,,,,,
2012Q1,1,110,2,1.4,,,,,,,,,,,,,,,,,
2012Q1,2,130,2,.7,,,,,,,,,,,,,,,,,
2012Q1,3,,,,,,,,,,,,,,,,,,,,
2012Q1,4,,2.25,1.3,,,,,,,,,,,,,,,,,
2012Q1,5,105,2,1.25,,,,,,,,,,,,,,,,,
2012Q1,7,97,1.75,1.34,,,,,,,,,,,,,,,,,
2012Q1,8,125,2,1.5,,,,,,,,,,,,,,,,,
2012Q1,14,120,1.5,1.4,,,,,,,,,,,,,,,,,
2012Q1,15,115,1.9,1.4,,,,,,,,,,,,,,,,,
2012Q1,16,121,1.83,1.5,,,,,,,,,,,,,,,,,
2012Q1,20,105,1.75,1.38,,,,,,,,,,,,,,,,,
2012Q1,22,105,2.1,1.32,,,,,,,,,,,,,,,,,
2012Q1,23,,,,,,,,,,,,,,,,,,,,
2012Q1,24,120,2.25,1.3,,,,,,,,,,,,,,,,,
2012Q1,26,110,1.75,1.45,,,,,,,,,,,,,,,,,
2012Q1,29,114,2,1.45,,,,,,,,,,,,,,,,,
2012Q1,31,,1.75,,,,,,,,,,,,,,,,,,
2012Q1,32,95,1.5,1.38,,,,,,,,,,,,,,,,,
2012Q1,33,,,,,,,,,,,,,,,,,,,,
2012Q1,37,110,2.1,1.4,,,,,,,,,,,,,,,,,
2012Q1,39,98.2,2,1.3,,,,,,,,,,,,,,,,,
2012Q1,41,110,2,1.42,,,,,,,,,,,,,,,,,
2012Q1,42,110,1.75,1.45,,,,,,,,,,,,,,,,,
2012Q1,47,95.2,1.75,1.3,,,,,,,,,,,,,,,,,
2012Q1,48,95,1.5,1.4,,,,,,,,,,,,,,,,,
2012Q1,49,106,1.75,1.48,,,,,,,,,,,,,,,,,
2012Q1,52,115,2,1.37,,,,,,,,,,,,,,,,,
2012Q1,54,,2,,,,,,,,,,,,,,,,,,
2012Q1,56,,,,,,,,,,,,,,,,,,,,
2012Q1,57,,,,,,,,,,,,,,,,,,,,
2012Q1,67,145,1.75,1.35,,,,,,,,,,,,,,,,,
2012Q1,68,101,1.5,1.38,,,,,,,,,,,,,,,,,
2012Q1,70,110,2.25,1.45,,,,,,,,,,,,,,,,,
2012Q1,73,85,1.75,1.35,,,,,,,,,,,,,,,,,
2012Q1,80,122.1,2.35,1.4327,,,,,,,,,,,,,,,,,
2012Q1,82,,2,,,,,,,,,,,,,,,,,,
2012Q1,88,113,2.08,1.31,,,,,,,,,,,,,,,,,
2012Q1,89,101.3,1.8,1.39,,,,,,,,,,,,,,,,,
2012Q1,90,120,2,1.38,,,,,,,,,,,,,,,,,
2012Q1,93,109.5,2.25,1.34,,,,,,,,,,,,,,,,,
2012Q1,94,120,3,1.5,,,,,,,,,,,,,,,,,
2012Q1,95,125,2.25,1.24,,,,,,,,,,,,,,,,,
2012Q1,96,115,1.75,1.35,,,,,,,,,,,,,,,,,
2012Q1,97,,,,,,,,,,,,,,,,,,,,
2012Q1,98,110,1.75,1.52,,,,,,,,,,,,,,,,,
2012Q1,99,100,1.75,1.33,,,,,,,,,,,,,,,,,
2012Q1,101,100.4,2,1.26,,,,,,,,,,,,,,,,,
2012Q1,102,,,,,,,,,,,,,,,,,,,,
2012Q1,104,110,2.25,1.39,,,,,,,,,,,,,,,,,
2012Q1,105,,,,,,,,,,,,,,,,,,,,
2012Q1,106,,,,,,,,,,,,,,,,,,,,
2012Q1,107,115,1.75,1.4,,,,,,,,,,,,,,,,,
2012Q1,108,105,1.5,1.36,,,,,,,,,,,,,,,,,
2012Q1,109,120.8,2.08,1.4,,,,,,,,,,,,,,,,,
2012Q1,110,115,1.58,1.44,,,,,,,,,,,,,,,,,
2015,1,,,,,,,,,,,,,,,,,,,,
2015,2,,,,2.4,,,,,,,,,,,,,,,,
2015,3,,,,3,,,,,,,,,,,,,,,,
2015,4,,,,2.5,,,,,,,,,,,,,,,,
2015,5,,,,1.8,,,,,,,,,,,,,,,,
2015,7,,,,3,,,,,,,,,,,,,,,,
2015,8,,,,2,,,,,,,,,,,,,,,,
2015,14,,,,3,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,2.3,,,,,,,,,,,,,,,,
2015,20,,,,2.8,,,,,,,,,,,,,,,,
2015,22,,,,2.3,,,,,,,,,,,,,,,,
2015,23,,,,2.5,,,,,,,,,,,,,,,,
2015,24,,,,2.3,,,,,,,,,,,,,,,,
2015,26,,,,,,,,,,,,,,,,,,,,
2015,29,,,,3,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,,,,,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,39,,,,1.9,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,47,,,,1.9,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,,,,,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,56,,,,,,,,,,,,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,2,,,,,,,,,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,,,,3.1,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,88,,,,2,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,90,,,,2,,,,,,,,,,,,,,,,
2015,93,,,,2.5,,,,,,,,,,,,,,,,
2015,94,,,,2.5,,,,,,,,,,,,,,,,
2015,95,,,,2,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,2.2,,,,,,,,,,,,,,,,
2015,98,,,,3.5,,,,,,,,,,,,,,,,
2015,99,,,,1.9,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,102,,,,2.2,,,,,,,,,,,,,,,,
2015,104,,,,1.5,,,,,,,,,,,,,,,,
2015,105,,,,2.2,,,,,,,,,,,,,,,,
2015,106,,,,,,,,,,,,,,,,,,,,
2015,107,,,,2.6,,,,,,,,,,,,,,,,
2015,108,,,,2.5,,,,,,,,,,,,,,,,
2015,109,,,,,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2011Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,4,2.8,,,,,,,10,20,50,20,,,,,,,,,
2011,5,2.6,,,,,,,10,40,50,,,,,,,,,,
2011,6,2.7,,,,,,,,30,70,,,,,,,,,,
2011,7,2.5,,,,,,,,,,,,,,,,,,,
2011,8,2.7,,,,,,,,15,75,10,,,,,,,,,
2011,14,3,,,,,,,,,,,,,,,,,,,
2011,15,2.6,,,,,,,,10,90,,,,,,,,,,
2011,16,2.7,0,0,0,1,2,3,6,20,39,26,3,0,,,,,,,
2011,20,2.7,,,,,,,,25,75,,,,,,,,,,
2011,23,2.6,,,,,,,5,40,50,5,,,,,,,,,
2011,24,2.7,,,,,,5,10,15,47.5,22.5,,,,,,,,,
2011,26,2.7,,,,,,,,25,50,25,,,,,,,,,
2011,29,2.8,,,,,,,,20,50,30,,,,,,,,,
2011,30,2.7,,,,,,,,15,80,5,,,,,,,,,
2011,31,2.5,,,,,,,,40,60,,,,,,,,,,
2011,32,2.5,,,,,,1,2,47,47,2,1,,,,,,,,
2011,33,2.5,,,,,,,,50,50,,,,,,,,,,
2011,37,2.8,,,,,,,,4,91,5,,,,,,,,,
2011,38,2.7,,,,,,,,10,80,10,,,,,,,,,
2011,41,2.7,,,,,,,,30,70,,,,,,,,,,
2011,42,2.5,,,,,,5,10,35,45,5,,,,,,,,,
2011,47,2.6,0,0,2,5,10,12,15,16,16,12,9,3,,,,,,,
2011,48,2.6,,,,,,,,,,,,,,,,,,,
2011,49,2.7,,,,,2,5,15,20,35,15,8,,,,,,,,
2011,52,2.9,0,0,0,0,0,0,0,5,90,5,0,0,,,,,,,
2011,54,2.4,,,,,,10,30,50,10,,,,,,,,,,
2011,56,2.7,0,0,0,0,0,0,0,15,70,15,0,0,,,,,,,
2011,61,2.7,,,,,,,,15,60,25,,,,,,,,,
2011,73,2.4,,,,,,,10,70,20,,,,,,,,,,
2011,82,2.7,,,,,,,,,,,,,,,,,,,
2011,84,2.6,0,0,0,0,0,0,0,35,65,0,0,0,,,,,,,
2011,85,2.7,0,0,0,0,0,.000000004,.0031671202,6.6775530027,77.45375448,15.8422624852,.0232628092,.0000000987,,,,,,,
2011,88,2.7,,,,,,5,10,20,30,20,10,5,,,,,,,
2011,89,2.5,,,,,0,10,15,35,35,5,,,,,,,,,
2011,93,2.6,,,,,,,,20,80,,,,,,,,,,
2011,94,2.9,,,,,,,5,15,35,25,15,5,,,,,,,
2011,95,2.7174767442,0,.0813953488,.3255813953,1.0813953488,1.7325581395,4.9534883721,12.9302325581,26.6279069767,27.2093023258,13.5697674419,7.3255813953,4.1627906977,,,,,,,
2011,96,2.6,,,,,,,10,20,60,10,,,,,,,,,
2011,98,2.5,,,,,,,5,40,50,5,,,,,,,,,
2011,99,2.7,,,,,,,,20,80,,,,,,,,,,
2011,101,2.7,,,,,,,,30,60,10,,,,,,,,,
2011,102,2.5,,,,,,,,25,70,5,,,,,,,,,
2011,104,2.6,0,0,0,0,0,0,0,20,50,25,5,0,,,,,,,
2011,105,2.7,,,,,,,,25,70,5,,,,,,,,,
2011,107,2.6,0,0,0,0,0,0,.0001905465,23.854326377,75.504004713,.6414782881,.0000000754,0,,,,,,,
2011,108,2.29573633,,,,,.23,7.91,19.1,30.02,25.71,14.04,2.99,,,,,,,,
2011,109,2.6,0,0,.5,1,2,6,10,24.5,38,12,5,1,,,,,,,
2011,110,2.5,0,0,0,0,0,.0000000309,.0370526816,28.6578379588,70.0803787039,1.2247097588,.000020866,0,,,,,,,
2011,111,2.7,,,,,,,,100,,,,,,,,,,,
2011,112,2.6,,,,,,,,30,60,10,,,,,,,,,
2012,4,1.8,,,,5,10,15,30,20,15,5,,,,,,,,,
2012,5,2.1,,,,,,10,40,40,10,,,,,,,,,,
2012,6,2.1,,,,,,10,35,50,5,,,,,,,,,,
2012,7,1.6,,,,,,,,,,,,,,,,,,,
2012,8,2,,1,2,4,6,18,24,26,15,3,1,,,,,,,,
2012,14,2.6,,,,,,,,,,,,,,,,,,,
2012,15,2,,,,,,5,45,35,15,,,,,,,,,,
2012,16,2,1,2,3,7,9,10,20,25,14,6,2,1,,,,,,,
2012,20,2,,,,,,10,35,40,10,5,,,,,,,,,
2012,23,1.9,,,,1,5,15,28,22,20,8,1,,,,,,,,
2012,24,2,,,,2.5,7.5,10,30,35,15,,,,,,,,,,
2012,26,2.2,,,,,,5,25,40,25,5,,,,,,,,,
2012,29,1.9,,,,,,10,50,40,,,,,,,,,,,
2012,30,1.7,,,,,,10,80,10,,,,,,,,,,,
2012,31,2.2,,,,,,10,30,40,20,,,,,,,,,,
2012,32,1.7,,,,1,6,29,36,22,5,1,,,,,,,,,
2012,33,1.7,,,,,,25,50,25,,,,,,,,,,,
2012,37,2.1,,,,,,5,20,51,19,5,,,,,,,,,
2012,38,1.7,,,,,,10,60,30,,,,,,,,,,,
2012,41,2.3,,,,,,,10,70,20,,,,,,,,,,
2012,42,2,,,,,5,10,30,35,15,5,,,,,,,,,
2012,47,2.1,0,2,3,7,12,17,18,18,14,7,2,0,,,,,,,
2012,48,2,,,,,,,,,,,,,,,,,,,
2012,49,1.9,,,,,5,10,28,27,20,10,0,,,,,,,,
2012,52,2.4,0,0,0,0,0,0,20,70,10,0,0,0,,,,,,,
2012,54,2.5,,,,,,10,20,30,40,,,,,,,,,,
2012,56,1.9,0,0,0,0,0,10,60,30,0,0,0,0,,,,,,,
2012,61,1.8,,,,,,10,50,30,10,,,,,,,,,,
2012,73,1.9,,,,,,15,50,30,5,,,,,,,,,,
2012,82,1.9,,,,,,,,,,,,,,,,,,,
2012,84,2,1,1,1,2,6,16,25,26,15,4,2,1,,,,,,,
2012,85,1.8,.0001530627,.0030140615,.0739313543,.9044343844,5.699187264,18.5685336278,31.3691295063,27.5160913458,12.5278746347,2.9546127017,.3597751489,.0232629079,,,,,,,
2012,88,1.9,,,2.5,5,10,17.5,25,20,12.5,5,2.5,,,,,,,,
2012,89,1.9,,,,5,7.5,20,25,25,10,5,2.5,,,,,,,,
2012,93,2,,,,,,10,30,50,10,,,,,,,,,,
2012,94,2.5,,,,,2.5,5,15,20,30,17.5,7.5,2.5,,,,,,,
2012,95,2.0002767442,0,.2813953488,.3255813953,2.5813953488,9.2325581395,16.9534883721,27.9302325583,27.6279069767,10.2093023256,2.5697674419,1.8255813953,.4627906977,,,,,,,
2012,96,1.8,,,,,5,25,45,20,5,,,,,,,,,,
2012,98,1.7,,,,,5,20,35,25,15,,,,,,,,,,
2012,99,2,,,,,,,40,60,,,,,,,,,,,
2012,101,1.7,,,,,,5,55,30,10,,,,,,,,,,
2012,102,1.5,,,,,5,15,60,15,5,,,,,,,,,,
2012,104,2,0,0,0,0,0,10,25,35,15,10,5,0,,,,,,,
2012,105,1.8,,,,,,10,60,20,10,,,,,,,,,,
2012,107,1.6,.0150157179,.1600949829,1.1301834291,5.0025352567,13.8995318591,21.5322511782,26.9346600444,20.7854979655,7.5145587484,2.5204449809,.450961444,.0542643929,,,,,,,
2012,108,2.22117167,,,,,.8,9.74,20.79,30.44,23.75,12.44,2.04,,,,,,,,
2012,109,1.7,1,1,2,4,8,23,30,20,7,2,1,1,,,,,,,
2012,110,1.9,0,0,0,0,.0000111621,.4806611255,49.5193277124,49.5193277124,.4806611255,.0000111621,0,0,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2012Jun,4,1.6,,,,5,15,20,20,20,15,5,,,,,,,,,
2012Jun,5,2.2,,,,,,10,30,50,10,,,,,,,,,,
2012Jun,6,1.7,,,,,,5,50,40,5,,,,,,,,,,
2012Jun,7,1.5,,,,,,,,,,,,,,,,,,,
2012Jun,8,2,,1,2,4,6,18,24,26,15,3,1,,,,,,,,
2012Jun,14,2.4,,,,,,,,,,,,,,,,,,,
2012Jun,15,2,,,,,5,10,35,35,10,5,,,,,,,,,
2012Jun,16,2.1,0,2,3,7,8,13,20,24,14,7,2,0,,,,,,,
2012Jun,20,1.9,,,,,,10,40,35,10,5,,,,,,,,,
2012Jun,23,1.6,,,,,5,22,34,23,10,5,1,,,,,,,,
2012Jun,24,1.9,,,,2.5,7.5,10,35,30,15,,,,,,,,,,
2012Jun,26,2.1,,,,,,5,30,35,25,5,,,,,,,,,
2012Jun,29,2.1,,,,,,,30,60,10,,,,,,,,,,
2012Jun,30,1.6,,,,,,20,70,10,,,,,,,,,,,
2012Jun,31,2.1,,,,,,15,25,30,20,10,,,,,,,,,
2012Jun,32,,,,,,,,,,,,,,,,,,,,
2012Jun,33,2,,,,,,10,40,40,10,,,,,,,,,,
2012Jun,37,2,,,,,,5,42,44,7,2,,,,,,,,,
2012Jun,38,1.9,,,,,,10,60,30,,,,,,,,,,,
2012Jun,41,2.3,,,,,,,,,,,,,,,,,,,
2012Jun,42,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2012Jun,47,2.1,0,2,3,7,14,17,17,17,14,7,2,0,,,,,,,
2012Jun,48,1.9,,,,,,,,,,,,,,,,,,,
2012Jun,49,1.9,,,,,,,,,,,,,,,,,,,
2012Jun,52,2.3,0,0,0,0,0,0,20,70,10,0,0,0,,,,,,,
2012Jun,54,2.5,,,,,,10,20,30,40,,,,,,,,,,
2012Jun,56,1.64,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,
2012Jun,61,,,,,,,,,,,,,,,,,,,,
2012Jun,73,,,,,,,,,,,,,,,,,,,,
2012Jun,82,1.7,,,,,,,,,,,,,,,,,,,
2012Jun,84,,,,,,,,,,,,,,,,,,,,
2012Jun,85,1.7,.0369078454,.1651059036,1.0204335165,3.985680676,10.6573974516,19.5174979396,24.4876092356,21.0506721465,12.3979751584,5.001389482,1.3813543213,.2979763235,,,,,,,
2012Jun,88,1.9,,,2.5,5,10,17.5,25,20,12.5,5,2.5,,,,,,,,
2012Jun,89,1.9,,,2.5,5,10,15,30,20,10,5,2.5,,,,,,,,
2012Jun,93,2,,,,,,10,40,40,10,,,,,,,,,,
2012Jun,94,2.5,,,,,2,8,12,20,35,15,6,2,,,,,,,
2012Jun,95,1.9894285714,0,0,.1428571429,5,9.1428571429,14.2857142857,28.9285714285,24.5714285714,14.2857142857,2,1.5,.1428571429,,,,,,,
2012Jun,96,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2012Jun,98,1.5,,,,5,20,30,25,15,5,,,,,,,,,,
2012Jun,99,,,,,,,,,,,,,,,,,,,,
2012Jun,101,,,,,,,,,,,,,,,,,,,,
2012Jun,102,1.4,,,,5,10,55,25,5,,,,,,,,,,,
2012Jun,104,1.8,0,0,0,0,5,20,35,20,10,10,0,0,,,,,,,
2012Jun,105,1.9,,,,,,10,55,25,10,,,,,,,,,,
2012Jun,107,1.6,.1519978771,.6818983846,2.5752505109,7.0855039523,14.2065242661,18.5107655979,22.291754236,19.2490199183,9.0549679857,4.44406939,1.3787052214,.3695426597,,,,,,,
2012Jun,108,2.4369752,,,,,,4.92,16.03,27.17,28.64,17.31,5.92,.01,,,,,,,
2012Jun,109,1.9,1,1,2,4,8,18,25,15,15,8,2,1,,,,,,,
2012Jun,110,2.5,.0021553993,.0124211656,.1043412998,.5872811193,2.3694752551,6.8555880497,14.2285872312,21.1886349004,22.6424961902,17.3634175405,9.554282812,5.0913190369,,,,,,,
2012Jun,111,,,,,,,,,,,,,,,,,,,,
2012Jun,112,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2013,4,1.8,,,,5,10,15,30,20,15,5,,,,,,,,,
2013,5,1.8,,,,,,20,60,20,,,,,,,,,,,
2013,6,2,,,,,,5,40,50,5,,,,,,,,,,
2013,7,1.7,,,,,,,,,,,,,,,,,,,
2013,8,2,1,1,2,3,6,16,24,25,15,4,2,1,,,,,,,
2013,14,2,,,,,,,,,,,,,,,,,,,
2013,15,1.8,,,,,,10,65,15,10,,,,,,,,,,
2013,16,1.8,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2013,20,2,,,,,,15,35,35,10,5,,,,,,,,,
2013,23,2.5,,,,1,5,10,15,20,30,15,4,,,,,,,,
2013,24,1.9,,,,2.5,5,22.5,30,25,15,,,,,,,,,,
2013,26,2.1,,,,,,10,25,35,25,5,,,,,,,,,
2013,29,2.3,,,,,,,20,60,20,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,2,,,,,5,10,25,35,20,5,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,1.7,,,,,15,20,30,20,15,,,,,,,,,,
2013,37,2,,,,,,2,16,55,23,4,,,,,,,,,
2013,38,2,,,,,,,20,60,20,,,,,,,,,,
2013,41,2.1,,,,,,,40,60,,,,,,,,,,,
2013,42,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2013,47,,,,,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,2.2,0,0,0,0,5,20,20,50,5,0,0,0,,,,,,,
2013,54,2,,,,,,10,35,45,10,,,,,,,,,,
2013,56,1.9,0,0,0,0,0,10,60,30,0,0,0,0,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,1.9,1,1,1,2,8,18,27,23,12,4,2,1,,,,,,,
2013,85,1.6,.4661188024,.924225949,3.0662015245,7.0504207463,12.6893982001,17.8776638338,19.7171131627,17.0233179228,11.5054913998,6.0870165473,2.5206209091,1.0724110022,,,,,,,
2013,88,2,,,,2,4,11,21,24,21,11,4,2,,,,,,,
2013,89,1.8,,,2.5,2.5,7.5,20,20,20,20,5,2.5,,,,,,,,
2013,93,2,,,,,,10,30,50,10,,,,,,,,,,
2013,94,1.7,,,,6,10,18,30,20,12,4,,,,,,,,,
2013,95,1.9302767442,0,.2813953488,.3255813953,2.5813953488,10.2325581395,23.9534883721,24.9302325583,22.6279069767,10.2093023256,2.5697674419,1.8255813953,.4627906977,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,1.9,,,,2.5,10,15,30,22.5,15,5,,,,,,,,,
2013,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2013,101,2,,,,,,,15,50,35,,,,,,,,,,
2013,102,1.5,,,.5,2,7.5,15,50,15,7.5,2,.5,,,,,,,,
2013,104,2,0,0,0,0,0,10,25,35,15,10,5,0,,,,,,,
2013,105,1.7,,,,,,25,55,15,5,,,,,,,,,,
2013,107,1.8,.0054449627,.0684952716,.5688027129,2.9762669214,9.8243854963,17.9854046338,26.7829586664,25.1226404833,11.0671573086,4.4693970016,.9808707835,.1481757579,,,,,,,
2013,108,1.99587075,,,,,3.75,14.71,25.85,29.63,18.67,7.28,.11,,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,2,0,0,.000000005,.0000416925,.0352266732,3.1968837346,34.673748026,51.1931430523,10.6220303788,.2781151103,.0008110831,.0000002442,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2.2,,,,,,5,20,50,20,5,,,,,,,,,
2013Jun,4,1.8,,,,5,15,20,20,20,15,5,,,,,,,,,
2013Jun,5,1.9,,,,,,20,40,30,10,,,,,,,,,,
2013Jun,6,2,,,,,,5,40,50,5,,,,,,,,,,
2013Jun,7,1.7,,,,,,,,,,,,,,,,,,,
2013Jun,8,2,1,2,3,4,12,15,20,22,14,4,2,1,,,,,,,
2013Jun,14,2,,,,,,,,,,,,,,,,,,,
2013Jun,15,1.8,,,,,5,20,35,30,5,5,,,,,,,,,
2013Jun,16,1.8,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2013Jun,20,2,,,,,,15,35,35,10,5,,,,,,,,,
2013Jun,23,2.6,,,,1,2,10,20,25,30,10,2,,,,,,,,
2013Jun,24,1.9,,,,2.5,5,22.5,30,25,15,,,,,,,,,,
2013Jun,26,2.2,,,,,2.5,10,25,30,20,10,2.5,,,,,,,,
2013Jun,29,2.2,,,,,,,30,60,10,,,,,,,,,,
2013Jun,30,,,,,,,,,,,,,,,,,,,,
2013Jun,31,1.9,,,,,15,25,30,20,10,,,,,,,,,,
2013Jun,32,,,,,,,,,,,,,,,,,,,,
2013Jun,33,1.7,,,,,15,20,30,20,15,,,,,,,,,,
2013Jun,37,2,,,,,1,3,36,47,10,3,,,,,,,,,
2013Jun,38,2,,,,,,,20,60,20,,,,,,,,,,
2013Jun,41,2.1,,,,,,,,,,,,,,,,,,,
2013Jun,42,1.7,,,,,5,20,35,30,10,,,,,,,,,,
2013Jun,47,,,,,,,,,,,,,,,,,,,,
2013Jun,48,,,,,,,,,,,,,,,,,,,,
2013Jun,49,,,,,,,,,,,,,,,,,,,,
2013Jun,52,2.2,0,0,0,5,10,10,30,30,10,5,0,0,,,,,,,
2013Jun,54,2,,,,,,10,40,40,10,,,,,,,,,,
2013Jun,56,1.9,0,0,0,0,0,10,60,30,0,0,0,0,,,,,,,
2013Jun,61,,,,,,,,,,,,,,,,,,,,
2013Jun,73,,,,,,,,,,,,,,,,,,,,
2013Jun,82,,,,,,,,,,,,,,,,,,,,
2013Jun,84,,,,,,,,,,,,,,,,,,,,
2013Jun,85,1.5,.6209665326,1.1654755237,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578886,16.0518133043,10.3303466113,5.2040099418,2.0519023891,.8197535925,,,,,,,
2013Jun,88,2,,,,2,4,11,21,24,21,11,4,2,,,,,,,
2013Jun,89,1.8,,,2.5,5,7.5,20,25,25,7.5,5,2.5,,,,,,,,
2013Jun,93,2,,,,,,10,40,40,10,,,,,,,,,,
2013Jun,94,1.7,,,,5,12.5,20,30,15,10,5,2.5,,,,,,,,
2013Jun,95,1.9044285714,0,0,2.1428571429,3.5,10.1428571429,16.2857142857,28.9285714285,24.5714285714,12.2857142857,1.5,.5,.1428571429,,,,,,,
2013Jun,96,,,,,,,,,,,,,,,,,,,,
2013Jun,98,2,,,,,10,15,30,25,15,5,,,,,,,,,
2013Jun,99,,,,,,,,,,,,,,,,,,,,
2013Jun,101,,,,,,,,,,,,,,,,,,,,
2013Jun,102,1.5,,.5,2,5,7.5,15,40,15,7.5,5,2,.5,,,,,,,
2013Jun,104,2,0,0,0,0,0,10,25,35,15,10,5,0,,,,,,,
2013Jun,105,1.7,,,,,5,25,55,10,5,,,,,,,,,,
2013Jun,107,1.8,.1415822773,.5680875915,2.0381823001,5.5379630448,11.3975728824,15.7673051335,20.902678737,20.8741792294,11.765630174,7.0803293971,2.8323505768,1.0941386561,,,,,,,
2013Jun,108,1.899272,,,,,5.61,16.84,28.07,27.93,16.48,5.07,,,,,,,,,
2013Jun,109,,,,,,,,,,,,,,,,,,,,
2013Jun,110,1.9,.0412423592,.155690133,.8574062915,3.1287798897,8.2580178431,15.769119024,21.7897444595,21.7897444595,15.769119024,8.2580178431,3.1287798897,1.0543387837,,,,,,,
2013Jun,111,,,,,,,,,,,,,,,,,,,,
2013Jun,112,2.2,,,,,,5,20,50,20,5,,,,,,,,,
2016,4,1.8,,,,5,15,20,20,20,15,5,,,,,,,,,
2016,5,1.8,,,,,,25,50,25,,,,,,,,,,,
2016,6,2,,,,,,5,45,45,5,,,,,,,,,,
2016,7,2,,,,,,,,,,,,,,,,,,,
2016,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.75,,,,5,5,25,30,25,5,5,,,,,,,,,
2016,16,1.9,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2016,20,2,,,,,5,15,30,30,15,5,,,,,,,,,
2016,23,3,,,,1,3,6,12,16,20,22,15,5,,,,,,,
2016,24,1.9,,,,2.5,12.5,17.5,20,17.5,15,12.5,2.5,,,,,,,,
2016,26,2,,,,,2.5,15,25,25,20,10,2.5,,,,,,,,
2016,29,2.3,,,,,,,20,60,20,,,,,,,,,,
2016,30,1.9,,,,,,,,,,,,,,,,,,,
2016,31,1.9,,,,,10,20,30,25,10,5,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2016,37,2.2,,,,,,5,23,45,22,5,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,41,2,,,,,,,,,,,,,,,,,,,
2016,42,1.8,,,,,,10,45,35,10,,,,,,,,,,
2016,47,1.9,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,2,0,0,2,3,5,15,30,30,10,5,0,0,,,,,,,
2016,54,2,,,,,,20,40,40,,,,,,,,,,,
2016,56,2,0,0,0,0,0,0,15,70,15,0,0,0,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2016,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2016,93,2,,,,,,10,40,40,10,,,,,,,,,,
2016,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2016,95,1.8516666667,0,0,0,4.6666666667,7,26.3333333333,33.3333333333,17.3333333333,6.6666666667,4.6666666667,0,0,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2016,99,2.2,,,,,,,20,60,20,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,2,,,.5,2,5,10,20,25,20,10,5,2.5,,,,,,,
2016,104,2,0,0,0,0,5,10,25,30,20,5,5,0,,,,,,,
2016,105,2,,,,,5,15,30,35,10,5,,,,,,,,,
2016,107,1.9,.0214654138,.1568096674,.8741579901,3.4043375258,9.2663924461,15.5156691251,23.1817961956,24.265865853,13.1977271035,7.1247683676,2.3509471629,.6400631491,,,,,,,
2016,108,1.961420175,,,,,4.47,15.44,26.46,28.94,17.91,6.72,.06,,,,,,,,
2016,109,2,1,2,4,6,8,9,15,25,15,9,5,1,,,,,,,
2016,110,2,0,0,.0000000727,.0002021411,.0763452377,4.1191875251,34.4689850415,48.8748448055,11.9841890361,.4734921751,.0027517565,.0000022087,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2.5,,,,,,,10,30,50,10,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,4,1.9,,,,,10,20,30,25,15,,,,,,,,,,
2011,5,1.8,,,,,,10,70,20,,,,,,,,,,,
2011,6,1.8,,,,,,,55,45,,,,,,,,,,,
2011,7,1.8,,,,,,,,,,,,,,,,,,,
2011,8,2.1,,,,,,10,40,45,5,,,,,,,,,,
2011,14,1.8,,,,,,,,,,,,,,,,,,,
2011,15,2,,,,,,5,45,45,5,,,,,,,,,,
2011,16,2.2,3,1,3,5,8,11,23,27,13,5,1,0,,,,,,,
2011,20,2.2,,,,,,,45,55,,,,,,,,,,,
2011,23,2,,,,1,10,15,26,30,15,3,,,,,,,,,
2011,24,1.9,,,,,5,20,35,22.5,10,7.5,,,,,,,,,
2011,26,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2011,29,2,,,,,,,30,60,10,,,,,,,,,,
2011,30,2,,,,,,,,,,,,,,,,,,,
2011,31,1.7,,,,,,15,70,15,,,,,,,,,,,
2011,32,2,,,,1,2,14,30,30,18,5,,,,,,,,,
2011,33,2,,,,,,10,40,40,10,,,,,,,,,,
2011,37,1.7,,,,,,19,76,5,,,,,,,,,,,
2011,38,2,,,,,,,20,60,20,,,,,,,,,,
2011,41,2,,,,,,,30,70,,,,,,,,,,,
2011,42,2,,,,,,,40,50,10,,,,,,,,,,
2011,47,1.8,2,5,10,14,16,17,17,14,5,0,0,0,,,,,,,
2011,48,2,,,,,,,,,,,,,,,,,,,
2011,49,2.1,,,,2,8,15,25,30,15,5,,,,,,,,,
2011,52,2,,,,,,,30,70,,,,,,,,,,,
2011,54,2.1,,,,,,10,35,50,5,,,,,,,,,,
2011,56,2,0,0,0,0,0,0,30,60,10,0,0,0,,,,,,,
2011,61,2.3,,,,,,,5,50,40,5,,,,,,,,,
2011,73,2,,,,,,12,35,35,18,,,,,,,,,,
2011,82,2,,,,,,,,,,,,,,,,,,,
2011,84,1.9,0,0,0,0,0,0,60,40,0,0,0,0,,,,,,,
2011,85,2,0,.000000004,.0000076009,.0031595192,.2948091993,6.3827438034,33.4486473048,44.0051071753,14.6430781276,1.1991843576,.0231611996,.0001017083,,,,,,,
2011,88,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2011,89,1.9,,,,5,10,25,40,15,5,,,,,,,,,,
2011,93,2,,,,,,,,50,50,,,,,,,,,,
2011,94,1.7,,,,2.5,10,17.5,45,15,7.5,2.5,,,,,,,,,
2011,95,2.0005696721,.1967213115,.9,2.25,5.6393442623,10.1967213115,13.4754098361,19.393442623,24.5221311473,14.7540983607,5.1967213115,2.5573770492,.9180327869,,,,,,,
2011,96,2,,,,,,15,50,30,5,,,,,,,,,,
2011,98,2,,,,,,5,45,45,5,,,,,,,,,,
2011,99,1.9,,,,,,10,60,30,,,,,,,,,,,
2011,101,1.9,,,,,,10,55,35,,,,,,,,,,,
2011,102,1.9,,,,,5,15,40,30,10,,,,,,,,,,
2011,104,1.9,0,0,0,0,0,10,55,30,5,0,0,0,,,,,,,
2011,105,1.9,,,,,,15,60,25,,,,,,,,,,,
2011,107,1.8834270036,0,0,.0000000021,.0000502843,.0724187238,6.8878814052,52.023568479,38.3543523207,2.648038265,.0136859935,0,.0000045264,,,,,,,
2011,108,1.783919,,,.02,3.94,10.72,17.51,23.92,21.09,14.25,7.4,1.15,,,,,,,,
2011,109,2,.5,.5,1.5,4,8,11,28,35,6,4,1,.5,,,,,,,
2011,110,1.9,.0000727196,.0015684835,.042990676,.590927774,4.1983729791,15.4764267612,29.6896406066,29.6896406066,15.4764267612,4.1983729791,.590927774,.0446318791,,,,,,,
2011,111,2,,,,,,,,100,,,,,,,,,,,
2011,112,2,,,,,,,50,50,,,,,,,,,,,
2012,4,1.8,,,,,10,25,30,20,15,,,,,,,,,,
2012,5,2.1,,,,,,10,40,50,,,,,,,,,,,
2012,6,2,,,,,5,10,35,40,10,,,,,,,,,,
2012,7,1.5,,,,,,,,,,,,,,,,,,,
2012,8,1.7,1,2,3,8,16,22,24,15,7,2,,,,,,,,,
2012,14,1.5,,,,,,,,,,,,,,,,,,,
2012,15,1.7,,,,,5,25,35,25,5,5,,,,,,,,,
2012,16,1.6,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2012,20,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2012,23,1.8,,,1,5,10,15,23,18,14,10,4,,,,,,,,
2012,24,1.5,,,,10,15,20,30,17.5,7.5,,,,,,,,,,
2012,26,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,29,1.7,,,,,,10,50,40,,,,,,,,,,,
2012,30,1.8,,,,,,,,,,,,,,,,,,,
2012,31,1.4,,,,5,15,40,25,15,,,,,,,,,,,
2012,32,1.4,,1,4,8,15,22,24,17,8,1,,,,,,,,,
2012,33,1.8,,,,,,30,40,30,,,,,,,,,,,
2012,37,1.6,,,,2,10,37,41,8,2,,,,,,,,,,
2012,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2012,41,1.8,,,,,,10,60,30,,,,,,,,,,,
2012,42,1.6,,,,,,40,50,10,,,,,,,,,,,
2012,47,1.7,0,5,10,12,14,16,18,15,8,2,0,0,,,,,,,
2012,48,1.5,,,,,,,,,,,,,,,,,,,
2012,49,1.7,,,,1,10,18,25,22,18,6,,,,,,,,,
2012,52,1.5,,,2,3,10,20,50,10,5,,,,,,,,,,
2012,54,1.5,,,,,,20,60,20,,,,,,,,,,,
2012,56,1.6,0,0,0,0,0,10,80,10,0,0,0,0,,,,,,,
2012,61,2.2,,,,,,5,25,40,25,5,,,,,,,,,
2012,73,.75,,,,5,50,35,10,,,,,,,,,,,,
2012,82,1.4,,,,,,,,,,,,,,,,,,,
2012,84,1.5,1,1,1,5,15,27,31,15,3,1,0,0,,,,,,,
2012,85,1.3,.5300921784,1.2080459527,4.2525525792,9.8748346829,16.970538935,21.5875237763,20.3271581408,14.1680736317,7.3091621416,2.7904851185,.7882300359,.193302827,,,,,,,
2012,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012,89,1.8,,,,7.5,7.5,25,25,20,10,5,,,,,,,,,
2012,93,1.8,,,,,,25,40,35,,,,,,,,,,,
2012,94,1,,2.5,5,12.5,20,35,15,7.5,2.5,,,,,,,,,,
2012,95,1.8268696721,1.1967213115,2.2,2.75,5.6393442623,11.1967213115,15.4754098361,22.3934426228,19.5221311475,13.1540983607,4.1967213115,1.5573770492,.7180327869,,,,,,,
2012,96,1.9,,,,,5,25,45,20,5,,,,,,,,,,
2012,98,1.7,,,,,15,25,35,15,10,,,,,,,,,,
2012,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2012,101,1.6,,,,,5,30,55,10,,,,,,,,,,,
2012,102,1.5,,,,1,4,20,50,20,4,1,,,,,,,,,
2012,104,1.8,0,0,0,0,10,15,40,20,10,5,0,0,,,,,,,
2012,105,1.6,,,,,,35,50,15,,,,,,,,,,,
2012,107,1.5703678064,0,.012678601,.249711773,2.4189263266,11.5817609387,27.5242498845,32.5536099976,19.1718101783,5.6127239783,.8139386627,.0581945536,.0023951057,,,,,,,
2012,108,1.1772045,,,5.71,12.16,18.92,24.33,19.6,12.8,5.99,.49,,,,,,,,,
2012,109,1.6,.5,.5,2,7,14,28,31,8,5,3,.5,.5,,,,,,,
2012,110,1.5,2.7608135016,2.6044609171,5.6260591705,8.9545713883,12.3255661644,14.6721632912,15.1045788189,13.4477805824,10.3542537738,6.8946180232,3.970271711,3.2848626576,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,1.8,,,,,,,70,30,,,,,,,,,,,
2012Q1,4,1.7,,,,,10,25,30,20,15,,,,,,,,,,
2012Q1,5,2.3,,,,,,15,40,40,5,,,,,,,,,,
2012Q1,6,1.6,,,,,10,15,45,30,,,,,,,,,,,
2012Q1,7,1.2,,,,,,,,,,,,,,,,,,,
2012Q1,8,1.6,1,2,4,7,13,22,24,18,7,2,,,,,,,,,
2012Q1,14,1.2,,,,,,,,,,,,,,,,,,,
2012Q1,15,1.6,,,,,15,25,35,15,10,,,,,,,,,,
2012Q1,16,1.6,11,3,5,8,13,15,20,14,7,3,1,0,,,,,,,
2012Q1,20,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2012Q1,23,1.6,,,1,7,15,22,25,18,10,2,,,,,,,,,
2012Q1,24,1.3,,,,12.5,20,30,20,15,2.5,,,,,,,,,,
2012Q1,26,1,,,5,10,25,25,20,10,5,,,,,,,,,,
2012Q1,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2012Q1,30,1.7,,,,,,,,,,,,,,,,,,,
2012Q1,31,1,,,,15,25,30,20,10,,,,,,,,,,,
2012Q1,32,,,,,,,,,,,,,,,,,,,,
2012Q1,33,1.9,,,,,,30,30,20,20,,,,,,,,,,
2012Q1,37,1.1,,,,2,30,44,22,2,,,,,,,,,,,
2012Q1,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2012Q1,41,1.7,,,,,,,,,,,,,,,,,,,
2012Q1,42,1.4,,,,,20,50,20,10,,,,,,,,,,,
2012Q1,47,1.3,0,2,8,12,16,19,16,12,8,5,2,0,,,,,,,
2012Q1,48,1.3,,,,,,,,,,,,,,,,,,,
2012Q1,49,1.6,,,,,,,,,,,,,,,,,,,
2012Q1,52,1.4,,,,,5,45,45,5,,,,,,,,,,,
2012Q1,54,2,,,,,,10,35,50,5,,,,,,,,,,
2012Q1,56,1.4,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,
2012Q1,61,,,,,,,,,,,,,,,,,,,,
2012Q1,73,,,,,,,,,,,,,,,,,,,,
2012Q1,82,1.3,,,,,,,,,,,,,,,,,,,
2012Q1,84,,,,,,,,,,,,,,,,,,,,
2012Q1,85,1.3,.202013749,.6754337606,3.1284681768,9.0235360273,17.8243021589,24.1200686104,22.3634422793,14.2061630026,6.1815590403,1.8417683585,.3755423321,.0577025042,,,,,,,
2012Q1,88,1.6,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2012Q1,89,1.7,,,,7.5,7.5,25,25,20,10,5,,,,,,,,,
2012Q1,93,,,,,,,,,,,,,,,,,,,,
2012Q1,94,.7,,8,10,16,30,18,10,5,3,,,,,,,,,,
2012Q1,95,1.96825,.25,1.45,2.3,6.25,8.5,14.75,17.25,26.75,15.5,4.25,2.5,.25,,,,,,,
2012Q1,96,1.7,,,,,5,25,45,20,5,,,,,,,,,,
2012Q1,98,1.5,,,,,10,27.5,40,17.5,5,,,,,,,,,,
2012Q1,99,,,,,,,,,,,,,,,,,,,,
2012Q1,101,1.4,,,,,14,45,40,1,,,,,,,,,,,
2012Q1,102,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2012Q1,104,1.7,0,0,0,0,10,25,35,15,10,5,0,0,,,,,,,
2012Q1,105,1.4,,,,,5,50,35,10,,,,,,,,,,,
2012Q1,107,1.2743007834,0,.2426629409,1.8702739761,8.2180908709,20.6290308748,29.623540899,24.3500016379,11.453189356,3.0789985426,.472214707,.041220389,.0207758058,,,,,,,
2012Q1,108,1.04,,,8.55,14.02,20.7,23.89,17.68,10.93,4.18,.05,,,,,,,,,
2012Q1,109,1.6,.5,.5,2,7,11,27,33,10,5,3,.5,.5,,,,,,,
2012Q1,110,1.4,.7949268809,1.4300019283,4.3653120985,9.1622625305,15.0188828072,19.2286137546,19.2286137546,15.0188828072,9.1622625305,4.3653120985,1.6241807903,.6007480189,,,,,,,
2012Q1,111,,,,,,,,,,,,,,,,,,,,
2012Q1,112,1.8,,,,,,,70,30,,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,5,1.6,,,,,10,40,40,10,,,,,,,,,,,
2013,6,2,,,,,,10,35,40,15,,,,,,,,,,
2013,7,1.8,,,,,,,,,,,,,,,,,,,
2013,8,1.6,2,3,4,8,14,22,23,15,6,2,1,,,,,,,,
2013,14,2.2,,,,,,,,,,,,,,,,,,,
2013,15,1.8,,,,,10,20,30,25,10,5,,,,,,,,,
2013,16,1.7,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2013,20,2.1,,,,,5,15,30,35,15,,,,,,,,,,
2013,23,2,,,1,5,10,15,18,22,15,10,4,,,,,,,,
2013,24,1.7,,,,5,10,17.5,30,22.5,10,5,,,,,,,,,
2013,26,2.1,,,,5,10,15,20,20,15,10,5,,,,,,,,
2013,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,1.5,,,,5,10,25,35,20,5,,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,2,,,,,,20,30,30,20,,,,,,,,,,
2013,37,1.7,,,,1,4,35,42,15,3,,,,,,,,,,
2013,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2013,41,1.9,,,,,,,60,40,,,,,,,,,,,
2013,42,1.8,,,,,,10,60,20,10,,,,,,,,,,
2013,47,,,,,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,1.5,,1,2,3,10,30,40,10,3,1,0,,,,,,,,
2013,54,2,,,,,,10,40,50,,,,,,,,,,,
2013,56,1.8,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,1.7,1,1,2,7,11,22,24,19,9,2,1,1,,,,,,,
2013,85,1.7,2.6892044431,2.3314202562,4.906514985,7.728422041,10.7298965846,13.1307545729,14.1636367988,13.4663964458,11.2854569572,8.3363649692,5.4277752593,5.8041566869,,,,,,,
2013,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013,89,2.1,,,2.5,7.5,10,20,20,20,10,7.5,2.5,,,,,,,,
2013,93,1.8,,,,,,25,40,35,,,,,,,,,,,
2013,94,1.7,,,2,4,8,18,36,20,10,2,,,,,,,,,
2013,95,1.9453196721,.1967213115,.7,2.5,4.4393442623,14.1967213115,18.4754098361,21.3934426228,15.6721311475,9.7540983607,6.1967213115,4.5573770492,1.9180327869,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2013,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2013,101,2.1,,,,,1,8,40,50,1,,,,,,,,,,
2013,102,1.6,,,1,4,10,20,30,20,10,4,1,,,,,,,,
2013,104,2,0,0,0,0,10,15,20,35,15,5,0,0,,,,,,,
2013,105,1.8,,,,,15,25,40,15,5,,,,,,,,,,
2013,107,1.9396767906,0,.00356274,.0727449027,.8061351729,4.8638212482,16.0234125011,28.8862007146,28.5296645497,15.4369895444,4.5704095761,.7387689968,.0682900535,,,,,,,
2013,108,2.12936525,,,,.45,5.94,12.85,19.76,24.63,19.08,12.07,5.05,.17,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,1.7,.8150778624,1.2216218357,3.4277685574,6.9080716317,11.4590191722,15.6457781192,17.5838762501,16.2668348214,12.3868337686,7.7638800531,4.005398866,2.5158390622,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,1.8,,,,,,,70,30,,,,,,,,,,,
2013Q1,4,,,,,,,,,,,,,,,,,,,,
2013Q1,5,1.8,,,,,10,30,40,20,,,,,,,,,,,
2013Q1,6,2,,,,,,10,35,40,15,,,,,,,,,,
2013Q1,7,1.9,,,,,,,,,,,,,,,,,,,
2013Q1,8,1.8,1,2,3,6,15,22,24,18,6,2,1,,,,,,,,
2013Q1,14,2,,,,,,,,,,,,,,,,,,,
2013Q1,15,1.7,,,,5,10,20,30,25,10,,,,,,,,,,
2013Q1,16,1.6,10,2,4,7,9,14,19,15,11,6,3,0,,,,,,,
2013Q1,20,1.9,,,,,5,20,35,30,10,,,,,,,,,,
2013Q1,23,2,,,1,5,10,15,18,22,15,10,4,,,,,,,,
2013Q1,24,1.8,,,,5,10,17.5,30,22.5,10,5,,,,,,,,,
2013Q1,26,2.2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2013Q1,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2013Q1,30,,,,,,,,,,,,,,,,,,,,
2013Q1,31,1.7,,,,5,10,20,35,20,10,,,,,,,,,,
2013Q1,32,,,,,,,,,,,,,,,,,,,,
2013Q1,33,1.9,,,,,,30,30,20,20,,,,,,,,,,
2013Q1,37,1.8,,,,2,10,30,38,20,,,,,,,,,,,
2013Q1,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2013Q1,41,1.8,,,,,,,,,,,,,,,,,,,
2013Q1,42,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2013Q1,47,,,,,,,,,,,,,,,,,,,,
2013Q1,48,,,,,,,,,,,,,,,,,,,,
2013Q1,49,,,,,,,,,,,,,,,,,,,,
2013Q1,52,1.5,,,,5,20,30,30,10,5,,,,,,,,,,
2013Q1,54,1.45,,,,,,20,60,20,,,,,,,,,,,
2013Q1,56,1.8,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,
2013Q1,61,,,,,,,,,,,,,,,,,,,,
2013Q1,73,,,,,,,,,,,,,,,,,,,,
2013Q1,82,,,,,,,,,,,,,,,,,,,,
2013Q1,84,,,,,,,,,,,,,,,,,,,,
2013Q1,85,1.5,2.7235195014,2.5878519876,5.609087842,8.9528869402,12.3472704174,14.7136202718,15.1499393633,13.478617657,10.3614743938,6.8823452014,3.9498929101,3.243493514,,,,,,,
2013Q1,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013Q1,89,2.1,,,2.5,7.5,10,20,20,20,10,7.5,2.5,,,,,,,,
2013Q1,93,,,,,,,,,,,,,,,,,,,,
2013Q1,94,1.6,,,2,4,12,25,30,15,10,2,,,,,,,,,
2013Q1,95,1.95325,.25,1.45,2.3,6.25,8.5,15.75,18.25,24.75,15.5,4.25,2.5,.25,,,,,,,
2013Q1,96,,,,,,,,,,,,,,,,,,,,
2013Q1,98,1.9,,,,,10,15,30,20,15,10,,,,,,,,,
2013Q1,99,,,,,,,,,,,,,,,,,,,,
2013Q1,101,2.2,,,,,,15,30,50,5,,,,,,,,,,
2013Q1,102,1.6,,,.5,2,7.5,25,35,20,7.5,2,.5,,,,,,,,
2013Q1,104,1.9,0,0,0,0,10,15,35,25,10,5,0,0,,,,,,,
2013Q1,105,1.6,,,,,5,25,45,20,5,,,,,,,,,,
2013Q1,107,1.9169807898,0,.0234115879,.2496069331,1.6435075987,6.6926815841,16.8759067999,26.3724661012,25.5531038067,15.3508357109,5.7147476679,1.3171604633,.2065717463,,,,,,,
2013Q1,108,1.851826,,,,2.53,9.62,16.81,23.92,22.54,15.27,8,1.31,,,,,,,,
2013Q1,109,,,,,,,,,,,,,,,,,,,,
2013Q1,110,1.7,1.1106996843,1.4605265804,3.7984757763,7.1751675325,11.3583821392,15.0685698874,16.7534620021,15.6104801647,12.1900548293,7.977515226,4.3751558198,3.121510358,,,,,,,
2013Q1,111,,,,,,,,,,,,,,,,,,,,
2013Q1,112,1.8,,,,,,,70,30,,,,,,,,,,,
2016,4,1.7,,,,5,15,20,20,20,15,5,,,,,,,,,
2016,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2016,6,2,,,,,,,50,50,,,,,,,,,,,
2016,7,1.5,,,,,,,,,,,,,,,,,,,
2016,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.75,,,,5,10,15,35,20,10,5,,,,,,,,,
2016,16,1.6,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2016,20,2.2,,,,5,5,15,25,30,15,5,,,,,,,,,
2016,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2016,24,1.9,,,,7.5,10,12.5,27.5,22.5,12.5,5,2.5,,,,,,,,
2016,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2016,29,2,,,,,,20,50,30,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.5,,,,,15,25,35,20,5,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2016,37,1.9,,,,2,5,30,37,21,5,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,41,2,,,,,,,,,,,,,,,,,,,
2016,42,1.8,,,,,,20,60,20,,,,,,,,,,,
2016,47,1.5,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,2,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,54,1.8,,,,,,30,60,10,,,,,,,,,,,
2016,56,2.1,0,0,0,0,0,0,25,65,10,0,0,0,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,2,7,13,15,20,19,14,6,1,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,2,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2016,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2016,93,2,,,,,,10,35,50,5,,,,,,,,,,
2016,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2016,95,1.9240166667,.0166666667,0,0,6.6666666667,12.6666666667,17.3366666667,22.9999999998,20.0033333333,13.5766666667,6.6666666667,0,.0666666667,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2016,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,101,1.7,,,,,,30,50,20,,,,,,,,,,,
2016,102,2,,.5,1.5,3,7.5,10,25,30,10,7.5,3,2,,,,,,,
2016,104,2,0,0,0,0,5,15,25,30,20,5,0,0,,,,,,,
2016,105,2.1,,,,,5,25,25,35,10,,,,,,,,,,
2016,107,1.7,0,.0000000002,.000002158,.0034586309,.6524599493,15.6463323182,53.4160583595,28.0851097702,2.1744391285,.0221126951,.0000269863,.0000000038,,,,,,,
2016,108,2.1240825,,,,.45,5.97,12.92,19.87,24.68,19.04,11.99,4.94,.14,,,,,,,
2016,109,1.5,2.5,3.5,4,5,10,25.5,20.5,9,8,5,5,2,,,,,,,
2016,110,1.8,.0611734078,.2178676363,1.1325133444,3.8858587863,9.6360430078,17.2739303985,22.3892549195,20.9835220122,14.2199737674,6.9670653059,2.4674072068,.7653902071,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,,10,40,40,10,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2011,4,9.9,,,,,,,15,35,30,15,5,,,,,,,,
2011,5,9.7,,,,,,,20,60,20,,,,,,,,,,
2011,6,9.9,,,,,,,,75,25,,,,,,,,,,
2011,7,9.8,,,,,,,,,,,,,,,,,,,
2011,8,9.8,,,,,,,5,75,20,,,,,,,,,,
2011,14,9.8,,,,,,,,,,,,,,,,,,,
2011,15,9.9,,,,,,,,75,25,,,,,,,,,,
2011,16,9.7,0,0,0,1,2,5,16,26,20,12,8,6,3,1,0,0,0,0,0
2011,20,9.8,,,,,,,,70,30,,,,,,,,,,
2011,23,9.9,,,,,,,,70,30,,,,,,,,,,
2011,24,9.8,,,,,,5,20,45,27.5,2.5,,,,,,,,,
2011,26,9.7,,,,,,,5,70,25,,,,,,,,,,
2011,29,9.8,,,,,,,10,60,30,,,,,,,,,,
2011,30,9.9,,,,,,,,,,,,,,,,,,,
2011,31,10,,,,,,,10,35,45,10,,,,,,,,,
2011,32,9.9,,,,,,1,3,51,43,1,1,,,,,,,,
2011,33,9.7,,,,,,,20,60,20,,,,,,,,,,
2011,37,9.8,,,,,,,8,83,9,,,,,,,,,,
2011,38,9.8,,,,,,,10,80,10,,,,,,,,,,
2011,41,9.9,,,,,,,,80,20,,,,,,,,,,
2011,42,9.9,,,,,,,15,50,35,,,,,,,,,,
2011,47,9.9,0,0,0,0,7,10,17,17,17,15,12,5,0,0,0,0,0,0,0
2011,48,9.9,,,,,,,,,,,,,,,,,,,
2011,49,9.8,,,,,,,8,60,23,9,,,,,,,,,
2011,52,9.8,,,,,,,,100,,,,,,,,,,,
2011,54,9.8,,,,,,,20,50,30,,,,,,,,,,
2011,56,9.9,0,0,0,0,0,0,10,60,30,0,0,0,0,0,0,0,0,0,0
2011,61,,,,,,,,,,,,,,,,,,,,
2011,73,,,,,,,10,55,25,10,,,,,,,,,,
2011,82,9.7,,,,,,,,,,,,,,,,,,,
2011,84,9.8,0,0,0,0,0,0,0,90,10,0,0,0,0,0,0,0,0,0,0
2011,85,9.8,0,0,.0000000986,.0001016097,.0231611996,1.1991843576,14.6430781276,44.0051071753,33.4486473048,6.3827438034,.2948091993,.0031595192,.0000076009,.000000004,0,0,0,0,0
2011,88,9.9,,,,,5,10,17.5,35,17.5,10,5,,,,,,,,
2011,89,9.7,,,,,5,15,30,30,15,5,,,,,,,,,
2011,93,9.8,,,,,,,,75,25,,,,,,,,,,
2011,94,9.8,,,,,2,4,12,55,18,6,3,,,,,,,,
2011,95,9.7799682741,0,0,2.5532994924,4.5989847716,5.7208121827,10.6903553299,14.8274111675,21.1065989849,20.4784263959,20.0241116751,0,0,0,0,0,0,0,0,0
2011,96,9.8,,,,,,5,10,55,25,5,,,,,,,,,
2011,98,9.8,,,,,,,5,50,40,5,,,,,,,,,
2011,99,9.7,,,,,,,20,60,20,,,,,,,,,,
2011,101,9.9,,,,,,,10,60,30,,,,,,,,,,
2011,102,,,,,,,,,,,,,,,,,,,,
2011,104,9.8,0,0,0,0,0,0,15,50,30,5,0,0,0,0,0,0,0,0,0
2011,105,9.9,,,,,,,10,65,25,,,,,,,,,,
2011,107,10.025,0,0,0,0,0,0,.000000025,3.6430426623,95.9325054017,.4244519109,.0000000001,0,0,0,0,0,0,0,0
2011,108,9.87529565,,,,,.2,7.17,17.41,27.62,26.44,15.87,5.29,,,,,,,,
2011,109,9.8,,,,,,,,,,,,,,,,,,,
2011,110,9.9,0,.0000000011,.0000011897,.0003984517,.0401476431,1.2379300998,11.9352717911,36.7862508235,36.7862508235,11.9352717911,1.2379300998,.0401476431,.0003984517,.0000011897,.0000000011,0,0,0,0
2011,111,,,,,,,,,,,,,,,,,,,,
2011,112,9.8,,,,,,,10,80,10,,,,,,,,,,
2012,4,9.5,,,,,,10,25,35,15,10,5,,,,,,,,
2012,5,9.4,,,,,,15,40,40,5,,,,,,,,,,
2012,6,9.5,,,,,,,45,50,5,,,,,,,,,,
2012,7,9.6,,,,,,,,,,,,,,,,,,,
2012,8,9.5,,,,,5,10,32,34,11,5,2,1,,,,,,,
2012,14,9.5,,,,,,,,,,,,,,,,,,,
2012,15,9.75,,,,,,,10,70,15,5,,,,,,,,,
2012,16,9.6,0,0,0,1,3,11,18,20,17,12,8,6,3,1,0,0,0,0,0
2012,20,9.6,,,,,,10,30,50,10,,,,,,,,,,
2012,23,9.6,,,,,,1,28,36,20,10,5,0,,,,,,,
2012,24,9.4,,,,,5,17.5,42.5,25,10,,,,,,,,,,
2012,26,9.3,,,,,5,15,45,25,10,,,,,,,,,,
2012,29,9.7,,,,,,,10,60,30,,,,,,,,,,
2012,30,9.6,,,,,,,,,,,,,,,,,,,
2012,31,9.5,,,,,,5,30,40,20,5,,,,,,,,,
2012,32,9.5,,,,1,4,11,34,34,11,4,1,,,,,,,,
2012,33,9.5,,,,,,10,40,40,10,,,,,,,,,,
2012,37,9.5,,,,,,4,31,55,10,,,,,,,,,,
2012,38,9.6,,,,,,,20,60,20,,,,,,,,,,
2012,41,9.6,,,,,,,30,70,,,,,,,,,,,
2012,42,9.6,,,,,,,35,45,20,,,,,,,,,,
2012,47,9.7,0,0,1,2,5,10,15,17,17,15,10,5,2,1,0,0,0,0,0
2012,48,9.9,,,,,,,,,,,,,,,,,,,
2012,49,9.4,,,,,,2,50,35,12,1,,,,,,,,,
2012,52,9.4,,,,,,,60,30,10,,,,,,,,,,
2012,54,9.4,,,,,,10,50,40,,,,,,,,,,,
2012,56,9.6,0,0,0,0,0,0,20,70,10,0,0,0,0,0,0,0,0,0,0
2012,61,,,,,,,,,,,,,,,,,,,,
2012,73,,,,,,,15,65,15,5,,,,,,,,,,
2012,82,9.3,,,,,,,,,,,,,,,,,,,
2012,84,9.6,0,0,0,0,0,0,25,40,30,5,0,0,0,0,0,0,0,0,0
2012,85,9.5,.0429060333,.1503967937,.7882300359,2.7904851185,7.3091621416,14.1680736317,20.3271581408,21.5875237762,16.970538935,9.8748346829,4.2525525792,1.3551000744,.3194378378,.0556885204,.0071773562,.000683639,.000048105,.0000024997,.0000000987
2012,88,9.5,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2012,89,8.7,,,5,10,20,30,15,10,5,5,,,,,,,,,
2012,93,9.7,,,,,,,15,65,20,,,,,,,,,,
2012,94,9.4,,,,3,5,14,40,20,10,6,2,,,,,,,,
2012,95,9.4162182741,0,0,3.5532994924,6.5989847716,14.7208121827,12.6903553299,21.8274111676,14.1065989848,14.2284263959,12.2741116751,0,0,0,0,0,0,0,0,0
2012,96,9.5,,,,,5,10,25,40,15,5,,,,,,,,,
2012,98,9.2,,,,,5,20,30,35,10,,,,,,,,,,
2012,99,8.9,,,,,10,50,40,,,,,,,,,,,,
2012,101,9.7,,,,,,5,35,50,10,,,,,,,,,,
2012,102,,,,,,,,,,,,,,,,,,,,
2012,104,9.4,0,0,0,0,5,15,35,30,10,5,0,0,0,0,0,0,0,0,0
2012,105,9.7,,,,,,,25,55,20,,,,,,,,,,
2012,107,9.7,0,0,0,.0000000528,.0001791834,.0766772991,4.3698329987,36.2824802994,48.3736441295,10.5489705021,.3466593022,.0015553401,.0000008926,.0000000001,0,0,0,0,0
2012,108,9.743730725,,,,,1.51,10.23,19.89,28.58,23.22,13.21,3.36,,,,,,,,
2012,109,9.7,,,,,,,,,,,,,,,,,,,
2012,110,9.6,.0003065586,.0037955529,.0624897294,.5908640258,3.3451832513,11.3587813687,23.1632336532,28.3913501169,20.9218604562,9.2657517929,2.4638631994,.3928227097,.0374863269,.0021371199,.0000726504,.00000147,.0000000177,.0000000001,0
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,9.5,,,,,,,45,45,10,,,,,,,,,,
2012May,4,9.6,,,,,,10,20,30,20,15,5,,,,,,,,
2012May,5,9.5,,,,,,10,40,40,10,,,,,,,,,,
2012May,6,9.6,,,,,,,40,55,5,,,,,,,,,,
2012May,7,,,,,,,,,,,,,,,,,,,,
2012May,8,9.5,,,,,4,11,32,34,12,4,2,1,,,,,,,
2012May,14,9.7,,,,,,,,,,,,,,,,,,,
2012May,15,9.8,,,,,,,10,70,15,5,,,,,,,,,
2012May,16,9.6,0,0,0,0,1,3,18,20,16,11,10,8,7,4,2,0,0,0,0
2012May,20,9.6,,,,,,10,30,50,10,,,,,,,,,,
2012May,23,9.6,,,,,3,15,28,34,15,5,,,,,,,,,
2012May,24,9.4,,,,,5,17.5,42.5,25,10,,,,,,,,,,
2012May,26,9.3,,,,,5,20,50,20,5,,,,,,,,,,
2012May,29,9.7,,,,,,,10,60,30,,,,,,,,,,
2012May,30,,,,,,,,,,,,,,,,,,,,
2012May,31,9.7,,,,,,5,30,40,20,5,,,,,,,,,
2012May,32,,,,,,,,,,,,,,,,,,,,
2012May,33,9.5,,,,,,10,40,40,10,,,,,,,,,,
2012May,37,9.5,,,,,,10,40,42,8,,,,,,,,,,
2012May,38,9.6,,,,,,,20,60,20,,,,,,,,,,
2012May,41,9.6,,,,,,,,,,,,,,,,,,,
2012May,42,9.6,,,,,,,25,50,25,,,,,,,,,,
2012May,47,9.7,0,0,0,0,7,10,17,17,17,15,12,5,0,0,0,0,0,0,0
2012May,48,10,,,,,,,,,,,,,,,,,,,
2012May,49,9.5,,,,,,,,,,,,,,,,,,,
2012May,52,9.5,,,,,,,60,30,10,,,,,,,,,,
2012May,54,9.4,,,,,,10,50,40,,,,,,,,,,,
2012May,56,9.6,0,0,0,0,0,0,20,70,10,0,0,0,0,0,0,0,0,0,0
2012May,61,,,,,,,,,,,,,,,,,,,,
2012May,73,,,,,,,,,,,,,,,,,,,,
2012May,82,9.3,,,,,,,,,,,,,,,,,,,
2012May,84,,,,,,,,,,,,,,,,,,,,
2012May,85,9.5,.0088417285,.0488607757,.3755423321,1.8417683585,6.1815590403,14.2061630026,22.3634422793,24.1200686104,17.8243021589,9.0235360273,3.1284681768,.7424577064,.1205417306,.01337922,.0010144484,.0000525053,.0000018536,.0000000446,.0000000007
2012May,88,9.6,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,
2012May,89,9.1,,,5,10,15,20,30,10,5,5,,,,,,,,,
2012May,93,,,,,,,,,,,,,,,,,,,,
2012May,94,9.5,,,,2,6,10,24,35,17,4,2,,,,,,,,
2012May,95,9.5570588235,0,0,0,11.7647058824,10.8823529412,12.6470588235,12.6470588235,18.6470588235,17.7647058824,15.6470588235,0,0,0,0,0,0,0,0,0
2012May,96,9.5,,,,,5,10,20,45,15,5,,,,,,,,,
2012May,98,9.5,,,,,,10,20,35,25,10,,,,,,,,,
2012May,99,,,,,,,,,,,,,,,,,,,,
2012May,101,9.7,,,,,,15,35,45,5,,,,,,,,,,
2012May,102,,,,,,,,,,,,,,,,,,,,
2012May,104,9.6,0,0,0,0,0,5,20,35,25,10,5,0,0,0,0,0,0,0,0
2012May,105,9.7,,,,,,,20,70,10,,,,,,,,,,
2012May,107,10,0,0,0,.0000000124,.0000800876,.0542030597,4.0686820318,37.7223972861,48.8942448275,9.0456348609,.2141815445,.0005761257,.0000001638,0,0,0,0,0,0
2012May,108,9.8036888,,,,,.93,9.07,18.73,28.02,24.42,14.41,4.42,,,,,,,,
2012May,109,9.9,,,,,,,,,,,,,,,,,,,
2012May,110,9.6,.0000165994,.0004214369,.0141549532,.2415994569,2.1523085809,10.0454720896,24.6420620071,31.837467913,21.6786481113,7.7722140976,1.4637009832,.1443122282,.0074205494,.0001982323,.0000027413,.0000000196,.0000000001,0,0
2012May,111,,,,,,,,,,,,,,,,,,,,
2012May,112,9.5,,,,,,,45,45,10,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,5,9,,,,,,10,50,30,10,,,,,,,,,,
2013,6,9.2,,,,,,20,50,20,10,,,,,,,,,,
2013,7,9.3,,,,,,,,,,,,,,,,,,,
2013,8,9.1,,,2,5,10,25,27,15,7,5,3,1,,,,,,,
2013,14,8.7,,,,,,,,,,,,,,,,,,,
2013,15,9.6,,,,,,5,20,50,20,5,,,,,,,,,
2013,16,9.6,0,0,0,1,3,11,18,20,17,12,8,6,3,1,0,0,0,0,0
2013,20,9.3,,,,,,10,45,35,10,,,,,,,,,,
2013,23,9,,,,,5,25,30,20,15,5,,,,,,,,,
2013,24,9.1,,,,7.5,12.5,25,35,12.5,7.5,,,,,,,,,,
2013,26,9,,,,,5,35,40,15,5,,,,,,,,,,
2013,29,9.6,,,,,,,20,60,20,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,9,,,,,5,25,35,25,10,,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,9.3,,,,,10,20,40,20,10,,,,,,,,,,
2013,37,9.2,,,,,,10,43,39,8,,,,,,,,,,
2013,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2013,41,9.3,,,,,,20,60,20,,,,,,,,,,,
2013,42,9.2,,,,,,30,60,10,,,,,,,,,,,
2013,47,,,,,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,9.2,,,,,5,10,50,20,10,5,,,,,,,,,
2013,54,9,,,,,,30,50,20,,,,,,,,,,,
2013,56,9.3,0,0,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0,0
2013,61,,,,,,,,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,9.4,0,0,0,0,1,8,27,22,20,13,7,1,1,0,0,0,0,0,0
2013,85,9.3,2.2750131948,2.0488000799,4.4129778861,7.1287342324,10.1503146322,12.7390080844,14.0923183418,13.7410764586,11.8100124895,8.9468491529,5.9741753205,3.5161785152,1.8240850759,.8340570083,.3361377364,.1193997235,.0373806428,.0103143006,.0031671242
2013,88,9.1,,,2.5,5,13,18,23,18,13,5,2.5,,,,,,,,
2013,89,8,,7.5,15,20,20,20,10,5,2.5,,,,,,,,,,
2013,93,9.6,,,,,,,30,60,10,,,,,,,,,,
2013,94,9.1,,,,6,12,24,30,12,8,6,2,,,,,,,,
2013,95,9.0922182741,1,1,5.5532994924,7.5989847716,15.7208121827,19.6903553299,24.8274111676,10.1065989848,8.2284263959,6.2741116751,0,0,0,0,0,0,0,0,0
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,8.7,,,,5,20,30,25,15,5,,,,,,,,,,
2013,99,8.5,,,,,30,50,20,,,,,,,,,,,,
2013,101,9.3,,,,,10,30,50,10,,,,,,,,,,,
2013,102,,,,,,,,,,,,,,,,,,,,
2013,104,9,0,0,0,5,15,25,35,15,5,0,0,0,0,0,0,0,0,0,0
2013,105,9.5,,,,,,15,30,35,15,5,,,,,,,,,
2013,107,10,0,.0000039095,.0003171051,.0125930992,.2459669348,2.3745006042,11.3848160949,27.2220936397,32.5458416928,19.4668386065,5.815981509,.8649484497,.0637406206,.0023160525,0,0,0,0,.0000416815
2013,108,9.211323,,,,1.67,10.71,20.62,29.09,22.75,12.5,2.66,,,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,9,.0106389339,.0826496997,.7957833516,4.2716062673,13.5448019775,25.4063850586,28.2134997105,18.5513704944,7.2186993127,1.6603289848,.2253521442,.0180140383,.0008463259,.0000233209,.0000003762,.0000000035,0,0,0
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,9,,,,,,45,45,10,,,,,,,,,,,
2013May,4,,,,,,,,,,,,,,,,,,,,
2013May,5,9.1,,,,,,30,50,20,,,,,,,,,,,
2013May,6,9.4,,,,,,20,50,20,10,,,,,,,,,,
2013May,7,,,,,,,,,,,,,,,,,,,,
2013May,8,9.1,,,2,4,12,25,27,16,6,4,3,1,,,,,,,
2013May,14,8.9,,,,,,,,,,,,,,,,,,,
2013May,15,9.7,,,,,,5,15,50,25,5,,,,,,,,,
2013May,16,9.6,0,0,0,1,7,12,19,22,14,9,7,5,3,1,0,0,0,0,0
2013May,20,9.4,,,,,,10,45,35,10,,,,,,,,,,
2013May,23,9.3,,,,5,10,22,26,22,10,5,,,,,,,,,
2013May,24,9,,,,7.5,12.5,25,35,12.5,7.5,,,,,,,,,,
2013May,26,9.1,,,,,5,35,40,15,5,,,,,,,,,,
2013May,29,9.6,,,,,,,20,60,20,,,,,,,,,,
2013May,30,,,,,,,,,,,,,,,,,,,,
2013May,31,9.2,,,,,5,20,35,25,10,5,,,,,,,,,
2013May,32,,,,,,,,,,,,,,,,,,,,
2013May,33,9.5,,,,,5,15,30,30,15,5,,,,,,,,,
2013May,37,9.2,,,,,1,20,42,35,2,,,,,,,,,,
2013May,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2013May,41,9.3,,,,,,,,,,,,,,,,,,,
2013May,42,9.2,,,,,,15,60,25,,,,,,,,,,,
2013May,47,,,,,,,,,,,,,,,,,,,,
2013May,48,,,,,,,,,,,,,,,,,,,,
2013May,49,,,,,,,,,,,,,,,,,,,,
2013May,52,9.2,,,,,5,10,50,20,10,5,,,,,,,,,
2013May,54,9,,,,,,30,50,20,,,,,,,,,,,
2013May,56,9.3,0,0,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0,0
2013May,61,,,,,,,,,,,,,,,,,,,,
2013May,73,,,,,,,,,,,,,,,,,,,,
2013May,82,,,,,,,,,,,,,,,,,,,,
2013May,84,,,,,,,,,,,,,,,,,,,,
2013May,85,9.3,1.5626119428,1.6808815712,3.9498929101,6.8823452014,10.3614743938,13.478617657,15.1499393632,14.7136202718,12.3472704174,8.9528869402,5.609087842,3.0363582942,1.4201639172,.5739051702,.2003771042,.0604437078,.0157520343,.0035464279,.0008248333
2013May,88,9.3,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,,,
2013May,89,8.3,,7.5,15,20,20,20,10,5,2.5,,,,,,,,,,
2013May,93,,,,,,,,,,,,,,,,,,,,
2013May,94,9.2,,,,2,8,20,40,16,12,2,,,,,,,,,
2013May,95,9.6820588235,0,0,0,7.7647058824,9.8823529412,11.6470588235,13.6470588235,20.6470588235,18.7647058824,17.6470588235,0,0,0,0,0,0,0,0,0
2013May,96,,,,,,,,,,,,,,,,,,,,
2013May,98,8.7,,,,10,20,25,25,15,5,,,,,,,,,,
2013May,99,,,,,,,,,,,,,,,,,,,,
2013May,101,9.4,,,,,10,35,50,5,,,,,,,,,,,
2013May,102,,,,,,,,,,,,,,,,,,,,
2013May,104,9.2,0,0,0,0,5,25,35,20,10,5,0,0,0,0,0,0,0,0,0
2013May,105,9.4,,,,,,15,40,30,10,5,,,,,,,,,
2013May,107,10.1,0,.0000012971,.0001410924,.0071833151,.1720553164,1.9500450653,10.5197566476,27.1502645809,33.6364165746,20.0201242956,5.7135159785,.7785594009,.0503756502,.0015385737,0,0,0,0,.0000222117
2013May,108,9.2955996,,,,.8,8.95,18.9,28.41,24.56,14.3,4.08,,,,,,,,,
2013May,109,,,,,,,,,,,,,,,,,,,,
2013May,110,9.2,.098863512,.3214382815,1.5381013817,4.8590779093,11.1493540463,18.5854010948,22.5104359145,19.8111552472,12.6687413801,5.8857147068,1.9861610538,.4866919601,.0865697742,.01117321,.0010459284,.0000709811,.0000034906,.0000001243,.0000000033
2013May,111,,,,,,,,,,,,,,,,,,,,
2013May,112,9,,,,,,45,45,10,,,,,,,,,,,
2016,4,8,,5,15,25,20,15,10,5,5,,,,,,,,,,
2016,5,7.5,,,10,50,20,10,10,,,,,,,,,,,,
2016,6,8.7,,,,,15,50,25,10,,,,,,,,,,,
2016,7,8.7,,,,,,,,,,,,,,,,,,,
2016,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2016,14,7.5,,,,,,,,,,,,,,,,,,,
2016,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2016,16,9.2,1,3,5,7,9,14,18,13,11,9,4,3,2,1,0,0,0,0,0
2016,20,8.5,,,,5,25,35,20,10,5,,,,,,,,,,
2016,23,7.5,1,7,12,25,20,15,10,5,3,1,1,,,,,,,,
2016,24,8,,2.5,12.5,25,30,15,7.5,5,2.5,,,,,,,,,,
2016,26,8.2,,,5,12.5,30,20,17.5,10,5,,,,,,,,,,
2016,29,9.2,,,,,,20,50,30,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,8,,,5,20,30,25,15,5,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,7.5,,20,30,30,20,,,,,,,,,,,,,,
2016,37,7.7,,4,16,26,17,14,11,7,4,1,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,41,7,,,,,,,,,,,,,,,,,,,
2016,42,8.1,,,5,35,40,15,5,,,,,,,,,,,,
2016,47,,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,8.3,,,5,10,10,20,20,10,10,5,5,5,,,,,,,
2016,54,8,,,,10,40,30,20,,,,,,,,,,,,
2016,56,8.3,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0,0,0,0
2016,61,,,,,,,,,,,,,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,9,0,1,2,5,10,20,22,18,9,5,2,1,1,1,1,1,1,0,0
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,8.2,,5,10,20,30,20,10,5,,,,,,,,,,,
2016,89,8,5,5,10,15,15,15,12.5,10,7.5,5,,,,,,,,,
2016,93,9.5,,,,,,15,35,35,15,,,,,,,,,,
2016,94,7,5,40,50,3,2,,,,,,,,,,,,,,
2016,95,8.9864705882,0,0,5,14.7647058824,13.8823529412,26.6470588235,15.6470588235,14.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2016,99,7.8,,,,,,,,,,,,,,,,,,,
2016,101,8.5,,,,10,35,40,15,,,,,,,,,,,,
2016,102,,,,,,,,,,,,,,,,,,,,
2016,104,8,0,0,10,25,30,20,10,5,0,0,0,0,0,0,0,0,0,0,0
2016,105,8.6,,,,5,15,35,25,10,5,5,,,,,,,,,
2016,107,9.9,0,.0228808874,.2286624005,1.4518589415,5.8637575094,15.0794078353,24.7098063743,25.8111659237,17.1875915274,7.2936567168,1.9710802774,.3389040769,.0370306314,.0025680627,.0001128865,.0000031413,.0000000553,.0000000006,.0015127516
2016,108,7.4064908,11.05,16.35,23.66,23.63,15.91,8.19,1.21,,,,,,,,,,,,
2016,109,8.2,,,,,,,,,,,,,,,,,,,
2016,110,8.3,.1063317213,.737701871,5.3831756362,18.5139980257,32.034395643,27.932260762,12.2683171275,2.7077470478,.2991499823,.0164666377,.0004494493,.000006056,.0000000401,.0000000001,0,0,0,0,0
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,8,,,,10,30,30,20,10,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2011,4,,,,1.5,,,,,,,,,,,,,,,,
2011,5,,,,1.9,,,,,,,,,,,,,,,,
2011,6,,,,2,,,,,,,,,,,,,,,,
2011,7,,,,1.7,,,,,,,,,,,,,,,,
2011,8,,,,1.6,,,,,,,,,,,,,,,,
2011,14,,,,2.8,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,
2011,16,,,,2.3,,,,,,,,,,,,,,,,
2011,20,,,,2,,,,,,,,,,,,,,,,
2011,23,,,,1.7,,,,,,,,,,,,,,,,
2011,24,,,,2,,,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,,,,,,,
2011,29,,,,2,,,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,
2011,32,,,,1.4,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,
2011,38,,,,2.1,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,
2011,47,,,,1.8,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,49,,,,.2,,,,,,,,,,,,,,,,
2011,52,,,,2,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,56,,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,73,,,,2,,,,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,,,,,,,
2011,84,,,,2.2,,,,,,,,,,,,,,,,
2011,85,,,,,,,,,,,,,,,,,,,,
2011,88,,,,1.6,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,
2011,93,,,,2,,,,,,,,,,,,,,,,
2011,94,,,,2.4,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,98,,,,2.25,,,,,,,,,,,,,,,,
2011,99,,,,1.8,,,,,,,,,,,,,,,,
2011,101,,,,,,,,,,,,,,,,,,,,
2011,102,,,,1.7,,,,,,,,,,,,,,,,
2011,104,,,,.8,,,,,,,,,,,,,,,,
2011,105,,,,1.9,,,,,,,,,,,,,,,,
2011,107,,,,1.8,,,,,,,,,,,,,,,,
2011,108,,,,2.34203325,,,,,,,,,,,,,,,,
2011,109,,,,2,,,,,,,,,,,,,,,,
2011,110,,,,,,,,,,,,,,,,,,,,
2011,111,,,,,,,,,,,,,,,,,,,,
2011,112,,,,2.75,,,,,,,,,,,,,,,,
2011Q3,4,117,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,5,115,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,6,117,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,7,113,1.5,1.44,,,,,,,,,,,,,,,,,
2011Q3,8,115,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,14,110,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q3,15,112,1.7,,,,,,,,,,,,,,,,,,
2011Q3,16,116,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q3,20,115,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,23,109,1.5,1.49,,,,,,,,,,,,,,,,,
2011Q3,24,120,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,26,114,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,29,115,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,30,115,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,31,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,32,115,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,33,,,,,,,,,,,,,,,,,,,,
2011Q3,37,110,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,38,110,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,41,115,1.5,1.43,,,,,,,,,,,,,,,,,
2011Q3,42,115,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,47,109.1455555556,,1.439934,,,,,,,,,,,,,,,,,
2011Q3,48,,,,,,,,,,,,,,,,,,,,
2011Q3,49,117,1.5,1.4492753623,,,,,,,,,,,,,,,,,
2011Q3,52,102,1.5,1.5,,,,,,,,,,,,,,,,,
2011Q3,54,100,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,56,95,1.5,1.34,,,,,,,,,,,,,,,,,
2011Q3,61,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,73,105,1.5,1.35,,,,,,,,,,,,,,,,,
2011Q3,82,,1.5,,,,,,,,,,,,,,,,,,
2011Q3,84,109,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,85,111.78,1.5,1.435,,,,,,,,,,,,,,,,,
2011Q3,88,117,1.5,1.44,,,,,,,,,,,,,,,,,
2011Q3,89,112.93,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,93,116,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,94,125,1.6,1.48,,,,,,,,,,,,,,,,,
2011Q3,95,116.5,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,96,115,1.5,1.49,,,,,,,,,,,,,,,,,
2011Q3,98,115,1.5,1.43,,,,,,,,,,,,,,,,,
2011Q3,99,110,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,101,115,1.5,1.39,,,,,,,,,,,,,,,,,
2011Q3,102,,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q3,104,110,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q3,105,118,1.5,1.43,,,,,,,,,,,,,,,,,
2011Q3,107,118,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,108,100.8298527126,1.4583,1.42,,,,,,,,,,,,,,,,,
2011Q3,109,117.3,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q3,110,116,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q3,111,115,,1.44,,,,,,,,,,,,,,,,,
2011Q3,112,109,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,4,118,1.75,1.3,,,,,,,,,,,,,,,,,
2011Q4,5,110,1.75,1.5,,,,,,,,,,,,,,,,,
2011Q4,6,117,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,7,113,1.5,1.44,,,,,,,,,,,,,,,,,
2011Q4,8,115,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,14,100,2,1.4,,,,,,,,,,,,,,,,,
2011Q4,15,112,1.8,,,,,,,,,,,,,,,,,,
2011Q4,16,116,2,1.45,,,,,,,,,,,,,,,,,
2011Q4,20,115,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,23,105,1.75,1.46,,,,,,,,,,,,,,,,,
2011Q4,24,120,1.75,1.33,,,,,,,,,,,,,,,,,
2011Q4,26,120,1.5,1.42,,,,,,,,,,,,,,,,,
2011Q4,29,115,1.75,1.42,,,,,,,,,,,,,,,,,
2011Q4,30,115,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,31,,1.75,,,,,,,,,,,,,,,,,,
2011Q4,32,115,1.6,1.42,,,,,,,,,,,,,,,,,
2011Q4,33,,,,,,,,,,,,,,,,,,,,
2011Q4,37,100,1.7,1.45,,,,,,,,,,,,,,,,,
2011Q4,38,108,1.5,1.41,,,,,,,,,,,,,,,,,
2011Q4,41,115,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,42,115,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,47,112.5,,1.4266666667,,,,,,,,,,,,,,,,,
2011Q4,48,,,,,,,,,,,,,,,,,,,,
2011Q4,49,120,1.75,1.4925373134,,,,,,,,,,,,,,,,,
2011Q4,52,110,1.75,1.55,,,,,,,,,,,,,,,,,
2011Q4,54,100,1.75,1.45,,,,,,,,,,,,,,,,,
2011Q4,56,92,1.75,1.3,,,,,,,,,,,,,,,,,
2011Q4,61,,1.75,,,,,,,,,,,,,,,,,,
2011Q4,73,105,1.5,1.3,,,,,,,,,,,,,,,,,
2011Q4,82,,1.75,,,,,,,,,,,,,,,,,,
2011Q4,84,111.5,1.5,1.46,,,,,,,,,,,,,,,,,
2011Q4,85,102.67,1.58,1.372,,,,,,,,,,,,,,,,,
2011Q4,88,115,1.75,1.41,,,,,,,,,,,,,,,,,
2011Q4,89,108.03,1.8,1.4,,,,,,,,,,,,,,,,,
2011Q4,93,120,1.75,1.43,,,,,,,,,,,,,,,,,
2011Q4,94,140,2,1.5,,,,,,,,,,,,,,,,,
2011Q4,95,116.8,1.75,1.38,,,,,,,,,,,,,,,,,
2011Q4,96,115,1.5,1.43,,,,,,,,,,,,,,,,,
2011Q4,98,115,1.5,1.45,,,,,,,,,,,,,,,,,
2011Q4,99,98.3,1.67,1.38,,,,,,,,,,,,,,,,,
2011Q4,101,110,1.75,1.34,,,,,,,,,,,,,,,,,
2011Q4,102,,1.75,1.51,,,,,,,,,,,,,,,,,
2011Q4,104,110,1.75,1.43,,,,,,,,,,,,,,,,,
2011Q4,105,117,1.75,1.47,,,,,,,,,,,,,,,,,
2011Q4,107,118,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,108,99.13633723,1.5,1.4,,,,,,,,,,,,,,,,,
2011Q4,109,117.2,1.75,1.4,,,,,,,,,,,,,,,,,
2011Q4,110,116,1.7,1.42,,,,,,,,,,,,,,,,,
2011Q4,111,115,,1.44,,,,,,,,,,,,,,,,,
2011Q4,112,105,1.75,1.4,,,,,,,,,,,,,,,,,
2012,4,119.8,2.25,1.3,1.6,,,,,,,,,,,,,,,,
2012,5,110,2,1.3,2.2,,,,,,,,,,,,,,,,
2012,6,120,2.4,1.35,2.2,,,,,,,,,,,,,,,,
2012,7,113,1.7,1.44,2,,,,,,,,,,,,,,,,
2012,8,115,2.375,1.45,1.6,,,,,,,,,,,,,,,,
2012,14,100,2.2,1.47,3.5,,,,,,,,,,,,,,,,
2012,15,112,2.1,,,,,,,,,,,,,,,,,,
2012,16,110,2.2,1.48,2.44,,,,,,,,,,,,,,,,
2012,20,122,1.9,1.37,2.1,,,,,,,,,,,,,,,,
2012,23,110,2.75,1.36,2,,,,,,,,,,,,,,,,
2012,24,116.5,2.25,1.27,2.7,,,,,,,,,,,,,,,,
2012,26,125,1.9,1.42,,,,,,,,,,,,,,,,,
2012,29,118,1.75,1.41,2.4,,,,,,,,,,,,,,,,
2012,30,115,1.75,1.45,,,,,,,,,,,,,,,,,
2012,31,,2.25,,,,,,,,,,,,,,,,,,
2012,32,115,2.1,1.42,,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,37,112,2.4,1.45,,,,,,,,,,,,,,,,,
2012,38,106,1.625,1.47,2,,,,,,,,,,,,,,,,
2012,41,102,2.1,1.44,,,,,,,,,,,,,,,,,
2012,42,115,2.15,1.45,,,,,,,,,,,,,,,,,
2012,47,121.2,,1.38,2.1,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,49,,2.5,,.6,,,,,,,,,,,,,,,,
2012,52,117,2.25,1.35,2.6,,,,,,,,,,,,,,,,
2012,54,110,2.5,1.4,,,,,,,,,,,,,,,,,
2012,56,86,2.5,1.18,,,,,,,,,,,,,,,,,
2012,61,,2.25,,,,,,,,,,,,,,,,,,
2012,73,105,,,1,,,,,,,,,,,,,,,,
2012,82,,2.5,,,,,,,,,,,,,,,,,,
2012,84,113.6,2,1.39,2.2,,,,,,,,,,,,,,,,
2012,85,94.77,1.98,1.339,,,,,,,,,,,,,,,,,
2012,88,117,2.23,1.34,1.7,,,,,,,,,,,,,,,,
2012,89,108.4,2.2,1.39,,,,,,,,,,,,,,,,,
2012,93,117,2.31,1.4,2.2,,,,,,,,,,,,,,,,
2012,94,145,3.2,1.48,2.6,,,,,,,,,,,,,,,,
2012,95,116.4,2.5,1.3,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,98,110,2,1.45,2.75,,,,,,,,,,,,,,,,
2012,99,90,2.13,1.32,1.9,,,,,,,,,,,,,,,,
2012,101,112,2,1.27,,,,,,,,,,,,,,,,,
2012,102,,2.5,1.5,1.5,,,,,,,,,,,,,,,,
2012,104,113,2.25,1.3,1.2,,,,,,,,,,,,,,,,
2012,105,123,2,1.51,1.8,,,,,,,,,,,,,,,,
2012,107,118,2.25,1.4,1.8,,,,,,,,,,,,,,,,
2012,108,96.6256886344,2,1.38,2.6893655,,,,,,,,,,,,,,,,
2012,109,,2.375,1.4,2,,,,,,,,,,,,,,,,
2012,110,116,2.1,1.42,,,,,,,,,,,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,110,2,1.35,3,,,,,,,,,,,,,,,,
2012Q1,4,119,2,1.3,,,,,,,,,,,,,,,,,
2012Q1,5,107,1.75,1.4,,,,,,,,,,,,,,,,,
2012Q1,6,117,2,1.35,,,,,,,,,,,,,,,,,
2012Q1,7,113,1.6,1.44,,,,,,,,,,,,,,,,,
2012Q1,8,115,2,1.45,,,,,,,,,,,,,,,,,
2012Q1,14,100,2,1.4,,,,,,,,,,,,,,,,,
2012Q1,15,112,2,,,,,,,,,,,,,,,,,,
2012Q1,16,114,2.25,1.5,,,,,,,,,,,,,,,,,
2012Q1,20,120,1.75,1.38,,,,,,,,,,,,,,,,,
2012Q1,23,105,2,1.43,,,,,,,,,,,,,,,,,
2012Q1,24,120,1.75,1.28,,,,,,,,,,,,,,,,,
2012Q1,26,120,1.7,1.42,,,,,,,,,,,,,,,,,
2012Q1,29,118,1.75,1.42,,,,,,,,,,,,,,,,,
2012Q1,30,115,1.75,1.45,,,,,,,,,,,,,,,,,
2012Q1,31,,1.75,,,,,,,,,,,,,,,,,,
2012Q1,32,115,1.75,1.42,,,,,,,,,,,,,,,,,
2012Q1,33,,,,,,,,,,,,,,,,,,,,
2012Q1,37,110,1.9,1.45,,,,,,,,,,,,,,,,,
2012Q1,38,108,1.5,1.45,,,,,,,,,,,,,,,,,
2012Q1,41,110,1.75,1.45,,,,,,,,,,,,,,,,,
2012Q1,42,115,2,1.45,,,,,,,,,,,,,,,,,
2012Q1,47,117.2222222222,,1.3733333333,,,,,,,,,,,,,,,,,
2012Q1,48,,,,,,,,,,,,,,,,,,,,
2012Q1,49,,1.75,,,,,,,,,,,,,,,,,,
2012Q1,52,111,2,1.45,,,,,,,,,,,,,,,,,
2012Q1,54,110,2,1.4,,,,,,,,,,,,,,,,,
2012Q1,56,88,2,1.27,,,,,,,,,,,,,,,,,
2012Q1,61,,2,,,,,,,,,,,,,,,,,,
2012Q1,73,105,1.5,1.3,,,,,,,,,,,,,,,,,
2012Q1,82,,2,,,,,,,,,,,,,,,,,,
2012Q1,84,112.5,1.75,1.44,,,,,,,,,,,,,,,,,
2012Q1,85,94.5,1.83,1.3497,,,,,,,,,,,,,,,,,
2012Q1,88,114,2,1.38,,,,,,,,,,,,,,,,,
2012Q1,89,107.43,1.9,1.4,,,,,,,,,,,,,,,,,
2012Q1,93,120,2,1.42,,,,,,,,,,,,,,,,,
2012Q1,94,145,2.5,1.47,,,,,,,,,,,,,,,,,
2012Q1,95,116.8,2,1.35,,,,,,,,,,,,,,,,,
2012Q1,96,115,1.75,1.38,,,,,,,,,,,,,,,,,
2012Q1,98,110,1.75,1.52,,,,,,,,,,,,,,,,,
2012Q1,99,90,1.83,1.35,,,,,,,,,,,,,,,,,
2012Q1,101,107,2,1.3,,,,,,,,,,,,,,,,,
2012Q1,102,,2,1.53,,,,,,,,,,,,,,,,,
2012Q1,104,110,2,1.4,,,,,,,,,,,,,,,,,
2012Q1,105,120,1.75,1.52,,,,,,,,,,,,,,,,,
2012Q1,107,118,1.75,1.4,,,,,,,,,,,,,,,,,
2012Q1,108,97.2803633772,1.5,1.38,,,,,,,,,,,,,,,,,
2012Q1,109,117.2,2,1.4,,,,,,,,,,,,,,,,,
2012Q1,110,116,1.8,1.42,,,,,,,,,,,,,,,,,
2012Q1,111,,,,,,,,,,,,,,,,,,,,
2012Q1,112,105,1.75,1.35,,,,,,,,,,,,,,,,,
2012Q2,4,119,2,1.3,,,,,,,,,,,,,,,,,
2012Q2,5,105,1.75,1.3,,,,,,,,,,,,,,,,,
2012Q2,6,120,2.25,1.35,,,,,,,,,,,,,,,,,
2012Q2,7,113,1.75,1.44,,,,,,,,,,,,,,,,,
2012Q2,8,115,2.25,1.45,,,,,,,,,,,,,,,,,
2012Q2,14,100,2,1.5,,,,,,,,,,,,,,,,,
2012Q2,15,115,2.1,,,,,,,,,,,,,,,,,,
2012Q2,16,110,2.25,1.5,,,,,,,,,,,,,,,,,
2012Q2,20,122,1.75,1.38,,,,,,,,,,,,,,,,,
2012Q2,23,108,2.25,1.4,,,,,,,,,,,,,,,,,
2012Q2,24,115,2,1.26,,,,,,,,,,,,,,,,,
2012Q2,26,125,1.9,1.42,,,,,,,,,,,,,,,,,
2012Q2,29,118,1.75,1.42,,,,,,,,,,,,,,,,,
2012Q2,30,115,1.75,1.45,,,,,,,,,,,,,,,,,
2012Q2,31,,2,,,,,,,,,,,,,,,,,,
2012Q2,32,115,2.05,1.42,,,,,,,,,,,,,,,,,
2012Q2,33,,,,,,,,,,,,,,,,,,,,
2012Q2,37,110,2.1,1.45,,,,,,,,,,,,,,,,,
2012Q2,38,108,1.5,1.47,,,,,,,,,,,,,,,,,
2012Q2,41,100,2,1.44,,,,,,,,,,,,,,,,,
2012Q2,42,115,2.1,1.45,,,,,,,,,,,,,,,,,
2012Q2,47,120,,1.3633333333,,,,,,,,,,,,,,,,,
2012Q2,48,,,,,,,,,,,,,,,,,,,,
2012Q2,49,130,2,1.5625,,,,,,,,,,,,,,,,,
2012Q2,52,115,2.25,1.4,,,,,,,,,,,,,,,,,
2012Q2,54,110,2.25,1.4,,,,,,,,,,,,,,,,,
2012Q2,56,87,2.25,1.24,,,,,,,,,,,,,,,,,
2012Q2,61,,2.25,,,,,,,,,,,,,,,,,,
2012Q2,73,105,1.5,1.3,,,,,,,,,,,,,,,,,
2012Q2,82,,2,,,,,,,,,,,,,,,,,,
2012Q2,84,113.3,2,1.405,,,,,,,,,,,,,,,,,
2012Q2,85,92.67,2,1.342,,,,,,,,,,,,,,,,,
2012Q2,88,113,2.08,1.36,,,,,,,,,,,,,,,,,
2012Q2,89,108.16,2.2,1.4,,,,,,,,,,,,,,,,,
2012Q2,93,118,2.25,1.41,,,,,,,,,,,,,,,,,
2012Q2,94,150,3.25,1.47,,,,,,,,,,,,,,,,,
2012Q2,95,116.6,2.25,1.32,,,,,,,,,,,,,,,,,
2012Q2,96,115,2,1.35,,,,,,,,,,,,,,,,,
2012Q2,98,110,2,1.5,,,,,,,,,,,,,,,,,
2012Q2,99,90,2,1.33,,,,,,,,,,,,,,,,,
2012Q2,101,110,2,1.26,,,,,,,,,,,,,,,,,
2012Q2,102,,2.25,1.51,,,,,,,,,,,,,,,,,
2012Q2,104,112,2,1.38,,,,,,,,,,,,,,,,,
2012Q2,105,125,2,1.48,,,,,,,,,,,,,,,,,
2012Q2,107,118,2,1.4,,,,,,,,,,,,,,,,,
2012Q2,108,96.8426017368,2,1.38,,,,,,,,,,,,,,,,,
2012Q2,109,117.2,2.25,1.4,,,,,,,,,,,,,,,,,
2012Q2,110,116,2.1,1.42,,,,,,,,,,,,,,,,,
2012Q2,111,,,,,,,,,,,,,,,,,,,,
2012Q2,112,110,2,1.35,,,,,,,,,,,,,,,,,
2013,4,,,1.25,,,,,,,,,,,,,,,,,
2013,5,115,2,1.4,2.1,,,,,,,,,,,,,,,,
2013,6,125,3.25,1.25,2.4,,,,,,,,,,,,,,,,
2013,7,113,1.9,1.44,2.1,,,,,,,,,,,,,,,,
2013,8,120,3,1.4,1.7,,,,,,,,,,,,,,,,
2013,14,100,2.5,1.5,2.5,,,,,,,,,,,,,,,,
2013,15,119,2.2,,,,,,,,,,,,,,,,,,
2013,16,105,2,1.45,2,,,,,,,,,,,,,,,,
2013,20,128,2.45,1.35,2.3,,,,,,,,,,,,,,,,
2013,23,120,3.75,1.31,2.5,,,,,,,,,,,,,,,,
2013,24,118,2.875,1.23,2.5,,,,,,,,,,,,,,,,
2013,26,130,2.4,1.42,,,,,,,,,,,,,,,,,
2013,29,120,2,1.41,2.5,,,,,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,,2.75,,,,,,,,,,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,37,115,2.7,1.45,,,,,,,,,,,,,,,,,
2013,38,110,2,1.45,2,,,,,,,,,,,,,,,,
2013,41,100,2.7,1.37,,,,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,,,,,,,
2013,47,,,,1.9,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,115,3,1.35,2.8,,,,,,,,,,,,,,,,
2013,54,120,3.5,1.4,,,,,,,,,,,,,,,,,
2013,56,87,3.25,1.2,,,,,,,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,
2013,73,,,,,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,117.6,2.7,1.26,2.5,,,,,,,,,,,,,,,,
2013,85,103.88,2.71,1.3403,,,,,,,,,,,,,,,,,
2013,88,110,2.85,1.26,1.9,,,,,,,,,,,,,,,,
2013,89,110.7,3.1,1.35,,,,,,,,,,,,,,,,,
2013,93,117,2.9,1.35,2.5,,,,,,,,,,,,,,,,
2013,94,140,3.75,1.5,2.4,,,,,,,,,,,,,,,,
2013,95,115.8,2.5,1.25,2,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,110,3,1.4,3,,,,,,,,,,,,,,,,
2013,99,90,2.88,,1.9,,,,,,,,,,,,,,,,
2013,101,123,2.5,1.25,,,,,,,,,,,,,,,,,
2013,102,,3,1.35,2,,,,,,,,,,,,,,,,
2013,104,113,3,1.3,1.4,,,,,,,,,,,,,,,,
2013,105,120,2.5,1.65,1.8,,,,,,,,,,,,,,,,
2013,107,118,3.5,1.4,2.4,,,,,,,,,,,,,,,,
2013,108,94.898131077,3,1.38,2.5230515,,,,,,,,,,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,116,2.9,1.42,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,115,2.5,1.35,3,,,,,,,,,,,,,,,,
2016,4,,,,2.5,,,,,,,,,,,,,,,,
2016,5,,,,1.8,,,,,,,,,,,,,,,,
2016,6,,,,2.3,,,,,,,,,,,,,,,,
2016,7,,,,2.5,,,,,,,,,,,,,,,,
2016,8,,,,1.7,,,,,,,,,,,,,,,,
2016,14,,,,2.5,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,2.2,,,,,,,,,,,,,,,,
2016,20,,,,2.5,,,,,,,,,,,,,,,,
2016,23,,,,2.5,,,,,,,,,,,,,,,,
2016,24,,,,2,,,,,,,,,,,,,,,,
2016,26,,,,,,,,,,,,,,,,,,,,
2016,29,,,,2.5,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,,,,,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.9,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,,,,2.2,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,56,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,,,,2.7,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,,,,2,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,93,,,,2.5,,,,,,,,,,,,,,,,
2016,94,,,,2.5,,,,,,,,,,,,,,,,
2016,95,,,,2,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,3.5,,,,,,,,,,,,,,,,
2016,99,,,,1.9,,,,,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,,,,3,,,,,,,,,,,,,,,,
2016,104,,,,1.5,,,,,,,,,,,,,,,,
2016,105,,,,2.2,,,,,,,,,,,,,,,,
2016,107,,,,2.6,,,,,,,,,,,,,,,,
2016,108,,,,2.4631665,,,,,,,,,,,,,,,,
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,,,,3.2,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2011Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,1,2.7,,,,,,,,5,85,10,,,,,,,,,
2011,2,1.6,,,,,,30,60,10,,,,,,,,,,,
2011,3,2.5,0,0,0,0,1,5,10,30,40,10,3,1,,,,,,,
2011,4,2.6,,,,,,,,5,90,5,,,,,,,,,
2011,5,2.7,,,,,,,,10,85,5,,,,,,,,,
2011,6,2.5,,,,,,,,10,90,,,,,,,,,,
2011,7,2.5,,,,,,,,,,,,,,,,,,,
2011,8,2.7,,,,,,,,,100,,,,,,,,,,
2011,14,2.7,,,,,,,,,,,,,,,,,,,
2011,15,2.6,,,,,,,,15,85,,,,,,,,,,
2011,16,2.6,0,0,0,0,0,1,3,21,60,15,0,0,,,,,,,
2011,19,2.5,,,,,,,5,20,45,25,5,,,,,,,,
2011,20,2.7,,,,,,,,4,95,1,,,,,,,,,
2011,22,2.7,,,,,,,,10,85,5,,,,,,,,,
2011,23,2.7,,,,,,,,5,90,5,,,,,,,,,
2011,24,2.7,,,,,,,10,20,45,15,10,,,,,,,,
2011,26,2.7,,,,,,,,10,80,10,,,,,,,,,
2011,29,2.5,,,,,,,,50,50,,,,,,,,,,
2011,30,2.7,,,,,,,,5,90,5,,,,,,,,,
2011,31,2.5,,,,,,,,30,70,,,,,,,,,,
2011,32,2.3,,,,,,,,60,40,,,,,,,,,,
2011,33,2.5,,,,,,,,50,50,,,,,,,,,,
2011,36,2.6,,,,,,5,10,20,35,25,5,,,,,,,,
2011,37,2.7,,,,,,,,5,95,,,,,,,,,,
2011,38,2.7,,,,,,,,,80,20,,,,,,,,,
2011,39,2.8,,,,,,,,,90,10,,,,,,,,,
2011,41,2.7,,,,,,,,20,80,,,,,,,,,,
2011,42,2.5,,,,,,5,10,35,40,10,,,,,,,,,
2011,47,2.6,0,0,2,5,10,12,15,16,16,12,9,3,,,,,,,
2011,48,2.6,,,,,,,,,,,,,,,,,,,
2011,52,2.6,0,0,0,0,1,1,3,16,44,25,10,0,,,,,,,
2011,54,2.7,,,,,,,,35,50,15,,,,,,,,,
2011,56,2.6,,,,,,,,10,80,10,,,,,,,,,
2011,57,2.7,,,,,,,,,,,,,,,,,,,
2011,61,2.4,,,,,,,5,45,45,5,,,,,,,,,
2011,68,2.4,,,,,,,5,47.5,42.5,5,,,,,,,,,
2011,70,2.6,,,,,,,,,100,,,,,,,,,,
2011,80,2.7,0,0,0,0,0,0,.0000086256,4.0732150973,91.8535525542,4.0732150973,.0000086256,0,,,,,,,
2011,82,2.7,,,,,,,,,,,,,,,,,,,
2011,84,2.6,0,0,0,0,0,0,0,0,100,0,0,0,,,,,,,
2011,85,2.6,0,0,0,0,0,0,.0000000001,2.2750131947,97.589997002,.1349898032,0,0,,,,,,,
2011,89,2.6,,,,,,,10,40,40,10,,,,,,,,,
2011,90,2.7,0,0,0,0,0,0,0,0,100,0,0,0,,,,,,,
2011,91,2.6,0,0,0,0,0,0,0,40,50,10,0,0,,,,,,,
2011,92,2.6,0,0,0,0,0,0,0,.6379293662,99.3620706338,0,0,0,,,,,,,
2011,93,2.7,,,,,,,,20,80,,,,,,,,,,
2011,94,2.8,,,,,,,,5,75,15,5,,,,,,,,
2011,95,2.7424767442,0,.0813953488,.3255813953,1.0813953488,1.7325581395,4.9534883721,11.9302325581,24.6279069767,29.2093023258,14.5697674419,7.3255813953,4.1627906977,,,,,,,
2011,96,2.7,,,,,,,,5,85,10,,,,,,,,,
2011,98,2.6,,,,,,,,30,65,5,,,,,,,,,
2011,99,2.6,,,,,,,,20,80,,,,,,,,,,
2011,101,2.5,0,0,0,0,0,0,0,30,60,10,,,,,,,,,
2011,102,2.7,,,,,,,,5,90,5,,,,,,,,,
2011,103,2.6,,,,,,,,10,90,,,,,,,,,,
2011,104,2.7,0,0,0,0,0,0,0,15,60,25,0,0,,,,,,,
2011,105,2.6,,,,,,,,10,90,,,,,,,,,,
2011,106,2.8,,,,,,,,,90,10,,,,,,,,,
2011,107,2.6,0,0,0,0,0,0,0,.6379293662,99.3620706338,0,0,0,,,,,,,
2011,108,2.55552,,,,,,2.97,13.46,24.31,29.96,19.94,8.86,.5,,,,,,,
2011,109,2.6,0,0,0,1,2,4,9,22,49,8,4,1,,,,,,,
2011,110,2.5,0,0,0,0,0,0,.0000298906,20.2707807093,79.6854453809,.0437440192,0,0,,,,,,,
2011,111,2.6,,,,,,,,,100,,,,,,,,,,
2011,112,2.6,,,,,,,,30,60,10,,,,,,,,,
2011,113,2.7,,,,,,,10,25,30,20,15,,,,,,,,
2012,1,1.7,,,,2.5,7.5,10,60,20,,,,,,,,,,,
2012,2,1.9,,,,,,10,40,40,10,,,,,,,,,,
2012,3,1,5,5,10,10,20,30,10,5,3,1,1,0,,,,,,,
2012,4,1.8,,,,,10,20,30,30,10,,,,,,,,,,
2012,5,2.1,,,,,,,30,60,10,,,,,,,,,,
2012,6,1.5,,,,,,10,50,30,10,,,,,,,,,,
2012,7,1.5,,,,,,,,,,,,,,,,,,,
2012,8,2,,,,3,7,13,32,35,7,3,,,,,,,,,
2012,14,2.1,,,,,,,,,,,,,,,,,,,
2012,15,1.8,,,,,,15,55,20,10,,,,,,,,,,
2012,16,1.9,1,2,3,7,9,10,23,22,14,6,2,1,,,,,,,
2012,19,1.7,,,,,10,25,35,15,10,5,,,,,,,,,
2012,20,1.8,,,,,5,15,40,30,10,,,,,,,,,,
2012,22,1.8,,,,,,20,60,20,,,,,,,,,,,
2012,23,1.7,,,,,,10,40,30,20,,,,,,,,,,
2012,24,1.8,,,,,12.5,20,35,20,12.5,,,,,,,,,,
2012,26,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2012,29,2,,,,,,,20,50,30,,,,,,,,,,
2012,30,1.5,,,,,,40,50,10,,,,,,,,,,,
2012,31,1.8,,,,,10,20,40,30,,,,,,,,,,,
2012,32,1.2,,,1,6,29,36,22,5,1,,,,,,,,,,
2012,33,2.3,,,,,,,20,60,20,,,,,,,,,,
2012,36,2,,,,,,5,20,35,25,10,5,,,,,,,,
2012,37,1.8,,,,,2,18,48,27,5,,,,,,,,,,
2012,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2012,39,2,,,,,,10,25,60,5,,,,,,,,,,
2012,41,2.2,,,,,,,20,60,20,,,,,,,,,,
2012,42,1.9,,,,,5,10,40,30,15,,,,,,,,,,
2012,47,2,0,2,3,7,12,17,18,18,14,7,2,0,,,,,,,
2012,48,1.5,,,,,,,,,,,,,,,,,,,
2012,52,1.8,0,0,0,0,10,21,41,20,5,2,1,0,,,,,,,
2012,54,1.8,,,,,,25,50,25,,,,,,,,,,,
2012,56,1.8,,,,,,10,80,10,,,,,,,,,,,
2012,57,1.9,,,,,,,,,,,,,,,,,,,
2012,61,1.5,,,,,20,35,35,10,,,,,,,,,,,
2012,68,1.4,,,,5,12.5,40,32.5,10,,,,,,,,,,,
2012,70,1.5,,,,,,40,60,,,,,,,,,,,,
2012,80,2,.0000009584,.0000882528,.0060653586,.17845498,2.2758716803,12.6850120319,31.1236374894,33.7667017501,16.2059438806,3.4278609996,.3173814113,.012981207,,,,,,,
2012,82,1.8,,,,,,,,,,,,,,,,,,,
2012,84,1.9,0,0,0,1,5,18,30,26,14,4,1,1,,,,,,,
2012,85,1.6,.010188923,.0734648131,.6742682078,3.5658913308,11.5417121185,22.8893227167,27.8333948003,20.7568616424,9.4903538357,2.6581420842,.45553746,.0508620675,,,,,,,
2012,89,1.7,,,,5,7.5,20,25,25,10,5,2.5,,,,,,,,
2012,90,1.5,0,0,0,0,20,40,40,0,0,0,0,0,,,,,,,
2012,91,1,0,0,2.5,15,32.5,40,7.5,2.5,0,0,0,0,,,,,,,
2012,92,1.4,.0111796072,.1628025827,1.3921930021,6.7512582287,18.6061647969,26.1408755726,27.0522348832,15.3471266714,3.6789780515,.7762519737,.0765332673,.0044013627,,,,,,,
2012,93,2,,,,,,10,30,50,10,,,,,,,,,,
2012,94,3,,,,,,2,6,14,22,30,18,8,,,,,,,
2012,95,1.9002767442,0,.2813953488,.3255813953,2.5813953488,8.2325581395,19.9534883721,34.9302325583,25.6279069767,5.2093023256,1.5697674419,.8255813953,.4627906977,,,,,,,
2012,96,1.5,,,,5,10,20,40,15,10,,,,,,,,,,
2012,98,1.4,,,,,15,35,25,15,10,,,,,,,,,,
2012,99,1.6,,,,,,40,60,,,,,,,,,,,,
2012,101,1.6,0,0,0,10,10,35,35,10,0,0,,,,,,,,,
2012,102,1.7,,,,1,4,20,50,20,4,1,,,,,,,,,
2012,103,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2012,104,1.8,0,0,0,0,5,15,40,25,10,5,0,0,,,,,,,
2012,105,1.8,,,,,,15,60,20,5,,,,,,,,,,
2012,106,1.8,,,,,,10,40,30,20,,,,,,,,,,
2012,107,1.4,.0111796072,.1628025827,1.3921930021,6.7512582287,18.6061647969,26.1408755726,27.0522348832,15.3471266714,3.6789780515,.7762519737,.0765332673,.0044013627,,,,,,,
2012,108,2.0383125,,,,,3.04,13.75,24.83,30.06,19.64,8.35,.33,,,,,,,,
2012,109,1.5,.5,1,2,5,9,24.5,30,18,6,2,1,1,,,,,,,
2012,110,1.6,0,.0000000044,.0000268121,.020095535,1.9302430537,25.8176937294,53.4138190764,17.9018660779,.9099351328,.0063150278,.0000055499,.0000000006,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,1.8,,,,,,20,50,25,5,,,,,,,,,,
2012,113,2.4,,,,5,5,10,20,20,20,15,5,,,,,,,,
2012Sep,1,,,,,,,,,,,,,,,,,,,,
2012Sep,2,1.8,,,,,,15,35,35,15,,,,,,,,,,
2012Sep,3,.5,5,5,10,15,30,15,10,5,3,1,1,0,,,,,,,
2012Sep,4,1.5,,,,,10,20,30,30,10,,,,,,,,,,
2012Sep,5,2,,,,,,15,35,35,15,,,,,,,,,,
2012Sep,6,1.5,,,,,,10,60,30,,,,,,,,,,,
2012Sep,7,1.5,,,,,,,,,,,,,,,,,,,
2012Sep,8,1.9,,,,3,8,15,33,31,7,3,,,,,,,,,
2012Sep,14,1.8,,,,,,,,,,,,,,,,,,,
2012Sep,15,1.8,,,,,,25,40,20,15,,,,,,,,,,
2012Sep,16,1.8,0,2,3,7,8,13,24,20,14,7,2,0,,,,,,,
2012Sep,19,1.5,,,,,,,,,,,,,,,,,,,
2012Sep,20,1.7,,,,,5,20,40,25,10,,,,,,,,,,
2012Sep,22,1.5,,,,,5,35,50,10,,,,,,,,,,,
2012Sep,23,1.4,,,,,15,30,25,20,10,,,,,,,,,,
2012Sep,24,1.7,,,,,12.5,20,35,20,12.5,,,,,,,,,,
2012Sep,26,1.7,,,,,5,25,35,25,7.5,2.5,,,,,,,,,
2012Sep,29,2,,,,,,,20,50,30,,,,,,,,,,
2012Sep,30,1.1,,,,,40,50,10,,,,,,,,,,,,
2012Sep,31,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2012Sep,32,,,,,,,,,,,,,,,,,,,,
2012Sep,33,2.2,,,,,,,20,60,20,,,,,,,,,,
2012Sep,36,1.7,,,,,5,15,30,30,15,5,,,,,,,,,
2012Sep,37,1.7,,,,,2,24,42,24,8,,,,,,,,,,
2012Sep,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2012Sep,39,1.9,,,,,10,15,55,15,5,,,,,,,,,,
2012Sep,41,2,,,,,,,,,,,,,,,,,,,
2012Sep,42,1.8,,,,,10,15,30,25,15,5,,,,,,,,,
2012Sep,47,1.9,0,2,3,5,15,16,18,18,15,5,3,0,,,,,,,
2012Sep,48,1.5,,,,,,,,,,,,,,,,,,,
2012Sep,52,1.6,0,0,0,0,10,21,43,18,5,2,1,0,,,,,,,
2012Sep,54,1.6,,,,,,20,60,20,,,,,,,,,,,
2012Sep,56,,,,,,,,,,,,,,,,,,,,
2012Sep,57,,,,,,,,,,,,,,,,,,,,
2012Sep,61,,,,,,,,,,,,,,,,,,,,
2012Sep,68,,,,,,,,,,,,,,,,,,,,
2012Sep,70,,,,,,,,,,,,,,,,,,,,
2012Sep,80,,,,,,,,,,,,,,,,,,,,
2012Sep,82,1.7,,,,,,,,,,,,,,,,,,,
2012Sep,84,,,,,,,,,,,,,,,,,,,,
2012Sep,85,1.5,.2736601786,.7078726842,2.7904851185,7.3091621416,14.1680736317,20.3271581408,21.5875237763,16.970538935,9.8748346829,4.2525525792,1.3551000744,.3830380568,,,,,,,
2012Sep,89,1.6,,,2.5,5,10,20,30,15,10,5,2.5,,,,,,,,
2012Sep,90,1,0,0,0,0,35,45,20,0,0,0,0,0,,,,,,,
2012Sep,91,.8,0,0,5,25,45,20,5,0,0,0,0,0,,,,,,,
2012Sep,92,1.2,.6777630088,2.1434888638,6.0835767,12.7020422442,19.5138840073,19.926457562,18.95357305,12.769015378,4.7528150786,1.8988068382,.4771590244,.1014182447,,,,,,,
2012Sep,93,2,,,,,,10,40,40,10,,,,,,,,,,
2012Sep,94,3,,,,,,4,8,10,20,32,16,10,,,,,,,
2012Sep,95,1.9294285714,0,0,.1428571429,5,9.1428571429,18.2857142857,30.9285714285,20.5714285714,12.2857142857,2,1.5,.1428571429,,,,,,,
2012Sep,96,1.4,,,,5,20,40,20,10,5,,,,,,,,,,
2012Sep,98,1.2,,,,10,20,30,20,15,5,,,,,,,,,,
2012Sep,99,,,,,,,,,,,,,,,,,,,,
2012Sep,101,1.7,0,0,0,10,10,35,35,10,0,0,,,,,,,,,
2012Sep,102,1.5,,,,1,4,15,60,15,4,1,,,,,,,,,
2012Sep,103,1.5,,,,,5,30,40,20,5,,,,,,,,,,
2012Sep,104,1.5,0,0,0,0,5,25,35,20,10,5,0,0,,,,,,,
2012Sep,105,1.9,,,,,,10,60,25,5,,,,,,,,,,
2012Sep,106,1.5,,,,5,5,25,30,25,5,5,,,,,,,,,
2012Sep,107,1.2,.6777630088,2.1434888638,6.0835767,12.7020422442,19.5138840073,19.926457562,18.95357305,12.769015378,4.7528150786,1.8988068382,.4771590244,.1014182447,,,,,,,
2012Sep,108,2.04903,,,,,2.75,13.48,24.71,30.35,19.91,8.47,.33,,,,,,,,
2012Sep,109,1.45,.5,3,5,11,15,20,23,11,6,4,1,.5,,,,,,,
2012Sep,110,1.5,.1874083328,.5575201177,2.4340788831,6.9295558463,14.2232994156,21.0529622602,22.4748403109,17.3045153774,9.6087380674,3.8471544569,1.110357976,.2695689557,,,,,,,
2012Sep,111,,,,,,,,,,,,,,,,,,,,
2012Sep,112,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2012Sep,113,,,,,,,,,,,,,,,,,,,,
2013,1,1.9,,,,,2.5,7.5,60,30,,,,,,,,,,,
2013,2,1.7,,,,,5,10,35,30,15,5,,,,,,,,,
2013,3,2,3,3,3,5,10,20,20,20,10,3,2,1,,,,,,,
2013,4,1.8,,,5,5,10,20,25,20,10,5,0,,,,,,,,
2013,5,1.8,,,,,,10,50,30,10,,,,,,,,,,
2013,6,2,,,,,,5,40,50,5,,,,,,,,,,
2013,7,1.6,,,,,,,,,,,,,,,,,,,
2013,8,2,1,1,2,3,7,17,24,25,13,4,2,1,,,,,,,
2013,14,2.3,,,,,,,,,,,,,,,,,,,
2013,15,1.8,,,,,5,10,50,25,10,,,,,,,,,,
2013,16,1.7,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2013,19,1.8,,,,,10,25,35,15,10,5,,,,,,,,,
2013,20,1.9,,,,,5,20,35,30,10,,,,,,,,,,
2013,22,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2013,23,1.3,,,,,15,30,25,20,10,,,,,,,,,,
2013,24,1.5,,,,5,10,20,35,15,10,5,,,,,,,,,
2013,26,1.9,,,,,5,22.5,30,27.5,10,5,,,,,,,,,
2013,29,2,,,,,,,20,50,30,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,1.9,,,,,10,25,35,20,10,,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,2,,,,,,20,30,30,20,,,,,,,,,,
2013,36,2,,,,,5,10,20,35,20,5,5,,,,,,,,
2013,37,2.2,,,,,,10,35,43,12,,,,,,,,,,
2013,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2013,39,1.6,,,,,5,20,60,10,5,,,,,,,,,,
2013,41,2,,,,,,,45,55,,,,,,,,,,,
2013,42,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2013,47,1.9,0,2,3,5,15,16,18,18,15,5,3,0,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,1.7,0,0,0,0,10,22,41,19,5,2,1,0,,,,,,,
2013,54,1.8,,,,,,25,50,25,,,,,,,,,,,
2013,56,2,,,,,,,10,80,10,,,,,,,,,,
2013,57,1.7,,,,,,,,,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,1.6,,,,,,15,55,30,,,,,,,,,,,
2013,80,1.8,.003226853,.0366814282,.3747021515,2.2878712344,8.5551026005,19.6156400723,27.6013228966,23.8432579584,12.6427420676,4.1121605014,.8195554004,.1077368357,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,2,1,1,1,1,6,15,23,27,15,7,2,1,,,,,,,
2013,85,1.6,.9048282707,1.3701849241,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858066,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.8268107012,,,,,,,
2013,89,1.8,,,2.5,2.5,7.5,20,20,20,20,5,2.5,,,,,,,,
2013,90,1.7,0,0,0,0,10,20,50,20,0,0,0,0,,,,,,,
2013,91,,,,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,2,,,,,,10,30,50,10,,,,,,,,,,
2013,94,2.2,,,,2.5,5,10,17.5,30,20,10,5,,,,,,,,
2013,95,1.8602767442,0,.2813953488,.3255813953,4.5813953488,10.2325581395,23.9534883721,28.9302325583,18.6279069767,8.2093023256,2.5697674419,1.8255813953,.4627906977,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,1.9,,,,2.5,10,15,30,22.5,15,5,,,,,,,,,
2013,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,
2013,102,1.5,,,.5,2,7.5,20,40,20,7.5,2,.5,,,,,,,,
2013,103,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2013,104,2,0,0,0,0,5,10,25,30,15,10,5,0,,,,,,,
2013,105,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2013,106,1.6,,,,,,30,35,30,5,,,,,,,,,,
2013,107,1.7,.0119033057,.1256546512,.8965346154,4.0869391049,11.9156295929,19.6465168145,26.6336438308,22.8715145149,9.3671541743,3.5830821903,.751607896,.1098193091,,,,,,,
2013,108,2.1020725,,,,,2.02,12.33,23.54,30.72,21.1,9.63,.66,,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,1.6,.0000032167,.0002353785,.0201580402,.6089949926,6.6465138046,26.5993386293,39.4869901064,21.826960042,4.4673845556,.3343233794,.0090112943,.0000865604,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2.2,,,,,,5,20,50,20,5,,,,,,,,,
2013,113,1.9,,,,5,5,15,20,20,20,10,5,,,,,,,,
2013Sep,1,,,,,,,,,,,,,,,,,,,,
2013Sep,2,1.7,,,,,5,15,30,28,18,4,,,,,,,,,
2013Sep,3,2.5,3,3,3,5,5,10,15,20,20,10,5,1,,,,,,,
2013Sep,4,1.8,,,5,5,10,20,25,20,10,5,0,,,,,,,,
2013Sep,5,1.6,,,,,10,25,30,25,10,,,,,,,,,,
2013Sep,6,2,,,,,,5,40,50,5,,,,,,,,,,
2013Sep,7,1.6,,,,,,,,,,,,,,,,,,,
2013Sep,8,2,1,2,3,4,12,16,20,22,13,4,2,1,,,,,,,
2013Sep,14,2.5,,,,,,,,,,,,,,,,,,,
2013Sep,15,1.75,,,,,5,20,40,20,15,,,,,,,,,,
2013Sep,16,1.6,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2013Sep,19,1.7,,,,,,,,,,,,,,,,,,,
2013Sep,20,1.9,,,,,5,20,35,30,10,,,,,,,,,,
2013Sep,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2013Sep,23,1.3,,,,,15,30,25,20,10,,,,,,,,,,
2013Sep,24,1.4,,,,7.5,15,35,20,15,7.5,,,,,,,,,,
2013Sep,26,1.9,,,,,5,25,27.5,25,12.5,5,,,,,,,,,
2013Sep,29,2,,,,,,,20,50,30,,,,,,,,,,
2013Sep,30,,,,,,,,,,,,,,,,,,,,
2013Sep,31,2.1,,,,,,15,25,35,20,5,,,,,,,,,
2013Sep,32,,,,,,,,,,,,,,,,,,,,
2013Sep,33,2,,,,,,20,30,30,20,,,,,,,,,,
2013Sep,36,1.9,,,,,5,10,35,25,15,10,,,,,,,,,
2013Sep,37,2.2,,,,,2,10,32,41,14,1,,,,,,,,,
2013Sep,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2013Sep,39,1.6,,,,,5,15,60,15,5,,,,,,,,,,
2013Sep,41,1.9,,,,,,,,,,,,,,,,,,,
2013Sep,42,1.7,,,,,5,20,35,30,10,,,,,,,,,,
2013Sep,47,1.9,0,2,3,5,15,16,18,18,15,5,3,0,,,,,,,
2013Sep,48,,,,,,,,,,,,,,,,,,,,
2013Sep,52,1.7,0,0,0,0,10,21,41,19,5,2,2,0,,,,,,,
2013Sep,54,1.8,,,,,,40,40,20,,,,,,,,,,,
2013Sep,56,,,,,,,,,,,,,,,,,,,,
2013Sep,57,,,,,,,,,,,,,,,,,,,,
2013Sep,61,,,,,,,,,,,,,,,,,,,,
2013Sep,68,,,,,,,,,,,,,,,,,,,,
2013Sep,70,,,,,,,,,,,,,,,,,,,,
2013Sep,80,,,,,,,,,,,,,,,,,,,,
2013Sep,82,,,,,,,,,,,,,,,,,,,,
2013Sep,84,,,,,,,,,,,,,,,,,,,,
2013Sep,85,1.6,1.513014001,1.8246367575,4.491369596,8.0365050387,12.1179209668,15.3981703789,16.4890158294,14.880113677,11.3162290097,7.2523046181,3.9167054976,2.7640146293,,,,,,,
2013Sep,89,1.8,,,2.5,5,7.5,12.5,25,25,15,5,2.5,,,,,,,,
2013Sep,90,1.8,0,0,0,0,10,20,50,20,0,0,0,0,,,,,,,
2013Sep,91,,,,,,,,,,,,,,,,,,,,
2013Sep,92,,,,,,,,,,,,,,,,,,,,
2013Sep,93,2,,,,,,10,40,40,10,,,,,,,,,,
2013Sep,94,1.9,,,,5,10,15,27.5,17.5,12.5,7.5,5,,,,,,,,
2013Sep,95,1.9044285714,0,0,2.1428571429,3.5,10.1428571429,16.2857142857,28.9285714285,24.5714285714,12.2857142857,1.5,.5,.1428571429,,,,,,,
2013Sep,96,,,,,,,,,,,,,,,,,,,,
2013Sep,98,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2013Sep,99,,,,,,,,,,,,,,,,,,,,
2013Sep,101,,,,,,,,,,,,,,,,,,,,
2013Sep,102,1.5,,.5,1.5,3,7.5,20,35,20,7.5,3,1.5,.5,,,,,,,
2013Sep,103,,,,,,,,,,,,,,,,,,,,
2013Sep,104,2.2,0,0,0,0,5,10,25,30,20,5,5,0,,,,,,,
2013Sep,105,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2013Sep,106,1.5,,,,,,,,,,,,,,,,,,,
2013Sep,107,1.7,.213042899,.7802202031,2.6029955135,6.6026335324,12.7355299509,16.6296945687,20.8717666648,19.7106416159,10.5655134236,6.0904065805,2.3361710392,.8613840084,,,,,,,
2013Sep,108,2.08007,,,,,2.3,12.79,24.02,30.6,20.61,9.16,.52,,,,,,,,
2013Sep,109,,,,,,,,,,,,,,,,,,,,
2013Sep,110,1.6,.1428890848,.4376327889,1.9771834866,5.8740771248,12.6664561722,19.828361576,22.5367348056,18.598757357,11.1440026844,4.8472886755,1.5302295669,.4163866773,,,,,,,
2013Sep,111,,,,,,,,,,,,,,,,,,,,
2013Sep,112,2.2,,,,,,5,20,50,20,5,,,,,,,,,
2013Sep,113,,,,,,5,15,15,30,25,10,,,,,,,,,
2016,1,1.9,,,,,,20,70,10,,,,,,,,,,,
2016,2,1.8,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2016,3,3,1,1,1,2,2,3,10,15,20,25,15,5,,,,,,,
2016,4,1.8,,,0,5,10,20,30,20,10,5,0,,,,,,,,
2016,5,1.8,,,,,15,25,30,25,5,,,,,,,,,,
2016,6,2,,,,,,5,45,45,5,,,,,,,,,,
2016,7,2,,,,,,,,,,,,,,,,,,,
2016,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2016,14,3,,,,,,,,,,,,,,,,,,,
2016,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2016,16,1.8,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2016,19,1.7,,,,,,,,,,,,,,,,,,,
2016,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2016,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2016,23,2.8,,,,1,3,6,10,15,25,20,15,5,,,,,,,
2016,24,1.9,,,,10,12.5,15,25,17.5,12.5,7.5,,,,,,,,,
2016,26,1.9,,,,2.5,10,20,25,22.5,15,5,,,,,,,,,
2016,29,2,,,,,,,20,50,30,,,,,,,,,,
2016,30,1.9,,,,,,,,,,,,,,,,,,,
2016,31,2,,,,,5,15,30,35,10,5,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,2,,,,,5,20,25,25,20,5,,,,,,,,,
2016,36,1.8,,,,,10,20,30,25,10,5,,,,,,,,,
2016,37,2.2,,,,,,5,23,45,22,5,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,1.9,,,,,5,15,65,10,5,,,,,,,,,,
2016,41,2,,,,,,,,,,,,,,,,,,,
2016,42,1.8,,,,,,15,45,35,5,,,,,,,,,,
2016,47,2,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,2,0,0,0,1,3,8,27,31,15,10,4,1,,,,,,,
2016,54,1.9,,,,,,25,50,25,,,,,,,,,,,
2016,56,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,68,1.9,,,,,10,15,27.5,22.5,15,10,,,,,,,,,
2016,70,1.9,,,,,,,70,30,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2016,90,1.9,0,0,0,0,0,20,50,30,0,0,0,0,,,,,,,
2016,91,1.8,0,0,0,0,5,30,40,20,5,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,10,40,40,10,,,,,,,,,,
2016,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2016,95,1.8316666667,0,0,0,4.6666666667,7,28.3333333333,33.3333333333,15.3333333333,6.6666666667,4.6666666667,0,0,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2016,99,2.2,,,,,,,20,60,20,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,2,.5,.5,1,2.5,5,10,25,31,15,5,2.5,2,,,,,,,
2016,103,2,,,,,5,10,30,40,10,5,,,,,,,,,
2016,104,2,0,0,0,0,5,10,25,30,20,5,5,0,,,,,,,
2016,105,2,,,,,5,20,35,25,10,5,,,,,,,,,
2016,106,2,,,,,,,,,,,,,,,,,,,
2016,107,1.9,.0039572823,.0504933151,.4311080165,2.3506188787,8.1940436685,15.9814103028,25.701126669,26.5798177962,13.0583080748,5.9044262631,1.4812319234,.2634578096,,,,,,,
2016,108,2.108435,,,,,2.11,12.29,23.27,30.47,21.15,9.9,.81,,,,,,,,
2016,109,2,1,2,4,6,9,10,17,23,15,8,4,1,,,,,,,
2016,110,2,.3010996626,.5636620871,1.8617094019,4.421710756,8.5466379752,13.4446006707,17.2132505345,17.9369419171,15.2126827199,10.5009758899,5.8993996585,4.0973287266,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2.5,,,,,,,10,30,50,10,,,,,,,,,
2016,113,2,,,,,5,15,15,30,25,10,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2011,1,1.5,,,,,10,40,40,10,,,,,,,,,,,
2011,2,1.7,,,,,,20,60,20,,,,,,,,,,,
2011,3,1.8,0,0,1,3,7,25,40,15,5,3,1,0,,,,,,,
2011,4,1.6,,,,,,25,60,15,0,0,,,,,,,,,
2011,5,1.8,,,,,,15,70,15,,,,,,,,,,,
2011,6,1.7,,,,,,5,85,10,,,,,,,,,,,
2011,7,1.7,,,,,,,,,,,,,,,,,,,
2011,8,1.6,,,,,,15,85,,,,,,,,,,,,
2011,14,1.6,,,,,,,,,,,,,,,,,,,
2011,15,1.6,,,,,,35,60,5,,,,,,,,,,,
2011,16,1.5,0,0,0,1,4,25,35,28,6,1,0,0,,,,,,,
2011,19,1.6,,,,,5,25,40,25,5,,,,,,,,,,
2011,20,1.7,,,,,,20,70,10,,,,,,,,,,,
2011,22,1.6,,,,,,20,75,5,,,,,,,,,,,
2011,23,1.6,,,,,,35,60,5,,,,,,,,,,,
2011,24,1.5,,,,5,12.5,27.5,45,10,,,,,,,,,,,
2011,26,1.5,,,,5,10,35,35,10,5,,,,,,,,,,
2011,29,1.7,,,,,,30,60,10,,,,,,,,,,,
2011,30,1.5,,,,,,50,50,,,,,,,,,,,,
2011,31,1.6,,,,,,40,60,,,,,,,,,,,,
2011,32,1.4,,,,1,5,46,44,3,1,,,,,,,,,,
2011,33,1.5,,,,,,50,50,,,,,,,,,,,,
2011,36,1.6,,,,,5,30,40,25,,,,,,,,,,,
2011,37,1.6,,,,,,40,60,,,,,,,,,,,,
2011,38,1.5,,,,,,10,80,10,,,,,,,,,,,
2011,39,1.8,,,,,,5,85,10,,,,,,,,,,,
2011,41,1.6,,,,,,20,80,,,,,,,,,,,,
2011,42,1.6,,,,,,35,60,5,,,,,,,,,,,
2011,47,1.6,2,5,10,14,16,17,17,14,5,0,0,0,,,,,,,
2011,48,1.7,,,,,,,,,,,,,,,,,,,
2011,52,1.5,0,0,0,0,8,36,43,12,1,0,0,0,,,,,,,
2011,54,1.6,,,,,,20,80,,,,,,,,,,,,
2011,56,1.7,,,,,,20,80,,,,,,,,,,,,
2011,57,1.6,,,,,,,,,,,,,,,,,,,
2011,61,1.8,,,,,,15,60,25,,,,,,,,,,,
2011,68,1.7,,,,,7.5,32.5,47.5,12.5,,,,,,,,,,,
2011,70,1.7,,,,,,10,90,,,,,,,,,,,,
2011,80,1.8,.0000618493,.0031212539,.0790131741,.9982058877,6.3231628428,20.1696520913,32.5000164268,26.4915986381,10.9169943191,2.2686701876,.2368177854,.0126855439,,,,,,,
2011,82,1.6,,,,,,,,,,,,,,,,,,,
2011,84,1.6,0,0,0,0,0,10,90,0,0,0,0,0,,,,,,,
2011,85,1.7,0,.0000000053,.000024702,.0158861516,1.4790286961,21.383469198,52.476926425,22.9201212338,1.7047527353,.0197576222,.0000332229,.0000000078,,,,,,,
2011,89,1.6,,,,,10,35,45,10,,,,,,,,,,,
2011,90,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,
2011,91,1.5,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,
2011,92,1.7,.0000000007,.0000018982,.0010669536,.1339209506,3.8709258832,22.5926372185,46.8028941903,24.3235397101,2.1861106649,.0882953675,.0006062349,.0000009275,,,,,,,
2011,93,1.7,,,,,,10,90,,,,,,,,,,,,
2011,94,1.6,,,,,5,18,65,10,2,,,,,,,,,,
2011,95,1.7259032258,.064516129,2.5,4,7.6129032258,12.064516129,18.2903225806,25.1290322582,12.3548387097,11.1290322581,4.564516129,1.4516129032,.8387096774,,,,,,,
2011,96,1.6,,,,,,25,75,,,,,,,,,,,,
2011,98,1.6,,,,,,25,70,5,,,,,,,,,,,
2011,99,1.6,,,,,,20,80,,,,,,,,,,,,
2011,101,1.7,0,0,0,0,0,10,85,5,,,,,,,,,,,
2011,102,1.7,,,,,3,20,60,15,2,,,,,,,,,,
2011,103,1.7,,,,,,15,80,5,,,,,,,,,,,
2011,104,1.5,0,0,0,0,10,30,50,10,0,0,0,0,,,,,,,
2011,105,1.6,,,,,,20,80,,,,,,,,,,,,
2011,106,1.7,,,,,,20,80,,,,,,,,,,,,
2011,107,1.6275371973,0,0,0,.0000000069,.0110971748,16.651302056,79.3955344579,3.9416974192,.0003688852,0,0,0,,,,,,,
2011,108,1.74324,,,.16,4.75,11.35,17.95,23.89,20.33,13.63,6.96,.98,,,,,,,,
2011,109,1.6,.5,.5,1.5,5,9,18,35,18,7,4,1,.5,,,,,,,
2011,110,1.7,.0000002769,.0000338196,.0050450492,.2448550341,3.9543415677,21.6515500763,40.8521756021,26.7592663857,6.0545038239,.4661409814,.0119859301,.000101453,,,,,,,
2011,111,1.6,,,,,,,100,,,,,,,,,,,,
2011,112,1.8,,,,,,,75,25,,,,,,,,,,,
2011,113,1.6,,,,,,20,45,30,5,,,,,,,,,,
2012,1,1,,,,10,40,40,10,,,,,,,,,,,,
2012,2,2.1,,,,,5,15,28,32,15,5,,,,,,,,,
2012,3,-2,30,20,10,10,10,10,5,3,2,0,0,0,,,,,,,
2012,4,.6,,,15,20,40,20,5,0,0,,,,,,,,,,
2012,5,1,,,,5,40,40,15,,,,,,,,,,,,
2012,6,1.2,,,,,10,50,30,10,,,,,,,,,,,
2012,7,1,,,,,,,,,,,,,,,,,,,
2012,8,.8,5,7,12,21,25,20,7,3,,,,,,,,,,,
2012,14,.5,,,,,,,,,,,,,,,,,,,
2012,15,1,,,5,10,35,35,10,5,,,,,,,,,,,
2012,16,1.1,9,3,5,13,18,21,20,7,3,1,0,0,,,,,,,
2012,19,.8,,,10,25,25,25,10,5,,,,,,,,,,,
2012,20,1,,,,10,30,35,20,5,,,,,,,,,,,
2012,22,1,,,,10,30,50,10,,,,,,,,,,,,
2012,23,0,10,15,20,25,17,8,5,,,,,,,,,,,,
2012,24,.4,,,20,35,25,15,5,,,,,,,,,,,,
2012,26,.5,,5,15,30,30,15,5,,,,,,,,,,,,
2012,29,.8,,,,30,50,20,,,,,,,,,,,,,
2012,30,.4,,,30,40,30,,,,,,,,,,,,,,
2012,31,1,,,,,30,50,20,,,,,,,,,,,,
2012,32,.6,1,7,13,20,23,19,12,4,1,,,,,,,,,,
2012,33,.5,,,20,30,30,20,,,,,,,,,,,,,
2012,36,.9,,,,15,35,30,20,,,,,,,,,,,,
2012,37,.5,,,5,32,42,18,3,,,,,,,,,,,,
2012,38,.2,,,20,60,20,,,,,,,,,,,,,,
2012,39,.6,,,10,15,55,15,5,,,,,,,,,,,,
2012,41,1.2,,,,,10,80,10,,,,,,,,,,,,
2012,42,.5,,5,15,25,35,20,,,,,,,,,,,,,
2012,47,.8,2,8,10,14,18,14,12,10,8,4,0,0,,,,,,,
2012,48,.9,,,,,,,,,,,,,,,,,,,
2012,52,.7,0,0,8,23,36,18,10,3,1,1,0,0,,,,,,,
2012,54,.5,,,10,20,40,30,,,,,,,,,,,,,
2012,56,1.1,,,,,40,60,,,,,,,,,,,,,
2012,57,.9,,,,,,,,,,,,,,,,,,,
2012,61,1.3,,,,5,25,40,30,,,,,,,,,,,,
2012,68,1.2,2.5,5,7.5,10,15,40,15,5,,,,,,,,,,,
2012,70,.5,,,,40,60,,,,,,,,,,,,,,
2012,80,1,9.0887591484,6.5450142696,9.0669160354,11.3069846212,12.6932597796,12.8274163931,11.6693030802,9.5563036682,7.0448767671,4.6751332284,2.7928651757,2.7331678331,,,,,,,
2012,82,.6,,,,,,,,,,,,,,,,,,,
2012,84,.3,2,5,15,25,22,13,10,5,2,1,0,0,,,,,,,
2012,85,1,1.513014001,2.738449538,7.9157869184,14.8890507661,20.7284923422,21.3614525617,16.2951881103,9.2007904107,3.8447613506,1.1887913912,.2719087452,.0523138646,,,,,,,
2012,89,1.3,,,,7.5,12.5,35,25,15,5,,,,,,,,,,
2012,90,.7,0,0,5,20,50,20,5,0,0,0,0,0,,,,,,,
2012,91,1.2,0,0,0,15,35,40,10,0,0,0,0,0,,,,,,,
2012,92,1,2.2750131948,4.4057069321,9.1848052663,14.9882284795,19.1462461274,17.3644779712,15.5299093979,10.424892504,4.1219141747,1.8445248786,.5553941088,.1588869647,,,,,,,
2012,93,1.2,,,,,25,60,15,,,,,,,,,,,,
2012,94,.6,2.5,5,12.5,20,30,12.5,10,5,2.5,,,,,,,,,,
2012,95,1.0579032258,2.564516129,8,11,15.1129032258,17.564516129,19.7903225807,9.6290322581,7.3548387097,5.6290322581,2.064516129,.9516129032,.3387096774,,,,,,,
2012,96,1.2,,,,5,35,45,10,5,,,,,,,,,,,
2012,98,.9,,,5,15,25,40,10,5,,,,,,,,,,,
2012,99,.5,,,,40,60,,,,,,,,,,,,,,
2012,101,1.2,10,10,10,10,10,45,5,0,,,,,,,,,,,
2012,102,1.1,,.5,2,7.5,25,40,15,7.5,2,.5,,,,,,,,,
2012,103,1.4,,,,15,20,40,20,5,,,,,,,,,,,
2012,104,.8,0,0,5,20,45,15,10,5,0,0,0,0,,,,,,,
2012,105,1,,,,,20,60,20,,,,,,,,,,,,
2012,106,1.4,,,,,35,40,25,,,,,,,,,,,,
2012,107,.7709945392,.0524318143,.8195159063,6.10516293,21.1970366873,34.4587522879,26.2811164192,9.3932157471,1.5670519758,.1213150575,.004329846,.0000707993,.0000005293,,,,,,,
2012,108,1.163983,,,6.5,12.37,18.82,23.83,19.12,12.62,6.11,.63,,,,,,,,,
2012,109,-.2,4,20,31,16,11.5,7,5,3,1.5,1,0,0,,,,,,,
2012,110,.6,7.865136511,6.5772864353,12.3628432664,16.1789824748,17.4715484837,15.5690102568,11.4481927948,6.9462594133,3.4776834939,1.4366012372,.4896291434,.1768264894,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,1.9,,,,,,,60,40,,,,,,,,,,,
2012,113,.8,,,5,15,25,25,15,10,5,,,,,,,,,,
2012Q2,1,,,,,,,,,,,,,,,,,,,,
2012Q2,2,2,,,,,5,15,28,32,15,5,,,,,,,,,
2012Q2,3,-.5,15,15,15,15,15,15,5,3,2,0,0,0,,,,,,,
2012Q2,4,.2,,5,20,25,25,20,5,0,0,,,,,,,,,,
2012Q2,5,1.2,,,,,20,35,30,15,,,,,,,,,,,
2012Q2,6,1,,,,,20,50,20,10,,,,,,,,,,,
2012Q2,7,.9,,,,,,,,,,,,,,,,,,,
2012Q2,8,.5,5,10,15,22,23,15,7,3,,,,,,,,,,,
2012Q2,14,-.3,,,,,,,,,,,,,,,,,,,
2012Q2,15,.9,,,5,10,35,35,10,5,,,,,,,,,,,
2012Q2,16,.6,10,3,5,16,20,18,13,7,4,3,1,0,,,,,,,
2012Q2,19,,,,,,,,,,,,,,,,,,,,
2012Q2,20,1,,,,10,30,35,20,5,,,,,,,,,,,
2012Q2,22,.8,,,,15,45,30,10,,,,,,,,,,,,
2012Q2,23,0,10,15,20,25,17,8,5,,,,,,,,,,,,
2012Q2,24,0,,10,25,35,15,10,5,,,,,,,,,,,,
2012Q2,26,.2,5,10,20,30,20,10,5,,,,,,,,,,,,
2012Q2,29,.8,,,,30,50,20,,,,,,,,,,,,,
2012Q2,30,.1,,,40,50,10,,,,,,,,,,,,,,
2012Q2,31,1.2,,,,5,15,40,25,10,5,,,,,,,,,,
2012Q2,32,.3,,,,,,,,,,,,,,,,,,,
2012Q2,33,.5,,,20,30,30,20,,,,,,,,,,,,,
2012Q2,36,.9,,,10,30,30,20,10,,,,,,,,,,,,
2012Q2,37,.5,,,10,35,45,10,,,,,,,,,,,,,
2012Q2,38,.1,,,20,60,20,,,,,,,,,,,,,,
2012Q2,39,.5,,,10,15,60,10,5,,,,,,,,,,,,
2012Q2,41,1.1,,,,,,,,,,,,,,,,,,,
2012Q2,42,.3,,,20,40,25,15,,,,,,,,,,,,,
2012Q2,47,.7,2,8,12,15,16,15,12,10,8,2,0,0,,,,,,,
2012Q2,48,.8,,,,,,,,,,,,,,,,,,,
2012Q2,52,.5,0,0,6,25,39,16,10,3,1,0,0,0,,,,,,,
2012Q2,54,.5,,,10,20,40,30,,,,,,,,,,,,,
2012Q2,56,1.1,,,,,40,60,,,,,,,,,,,,,
2012Q2,57,,,,,,,,,,,,,,,,,,,,
2012Q2,61,,,,,,,,,,,,,,,,,,,,
2012Q2,68,,,,,,,,,,,,,,,,,,,,
2012Q2,70,,,,,,,,,,,,,,,,,,,,
2012Q2,80,,,,,,,,,,,,,,,,,,,,
2012Q2,82,.3,,,,,,,,,,,,,,,,,,,
2012Q2,84,,,,,,,,,,,,,,,,,,,,
2012Q2,85,.8,1.2224472655,2.7834684209,9.0235360273,17.8243021589,24.1200686103,22.3634422793,14.2061630026,6.1815590403,1.8417683585,.3755423321,.0523712693,.005331235,,,,,,,
2012Q2,89,1,,,,7.5,12.5,35,25,15,5,,,,,,,,,,
2012Q2,90,.4,0,5,20,50,20,5,0,0,0,0,0,0,,,,,,,
2012Q2,91,1,0,0,2.5,17.5,30,35,12.5,2.5,0,0,0,0,,,,,,,
2012Q2,92,1.1,.9221103423,2.7064461874,7.2237848992,14.1848632406,20.4952476699,19.7430671983,17.7169875279,11.1992741443,3.9138368149,1.4763746133,.3488793296,.0691280323,,,,,,,
2012Q2,93,,,,,,,,,,,,,,,,,,,,
2012Q2,94,.3,6,12,15,30,15,12.5,7.5,2,,,,,,,,,,,
2012Q2,95,.858,4.25,8,12.5,18,22.75,13.5,8.5,6.75,4.75,1,0,0,,,,,,,
2012Q2,96,1,,,,10,35,40,10,5,,,,,,,,,,,
2012Q2,98,.6,,,10,30,40,15,5,,,,,,,,,,,,
2012Q2,99,,,,,,,,,,,,,,,,,,,,
2012Q2,101,1.2,10,10,10,10,10,45,5,0,,,,,,,,,,,
2012Q2,102,1.1,,,1,5,25,45,20,2.5,1,.5,,,,,,,,,
2012Q2,103,,,,,,,,,,,,,,,,,,,,
2012Q2,104,.7,0,0,5,20,45,15,10,5,0,0,0,0,,,,,,,
2012Q2,105,.8,,,,5,55,25,15,,,,,,,,,,,,
2012Q2,106,1.3,,,,,,,,,,,,,,,,,,,
2012Q2,107,.6515089615,.5214318713,3.0039737241,11.0234146478,23.5330372519,29.2580586997,21.1913123189,8.9373729694,2.1922034095,.3121783767,.0257543296,.0012280897,.0000343114,,,,,,,
2012Q2,108,.979642,,2.22,8.42,14.7,20.98,22.8,16.62,10.28,3.93,.05,,,,,,,,,
2012Q2,109,-.2,3,18,32,15,10,8,6,4,2,1,.5,.5,,,,,,,
2012Q2,110,.6,5.8372802485,6.1337595551,12.6566019761,17.6000243944,19.3386006689,16.7902493759,11.5186752503,6.2437085778,2.6739161194,.9046447701,.241759924,.0607791395,,,,,,,
2012Q2,111,,,,,,,,,,,,,,,,,,,,
2012Q2,112,1.9,,,,,,,60,40,,,,,,,,,,,
2012Q2,113,,,,,,,,,,,,,,,,,,,,
2013,1,1.9,,,,10,10,30,40,10,,,,,,,,,,,
2013,2,1.8,,,,5,8,15,25,20,15,7,5,,,,,,,,
2013,3,2.5,1,3,3,3,3,10,20,20,20,8,7,2,,,,,,,
2013,4,1.8,,,5,5,10,20,25,20,10,5,0,,,,,,,,
2013,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2013,6,2,,,,,,5,35,55,5,,,,,,,,,,
2013,7,1.8,,,,,,,,,,,,,,,,,,,
2013,8,1.9,3,4,7,10,15,18,21,15,6,1,,,,,,,,,
2013,14,1.2,,,,,,,,,,,,,,,,,,,
2013,15,1.25,,,5,5,15,30,30,10,5,,,,,,,,,,
2013,16,1.6,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2013,19,1.4,,,,10,25,25,25,10,5,,,,,,,,,,
2013,20,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2013,22,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2013,23,1.5,1,2,5,10,15,20,25,15,5,2,,,,,,,,,
2013,24,1,,,5,10,20,30,20,10,5,,,,,,,,,,
2013,26,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,
2013,29,1.5,,,,,20,30,50,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,1.5,,,,,10,25,40,20,5,,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,1,,,5,20,25,25,20,5,,,,,,,,,,,
2013,36,2,,,,5,10,15,20,30,15,5,,,,,,,,,
2013,37,.9,,,1,18,40,29,10,2,,,,,,,,,,,
2013,38,1,,,,,20,60,20,,,,,,,,,,,,
2013,39,1.2,,,,10,10,60,15,5,,,,,,,,,,,
2013,41,1.7,,,,,,40,60,,,,,,,,,,,,
2013,42,1.4,,,5,10,20,35,25,5,,,,,,,,,,,
2013,47,1.3,2,5,10,12,17,17,17,12,6,2,0,0,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,1.2,0,1,5,10,16,28,22,12,5,1,0,0,,,,,,,
2013,54,1.5,,5,5,10,15,25,30,10,,,,,,,,,,,
2013,56,1.6,,,,,,40,60,,,,,,,,,,,,
2013,57,1.7,,,,,,,,,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,1.3,,,,,40,60,,,,,,,,,,,,,
2013,80,1.9,4.5897580444,3.4823144075,5.1816628426,7.1095921245,8.9948764423,10.4935191628,11.2881523562,11.1969684167,10.2412723629,8.637400868,6.7171894642,12.0672935079,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,1.4,1,1,3,7,12,24,22,18,9,2,1,0,,,,,,,
2013,85,1.8,2.2750131948,2.0488000799,4.4129778861,7.1287342324,10.1503146322,12.7390080844,14.0923183418,13.7410764586,11.8100124895,8.9468491529,5.9741753205,6.6807201269,,,,,,,
2013,89,1.9,,,2.5,7.5,10,18,24,18,10,7.5,2.5,,,,,,,,
2013,90,1.8,0,0,0,0,0,30,50,20,0,0,0,0,,,,,,,
2013,91,1.7,0,0,0,5,15,30,40,10,0,0,0,0,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,1.5,,,,,10,30,60,,,,,,,,,,,,
2013,94,1.5,,2,6,8,10,17.5,26.5,15,10,5,,,,,,,,,
2013,95,1.7014032258,1.064516129,2,3.5,7.6129032258,13.064516129,17.2903225806,22.6290322582,15.3548387097,13.1290322581,3.064516129,.9516129032,.3387096774,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,1.9,,,,5,10,15,25,30,10,5,,,,,,,,,
2013,99,1.2,,,,,20,60,20,,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,
2013,102,1.3,.5,1.5,3,7.5,20,35,20,7.5,3,1.5,.5,,,,,,,,
2013,103,1.9,,,,5,15,20,30,20,10,,,,,,,,,,
2013,104,1.8,0,0,0,5,10,25,35,15,5,5,0,0,,,,,,,
2013,105,1.2,,,,10,15,50,15,10,,,,,,,,,,,
2013,106,2,,,,,10,20,25,30,15,,,,,,,,,,
2013,107,1.4480768525,.0046435069,.0838970641,.8656297304,4.9649956488,15.8711835816,28.3296906273,28.2664026932,15.7649879195,4.9096858298,.852137844,.0822163436,.0045292108,,,,,,,
2013,108,1.2268825,,,4.65,11.48,18.4,24.49,20.46,13.45,6.45,.62,,,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,1.4,2.632546686,2.6850374109,5.9751153263,9.6789489714,13.3499196535,15.6784319518,15.678431952,13.3499196535,9.6789489714,5.9751153263,3.1406933662,2.1768907307,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2,,,,,,,40,60,,,,,,,,,,,
2013,113,.7,,,5,15,22.5,22.5,20,10,5,,,,,,,,,,
2013Q2,1,,,,,,,,,,,,,,,,,,,,
2013Q2,2,1.9,,,,5,8,15,25,20,15,7,5,,,,,,,,
2013Q2,3,2,1,3,3,3,3,10,20,20,20,8,7,2,,,,,,,
2013Q2,4,1.8,,,5,5,10,20,25,20,10,5,0,,,,,,,,
2013Q2,5,1.5,,,,,20,30,30,20,,,,,,,,,,,
2013Q2,6,1.3,,,,,5,45,35,15,,,,,,,,,,,
2013Q2,7,1.9,,,,,,,,,,,,,,,,,,,
2013Q2,8,1.9,3,4,7,10,15,18,21,15,6,1,,,,,,,,,
2013Q2,14,.7,,,,,,,,,,,,,,,,,,,
2013Q2,15,1.2,,,5,5,20,35,20,10,5,,,,,,,,,,
2013Q2,16,1,10,2,4,13,17,19,14,9,5,4,3,0,,,,,,,
2013Q2,19,,,,,,,,,,,,,,,,,,,,
2013Q2,20,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2013Q2,22,1.4,,,,10,20,40,20,10,,,,,,,,,,,
2013Q2,23,1.4,1,2,5,10,15,25,20,15,5,2,,,,,,,,,
2013Q2,24,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,
2013Q2,26,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2013Q2,29,1.3,,,,,30,40,30,,,,,,,,,,,,
2013Q2,30,,,,,,,,,,,,,,,,,,,,
2013Q2,31,1.7,,,,,10,20,35,20,15,,,,,,,,,,
2013Q2,32,,,,,,,,,,,,,,,,,,,,
2013Q2,33,1,,,5,20,25,25,20,5,,,,,,,,,,,
2013Q2,36,2.2,,,,,5,15,25,30,20,5,,,,,,,,,
2013Q2,37,.9,,,2,12,38,36,12,,,,,,,,,,,,
2013Q2,38,1,,,,,20,60,20,,,,,,,,,,,,
2013Q2,39,.5,,,5,15,65,10,5,,,,,,,,,,,,
2013Q2,41,1.7,,,,,,,,,,,,,,,,,,,
2013Q2,42,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2013Q2,47,1.3,2,5,10,12,17,17,17,12,6,2,0,0,,,,,,,
2013Q2,48,,,,,,,,,,,,,,,,,,,,
2013Q2,52,1.2,0,1,5,10,16,28,22,12,5,1,0,0,,,,,,,
2013Q2,54,1.5,,5,5,10,15,25,30,10,,,,,,,,,,,
2013Q2,56,,,,,,,,,,,,,,,,,,,,
2013Q2,57,,,,,,,,,,,,,,,,,,,,
2013Q2,61,,,,,,,,,,,,,,,,,,,,
2013Q2,68,,,,,,,,,,,,,,,,,,,,
2013Q2,70,,,,,,,,,,,,,,,,,,,,
2013Q2,80,,,,,,,,,,,,,,,,,,,,
2013Q2,82,,,,,,,,,,,,,,,,,,,,
2013Q2,84,,,,,,,,,,,,,,,,,,,,
2013Q2,85,1.7,1.8904329735,1.9523355941,4.4657366665,7.557020159,11.0495120578,13.9596668672,15.2387436068,14.3736295093,11.7145665791,8.2494713133,5.0195185773,4.5293660961,,,,,,,
2013Q2,89,1.7,,,2.5,7.5,10,18,24,18,10,7.5,2.5,,,,,,,,
2013Q2,90,1.9,0,0,0,0,0,20,50,30,0,0,0,0,,,,,,,
2013Q2,91,1.6,0,0,0,10,15,35,35,5,0,0,0,0,,,,,,,
2013Q2,92,,,,,,,,,,,,,,,,,,,,
2013Q2,93,,,,,,,,,,,,,,,,,,,,
2013Q2,94,1.6,,3,5,8,10,15,22.5,12.5,10,9,5,,,,,,,,
2013Q2,95,1.718,.25,1.75,4,9.25,13.5,15.5,20.5,17.75,12.5,3.25,1.5,.25,,,,,,,
2013Q2,96,,,,,,,,,,,,,,,,,,,,
2013Q2,98,2.2,,,,,10,15,20,30,15,10,,,,,,,,,
2013Q2,99,,,,,,,,,,,,,,,,,,,,
2013Q2,101,,,,,,,,,,,,,,,,,,,,
2013Q2,102,1.3,.5,1.5,3,10,20,30,20,10,3,1.5,.5,,,,,,,,
2013Q2,103,,,,,,,,,,,,,,,,,,,,
2013Q2,104,1.8,0,0,0,5,10,25,35,15,5,5,0,0,,,,,,,
2013Q2,105,1.1,,,,10,20,45,20,5,,,,,,,,,,,
2013Q2,106,2,,,,,,,,,,,,,,,,,,,
2013Q2,107,1.4394014225,.0441364867,.3494345937,1.9381115169,6.9819058809,16.3495593711,24.9016588566,24.6758243469,15.9086507264,6.670782957,1.8182096471,.3218671105,.0398585062,,,,,,,
2013Q2,108,1.27337,,,4.11,10.86,17.65,24,20.95,14.1,7.26,1.07,,,,,,,,,
2013Q2,109,,,,,,,,,,,,,,,,,,,,
2013Q2,110,1.4,2.63188448,2.6847201952,5.9747952573,9.6789463733,13.3503903887,15.6792633055,15.6792633056,13.3503903887,9.6789463733,5.9747952573,3.140301913,2.1763027621,,,,,,,
2013Q2,111,,,,,,,,,,,,,,,,,,,,
2013Q2,112,2,,,,,,,40,60,,,,,,,,,,,
2013Q2,113,,,,,,,,,,,,,,,,,,,,
2016,1,1.6,,,,,,30,50,20,,,,,,,,,,,
2016,2,1.6,,2,4,7,12,16,20,16,10,7,4,2,,,,,,,
2016,3,2.5,1,2,2,5,10,10,12,15,20,15,5,3,,,,,,,
2016,4,1.8,,,0,5,10,20,30,20,10,5,0,,,,,,,,
2016,5,2,,,,,5,20,40,30,5,,,,,,,,,,
2016,6,2,,,,,,,25,50,25,,,,,,,,,,
2016,7,1.5,,,,,,,,,,,,,,,,,,,
2016,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2016,14,2.2,,,,,,,,,,,,,,,,,,,
2016,15,1.75,,,,5,10,15,35,20,10,5,,,,,,,,,
2016,16,1.6,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2016,19,1.8,,,,,,,,,,,,,,,,,,,
2016,20,2,,,,5,10,20,25,30,10,,,,,,,,,,
2016,22,1.9,,,,,10,20,40,20,10,,,,,,,,,,
2016,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2016,24,1.7,,,,5,10,25,30,25,5,,,,,,,,,,
2016,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2016,29,2,,,,,,,30,50,20,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.4,,,,,10,40,30,20,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,2,,,,5,10,10,25,25,10,10,5,,,,,,,,
2016,36,2,,,,,10,15,20,25,20,10,,,,,,,,,
2016,37,1.9,,,,,10,25,40,20,5,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,1.5,,,,10,10,30,35,10,5,,,,,,,,,,
2016,41,2,,,,,,,,,,,,,,,,,,,
2016,42,1.8,,,,,5,20,40,25,10,,,,,,,,,,
2016,47,1.5,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,1.4,0,1,3,7,21,35,22,7,3,1,0,0,,,,,,,
2016,54,1.5,,,10,10,20,25,25,10,,,,,,,,,,,
2016,56,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,68,1.7,,,,,5,25,35,30,5,,,,,,,,,,
2016,70,1.6,,,,,,40,60,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,2,7,13,15,20,19,14,6,1,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2016,90,1.8,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,10,35,50,5,,,,,,,,,,
2016,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2016,95,1.9240166667,.0166666667,0,0,6.6666666667,12.6666666667,17.3366666667,22.9999999998,20.0033333333,13.5766666667,6.6666666667,0,.0666666667,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2016,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,1.8,.5,.5,1,3,10,20,30,20,10,3,1,1,,,,,,,
2016,103,1.7,,,,5,10,15,30,25,10,5,,,,,,,,,
2016,104,2,0,0,0,0,5,15,20,30,20,5,5,0,,,,,,,
2016,105,2.1,,,,5,10,15,25,30,10,5,,,,,,,,,
2016,106,2,,,,,,,,,,,,,,,,,,,
2016,107,2.0354386378,.0040796029,.0493466941,.4072990642,2.1817438867,7.5919342595,17.175384411,25.276088772,24.2037773696,15.0803914228,6.1115536713,1.6100281749,.308372671,,,,,,,
2016,108,1.57349,,,.97,6.91,13.56,20.21,24.01,18.12,11.4,4.69,.13,,,,,,,,
2016,109,1.5,2.5,3.5,4,5,17,22,17,9,8,5,5,2,,,,,,,
2016,110,1.8,1.7522631823,1.7880675848,4.090977692,6.9647259654,10.3078207197,13.2623215815,14.8342194798,14.4245888319,12.1936996596,8.9610548101,5.7249437671,5.6953167258,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,,,40,60,,,,,,,,,,,
2016,113,.9,,,5,15,22.5,22.5,20,10,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2011,1,10,,,,,,,,30,50,20,,,,,,,,,
2011,2,10,,,,,,,,40,60,,,,,,,,,,
2011,3,,,,,,,,,,,,,,,,,,,,
2011,4,9.9,,,,,,,5,50,40,5,,,,,,,,,
2011,5,10,,,,,,,,30,70,,,,,,,,,,
2011,6,9.9,,,,,,,,50,50,,,,,,,,,,
2011,7,10,,,,,,,,,,,,,,,,,,,
2011,8,10,,,,,,,,10,90,,,,,,,,,,
2011,14,10,,,,,,,,,,,,,,,,,,,
2011,15,10,,,,,,,,20,80,,,,,,,,,,
2011,16,10,0,0,0,0,0,1,3,8,45,25,8,6,3,1,0,0,0,0,0
2011,19,10,,,,,,,25,25,25,25,,,,,,,,,
2011,20,10,,,,,,,,15,85,,,,,,,,,,
2011,22,10,,,,,,,,50,50,,,,,,,,,,
2011,23,10.1,,,,,,,,40,60,,,,,,,,,,
2011,24,10.1,,,,,,,,2.5,50,25,17.5,5,,,,,,,
2011,26,10,,,,,,,,50,50,,,,,,,,,,
2011,29,10,,,,,,,,30,50,20,,,,,,,,,
2011,30,10,,,,,,,,,,,,,,,,,,,
2011,31,10,,,,,,,,30,60,10,,,,,,,,,
2011,32,10.1,,,,,,,1,37,53,8,1,,,,,,,,
2011,33,10,,,,,,,,50,50,,,,,,,,,,
2011,36,9.5,,,,,,,30,40,25,5,,,,,,,,,
2011,37,10,,,,,,,,10,90,,,,,,,,,,
2011,38,10,,,,,,,,10,80,10,,,,,,,,,
2011,39,10,,,,,,,,5,90,5,,,,,,,,,
2011,41,10,,,,,,,,20,80,,,,,,,,,,
2011,42,10,,,,,,,,20,70,10,,,,,,,,,
2011,47,10,0,0,0,0,2,5,14,20,24,20,10,5,0,0,0,0,0,0,0
2011,48,10,,,,,,,,,,,,,,,,,,,
2011,52,10.1,0,0,0,0,0,1,2,27,54,15,1,0,0,0,0,0,0,0,0
2011,54,10,,,,,,,,50,50,,,,,,,,,,
2011,56,9.9,,,,,,,,80,20,,,,,,,,,,
2011,57,10,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,68,9.9,,,,,,,,51,49,,,,,,,,,,
2011,70,10,,,,,,,,10,90,,,,,,,,,,
2011,80,10,0,0,0,0,0,.0000049111,.2619961555,39.7201658675,58.9000744979,1.1176876352,.0000709328,0,0,0,0,0,0,0,0
2011,82,10.1,,,,,,,,,,,,,,,,,,,
2011,84,10,0,0,0,0,0,0,0,0,100,0,0,0,0,0,0,0,0,0,0
2011,85,9.9,0,0,0,.0000000013,.0000286639,.0428773682,4.736129194,45.2209647725,45.2209647727,4.736129194,.0428773682,.0000286639,.0000000013,0,0,0,0,0,0
2011,89,10,,,,,,,10,35,45,10,,,,,,,,,
2011,90,9.9,0,0,0,0,0,0,0,70,30,0,0,0,0,0,0,0,0,0,0
2011,91,9.9,0,0,0,0,0,0,0,70,30,0,0,0,0,0,0,0,0,0,0
2011,92,,,,,,,,,,,,,,,,,,,,
2011,93,10,,,,,,,,40,60,,,,,,,,,,
2011,94,9.9,,,,,,,,60,40,,,,,,,,,,
2011,95,10.02,0,0,0,0,5,9.5,16,22,31,8.5,6,2,0,0,0,0,0,0,0
2011,96,10,,,,,,,,30,65,5,,,,,,,,,
2011,98,10,,,,,,,,30,70,,,,,,,,,,
2011,99,10,,,,,,,,40,60,,,,,,,,,,
2011,101,10,0,0,0,0,0,0,0,50,50,0,0,,,,,,,,
2011,102,10,,,,,,,,20,80,,,,,,,,,,
2011,103,10,,,,,,,,10,85,5,,,,,,,,,
2011,104,9.9,0,0,0,0,0,0,15,50,30,5,0,0,0,0,0,0,0,0,0
2011,105,10,,,,,,,,60,40,,,,,,,,,,
2011,106,10,,,,,,,,,100,,,,,,,,,,
2011,107,10.1752154137,0,0,0,0,0,0,0,.0457306765,99.95165649,.0026128335,0,0,0,0,0,0,0,0,0
2011,108,10.04407025,,,,,.01,4.96,14.15,23.34,27.79,19.04,9.52,1.19,,,,,,,
2011,109,,,,,,,,,,,,,,,,,,,,
2011,110,10,0,0,.000000001,.0000031282,.0018678434,.2276397592,5.8748349095,33.728392827,45.0335465991,14.1142603781,1.0039967108,.0154089148,.0000488977,.0000000312,0,0,0,0,0
2011,111,,,,,,,,,,,,,,,,,,,,
2011,112,9.8,,,,,,,10,65,25,,,,,,,,,,
2011,113,9.9,,,,,,5,17.5,25,25,17.5,10,,,,,,,,
2012,1,10,,,,,,,5,30,40,20,5,,,,,,,,
2012,2,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,10.1,,,,,,,5,40,30,20,5,,,,,,,,
2012,5,10.2,,,,,,,,40,50,10,,,,,,,,,
2012,6,9.7,,,,,,,10,50,40,,,,,,,,,,
2012,7,10.1,,,,,,,,,,,,,,,,,,,
2012,8,10.1,,,,,,1,5,26,37,23,8,,,,,,,,
2012,14,10.5,,,,,,,,,,,,,,,,,,,
2012,15,10.1,,,,,,,5,25,60,10,,,,,,,,,
2012,16,10.5,0,0,0,0,0,1,3,6,19,30,23,10,7,1,0,0,0,0,0
2012,19,10,,,,,,5,15,30,30,15,5,,,,,,,,
2012,20,10,,,,,,,5,25,55,15,,,,,,,,,
2012,22,10.3,,,,,,,10,40,40,10,,,,,,,,,
2012,23,10.2,,,,,,1,20,30,35,10,4,0,,,,,,,
2012,24,10.9,,,,,,,2.5,7.5,10,35,25,15,5,,,,,,
2012,26,9.8,,,,,,,10,75,15,,,,,,,,,,
2012,29,10.1,,,,,,,,30,50,20,,,,,,,,,
2012,30,10.3,,,,,,,,,,,,,,,,,,,
2012,31,9.5,,,,,,5,15,50,20,10,,,,,,,,,
2012,32,10.6,,,,,,1,2,10,32,36,12,6,1,,,,,,
2012,33,10,,,,,,,10,40,40,10,,,,,,,,,
2012,36,9.7,,,,,,,25,40,30,5,,,,,,,,,
2012,37,9.9,,,,,,,,50,47,3,,,,,,,,,
2012,38,10.2,,,,,,,,10,80,10,,,,,,,,,
2012,39,10.2,,,,,,,,15,55,25,5,,,,,,,,
2012,41,9.9,,,,,,,,60,40,,,,,,,,,,
2012,42,9.7,,,,,,,35,45,20,,,,,,,,,,
2012,47,10.1,0,0,1,2,5,10,15,16,17,16,10,5,2,1,0,0,0,0,0
2012,48,10.2,,,,,,,,,,,,,,,,,,,
2012,52,10.3,0,0,1,1,1,3,9,20,43,10,6,4,1,1,0,0,0,0,0
2012,54,9.5,,,,,,10,35,35,10,10,,,,,,,,,
2012,56,9.6,,,,,,,,70,30,,,,,,,,,,
2012,57,10.2,,,,,,,,,,,,,,,,,,,
2012,61,,,,,,,,,,,,,,,,,,,,
2012,68,9.6,,,,,,,12.5,32.5,25,15,10,5,,,,,,,
2012,70,10,,,,,,,,10,90,,,,,,,,,,
2012,80,9.8,.0001823835,.0039020908,.0539704766,.4696180158,2.5742118368,8.8997433884,19.425309876,26.7856985481,23.3402673291,12.8505969387,4.4681850771,.9802937264,.135553483,.0117986378,.0006455374,.0000221707,.0000004773,.0000000064,.0000000001
2012,82,10.2,,,,,,,,,,,,,,,,,,,
2012,84,10.2,0,0,0,0,0,0,0,20,55,20,5,0,0,0,0,0,0,0,0
2012,85,9.7,.0188590615,.0743333353,.4368997817,1.7449210164,5.1556866279,11.2724400518,18.2409941436,21.8488211946,19.372043251,12.7138795636,6.1757860418,2.2199588183,.5903873093,.1161307417,.0168902633,.0018157355,.0001442232,.000008461,.0000003785
2012,89,9.5,,,,,5,10,20,30,15,10,5,5,,,,,,,
2012,90,9.8,0,0,0,0,0,5,10,55,30,0,0,0,0,0,0,0,0,0,0
2012,91,9.7,0,0,0,0,0,2.5,20,60,17.5,0,0,0,0,0,0,0,0,0,0
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,10.2,,,,,,,,10,75,15,,,,,,,,,
2012,94,9.7,,,,,2,15,17.5,35,17.5,10,3,,,,,,,,
2012,95,10.02665,0,0,.63,3,4.5,9.5,13.5,19,26,14,7,2.87,0,0,0,0,0,0,0
2012,96,10,,,,,,,5,20,40,25,10,,,,,,,,
2012,98,9.8,,,,,,5,20,40,25,10,,,,,,,,,
2012,99,9.5,,,,,,,10,50,40,,,,,,,,,,
2012,101,9.8,0,0,0,0,0,4,20,40,35,1,0,,,,,,,,
2012,102,9.9,,,,,,,2,60,30,8,,,,,,,,,
2012,103,10,,,,,,,5,10,40,35,10,,,,,,,,
2012,104,9.9,0,0,0,0,0,5,15,35,30,10,5,0,0,0,0,0,0,0,0
2012,105,10,,,,,,,10,39,41,10,,,,,,,,,
2012,106,10,,,,,,,,10,90,,,,,,,,,,
2012,107,10.794187941,0,0,0,0,0,.0000000105,.0001813741,.1812253612,11.6004430602,58.6505929307,28.3756284641,1.1885199941,.0034082248,.0000005803,0,0,0,0,0
2012,108,10.18809625,,,,,,3.4,11.74,20.12,26.99,21.2,12.58,3.97,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,10.2,.0000000049,.0000003917,.0000485939,.0028433414,.0795277003,1.0689478115,6.9429222166,21.9010704248,33.6760453971,25.2793333844,9.2546032712,1.6468970422,.1417715753,.0058713885,.0001163533,.000001098,.0000000049,0,0
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,9.5,,,,,,,45,45,10,,,,,,,,,,
2012,113,9.4,,,,5,10,20,20,20,15,10,,,,,,,,,
2012Aug,1,,,,,,,,,,,,,,,,,,,,
2012Aug,2,9.7,,,,,,5,25,40,25,5,,,,,,,,,
2012Aug,3,,,,,,,,,,,,,,,,,,,,
2012Aug,4,10.1,,,,,,,5,40,30,20,5,,,,,,,,
2012Aug,5,10,,,,,,,10,40,40,10,,,,,,,,,
2012Aug,6,9.6,,,,,,,20,50,30,,,,,,,,,,
2012Aug,7,10.1,,,,,,,,,,,,,,,,,,,
2012Aug,8,10,,,,,,1,6,28,35,21,9,,,,,,,,
2012Aug,14,10.7,,,,,,,,,,,,,,,,,,,
2012Aug,15,10.1,,,,,,,5,30,45,20,,,,,,,,,
2012Aug,16,10.5,0,0,0,0,1,3,5,16,18,20,13,9,8,5,2,0,0,0,0
2012Aug,19,,,,,,,,,,,,,,,,,,,,
2012Aug,20,10,,,,,,,,25,60,15,,,,,,,,,
2012Aug,22,10,,,,,,,10,40,40,10,,,,,,,,,
2012Aug,23,10.1,,,,,,3,15,25,35,15,5,2,,,,,,,
2012Aug,24,11,,,,,,,2.5,7.5,10,25,35,15,5,,,,,,
2012Aug,26,9.9,,,,,,,10,75,15,,,,,,,,,,
2012Aug,29,10,,,,,,,,30,50,20,,,,,,,,,
2012Aug,30,,,,,,,,,,,,,,,,,,,,
2012Aug,31,9.3,,,,,,10,40,30,15,5,,,,,,,,,
2012Aug,32,,,,,,,,,,,,,,,,,,,,
2012Aug,33,10,,,,,,,10,40,40,10,,,,,,,,,
2012Aug,36,9.5,,,,,,,30,40,25,5,,,,,,,,,
2012Aug,37,9.8,,,,,,,1,49,47,3,,,,,,,,,
2012Aug,38,10.2,,,,,,,,10,80,10,,,,,,,,,
2012Aug,39,10.3,,,,,,,,10,55,25,10,,,,,,,,
2012Aug,41,9.9,,,,,,,,,,,,,,,,,,,
2012Aug,42,9.6,,,,,,,30,35,35,,,,,,,,,,
2012Aug,47,10.2,0,0,1,2,5,10,11,13,14,13,11,8,6,4,2,0,0,0,0
2012Aug,48,10.3,,,,,,,,,,,,,,,,,,,
2012Aug,52,10.3,0,0,1,1,1,3,9,20,43,10,6,4,1,1,0,0,0,0,0
2012Aug,54,9.8,,,,,,10,35,35,10,10,,,,,,,,,
2012Aug,56,9.6,,,,,,,,70,30,,,,,,,,,,
2012Aug,57,,,,,,,,,,,,,,,,,,,,
2012Aug,61,,,,,,,,,,,,,,,,,,,,
2012Aug,68,,,,,,,,,,,,,,,,,,,,
2012Aug,70,,,,,,,,,,,,,,,,,,,,
2012Aug,80,,,,,,,,,,,,,,,,,,,,
2012Aug,82,10.2,,,,,,,,,,,,,,,,,,,
2012Aug,84,,,,,,,,,,,,,,,,,,,,
2012Aug,85,9.7,.0031671242,.0200957837,.1787508411,1.0204335165,3.985680676,10.6573974516,19.5174979396,24.4876092357,21.0506721465,12.3979751584,5.001389482,1.3813543213,.2610684781,.0337407212,.002979825,.0001796942,.0000073935,.0000002074,.000000004
2012Aug,89,9.4,,,5,5,10,15,30,15,10,5,5,,,,,,,,
2012Aug,90,9.7,0,0,0,0,0,0,15,60,25,0,0,0,0,0,0,0,0,0,0
2012Aug,91,9.7,0,0,0,0,0,2.5,25,60,12.5,0,0,0,0,0,0,0,0,0,0
2012Aug,92,,,,,,,,,,,,,,,,,,,,
2012Aug,93,,,,,,,,,,,,,,,,,,,,
2012Aug,94,9.7,,,,2.5,7.5,10,15,27.5,17.5,12.5,5,2.5,,,,,,,
2012Aug,95,10.0114705882,0,0,0,1.7647058824,6.8823529412,10.6470588235,13.6470588235,17.2647058824,26.6470588235,13.6470588235,7,2.5,0,0,0,0,0,0,0
2012Aug,96,10,,,,,,,5,20,45,25,5,,,,,,,,
2012Aug,98,9.8,,,,,,10,20,35,25,10,,,,,,,,,
2012Aug,99,,,,,,,,,,,,,,,,,,,,
2012Aug,101,9.9,0,0,0,0,0,4,20,40,35,1,0,,,,,,,,
2012Aug,102,9.8,,,,,,1,15,50,30,4,,,,,,,,,
2012Aug,103,,,,,,,,,,,,,,,,,,,,
2012Aug,104,9.9,0,0,0,0,0,5,15,35,30,10,5,0,0,0,0,0,0,0,0
2012Aug,105,9.8,,,,,,,15,45,35,5,,,,,,,,,
2012Aug,106,10,,,,,,,,,,,,,,,,,,,
2012Aug,107,10.8565984499,0,0,0,0,0,0,0,.1996745305,14.5063546419,62.8375747532,21.9442309036,.5121651708,0,0,0,0,0,0,0
2012Aug,108,10.2153674,,,,,,3.19,11.36,19.59,26.69,21.53,13.05,4.58,.01,,,,,,
2012Aug,109,,,,,,,,,,,,,,,,,,,,
2012Aug,110,10.3,.0000180793,.0002469196,.0048925782,.0603916917,.4822938921,2.4946897106,8.3659620383,18.2034634066,25.7139000057,23.5867035427,14.0483160794,5.4309604112,1.3618885262,.2213294955,.023287435,.0015845332,.0000696432,.000001975,.0000000365
2012Aug,111,,,,,,,,,,,,,,,,,,,,
2012Aug,112,9.5,,,,,,,45,45,10,,,,,,,,,,
2012Aug,113,,,,,,,,,,,,,,,,,,,,
2013,1,9.7,,,,,,5,20,40,30,5,,,,,,,,,
2013,2,9.3,,,,,5,20,35,20,15,5,,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,10,,,,,,5,10,40,30,10,5,,,,,,,,
2013,5,9.6,,,,,,,30,50,20,,,,,,,,,,
2013,6,9.3,,,,,,,50,30,20,,,,,,,,,,
2013,7,9.9,,,,,,,,,,,,,,,,,,,
2013,8,9.8,,,,1,3,7,19,27,24,15,3,1,,,,,,,
2013,14,10,,,,,,,,,,,,,,,,,,,
2013,15,9.9,,,,,,5,15,35,30,15,,,,,,,,,
2013,16,10.4,0,0,0,1,3,6,11,14,19,16,12,9,8,1,0,0,0,0,0
2013,19,9.7,,,,,5,15,30,30,15,5,,,,,,,,,
2013,20,9.7,,,,,,,15,50,30,5,,,,,,,,,
2013,22,10,,,,,,,10,30,50,10,,,,,,,,,
2013,23,10,,,,,,,15,25,35,20,5,,,,,,,,
2013,24,12,,,,,,,,,2.5,5,10,20,25,17.5,12.5,7.5,,,
2013,26,9.6,,,,,,15,35,35,15,,,,,,,,,,
2013,29,9.8,,,,,,,,30,50,20,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,9,,,,,,15,40,30,10,5,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,10,,,,,,10,10,30,30,10,10,,,,,,,,
2013,36,9.3,,,,,5,20,35,25,15,,,,,,,,,,
2013,37,9.6,,,,,,,15,46,38,1,,,,,,,,,
2013,38,10.2,,,,,,,,10,80,10,,,,,,,,,
2013,39,10.3,,,,,,,5,10,60,20,5,,,,,,,,
2013,41,9.5,,,,,,,40,60,,,,,,,,,,,
2013,42,9.4,,,,,,20,40,30,10,,,,,,,,,,
2013,47,10,0,0,1,2,5,10,12,14,14,12,10,8,6,4,2,0,0,0,0
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,10,0,0,1,1,2,4,10,20,40,15,3,2,1,1,0,0,0,0,0
2013,54,9,,,,,5,20,30,30,10,5,,,,,,,,,
2013,56,,,,,,,,,,,,,,,,,,,,
2013,57,9.8,,,,,,,,,,,,,,,,,,,
2013,61,,,,,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,9.7,,,,,,,,60,40,,,,,,,,,,
2013,80,9.7,.0043610533,.0406471842,.2850061953,1.4011832226,4.8325624393,11.6974496172,19.8783133178,23.7209539406,19.8783133178,11.6974496172,4.8325624393,1.4011832226,.2850061953,.0406471842,.0040623101,.0002843263,.0000139281,.0000004772,.0000000116
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,10,0,0,0,0,0,1,12,24,31,21,8,2,1,0,0,0,0,0,0
2013,85,9.5,1.6062285604,1.5583130513,3.5161785152,5.9741753205,8.9468491529,11.8100124895,13.7410764586,14.0923183418,12.7390080844,10.1503146322,7.1287342324,4.4129778861,2.4078751172,1.1580162136,.4908723176,.1833958901,.0603908282,.0175269019,.0057360061
2013,89,8.5,,,7.5,15,18,24,18,10,5,2.5,,,,,,,,,
2013,90,9.6,0,0,0,0,0,5,25,50,20,0,0,0,0,0,0,0,0,0,0
2013,91,9.5,0,0,0,0,0,7.5,40,42.5,10,0,0,0,0,0,0,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,10,,,,,,,,40,55,5,,,,,,,,,
2013,94,9.4,,,,4,8,16,30,20,12,6,4,,,,,,,,
2013,95,9.68875,0,0,0,3.25,9,13.5,17.5,26.5,20,8.5,1.75,0,0,0,0,0,0,0,0
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,9.2,,,,,5,20,30,25,15,5,,,,,,,,,
2013,99,9,,,,,,30,50,20,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,
2013,102,9.6,,,,,1,2,15,50,25,6,1,,,,,,,,
2013,103,,,,,,,,,,,,,,,,,,,,
2013,104,9,0,0,0,5,15,25,35,15,5,0,0,0,0,0,0,0,0,0,0
2013,105,9.7,,,,,,15,25,35,20,5,,,,,,,,,
2013,106,9.5,,,,,,,35,40,25,,,,,,,,,,
2013,107,11.1370969451,0,0,.0000000016,.0000004768,.0000650958,.004046428,.1151438445,1.509348857,9.1740904365,26.00841773,34.5297013988,21.4939951551,6.2608281471,.8494477594,.0533530235,.0015411738,.0000203496,.0000001222,.0000000003
2013,108,10.45427225,,,,,,.72,7.49,15.64,23.78,25.36,17.08,8.71,1.22,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,10,.0005059997,.0041074962,.0473982606,.3519312581,1.7750998051,6.0862826639,14.193534597,22.5225416803,24.3239725673,17.8796554914,8.9438138077,3.0435173597,.7042032518,.1107165927,.011819597,.0008561041,.0000420372,.0000013982,.000000032
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,9,,,,,,45,45,10,,,,,,,,,,,
2013,113,9,,,,5,15,20,20,15,15,10,,,,,,,,,
2013Aug,1,,,,,,,,,,,,,,,,,,,,
2013Aug,2,9.2,,,,,5,21,35,19,15,5,,,,,,,,,
2013Aug,3,,,,,,,,,,,,,,,,,,,,
2013Aug,4,10,,,,,,5,10,40,30,10,5,,,,,,,,
2013Aug,5,9.7,,,,,,20,30,30,20,,,,,,,,,,
2013Aug,6,9.3,,,,,,10,50,30,10,,,,,,,,,,
2013Aug,7,10,,,,,,,,,,,,,,,,,,,
2013Aug,8,9.7,,,,2,5,8,18,25,21,12,7,2,,,,,,,
2013Aug,14,10,,,,,,,,,,,,,,,,,,,
2013Aug,15,10,,,,,,,10,35,35,20,,,,,,,,,
2013Aug,16,10.3,0,0,0,1,5,8,11,14,20,17,12,8,3,1,0,0,0,0,0
2013Aug,19,,,,,,,,,,,,,,,,,,,,
2013Aug,20,9.7,,,,,,,15,50,30,5,,,,,,,,,
2013Aug,22,10,,,,,,,10,40,40,10,,,,,,,,,
2013Aug,23,10,,,,,,5,10,22,26,22,10,5,,,,,,,
2013Aug,24,12.1,,,,,,,,,2.5,5,10,20,25,17.5,12.5,7.5,,,
2013Aug,26,9.7,,,,,,,10,75,15,,,,,,,,,,
2013Aug,29,9.8,,,,,,,,40,50,10,,,,,,,,,
2013Aug,30,,,,,,,,,,,,,,,,,,,,
2013Aug,31,8.8,,,,5,15,35,20,15,10,,,,,,,,,,
2013Aug,32,,,,,,,,,,,,,,,,,,,,
2013Aug,33,10,,,,,,10,10,30,30,10,10,,,,,,,,
2013Aug,36,9.2,,,,,5,20,35,25,10,5,,,,,,,,,
2013Aug,37,9.6,,,,,,,15,46,31,8,,,,,,,,,
2013Aug,38,10.2,,,,,,,,10,80,10,,,,,,,,,
2013Aug,39,10.2,,,,,,,5,10,55,20,10,,,,,,,,
2013Aug,41,9.3,,,,,,,,,,,,,,,,,,,
2013Aug,42,9.3,,,,,5,25,40,25,5,,,,,,,,,,
2013Aug,47,9.9,0,0,1,2,5,10,11,14,14,12,11,8,6,4,2,0,0,0,0
2013Aug,48,,,,,,,,,,,,,,,,,,,,
2013Aug,52,10.1,0,0,0,0,0,1,2,27,54,15,1,0,0,0,0,0,0,0,0
2013Aug,54,9.3,,,,,5,20,30,30,10,5,,,,,,,,,
2013Aug,56,,,,,,,,,,,,,,,,,,,,
2013Aug,57,,,,,,,,,,,,,,,,,,,,
2013Aug,61,,,,,,,,,,,,,,,,,,,,
2013Aug,68,,,,,,,,,,,,,,,,,,,,
2013Aug,70,,,,,,,,,,,,,,,,,,,,
2013Aug,80,,,,,,,,,,,,,,,,,,,,
2013Aug,82,,,,,,,,,,,,,,,,,,,,
2013Aug,84,,,,,,,,,,,,,,,,,,,,
2013Aug,85,9.5,1.0508128114,1.2242003834,3.0363582942,5.609087842,8.9528869402,12.3472704174,14.7136202718,15.1499393633,13.478617657,10.3614743938,6.8823452014,3.9498929101,1.9586725596,.8391858075,.3106453437,.0993507763,.0274514551,.0065529067,.0016346651
2013Aug,89,8.4,,7.5,15,18,24,18,10,5,2.5,,,,,,,,,,
2013Aug,90,9.5,0,0,0,0,0,5,40,45,10,0,0,0,0,0,0,0,0,0,0
2013Aug,91,9.4,0,0,0,0,0,5,45,40,10,0,0,0,0,0,0,0,0,0,0
2013Aug,92,,,,,,,,,,,,,,,,,,,,
2013Aug,93,,,,,,,,,,,,,,,,,,,,
2013Aug,94,9.2,,,2,8,10,14,28,18,10,8,2,,,,,,,,
2013Aug,95,9.8122205882,0,0,0,3.7647058824,5.8823529412,11.6470588235,17.6470588235,26.7647058824,18.6470588235,10.6470588235,3.85,1.15,0,0,0,0,0,0,0
2013Aug,96,,,,,,,,,,,,,,,,,,,,
2013Aug,98,9.3,,,,,10,20,25,25,15,5,,,,,,,,,
2013Aug,99,,,,,,,,,,,,,,,,,,,,
2013Aug,101,,,,,,,,,,,,,,,,,,,,
2013Aug,102,9.5,,,,1.5,3,7.5,20,45,15,5,2,1,,,,,,,
2013Aug,103,,,,,,,,,,,,,,,,,,,,
2013Aug,104,9,0,0,0,5,15,25,35,15,5,0,0,0,0,0,0,0,0,0,0
2013Aug,105,9.6,,,,,,15,30,40,10,5,,,,,,,,,
2013Aug,106,9.6,,,,,,,,,,,,,,,,,,,
2013Aug,107,11.1700441917,0,0,.0000000002,.0000001211,.000024974,.0021794861,.0810486446,1.2943660033,8.9528963485,27.0314778478,35.8217400653,20.8669157902,5.3278578419,.5924458415,.0284564114,.0005854835,.0000051217,.0000000189,0
2013Aug,108,10.502549,,,,,,,7.12,14.89,23.05,25.98,17.89,9.45,1.62,,,,,,
2013Aug,109,,,,,,,,,,,,,,,,,,,,
2013Aug,110,10.1,.2231471649,.3512385434,1.0735745357,2.4655972137,4.8543245824,8.1933438391,11.8556738683,14.7071662855,15.6412837753,14.2612392016,11.1476248839,7.4704074061,4.2917822507,2.1137573145,.89245702,.3230153204,.100218927,.0266534129,.0074944546
2013Aug,111,,,,,,,,,,,,,,,,,,,,
2013Aug,112,9,,,,,,45,45,10,,,,,,,,,,,
2013Aug,113,,,,,,,,,,,,,,,,,,,,
2016,1,9.3,,,,,,15,45,30,10,,,,,,,,,,
2016,2,7.5,14,8,12,18,13,10,7,5,4,3,3,2,1,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,9,,,5,5,5,10,20,20,10,10,10,5,,,,,,,
2016,5,8,,,10,25,35,20,10,,,,,,,,,,,,
2016,6,8.7,,,,,,40,30,20,10,,,,,,,,,,
2016,7,8.7,,,,,,,,,,,,,,,,,,,
2016,8,8,,1,8,23,26,17,11,9,4,1,,,,,,,,,
2016,14,9,,,,,,,,,,,,,,,,,,,
2016,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2016,16,9.7,1,3,5,6,7,9,14,18,14,13,4,3,2,1,0,0,0,0,0
2016,19,9,,,,,,,,,,,,,,,,,,,
2016,20,9,,,,,10,20,30,20,15,5,,,,,,,,,
2016,22,8.5,,,,5,15,35,20,15,10,,,,,,,,,,
2016,23,8,1,3,10,20,25,20,10,5,3,2,1,,,,,,,,
2016,24,11.5,,,,,,,,7.5,10,12.5,15,20,15,12.5,7.5,,,,
2016,26,8.5,,,,15,30,30,15,10,,,,,,,,,,,
2016,29,8.5,,,,,20,50,30,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,8,,,5,10,40,30,10,5,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,8,,5,20,25,25,20,5,,,,,,,,,,,,
2016,36,8.2,,,5,15,25,25,15,10,5,,,,,,,,,,
2016,37,7.9,,2,8,27,26,20,10,5,2,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,9.4,,,,,5,10,35,30,15,5,,,,,,,,,
2016,41,7,,,,,,,,,,,,,,,,,,,
2016,42,8.6,,,,15,30,40,10,5,,,,,,,,,,,
2016,47,,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,6.5,12,34,27,12,6,1,1,1,1,1,1,1,1,1,0,0,0,0,0
2016,54,7.5,,5,10,30,30,15,5,5,,,,,,,,,,,
2016,56,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,68,8.4,,,7.5,15,32.5,27.5,10,5,2.5,,,,,,,,,,
2016,70,8.3,,,,,55,45,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,9.5,0,1,2,3,7,12,22,24,12,8,3,1,1,1,1,1,1,0,0
2016,85,,,,,,,,,,,,,,,,,,,,
2016,89,8,5,5,15,15,20,15,15,5,5,,,,,,,,,,
2016,90,8.5,0,0,5,10,30,40,10,5,0,0,0,0,0,0,0,0,0,0,0
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,9.5,,,,,,15,35,35,15,,,,,,,,,,
2016,94,7,5,40,50,3,2,,,,,,,,,,,,,,
2016,95,8.9864705882,0,0,5,14.7647058824,13.8823529412,26.6470588235,15.6470588235,14.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2016,99,7.8,,,20,60,20,,,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,8,1,2.5,7.5,15,35,20,10,5,2.5,1,.5,,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,8,0,0,10,25,30,20,10,5,0,0,0,0,0,0,0,0,0,0,0
2016,105,8.6,,,,5,20,35,25,10,5,,,,,,,,,,
2016,106,8.5,,,,,,,,,,,,,,,,,,,
2016,107,10.5260085903,.0756011775,.1935145411,.5640266521,1.4154760113,3.0586729403,5.6911550013,9.1182642763,12.579811285,14.9448054275,15.2884249512,13.4676509684,10.2158850834,6.6728558592,3.7531319035,1.8176708013,.757996575,.2721695636,.0841434602,.0287435218
2016,108,10.4978575,,,,,,,2.71,11.42,20.34,27.78,21.79,12.55,3.41,,,,,,
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,8.4,3.1034936526,3.9340977356,9.2674492555,14.8663163569,18.8286429995,18.8286429994,14.8663163569,9.2674492555,4.5610640849,1.7720947688,.5434732776,.1315487326,.0251276243,.0037870865,.000450273,.0000422267,.0000031229,.0000001821,.0000000087
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,8,,,,10,30,30,20,10,,,,,,,,,,,
2016,113,8,,5,10,15,20,15,10,10,5,5,5,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2011,1,,,,,,,,,,,,,,,,,,,,
2011,2,,,,1.6,,,,,,,,,,,,,,,,
2011,3,,,,,,,,,,,,,,,,,,,,
2011,4,,,,2.5,,,,,,,,,,,,,,,,
2011,5,,,,2.4,,,,,,,,,,,,,,,,
2011,6,,,,2,,,,,,,,,,,,,,,,
2011,7,,,,1.7,,,,,,,,,,,,,,,,
2011,8,,,,1.6,,,,,,,,,,,,,,,,
2011,14,,,,3.5,,,,,,,,,,,,,,,,
2011,15,,,,,,,,,,,,,,,,,,,,
2011,16,,,,2.3,,,,,,,,,,,,,,,,
2011,19,,,,2,,,,,,,,,,,,,,,,
2011,20,,,,2,,,,,,,,,,,,,,,,
2011,22,,,,1.8,,,,,,,,,,,,,,,,
2011,23,,,,1.7,,,,,,,,,,,,,,,,
2011,24,,,,2,,,,,,,,,,,,,,,,
2011,26,,,,,,,,,,,,,,,,,,,,
2011,29,,,,3.5,,,,,,,,,,,,,,,,
2011,30,,,,,,,,,,,,,,,,,,,,
2011,31,,,,,,,,,,,,,,,,,,,,
2011,32,,,,2,,,,,,,,,,,,,,,,
2011,33,,,,,,,,,,,,,,,,,,,,
2011,36,,,,1.8,,,,,,,,,,,,,,,,
2011,37,,,,,,,,,,,,,,,,,,,,
2011,38,,,,2.7,,,,,,,,,,,,,,,,
2011,39,,,,2.2,,,,,,,,,,,,,,,,
2011,41,,,,,,,,,,,,,,,,,,,,
2011,42,,,,,,,,,,,,,,,,,,,,
2011,47,,,,1.8,,,,,,,,,,,,,,,,
2011,48,,,,,,,,,,,,,,,,,,,,
2011,52,,,,1.1,,,,,,,,,,,,,,,,
2011,54,,,,,,,,,,,,,,,,,,,,
2011,56,,,,,,,,,,,,,,,,,,,,
2011,57,,,,,,,,,,,,,,,,,,,,
2011,61,,,,,,,,,,,,,,,,,,,,
2011,68,,,,,,,,,,,,,,,,,,,,
2011,70,,,,1.7,,,,,,,,,,,,,,,,
2011,80,,,,1.5,,,,,,,,,,,,,,,,
2011,82,,,,,,,,,,,,,,,,,,,,
2011,84,,,,3.2,,,,,,,,,,,,,,,,
2011,85,,,,,,,,,,,,,,,,,,,,
2011,89,,,,,,,,,,,,,,,,,,,,
2011,90,,,,2.4,,,,,,,,,,,,,,,,
2011,91,,,,,,,,,,,,,,,,,,,,
2011,92,,,,,,,,,,,,,,,,,,,,
2011,93,,,,3,,,,,,,,,,,,,,,,
2011,94,,,,2.8,,,,,,,,,,,,,,,,
2011,95,,,,2,,,,,,,,,,,,,,,,
2011,96,,,,,,,,,,,,,,,,,,,,
2011,98,,,,2.75,,,,,,,,,,,,,,,,
2011,99,,,,2.6,,,,,,,,,,,,,,,,
2011,101,,,,,,,,,,,,,,,,,,,,
2011,102,,,,2.3,,,,,,,,,,,,,,,,
2011,103,,,,,,,,,,,,,,,,,,,,
2011,104,,,,.8,,,,,,,,,,,,,,,,
2011,105,,,,1.9,,,,,,,,,,,,,,,,
2011,106,,,,,,,,,,,,,,,,,,,,
2011,107,,,,2.6,,,,,,,,,,,,,,,,
2011,108,,,,3.8,,,,,,,,,,,,,,,,
2011,109,,,,2.3,,,,,,,,,,,,,,,,
2011,110,,,,,,,,,,,,,,,,,,,,
2011,111,,,,,,,,,,,,,,,,,,,,
2011,112,,,,2.75,,,,,,,,,,,,,,,,
2011,113,,,,,,,,,,,,,,,,,,,,
2011Q4,1,103,1.35,1.4,,,,,,,,,,,,,,,,,
2011Q4,2,85,1.3513513514,1,,,,,,,,,,,,,,,,,
2011Q4,3,105,,1.5,,,,,,,,,,,,,,,,,
2011Q4,4,110,1.3,1.25,,,,,,,,,,,,,,,,,
2011Q4,5,107,1.38,1.25,,,,,,,,,,,,,,,,,
2011Q4,6,110,,1.25,,,,,,,,,,,,,,,,,
2011Q4,7,106,1.43,1.5,,,,,,,,,,,,,,,,,
2011Q4,8,110,1.38,1.5,,,,,,,,,,,,,,,,,
2011Q4,14,,,1.25,,,,,,,,,,,,,,,,,
2011Q4,15,,,,,,,,,,,,,,,,,,,,
2011Q4,16,110,1.35,1.5,,,,,,,,,,,,,,,,,
2011Q4,19,,,1.25,,,,,,,,,,,,,,,,,
2011Q4,20,115,1.4,1.5,,,,,,,,,,,,,,,,,
2011Q4,22,110,,1.5,,,,,,,,,,,,,,,,,
2011Q4,23,105,1.33,1.5,,,,,,,,,,,,,,,,,
2011Q4,24,120,1.3,1,,,,,,,,,,,,,,,,,
2011Q4,26,95,1.35,1.5,,,,,,,,,,,,,,,,,
2011Q4,29,110,1.37,1.5,,,,,,,,,,,,,,,,,
2011Q4,30,113,1.38,1,,,,,,,,,,,,,,,,,
2011Q4,31,,,1.5,,,,,,,,,,,,,,,,,
2011Q4,32,115,1.42,1.5,,,,,,,,,,,,,,,,,
2011Q4,33,,,,,,,,,,,,,,,,,,,,
2011Q4,36,110,1.37,1.5,,,,,,,,,,,,,,,,,
2011Q4,37,112,1.4,1.42,,,,,,,,,,,,,,,,,
2011Q4,38,106,1.35,1.25,,,,,,,,,,,,,,,,,
2011Q4,39,113.3,1.2980052342,1.25,,,,,,,,,,,,,,,,,
2011Q4,41,112,1.38,1.5,,,,,,,,,,,,,,,,,
2011Q4,42,110,1.38,1.5,,,,,,,,,,,,,,,,,
2011Q4,47,111.3022222222,1.3586696667,1.5,,,,,,,,,,,,,,,,,
2011Q4,48,110,1.3,1.5,,,,,,,,,,,,,,,,,
2011Q4,52,114,1.4,1,,,,,,,,,,,,,,,,,
2011Q4,54,,,1.25,,,,,,,,,,,,,,,,,
2011Q4,56,92,1.33,1,,,,,,,,,,,,,,,,,
2011Q4,57,107,1.36,1.25,,,,,,,,,,,,,,,,,
2011Q4,61,111,1.36,1.5,,,,,,,,,,,,,,,,,
2011Q4,68,103,1.43,1.5,,,,,,,,,,,,,,,,,
2011Q4,70,105,1.37,1.5,,,,,,,,,,,,,,,,,
2011Q4,80,,,1.5,,,,,,,,,,,,,,,,,
2011Q4,82,,,1.25,,,,,,,,,,,,,,,,,
2011Q4,84,100,1.33,1.33,,,,,,,,,,,,,,,,,
2011Q4,85,103.67,1.362,1.5,,,,,,,,,,,,,,,,,
2011Q4,89,,,1.5,,,,,,,,,,,,,,,,,
2011Q4,90,100,1.375,1,,,,,,,,,,,,,,,,,
2011Q4,91,,1.32,1.25,,,,,,,,,,,,,,,,,
2011Q4,92,,,,,,,,,,,,,,,,,,,,
2011Q4,93,114,1.37,1.5,,,,,,,,,,,,,,,,,
2011Q4,94,120,1.35,1.5,,,,,,,,,,,,,,,,,
2011Q4,95,109,1.35,1.25,,,,,,,,,,,,,,,,,
2011Q4,96,105,1.4,1.25,,,,,,,,,,,,,,,,,
2011Q4,98,110,1.33,1.5,,,,,,,,,,,,,,,,,
2011Q4,99,110,1.37,1.42,,,,,,,,,,,,,,,,,
2011Q4,101,110,1.4285714286,1.5,,,,,,,,,,,,,,,,,
2011Q4,102,98.3,,1.5,,,,,,,,,,,,,,,,,
2011Q4,103,110,1.25,1.5,,,,,,,,,,,,,,,,,
2011Q4,104,110,1.37,1.25,,,,,,,,,,,,,,,,,
2011Q4,105,112,1.34,1.25,,,,,,,,,,,,,,,,,
2011Q4,106,112,1.33,1.2,,,,,,,,,,,,,,,,,
2011Q4,107,111,1.38,1.3,,,,,,,,,,,,,,,,,
2011Q4,108,91,1.39,1.25,,,,,,,,,,,,,,,,,
2011Q4,109,108.4,1.4,1.333,,,,,,,,,,,,,,,,,
2011Q4,110,112,1.39,1.167,,,,,,,,,,,,,,,,,
2011Q4,111,110,1.37,,,,,,,,,,,,,,,,,,
2011Q4,112,109,1.38,1.5,,,,,,,,,,,,,,,,,
2011Q4,113,,,1.5,,,,,,,,,,,,,,,,,
2012,1,100,1.4,1.0625,,,,,,,,,,,,,,,,,
2012,2,92,1.3513513514,1,1.5,,,,,,,,,,,,,,,,
2012,3,85,,1,,,,,,,,,,,,,,,,,
2012,4,113,1.2,1,2,,,,,,,,,,,,,,,,
2012,5,96,1.4,1,2.5,,,,,,,,,,,,,,,,
2012,6,115,,1.06,2.2,,,,,,,,,,,,,,,,
2012,7,106,1.43,1.1,2,,,,,,,,,,,,,,,,
2012,8,114,1.4,1.69,1.5,,,,,,,,,,,,,,,,
2012,14,,,1.13,3,,,,,,,,,,,,,,,,
2012,15,115,1.39,1.1,,,,,,,,,,,,,,,,,
2012,16,104,1.44,1.6,2.6,,,,,,,,,,,,,,,,
2012,19,,,1,1,,,,,,,,,,,,,,,,
2012,20,122,1.38,1.5,2.1,,,,,,,,,,,,,,,,
2012,22,109,,1.5,2.3,,,,,,,,,,,,,,,,
2012,23,110,1.32,1,1.8,,,,,,,,,,,,,,,,
2012,24,117,1.26,1,2.7,,,,,,,,,,,,,,,,
2012,26,95,1.38,1.5,,,,,,,,,,,,,,,,,
2012,29,112,1.37,1.25,2.5,,,,,,,,,,,,,,,,
2012,30,113,1.38,1,,,,,,,,,,,,,,,,,
2012,31,,,1.25,,,,,,,,,,,,,,,,,
2012,32,115,1.42,1.5,1.3,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,36,115,1.35,1.75,2.2,,,,,,,,,,,,,,,,
2012,37,112,1.45,1.31,,,,,,,,,,,,,,,,,
2012,38,98,1.39,1,1.8,,,,,,,,,,,,,,,,
2012,39,107.5,1.33,1,2.1,,,,,,,,,,,,,,,,
2012,41,102,1.37,1.5,,,,,,,,,,,,,,,,,
2012,42,110,1.38,1.5,,,,,,,,,,,,,,,,,
2012,47,116,1.39,1.5,2.1,,,,,,,,,,,,,,,,
2012,48,108,1.24,1.1,,,,,,,,,,,,,,,,,
2012,52,115,1.38,1,1.8,,,,,,,,,,,,,,,,
2012,54,,,1,,,,,,,,,,,,,,,,,
2012,56,90,1.28,1,,,,,,,,,,,,,,,,,
2012,57,101,1.41,1.25,,,,,,,,,,,,,,,,,
2012,61,112,1.36,1.5,,,,,,,,,,,,,,,,,
2012,68,103,1.42,1.5,,,,,,,,,,,,,,,,,
2012,70,110,1.45,1.5,1.5,,,,,,,,,,,,,,,,
2012,80,,,1.95,2.8,,,,,,,,,,,,,,,,
2012,82,,,1,,,,,,,,,,,,,,,,,
2012,84,104.6,1.29,1.02,2.5,,,,,,,,,,,,,,,,
2012,85,94,1.3513,1.5,,,,,,,,,,,,,,,,,
2012,89,,,1.5,,,,,,,,,,,,,,,,,
2012,90,100,1.375,1,2.1,,,,,,,,,,,,,,,,
2012,91,,1.32,1,,,,,,,,,,,,,,,,,
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,116,1.38,1.25,2.5,,,,,,,,,,,,,,,,
2012,94,145,1.48,2.06,2.6,,,,,,,,,,,,,,,,
2012,95,105,1.34,1.25,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,98,100,1.45,1.5,2.25,,,,,,,,,,,,,,,,
2012,99,90,1.33,1.29,1.9,,,,,,,,,,,,,,,,
2012,101,113.4,1.33,1.5,,,,,,,,,,,,,,,,,
2012,102,100,,1.5,1.6,,,,,,,,,,,,,,,,
2012,103,100,1.34,1.5,,,,,,,,,,,,,,,,,
2012,104,115,1.3,1,.8,,,,,,,,,,,,,,,,
2012,105,119,1.44,1,1.8,,,,,,,,,,,,,,,,
2012,106,115,1.3,1,,,,,,,,,,,,,,,,,
2012,107,112,1.38,1,2.2,,,,,,,,,,,,,,,,
2012,108,93.15,1.38,1,2.5,,,,,,,,,,,,,,,,
2012,109,107,1.4,1,1.91,,,,,,,,,,,,,,,,
2012,110,112,1.39,1.229,,,,,,,,,,,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,110,1.35,2,3,,,,,,,,,,,,,,,,
2012,113,,,1.5,,,,,,,,,,,,,,,,,
2012Q1,1,100,1.4,1.25,,,,,,,,,,,,,,,,,
2012Q1,2,87,1.3513513514,1,,,,,,,,,,,,,,,,,
2012Q1,3,100,,1.25,,,,,,,,,,,,,,,,,
2012Q1,4,112,1.25,1,,,,,,,,,,,,,,,,,
2012Q1,5,102,1.35,1,,,,,,,,,,,,,,,,,
2012Q1,6,105,,1,,,,,,,,,,,,,,,,,
2012Q1,7,106,1.43,1.25,,,,,,,,,,,,,,,,,
2012Q1,8,111,1.4,1.5,,,,,,,,,,,,,,,,,
2012Q1,14,,,1,,,,,,,,,,,,,,,,,
2012Q1,15,,,,,,,,,,,,,,,,,,,,
2012Q1,16,106,1.43,1.5,,,,,,,,,,,,,,,,,
2012Q1,19,,,1,,,,,,,,,,,,,,,,,
2012Q1,20,115,1.4,1.5,,,,,,,,,,,,,,,,,
2012Q1,22,108,,1.5,,,,,,,,,,,,,,,,,
2012Q1,23,100,1.33,1.25,,,,,,,,,,,,,,,,,
2012Q1,24,120,1.27,1,,,,,,,,,,,,,,,,,
2012Q1,26,90,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q1,29,112,1.37,1.25,,,,,,,,,,,,,,,,,
2012Q1,30,113,1.38,1,,,,,,,,,,,,,,,,,
2012Q1,31,,,1.25,,,,,,,,,,,,,,,,,
2012Q1,32,115,1.42,1.5,,,,,,,,,,,,,,,,,
2012Q1,33,,,,,,,,,,,,,,,,,,,,
2012Q1,36,110,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q1,37,112,1.42,1.25,,,,,,,,,,,,,,,,,
2012Q1,38,100,1.35,1,,,,,,,,,,,,,,,,,
2012Q1,39,108.8,1.3286643842,1,,,,,,,,,,,,,,,,,
2012Q1,41,107,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q1,42,110,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q1,47,112.8888888889,1.3633333333,1.5,,,,,,,,,,,,,,,,,
2012Q1,48,105,1.28,1.2,,,,,,,,,,,,,,,,,
2012Q1,52,115,1.38,1,,,,,,,,,,,,,,,,,
2012Q1,54,,,1,,,,,,,,,,,,,,,,,
2012Q1,56,91,1.31,1,,,,,,,,,,,,,,,,,
2012Q1,57,101,1.38,1.25,,,,,,,,,,,,,,,,,
2012Q1,61,111,1.36,1.5,,,,,,,,,,,,,,,,,
2012Q1,68,104,1.43,1.5,,,,,,,,,,,,,,,,,
2012Q1,70,100,1.4,1.5,,,,,,,,,,,,,,,,,
2012Q1,80,,,1.75,,,,,,,,,,,,,,,,,
2012Q1,82,,,1,,,,,,,,,,,,,,,,,
2012Q1,84,101.4,1.27,1.08,,,,,,,,,,,,,,,,,
2012Q1,85,94,1.3734,1.5,,,,,,,,,,,,,,,,,
2012Q1,89,,,1.5,,,,,,,,,,,,,,,,,
2012Q1,90,100,1.365,1,,,,,,,,,,,,,,,,,
2012Q1,91,,1.27,1,,,,,,,,,,,,,,,,,
2012Q1,92,,,,,,,,,,,,,,,,,,,,
2012Q1,93,115,1.36,1.25,,,,,,,,,,,,,,,,,
2012Q1,94,135,1.42,1.5,,,,,,,,,,,,,,,,,
2012Q1,95,108,1.35,1.25,,,,,,,,,,,,,,,,,
2012Q1,96,100,1.3,1,,,,,,,,,,,,,,,,,
2012Q1,98,105,1.37,1.5,,,,,,,,,,,,,,,,,
2012Q1,99,100,1.35,1,,,,,,,,,,,,,,,,,
2012Q1,101,111.3499457872,1.4038371549,1.5,,,,,,,,,,,,,,,,,
2012Q1,102,98.3,,1.5,,,,,,,,,,,,,,,,,
2012Q1,103,110,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q1,104,112,1.34,1,,,,,,,,,,,,,,,,,
2012Q1,105,117,1.38,1,,,,,,,,,,,,,,,,,
2012Q1,106,115,1.3,1,,,,,,,,,,,,,,,,,
2012Q1,107,111,1.38,1,,,,,,,,,,,,,,,,,
2012Q1,108,91.3,1.38,1,,,,,,,,,,,,,,,,,
2012Q1,109,107.3,1.4,1.166,,,,,,,,,,,,,,,,,
2012Q1,110,112,1.39,1,,,,,,,,,,,,,,,,,
2012Q1,111,110,1.37,,,,,,,,,,,,,,,,,,
2012Q1,112,105,1.4,1.75,,,,,,,,,,,,,,,,,
2012Q1,113,,,1.5,,,,,,,,,,,,,,,,,
2012Q2,1,98,1.4,1,,,,,,,,,,,,,,,,,
2012Q2,2,92,1.3513513514,1,,,,,,,,,,,,,,,,,
2012Q2,3,90,,1,,,,,,,,,,,,,,,,,
2012Q2,4,113,1.2,1,,,,,,,,,,,,,,,,,
2012Q2,5,97,1.4,1,,,,,,,,,,,,,,,,,
2012Q2,6,110,,1,,,,,,,,,,,,,,,,,
2012Q2,7,106,1.43,1,,,,,,,,,,,,,,,,,
2012Q2,8,113,1.4,1.5,,,,,,,,,,,,,,,,,
2012Q2,14,,,1,,,,,,,,,,,,,,,,,
2012Q2,15,,,,,,,,,,,,,,,,,,,,
2012Q2,16,104,1.45,1.5,,,,,,,,,,,,,,,,,
2012Q2,19,,,1,,,,,,,,,,,,,,,,,
2012Q2,20,120,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q2,22,108,,1.5,,,,,,,,,,,,,,,,,
2012Q2,23,105,1.32,1,,,,,,,,,,,,,,,,,
2012Q2,24,117,1.26,1,,,,,,,,,,,,,,,,,
2012Q2,26,95,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q2,29,112,1.37,1.25,,,,,,,,,,,,,,,,,
2012Q2,30,113,1.38,1,,,,,,,,,,,,,,,,,
2012Q2,31,,,1.25,,,,,,,,,,,,,,,,,
2012Q2,32,115,1.42,1.5,,,,,,,,,,,,,,,,,
2012Q2,33,,,,,,,,,,,,,,,,,,,,
2012Q2,36,115,1.3,1.5,,,,,,,,,,,,,,,,,
2012Q2,37,108,1.42,1.25,,,,,,,,,,,,,,,,,
2012Q2,38,97,1.4,1,,,,,,,,,,,,,,,,,
2012Q2,39,107.4,1.3328978568,1,,,,,,,,,,,,,,,,,
2012Q2,41,105,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q2,42,110,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q2,47,115,1.3833333333,1.5,,,,,,,,,,,,,,,,,
2012Q2,48,105,1.25,1,,,,,,,,,,,,,,,,,
2012Q2,52,113,1.38,1,,,,,,,,,,,,,,,,,
2012Q2,54,,,1,,,,,,,,,,,,,,,,,
2012Q2,56,85,1.28,1,,,,,,,,,,,,,,,,,
2012Q2,57,97,1.4,1.25,,,,,,,,,,,,,,,,,
2012Q2,61,112,1.36,1.5,,,,,,,,,,,,,,,,,
2012Q2,68,102.5,1.43,1.5,,,,,,,,,,,,,,,,,
2012Q2,70,100,1.42,1.5,,,,,,,,,,,,,,,,,
2012Q2,80,,,1.87,,,,,,,,,,,,,,,,,
2012Q2,82,,,1,,,,,,,,,,,,,,,,,
2012Q2,84,103.5,1.27,1,,,,,,,,,,,,,,,,,
2012Q2,85,91,1.3554,1.5,,,,,,,,,,,,,,,,,
2012Q2,89,,,1.5,,,,,,,,,,,,,,,,,
2012Q2,90,100,1.35,1,,,,,,,,,,,,,,,,,
2012Q2,91,,1.28,1,,,,,,,,,,,,,,,,,
2012Q2,92,,,,,,,,,,,,,,,,,,,,
2012Q2,93,116,1.38,1.25,,,,,,,,,,,,,,,,,
2012Q2,94,145,1.45,1.75,,,,,,,,,,,,,,,,,
2012Q2,95,106,1.35,1.25,,,,,,,,,,,,,,,,,
2012Q2,96,100,1.35,1,,,,,,,,,,,,,,,,,
2012Q2,98,100,1.52,1.5,,,,,,,,,,,,,,,,,
2012Q2,99,90,1.35,1,,,,,,,,,,,,,,,,,
2012Q2,101,112.7164584256,1.3513513514,1.5,,,,,,,,,,,,,,,,,
2012Q2,102,100,,1.5,,,,,,,,,,,,,,,,,
2012Q2,103,100,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q2,104,114,1.3,1,,,,,,,,,,,,,,,,,
2012Q2,105,120,1.4,1,,,,,,,,,,,,,,,,,
2012Q2,106,115,1.3,1,,,,,,,,,,,,,,,,,
2012Q2,107,111,1.38,1,,,,,,,,,,,,,,,,,
2012Q2,108,92.46,1.38,1,,,,,,,,,,,,,,,,,
2012Q2,109,107.3,1.4,1,,,,,,,,,,,,,,,,,
2012Q2,110,112,1.39,1,,,,,,,,,,,,,,,,,
2012Q2,111,,,,,,,,,,,,,,,,,,,,
2012Q2,112,105,1.35,1.75,,,,,,,,,,,,,,,,,
2012Q2,113,,,1.5,,,,,,,,,,,,,,,,,
2012Q3,1,100,1.4,1,,,,,,,,,,,,,,,,,
2012Q3,2,92,1.3513513514,1,,,,,,,,,,,,,,,,,
2012Q3,3,80,,1,,,,,,,,,,,,,,,,,
2012Q3,4,114,1.2,1,,,,,,,,,,,,,,,,,
2012Q3,5,95,1.45,1,,,,,,,,,,,,,,,,,
2012Q3,6,120,,1,,,,,,,,,,,,,,,,,
2012Q3,7,106,1.43,1,,,,,,,,,,,,,,,,,
2012Q3,8,115,1.4,1.75,,,,,,,,,,,,,,,,,
2012Q3,14,,,1.25,,,,,,,,,,,,,,,,,
2012Q3,15,,,,,,,,,,,,,,,,,,,,
2012Q3,16,103,1.45,1.75,,,,,,,,,,,,,,,,,
2012Q3,19,,,1,,,,,,,,,,,,,,,,,
2012Q3,20,122,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q3,22,108,,1.5,,,,,,,,,,,,,,,,,
2012Q3,23,108,1.31,1,,,,,,,,,,,,,,,,,
2012Q3,24,115,1.25,1,,,,,,,,,,,,,,,,,
2012Q3,26,95,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q3,29,112,1.37,1.25,,,,,,,,,,,,,,,,,
2012Q3,30,113,1.38,1,,,,,,,,,,,,,,,,,
2012Q3,31,,,1.25,,,,,,,,,,,,,,,,,
2012Q3,32,115,1.42,1.5,,,,,,,,,,,,,,,,,
2012Q3,33,,,,,,,,,,,,,,,,,,,,
2012Q3,36,120,1.3,1.75,,,,,,,,,,,,,,,,,
2012Q3,37,112,1.45,1.25,,,,,,,,,,,,,,,,,
2012Q3,38,97,1.4,1,,,,,,,,,,,,,,,,,
2012Q3,39,107,1.3230105052,1,,,,,,,,,,,,,,,,,
2012Q3,41,100,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q3,42,110,1.38,1.5,,,,,,,,,,,,,,,,,
2012Q3,47,117,1.3966666667,1.5,,,,,,,,,,,,,,,,,
2012Q3,48,110,1.23,1,,,,,,,,,,,,,,,,,
2012Q3,52,117,1.38,1,,,,,,,,,,,,,,,,,
2012Q3,54,,,1,,,,,,,,,,,,,,,,,
2012Q3,56,89,1.27,1,,,,,,,,,,,,,,,,,
2012Q3,57,100,1.42,1.25,,,,,,,,,,,,,,,,,
2012Q3,61,112,1.36,1.5,,,,,,,,,,,,,,,,,
2012Q3,68,102.4,1.42,1.5,,,,,,,,,,,,,,,,,
2012Q3,70,110,1.45,1.5,,,,,,,,,,,,,,,,,
2012Q3,80,,,2,,,,,,,,,,,,,,,,,
2012Q3,82,,,1,,,,,,,,,,,,,,,,,
2012Q3,84,105.7,1.29,1,,,,,,,,,,,,,,,,,
2012Q3,85,94,1.3411,1.5,,,,,,,,,,,,,,,,,
2012Q3,89,,,1.5,,,,,,,,,,,,,,,,,
2012Q3,90,100,1.35,1,,,,,,,,,,,,,,,,,
2012Q3,91,,1.3,1,,,,,,,,,,,,,,,,,
2012Q3,92,,,,,,,,,,,,,,,,,,,,
2012Q3,93,116,1.4,1.25,,,,,,,,,,,,,,,,,
2012Q3,94,150,1.5,2.3,,,,,,,,,,,,,,,,,
2012Q3,95,105,1.33,1.25,,,,,,,,,,,,,,,,,
2012Q3,96,100,1.39,1,,,,,,,,,,,,,,,,,
2012Q3,98,100,1.5,1.5,,,,,,,,,,,,,,,,,
2012Q3,99,90,1.33,1,,,,,,,,,,,,,,,,,
2012Q3,101,114.0997412274,1.2987012987,1.5,,,,,,,,,,,,,,,,,
2012Q3,102,103.3,,1.5,,,,,,,,,,,,,,,,,
2012Q3,103,90,1.35,1.5,,,,,,,,,,,,,,,,,
2012Q3,104,116,1.4,1,,,,,,,,,,,,,,,,,
2012Q3,105,118,1.48,1,,,,,,,,,,,,,,,,,
2012Q3,106,115,1.3,1,,,,,,,,,,,,,,,,,
2012Q3,107,113,1.38,1,,,,,,,,,,,,,,,,,
2012Q3,108,93.84,1.38,1,,,,,,,,,,,,,,,,,
2012Q3,109,107.3,1.4,1,,,,,,,,,,,,,,,,,
2012Q3,110,112,1.39,1,,,,,,,,,,,,,,,,,
2012Q3,111,,,,,,,,,,,,,,,,,,,,
2012Q3,112,110,1.35,2,,,,,,,,,,,,,,,,,
2012Q3,113,,,1.5,,,,,,,,,,,,,,,,,
2013,1,107,1.4,1,,,,,,,,,,,,,,,,,
2013,2,95,1.3513513514,1.5,1.6,,,,,,,,,,,,,,,,
2013,3,110,,2.5,,,,,,,,,,,,,,,,,
2013,4,119,1.2,1.5,1.8,,,,,,,,,,,,,,,,
2013,5,92,1.4,1.25,2.2,,,,,,,,,,,,,,,,
2013,6,120,,1.9,2.4,,,,,,,,,,,,,,,,
2013,7,106,1.43,1.25,2.1,,,,,,,,,,,,,,,,
2013,8,120,1.45,2.375,1.6,,,,,,,,,,,,,,,,
2013,14,,,1.75,2.8,,,,,,,,,,,,,,,,
2013,15,120,1.39,1.2,,,,,,,,,,,,,,,,,
2013,16,100,1.44,2.25,1.8,,,,,,,,,,,,,,,,
2013,19,,,1.5,1.4,,,,,,,,,,,,,,,,
2013,20,128,1.35,1.75,2.3,,,,,,,,,,,,,,,,
2013,22,115,,1.75,2.7,,,,,,,,,,,,,,,,
2013,23,120,1.29,1,2,,,,,,,,,,,,,,,,
2013,24,118,1.23,1.5,2.5,,,,,,,,,,,,,,,,
2013,26,114,1.4,2,,,,,,,,,,,,,,,,,
2013,29,115,1.37,1.5,2.5,,,,,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,,,1.75,,,,,,,,,,,,,,,,,
2013,32,,,,,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,36,125,1.3,2.25,2.5,,,,,,,,,,,,,,,,
2013,37,120,1.5,2,,,,,,,,,,,,,,,,,
2013,38,101,1.4,1,1.7,,,,,,,,,,,,,,,,
2013,39,108,1.31,1.104,2,,,,,,,,,,,,,,,,
2013,41,100,1.35,1.7,,,,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,,,,,,,
2013,47,122.9,1.45,1.5,1.9,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,,1.38,1,1.1,,,,,,,,,,,,,,,,
2013,54,,,1.25,,,,,,,,,,,,,,,,,
2013,56,,,1.5,,,,,,,,,,,,,,,,,
2013,57,108,1.39,1.75,,,,,,,,,,,,,,,,,
2013,61,112,1.36,,,,,,,,,,,,,,,,,,
2013,68,104.6,1.42,2,,,,,,,,,,,,,,,,,
2013,70,115,1.5,2,1.5,,,,,,,,,,,,,,,,
2013,80,,,2.54,2.6,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,108.8,1.35,1.54,2.5,,,,,,,,,,,,,,,,
2013,85,102.54,1.3496,1.958,,,,,,,,,,,,,,,,,
2013,89,,,1.9,,,,,,,,,,,,,,,,,
2013,90,100,1.34,1,2,,,,,,,,,,,,,,,,
2013,91,,,,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,120,1.35,1.25,2.5,,,,,,,,,,,,,,,,
2013,94,140,1.5,3.27,2.4,,,,,,,,,,,,,,,,
2013,95,102,1.25,1.25,2,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,100,1.4,2.25,2.75,,,,,,,,,,,,,,,,
2013,99,90,1.28,1,1.9,,,,,,,,,,,,,,,,
2013,101,,,,,,,,,,,,,,,,,,,,
2013,102,105,,1.5,2,,,,,,,,,,,,,,,,
2013,103,,,,,,,,,,,,,,,,,,,,
2013,104,120,1.4,1.25,1.1,,,,,,,,,,,,,,,,
2013,105,120,1.54,1.5,1.8,,,,,,,,,,,,,,,,
2013,106,115,1.3,1,,,,,,,,,,,,,,,,,
2013,107,114,1.38,1.5,2.2,,,,,,,,,,,,,,,,
2013,108,97.63,1.38,1.5,2.2,,,,,,,,,,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,112,1.39,1.3,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,115,1.35,2.5,3,,,,,,,,,,,,,,,,
2013,113,,,,,,,,,,,,,,,,,,,,
2016,1,,,,,,,,,,,,,,,,,,,,
2016,2,,,,1.8,,,,,,,,,,,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,,,,2.5,,,,,,,,,,,,,,,,
2016,5,,,,2,,,,,,,,,,,,,,,,
2016,6,,,,2.3,,,,,,,,,,,,,,,,
2016,7,,,,2.5,,,,,,,,,,,,,,,,
2016,8,,,,1.7,,,,,,,,,,,,,,,,
2016,14,,,,3,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.9,,,,,,,,,,,,,,,,
2016,19,,,,1.5,,,,,,,,,,,,,,,,
2016,20,,,,2.5,,,,,,,,,,,,,,,,
2016,22,,,,2.3,,,,,,,,,,,,,,,,
2016,23,,,,2.5,,,,,,,,,,,,,,,,
2016,24,,,,2,,,,,,,,,,,,,,,,
2016,26,,,,,,,,,,,,,,,,,,,,
2016,29,,,,2.5,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,,,,,,,,,,,,,,,,,,,,
2016,36,,,,3,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,,,,2,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.8,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,,,,,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,56,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,2.2,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,,,,2.7,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,90,,,,2,,,,,,,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,,,,2.5,,,,,,,,,,,,,,,,
2016,94,,,,2.5,,,,,,,,,,,,,,,,
2016,95,,,,2,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,3.5,,,,,,,,,,,,,,,,
2016,99,,,,1.9,,,,,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,,,,3,,,,,,,,,,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,,,,1.5,,,,,,,,,,,,,,,,
2016,105,,,,2.2,,,,,,,,,,,,,,,,
2016,106,,,,,,,,,,,,,,,,,,,,
2016,107,,,,2.8,,,,,,,,,,,,,,,,
2016,108,,,,2.2,,,,,,,,,,,,,,,,
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,,,,3.2,,,,,,,,,,,,,,,,
2016,113,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2012Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,1,1.8,,,,,,10,70,15,5,,,,,,,,,,
2012,2,2.4,,,,,,10,20,30,30,10,,,,,,,,,
2012,3,1.5,2,2,2,5,10,20,30,15,10,2,1,1,,,,,,,
2012,4,2,,,,,5,15,30,30,15,5,,,,,,,,,
2012,5,1.9,,,,,,10,50,40,,,,,,,,,,,
2012,6,2.1,,,,,,,10,80,10,,,,,,,,,,
2012,7,1.5,,,,,,,,,,,,,,,,,,,
2012,8,2.1,,,,3,5,11,30,35,13,3,,,,,,,,,
2012,14,2.3,,,,,,,,,,,,,,,,,,,
2012,15,1.9,,,,,,10,45,35,10,,,,,,,,,,
2012,16,2,1,2,3,7,9,10,20,23,16,6,2,1,,,,,,,
2012,20,1.9,,,,,,5,70,25,,,,,,,,,,,
2012,22,2,,,,,,5,30,55,10,,,,,,,,,,
2012,23,1.5,,,,,10,25,30,25,8,2,,,,,,,,,
2012,24,1.9,,,,,12.5,15,35,25,12.5,,,,,,,,,,
2012,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2012,30,1.2,,,,,30,50,20,,,,,,,,,,,,
2012,31,1.7,,,,,10,20,60,10,,,,,,,,,,,
2012,32,1.6,,,,1,6,29,38,21,4,1,,,,,,,,,
2012,33,1.5,,,,,20,30,30,20,,,,,,,,,,,
2012,35,2.2,,,,,,,10,80,10,,,,,,,,,,
2012,36,2,,,,,,5,20,35,25,10,5,,,,,,,,
2012,37,1.8,,,,,1,10,47,35,7,,,,,,,,,,
2012,38,1.8,,,,,,20,50,30,,,,,,,,,,,
2012,39,2.3,,,,,,5,20,60,15,,,,,,,,,,
2012,41,2.1,,,,,,,40,60,,,,,,,,,,,
2012,47,2.3,0,2,3,7,12,15,18,19,15,7,2,0,,,,,,,
2012,48,1.6,,,,,5,30,65,,,,,,,,,,,,
2012,52,1.9,0,0,0,0,8,22,45,20,4,1,0,0,,,,,,,
2012,54,2,,,,,5,10,30,40,10,5,,,,,,,,,
2012,57,1.8,,,,,,,,,,,,,,,,,,,
2012,67,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2012,68,1.4,,,,0,25,35,25,10,5,0,,,,,,,,,
2012,70,1.9,,,,,,,65,35,,,,,,,,,,,
2012,80,1.8,.0000000726,.0000190671,.0031878332,.1736375305,3.1375062391,19.162210939,40.2297286903,29.2832064368,7.3621025147,.6302028443,.018027966,.0001698664,,,,,,,
2012,82,2.1,,,,,,,,,,,,,,,,,,,
2012,84,1.9,0,0,0,0,3,17,33,30,11,4,1,1,,,,,,,
2012,85,1.83,.0000521537,.002508728,.0622837092,.792987976,5.1992432334,17.6219141132,30.9647997869,28.2505976687,13.3790097123,3.2826378965,.4159356944,.0280293277,,,,,,,
2012,88,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2012,89,1.6,,,,7.5,10,22,25,18,7.5,5,5,,,,,,,,
2012,91,1.1,0,0,0,5,30,55,10,0,0,0,0,0,,,,,,,
2012,92,1.9,.0000001373,.0000429401,.0048527248,.2000061741,3.0445684048,14.5596074819,36.2736612002,34.9865364527,9.3643430618,1.4922519485,.0728139478,.001315526,,,,,,,
2012,93,2.3,,,,,,,5,80,15,,,,,,,,,,
2012,94,2.8,,,,1,3,4,5,10,40,19,10,8,,,,,,,
2012,95,1.8894767442,0,.5813953488,1.8255813953,2.5813953488,7.2325581395,22.9534883721,35.4302325583,16.6279069767,7.2093023256,2.5697674419,1.8255813953,1.1627906977,,,,,,,
2012,96,1.9,,,,,,15,40,30,10,5,,,,,,,,,
2012,98,1.7,,,,,10,30,35,15,10,,,,,,,,,,
2012,99,2,,,,,,,40,60,,,,,,,,,,,
2012,102,2.1,,,,,1,4,25,50,15,4,1,,,,,,,,
2012,103,2.1,,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,
2012,104,2,0,0,0,0,5,10,15,40,25,5,0,0,,,,,,,
2012,106,1.7,,,,,,35,40,25,,,,,,,,,,,
2012,107,1.9,.0000001373,.0000429401,.0048527248,.2000061741,3.0445684048,14.5596074819,36.2736612002,34.9865364527,9.3643430618,1.4922519485,.0728139478,.001315526,,,,,,,
2012,108,1.8160128632,,,,.04,7.98,21.74,33.61,25.09,10.99,.55,,,,,,,,,
2012,109,2.2,.5,1,2,5,9,10,18,30,18,5,1,.5,,,,,,,
2012,110,1.5,0,.0000000183,.0000896457,.0512455975,3.6150598308,34.6010548794,50.1058399817,11.2653356389,.3599071977,.0014664994,.0000007106,0,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,1.9,,,,,5,10,30,30,25,,,,,,,,,,
2012Dec,1,1,,,,,20,60,20,,,,,,,,,,,,
2012Dec,2,2.2,,,,,,10,20,35,25,10,,,,,,,,,
2012Dec,3,,,,,,,,,,,,,,,,,,,,
2012Dec,4,2,,,,,5,15,30,30,15,5,,,,,,,,,
2012Dec,5,1.6,,,,,10,40,40,10,,,,,,,,,,,
2012Dec,6,2,,,,,,,35,50,15,,,,,,,,,,
2012Dec,7,.9,,,,,,,,,,,,,,,,,,,
2012Dec,8,1.9,,,,3,6,10,33,32,13,3,,,,,,,,,
2012Dec,14,2.1,,,,,,,,,,,,,,,,,,,
2012Dec,15,1.8,,,,,,25,40,20,15,,,,,,,,,,
2012Dec,16,1.8,0,2,3,7,8,15,24,18,14,7,2,0,,,,,,,
2012Dec,20,1.6,,,,,7,30,50,13,,,,,,,,,,,
2012Dec,22,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2012Dec,23,1.2,,,,5,20,25,20,15,10,5,,,,,,,,,
2012Dec,24,1.8,,,,2.5,12.5,15,35,20,12.5,2.5,,,,,,,,,
2012Dec,29,2,,,,,,20,40,40,,,,,,,,,,,
2012Dec,30,.5,,,,30,50,20,,,,,,,,,,,,,
2012Dec,31,1.8,,,,,10,20,35,20,15,,,,,,,,,,
2012Dec,32,,,,,,,,,,,,,,,,,,,,
2012Dec,33,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2012Dec,35,,,,,,,,,,,,,,,,,,,,
2012Dec,36,1.8,,,,,5,15,30,30,15,5,,,,,,,,,
2012Dec,37,2,,,,,,2,40,49,9,,,,,,,,,,
2012Dec,38,1.6,,,,,,20,50,30,,,,,,,,,,,
2012Dec,39,2,,,,,,5,30,55,10,,,,,,,,,,
2012Dec,41,1.8,,,,,,,,,,,,,,,,,,,
2012Dec,47,2,0,2,3,5,15,16,18,18,15,5,3,0,,,,,,,
2012Dec,48,1.5,,,,,,,,,,,,,,,,,,,
2012Dec,52,1.5,0,0,0,0,8,28,45,15,3,1,0,0,,,,,,,
2012Dec,54,1.7,,,,,5,10,40,30,10,5,,,,,,,,,
2012Dec,57,,,,,,,,,,,,,,,,,,,,
2012Dec,67,,,,,,,,,,,,,,,,,,,,
2012Dec,68,,,,,,,,,,,,,,,,,,,,
2012Dec,70,1.5,,,,,,25,75,,,,,,,,,,,,
2012Dec,80,,,,,,,,,,,,,,,,,,,,
2012Dec,82,1.9,,,,,,,,,,,,,,,,,,,
2012Dec,84,,,,,,,,,,,,,,,,,,,,
2012Dec,85,1.54,.0483424142,.3253038367,1.6445752896,5.6896385146,13.4776798031,21.8684418209,24.3104962921,18.5167856123,9.6621901407,3.4529482658,.8447110453,.1588869647,,,,,,,
2012Dec,88,2,,,,2.5,5,10,17.5,25,20,12.5,5,2.5,,,,,,,
2012Dec,89,1.8,,,,7.5,10,20,25,20,7.5,5,5,,,,,,,,
2012Dec,91,.6,0,0,5,20,55,15,5,0,0,0,0,0,,,,,,,
2012Dec,92,1.5,.2625768118,1.0150405024,3.4219270327,8.5114158764,15.6231641454,18.9399879428,21.4570497079,17.5578777573,7.9373877717,3.8000092413,1.162004491,.3115587193,,,,,,,
2012Dec,93,1.9,,,,,,,55,45,,,,,,,,,,,
2012Dec,94,3.3,,,,,1,1.5,3.5,4,6,44,25,15,,,,,,,
2012Dec,95,1.1051785714,0,3.75,6.75,15,22.1428571429,35.1428571427,9.4285714286,5,2.1428571429,.6428571429,0,0,,,,,,,
2012Dec,96,1.4,,,,5,10,35,30,15,5,,,,,,,,,,
2012Dec,98,1,,,5,15,17.5,25,17.5,15,5,,,,,,,,,,
2012Dec,99,1.7,,,,,,,,,,,,,,,,,,,
2012Dec,102,1.5,,,.25,1,7.5,22.5,40,20,7.5,1,.25,,,,,,,,
2012Dec,103,1.6,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,
2012Dec,104,1.6,0,0,0,5,10,15,35,20,10,5,0,0,,,,,,,
2012Dec,106,1.2,,,,,,,,,,,,,,,,,,,
2012Dec,107,1.5,.2625768118,1.0150405024,3.4219270327,8.5114158764,15.6231641454,18.9399879428,21.4570497079,17.5578777573,7.9373877717,3.8000092413,1.162004491,.3115587193,,,,,,,
2012Dec,108,1.7857353504,,,,.55,9.78,21.99,31.96,23.57,11.16,.99,,,,,,,,,
2012Dec,109,1.8,.5,.5,2,5,9,20,30,21,8,2,1,1,,,,,,,
2012Dec,110,1.5,.1681774885,.5203097925,2.3392341194,6.8203803797,14.2305244225,21.2526510969,22.7218073942,17.3908144935,9.5280831772,3.7360668993,1.0481423024,.2438084339,,,,,,,
2012Dec,111,,,,,,,,,,,,,,,,,,,,
2012Dec,112,1.9,,,,,5,15,40,30,10,,,,,,,,,,
2013,1,1.8,,,,,5,20,60,10,5,,,,,,,,,,
2013,2,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,2,,,,,10,15,25,25,15,10,,,,,,,,,
2013,5,1.3,,,,,10,50,40,,,,,,,,,,,,
2013,6,2.2,,,,,,,30,50,20,,,,,,,,,,
2013,7,1,,,,,,,,,,,,,,,,,,,
2013,8,1.9,1,1,2,3,7,17,25,24,13,4,2,1,,,,,,,
2013,14,2,,,,,,,,,,,,,,,,,,,
2013,15,1.7,,,,,5,20,50,15,10,,,,,,,,,,
2013,16,1.6,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2013,20,1.8,,,,,,15,60,25,,,,,,,,,,,
2013,22,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2013,23,1.4,,,2,5,15,25,20,15,10,5,3,,,,,,,,
2013,24,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2013,29,2,,,,,,20,40,40,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,1.9,,,,5,10,15,40,20,10,,,,,,,,,,
2013,32,1.5,,,1,3,13,29,33,16,3,1,1,,,,,,,,
2013,33,2,,,,,10,20,20,20,20,10,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,
2013,36,2,,,,,5,10,20,35,20,5,5,,,,,,,,
2013,37,2.2,,,,,,5,34,48,12,1,,,,,,,,,
2013,38,1.7,,,,,,20,50,30,,,,,,,,,,,
2013,39,1.6,,,,,5,15,60,15,5,,,,,,,,,,
2013,41,1.8,,,,,,,70,30,,,,,,,,,,,
2013,47,1.8,0,2,3,5,15,16,19,17,15,5,3,0,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,1.4,0,0,0,0,13,35,25,18,6,2,1,0,,,,,,,
2013,54,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2013,57,1.7,,,,,,,,,,,,,,,,,,,
2013,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2013,68,1.1,,,,10,22.5,37.5,25,5,0,0,,,,,,,,,
2013,70,1.4,,,,,,55,45,,,,,,,,,,,,
2013,80,1.4,.0159251826,.1564081764,1.3097022201,6.2271632095,17.2759831534,28.0038885377,26.5408278164,14.7060979323,4.7600016718,.8986802707,.0987766234,.0065452057,,,,,,,
2013,82,1.5,,,,,,,,,,,,,,,,,,,
2013,84,1.9,1,1,1,1,6,15,27,23,15,7,2,1,,,,,,,
2013,85,1.32,.1243165637,.6954370288,2.9751407669,8.7122992043,17.4719659832,24.0036241808,22.594614751,14.5718023775,6.4373917433,1.9472885981,.403132468,.0629863344,,,,,,,
2013,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013,89,1.8,,,2.5,7.5,10,17.5,25,17.5,7.5,5,5,2.5,,,,,,,
2013,91,.5,0,0,10,20,60,10,0,0,0,0,0,0,,,,,,,
2013,92,1.4,.077802646,.5347133909,2.6344237936,8.5241460278,18.1268961707,22.7298272459,23.9522965331,16.0694292521,5.2999732063,1.7064960756,.3052737582,.0387218998,,,,,,,
2013,93,2,,,,,,,50,50,,,,,,,,,,,
2013,94,2.4,,,,,2,7.5,12.5,32,20,16,8,2,,,,,,,
2013,95,1.8019767442,0,1.5813953488,3.3255813953,4.5813953488,7.2325581395,21.9534883721,30.9302325583,18.6279069767,7.2093023256,2.0697674419,1.3255813953,1.1627906977,,,,,,,
2013,96,1.3,,,,5,25,35,20,10,5,,,,,,,,,,
2013,98,1.4,,,,10,15,30,22.5,10,7.5,5,,,,,,,,,
2013,99,1.6,,,,,,30,60,10,,,,,,,,,,,
2013,102,1.5,.25,1,2.5,5,7.5,20,35,15,7.5,5,1,.25,,,,,,,
2013,103,1.7,,,,2.5,10,20,30,20,10,5,2.5,,,,,,,,
2013,104,1.6,0,0,0,5,10,20,35,15,10,5,0,0,,,,,,,
2013,106,1.5,,,,,15,30,35,20,,,,,,,,,,,
2013,107,1.4,.077802646,.5347133909,2.6344237936,8.5241460278,18.1268961707,22.7298272459,23.9522965331,16.0694292521,5.2999732063,1.7064960756,.3052737582,.0387218998,,,,,,,
2013,108,1.665534546,,,,2.01,12.88,24.81,31.34,20.47,8.29,.2,,,,,,,,,
2013,109,1.9,.5,.5,3,8,10,18,26,19,10.5,3,1,.5,,,,,,,
2013,110,1.5,0,.0000000752,.0002063797,.0771264635,4.1329271126,34.4647890804,48.8423296025,12.0030016017,.4768210858,.0027963251,.0000022733,.0000000002,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,1.9,,,,,5,15,40,30,10,,,,,,,,,,
2013Dec,1,1.8,,,,,,15,70,15,,,,,,,,,,,
2013Dec,2,2,,,,,5,10,25,30,15,10,5,,,,,,,,
2013Dec,3,,,,,,,,,,,,,,,,,,,,
2013Dec,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2013Dec,5,1,,,,5,40,40,15,,,,,,,,,,,,
2013Dec,6,1.9,,,,,,,40,40,20,,,,,,,,,,
2013Dec,7,1.1,,,,,,,,,,,,,,,,,,,
2013Dec,8,2,1,2,3,4,12,16,20,22,13,4,2,1,,,,,,,
2013Dec,14,1.9,,,,,,,,,,,,,,,,,,,
2013Dec,15,1.8,,,,,5,20,40,20,15,,,,,,,,,,
2013Dec,16,1.6,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2013Dec,20,1.9,,,,,5,20,45,30,,,,,,,,,,,
2013Dec,22,1.8,,,,,10,25,30,25,10,,,,,,,,,,
2013Dec,23,1.3,,,2,5,15,25,20,15,10,5,3,,,,,,,,
2013Dec,24,1.6,,,,5,12.5,20,30,15,12.5,5,,,,,,,,,
2013Dec,29,2,,,,,,20,40,40,,,,,,,,,,,
2013Dec,30,,,,,,,,,,,,,,,,,,,,
2013Dec,31,2,,,,,10,15,20,35,15,5,,,,,,,,,
2013Dec,32,,,,,,,,,,,,,,,,,,,,
2013Dec,33,2,,,,,10,20,20,20,20,10,,,,,,,,,
2013Dec,35,,,,,,,,,,,,,,,,,,,,
2013Dec,36,2.2,,,,,,5,15,35,30,10,5,,,,,,,,
2013Dec,37,1.8,,,,,,3,46,44,6,1,,,,,,,,,
2013Dec,38,1.9,,,,,,20,50,30,,,,,,,,,,,
2013Dec,39,1.7,,,,,5,15,65,15,,,,,,,,,,,
2013Dec,41,1.7,,,,,,,,,,,,,,,,,,,
2013Dec,47,1.9,0,2,3,5,15,16,18,18,15,5,3,0,,,,,,,
2013Dec,48,,,,,,,,,,,,,,,,,,,,
2013Dec,52,1.6,0,0,0,0,6,25,47,18,4,0,0,0,,,,,,,
2013Dec,54,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2013Dec,57,,,,,,,,,,,,,,,,,,,,
2013Dec,67,,,,,,,,,,,,,,,,,,,,
2013Dec,68,,,,,,,,,,,,,,,,,,,,
2013Dec,70,1.5,,,,,,30,60,10,,,,,,,,,,,
2013Dec,80,,,,,,,,,,,,,,,,,,,,
2013Dec,82,1.4,,,,,,,,,,,,,,,,,,,
2013Dec,84,,,,,,,,,,,,,,,,,,,,
2013Dec,85,1.43,.5703126333,1.547514331,4.1830094821,8.8496638324,14.6550962607,18.9977561191,19.2788964632,15.3154262719,9.5242369072,4.6361691711,1.7663532673,.6755652607,,,,,,,
2013Dec,88,2,,,,2,4,11,21,24,21,11,4,2,,,,,,,
2013Dec,89,2,,,2.5,7.5,10,15,25,20,7.5,5,5,2.5,,,,,,,
2013Dec,91,.7,0,0,5,15,70,10,0,0,0,0,0,0,,,,,,,
2013Dec,92,1.5,.5408894152,1.5324891156,4.2383787862,9.0886102295,15.1125026588,17.4545769345,19.7113454419,16.9208398717,8.4319535607,4.6270200717,1.7161369032,.625257011,,,,,,,
2013Dec,93,1.9,,,,,,5,50,45,,,,,,,,,,,
2013Dec,94,1.8,1,2,3,4,12,15,24,14,10,7,5,3,,,,,,,
2013Dec,95,1.6576785714,0,0,1,8.75,15.8928571429,21.1428571429,29.9285714284,15,5.1428571429,3.1428571429,0,0,,,,,,,
2013Dec,96,,,,,,,,,,,,,,,,,,,,
2013Dec,98,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2013Dec,99,1.7,,,,,,,,,,,,,,,,,,,
2013Dec,102,1.7,1,1.5,2.5,5,10,15,30,15,10,5,2.5,2.5,,,,,,,
2013Dec,103,1.8,,,,2.5,10,20,30,20,10,5,2.5,,,,,,,,
2013Dec,104,1.8,0,0,0,5,10,20,35,15,10,5,0,0,,,,,,,
2013Dec,106,1.8,,,,,,,,,,,,,,,,,,,
2013Dec,107,1.5,.5408894152,1.5324891156,4.2383787862,9.0886102295,15.1125026588,17.4545769345,19.7113454419,16.9208398717,8.4319535607,4.6270200717,1.7161369032,.625257011,,,,,,,
2013Dec,108,1.58,,,,3.41,14.88,26.69,30.11,18.43,6.47,.01,,,,,,,,,
2013Dec,109,1.5,1,1,2,5,10,21,26,21,8,3,1,1,,,,,,,
2013Dec,110,1.6,.1339162574,.4195246155,1.928123769,5.8097894327,12.6531926467,19.9228929889,22.6817452729,18.6719426998,11.1138819352,4.7823123878,1.4873061961,.395371798,,,,,,,
2013Dec,111,,,,,,,,,,,,,,,,,,,,
2013Dec,112,2.2,,,,,5,15,30,40,10,,,,,,,,,,
2016,1,1.9,,,,,,15,70,15,,,,,,,,,,,
2016,2,2,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2016,3,2,1,1,1,2,5,15,25,25,10,8,2,5,,,,,,,
2016,4,1.8,,,,5,10,20,25,20,15,5,,,,,,,,,
2016,5,1.8,,,,,5,30,60,5,,,,,,,,,,,
2016,6,2,,,,,,5,45,45,5,,,,,,,,,,
2016,7,2,,,,,,,,,,,,,,,,,,,
2016,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2016,16,1.8,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2016,20,2,,,,,,10,35,40,15,,,,,,,,,,
2016,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2016,23,2.8,,,1,3,6,10,15,20,25,15,5,,,,,,,,
2016,24,1.9,,,,10,12.5,15,25,17.5,12.5,7.5,,,,,,,,,
2016,29,2.5,,,,,,,20,40,40,,,,,,,,,,
2016,30,1.9,,,,,,,,,,,,,,,,,,,
2016,31,2,,,,,5,10,30,35,15,5,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,2,,,,10,10,10,20,20,10,10,10,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,1.8,,,,,10,20,30,25,10,5,,,,,,,,,
2016,37,2.2,,,,,,5,22,46,22,5,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,1.9,,,,,5,15,65,15,,,,,,,,,,,
2016,41,1.9,,,,,,,,,,,,,,,,,,,
2016,47,2,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,2,0,0,0,1,2,8,30,40,16,3,0,0,,,,,,,
2016,54,1.9,,,,5,5,25,35,20,5,5,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.8,,,,2.5,7.5,20,35,25,7.5,2.5,,,,,,,,,
2016,70,1.9,,,,,,10,70,20,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2016,89,2,,,2.5,7.5,10,10,20,20,10,10,7.5,2.5,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,1.9,.0065867382,.0712159078,.5347133909,2.6344237936,8.5241460278,15.8794719347,24.9772514819,25.9251480882,13.1330907874,6.263460116,1.7064960756,.3439956579,,,,,,,
2016,93,2,,,,,,5,45,45,5,,,,,,,,,,
2016,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2016,95,1.8316666667,0,0,0,4.6666666667,7,28.3333333333,33.3333333333,15.3333333333,6.6666666667,4.6666666667,0,0,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2016,99,2.2,,,,,,,20,60,20,,,,,,,,,,
2016,102,2,1,1.5,2.5,5,10,17.5,30,12.5,10,5,2.5,2.5,,,,,,,
2016,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2016,104,2,0,0,0,5,5,10,25,30,15,5,5,0,,,,,,,
2016,106,1.8,,,,,,,,,,,,,,,,,,,
2016,107,1.9,.0065867382,.0712159078,.5347133909,2.6344237936,8.5241460278,15.8794719347,24.9772514819,25.9251480882,13.1330907874,6.263460116,1.7064960756,.3439956579,,,,,,,
2016,108,1.718865625,,,,1.96,11.99,22.89,30.32,21.4,10.37,1.07,,,,,,,,,
2016,109,2,1,2,4,6,9,10,17,23,15,8,4,1,,,,,,,
2016,110,2,0,0,0,0,0,.0000000001,11.9299504972,88.0699280423,.0001214604,0,0,0,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2.5,,,,,,10,20,30,30,10,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,1,.3,,5,30,60,5,,,,,,,,,,,,,,
2012,2,.8,,,10,20,25,20,15,10,,,,,,,,,,,
2012,3,-1.5,30,20,20,15,8,3,2,1,1,,,,,,,,,,
2012,4,-.2,10,20,35,20,10,5,0,0,0,0,,,,,,,,,
2012,5,-.5,,40,50,10,,,,,,,,,,,,,,,
2012,6,0,,,20,60,15,5,,,,,,,,,,,,,
2012,7,-.7,,,,,,,,,,,,,,,,,,,
2012,8,.6,5,10,17,24,26,12,5,1,,,,,,,,,,,
2012,14,0,,,,,,,,,,,,,,,,,,,
2012,15,.3,,5,25,30,20,10,5,5,,,,,,,,,,,
2012,16,.4,8,13,20,22,20,10,4,2,1,0,0,0,,,,,,,
2012,20,.3,,5,25,40,25,5,,,,,,,,,,,,,
2012,22,-.1,,15,40,40,5,,,,,,,,,,,,,,
2012,23,-.4,15,20,25,20,15,5,,,,,,,,,,,,,
2012,24,0,,5,20,35,25,15,0,,,,,,,,,,,,
2012,29,-.2,,20,40,40,,,,,,,,,,,,,,,
2012,30,-.2,7,30,30,20,8,5,,,,,,,,,,,,,
2012,31,.2,5,10,25,40,15,5,,,,,,,,,,,,,
2012,32,-.1,8,16,25,22,15,9,3,1,1,,,,,,,,,,
2012,33,-.2,15,20,30,20,15,,,,,,,,,,,,,,
2012,35,0,,10,30,50,10,,,,,,,,,,,,,,
2012,36,.9,,,,15,35,30,20,,,,,,,,,,,,
2012,37,0,,8,46,44,2,,,,,,,,,,,,,,
2012,38,-.3,,10,70,20,,,,,,,,,,,,,,,
2012,39,0,,10,25,55,10,,,,,,,,,,,,,,
2012,41,-.3,,20,60,20,,,,,,,,,,,,,,,
2012,47,0,8,15,20,21,14,10,7,4,1,0,0,0,,,,,,,
2012,48,0,,5,50,40,5,,,,,,,,,,,,,,
2012,52,0,0,8,35,40,13,3,1,0,0,0,0,0,,,,,,,
2012,54,-.5,15,30,30,15,5,5,,,,,,,,,,,,,
2012,57,0,,,,,,,,,,,,,,,,,,,
2012,67,-.5,10,20,30,20,10,5,5,,,,,,,,,,,,
2012,68,-.2,10,25,35,20,10,0,0,0,0,0,0,0,,,,,,,
2012,70,-.6,,70,30,,,,,,,,,,,,,,,,
2012,80,0,23.2317518621,11.853184903,13.5261965584,13.6895276633,12.2877805071,9.7820514716,6.9064758543,4.3246492402,2.4016524323,1.1828525718,.5166636361,.2972132998,,,,,,,
2012,82,-1,,,,,,,,,,,,,,,,,,,
2012,84,-.7,20,25,21,15,12,5,2,0,0,0,0,0,,,,,,,
2012,85,-.45,17.6555617253,23.8606511575,27.6300332445,19.6218219264,8.5427275031,2.2781558771,.3716723604,.0370399211,.0022510944,.0000832912,.0000018732,.0000000258,,,,,,,
2012,88,-.29,10,25,30,20,10,5,,,,,,,,,,,,,
2012,89,-.3,20,15,30,15,15,5,,,,,,,,,,,,,
2012,91,-.8,30,50,15,5,0,0,0,0,0,0,0,0,,,,,,,
2012,92,.5,6.6807201269,9.1848052663,14.9882284795,19.1462461272,19.1462461274,13.7481412418,9.7526866699,5.0779127661,1.5607321213,.5553941088,.1308576371,.0280293277,,,,,,,
2012,93,.2,,,20,60,20,,,,,,,,,,,,,,
2012,94,-.7,32,40,20.5,4,2,1,.5,,,,,,,,,,,,
2012,95,-.1521774194,21.4677419355,27.1290322581,32.9677419354,6.2258064516,2.8387096774,3.5161290323,2.1290322581,.9677419355,1.064516129,.9032258065,.564516129,.2258064516,,,,,,,
2012,96,-.5,10,30,40,15,5,,,,,,,,,,,,,,
2012,98,.2,5,10,20,30,20,10,5,,,,,,,,,,,,
2012,99,-.3,,40,60,,,,,,,,,,,,,,,,
2012,102,-.1,5,12.5,50,25,7.5,,,,,,,,,,,,,,
2012,103,.6,2.5,10,20,25,30,10,2.5,,,,,,,,,,,,
2012,104,0,5,10,30,40,10,5,0,0,0,0,0,0,,,,,,,
2012,106,.3,,10,30,50,10,,,,,,,,,,,,,,
2012,107,.4,.2390302528,2.9343082791,15.4903551004,34.3332090477,32.1033242169,12.6585143202,2.0932488004,.1438913598,.0040714163,.0000469865,.0000002195,.0000000004,,,,,,,
2012,108,.8289751695,,,5.67,12.7,26.09,29.73,18.61,7.12,.08,,,,,,,,,,
2012,109,-.4,3,20,40,16,11,6,2.5,1,.5,0,0,0,,,,,,,
2012,110,.1,10.9395964686,10.7544996416,19.4597083143,21.9794801776,18.3102853873,11.2499215986,5.0971606231,1.7027438146,.4192795255,.0760782206,.0101688316,.0010773966,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,.6,,,5,20,30,20,20,5,,,,,,,,,,,
2012Q3,1,.9,,,5,30,60,5,,,,,,,,,,,,,
2012Q3,2,1.2,,4,6,12,16,18,16,12,10,6,,,,,,,,,
2012Q3,3,,,,,,,,,,,,,,,,,,,,
2012Q3,4,-.3,10,20,35,20,10,5,0,0,0,0,,,,,,,,,
2012Q3,5,-.8,,50,40,10,,,,,,,,,,,,,,,
2012Q3,6,.1,,,30,50,15,5,,,,,,,,,,,,,
2012Q3,7,-1,,,,,,,,,,,,,,,,,,,
2012Q3,8,.5,5,10,18,24,25,12,5,1,,,,,,,,,,,
2012Q3,14,-.2,,,,,,,,,,,,,,,,,,,
2012Q3,15,.3,,5,10,55,25,5,,,,,,,,,,,,,
2012Q3,16,1.1,9,3,4,12,20,22,15,7,4,3,1,0,,,,,,,
2012Q3,20,.3,,5,25,40,25,5,,,,,,,,,,,,,
2012Q3,22,0,5,10,35,40,10,,,,,,,,,,,,,,
2012Q3,23,-.7,25,30,25,15,5,,,,,,,,,,,,,,
2012Q3,24,-.07,,10,25,35,15,10,5,,,,,,,,,,,,
2012Q3,29,1.2,,,,,30,50,20,,,,,,,,,,,,
2012Q3,30,,,,,,,,,,,,,,,,,,,,
2012Q3,31,.8,,,5,20,40,25,10,,,,,,,,,,,,
2012Q3,32,-.25,,,,,,,,,,,,,,,,,,,
2012Q3,33,.5,,,20,30,30,20,,,,,,,,,,,,,
2012Q3,35,,,,,,,,,,,,,,,,,,,,
2012Q3,36,1.4,,,,5,20,35,25,10,5,,,,,,,,,,
2012Q3,37,-.1,,5,46,45,4,,,,,,,,,,,,,,
2012Q3,38,-.3,,10,70,20,,,,,,,,,,,,,,,
2012Q3,39,-.1,,5,65,25,5,,,,,,,,,,,,,,
2012Q3,41,-.5,,,,,,,,,,,,,,,,,,,
2012Q3,47,-.1,8,15,21,20,14,10,7,4,1,0,0,0,,,,,,,
2012Q3,48,-.2,,5,60,35,,,,,,,,,,,,,,,
2012Q3,52,.6,0,0,5,26,47,17,4,1,0,0,0,0,,,,,,,
2012Q3,54,.4,,5,15,30,30,15,5,,,,,,,,,,,,
2012Q3,57,,,,,,,,,,,,,,,,,,,,
2012Q3,67,,,,,,,,,,,,,,,,,,,,
2012Q3,68,,,,,,,,,,,,,,,,,,,,
2012Q3,70,,,,,,,,,,,,,,,,,,,,
2012Q3,80,,,,,,,,,,,,,,,,,,,,
2012Q3,82,-1.4,,,,,,,,,,,,,,,,,,,
2012Q3,84,,,,,,,,,,,,,,,,,,,,
2012Q3,85,-.71,33.2386312628,21.6252173571,20.2405212302,14.0230588287,7.1909357426,2.7288631215,.7661911271,.1591233296,.0244363175,.0027739124,.0002326727,.0000150978,,,,,,,
2012Q3,88,-.5,17.5,20,25,20,10,5,2.5,,,,,,,,,,,,
2012Q3,89,-.5,20,15,30,15,15,5,,,,,,,,,,,,,
2012Q3,91,,,,,,,,,,,,,,,,,,,,
2012Q3,92,.6,11.7972118061,8.9617041689,12.0771483532,14.2115078951,14.6022370684,11.9033440472,10.581321268,7.9001945951,3.878879123,2.348313544,1.0839505881,.6541875429,,,,,,,
2012Q3,93,,,,,,,,,,,,,,,,,,,,
2012Q3,94,-.7,30,48,10,6,4,2,,,,,,,,,,,,,
2012Q3,95,-.00217,10.9966666667,20,37.9999999999,16.6666666667,8.6666666667,3.9966666667,0,.0033333333,.0033333333,0,1.6666666667,0,,,,,,,
2012Q3,96,.9,,,,15,35,30,15,5,,,,,,,,,,,
2012Q3,98,.2,5,10,20,30,20,10,5,,,,,,,,,,,,
2012Q3,99,-.4,,30,70,,,,,,,,,,,,,,,,
2012Q3,102,-.3,10,22.5,40,17.5,7.5,2.5,,,,,,,,,,,,,
2012Q3,103,.6,,2.5,10,25,30,20,10,2.5,,,,,,,,,,,
2012Q3,104,-.4,10,25,40,15,10,0,0,0,0,0,0,0,,,,,,,
2012Q3,106,.4,,,,,,,,,,,,,,,,,,,
2012Q3,107,.4,1.6449106929,6.6922469075,18.0267579992,28.3490402423,26.0444414304,13.9763642266,4.3771905557,.7988452634,.0847899767,.0052225699,.000186252,.0000038834,,,,,,,
2012Q3,108,1.118923612,,,4.12,10.59,22.4,29.36,21.08,10.85,1.6,,,,,,,,,,
2012Q3,109,-.6,8,33,30,15,7,4,2,1,0,0,0,0,,,,,,,
2012Q3,110,0,15.7097077174,11.5865887309,18.6952759551,19.6457192938,16.1110022119,10.3106063474,5.1490515998,2.0063776896,.6099431064,.1446422285,.0267521534,.0043329658,,,,,,,
2012Q3,111,,,,,,,,,,,,,,,,,,,,
2012Q3,112,0,,5,10,35,30,15,5,,,,,,,,,,,,
2013,1,1,,,,5,20,60,10,5,,,,,,,,,,,
2013,2,1.6,,5,8,12,16,18,16,12,8,5,,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,1,,5,10,15,20,20,15,10,5,0,,,,,,,,,
2013,5,1,,,,10,40,40,10,,,,,,,,,,,,
2013,6,1.2,,,,5,20,50,20,5,,,,,,,,,,,
2013,7,1,,,,,,,,,,,,,,,,,,,
2013,8,1.6,3,4,7,10,16,18,21,14,6,1,,,,,,,,,
2013,14,1.3,,,,,,,,,,,,,,,,,,,
2013,15,1.5,,,5,5,10,20,35,15,10,,,,,,,,,,
2013,16,1.7,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2013,20,1.2,,,5,15,25,40,15,,,,,,,,,,,,
2013,22,1,,,,15,35,40,10,,,,,,,,,,,,
2013,23,.8,5,8,12,15,20,15,12,8,5,,,,,,,,,,
2013,24,1,,,5,10,20,30,20,10,5,,,,,,,,,,
2013,29,1.2,,,,,30,50,20,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,1,,,,10,30,40,15,5,,,,,,,,,,,
2013,32,1.2,1,3,6,11,18,22,18,11,6,3,1,,,,,,,,
2013,33,1,,,,20,30,30,20,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,
2013,36,1.8,,,,5,10,15,30,20,15,5,,,,,,,,,
2013,37,1.3,,,,15,34,36,15,,,,,,,,,,,,
2013,38,.8,,,,25,50,25,,,,,,,,,,,,,
2013,39,.7,,,5,20,60,15,,,,,,,,,,,,,
2013,41,1.1,,,,,30,60,10,,,,,,,,,,,,
2013,47,.9,5,8,12,17,19,18,13,6,2,0,0,0,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,1.2,0,0,0,6,20,40,25,8,1,0,0,0,,,,,,,
2013,54,1,5,10,10,15,20,25,10,5,,,,,,,,,,,
2013,57,1.3,,,,,,,,,,,,,,,,,,,
2013,67,.5,5,5,10,20,30,15,10,5,,,,,,,,,,,
2013,68,1.3,0,0,0,10,17.5,35,25,12.5,0,0,0,0,,,,,,,
2013,70,.7,,,,15,55,30,,,,,,,,,,,,,
2013,80,1.4,8.0792593702,5.1826681654,7.1094402342,8.9932440084,10.4905140695,11.2843588915,11.1932674021,10.2385091125,8.6360717459,6.7173056041,4.8180669017,7.2572944945,,,,,,,
2013,82,.7,,,,,,,,,,,,,,,,,,,
2013,84,.9,1,1,5,17,24,23,15,11,3,0,0,0,,,,,,,
2013,85,.99,1.8308899852,3.7608502668,8.1939169513,13.9738752721,18.6548282661,19.4953418812,15.9491718881,10.2141413438,5.1203234794,2.0090346399,.616911648,.1807143781,,,,,,,
2013,88,1.14,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2013,89,.9,2.5,5,13,15,25,17,15,5,2.5,,,,,,,,,,
2013,91,0,5,15,50,20,10,0,0,0,0,0,0,0,,,,,,,
2013,92,.7,11.8889664161,8.3438716813,11.1115813778,13.1324780896,13.7746671203,11.6242913119,10.8559480036,8.7032186374,4.6564650737,3.1000628846,1.607872088,1.2005773157,,,,,,,
2013,93,1.3,,,,5,5,60,20,10,,,,,,,,,,,
2013,94,.7,2,5,10,17.5,32.5,18,10,5,,,,,,,,,,,
2013,95,1.1963467742,1.564516129,5.5,8.75,13.4758064516,18.8387096774,23.5161290323,11.1290322581,8.9677419355,4.064516129,1.9032258065,2.064516129,.2258064516,,,,,,,
2013,96,.8,,,5,15,35,30,10,5,,,,,,,,,,,
2013,98,1.6,,,,5,15,25,30,15,10,,,,,,,,,,
2013,99,1.2,,,,,20,60,20,,,,,,,,,,,,
2013,102,.8,1,4,7.5,20,35,20,7.5,4,1,,,,,,,,,,
2013,103,1.3,,,,5,20,30,25,15,5,,,,,,,,,,
2013,104,1,0,0,5,15,25,35,10,5,5,0,0,0,,,,,,,
2013,106,1.8,,,5,10,20,25,30,10,,,,,,,,,,,
2013,107,1.1,.0254434083,.3377405694,2.5549070866,10.6173157079,24.2965863302,30.6649493924,21.3553097606,8.2002482002,1.7331620682,.2011121338,.012774137,.0004512054,,,,,,,
2013,108,1.2380387007,,,2.23,8.67,20.03,29.17,23.54,13.22,3.14,,,,,,,,,,
2013,109,.8,4,7,10,19,25,15,10,4,3,2,1,0,,,,,,,
2013,110,1,7.3668231068,4.951845066,8.955271273,11.9150267852,13.9232155401,14.289386531,12.8800440454,10.1964734348,7.0894022455,4.3290568994,2.3216517365,1.7818033363,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,1.2,,,,10,20,35,20,10,5,,,,,,,,,,
2013Q3,1,.2,,5,20,60,10,5,,,,,,,,,,,,,
2013Q3,2,1.8,,2,6,8,14,16,18,14,10,8,4,,,,,,,,
2013Q3,3,,,,,,,,,,,,,,,,,,,,
2013Q3,4,1.1,,0,10,15,20,25,15,10,5,0,,,,,,,,,
2013Q3,5,1.2,,,,5,40,50,5,,,,,,,,,,,,
2013Q3,6,1.4,,,,5,20,50,20,5,,,,,,,,,,,
2013Q3,7,1.2,,,,,,,,,,,,,,,,,,,
2013Q3,8,1.7,3,4,6,10,16,19,21,14,6,1,,,,,,,,,
2013Q3,14,.3,,,,,,,,,,,,,,,,,,,
2013Q3,15,1.5,,,5,5,5,30,35,10,10,,,,,,,,,,
2013Q3,16,1.3,10,2,4,13,17,19,14,9,5,4,3,0,,,,,,,
2013Q3,20,1.2,,,5,15,25,35,15,5,,,,,,,,,,,
2013Q3,22,1,,,,10,30,45,15,,,,,,,,,,,,
2013Q3,23,1,5,8,12,15,20,15,12,8,5,,,,,,,,,,
2013Q3,24,1.14,,,5,10,20,30,20,10,5,,,,,,,,,,
2013Q3,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2013Q3,30,,,,,,,,,,,,,,,,,,,,
2013Q3,31,1.2,,,,10,25,35,20,10,,,,,,,,,,,
2013Q3,32,1.3,,,,,,,,,,,,,,,,,,,
2013Q3,33,.8,,,15,20,30,20,15,,,,,,,,,,,,
2013Q3,35,,,,,,,,,,,,,,,,,,,,
2013Q3,36,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2013Q3,37,1.4,,,2,5,36,42,15,,,,,,,,,,,,
2013Q3,38,.9,,,,25,50,25,,,,,,,,,,,,,
2013Q3,39,.8,,,10,15,60,10,5,,,,,,,,,,,,
2013Q3,41,1.3,,,,,,,,,,,,,,,,,,,
2013Q3,47,.9,5,8,12,17,19,18,13,6,2,0,0,0,,,,,,,
2013Q3,48,,,,,,,,,,,,,,,,,,,,
2013Q3,52,1,0,0,3,9,22,38,20,7,1,0,0,0,,,,,,,
2013Q3,54,.3,,5,10,35,30,15,5,,,,,,,,,,,,
2013Q3,57,,,,,,,,,,,,,,,,,,,,
2013Q3,67,,,,,,,,,,,,,,,,,,,,
2013Q3,68,,,,,,,,,,,,,,,,,,,,
2013Q3,70,,,,,,,,,,,,,,,,,,,,
2013Q3,80,,,,,,,,,,,,,,,,,,,,
2013Q3,82,,,,,,,,,,,,,,,,,,,,
2013Q3,84,,,,,,,,,,,,,,,,,,,,
2013Q3,85,1.32,1.3903447513,2.6549441532,5.7914712305,10.3107580234,14.9822934195,17.7690311464,17.2009467476,13.5907390681,8.7645267184,4.6131207072,1.981629253,.9501947814,,,,,,,
2013Q3,88,1.4,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,
2013Q3,89,1.2,2.5,5,13,15,20,20,17,5,2.5,,,,,,,,,,
2013Q3,91,,,,,,,,,,,,,,,,,,,,
2013Q3,92,.7,18.5463980922,7.8367172329,9.244867311,10.1803897233,10.4646680659,9.0751362349,9.1215713498,8.3577389149,5.3560696622,4.4268007276,3.0312601872,4.3583824981,,,,,,,
2013Q3,93,,,,,,,,,,,,,,,,,,,,
2013Q3,94,1,1,2,4,15,24,30,14,8,2,,,,,,,,,,
2013Q3,95,1.6369,.0666666667,1,3.3,6.6666666667,14.6666666667,23.6666666667,27.9999999999,12.6333333333,5.3333333333,3,1.6666666667,0,,,,,,,
2013Q3,96,,,,,,,,,,,,,,,,,,,,
2013Q3,98,1.6,,,,5,15,25,30,15,10,,,,,,,,,,
2013Q3,99,,,,,,,,,,,,,,,,,,,,
2013Q3,102,.9,1,4,10,17.5,30,22.5,10,4,1,,,,,,,,,,
2013Q3,103,1.2,,,,5,20,30,25,10,7.5,2.5,,,,,,,,,
2013Q3,104,1.2,0,0,5,15,25,35,10,5,5,0,0,0,,,,,,,
2013Q3,106,1.8,,,,,,,,,,,,,,,,,,,
2013Q3,107,1.2,.1316811403,.8128937433,3.6281019415,10.6273038209,20.4433569715,25.8376206021,21.4581634412,11.7089474834,4.1961949092,.987027103,.1522574751,.0164513685,,,,,,,
2013Q3,108,1.1374864515,,,3.91,10.34,22.01,29.3,21.4,11.21,1.83,,,,,,,,,,
2013Q3,109,.8,2,5,10,20,26,20,7,5,2,1,1,1,,,,,,,
2013Q3,110,1.1,3.8880193415,3.7785392314,8.0084786501,12.1534647371,15.5012939971,16.6172194226,14.9717540354,11.3372801952,7.2154177298,3.8594168699,1.7349122977,.9342034922,,,,,,,
2013Q3,111,,,,,,,,,,,,,,,,,,,,
2013Q3,112,1.4,,,,10,15,30,30,10,5,,,,,,,,,,
2016,1,1.5,,,,,,20,60,20,,,,,,,,,,,
2016,2,1.6,,2,4,6,10,12,16,18,14,10,6,2,,,,,,,
2016,3,2.25,1,1,1,2,4,10,20,25,20,10,5,1,,,,,,,
2016,4,1.7,,,,5,10,20,25,20,15,5,,,,,,,,,
2016,5,1.5,,,,,10,40,40,10,,,,,,,,,,,
2016,6,2,,,,,,,25,50,25,,,,,,,,,,
2016,7,1.7,,,,,,,,,,,,,,,,,,,
2016,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.8,,,,5,10,15,35,20,10,5,,,,,,,,,
2016,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2016,20,2,,,,5,10,20,25,30,10,,,,,,,,,,
2016,22,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2016,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2016,24,1.7,,,,5,10,25,30,25,5,,,,,,,,,,
2016,29,1.8,,,,,,20,50,30,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,2,,,,10,10,10,20,20,10,10,10,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,2,,,,,10,15,20,25,20,10,,,,,,,,,
2016,37,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2016,41,1.8,,,,,,,,,,,,,,,,,,,
2016,47,1.5,,,,,,,,,,,,,,,,,,,
2016,48,1,,,,,,,,,,,,,,,,,,,
2016,52,1.6,0,0,3,8,13,24,28,16,7,1,0,0,,,,,,,
2016,54,1.3,5,5,10,15,20,20,15,5,5,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,2.1,0,0,0,0,2.5,10,22.5,40,22.5,2.5,0,0,,,,,,,
2016,70,1.6,,,,,,45,55,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,1.95,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2016,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,5,40,50,5,,,,,,,,,,
2016,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2016,95,1.94235,.0166666667,0,0,6.6666666667,13.6666666667,17.3366666667,22.9999999999,19.0033333333,6.91,13.3333333333,0,.0666666667,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,1.8,,,,,10,20,35,25,10,,,,,,,,,,
2016,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,102,1.4,.5,2,5,10,17.5,27.5,20,10,5,2,.5,,,,,,,,
2016,103,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,104,2,0,0,0,0,5,15,25,30,20,5,0,0,,,,,,,
2016,106,2,,,,,,20,30,35,15,,,,,,,,,,
2016,107,1.6,.0276375842,.2560565324,1.6003290037,6.3337414186,15.8903234444,25.2900134096,25.5435278265,16.3731386933,6.657907996,1.7162554957,.2801723319,.0308962637,,,,,,,
2016,108,1.5223316766,,,.4,5.61,16.31,26.63,27.47,17,6.58,,,,,,,,,,
2016,109,1.5,2.5,3.5,4,5,17,22,17,9,8,5,5,2,,,,,,,
2016,110,1.8,.4997894607,.8624990831,2.6610600898,5.8641676595,10.4962368399,15.2600420762,18.021267249,17.2873358804,13.4704635766,8.5259008133,4.3831459597,2.6680913118,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,5,15,30,30,15,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2012,1,10.2,,,,,,,,15,60,20,5,,,,,,,,
2012,2,10.4,,,,,,,10,20,45,25,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,10.5,,,,,,,,15,35,35,15,,,,,,,,
2012,5,10.8,,,,,,,,,40,50,10,,,,,,,,
2012,6,10.5,,,,,,,,,50,50,,,,,,,,,
2012,7,10.7,,,,,,,,,,,,,,,,,,,
2012,8,10.4,,,,,,1,5,10,38,33,10,3,,,,,,,
2012,14,10.2,,,,,,,,,,,,,,,,,,,
2012,15,10.5,,,,,,,,10,30,55,5,,,,,,,,
2012,16,10.8,0,0,0,0,0,1,2,5,20,30,26,9,6,1,0,0,0,0,0
2012,20,10.5,,,,,,,,,40,60,,,,,,,,,
2012,22,10.8,,,,,,,,0,30,45,25,,,,,,,,
2012,23,10.9,,,,,,,,5,20,40,30,5,,,,,,,
2012,24,10.9,,,,,,,2.5,7.5,10,35,25,15,5,,,,,,
2012,29,10.4,,,,,,,,20,40,40,,,,,,,,,
2012,30,10.7,,,,,,,5,10,15,20,15,10,10,5,5,5,,,
2012,31,10.6,,,,,,,,,30,40,30,,,,,,,,
2012,32,10.8,,,,,,,1,2,23,41,29,3,1,,,,,,
2012,33,10.5,,,,,,,,20,30,30,20,,,,,,,,
2012,35,10.4,,,,,,,,,60,40,,,,,,,,,
2012,36,10.1,,,,,,,5,30,40,20,5,,,,,,,,
2012,37,10.4,,,,,,,,1,49,48,2,,,,,,,,
2012,38,10.3,,,,,,,,10,60,30,,,,,,,,,
2012,39,11,,,,,,,,,,40,55,5,,,,,,,
2012,41,10.2,,,,,,,,,70,30,,,,,,,,,
2012,47,10.6,0,0,1,2,4,8,13,14,16,17,14,7,3,1,0,0,0,0,0
2012,48,10.3,,,,,,,,,,,,,,,,,,,
2012,52,10.8,0,0,0,0,0,1,1,8,20,52,15,1,1,1,0,0,0,0,0
2012,54,11.5,,,,,,,,5,10,20,25,25,10,5,,,,,
2012,57,10.6,,,,,,,,,,,,,,,,,,,
2012,67,10.5,,,,,,,,10,20,30,25,15,,,,,,,
2012,68,10.4,0,0,0,0,0,0,0,5,45,35,10,5,0,0,0,0,0,0,
2012,70,10.6,,,,,,,,,,60,40,,,,,,,,
2012,80,10.5,.000000064,.0000051106,.0002373873,.0063826686,.0995499901,.9027063092,4.7693718316,14.7101919164,26.5248205599,27.9847584846,17.2766346522,6.2369103673,1.3148247252,.1615674604,.011547809,.0004789971,.0000115055,.0000001597,.0000000013
2012,82,11.1,,,,,,,,,,,,,,,,,,,
2012,84,10.6,0,0,0,0,0,0,0,5,30,48,15,2,0,0,0,0,0,0,0
2012,85,10.65,0,.000000012,.000001887,.0001511637,.0061678605,.12866888,1.3780241979,7.6081079716,21.7326319,32.2021121093,24.7768835607,9.8922372626,2.0446865816,.2180399742,.0119468717,.000334946,.0000047864,.0000000347,.0000000001
2012,88,10.6,,,,,,,5,10,17.5,35,17.5,10,5,,,,,,
2012,89,10.8,,,,,,,5,10,19,30,16,10,5,5,,,,,
2012,91,12,0,0,0,0,0,0,0,0,0,12.5,17.5,22.5,40,7.5,0,0,0,0,0
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,10.3,,,,,,,,,90,10,,,,,,,,,
2012,94,10.8,,,,,,,4,8,16,32,20,12,6,2,,,,,
2012,95,10.5589852217,0,0,.9982758621,.9965517241,2.7931034483,4.8078817734,8.6896551724,8.3891625616,14.2413793103,32.7339901478,18,8,.35,0,0,0,0,0,0
2012,96,10.5,,,,,,,,5,30,45,15,5,,,,,,,
2012,98,10.5,,,,,,,5,20,25,30,15,5,,,,,,,
2012,99,11,,,,,,,,,,30,70,,,,,,,,
2012,102,10.5,,,,,,,,2.5,20,60,15,2.5,,,,,,,
2012,103,10.6,,,,,,,,10,20,40,20,10,,,,,,,
2012,104,10.5,0,0,0,0,0,0,0,5,15,40,25,10,5,0,0,0,0,0,0
2012,106,10.4,,,,,,,,,,,,,,,,,,,
2012,107,10.9173869552,.0000000477,.0000027341,.0001001058,.0023188893,.034028326,.3167462998,1.8726116302,7.0397128667,16.8443232133,25.6710378572,24.9273686259,15.4220404625,6.0766927322,1.5238261065,.2429476356,.0245971496,.0015794035,.0000642344,.0000016797
2012,108,10.4018108659,,,,,,,4.23,19.91,36.23,32.02,7.61,,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,10.7,0,.0000000005,.0000001738,.0000267717,.0018928378,.061742386,.9347101183,6.6091795324,21.9561553988,34.4188912721,25.5067147693,8.9248487546,1.4687009668,.1130276514,.0040420924,.0000667657,.0000005066,.0000000018,0
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,10.5,,,,,,,5,30,35,25,5,,,,,,,,
2012Nov,1,10.4,,,,,,,,15,60,20,5,,,,,,,,
2012Nov,2,10.2,,,,,,,18,25,35,22,,,,,,,,,
2012Nov,3,,,,,,,,,,,,,,,,,,,,
2012Nov,4,10.7,,,,,,,,15,30,30,15,10,,,,,,,
2012Nov,5,10.8,,,,,,,,,30,40,30,,,,,,,,
2012Nov,6,10.4,,,,,,,,25,40,35,,,,,,,,,
2012Nov,7,10.8,,,,,,,,,,,,,,,,,,,
2012Nov,8,10.4,,,,,1,2,3,13,33,30,13,4,1,,,,,,
2012Nov,14,10.3,,,,,,,,,,,,,,,,,,,
2012Nov,15,10.6,,,,,,,5,10,15,50,20,,,,,,,,
2012Nov,16,10.7,0,0,0,0,1,2,3,7,18,26,22,9,7,4,1,0,0,0,0
2012Nov,20,10.5,,,,,,,,5,40,50,5,,,,,,,,
2012Nov,22,11,,,,,,,,,15,35,40,10,,,,,,,
2012Nov,23,11,,,,,,,,,15,30,40,15,,,,,,,
2012Nov,24,11.4,,,,,,,,7.5,10,20,35,22.5,5,,,,,,
2012Nov,29,10.4,,,,,,,,20,40,40,,,,,,,,,
2012Nov,30,,,,,,,,,,,,,,,,,,,,
2012Nov,31,10.6,,,,,,,,15,25,35,25,,,,,,,,
2012Nov,32,,,,,,,,,,,,,,,,,,,,
2012Nov,33,10,,,,,,,20,30,30,20,,,,,,,,,
2012Nov,35,,,,,,,,,,,,,,,,,,,,
2012Nov,36,9.8,,,,,,10,25,35,20,10,,,,,,,,,
2012Nov,37,10.4,,,,,,,,1,49,48,2,,,,,,,,
2012Nov,38,10.3,,,,,,,,10,60,30,,,,,,,,,
2012Nov,39,11,,,,,,,,,10,30,55,5,,,,,,,
2012Nov,41,10.1,,,,,,,,,,,,,,,,,,,
2012Nov,47,10.6,0,0,1,2,4,8,13,14,16,17,14,7,3,1,0,0,0,0,0
2012Nov,48,10.5,,,,,,,,,,,,,,,,,,,
2012Nov,52,10.8,0,0,0,0,0,1,1,8,20,52,15,1,1,1,0,0,0,0,0
2012Nov,54,11.8,,,,,,,,5,10,20,25,25,10,5,,,,,
2012Nov,57,,,,,,,,,,,,,,,,,,,,
2012Nov,67,,,,,,,,,,,,,,,,,,,,
2012Nov,68,,,,,,,,,,,,,,,,,,,,
2012Nov,70,,,,,,,,,,,,,,,,,,,,
2012Nov,80,,,,,,,,,,,,,,,,,,,,
2012Nov,82,11.1,,,,,,,,,,,,,,,,,,,
2012Nov,84,,,,,,,,,,,,,,,,,,,,
2012Nov,85,10.75,.000001899,.0000525053,.0010144484,.01337922,.1205417306,.7424577064,3.1284681768,9.0235360273,17.8243021589,24.1200686102,22.3634422793,14.2061630026,6.1815590403,1.8417683585,.3755423321,.0523712693,.0049914677,.0003248904,.0000148769
2012Nov,88,10.6,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,
2012Nov,89,10.9,,,,,,,5,10,17,30,18,10,5,5,,,,,
2012Nov,91,12.2,0,0,0,0,0,0,0,0,0,2.5,15,25,45,12.5,0,0,0,0,0
2012Nov,92,,,,,,,,,,,,,,,,,,,,
2012Nov,93,,,,,,,,,,,,,,,,,,,,
2012Nov,94,11,,,,,,,3,10,14,22,26,12,8,5,,,,,
2012Nov,95,10.5871470588,0,0,.0023529412,0,.5294117647,7.8823529412,10.5294117647,11,15.5294117647,27.6470588235,17,5.9,3.98,0,0,0,0,0,0
2012Nov,96,10.4,,,,,,,5,10,40,30,10,5,,,,,,,
2012Nov,98,10.4,,,,,,,10,15,30,25,15,5,,,,,,,
2012Nov,99,,,,,,,,,,,,,,,,,,,,
2012Nov,102,10.6,,,,,,,1,4,22.5,50,17.5,4,1,,,,,,
2012Nov,103,10.6,,,,,,,,10,25,35,20,10,,,,,,,
2012Nov,104,10.5,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0,0
2012Nov,106,10.4,,,,,,,,,,,,,,,,,,,
2012Nov,107,11.1047182097,.0029273291,.0138027189,.0634486666,.242707307,.7726322355,2.0469945175,4.5137289214,8.2841268054,12.6550602253,16.0915413276,17.0314882483,15.0048066085,11.0034304876,6.7164305637,3.4123250325,1.4429406788,.5078247634,.1487387986,.0450447643
2012Nov,108,10.4887785045,,,,,,,,10.65,32.82,39.5,16.56,.47,,,,,,,
2012Nov,109,,,,,,,,,,,,,,,,,,,,
2012Nov,110,10.8,.0000000001,.0000000052,.0000008823,.0000767668,.0034271913,.0787944549,.9366177693,5.7793713758,18.5791464325,31.2015299629,27.4096276077,12.5910355244,3.018672206,.3765318243,.0243416482,.0008122867,.0000139384,.0000001226,.0000000006
2012Nov,111,,,,,,,,,,,,,,,,,,,,
2012Nov,112,10,,,,,,,5,30,35,25,5,,,,,,,,
2013,1,10.5,,,,,,,,,20,60,20,,,,,,,,
2013,2,10,,,,,,5,15,30,35,15,,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,10.5,,,,,,,,15,30,30,15,10,,,,,,,
2013,5,10.5,,,,,,,,,45,45,10,,,,,,,,
2013,6,10,,,,,,,,35,50,15,,,,,,,,,
2013,7,10.9,,,,,,,,,,,,,,,,,,,
2013,8,10.3,,,,,1,3,10,13,28,25,13,4,3,,,,,,
2013,14,10.5,,,,,,,,,,,,,,,,,,,
2013,15,10.3,,,,,,,5,15,40,35,5,,,,,,,,
2013,16,10.6,0,0,0,1,3,6,9,13,16,19,14,11,7,1,0,0,0,0,0
2013,20,10.4,,,,,,,,10,45,40,5,,,,,,,,
2013,22,10.9,,,,,,,,10,20,35,25,10,,,,,,,
2013,23,10.8,,,,,,,2,8,20,35,25,8,2,,,,,,
2013,24,12,,,,,,,,,2.5,5,10,20,25,17.5,12.5,7.5,,,
2013,29,10.4,,,,,,,,20,40,40,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,10.4,,,,,,,,20,40,30,10,,,,,,,,
2013,32,11,,,,,,,1,3,16,30,30,16,3,1,,,,,
2013,33,9.5,,,,10,10,10,20,20,10,10,10,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,
2013,36,9.5,,,,,,10,25,40,20,5,,,,,,,,,
2013,37,10.3,,,,,,,,2,47,46,5,,,,,,,,
2013,38,10.2,,,,,,,,10,60,30,,,,,,,,,
2013,39,10.9,,,,,,,,,5,40,35,15,5,,,,,,
2013,41,10,,,,,,,,20,60,20,,,,,,,,,
2013,47,10.5,0,0,1,2,4,8,13,15,16,17,13,7,3,1,0,0,0,0,0
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,10.7,0,0,0,0,0,0,1,6,23,53,15,1,1,0,0,0,0,0,0
2013,54,12,,,,,,,,5,10,15,15,15,15,10,10,5,,,
2013,57,10.2,,,,,,,,,,,,,,,,,,,
2013,67,11,,,,,,,,,10,20,30,25,15,,,,,,
2013,68,10.5,,0,0,0,0,2.5,5,10,30,30,10,5,5,2.5,0,0,0,0,
2013,70,11.1,,,,,,,,,,35,55,10,,,,,,,
2013,80,10.2,.000143077,.0023481658,.02742438,.2190960851,1.1982165634,4.488734571,11.525041005,20.2897156858,24.4985609337,20.2897156858,11.525041005,4.488734571,1.1982165634,.2190960851,.02742438,.0023481658,.0001374306,.0000054938,.0000001527
2013,82,11.2,,,,,,,,,,,,,,,,,,,
2013,84,10.5,0,0,0,0,0,1,5,18,27,30,13,4,1,1,0,0,0,0,0
2013,85,10.47,.0003059688,.0033382719,.0287051196,.1824586694,.8576029724,2.9816700386,7.6700886102,14.601629853,20.5744416788,21.4593398499,16.5680223104,9.4681226497,4.0044093897,1.2531672372,.2901120037,.0496681985,.006286393,.0005880017,.0000427835
2013,88,10.7,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,
2013,89,10.7,,,,,,5,5,15,15,20,15,15,5,5,,,,,
2013,91,12.2,0,0,0,0,0,0,0,0,0,10,20,20,40,10,0,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,10,,,,,,,,40,55,5,,,,,,,,,
2013,94,10.7,,,,,,4,6,12,16,24,15,12,5,3,2,1,,,
2013,95,10.9879852217,0,0,.0482758621,1.9965517241,1.7931034483,3.8078817734,5.6896551724,7.3891625616,12.2413793103,14.7339901478,25,15,7,4.3,1,0,0,0,0
2013,96,10.3,,,,,,,5,15,40,25,10,5,,,,,,,
2013,98,10.1,,,,,,5,20,25,30,15,5,,,,,,,,
2013,99,10,,,,,,,,30,55,15,,,,,,,,,
2013,102,10.4,,,,,,1,4,20,40,30,4,1,,,,,,,
2013,103,10.5,,,,,,,7.5,10,25,30,20,7.5,,,,,,,
2013,104,10.5,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0,0
2013,106,10.2,,,,,,,,,,,,,,,,,,,
2013,107,11.2101900588,.6634026943,.6699168282,1.1885162442,1.9713587462,3.0570537106,4.4321844014,6.0077289595,7.6134401437,9.0204853357,9.9921149607,10.348171168,10.0195562828,9.0700993096,7.6763391026,6.0739978021,4.4933807255,3.1077750746,2.0095707709,2.5849077394
2013,108,10.6878126705,,,,,,,,4.68,23.89,40.37,25.79,5.27,,,,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,10.6,.0003192963,.0020024682,.0190538065,.126508702,.6244937898,2.292635461,6.2611524417,12.7226698661,19.2386592675,21.6513295872,18.135073852,11.3047627177,5.2440239809,1.8099058544,.4646635365,.0887146932,.0125919772,.0013282783,.0001104235
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,10,,,,,,,5,30,35,25,5,,,,,,,,
2013Nov,1,10.2,,,,,,,5,15,60,15,5,,,,,,,,
2013Nov,2,9.8,,,,,,9,25,35,24,7,,,,,,,,,
2013Nov,3,,,,,,,,,,,,,,,,,,,,
2013Nov,4,10.4,,,,,,,,15,35,30,15,5,,,,,,,
2013Nov,5,10.3,,,,,,,,,40,40,20,,,,,,,,
2013Nov,6,10,,,,,,,,35,50,15,,,,,,,,,
2013Nov,7,10.9,,,,,,,,,,,,,,,,,,,
2013Nov,8,10.1,,,,1,2,5,10,19,26,18,11,5,2,1,,,,,
2013Nov,14,10.2,,,,,,,,,,,,,,,,,,,
2013Nov,15,10.2,,,,,,,5,20,45,20,10,,,,,,,,
2013Nov,16,10.5,0,0,0,1,3,6,9,13,17,20,15,10,5,1,0,0,0,0,0
2013Nov,20,10.3,,,,,,,,10,50,35,5,,,,,,,,
2013Nov,22,10.8,,,,,,,,,15,40,35,10,,,,,,,
2013Nov,23,10.7,,,,,,,2,8,20,35,25,8,2,,,,,,
2013Nov,24,11.9,,,,,,,,,2.5,5,10,25,20,17.5,12.5,7.5,,,
2013Nov,29,10.4,,,,,,,,20,40,40,,,,,,,,,
2013Nov,30,,,,,,,,,,,,,,,,,,,,
2013Nov,31,10.2,,,,,,,5,20,40,30,5,,,,,,,,
2013Nov,32,,,,,,,,,,,,,,,,,,,,
2013Nov,33,9,,,10,10,10,20,20,10,10,10,,,,,,,,,
2013Nov,35,,,,,,,,,,,,,,,,,,,,
2013Nov,36,9.2,,,,,10,25,40,20,5,,,,,,,,,,
2013Nov,37,10.2,,,,,,,,1,47,47,5,,,,,,,,
2013Nov,38,10.2,,,,,,,,10,60,30,,,,,,,,,
2013Nov,39,10.8,,,,,,,,5,20,55,15,5,,,,,,,
2013Nov,41,9.9,,,,,,,,,,,,,,,,,,,
2013Nov,47,10.4,0,0,1,2,4,8,13,15,17,16,13,7,3,1,0,0,0,0,0
2013Nov,48,,,,,,,,,,,,,,,,,,,,
2013Nov,52,10.5,0,0,0,0,0,1,1,5,27,51,13,1,1,0,0,0,0,0,0
2013Nov,54,12,,,,,,,,5,10,15,15,15,15,10,10,5,,,
2013Nov,57,,,,,,,,,,,,,,,,,,,,
2013Nov,67,,,,,,,,,,,,,,,,,,,,
2013Nov,68,,,,,,,,,,,,,,,,,,,,
2013Nov,70,,,,,,,,,,,,,,,,,,,,
2013Nov,80,,,,,,,,,,,,,,,,,,,,
2013Nov,82,,,,,,,,,,,,,,,,,,,,
2013Nov,84,,,,,,,,,,,,,,,,,,,,
2013Nov,85,10.37,.0026725601,.0173337915,.0982827227,.43597327,1.5132539423,4.1105013846,8.7389773619,14.5428565885,18.9448046931,19.3195326601,15.4230502784,9.6382570501,4.7147141818,1.805104436,.5408655577,.1268107518,.0232612812,.0033376899,.0004097983
2013Nov,88,10.6,,,,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,
2013Nov,89,10.5,,,,,,5,10,15,20,20,15,10,5,,,,,,
2013Nov,91,12,0,0,0,0,0,0,0,0,0,10,20,22.5,40,7.5,0,0,0,0,0
2013Nov,92,,,,,,,,,,,,,,,,,,,,
2013Nov,93,,,,,,,,,,,,,,,,,,,,
2013Nov,94,10.4,,,,,2,5,12,16,20,18,12,8,4,2,1,,,,
2013Nov,95,11.2124470588,0,0,.0023529412,0,.0294117647,2.8823529412,5.5294117647,6.97,10.5294117647,14.6470588235,23.5,19,13.9,3.01,0,0,0,0,0
2013Nov,96,,,,,,,,,,,,,,,,,,,,
2013Nov,98,10,,,,,,5,15,20,30,20,10,,,,,,,,
2013Nov,99,,,,,,,,,,,,,,,,,,,,
2013Nov,102,10.3,,,,,1,3,7.5,15,35,20,10,5,2.5,1,,,,,
2013Nov,103,10.4,,,,,,,10,20,30,25,10,5,,,,,,,
2013Nov,104,10.5,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0,0
2013Nov,106,10,,,,,,,,,,,,,,,,,,,
2013Nov,107,11.2008829882,2.8165405085,1.5688627586,2.2082111314,2.9856184367,3.8776280865,4.8376695791,5.7975500294,6.6740753324,7.380334288,7.8396976898,7.9994654398,7.8408110751,7.3824307315,6.676919273,5.8008441825,4.8411057653,3.8809334494,2.9885878145,6.6027144285
2013Nov,108,10.9438325519,,,,,,,,1.33,14.95,31.56,33.95,16.51,1.7,,,,,,
2013Nov,109,,,,,,,,,,,,,,,,,,,,
2013Nov,110,10.6,.0000749443,.0006310752,.0079532165,.0679619024,.4149278536,1.8107906217,5.6511055785,12.6158888354,20.1526808459,23.0380403664,18.848443535,11.0355372401,4.6229918092,1.3853035074,.2968262751,.0454578708,.0049734442,.0003885306,.0000225477
2013Nov,111,,,,,,,,,,,,,,,,,,,,
2013Nov,112,9.5,,,,,,5,30,35,25,5,,,,,,,,,
2016,1,9,,,,,5,15,60,15,5,,,,,,,,,,
2016,2,8.2,2,7,12,17,25,15,9,6,4,2,1,,,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,8.4,,5,10,20,20,15,10,10,5,5,,,,,,,,,
2016,5,8,,,,20,50,30,,,,,,,,,,,,,
2016,6,8.7,,,,,,40,30,20,10,,,,,,,,,,
2016,7,9.7,,,,,,,,,,,,,,,,,,,
2016,8,8,,1,8,20,26,18,12,9,5,1,,,,,,,,,
2016,14,9.5,,,,,,,,,,,,,,,,,,,
2016,15,8.75,,,5,10,20,25,20,10,5,5,,,,,,,,,
2016,16,9.6,1,3,5,6,7,9,14,18,14,13,4,3,2,1,0,0,0,0,0
2016,20,9.3,,,,,5,15,30,20,15,10,5,,,,,,,,
2016,22,8.5,,,,5,15,35,20,15,10,,,,,,,,,,
2016,23,8,1,3,8,15,18,15,10,8,7,5,4,3,2,1,,,,,
2016,24,11.5,,,,,,,,7.5,10,12.5,15,25,12.5,10,7.5,,,,
2016,29,10,,,,,,,,50,40,10,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,9,,,,,10,20,35,20,10,5,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,8,10,10,10,20,20,10,10,10,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,8.2,,,5,15,25,25,15,10,5,,,,,,,,,,
2016,37,8.2,,2,7,25,24,22,11,6,3,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,9.3,,,,,,5,30,25,20,15,5,,,,,,,,
2016,41,8,,,,,,,,,,,,,,,,,,,
2016,47,,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,7,12,31,36,15,3,2,1,0,0,0,0,0,0,0,0,0,0,0,0
2016,54,10,,,,5,5,10,10,15,15,15,10,5,5,5,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,8.3,,,,,55,45,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,9.6,0,0,1,3,7,14,22,24,15,8,3,1,1,1,0,0,0,0,0
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,89,8,5,5,15,17,20,15,13,5,5,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2016,94,7,5,40,50,3,2,,,,,,,,,,,,,,
2016,95,9.0264705882,0,0,5,14.7647058824,13.8823529412,17.6470588235,25.6470588235,13.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2016,99,7.8,,,20,60,20,,,,,,,,,,,,,,
2016,102,9.3,,.5,2,5,10,20,25,20,10,5,2,.5,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,8.5,0,0,5,10,15,30,25,10,5,0,0,0,0,0,0,0,0,0,0
2016,106,9,,,,,,,,,,,,,,,,,,,
2016,107,10.5260085903,.0756011775,.1935145411,.5640266521,1.4154760113,3.0586729403,5.6911550013,9.1182642763,12.579811285,14.9448054275,15.2884249512,13.4676509684,10.2158850834,6.6728558592,3.7531319035,1.8176708013,.757996575,.2721695636,.0841434602,.0287435218
2016,108,10.4823,,,,,,,.01,23.78,29.01,27.54,15.67,3.99,,,,,,,
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,8.7,.0295378656,.2173030622,1.8696705283,8.4596100145,21.3944711696,30.2905860304,24.0238799596,10.6690068308,2.6493383623,.367058311,.0282983022,.0012105334,.0000286531,.0000003743,.0000000027,0,0,0,0
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,8.5,,,,5,30,30,20,10,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2012,1,,,,,,,,,,,,,,,,,,,,
2012,2,,,,2.8,,,,,,,,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,,,,2.1,,,,,,,,,,,,,,,,
2012,5,,,,2,,,,,,,,,,,,,,,,
2012,6,,,,2,,,,,,,,,,,,,,,,
2012,7,,,,1.7,,,,,,,,,,,,,,,,
2012,8,,,,2,,,,,,,,,,,,,,,,
2012,14,,,,2.2,,,,,,,,,,,,,,,,
2012,15,,,,,,,,,,,,,,,,,,,,
2012,16,,,,2.4,,,,,,,,,,,,,,,,
2012,20,,,,2,,,,,,,,,,,,,,,,
2012,22,,,,2.1,,,,,,,,,,,,,,,,
2012,23,,,,1.8,,,,,,,,,,,,,,,,
2012,24,,,,2.25,,,,,,,,,,,,,,,,
2012,29,,,,2,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,,,,,,,,,,,,,,,,,,,,
2012,32,,,,1.3,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,36,,,,2.2,,,,,,,,,,,,,,,,
2012,37,,,,,,,,,,,,,,,,,,,,
2012,38,,,,,,,,,,,,,,,,,,,,
2012,39,,,,2.1,,,,,,,,,,,,,,,,
2012,41,,,,,,,,,,,,,,,,,,,,
2012,47,,,,2,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,,,,1.4,,,,,,,,,,,,,,,,
2012,54,,,,4,,,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,,,,,,,
2012,68,,,,,,,,,,,,,,,,,,,,
2012,70,,,,2.3,,,,,,,,,,,,,,,,
2012,80,,,,1.6,,,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,,,,2.3,,,,,,,,,,,,,,,,
2012,85,,,,,,,,,,,,,,,,,,,,
2012,88,,,,1.6,,,,,,,,,,,,,,,,
2012,89,,,,,,,,,,,,,,,,,,,,
2012,91,,,,,,,,,,,,,,,,,,,,
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,,,,2.5,,,,,,,,,,,,,,,,
2012,94,,,,2.6,,,,,,,,,,,,,,,,
2012,95,,,,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,98,,,,2,,,,,,,,,,,,,,,,
2012,99,,,,1.9,,,,,,,,,,,,,,,,
2012,102,,,,1.7,,,,,,,,,,,,,,,,
2012,103,,,,1.3,,,,,,,,,,,,,,,,
2012,104,,,,1,,,,,,,,,,,,,,,,
2012,106,,,,,,,,,,,,,,,,,,,,
2012,107,,,,2.7,,,,,,,,,,,,,,,,
2012,108,,,,1.7,,,,,,,,,,,,,,,,
2012,109,,,,1.8,,,,,,,,,,,,,,,,
2012,110,,,,,,,,,,,,,,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,,,,3,,,,,,,,,,,,,,,,
2012Q1,1,110,.5,,,,,,,,,,,,,,,,,,
2012Q1,2,110,1,1.2987012987,,,,,,,,,,,,,,,,,
2012Q1,3,110,1,1.27,,,,,,,,,,,,,,,,,
2012Q1,4,107,1,1.2,,,,,,,,,,,,,,,,,
2012Q1,5,105,1,1.25,,,,,,,,,,,,,,,,,
2012Q1,6,110,.75,1.24,,,,,,,,,,,,,,,,,
2012Q1,7,112,.8,1.28,,,,,,,,,,,,,,,,,
2012Q1,8,112,1,1.25,,,,,,,,,,,,,,,,,
2012Q1,14,110,.8,1.27,,,,,,,,,,,,,,,,,
2012Q1,15,110,1.2,1.3,,,,,,,,,,,,,,,,,
2012Q1,16,111,1,1.31,,,,,,,,,,,,,,,,,
2012Q1,20,110,.75,1.27,,,,,,,,,,,,,,,,,
2012Q1,22,,1,,,,,,,,,,,,,,,,,,
2012Q1,23,110,1,1.28,,,,,,,,,,,,,,,,,
2012Q1,24,114,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,29,112,1,1.26,,,,,,,,,,,,,,,,,
2012Q1,30,111,1,1.35,,,,,,,,,,,,,,,,,
2012Q1,31,120,1,1.35,,,,,,,,,,,,,,,,,
2012Q1,32,105,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,33,,,,,,,,,,,,,,,,,,,,
2012Q1,35,,1,1.35,,,,,,,,,,,,,,,,,
2012Q1,36,110,1,,,,,,,,,,,,,,,,,,
2012Q1,37,112,.9,1.28,,,,,,,,,,,,,,,,,
2012Q1,38,113,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,39,114.9,.78,1.2735492308,,,,,,,,,,,,,,,,,
2012Q1,41,110,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,47,112.8888888889,.83,1.25,,,,,,,,,,,,,,,,,
2012Q1,48,105,1,1.28,,,,,,,,,,,,,,,,,
2012Q1,52,119,.75,1.3,,,,,,,,,,,,,,,,,
2012Q1,54,115,1,1.25,,,,,,,,,,,,,,,,,
2012Q1,57,110,1,,,,,,,,,,,,,,,,,,
2012Q1,67,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q1,68,109,1,1.3157894737,,,,,,,,,,,,,,,,,
2012Q1,70,,1,1.28,,,,,,,,,,,,,,,,,
2012Q1,80,,1,,,,,,,,,,,,,,,,,,
2012Q1,82,,.5,,,,,,,,,,,,,,,,,,
2012Q1,84,105.5,.9,1.28,,,,,,,,,,,,,,,,,
2012Q1,85,105.147,.75,1.275,,,,,,,,,,,,,,,,,
2012Q1,88,110,1,1.27,,,,,,,,,,,,,,,,,
2012Q1,89,104.3733333333,1,1.335,,,,,,,,,,,,,,,,,
2012Q1,91,,.75,1.24,,,,,,,,,,,,,,,,,
2012Q1,92,,,,,,,,,,,,,,,,,,,,
2012Q1,93,110,.75,1.26,,,,,,,,,,,,,,,,,
2012Q1,94,117,.9,1.25,,,,,,,,,,,,,,,,,
2012Q1,95,110,1,1.28,,,,,,,,,,,,,,,,,
2012Q1,96,110,.75,1.26,,,,,,,,,,,,,,,,,
2012Q1,98,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q1,99,107,.75,1.25,,,,,,,,,,,,,,,,,
2012Q1,102,108,.75,1.22,,,,,,,,,,,,,,,,,
2012Q1,103,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q1,104,110,1,1.28,,,,,,,,,,,,,,,,,
2012Q1,106,115,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,107,113,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,108,89.7,1,1.29,,,,,,,,,,,,,,,,,
2012Q1,109,111,.75,1.3,,,,,,,,,,,,,,,,,
2012Q1,110,111,1,1.3,,,,,,,,,,,,,,,,,
2012Q1,111,104,,1.35,,,,,,,,,,,,,,,,,
2012Q1,112,120,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,1,98,.5,,,,,,,,,,,,,,,,,,
2012Q2,2,112,1,1.2987012987,,,,,,,,,,,,,,,,,
2012Q2,3,140,1,1.2,,,,,,,,,,,,,,,,,
2012Q2,4,105,1,1.15,,,,,,,,,,,,,,,,,
2012Q2,5,100,1,1.25,,,,,,,,,,,,,,,,,
2012Q2,6,110,.75,1.2,,,,,,,,,,,,,,,,,
2012Q2,7,112,.7,1.28,,,,,,,,,,,,,,,,,
2012Q2,8,113,1,1.25,,,,,,,,,,,,,,,,,
2012Q2,14,111,.75,1.25,,,,,,,,,,,,,,,,,
2012Q2,15,110,1.2,1.39,,,,,,,,,,,,,,,,,
2012Q2,16,110,1,1.27,,,,,,,,,,,,,,,,,
2012Q2,20,113,.75,1.27,,,,,,,,,,,,,,,,,
2012Q2,22,,.75,,,,,,,,,,,,,,,,,,
2012Q2,23,105,1,1.27,,,,,,,,,,,,,,,,,
2012Q2,24,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q2,29,112,1,1.26,,,,,,,,,,,,,,,,,
2012Q2,30,111,1,1.35,,,,,,,,,,,,,,,,,
2012Q2,31,120,1,1.35,,,,,,,,,,,,,,,,,
2012Q2,32,105,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,33,,,,,,,,,,,,,,,,,,,,
2012Q2,35,,1,,,,,,,,,,,,,,,,,,
2012Q2,36,115,1,,,,,,,,,,,,,,,,,,
2012Q2,37,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q2,38,108,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,39,112,.75,1.3170839161,,,,,,,,,,,,,,,,,
2012Q2,41,105,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,47,115,.5,1.27,,,,,,,,,,,,,,,,,
2012Q2,48,105,1,1.25,,,,,,,,,,,,,,,,,
2012Q2,52,114,.75,1.3,,,,,,,,,,,,,,,,,
2012Q2,54,125,.75,1.3333333333,,,,,,,,,,,,,,,,,
2012Q2,57,105,.75,,,,,,,,,,,,,,,,,,
2012Q2,67,105,1,1.22,,,,,,,,,,,,,,,,,
2012Q2,68,106,1,1.3157894737,,,,,,,,,,,,,,,,,
2012Q2,70,,1,1.25,,,,,,,,,,,,,,,,,
2012Q2,80,,1,,,,,,,,,,,,,,,,,,
2012Q2,82,,.5,,,,,,,,,,,,,,,,,,
2012Q2,84,107,.7,1.26,,,,,,,,,,,,,,,,,
2012Q2,85,96,.75,1.245,,,,,,,,,,,,,,,,,
2012Q2,88,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q2,89,103.2366666667,1,1.3483333333,,,,,,,,,,,,,,,,,
2012Q2,91,,.5,1.22,,,,,,,,,,,,,,,,,
2012Q2,92,,,,,,,,,,,,,,,,,,,,
2012Q2,93,110,.75,1.28,,,,,,,,,,,,,,,,,
2012Q2,94,122,.75,1.35,,,,,,,,,,,,,,,,,
2012Q2,95,109.9,1,1.26,,,,,,,,,,,,,,,,,
2012Q2,96,100,.5,1.21,,,,,,,,,,,,,,,,,
2012Q2,98,105,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,99,107,.75,1.22,,,,,,,,,,,,,,,,,
2012Q2,102,107,.75,1.17,,,,,,,,,,,,,,,,,
2012Q2,103,110,1,1.2,,,,,,,,,,,,,,,,,
2012Q2,104,110,.75,1.3,,,,,,,,,,,,,,,,,
2012Q2,106,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q2,107,113,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,108,89.3,1,1.29,,,,,,,,,,,,,,,,,
2012Q2,109,111,.5,1.3,,,,,,,,,,,,,,,,,
2012Q2,110,111,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,111,104,,1.35,,,,,,,,,,,,,,,,,
2012Q2,112,110,.75,1.35,,,,,,,,,,,,,,,,,
2012Q3,1,100,.5,,,,,,,,,,,,,,,,,,
2012Q3,2,115,1,1.2987012987,,,,,,,,,,,,,,,,,
2012Q3,3,95,1,1.15,,,,,,,,,,,,,,,,,
2012Q3,4,110,1,1.1,,,,,,,,,,,,,,,,,
2012Q3,5,95,1,1.2,,,,,,,,,,,,,,,,,
2012Q3,6,115,.75,1.24,,,,,,,,,,,,,,,,,
2012Q3,7,112,.5,1.28,,,,,,,,,,,,,,,,,
2012Q3,8,115,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,14,112,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,15,110,1.2,1.34,,,,,,,,,,,,,,,,,
2012Q3,16,109,1,1.26,,,,,,,,,,,,,,,,,
2012Q3,20,115,.75,1.28,,,,,,,,,,,,,,,,,
2012Q3,22,,.75,,,,,,,,,,,,,,,,,,
2012Q3,23,107,1,1.26,,,,,,,,,,,,,,,,,
2012Q3,24,115,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,29,112,1.25,1.26,,,,,,,,,,,,,,,,,
2012Q3,30,111,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,31,120,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,32,105,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,33,,,,,,,,,,,,,,,,,,,,
2012Q3,35,,,,,,,,,,,,,,,,,,,,
2012Q3,36,120,1,,,,,,,,,,,,,,,,,,
2012Q3,37,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,38,103,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,39,110.2,.75,1.3547494172,,,,,,,,,,,,,,,,,
2012Q3,41,100,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,47,117,.5,1.3,,,,,,,,,,,,,,,,,
2012Q3,48,110,1,1.23,,,,,,,,,,,,,,,,,
2012Q3,52,112,.75,1.35,,,,,,,,,,,,,,,,,
2012Q3,54,130,.5,1.4285714286,,,,,,,,,,,,,,,,,
2012Q3,57,110,.75,,,,,,,,,,,,,,,,,,
2012Q3,67,100,1,1.2,,,,,,,,,,,,,,,,,
2012Q3,68,103,1,1.3157894737,,,,,,,,,,,,,,,,,
2012Q3,70,,1,1.33,,,,,,,,,,,,,,,,,
2012Q3,80,,1,,,,,,,,,,,,,,,,,,
2012Q3,82,,.5,,,,,,,,,,,,,,,,,,
2012Q3,84,108,.5,1.29,,,,,,,,,,,,,,,,,
2012Q3,85,96,.75,1.245,,,,,,,,,,,,,,,,,
2012Q3,88,113,1,1.27,,,,,,,,,,,,,,,,,
2012Q3,89,102.95,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,91,,.5,1.21,,,,,,,,,,,,,,,,,
2012Q3,92,,,,,,,,,,,,,,,,,,,,
2012Q3,93,111,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,94,132,.75,1.4,,,,,,,,,,,,,,,,,
2012Q3,95,109.3,1,1.24,,,,,,,,,,,,,,,,,
2012Q3,96,110,.5,1.29,,,,,,,,,,,,,,,,,
2012Q3,98,100,1,1.33,,,,,,,,,,,,,,,,,
2012Q3,99,107,.75,1.24,,,,,,,,,,,,,,,,,
2012Q3,102,115,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,103,115,1,1.22,,,,,,,,,,,,,,,,,
2012Q3,104,110,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,106,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,107,113,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,108,88.9,1,1.29,,,,,,,,,,,,,,,,,
2012Q3,109,111,.5,1.3,,,,,,,,,,,,,,,,,
2012Q3,110,111,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,111,,,,,,,,,,,,,,,,,,,,
2012Q3,112,100,.75,1.35,,,,,,,,,,,,,,,,,
2012Q4,1,103,.5,,,,,,,,,,,,,,,,,,
2012Q4,2,115,1,1.2987012987,,,,,,,,,,,,,,,,,
2012Q4,3,110,1.5,1.1,,,,,,,,,,,,,,,,,
2012Q4,4,112,1,1,,,,,,,,,,,,,,,,,
2012Q4,5,90,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,6,115,.75,1.24,,,,,,,,,,,,,,,,,
2012Q4,7,112,.5,1.28,,,,,,,,,,,,,,,,,
2012Q4,8,116,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,14,113,.75,1.15,,,,,,,,,,,,,,,,,
2012Q4,15,110,1.3,1.34,,,,,,,,,,,,,,,,,
2012Q4,16,106,1,1.27,,,,,,,,,,,,,,,,,
2012Q4,20,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,22,,.75,,,,,,,,,,,,,,,,,,
2012Q4,23,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,24,116,.75,1.35,,,,,,,,,,,,,,,,,
2012Q4,29,115,1.25,1.26,,,,,,,,,,,,,,,,,
2012Q4,30,111,1,1.35,,,,,,,,,,,,,,,,,
2012Q4,31,130,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,32,105,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,33,,,,,,,,,,,,,,,,,,,,
2012Q4,35,,,,,,,,,,,,,,,,,,,,
2012Q4,36,120,1.25,,,,,,,,,,,,,,,,,,
2012Q4,37,115,.75,1.32,,,,,,,,,,,,,,,,,
2012Q4,38,109,1,1.34,,,,,,,,,,,,,,,,,
2012Q4,39,109.2,.75,1.344006734,,,,,,,,,,,,,,,,,
2012Q4,41,100,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,47,119,.5,1.35,,,,,,,,,,,,,,,,,
2012Q4,48,110,1,1.2,,,,,,,,,,,,,,,,,
2012Q4,52,119,.75,1.35,,,,,,,,,,,,,,,,,
2012Q4,54,115,.5,1.4285714286,,,,,,,,,,,,,,,,,
2012Q4,57,115,.75,,,,,,,,,,,,,,,,,,
2012Q4,67,100,1,1.2,,,,,,,,,,,,,,,,,
2012Q4,68,100,1,1.3157894737,,,,,,,,,,,,,,,,,
2012Q4,70,,1,1.4,,,,,,,,,,,,,,,,,
2012Q4,80,,1,,,,,,,,,,,,,,,,,,
2012Q4,82,,.5,,,,,,,,,,,,,,,,,,
2012Q4,84,110,.5,1.31,,,,,,,,,,,,,,,,,
2012Q4,85,99,.75,1.265,,,,,,,,,,,,,,,,,
2012Q4,88,115,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,89,103.8966666667,1,1.355,,,,,,,,,,,,,,,,,
2012Q4,91,,.5,1.2,,,,,,,,,,,,,,,,,
2012Q4,92,,,,,,,,,,,,,,,,,,,,
2012Q4,93,113,.75,1.32,,,,,,,,,,,,,,,,,
2012Q4,94,137,.75,1.48,,,,,,,,,,,,,,,,,
2012Q4,95,108.1,1,1.2,,,,,,,,,,,,,,,,,
2012Q4,96,110,.5,1.32,,,,,,,,,,,,,,,,,
2012Q4,98,100,1,1.38,,,,,,,,,,,,,,,,,
2012Q4,99,107,.75,1.26,,,,,,,,,,,,,,,,,
2012Q4,102,110,.75,1.32,,,,,,,,,,,,,,,,,
2012Q4,103,115,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,104,108,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,106,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,107,113,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,108,88.5,1,1.29,,,,,,,,,,,,,,,,,
2012Q4,109,111,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,110,111,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,111,,,,,,,,,,,,,,,,,,,,
2012Q4,112,100,1,1.37,,,,,,,,,,,,,,,,,
2013,1,106.5,1,,,,,,,,,,,,,,,,,,
2013,2,125,1.5,1.2987012987,2.6,,,,,,,,,,,,,,,,
2013,3,120,3,1.25,,,,,,,,,,,,,,,,,
2013,4,120,1,1,1.6,,,,,,,,,,,,,,,,
2013,5,95,1,1.3,2.5,,,,,,,,,,,,,,,,
2013,6,120,1.25,1.25,2,,,,,,,,,,,,,,,,
2013,7,112,.6,1.28,1.6,,,,,,,,,,,,,,,,
2013,8,120,1.375,1.3,2.5,,,,,,,,,,,,,,,,
2013,14,115,1,1.1,2,,,,,,,,,,,,,,,,
2013,15,115,1.3,1.34,,,,,,,,,,,,,,,,,
2013,16,102,1.5,1.32,1.7,,,,,,,,,,,,,,,,
2013,20,117,.75,1.32,2,,,,,,,,,,,,,,,,
2013,22,,.75,,2.3,,,,,,,,,,,,,,,,
2013,23,120,1,1.25,2,,,,,,,,,,,,,,,,
2013,24,120,.75,1.3,2,,,,,,,,,,,,,,,,
2013,29,115,1.5,1.26,2.3,,,,,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,130,1.5,1.3,,,,,,,,,,,,,,,,,
2013,32,105,1,1.3,1.4,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,
2013,36,135,1.5,,2.5,,,,,,,,,,,,,,,,
2013,37,120,1.1,1.4,,,,,,,,,,,,,,,,,
2013,38,110,1,1.35,,,,,,,,,,,,,,,,,
2013,39,109,.75,1.35,2,,,,,,,,,,,,,,,,
2013,41,100,1,1.3,,,,,,,,,,,,,,,,,
2013,47,122.9,.75,1.44,1.8,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,119,.75,1.35,1,,,,,,,,,,,,,,,,
2013,54,115,.5,1.4285714286,2.5,,,,,,,,,,,,,,,,
2013,57,118,1,,,,,,,,,,,,,,,,,,
2013,67,100,1,1.2,,,,,,,,,,,,,,,,,
2013,68,100,1,1.3157894737,,,,,,,,,,,,,,,,,
2013,70,,1,1.5,2,,,,,,,,,,,,,,,,
2013,80,,1.2,,1.6,,,,,,,,,,,,,,,,
2013,82,,.5,,,,,,,,,,,,,,,,,,
2013,84,113,.8,1.35,2.5,,,,,,,,,,,,,,,,
2013,85,102.833,.75,1.272,,,,,,,,,,,,,,,,,
2013,88,115,1.06,1.3,1.8,,,,,,,,,,,,,,,,
2013,89,104.9666666667,1.25,1.36,,,,,,,,,,,,,,,,,
2013,91,,.5,1.2,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,116,.75,1.33,2,,,,,,,,,,,,,,,,
2013,94,145,1,1.5,2.4,,,,,,,,,,,,,,,,
2013,95,108,1,1.25,2,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,110,1.5,1.45,2.5,,,,,,,,,,,,,,,,
2013,99,110,1.27,1.3,1.9,,,,,,,,,,,,,,,,
2013,102,116,.75,1.4,2,,,,,,,,,,,,,,,,
2013,103,120,1.2,1.28,1.8,,,,,,,,,,,,,,,,
2013,104,105,.75,1.35,1.5,,,,,,,,,,,,,,,,
2013,106,115,.75,1.3,,,,,,,,,,,,,,,,,
2013,107,114,1.25,1.3,2.5,,,,,,,,,,,,,,,,
2013,108,87.5,1.38,1.29,2.5,,,,,,,,,,,,,,,,
2013,109,111,.5,1.3,1.5,,,,,,,,,,,,,,,,
2013,110,111,1,1.3,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,115,1.25,1.37,3,,,,,,,,,,,,,,,,
2016,1,,,,,,,,,,,,,,,,,,,,
2016,2,,,,2.5,,,,,,,,,,,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,,,,2.2,,,,,,,,,,,,,,,,
2016,5,,,,2.5,,,,,,,,,,,,,,,,
2016,6,,,,2.3,,,,,,,,,,,,,,,,
2016,7,,,,2.5,,,,,,,,,,,,,,,,
2016,8,,,,2.2,,,,,,,,,,,,,,,,
2016,14,,,,2.2,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.9,,,,,,,,,,,,,,,,
2016,20,,,,2.2,,,,,,,,,,,,,,,,
2016,22,,,,2.3,,,,,,,,,,,,,,,,
2016,23,,,,2.5,,,,,,,,,,,,,,,,
2016,24,,,,2,,,,,,,,,,,,,,,,
2016,29,,,,3,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,33,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,,,,3,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,,,,2,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.8,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,,,,,,,,,,,,,,,,,,,,
2016,54,,,,1.5,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,2.3,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,,,,2.7,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,,,,2,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,,,,2.5,,,,,,,,,,,,,,,,
2016,94,,,,2.5,,,,,,,,,,,,,,,,
2016,95,,,,2,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,3.5,,,,,,,,,,,,,,,,
2016,99,,,,1.9,,,,,,,,,,,,,,,,
2016,102,,,,2.3,,,,,,,,,,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,,,,2.5,,,,,,,,,,,,,,,,
2016,106,,,,,,,,,,,,,,,,,,,,
2016,107,,,,2.6,,,,,,,,,,,,,,,,
2016,108,,,,2.3,,,,,,,,,,,,,,,,
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,,,,3.2,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2012Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,1,2.1,,,,,,10,25,60,5,,,,,,,,,,
2012,2,2.5,0,,0,0,0,0,15,35,40,10,0,,,,,,,,
2012,4,2.3,,,,,5,10,20,30,25,10,,,,,,,,,
2012,6,2.5,,,,,,,5,40,50,5,,,,,,,,,
2012,7,2,,,,,,,,,,,,,,,,,,,
2012,8,2.5,,,,,,,5,40,45,10,,,,,,,,,
2012,14,2.4,,,,,,,,,,,,,,,,,,,
2012,15,2.1,,,,,,5,35,45,15,,,,,,,,,,
2012,16,2.4,1,2,3,7,9,10,17,23,19,6,2,1,,,,,,,
2012,20,2.4,,,,,,,,60,40,,,,,,,,,,
2012,22,2.5,,,,,,,10,40,45,5,,,,,,,,,
2012,23,2.5,,,,,,5,10,30,35,15,5,,,,,,,,
2012,24,2.5,,,,,,5,17.5,22.5,27.5,17.5,10,,,,,,,,
2012,26,2.5,,,,,,5,15,30,35,15,,,,,,,,,
2012,29,2.1,,,,,,,40,50,10,,,,,,,,,,
2012,30,2.3,,,,,,,20,40,40,,,,,,,,,,
2012,31,2.3,,,,,,,10,60,30,,,,,,,,,,
2012,33,2.5,,,,,,,,50,50,,,,,,,,,,
2012,35,2.6,,,,,,,,50,50,,,,,,,,,,
2012,37,2.4,,,,,,,14,62,24,,,,,,,,,,
2012,38,2.2,,,,,,,10,60,30,,,,,,,,,,
2012,39,2.7,,,,,,,5,20,55,20,,,,,,,,,
2012,41,2.2,,,,,,,30,70,,,,,,,,,,,
2012,42,2.1,,,,,,10,30,40,15,5,,,,,,,,,
2012,47,2.5,0,0,1,2,3,8,14,20,24,18,10,0,,,,,,,
2012,49,2.3,,,,,,4,10,50,30,6,,,,,,,,,
2012,52,2.3,0,0,0,0,3,10,25,45,16,1,0,0,,,,,,,
2012,54,2.5,,,,,,,10,40,40,10,,,,,,,,,
2012,57,2.2,,,,,,,,,,,,,,,,,,,
2012,58,1.2,0,0,3.2,17.9,19.2,22.1,19.3,16.7,1.6,0,0,0,,,,,,,
2012,67,2.5,,,,,,5,15,20,30,15,10,5,,,,,,,
2012,68,1.9,,,,0,5,15,30,30,20,0,,,,,,,,,
2012,70,1.9,,,,,,,55,45,,,,,,,,,,,
2012,80,2.4,0,0,.000000005,.0000132255,.0064646893,.6013977061,11.1380959542,43.5038545052,37.4213833093,7.0497891884,.2768561272,.0021452898,,,,,,,
2012,82,2.4,,,,,,,,,,,,,,,,,,,
2012,84,2.3,0,0,0,0,0,0,22,38,33,7,0,0,,,,,,,
2012,85,2.38,0,0,.0000000282,.0000370785,.0107428666,.7035011002,10.7926859486,40.4869135617,38.3260709576,9.1414338632,.531379791,.0072348044,,,,,,,
2012,88,2.488,,,,,,5,10,25,30,15,10,5,,,,,,,
2012,89,2.1,,,,2.5,10,10,15,25,15,12.5,10,,,,,,,,
2012,91,2.1,0,0,0,0,5,25,30,30,10,0,0,0,,,,,,,
2012,92,2.4,0,0,0,.0000000092,.0001324179,.0717938079,6.4861106373,56.5778094392,33.6122318828,3.2305276686,.0213841473,.0000099898,,,,,,,
2012,93,2.6,,,,,,,,30,70,,,,,,,,,,
2012,94,2.8,,,,1,3,4,5,10,40,19,10,8,,,,,,,
2012,95,1.938543956,0,.5494505495,1.6978021978,2.5494505495,6.9450549451,22.1868131868,34.2802197801,14.6153846154,10.3846153846,3.9945054945,1.6978021978,1.0989010989,,,,,,,
2012,98,2.2,,,,,,5,15,55,15,10,,,,,,,,,
2012,99,2.4,,,,,,,30,60,10,,,,,,,,,,
2012,102,2.73,,,,,,,,15,70,15,,,,,,,,,
2012,103,2.3,,,,,,2.5,10,40,35,10,2.5,,,,,,,,
2012,104,2.3,0,0,0,0,5,10,15,40,25,5,0,0,,,,,,,
2012,105,2.5,,,,,0,0,10,40,50,,,,,,,,,,
2012,107,2.4,0,0,0,.0000000092,.0001324179,.0717938079,6.4861106373,56.5778094392,33.6122318828,3.2305276686,.0213841473,.0000099898,,,,,,,
2012,108,1.9068562347,,,,,6.99,22.78,38.6,29.59,2.04,,,,,,,,,,
2012,109,2.5,.5,1,2,3,5,7,13,28,29,10,1,.5,,,,,,,
2012,110,2.2,0,0,0,0,0,0,.1591047547,97.3781846812,2.4627105638,.0000000003,0,0,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,2.2,,,,,,5,20,40,25,10,,,,,,,,,
2013,1,1.8,,,,,5,20,60,10,5,,,,,,,,,,
2013,2,2.2,0,0,,,5,10,20,30,20,10,5,0,,,,,,,
2013,4,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2013,6,2.2,,,,,,,30,40,30,,,,,,,,,,
2013,7,1.1,,,,,,,,,,,,,,,,,,,
2013,8,1.9,1,2,3,4,7,16,24,23,14,3,2,1,,,,,,,
2013,14,2,,,,,,,,,,,,,,,,,,,
2013,15,1.7,,,,,5,20,50,15,10,,,,,,,,,,
2013,16,2,1,2,3,4,6,12,20,22,20,6,3,1,,,,,,,
2013,20,1.8,,,,,,15,40,30,15,,,,,,,,,,
2013,22,1.8,,,,,5,15,55,20,5,,,,,,,,,,
2013,23,1.8,,,,5,10,20,27,20,10,5,3,,,,,,,,
2013,24,1.7,,,,5,12.5,20,25,20,12.5,5,,,,,,,,,
2013,26,1.9,,,,,5,20,30,25,15,5,,,,,,,,,
2013,29,1.9,,,,,,,50,40,10,,,,,,,,,,
2013,30,1.8,,,,,,30,40,30,,,,,,,,,,,
2013,31,1.8,,,,,10,30,40,20,,,,,,,,,,,
2013,33,2.2,,,,,,,20,60,20,,,,,,,,,,
2013,35,2.2,,,,,,,10,80,10,,,,,,,,,,
2013,37,1.9,,,,,1,8,55,24,10,2,,,,,,,,,
2013,38,1.8,,,,,,10,60,30,,,,,,,,,,,
2013,39,1.8,,,,,5,15,55,20,5,,,,,,,,,,
2013,41,1.8,,,,,,,70,30,,,,,,,,,,,
2013,42,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2013,47,1.8,0,2,3,5,15,16,19,17,15,5,3,0,,,,,,,
2013,49,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2013,52,1.7,0,0,0,1,5,20,45,26,3,0,0,0,,,,,,,
2013,54,1.7,,,,,,15,35,35,15,,,,,,,,,,
2013,57,1.8,,,,,,,,,,,,,,,,,,,
2013,58,.5,4.4,10.4,13.3,18.6,22,15.8,11,4.2,.3,0,0,0,,,,,,,
2013,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2013,68,1.4,,,,10,10,30,25,15,10,0,,,,,,,,,
2013,70,1.4,,,,,,55,45,,,,,,,,,,,,
2013,80,1.7,.000962269,.0174941339,.2619610861,2.1134325589,9.3660493897,22.8567242056,30.7667527136,22.8567242056,9.3660493897,2.1134325589,.2619610861,.0184564029,,,,,,,
2013,82,1.7,,,,,,,,,,,,,,,,,,,
2013,84,2,0,0,0,1,6,15,23,30,15,7,2,1,,,,,,,
2013,85,1.54,.0483424142,.3253038367,1.6445752896,5.6896385146,13.4776798031,21.8684418209,24.3104962921,18.5167856123,9.6621901407,3.4529482658,.8447110453,.1588869647,,,,,,,
2013,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013,89,1.9,,,2.5,7.5,10,17.5,25,17.5,7.5,5,5,2.5,,,,,,,
2013,91,.9,0,0,2.5,25,50,20,2.5,0,0,0,0,0,,,,,,,
2013,92,1.4,.0793517851,.5410816739,2.6509153539,8.5422866104,18.1175805968,22.6918308491,23.9166756051,16.0730542188,5.3183215764,1.7197965954,.3095188565,.0395862786,,,,,,,
2013,93,1.9,,,,,,,55,45,,,,,,,,,,,
2013,94,2.4,,,,,2,7.5,12.5,32,20,16,8,2,,,,,,,
2013,95,1.851043956,0,1.5494505495,3.1978021978,4.5494505495,6.9450549451,21.1868131868,29.7802197801,16.6153846154,10.3846153846,3.4945054945,1.1978021978,1.0989010989,,,,,,,
2013,98,1.2,,,,5,20,35,25,10,5,,,,,,,,,,
2013,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2013,102,1.94,,,,,,10,65,20,5,,,,,,,,,,
2013,103,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2013,104,1.9,0,0,0,5,10,15,35,20,10,5,0,0,,,,,,,
2013,105,1.7,,,,,5,20,40,25,10,,,,,,,,,,
2013,107,1.4,.0793517851,.5410816739,2.6509153539,8.5422866104,18.1175805968,22.6918308491,23.9166756051,16.0730542188,5.3183215764,1.7197965954,.3095188565,.0395862786,,,,,,,
2013,108,1.3632086193,,,2.08,7.47,16.97,25.41,24.23,15.82,7.41,.61,,,,,,,,,
2013,109,1.5,.5,.5,3,8,10,24,26,16,8,2.5,1,.5,,,,,,,
2013,110,1.7,0,0,.000000642,.0019937468,.5714479613,16.5822741791,56.4755866853,25.020603001,1.3406254142,.0074644805,.0000038896,.0000000002,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2.5,,,,,,5,15,30,35,15,,,,,,,,,
2013Mar,1,,,,,,5,20,60,15,,,,,,,,,,,
2013Mar,2,2.3,0,0,,,0,0,15,40,35,10,0,0,,,,,,,
2013Mar,4,2.1,,,,,5,10,25,30,15,10,5,,,,,,,,
2013Mar,6,2.1,,,,,,,30,60,10,,,,,,,,,,
2013Mar,7,1.2,,,,,,,,,,,,,,,,,,,
2013Mar,8,1.7,,,,3,6,15,33,27,13,3,,,,,,,,,
2013Mar,14,2.1,,,,,,,,,,,,,,,,,,,
2013Mar,15,1.7,,,,5,10,20,40,10,10,5,,,,,,,,,
2013Mar,16,2.1,0,2,3,7,8,15,17,23,16,7,2,0,,,,,,,
2013Mar,20,1.9,,,,,,15,40,30,15,,,,,,,,,,
2013Mar,22,1.7,,,,,5,15,55,20,5,,,,,,,,,,
2013Mar,23,1.7,,,,5,13,20,25,20,10,5,2,,,,,,,,
2013Mar,24,2.2,,,,,5,10,15,35,20,10,5,,,,,,,,
2013Mar,26,1.9,,,,,10,20,25,25,20,,,,,,,,,,
2013Mar,29,1.9,,,,,,,50,40,10,,,,,,,,,,
2013Mar,30,1.5,,,,,,,,,,,,,,,,,,,
2013Mar,31,1.5,,,,10,20,25,30,10,5,,,,,,,,,,
2013Mar,33,2.3,,,,,,,20,60,20,,,,,,,,,,
2013Mar,35,,,,,,,,,,,,,,,,,,,,
2013Mar,37,1.9,,,,,,5,46,40,8,1,,,,,,,,,
2013Mar,38,1.8,,,,,,10,60,30,,,,,,,,,,,
2013Mar,39,1.8,,,,,5,15,55,20,5,,,,,,,,,,
2013Mar,41,1.8,,,,,,,,,,,,,,,,,,,
2013Mar,42,1.9,,,,,10,15,30,25,15,5,,,,,,,,,
2013Mar,47,1.8,0,2,3,5,15,16,18,18,15,5,3,0,,,,,,,
2013Mar,49,1.5,,,,,,,,,,,,,,,,,,,
2013Mar,52,1.8,0,0,0,1,1,19,50,26,2,1,0,0,,,,,,,
2013Mar,54,2,,,,,,15,35,35,15,,,,,,,,,,
2013Mar,57,,,,,,,,,,,,,,,,,,,,
2013Mar,58,,,,,,,,,,,,,,,,,,,,
2013Mar,67,,,,,,,,,,,,,,,,,,,,
2013Mar,68,,,,,,,,,,,,,,,,,,,,
2013Mar,70,,,,,,,,,,,,,,,,,,,,
2013Mar,80,,,,,,,,,,,,,,,,,,,,
2013Mar,82,1.8,,,,,,,,,,,,,,,,,,,
2013Mar,84,,,,,,,,,,,,,,,,,,,,
2013Mar,85,1.89,.1394887235,.4992267529,1.6908312985,4.4816650217,9.2974941544,15.0979889907,19.1922406899,19.0984912788,14.8778085876,9.0725932932,4.3306117659,2.2215594429,,,,,,,
2013Mar,88,1.8,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,,
2013Mar,89,2,,,,7.5,10,18,25,22,7.5,5,5,,,,,,,,
2013Mar,91,1.1,0,0,0,5,35,45,10,5,0,0,0,0,,,,,,,
2013Mar,92,1.5,.2662852893,1.0233634514,3.4367053265,8.5235103968,15.6152801059,18.9125862389,21.4246755481,17.547729179,7.9478847795,3.8151518966,1.1710296613,.3157981267,,,,,,,
2013Mar,93,1.9,,,,,,,55,45,,,,,,,,,,,
2013Mar,94,2.8,,,,,1,3,6,15,40,15,12,8,,,,,,,
2013Mar,95,1.5554166667,0,2.75,5.25,8.25,12.9166666667,20.8333333333,26.75,13.3333333333,6.5,2.75,.6666666667,0,,,,,,,
2013Mar,98,1.1,,,,5,25,35,20,10,5,,,,,,,,,,
2013Mar,99,1.4,,,,,,,,,,,,,,,,,,,
2013Mar,102,2.06,,,,,,,30,45,20,5,,,,,,,,,
2013Mar,103,1.4,,,,5,10,30,25,20,5,5,,,,,,,,,
2013Mar,104,1.8,0,0,0,5,10,15,35,20,10,5,0,0,,,,,,,
2013Mar,105,1.9,,,,,0,15,40,35,10,,,,,,,,,,
2013Mar,107,1.5,.2662852893,1.0233634514,3.4367053265,8.5235103968,15.6152801059,18.9125862389,21.4246755481,17.547729179,7.9478847795,3.8151518966,1.1710296613,.3157981267,,,,,,,
2013Mar,108,1.3295972038,,,2.16,7.77,17.67,26.33,24.05,15.27,6.5,.25,,,,,,,,,
2013Mar,109,1.47,.5,.5,2,5,9,24,30,17,8,2,1,1,,,,,,,
2013Mar,110,1.7,.0730311033,.2624433357,1.3581052472,4.579279109,11.0129253826,18.8961682179,23.1360545901,20.2152728619,12.6044663971,5.6073069422,1.7793201115,.4756267015,,,,,,,
2013Mar,111,,,,,,,,,,,,,,,,,,,,
2013Mar,112,2.5,,,,,,5,15,35,35,10,,,,,,,,,
2014Mar,1,,,,,,,15,70,15,,,,,,,,,,,
2014Mar,2,2.1,0,0,,,5,10,25,30,15,10,5,0,,,,,,,
2014Mar,4,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2014Mar,6,1.9,,,,,,,45,45,10,,,,,,,,,,
2014Mar,7,,,,,,,,,,,,,,,,,,,,
2014Mar,8,2,1,2,3,4,12,16,20,22,13,4,2,1,,,,,,,
2014Mar,14,1.9,,,,,,,,,,,,,,,,,,,
2014Mar,15,1.9,,,,,10,10,35,25,15,5,,,,,,,,,
2014Mar,16,1.7,1,2,3,9,12,17,22,16,8,6,3,1,,,,,,,
2014Mar,20,1.9,,,,,5,15,33,27,15,5,,,,,,,,,
2014Mar,22,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2014Mar,23,1.9,,,,5,10,15,25,23,15,5,2,,,,,,,,
2014Mar,24,1.6,,,,7.5,10,22.5,30,15,10,5,,,,,,,,,
2014Mar,26,1.9,,,,2.5,7.5,20,25,25,15,5,,,,,,,,,
2014Mar,29,2,,,,,,,50,40,10,,,,,,,,,,
2014Mar,30,,,,,,,,,,,,,,,,,,,,
2014Mar,31,2.2,,,,,5,10,25,40,15,5,,,,,,,,,
2014Mar,33,2.1,,,,,,10,40,40,10,,,,,,,,,,
2014Mar,35,,,,,,,,,,,,,,,,,,,,
2014Mar,37,2.1,,,,,1,3,18,46,27,4,1,,,,,,,,
2014Mar,38,1.8,,,,,,10,60,30,,,,,,,,,,,
2014Mar,39,1.9,,,,,5,15,55,20,5,,,,,,,,,,
2014Mar,41,1.9,,,,,,,,,,,,,,,,,,,
2014Mar,42,1.8,,,,,5,20,35,30,10,,,,,,,,,,
2014Mar,47,,,,,,,,,,,,,,,,,,,,
2014Mar,49,1.9,,,,,,,,,,,,,,,,,,,
2014Mar,52,,,,,,,,,,,,,,,,,,,,
2014Mar,54,1.5,,,,5,10,35,35,10,5,,,,,,,,,,
2014Mar,57,,,,,,,,,,,,,,,,,,,,
2014Mar,58,,,,,,,,,,,,,,,,,,,,
2014Mar,67,,,,,,,,,,,,,,,,,,,,
2014Mar,68,,,,,,,,,,,,,,,,,,,,
2014Mar,70,,,,,,,,,,,,,,,,,,,,
2014Mar,80,,,,,,,,,,,,,,,,,,,,
2014Mar,82,,,,,,,,,,,,,,,,,,,,
2014Mar,84,,,,,,,,,,,,,,,,,,,,
2014Mar,85,1.47,2.4025162937,3.1632629758,5.7925026287,9.1649306519,12.5293747138,14.8002996052,15.1061729242,13.3223693955,10.1519647165,6.6843192085,3.8027511265,3.0795357597,,,,,,,
2014Mar,88,2,,,,2,4,11,21,24,21,11,4,2,,,,,,,
2014Mar,89,1.8,,,2.5,7.5,10,17.5,25,17.5,7.5,5,5,2.5,,,,,,,
2014Mar,91,,,,,,,,,,,,,,,,,,,,
2014Mar,92,,,,,,,,,,,,,,,,,,,,
2014Mar,93,2,,,,,,5,45,45,5,,,,,,,,,,
2014Mar,94,1.8,1,2,3,4,12,15,24,14,10,7,5,3,,,,,,,
2014Mar,95,1.8904166667,0,0,2,5,10.6666666667,17.3333333333,26.75,21.3333333333,12.5,4.25,.1666666667,0,,,,,,,
2014Mar,98,1.5,,,,5,15,20,30,15,10,5,,,,,,,,,
2014Mar,99,2,,,,,,,,,,,,,,,,,,,
2014Mar,102,1.65,,,,,10,30,30,20,10,,,,,,,,,,
2014Mar,103,,,,,,,,,,,,,,,,,,,,
2014Mar,104,1.7,0,0,0,5,10,20,35,15,10,5,0,0,,,,,,,
2014Mar,105,1.7,,,,,5,20,45,20,10,,,,,,,,,,
2014Mar,107,1.6,.4018975045,1.212750295,3.5292414742,7.962985171,13.9316831404,16.8848331739,20.0143169842,18.117495901,9.5069088677,5.4725497198,2.1357202728,.8296174955,,,,,,,
2014Mar,108,1.3416192202,,,2.21,7.63,17.2,25.62,23.87,15.58,7.29,.6,,,,,,,,,
2014Mar,109,,,,,,,,,,,,,,,,,,,,
2014Mar,110,1.8,.0598994845,.2147602345,1.1223110654,3.8680899869,9.6235582665,17.2880050418,22.4285185568,21.0153940162,14.2215521209,6.9498787716,2.4520882859,.755944169,,,,,,,
2014Mar,111,,,,,,,,,,,,,,,,,,,,
2014Mar,112,2.6,,,,,,5,15,30,40,10,,,,,,,,,
2016,1,1.9,,,,,,15,70,15,,,,,,,,,,,
2016,2,2,0,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2016,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2016,6,2,,,,,,5,10,50,30,5,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2016,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2016,20,2,,,,,5,15,28,32,15,5,,,,,,,,,
2016,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2016,23,2.8,,,,3,6,10,15,20,25,15,6,,,,,,,,
2016,24,1.9,,,,5,7.5,15,25,20,15,7.5,5,,,,,,,,
2016,26,1.9,,,,2.5,5,20,22.5,22.5,20,5,2.5,,,,,,,,
2016,29,2.3,,,,,,,20,60,20,,,,,,,,,,
2016,30,1.9,,,,,,,,,,,,,,,,,,,
2016,31,2,,,,,,10,30,40,20,,,,,,,,,,
2016,33,2,,,,,,20,30,30,20,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,2.3,,,,,,1,11,42,34,11,1,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,1.8,,,,,5,15,65,15,,,,,,,,,,,
2016,41,1.9,,,,,,,,,,,,,,,,,,,
2016,42,1.8,,,,,,15,45,35,5,,,,,,,,,,
2016,47,2,0,2,3,5,10,15,17,18,17,10,3,0,,,,,,,
2016,49,1.9,,,,,,,,,,,,,,,,,,,
2016,52,3,0,0,0,0,0,1,10,22,24,28,12,3,,,,,,,
2016,54,1.9,,,,,5,10,35,35,10,5,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,58,.8,4,7.4,15.3,17,18.5,16.1,12,7.2,2.1,.4,0,0,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.85,,,,0,10,20,27.5,20,12.5,10,,,,,,,,,
2016,70,1.9,,,,,,,60,40,,,,,,,,,,,
2016,80,2,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2016,89,2,,,2.5,7.5,10,10,20,20,10,10,7.5,2.5,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,5,45,45,5,,,,,,,,,,
2016,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2016,95,1.8316666667,0,0,0,4.6666666667,7,28.3333333333,33.3333333333,15.3333333333,6.6666666667,4.6666666667,0,0,,,,,,,
2016,98,2.1,,,,,,10,30,35,15,10,,,,,,,,,
2016,99,2.2,,,,,,,20,60,20,,,,,,,,,,
2016,102,1.95,,,,,5,25,40,25,5,,,,,,,,,,
2016,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2016,104,2,0,0,0,5,5,10,25,30,15,5,5,0,,,,,,,
2016,105,2,,,,,5,20,35,25,10,5,,,,,,,,,
2016,107,1.9,.0067746559,.0725771292,.5410816739,2.6509153539,8.5422866104,15.8729573504,24.9364540955,25.8879993842,13.1364850693,6.2835669468,1.7197965954,.3491051351,,,,,,,
2016,108,1.6833246737,,,3.04,6.47,13.14,18.77,23.22,18.46,11.72,4.99,.19,,,,,,,,
2016,109,2,1,2,4,6,9,12,20,18,15,8,4,1,,,,,,,
2016,110,2,.0000000021,.0000005399,.0001935536,.0215320663,.7569786351,8.5744665677,31.9448243923,39.7466883322,16.5643708372,2.2868889438,.1025846421,.0014714877,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2.9,,,,,,5,10,20,30,25,10,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,1,-.4,5,30,60,5,,,,,,,,,,,,,,,
2012,2,.4,,,15,40,25,13,7,0,,,,,,,,,,,
2012,4,-.4,10,20,35,20,10,5,0,0,0,0,,,,,,,,,
2012,6,0,,,20,70,10,,,,,,,,,,,,,,
2012,7,-.4,,,,,,,,,,,,,,,,,,,
2012,8,.3,8,12,23,27,18,8,3,1,,,,,,,,,,,
2012,14,-.2,,,,,,,,,,,,,,,,,,,
2012,15,-.2,5,20,45,20,5,5,,,,,,,,,,,,,
2012,16,.5,8,13,16,22,24,10,4,2,1,0,0,0,,,,,,,
2012,20,-.2,5,20,40,25,10,,,,,,,,,,,,,,
2012,22,-.2,,25,50,25,,,,,,,,,,,,,,,
2012,23,-.4,15,20,25,20,15,5,,,,,,,,,,,,,
2012,24,-.2,5,25,35,20,10,5,,,,,,,,,,,,,
2012,26,0,5,15,30,30,15,5,0,,,,,,,,,,,,
2012,29,-.4,,10,60,30,,,,,,,,,,,,,,,
2012,30,-.3,,,,,,,,,,,,,,,,,,,
2012,31,-.2,,30,50,20,,,,,,,,,,,,,,,
2012,33,-.2,,,80,20,,,,,,,,,,,,,,,
2012,35,-.2,,,80,20,,,,,,,,,,,,,,,
2012,37,-.3,1,20,44,34,1,,0,,,,,,,,,,,,
2012,38,-.4,,10,80,10,,,,,,,,,,,,,,,
2012,39,-.3,,25,55,15,5,,,,,,,,,,,,,,
2012,41,-.3,,20,60,20,,,,,,,,,,,,,,,
2012,42,-.3,5,25,40,25,5,,,,,,,,,,,,,,
2012,47,-.3,10,18,22,16,14,8,7,4,1,0,0,0,,,,,,,
2012,49,-.5,10,30,40,20,,,,,,,,,,,,,,,
2012,52,.04,0,4,28,45,15,6,2,0,0,0,0,0,,,,,,,
2012,54,-.4,10,40,40,10,,,,,,,,,,,,,,,
2012,57,-.5,,,,,,,,,,,,,,,,,,,
2012,58,-.2,22.3,14.8,18.6,18.6,12.7,7.5,4.1,1.3,.1,0,0,0,,,,,,,
2012,67,-.5,10,20,30,20,10,5,5,,,,,,,,,,,,
2012,68,-.4,10,30,35,15,10,0,0,0,0,0,,,,,,,,,
2012,70,-.8,,65,35,,,,,,,,,,,,,,,,
2012,80,-.3,28.6267005676,13.9129058517,14.9207871614,13.9129058517,11.2796458342,7.9510127159,4.8729870403,2.5966234489,1.2029771091,.4845436587,.1696785393,.0692322212,,,,,,,
2012,82,-.6,,,,,,,,,,,,,,,,,,,
2012,84,-.5,18,29,37,12,3,1,0,0,0,0,0,0,,,,,,,
2012,85,-.21,6.899293514,18.8853175666,31.4885648496,27.261222668,12.2499239222,2.8512159929,.3426113764,.0211694226,.0006697899,.0000108087,.0000000887,.0000000004,,,,,,,
2012,88,-.3,15,20,30,20,10,5,,,,,,,,,,,,,
2012,89,-.4,20,15,30,15,15,5,,,,,,,,,,,,,
2012,91,-.8,25,45,20,10,0,0,0,0,0,0,0,0,,,,,,,
2012,92,.2,5.9718162062,11.9979015051,21.1616950806,25.1028851472,20.0293498538,10.0528970401,4.3711087275,1.1413458472,.1480659792,.0212311723,.0016179621,.0000854787,,,,,,,
2012,93,.2,,,20,70,10,,,,,,,,,,,,,,
2012,94,-.7,32,40,20.5,4,2,1,.5,,,,,,,,,,,,
2012,95,-.2585333333,19.9666666667,27,29.9999999999,12.6666666667,6.6666666667,3.6666666667,0,0,0,.0333333333,0,0,,,,,,,
2012,98,0,5,15,25,40,10,5,,,,,,,,,,,,,
2012,99,-.2,,35,60,5,,,,,,,,,,,,,,,
2012,102,-.44,5,35,60,,,,,,,,,,,,,,,,
2012,103,.3,5,15,25,30,20,5,,,,,,,,,,,,,
2012,104,-.3,5,25,35,30,5,0,0,0,0,0,0,0,,,,,,,
2012,105,-.4,,15,55,25,5,,,,0,,,,,,,,,,
2012,107,0,.8720299451,7.0007742132,31,41.5000000001,17.3678105555,2.1779713216,.0805548836,.0008565135,.0000025653,.0000000021,0,0,,,,,,,
2012,108,.3164824936,4.87,8.84,17.34,24.14,21.84,14.61,7.38,.98,,,,,,,,,,,
2012,109,-.2,5,25,45,14,7,3,1,0,0,0,0,0,,,,,,,
2012,110,-.3,17.1011845096,17.0912257241,26.5064332492,22.1999720074,11.9341599935,4.1158606471,.9099586366,.1288362761,.0116682955,.0006751393,.0000249262,.0000005954,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,.4,,,5,25,35,20,10,5,,,,,,,,,,,
2012Q4,1,1.7,,,,,5,10,60,25,,,,,,,,,,,
2012Q4,2,1,,4,6,12,18,18,14,12,10,6,0,0,,,,,,,
2012Q4,4,-.3,10,20,35,20,10,5,0,0,0,0,,,,,,,,,
2012Q4,6,.2,,10,25,50,15,,,,,,,,,,,,,,
2012Q4,7,0,,,,,,,,,,,,,,,,,,,
2012Q4,8,.9,5,8,16,21,25,18,6,1,,,,,,,,,,,
2012Q4,14,,,,,,,,,,,,,,,,,,,,
2012Q4,15,.3,,5,10,55,25,5,,,,,,,,,,,,,
2012Q4,16,1.1,9,3,4,12,20,22,15,7,4,3,1,0,,,,,,,
2012Q4,20,.1,,10,25,35,20,10,,,,,,,,,,,,,
2012Q4,22,.2,,5,25,45,25,,,,,,,,,,,,,,
2012Q4,23,-.2,15,25,30,25,5,,,,,,,,,,,,,,
2012Q4,24,.1,5,17.5,22.5,25,15,10,5,,,,,,,,,,,,
2012Q4,26,.4,,5,15,30,30,15,5,,,,,,,,,,,,
2012Q4,29,.2,,,30,60,10,,,,,,,,,,,,,,
2012Q4,30,.1,,,,,,,,,,,,,,,,,,,
2012Q4,31,.1,,,40,50,10,,,,,,,,,,,,,,
2012Q4,33,0,,,50,50,,,,,,,,,,,,,,,
2012Q4,35,,,,,,,,,,,,,,,,,,,,
2012Q4,37,.2,,5,29,36,27,3,,,,,,,,,,,,,
2012Q4,38,0,,,20,70,10,,,,,,,,,,,,,,
2012Q4,39,-.5,,25,55,15,5,,,,,,,,,,,,,,
2012Q4,41,.8,,,,,,,,,,,,,,,,,,,
2012Q4,42,.2,5,10,30,40,15,,,,,,,,,,,,,,
2012Q4,47,0,5,10,18,20,18,15,8,4,2,0,0,0,,,,,,,
2012Q4,49,-.6,,,,,,,,,,,,,,,,,,,
2012Q4,52,.5,0,2,12,33,38,10,4,1,0,0,0,0,,,,,,,
2012Q4,54,.1,,10,40,40,10,,,,,,,,,,,,,,
2012Q4,57,,,,,,,,,,,,,,,,,,,,
2012Q4,58,,,,,,,,,,,,,,,,,,,,
2012Q4,67,,,,,,,,,,,,,,,,,,,,
2012Q4,68,,,,,,,,,,,,,,,,,,,,
2012Q4,70,,,,,,,,,,,,,,,,,,,,
2012Q4,80,,,,,,,,,,,,,,,,,,,,
2012Q4,82,-.4,,,,,,,,,,,,,,,,,,,
2012Q4,84,,,,,,,,,,,,,,,,,,,,
2012Q4,85,-.04,5.8041566869,13.7641402284,24.751853403,27.2943913719,18.4583186255,7.6521264895,1.942918921,.3017559315,.0286233142,.0016554823,.0000582825,.0000012633,,,,,,,
2012Q4,88,.1,7.5,10,20,25,20,10,5,2.5,,,,,,,,,,,
2012Q4,89,.1,,20,15,30,15,15,5,,,,,,,,,,,,
2012Q4,91,,,,,,,,,,,,,,,,,,,,
2012Q4,92,.5,11.0325389024,9.4417329765,13.0748706796,15.4616024258,15.6136875544,12.2646981071,10.296303608,7.0540572962,3.1122237043,1.6716373259,.6649359818,.311711438,,,,,,,
2012Q4,93,,,,,,,,,,,,,,,,,,,,
2012Q4,94,-.7,30,48,10,6,4,2,,,,,,,,,,,,,
2012Q4,95,.1311666667,10.3333333333,12,25,35,12.1666666667,4.5,1,0,0,0,0,0,,,,,,,
2012Q4,98,.6,,5,15,25,30,15,10,,,,,,,,,,,,
2012Q4,99,.1,,,30,70,,,,,,,,,,,,,,,
2012Q4,102,-.24,,,,,,,,,,,,,,,,,,,
2012Q4,103,1,,,2.5,15,30,35,15,2.5,,,,,,,,,,,
2012Q4,104,0,5,10,25,30,15,10,5,0,0,0,0,0,,,,,,,
2012Q4,105,.1,,5,35,40,15,5,,,0,,,,,,,,,,
2012Q4,107,.3986945845,1.2871080801,5.9219874983,17.2783643656,28.6600382882,27.0490875336,14.5240534728,4.4324261233,.7674309898,.0752103279,.0041613755,.0001296535,.0000022914,,,,,,,
2012Q4,108,.5432883626,5.38,7.27,13.39,18.17,20.49,16.06,11.22,6.39,1.63,,,,,,,,,,
2012Q4,109,.2,8,12,28,35,10,4,2,1,0,0,0,0,,,,,,,
2012Q4,110,0,15.8645979713,11.5599474873,18.5925186675,19.5256746442,16.0521665613,10.3302321528,5.2036843437,2.0516305609,.6330324344,.1528383044,.0288702065,.0048066657,,,,,,,
2012Q4,111,,,,,,,,,,,,,,,,,,,,
2012Q4,112,.8,,,5,25,35,25,5,5,,,,,,,,,,,
2013,1,.8,,,,5,60,25,10,,,,,,,,,,,,
2013,2,1.4,,5,8,12,16,18,16,12,8,5,,,,,,,,,
2013,4,1,,5,10,15,20,20,15,10,5,0,,,,,,,,,
2013,6,1.2,,,,5,25,50,15,5,,,,,,,,,,,
2013,7,1.1,,,,,,,,,,,,,,,,,,,
2013,8,1.6,4,6,8,10,15,18,20,12,6,1,,,,,,,,,
2013,14,1.3,,,,,,,,,,,,,,,,,,,
2013,15,1.2,,,5,10,15,35,20,10,5,,,,,,,,,,
2013,16,1.5,10,3,5,7,10,16,20,14,9,4,2,0,,,,,,,
2013,20,1,,,5,15,25,35,15,5,,,,,,,,,,,
2013,22,.8,,,15,25,40,20,,,,,,,,,,,,,
2013,23,.8,5,8,12,15,20,15,12,8,5,,,,,,,,,,
2013,24,.8,,5,10,17.5,25,22.5,15,5,,,,,,,,,,,
2013,26,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2013,29,.9,,,,30,60,10,,,,,,,,,,,,,
2013,30,1.1,,,,,,,,,,,,,,,,,,,
2013,31,1,,,10,20,30,30,10,,,,,,,,,,,,
2013,33,1,,,,20,30,30,20,,,,,,,,,,,,
2013,35,1,,,,10,30,50,10,,,,,,,,,,,,
2013,37,1.3,,1,3,12,27,32,23,2,,,,,,,,,,,
2013,38,1.1,,,,,30,60,10,,,,,,,,,,,,
2013,39,.7,,,5,25,50,20,,,,,,,,,,,,,
2013,41,1.1,,,,,40,50,10,,,,,,,,,,,,
2013,42,1.1,,,5,15,30,40,10,,,,,,,,,,,,
2013,47,.8,5,8,12,17,20,17,13,6,2,0,0,0,,,,,,,
2013,49,.6,,,15,30,45,10,,,,,,,,,,,,,
2013,52,1.36,0,0,0,3,20,41,32,3,1,0,0,0,,,,,,,
2013,54,.7,,5,10,35,35,10,5,,,,,,,,,,,,
2013,57,.8,,,,,,,,,,,,,,,,,,,
2013,58,.7,8.4,8.2,12.7,14.1,16.4,14.8,10,9.1,4.1,1.8,.3,.1,,,,,,,
2013,67,.9,5,5,10,20,30,15,10,5,,,,,,,,,,,
2013,68,1,0,5,5,10,20,30,20,5,5,0,,,,,,,,,
2013,70,.7,,,,,75,25,,,,,,,,,,,,,
2013,80,1,11.1881816679,6.6942710615,8.7776036299,10.5460377002,11.6103097702,11.7122319698,10.8262216831,9.1697050019,7.116633527,5.0609728542,3.2978640462,3.9999670881,,,,,,,
2013,82,.7,,,,,,,,,,,,,,,,,,,
2013,84,.8,1,1,5,17,24,23,15,11,3,0,0,0,,,,,,,
2013,85,.93,2.1178269643,4.1830094821,8.8496638324,14.6550962607,18.9977561191,19.2788964632,15.3154262719,9.5242369072,4.6361691711,1.7663532673,.5266653862,.1488998745,,,,,,,
2013,88,1.2,,2.5,6,12,22,25,15,10,5,2.5,,,,,,,,,
2013,89,.9,2.5,5,13,15,25,17,15,5,2.5,,,,,,,,,,
2013,91,0,2.5,15,45,25,12.5,0,0,0,0,0,0,0,,,,,,,
2013,92,.8,10.5934347802,7.7462732781,10.5521807278,12.7681988294,13.723226753,11.8623097413,11.3554212396,9.3631399594,5.1526909703,3.524371361,1.8826705396,1.4760818203,,,,,,,
2013,93,1.3,,,,5,5,65,25,,,,,,,,,,,,
2013,94,.7,2,5,10,17.5,32.5,18,10,5,,,,,,,,,,,
2013,95,1.2009166667,3,4.25,7.75,12.5,18.6666666667,24.6666666667,11.5,9.3333333333,5,3.3333333333,0,0,,,,,,,
2013,98,1.4,,,,5,15,30,25,15,10,,,,,,,,,,
2013,99,.7,,,,20,70,10,,,,,,,,,,,,,
2013,102,.5,,,15,40,40,5,,,,,,,,,,,,,
2013,103,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2013,104,.8,0,5,15,15,35,20,5,5,0,0,0,0,,,,,,,
2013,105,1,,,10,15,25,25,15,10,,,,,,,,,,,
2013,107,.8898558211,.0490375165,.6723247017,4.7930325962,17.2280696668,31.3272591947,28.8687287279,13.4786200469,3.1814524769,.3782446253,.0225495038,.0006709501,.0000099932,,,,,,,
2013,108,.940433635,1.84,4.58,9.63,13.98,18.31,18.99,14.67,10.33,5.99,1.68,,,,,,,,,
2013,109,.8,4,8,10,20,27,15,6,4,3,2,1,0,,,,,,,
2013,110,1,6.6090030336,4.8118142427,8.9610591831,12.1935279425,14.4242710661,14.8338730425,13.2620821171,10.3077574803,6.964812399,4.0911314388,2.0891079635,1.4515600908,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,1.2,,,,10,25,35,20,10,,,,,,,,,,,
2013Q4,1,1.6,,,,,5,20,60,10,5,,,,,,,,,,
2013Q4,2,1.8,,2,6,8,14,16,18,14,10,8,4,,,,,,,,
2013Q4,4,1.1,,0,10,15,20,25,15,10,5,0,,,,,,,,,
2013Q4,6,1.6,,,,,10,20,50,20,,,,,,,,,,,
2013Q4,7,1.4,,,,,,,,,,,,,,,,,,,
2013Q4,8,1.6,3,4,6,10,15,19,21,14,7,1,,,,,,,,,
2013Q4,14,,,,,,,,,,,,,,,,,,,,
2013Q4,15,1.3,,,5,5,15,35,25,10,5,,,,,,,,,,
2013Q4,16,1.4,10,2,4,13,17,19,14,9,5,4,3,0,,,,,,,
2013Q4,20,1.3,,,5,15,20,35,20,5,,,,,,,,,,,
2013Q4,22,1,,,,15,20,50,15,,,,,,,,,,,,
2013Q4,23,1.1,2,4,8,12,18,24,17,10,5,,,,,,,,,,
2013Q4,24,1,,,10,15,22.5,25,15,10,2.5,,,,,,,,,,
2013Q4,26,.9,,5,10,15,20,20,15,10,5,,,,,,,,,,
2013Q4,29,.9,,,,30,60,10,,,,,,,,,,,,,
2013Q4,30,1.4,,,,,,,,,,,,,,,,,,,
2013Q4,31,.8,,,10,30,40,20,,,,,,,,,,,,,
2013Q4,33,1.2,,,,10,15,50,15,10,,,,,,,,,,,
2013Q4,35,,,,,,,,,,,,,,,,,,,,
2013Q4,37,1.7,,,,2,14,38,40,5,1,,,,,,,,,,
2013Q4,38,1.5,,,,,,30,60,10,,,,,,,,,,,
2013Q4,39,1,,,5,10,20,60,5,,,,,,,,,,,,
2013Q4,41,1.4,,,,,,,,,,,,,,,,,,,
2013Q4,42,1.3,,,,,30,40,30,,,,,,,,,,,,
2013Q4,47,1,1,5,10,15,21,20,15,8,5,0,0,0,,,,,,,
2013Q4,49,1,,,,,,,,,,,,,,,,,,,
2013Q4,52,1.5,0,0,0,1,16,40,39,3,1,0,0,0,,,,,,,
2013Q4,54,.1,5,10,35,35,10,5,,,,,,,,,,,,,
2013Q4,57,,,,,,,,,,,,,,,,,,,,
2013Q4,58,,,,,,,,,,,,,,,,,,,,
2013Q4,67,,,,,,,,,,,,,,,,,,,,
2013Q4,68,,,,,,,,,,,,,,,,,,,,
2013Q4,70,,,,,,,,,,,,,,,,,,,,
2013Q4,80,,,,,,,,,,,,,,,,,,,,
2013Q4,82,,,,,,,,,,,,,,,,,,,,
2013Q4,84,,,,,,,,,,,,,,,,,,,,
2013Q4,85,1.43,1.0724110022,2.1761612391,4.9640775455,9.2416499054,14.0424559165,17.4153548543,17.6288547954,14.5652778543,9.8222345925,5.4061280643,2.4284458734,1.2369483571,,,,,,,
2013Q4,88,1.7,,,2.5,6,12,22,25,15,10,5,2.5,,,,,,,,
2013Q4,89,1.1,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,,,,
2013Q4,91,,,,,,,,,,,,,,,,,,,,
2013Q4,92,.9,12.133200461,7.2098574966,9.352749753,11.0758060786,11.973889332,10.6731378069,10.802825833,9.7454369432,6.0153612793,4.6997497814,2.967778203,3.350207032,,,,,,,
2013Q4,93,,,,,,,,,,,,,,,,,,,,
2013Q4,94,1.3,.5,1,2,8,14,30,28,10,4,2.5,,,,,,,,,
2013Q4,95,1.6,0,0,0,10,15,25,30,15,5,0,0,0,,,,,,,
2013Q4,98,1.3,,,,10,15,30,25,15,5,,,,,,,,,,
2013Q4,99,,,,,,,,,,,,,,,,,,,,
2013Q4,102,.8,,,,,,,,,,,,,,,,,,,
2013Q4,103,1,,,5,10,20,30,20,10,5,,,,,,,,,,
2013Q4,104,1.3,0,0,5,10,25,30,15,10,5,0,0,0,,,,,,,
2013Q4,105,1.2,,,5,10,25,40,15,5,,,,,,,,,,,
2013Q4,107,1.1591318323,.1947862141,1.0820783067,4.4299742412,12.0008590782,21.5251729749,25.5718114372,20.1235440174,10.4884066621,3.6191146369,.8262551294,.1247100965,.0132872054,,,,,,,
2013Q4,108,1.4067937291,.15,2.1,6.11,9.97,13.84,17.7,17.79,13.91,10.03,6.14,2.25,.01,,,,,,,
2013Q4,109,.9,2,8,15,22,26,10,7,5,2,1,1,1,,,,,,,
2013Q4,110,1.4,2.0805152759,2.3964719128,5.6672997375,9.6521346781,13.7651828709,16.4383955247,16.4383955249,13.7651828709,9.6521346781,5.6672997375,2.786310069,1.6906771197,,,,,,,
2013Q4,111,,,,,,,,,,,,,,,,,,,,
2013Q4,112,1.2,,,,5,20,40,30,5,,,,,,,,,,,
2016,1,1.5,,,,,,20,60,20,,,,,,,,,,,
2016,2,1.6,,2,4,6,10,12,16,18,14,10,6,2,,,,,,,
2016,4,1.7,,,,5,10,20,25,25,10,5,,,,,,,,,
2016,6,2,,,,,,,25,50,25,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2016,14,1.5,,,,,,,,,,,,,,,,,,,
2016,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2016,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2016,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2016,22,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2016,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2016,24,1.5,,,5,10,10,20,25,15,7.5,5,2.5,,,,,,,,
2016,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2016,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2016,33,2.5,,,,,,10,10,30,30,10,10,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,1.8,,,,,2,30,40,25,3,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,1.7,,,,5,20,25,40,10,,,,,,,,,,,
2016,41,1.8,,,,,,,,,,,,,,,,,,,
2016,42,2,,,,,,10,35,40,15,,,,,,,,,,
2016,47,1.7,,,,,,,,,,,,,,,,,,,
2016,49,1.5,,,,,,,,,,,,,,,,,,,
2016,52,2,0,0,0,1,6,16,25,27,18,6,1,0,,,,,,,
2016,54,1.5,,,,5,10,35,35,10,5,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,58,1.9,2.9,4.3,5.7,8.3,12.9,13.9,14.5,12.4,10.1,7,4.8,3.2,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,2.6,0,0,1,1,1,5,5,20,35,32,,,,,,,,,
2016,70,1.6,,,,,,45,55,,,,,,,,,,,,
2016,80,2.1,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,2,,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,
2016,89,2,,1.25,2.5,5,7.5,15,20,20,15,7.5,5,1.25,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,5,40,50,5,,,,,,,,,,
2016,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2016,95,1.94235,.0166666667,0,0,6.6666666667,13.6666666667,17.3366666667,22.9999999999,19.0033333333,6.91,13.3333333333,0,.0666666667,,,,,,,
2016,98,1.7,,,,,10,20,35,25,10,,,,,,,,,,
2016,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,102,1.3,,,,,,,,,,,,,,,,,,,
2016,103,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,104,1.7,0,0,0,10,15,20,25,20,10,0,0,0,,,,,,,
2016,105,2.2,,,,5,10,15,25,30,10,5,,,,,,,,,
2016,107,1.6,.0276375842,.2560565324,1.6003290037,6.3337414186,15.8903234444,25.2900134096,25.5435278265,16.3731386933,6.657907996,1.7162554957,.2801723319,.0308962637,,,,,,,
2016,108,1.7136779806,.23,1.86,4.93,7.83,10.73,13.62,16.12,14.44,11.63,8.82,6.01,3.78,,,,,,,
2016,109,1.5,2.5,3.5,4,5,17,22,17,9,8,5,5,2,,,,,,,
2016,110,1.7,.3738300649,.7608219927,2.5928451331,6.1618275711,11.5128602644,16.9133571634,19.5375222681,17.7463841877,12.6749395382,7.1180301894,3.1428368586,1.4647447684,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,5,20,25,25,20,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2012,1,10.8,,,,,,,,,15,60,20,5,,,,,,,
2012,2,11,,,,,,,0,0,20,25,45,10,0,,,,,,
2012,4,11,,,,,,,,,15,35,35,15,,,,,,,
2012,6,10.5,,,,,,,,,40,50,10,,,,,,,,
2012,7,,,,,,,,,,,,,,,,,,,,
2012,8,10.9,,,,,,,,1,8,39,38,12,2,,,,,,
2012,14,11,,,,,,,,,,,,,,,,,,,
2012,15,11.1,,,,,,,,,,35,50,15,,,,,,,
2012,16,11.2,0,0,0,0,0,1,2,5,15,25,30,15,6,1,0,0,0,0,0
2012,20,11.1,,,,,,,,,,40,60,,,,,,,,
2012,22,11,,,,,,,,,10,30,45,15,,,,,,,
2012,23,10.9,,,,,,,,5,20,40,30,5,,,,,,,
2012,24,11.1,,,,,,,,10,15,17.5,25,17.5,10,5,,,,,
2012,26,10.8,,,,,,,,,5,65,30,,,,,,,,
2012,29,10.8,,,,,,,,,30,50,20,,,,,,,,
2012,30,10.9,,,,,,,,,,,,,,,,,,,
2012,31,11,,,,,,,,,10,35,45,10,,,,,,,
2012,33,11,,,,,,,,,,50,50,,,,,,,,
2012,35,10.9,,,,,,,,,,60,40,,,,,,,,
2012,37,11.1,,,,,,,,,,40,48,12,,,,,,,
2012,38,10.9,,,,,,,,,10,80,10,,,,,,,,
2012,39,11.1,,,,,,,,,,10,65,20,5,,,,,,
2012,41,11,,,,,,,,,,40,60,,,,,,,,
2012,42,10.9,,,,,,,,,30,50,20,,,,,,,,
2012,47,10.9,0,0,1,2,4,8,13,14,16,17,14,7,3,1,0,0,0,0,0
2012,49,10.9,,,,,,,,,15,40,30,15,,,,,,,
2012,52,11.1,0,0,0,0,0,0,1,2,13,29,37,14,3,1,0,0,0,0,0
2012,54,11.5,,,,,,,,,,10,35,35,20,,,,,,
2012,57,11,,,,,,,,,,,,,,,,,,,
2012,58,9.6,0,0,0,0,0,12.9,46.5,37.2,3.4,0,0,0,0,0,0,0,0,0,0
2012,67,10.8,,,,,,,,10,20,30,25,15,,,,,,,
2012,68,11,0,0,0,0,0,0,0,5,20,20,35,15,5,0,0,0,0,0,
2012,70,10.6,,,,,,,,,20,65,15,,,,,,,,
2012,80,11,0,0,.0000000097,.0000022568,.0002390401,.0116187844,.26061747,2.7147533679,13.2154416634,30.2255503042,32.584422777,16.5624243554,3.9586516219,.4426987392,.0230203799,.0005530947,.0000061045,.0000000308,.0000000001
2012,82,11.1,,,,,,,,,,,,,,,,,,,
2012,84,11,0,0,0,0,0,0,0,0,5,43,46,6,0,0,0,0,0,0,0
2012,85,10.94,0,0,.0000000001,.00000006,.0000188117,.0022329133,.1012485124,1.772776346,12.1308323654,32.8047537897,35.3094992401,15.1357429911,2.5678792775,.1705882444,.0043841763,.0000431111,.0000001607,.0000000002,0
2012,88,10.8,,,,,,,5,10,17.5,35,17.5,10,5,,,,,,
2012,89,11,,,,,,,5,7.5,12.5,25,25,12.5,7.5,5,,,,,
2012,91,11.5,0,0,0,0,0,0,0,0,0,15,25,35,20,5,0,0,0,0,0
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,11.5,,,,,,,,,,10,30,60,,,,,,,
2012,94,11.2,,,,,,,,3,11,20,35,22,8,1,,,,,
2012,95,10.8211764706,0,0,0,0,0,2.6470588235,5.6470588235,9.7647058824,16.6470588235,32.6470588236,20,10,2.6470588235,0,0,0,0,0,0
2012,98,11.1,,,,,,,,,15,25,35,15,10,,,,,,
2012,99,11,,,,,,,,,,20,80,,,,,,,,
2012,102,11,,,,,,,,,5,40,50,5,,,,,,,
2012,103,11,,,,,,,,,,20,40,30,10,,,,,,
2012,104,11.2,0,0,0,0,0,0,0,0,5,15,40,25,10,5,0,0,0,0,0
2012,105,11,,,,,,,,,10,35,45,10,,,,,,,
2012,107,11,0,0,0,0,0,0,0,.0000000868,.0560273499,30.9369528388,67.835275762,1.1717192573,.0000247052,0,0,0,0,0,0
2012,108,10.8807924243,,,,,,,,,15.55,37.5,35.21,11.74,,,,,,,
2012,109,,,,,,,,,,,,,,,,,,,,
2012,110,10.9,0,0,0,.0000000014,.0000014754,.000458185,.0435130235,1.2849154829,12.0462470026,36.6248648292,36.6248648292,12.0462470026,1.2849154829,.0435130235,.000458185,.0000014754,.0000000014,0,0
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,11,,,,,,,,5,20,35,30,10,,,,,,,
2013,1,11.2,,,,,,,,,,20,60,20,,,,,,,
2013,2,10.6,,,,,,,,10,30,35,20,5,,,,0,,,
2013,4,11,,,,,,,,,15,30,30,15,10,,,,,,
2013,6,10.5,,,,,,,,,40,50,10,,,,,,,,
2013,7,,,,,,,,,,,,,,,,,,,,
2013,8,10.9,,,,,,,2,7,13,30,27,15,4,2,,,,,
2013,14,12,,,,,,,,,,,,,,,,,,,
2013,15,11.2,,,,,,,,,10,25,35,15,15,,,,,,
2013,16,10.9,0,0,0,1,3,6,9,13,13,19,17,11,7,1,0,0,0,0,0
2013,20,11.4,,,,,,,,,,20,50,30,,,,,,,
2013,22,11.2,,,,,,,,,10,30,40,20,,,,,,,
2013,23,10.8,,,,,,,2,8,20,35,25,8,2,,,,,,
2013,24,11.2,,,,,,,,5,10,20,30,20,10,5,,,,,
2013,26,10.6,,,,,,,,,5,75,20,,,,,,,,
2013,29,10.7,,,,,,,,,30,50,20,,,,,,,,
2013,30,11.1,,,,,,,,,,,,,,,,,,,
2013,31,10.8,,,,,,,,10,25,40,20,5,,,,,,,
2013,33,10,,,,,,,10,40,40,10,,,,,,,,,
2013,35,10.8,,,,,,,,,10,60,20,10,,,,,,,
2013,37,11,,,,,,,,,5,31,42,21,1,,,,,,
2013,38,10.9,,,,,,,,,10,80,10,,,,,,,,
2013,39,11.1,,,,,,,,,,20,60,15,5,,,,,,
2013,41,10.8,,,,,,,,,,70,30,,,,,,,,
2013,42,10.8,,,,,,,,5,35,40,20,,,,,,,,
2013,47,11,0,0,1,2,4,7,8,10,15,18,19,10,5,1,0,0,0,0,0
2013,49,10.9,,,,,,,,,5,36,34,25,,,,,,,
2013,52,11.3,0,0,0,0,0,0,1,2,9,22,40,21,4,1,0,0,0,0,0
2013,54,11,,,,,,,,,10,25,25,25,10,5,,,,,
2013,57,10.9,,,,,,,,,,,,,,,,,,,
2013,58,9.3,0,0,0,2.2,13.1,30.4,34.2,18.1,2,0,0,0,0,0,0,0,0,0,0
2013,67,11,,,,,,,,,10,20,30,25,15,,,,,,
2013,68,11.2,0,0,0,0,0,0,0,5,10,20,25,20,15,5,0,0,0,0,
2013,70,11.1,,,,,,,,,,35,65,,,,,,,,
2013,80,10.3,.0000226952,.0005449328,.00883714,.0943331335,.6634898666,3.0777218834,9.4233966622,19.0569470166,25.4658056407,22.4905909713,13.1264929127,5.0611920636,1.2884391246,.2163966438,.0239564287,.0017464358,.0000837535,.0000026396,.0000000554
2013,82,11.2,,,,,,,,,,,,,,,,,,,
2013,84,11,0,0,0,0,0,0,0,3,20,30,32,12,2,1,0,0,0,0,0
2013,85,11.01,.0000150978,.0002326727,.0027739124,.0244363175,.1591233296,.7661911271,2.7288631215,7.1909357426,14.0230588287,20.2405212302,21.6252173572,17.1027558933,10.011840363,4.3375929501,1.3905526044,.329778052,.0578393172,.0074997552,.0007723275
2013,88,10.9,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,
2013,89,10.7,,,,,,5,5,15,15,20,15,15,5,5,,,,,
2013,91,12,0,0,0,0,0,0,0,0,0,5,20,30,40,5,0,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,11.2,,,,,,,,,,10,75,15,,,,,,,
2013,94,10.9,,,,,,2,4,10,12,28,18,12,8,4,2,,,,
2013,95,11.1311470588,0,0,0,0,0,2.6470588235,4.6470588235,8.7647058824,11.6470588235,19.6470588235,25.0000000001,15,7,4.3,1.3470588235,0,0,0,0
2013,98,10.8,,,,,,,,5,15,30,20,15,10,5,,,,,
2013,99,10,,,,,,,,15,55,30,,,,,,,,,
2013,102,,,,,,,,,,,,,,,,,,,,
2013,103,10.9,,,,,,,,,7.5,35,30,20,7.5,,,,,,
2013,104,11.3,0,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0
2013,105,10.8,,,,,,,,10,25,40,15,10,,,,,,,
2013,107,11.2101900588,.6634026943,.6699168282,1.1885162442,1.9713587462,3.0570537106,4.4321844014,6.0077289595,7.6134401437,9.0204853357,9.9921149607,10.348171168,10.0195562828,9.0700993096,7.6763391026,6.0739978021,4.4933807255,3.1077750746,2.0095707709,2.5849077394
2013,108,11.4460793115,,,,,,,,.72,7.46,15.57,23.69,25.11,17.06,8.93,1.46,,,,
2013,109,,,,,,,,,,,,,,,,,,,,
2013,110,11,.000000006,.0000002174,.0000127657,.0004470324,.0095085792,.12305662,.9706101462,4.6734408872,13.7560112678,24.7786712252,27.3315788459,18.462867833,7.6347964352,1.9309297115,.2982951667,.028103751,.001612098,.000056207,.0000012046
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,9.8,,,,,,5,15,35,30,10,5,,,,,,,,
2013Feb,1,,,,,,,,,,,15,60,20,5,,,,,,
2013Feb,2,10.8,,,,,,,,10,20,35,25,10,,,,,,,
2013Feb,4,11.2,,,,,,,,,15,30,30,15,10,,,,,,
2013Feb,6,10.4,,,,,,,,10,50,30,10,,,,,,,,
2013Feb,7,,,,,,,,,,,,,,,,,,,,
2013Feb,8,11,,,,,,,,5,11,25,28,18,8,4,1,,,,
2013Feb,14,,,,,,,,,,,,,,,,,,,,
2013Feb,15,11.3,,,,,,,,5,10,15,30,25,15,,,,,,
2013Feb,16,11.1,0,0,0,0,1,2,3,7,15,23,25,12,7,4,1,0,0,0,0
2013Feb,20,11.4,,,,,,,,,,20,50,30,,,,,,,
2013Feb,22,11.3,,,,,,,,,5,25,40,25,5,,,,,,
2013Feb,23,11,,,,,,,,,15,30,40,15,,,,,,,
2013Feb,24,11.3,,,,,,,,5,10,16,30,20,14,5,,,,,
2013Feb,26,10.8,,,,,,,,,,75,25,,,,,,,,
2013Feb,29,10.7,,,,,,,,,30,50,20,,,,,,,,
2013Feb,30,,,,,,,,,,,,,,,,,,,,
2013Feb,31,11,,,,,,,,,10,40,40,10,,,,,,,
2013Feb,33,10.7,,,,,,,,10,20,40,20,10,,,,,,,
2013Feb,35,,,,,,,,,,,,,,,,,,,,
2013Feb,37,11.2,,,,,,,,,,30,50,20,,,,,,,
2013Feb,38,11,,,,,,,,,,20,60,20,,,,,,,
2013Feb,39,11.2,,,,,,,,,,15,60,20,5,,,,,,
2013Feb,41,11.2,,,,,,,,,,,,,,,,,,,
2013Feb,42,11.1,,,,,,,,,15,30,30,20,5,,,,,,
2013Feb,47,11,0,0,1,2,4,7,8,10,15,18,19,10,5,1,0,0,0,0,0
2013Feb,49,10.9,,,,,,,,,,,,,,,,,,,
2013Feb,52,11.3,0,0,0,0,0,0,1,2,9,22,40,21,4,1,0,0,0,0,0
2013Feb,54,11,,,,,,,,,10,25,25,25,10,5,,,,,
2013Feb,57,,,,,,,,,,,,,,,,,,,,
2013Feb,58,,,,,,,,,,,,,,,,,,,,
2013Feb,67,,,,,,,,,,,,,,,,,,,,
2013Feb,68,,,,,,,,,,,,,,,,,,,,
2013Feb,70,,,,,,,,,,,,,,,,,,,,
2013Feb,80,,,,,,,,,,,,,,,,,,,,
2013Feb,82,11.3,,,,,,,,,,,,,,,,,,,
2013Feb,84,,,,,,,,,,,,,,,,,,,,
2013Feb,85,11.2,0,0,.000000012,.000001887,.0001511637,.0061678605,.12866888,1.3780241979,7.6081079716,21.7326319,32.2021121092,24.7768835607,9.8922372626,2.0446865816,.2180399742,.0119468717,.000334946,.0000047864,.0000000349
2013Feb,88,10.9,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,
2013Feb,89,11.2,,,,,,,2.5,7.5,10,15,30,15,10,7.5,2.5,,,,
2013Feb,91,12.2,0,0,0,0,0,0,0,0,0,2.5,12.5,30,45,10,0,0,0,0,0
2013Feb,92,,,,,,,,,,,,,,,,,,,,
2013Feb,93,,,,,,,,,,,,,,,,,,,,
2013Feb,94,11.1,,,,,,,3,10,12,16,26,20,7,5,1,,,,
2013Feb,95,10.8553676471,0,0,0,0,0,.8823529412,2.4117647059,10.8823529412,18.7647058824,38.5294117646,19.5,5,3.25,.7794117647,0,0,0,0,0
2013Feb,98,10.9,,,,,,,,10,15,27.5,22.5,15,10,,,,,,
2013Feb,99,,,,,,,,,,,,,,,,,,,,
2013Feb,102,,,,,,,,,,,,,,,,,,,,
2013Feb,103,11,,,,,,,,,,25,40,25,10,,,,,,
2013Feb,104,11.5,0,0,0,0,0,0,0,0,5,10,15,35,20,10,5,0,0,0,0
2013Feb,105,10.9,,,,,,0,,10,35,40,10,5,,,,,,,
2013Feb,107,11.1047182097,.0449618172,.1041584151,.2920777298,.725095144,1.5936382425,3.100899715,5.3418692037,8.1472285644,11.0012103571,13.1518534405,13.9203633787,13.044627614,10.8225565655,7.9495739976,5.1697745384,2.9765299411,1.5172466642,.6847074331,.4116272381
2013Feb,108,11.789016389,,,,,,,,,,,27.83,29.54,25.15,14.12,3.36,,,,
2013Feb,109,,,,,,,,,,,,,,,,,,,,
2013Feb,110,11.1,0,0,.0000000117,.0000021054,.0001857062,.0080386784,.1715232714,1.8127612095,9.5353659295,25.0689860664,33.0344031386,21.837490319,7.2324521533,1.1963106407,.0983951494,.0040045649,.000080263,.0000007888,.0000000038
2013Feb,111,,,,,,,,,,,,,,,,,,,,
2013Feb,112,10.2,,,,,,,5,30,35,25,5,,,,,,,,
2014Feb,1,,,,,,,,,,5,20,60,10,5,,,,,,
2014Feb,2,10.2,,,,,,0,9,25,35,24,7,,,,,,,,
2014Feb,4,10.6,,,,,,,,15,30,35,15,5,,,,,,,
2014Feb,6,9.9,,,,,,,15,40,30,15,,,,,,,,,
2014Feb,7,,,,,,,,,,,,,,,,,,,,
2014Feb,8,10.6,,,,,1,2,4,10,22,23,20,10,5,2,1,,,,
2014Feb,14,,,,,,,,,,,,,,,,,,,,
2014Feb,15,11.1,,,,,,,,5,15,25,30,15,5,5,,,,,
2014Feb,16,10.8,0,0,0,1,3,6,9,13,17,20,15,10,5,1,0,0,0,0,0
2014Feb,20,11.2,,,,,,,,,5,25,40,25,5,,,,,,
2014Feb,22,11.2,,,,,,,,,10,20,40,20,10,,,,,,
2014Feb,23,10.6,,,,,,,2,8,25,35,20,8,2,,,,,,
2014Feb,24,10.5,,,,,,2.5,6,16,24,23,14,7,5,2.5,,,,,
2014Feb,26,10.5,,,,,,,,,20,65,15,,,,,,,,
2014Feb,29,10.6,,,,,,,,,30,50,20,,,,,,,,
2014Feb,30,,,,,,,,,,,,,,,,,,,,
2014Feb,31,10.3,,,,,,,15,20,35,20,10,,,,,,,,
2014Feb,33,10,,,,,10,10,10,20,20,10,10,10,,,,,,,
2014Feb,35,,,,,,,,,,,,,,,,,,,,
2014Feb,37,10.8,,,,,,,,2,5,39,37,14,3,,,,,,
2014Feb,38,10.8,,,,,,,,,20,60,20,,,,,,,,
2014Feb,39,10.8,,,,,,,,5,15,60,15,5,,,,,,,
2014Feb,41,10.4,,,,,,,,,,,,,,,,,,,
2014Feb,42,10.3,,,,,,,20,35,35,5,5,,,,,,,,
2014Feb,47,,,,,,,,,,,,,,,,,,,,
2014Feb,49,,,,,,,,,,,,,,,,,,,,
2014Feb,52,,,,,,,,,,,,,,,,,,,,
2014Feb,54,10.5,,,,,,,,10,25,30,25,10,,,,,,,
2014Feb,57,,,,,,,,,,,,,,,,,,,,
2014Feb,58,,,,,,,,,,,,,,,,,,,,
2014Feb,67,,,,,,,,,,,,,,,,,,,,
2014Feb,68,,,,,,,,,,,,,,,,,,,,
2014Feb,70,,,,,,,,,,,,,,,,,,,,
2014Feb,80,,,,,,,,,,,,,,,,,,,,
2014Feb,82,,,,,,,,,,,,,,,,,,,,
2014Feb,84,,,,,,,,,,,,,,,,,,,,
2014Feb,85,10.9,.0003397673,.0028273569,.0200957837,.1117268953,.4859767294,1.6540466622,4.4057069321,9.1848052663,14.9882284795,19.1462461272,19.1462461274,14.9882284795,9.1848052663,4.4057069321,1.6540466622,.4859767294,.1117268953,.0200957837,.0031671242
2014Feb,88,10.7,,,,,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,
2014Feb,89,10.5,,,,,,5,10,15,20,20,15,10,5,,,,,,
2014Feb,91,11.7,0,0,0,0,0,0,0,0,0,5,30,37.5,25,2.5,0,0,0,0,0
2014Feb,92,,,,,,,,,,,,,,,,,,,,
2014Feb,93,,,,,,,,,,,,,,,,,,,,
2014Feb,94,10.4,,,,,2,5,12,16,20,18,12,8,4,2,1,,,,
2014Feb,95,10.8701235294,0,0,0,0,.1176470588,1.3823529412,3.4117647059,8.8823529412,16.7647058824,40.5294117646,17.33,8,2.75,.8317647059,0,0,0,0,0
2014Feb,98,10.5,,,,,,,10,15,20,30,15,10,,,,,,,
2014Feb,99,,,,,,,,,,,,,,,,,,,,
2014Feb,102,,,,,,,,,,,,,,,,,,,,
2014Feb,103,,,,,,,,,,,,,,,,,,,,
2014Feb,104,11.1,0,0,0,0,0,0,0,5,10,15,35,20,10,5,0,0,0,0,0
2014Feb,105,10.3,,,,,,,10,30,40,15,5,,,,,,,,
2014Feb,107,11.2008829882,4.8855050211,2.0621182761,2.6751659865,3.3644632251,4.1021236896,4.8487484351,5.5562081499,6.1724180173,6.6475273568,6.9405346088,7.0251193624,6.8935429385,6.5578164127,6.0478917617,5.4072536616,4.6868110177,3.9382754745,3.2082091316,8.980267473
2014Feb,108,12.0145076332,,,,,,,,,2.72,8.15,13.59,19.03,21.32,16.45,11.31,6.17,1.26,,
2014Feb,109,,,,,,,,,,,,,,,,,,,,
2014Feb,110,10.7,.0000577908,.0004836725,.0061046607,.0526918165,.3277757706,1.4701177033,4.7559583628,11.1013628086,18.7014234289,22.7405997814,19.9610937765,12.6474907431,5.7836437592,1.9084266375,.4542456968,.0779620842,.0096442243,.0008594915,.0000577908
2014Feb,111,,,,,,,,,,,,,,,,,,,,
2014Feb,112,9.5,,,,,,5,30,35,25,5,,,,,,,,,
2016,1,9.5,,,,,,5,15,60,15,5,,,,,,,,,
2016,2,8.5,2,7,10,15,16,18,10,8,5,4,3,2,,,,,,,
2016,4,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
2016,6,9,,,,,,20,40,30,5,5,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,8,,1,8,20,26,18,12,9,5,1,,,,,,,,,
2016,14,11,,,,,,,,,,,,,,,,,,,
2016,15,8.8,,,5,10,20,25,20,10,5,5,,,,,,,,,
2016,16,9.6,1,3,5,6,7,9,14,18,14,13,4,3,2,1,0,0,0,0,0
2016,20,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2016,22,8.5,,,,5,25,40,20,10,,,,,,,,,,,
2016,23,8,1,3,8,15,18,15,10,8,7,5,4,3,2,1,,,,,
2016,24,9,,,3,7.5,15,22,23,15,7.5,5,2,,,,,,,,
2016,26,9.9,,,,,,5,5,30,35,20,5,,,,,,,,
2016,29,10,,,,,,,,30,60,10,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,8.5,,,,10,15,35,20,15,5,,,,,,,,,,
2016,33,8.5,,10,10,10,20,20,10,10,10,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,8.8,,,,2,10,30,29,22,5,2,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,9.3,,,,,5,20,50,15,10,,,,,,,,,,
2016,41,8.5,,,,,,,,,,,,,,,,,,,
2016,42,8.7,,,5,10,15,40,15,10,5,,,,,,,,,,
2016,47,9,0,1,2,5,7,9,14,14,13,12,8,5,4,3,2,1,0,0,0
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,6.5,10,37,30,13,5,2,1,1,1,0,0,0,0,0,0,0,0,0,0
2016,54,10,,,,,,,10,25,30,25,10,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,58,8.3,.1,1.8,11.9,24.8,29.6,22.9,7.2,1.5,.2,0,0,0,0,0,0,0,0,0,0
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,8.3,,,,,55,45,,,,,,,,,,,,,
2016,80,8.2,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,9.7,0,0,1,3,7,14,20,24,17,8,3,1,1,1,0,0,0,0,0
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,89,8,5,10,15,20,20,15,10,5,,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2016,94,6.5,100,,,,,,,,,,,,,,,,,,
2016,95,9.0264705882,0,0,5,14.7647058824,13.8823529412,17.6470588235,25.6470588235,13.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2016,98,8.5,,5,10,20,30,20,10,5,,,,,,,,,,,
2016,99,7.8,,,20,60,20,,,,,,,,,,,,,,
2016,102,,,,,,,,,,,,,,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,8.5,0,5,5,10,15,25,20,10,5,5,0,0,0,0,0,0,0,0,0
2016,105,9,,,,5,20,30,30,10,5,0,,,,,,,,,
2016,107,10.5,.0756011775,.1935145411,.5640266521,1.4154760113,3.0586729403,5.6911550013,9.1182642763,12.579811285,14.9448054275,15.2884249512,13.4676509684,10.2158850834,6.6728558592,3.7531319035,1.8176708013,.757996575,.2721695636,.0841434602,.0287435218
2016,108,11.5765319546,,,,.02,1.06,2.71,4.36,6.01,7.66,9.32,10.97,11.97,10.74,9.31,7.88,6.45,5.03,3.6,2.91
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,8.6,3.7415244557,3.7212215404,7.9711255386,12.1972864938,15.6324492299,16.7809382116,15.0880233219,11.3624797364,7.1669215208,3.786181409,1.6751992426,.6207426263,.1926271335,.0500566887,.0108923361,.0019845751,.0003027423,.0000386641,.0000045332
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2012,1,,,,,,,,,,,,,,,,,,,,
2012,2,,,,2.6,,,,,,,,,,,,,,,,
2012,4,,,,,,,,,,,,,,,,,,,,
2012,6,,,,2.1,,,,,,,,,,,,,,,,
2012,7,,,,,,,,,,,,,,,,,,,,
2012,8,,,,2,,,,,,,,,,,,,,,,
2012,14,,,,,,,,,,,,,,,,,,,,
2012,15,,,,,,,,,,,,,,,,,,,,
2012,16,,,,2.6,,,,,,,,,,,,,,,,
2012,20,,,,2.1,,,,,,,,,,,,,,,,
2012,22,,,,2.1,,,,,,,,,,,,,,,,
2012,23,,,,1.8,,,,,,,,,,,,,,,,
2012,24,,,,1.7,,,,,,,,,,,,,,,,
2012,26,,,,,,,,,,,,,,,,,,,,
2012,29,,,,2.5,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,,,,,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,35,,,,,,,,,,,,,,,,,,,,
2012,37,,,,,,,,,,,,,,,,,,,,
2012,38,,,,1.9,,,,,,,,,,,,,,,,
2012,39,,,,2.4,,,,,,,,,,,,,,,,
2012,41,,,,,,,,,,,,,,,,,,,,
2012,42,,,,,,,,,,,,,,,,,,,,
2012,47,,,,2,,,,,,,,,,,,,,,,
2012,49,,,,1.5,,,,,,,,,,,,,,,,
2012,52,,,,1,,,,,,,,,,,,,,,,
2012,54,,,,2.25,,,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,,,,,,,
2012,58,,,,1.9,,,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,,,,,,,
2012,68,,,,,,,,,,,,,,,,,,,,
2012,70,,,,2.3,,,,,,,,,,,,,,,,
2012,80,,,,2.1,,,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,,,,2.5,,,,,,,,,,,,,,,,
2012,85,,,,,,,,,,,,,,,,,,,,
2012,88,,,,1.6,,,,,,,,,,,,,,,,
2012,89,,,,,,,,,,,,,,,,,,,,
2012,91,,,,,,,,,,,,,,,,,,,,
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,,,,2.5,,,,,,,,,,,,,,,,
2012,94,,,,2.6,,,,,,,,,,,,,,,,
2012,95,,,,2,,,,,,,,,,,,,,,,
2012,98,,,,1.75,,,,,,,,,,,,,,,,
2012,99,,,,1.9,,,,,,,,,,,,,,,,
2012,102,,,,,,,,,,,,,,,,,,,,
2012,103,,,,1.7,,,,,,,,,,,,,,,,
2012,104,,,,.8,,,,,,,,,,,,,,,,
2012,105,,,,1.9,,,,,,,,,,,,,,,,
2012,107,,,,2.6,,,,,,,,,,,,,,,,
2012,108,,,,2.3,,,,,,,,,,,,,,,,
2012,109,,,,1.9,,,,,,,,,,,,,,,,
2012,110,,,,,,,,,,,,,,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,,,,3,,,,,,,,,,,,,,,,
2012Q2,1,118,.9,1.29,,,,,,,,,,,,,,,,,
2012Q2,2,120,,1.300390117,,,,,,,,,,,,,,,,,
2012Q2,4,123,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,6,115,1,1.29,,,,,,,,,,,,,,,,,
2012Q2,7,111,.7,1.29,,,,,,,,,,,,,,,,,
2012Q2,8,126,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,14,120,.8,1.27,,,,,,,,,,,,,,,,,
2012Q2,15,125,1,1.28,,,,,,,,,,,,,,,,,
2012Q2,16,119,1,1.31,,,,,,,,,,,,,,,,,
2012Q2,20,116,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,22,120,1,,,,,,,,,,,,,,,,,,
2012Q2,23,120,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,24,119,1,1.29,,,,,,,,,,,,,,,,,
2012Q2,26,120,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,29,106,1,1.31,,,,,,,,,,,,,,,,,
2012Q2,30,123,1,1.33,,,,,,,,,,,,,,,,,
2012Q2,31,,1,,,,,,,,,,,,,,,,,,
2012Q2,33,,,,,,,,,,,,,,,,,,,,
2012Q2,35,,1,1.35,,,,,,,,,,,,,,,,,
2012Q2,37,118,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,38,117.8,1,1.33,,,,,,,,,,,,,,,,,
2012Q2,39,119.5,1,1.28,,,,,,,,,,,,,,,,,
2012Q2,41,115,.7,1.3,,,,,,,,,,,,,,,,,
2012Q2,42,110,.7,1.35,,,,,,,,,,,,,,,,,
2012Q2,47,122.8088888889,1,1.3002346667,,,,,,,,,,,,,,,,,
2012Q2,49,120,1,,,,,,,,,,,,,,,,,,
2012Q2,52,123,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,54,130,1,1.35,,,,,,,,,,,,,,,,,
2012Q2,57,,1,,,,,,,,,,,,,,,,,,
2012Q2,58,115.6,1,1.31,,,,,,,,,,,,,,,,,
2012Q2,67,120,1,1.31,,,,,,,,,,,,,,,,,
2012Q2,68,122,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,70,,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,80,122.6,1,,,,,,,,,,,,,,,,,,
2012Q2,82,,1,,,,,,,,,,,,,,,,,,
2012Q2,84,123.7,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,85,125.17,1,1.253,,,,,,,,,,,,,,,,,
2012Q2,88,,1,1.27,,,,,,,,,,,,,,,,,
2012Q2,89,,,,,,,,,,,,,,,,,,,,
2012Q2,91,,.75,1.28,,,,,,,,,,,,,,,,,
2012Q2,92,,,,,,,,,,,,,,,,,,,,
2012Q2,93,122,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,94,132,1,1.33,,,,,,,,,,,,,,,,,
2012Q2,95,118.8,1,1.26,,,,,,,,,,,,,,,,,
2012Q2,98,120,1,1.28,,,,,,,,,,,,,,,,,
2012Q2,99,124,1,1.31,,,,,,,,,,,,,,,,,
2012Q2,102,127.5,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,103,120,1,1.28,,,,,,,,,,,,,,,,,
2012Q2,104,119,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,105,117,1,1.32,,,,,,,,,,,,,,,,,
2012Q2,107,120,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,108,106.7416512,1,1.31,,,,,,,,,,,,,,,,,
2012Q2,109,118.3,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,110,117,1,1.3,,,,,,,,,,,,,,,,,
2012Q2,111,125,,1.33,,,,,,,,,,,,,,,,,
2012Q2,112,120,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,1,120,.75,1.29,,,,,,,,,,,,,,,,,
2012Q3,2,115,,1.2987012987,,,,,,,,,,,,,,,,,
2012Q3,4,126,1,1.15,,,,,,,,,,,,,,,,,
2012Q3,6,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,7,111,.5,1.29,,,,,,,,,,,,,,,,,
2012Q3,8,127,1,1.27,,,,,,,,,,,,,,,,,
2012Q3,14,120,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,15,125,1,1.28,,,,,,,,,,,,,,,,,
2012Q3,16,117,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,20,118,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,22,110,.75,,,,,,,,,,,,,,,,,,
2012Q3,23,118,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,24,115,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,26,110,1,1.32,,,,,,,,,,,,,,,,,
2012Q3,29,106,1,1.31,,,,,,,,,,,,,,,,,
2012Q3,30,124,1,1.33,,,,,,,,,,,,,,,,,
2012Q3,31,,1,,,,,,,,,,,,,,,,,,
2012Q3,33,,,,,,,,,,,,,,,,,,,,
2012Q3,35,,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,37,122,1,1.32,,,,,,,,,,,,,,,,,
2012Q3,38,117.8,1,1.32,,,,,,,,,,,,,,,,,
2012Q3,39,114.4,1,1.32,,,,,,,,,,,,,,,,,
2012Q3,41,110,.7,1.3,,,,,,,,,,,,,,,,,
2012Q3,42,110,.5,1.35,,,,,,,,,,,,,,,,,
2012Q3,47,117,1,1.33,,,,,,,,,,,,,,,,,
2012Q3,49,122.5,1,,,,,,,,,,,,,,,,,,
2012Q3,52,119,1,1.35,,,,,,,,,,,,,,,,,
2012Q3,54,135,1,1.4,,,,,,,,,,,,,,,,,
2012Q3,57,,1,,,,,,,,,,,,,,,,,,
2012Q3,58,,,,,,,,,,,,,,,,,,,,
2012Q3,67,115,1,1.31,,,,,,,,,,,,,,,,,
2012Q3,68,119,1,1.33,,,,,,,,,,,,,,,,,
2012Q3,70,,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,80,123.9,1,,,,,,,,,,,,,,,,,,
2012Q3,82,,1,,,,,,,,,,,,,,,,,,
2012Q3,84,119.5,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,85,122.67,1,1.267,,,,,,,,,,,,,,,,,
2012Q3,88,,1,1.27,,,,,,,,,,,,,,,,,
2012Q3,89,,,,,,,,,,,,,,,,,,,,
2012Q3,91,,.5,1.24,,,,,,,,,,,,,,,,,
2012Q3,92,,,,,,,,,,,,,,,,,,,,
2012Q3,93,126,1,1.33,,,,,,,,,,,,,,,,,
2012Q3,94,135,1,1.36,,,,,,,,,,,,,,,,,
2012Q3,95,118.2,1,1.24,,,,,,,,,,,,,,,,,
2012Q3,98,115,1,1.31,,,,,,,,,,,,,,,,,
2012Q3,99,124,.75,1.29,,,,,,,,,,,,,,,,,
2012Q3,102,135,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,103,120,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,104,117,1,1.25,,,,,,,,,,,,,,,,,
2012Q3,105,118,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,107,120,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,108,107.8445366,1,1.31,,,,,,,,,,,,,,,,,
2012Q3,109,118,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,110,117,1,1.3,,,,,,,,,,,,,,,,,
2012Q3,111,125,,1.33,,,,,,,,,,,,,,,,,
2012Q3,112,120,1,1.36,,,,,,,,,,,,,,,,,
2012Q4,1,118,.75,1.29,,,,,,,,,,,,,,,,,
2012Q4,2,120,,1.2987012987,,,,,,,,,,,,,,,,,
2012Q4,4,127,1,1.1,,,,,,,,,,,,,,,,,
2012Q4,6,115,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,7,111,.5,1.29,,,,,,,,,,,,,,,,,
2012Q4,8,130,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,14,120,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,15,125,1,1.28,,,,,,,,,,,,,,,,,
2012Q4,16,116,1,1.27,,,,,,,,,,,,,,,,,
2012Q4,20,120,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,22,110,.75,,,,,,,,,,,,,,,,,,
2012Q4,23,120,1,1.29,,,,,,,,,,,,,,,,,
2012Q4,24,117,1,1.35,,,,,,,,,,,,,,,,,
2012Q4,26,115,1,1.35,,,,,,,,,,,,,,,,,
2012Q4,29,106,1,1.31,,,,,,,,,,,,,,,,,
2012Q4,30,125,1,1.33,,,,,,,,,,,,,,,,,
2012Q4,31,,1,,,,,,,,,,,,,,,,,,
2012Q4,33,,,,,,,,,,,,,,,,,,,,
2012Q4,35,,,,,,,,,,,,,,,,,,,,
2012Q4,37,118,1,1.34,,,,,,,,,,,,,,,,,
2012Q4,38,117.8,1,1.33,,,,,,,,,,,,,,,,,
2012Q4,39,111,1,1.35,,,,,,,,,,,,,,,,,
2012Q4,41,105,.7,1.3,,,,,,,,,,,,,,,,,
2012Q4,42,105,.5,1.35,,,,,,,,,,,,,,,,,
2012Q4,47,112,1,1.3633333333,,,,,,,,,,,,,,,,,
2012Q4,49,122.5,1,,,,,,,,,,,,,,,,,,
2012Q4,52,117,1,1.4,,,,,,,,,,,,,,,,,
2012Q4,54,100,1,1.4,,,,,,,,,,,,,,,,,
2012Q4,57,,1,,,,,,,,,,,,,,,,,,
2012Q4,58,,,,,,,,,,,,,,,,,,,,
2012Q4,67,110,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,68,116,1,1.33,,,,,,,,,,,,,,,,,
2012Q4,70,114,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,80,123.3,1,,,,,,,,,,,,,,,,,,
2012Q4,82,,1,,,,,,,,,,,,,,,,,,
2012Q4,84,119,1,1.29,,,,,,,,,,,,,,,,,
2012Q4,85,117.67,1,1.27,,,,,,,,,,,,,,,,,
2012Q4,88,,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,89,,,,,,,,,,,,,,,,,,,,
2012Q4,91,,.5,1.22,,,,,,,,,,,,,,,,,
2012Q4,92,,,,,,,,,,,,,,,,,,,,
2012Q4,93,126,1,1.35,,,,,,,,,,,,,,,,,
2012Q4,94,137,1,1.43,,,,,,,,,,,,,,,,,
2012Q4,95,116.5,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,98,110,1,1.35,,,,,,,,,,,,,,,,,
2012Q4,99,124,.75,1.27,,,,,,,,,,,,,,,,,
2012Q4,102,130,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,103,120,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,104,115,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,105,121,.75,1.35,,,,,,,,,,,,,,,,,
2012Q4,107,120,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,108,106.9501856,1,1.31,,,,,,,,,,,,,,,,,
2012Q4,109,118,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,110,117,1,1.3,,,,,,,,,,,,,,,,,
2012Q4,111,,,,,,,,,,,,,,,,,,,,
2012Q4,112,115,1,1.36,,,,,,,,,,,,,,,,,
2013,1,116,1,1.29,,,,,,,,,,,,,,,,,
2013,2,125,,1.2987012987,3,,,,,,,,,,,,,,,,
2013,4,129,1,1,,,,,,,,,,,,,,,,,
2013,6,120,1,1.25,2.2,,,,,,,,,,,,,,,,
2013,7,111,.6,1.29,,,,,,,,,,,,,,,,,
2013,8,130,1.375,1.25,2.3,,,,,,,,,,,,,,,,
2013,14,124,1,1.3,,,,,,,,,,,,,,,,,
2013,15,135,1,1.28,,,,,,,,,,,,,,,,,
2013,16,112,1.5,1.31,1.7,,,,,,,,,,,,,,,,
2013,20,123,1,1.3,2.2,,,,,,,,,,,,,,,,
2013,22,115,1,,2.3,,,,,,,,,,,,,,,,
2013,23,122,1,1.25,2,,,,,,,,,,,,,,,,
2013,24,120,1,1.3,1.9,,,,,,,,,,,,,,,,
2013,26,120,1,1.35,,,,,,,,,,,,,,,,,
2013,29,110,1.25,1.31,2.5,,,,,,,,,,,,,,,,
2013,30,126,1,1.33,,,,,,,,,,,,,,,,,
2013,31,,1.25,,,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,
2013,37,120,1.3,1.35,,,,,,,,,,,,,,,,,
2013,38,111,1,1.35,1.6,,,,,,,,,,,,,,,,
2013,39,109.6,1,1.36,2.2,,,,,,,,,,,,,,,,
2013,41,105,.9,1.3,,,,,,,,,,,,,,,,,
2013,42,100,.5,1.35,,,,,,,,,,,,,,,,,
2013,47,111,1,1.41,1.8,,,,,,,,,,,,,,,,
2013,49,128.5,1,,1.6,,,,,,,,,,,,,,,,
2013,52,121,1,1.3,.7,,,,,,,,,,,,,,,,
2013,54,100,1,1.4,2,,,,,,,,,,,,,,,,
2013,57,,1.25,,,,,,,,,,,,,,,,,,
2013,58,117,.5,1.31,1.5,,,,,,,,,,,,,,,,
2013,67,100,1,1.29,,,,,,,,,,,,,,,,,
2013,68,113,1,1.33,,,,,,,,,,,,,,,,,
2013,70,120,1,1.4,1.9,,,,,,,,,,,,,,,,
2013,80,120,1,,2.1,,,,,,,,,,,,,,,,
2013,82,,1,,,,,,,,,,,,,,,,,,
2013,84,118,1,1.27,2.5,,,,,,,,,,,,,,,,
2013,85,106.58,1,1.305,,,,,,,,,,,,,,,,,
2013,88,,1.02,1.3,1.8,,,,,,,,,,,,,,,,
2013,89,,,,,,,,,,,,,,,,,,,,
2013,91,,.5,1.2,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,128,1,1.35,2,,,,,,,,,,,,,,,,
2013,94,145,1,1.5,2.4,,,,,,,,,,,,,,,,
2013,95,113.5,1,1.25,2,,,,,,,,,,,,,,,,
2013,98,110,1.25,1.45,2.2,,,,,,,,,,,,,,,,
2013,99,125,.83,1.27,1.9,,,,,,,,,,,,,,,,
2013,102,120,1,1.3,,,,,,,,,,,,,,,,,
2013,103,120,1.2,1.28,1.8,,,,,,,,,,,,,,,,
2013,104,110,1,1.2,1.2,,,,,,,,,,,,,,,,
2013,105,120,1,1.39,2,,,,,,,,,,,,,,,,
2013,107,123,1,1.3,2.5,,,,,,,,,,,,,,,,
2013,108,101.8145621675,1.375,1.31,2.6,,,,,,,,,,,,,,,,
2013,109,118,.5,1.3,1.45,,,,,,,,,,,,,,,,
2013,110,117,1.05,1.3,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,120,1.5,1.37,3,,,,,,,,,,,,,,,,
2013Q1,1,118,.75,1.29,,,,,,,,,,,,,,,,,
2013Q1,2,125,,1.2987012987,,,,,,,,,,,,,,,,,
2013Q1,4,127,1,1,,,,,,,,,,,,,,,,,
2013Q1,6,115,1,1.25,,,,,,,,,,,,,,,,,
2013Q1,7,111,.5,1.29,,,,,,,,,,,,,,,,,
2013Q1,8,130,1,1.25,,,,,,,,,,,,,,,,,
2013Q1,14,122,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,15,130,1,1.28,,,,,,,,,,,,,,,,,
2013Q1,16,115,1,1.29,,,,,,,,,,,,,,,,,
2013Q1,20,122,1,1.3,,,,,,,,,,,,,,,,,
2013Q1,22,100,.75,,,,,,,,,,,,,,,,,,
2013Q1,23,122,1,1.25,,,,,,,,,,,,,,,,,
2013Q1,24,118,1,1.35,,,,,,,,,,,,,,,,,
2013Q1,26,115,1,1.35,,,,,,,,,,,,,,,,,
2013Q1,29,110,1.25,1.31,,,,,,,,,,,,,,,,,
2013Q1,30,126,1,1.33,,,,,,,,,,,,,,,,,
2013Q1,31,,1,,,,,,,,,,,,,,,,,,
2013Q1,33,,,,,,,,,,,,,,,,,,,,
2013Q1,35,,,,,,,,,,,,,,,,,,,,
2013Q1,37,115,1,1.34,,,,,,,,,,,,,,,,,
2013Q1,38,115,1,1.34,,,,,,,,,,,,,,,,,
2013Q1,39,109,1,1.36,,,,,,,,,,,,,,,,,
2013Q1,41,105,.8,1.3,,,,,,,,,,,,,,,,,
2013Q1,42,105,.5,1.35,,,,,,,,,,,,,,,,,
2013Q1,47,110.7,1,1.3833333333,,,,,,,,,,,,,,,,,
2013Q1,49,128.5,1,,,,,,,,,,,,,,,,,,
2013Q1,52,124,1,1.35,,,,,,,,,,,,,,,,,
2013Q1,54,100,1,1.4,,,,,,,,,,,,,,,,,
2013Q1,57,,1,,,,,,,,,,,,,,,,,,
2013Q1,58,,,,,,,,,,,,,,,,,,,,
2013Q1,67,105,1,1.29,,,,,,,,,,,,,,,,,
2013Q1,68,113,1,1.33,,,,,,,,,,,,,,,,,
2013Q1,70,,1,1.32,,,,,,,,,,,,,,,,,
2013Q1,80,121.7,1,,,,,,,,,,,,,,,,,,
2013Q1,82,,1,,,,,,,,,,,,,,,,,,
2013Q1,84,118,1,1.28,,,,,,,,,,,,,,,,,
2013Q1,85,108,1,1.28,,,,,,,,,,,,,,,,,
2013Q1,88,,1,1.3,,,,,,,,,,,,,,,,,
2013Q1,89,,,,,,,,,,,,,,,,,,,,
2013Q1,91,,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,92,,,,,,,,,,,,,,,,,,,,
2013Q1,93,128,1,1.34,,,,,,,,,,,,,,,,,
2013Q1,94,142,1,1.47,,,,,,,,,,,,,,,,,
2013Q1,95,115.1,1,1.25,,,,,,,,,,,,,,,,,
2013Q1,98,110,1,1.4,,,,,,,,,,,,,,,,,
2013Q1,99,124,.75,1.26,,,,,,,,,,,,,,,,,
2013Q1,102,125,1,1.3,,,,,,,,,,,,,,,,,
2013Q1,103,120,1,1.27,,,,,,,,,,,,,,,,,
2013Q1,104,115,1,1.3,,,,,,,,,,,,,,,,,
2013Q1,105,120,.75,1.38,,,,,,,,,,,,,,,,,
2013Q1,107,121,1,1.3,,,,,,,,,,,,,,,,,
2013Q1,108,104.8619111,1,1.31,,,,,,,,,,,,,,,,,
2013Q1,109,118,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,110,117,1,1.3,,,,,,,,,,,,,,,,,
2013Q1,111,,,,,,,,,,,,,,,,,,,,
2013Q1,112,115,1.25,1.36,,,,,,,,,,,,,,,,,
2016,1,,,,,,,,,,,,,,,,,,,,
2016,2,,,,3.2,,,,,,,,,,,,,,,,
2016,4,,,,,,,,,,,,,,,,,,,,
2016,6,,,,2.3,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,,,,2.2,,,,,,,,,,,,,,,,
2016,14,,,,,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.8,,,,,,,,,,,,,,,,
2016,20,,,,2.3,,,,,,,,,,,,,,,,
2016,22,,,,2.3,,,,,,,,,,,,,,,,
2016,23,,,,2.5,,,,,,,,,,,,,,,,
2016,24,,,,2,,,,,,,,,,,,,,,,
2016,26,,,,,,,,,,,,,,,,,,,,
2016,29,,,,2.5,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,33,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,,,,,,,,,,,,,,,,,
2016,39,,,,1.9,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.8,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,,,,,,,,,,,,,,,,,,,,
2016,54,,,,2,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,58,,,,2,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,2.3,,,,,,,,,,,,,,,,
2016,80,,,,2.9,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,,,,2.7,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,,,,2,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,,,,2.5,,,,,,,,,,,,,,,,
2016,94,,,,2.5,,,,,,,,,,,,,,,,
2016,95,,,,2,,,,,,,,,,,,,,,,
2016,98,,,,3.5,,,,,,,,,,,,,,,,
2016,99,,,,1.9,,,,,,,,,,,,,,,,
2016,102,,,,,,,,,,,,,,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,,,,2.5,,,,,,,,,,,,,,,,
2016,105,,,,2.2,,,,,,,,,,,,,,,,
2016,107,,,,2.7,,,,,,,,,,,,,,,,
2016,108,,,,2.6,,,,,,,,,,,,,,,,
2016,109,,,,,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,,,,3.2,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2012Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,3,2.5,0,0,0,0,0,0,10,60,30,0,0,0,,,,,,,
2012,6,2.4,,,,,,,30,50,20,,,,,,,,,,
2012,7,2.4,,,,,,,,,,,,,,,,,,,
2012,8,2.3,,,,,,,5,50,43,2,,,,,,,,,
2012,14,2.2,,,,,,,,,,,,,,,,,,,
2012,15,2.3,,,,,,,,70,30,,,,,,,,,,
2012,16,2.3,0,0,0,0,1,4,20,40,30,4,1,0,,,,,,,
2012,20,2.4,,,,,,,,85,15,,,,,,,,,,
2012,22,2.3,,,,,,,10,60,25,5,,,,,,,,,
2012,23,2.6,,,,,,5,10,30,35,15,5,,,,,,,,
2012,24,2.3,,,,,5,17.5,22.5,27.5,17.5,10,,,,,,,,,
2012,26,2.4,,,,,,,15,35,35,15,,,,,,,,,
2012,29,2.3,,,,,,,10,60,30,,,,,,,,,,
2012,30,2.2,,,,,,,,,,,,,,,,,,,
2012,32,2.2,,,,,1,4,22,42,27,3,1,,,,,,,,
2012,33,2.2,,,,,,,10,80,10,,,,,,,,,,
2012,36,2.5,,,,,,,15,40,40,5,,,,,,,,,
2012,37,2.5,,,,,,,,50,50,,,,,,,,,,
2012,38,2.3,,,,,,,10,60,30,,,,,,,,,,
2012,39,2.4,,,,,,,10,60,30,,,,,,,,,,
2012,41,2.3,,,,,,,20,80,,,,,,,,,,,
2012,47,2.01,0,0,1,2,3,8,14,24,20,18,10,0,,,,,,,
2012,48,2.4,,,,,,,,,,,,,,,,,,,
2012,52,2.4,0,0,0,1,4,10,19,45,15,5,1,0,,,,,,,
2012,54,2.4,,,,,,,25,50,25,,,,,,,,,,
2012,56,2.4,,,,,,,10,60,30,,,,,,,,,,
2012,70,2.4,,,,,,,10,90,,,,,,,,,,,
2012,80,2.5,0,0,0,0,.0000000239,.0012348588,1.3568357206,40.6832905238,54.4245713077,3.5272824791,.0067847992,.0000002869,,,,,,,
2012,82,2.3,,,,,,,,,,,,,,,,,,,
2012,84,2.3,0,0,0,0,0,0,0,65,35,0,0,0,,,,,,,
2012,85,2.3089703089,0,0,0,0,0,.0000000681,.3200800255,72.4828815135,27.1929676727,.0040707202,0,0,,,,,,,
2012,88,2.3,,,,,5,10,20,30,20,10,5,,,,,,,,
2012,89,2.2,,,,2.5,7.5,10,15,30,15,10,7.5,2.5,,,,,,,
2012,91,2.3,0,0,0,0,0,0,15,75,10,0,0,0,,,,,,,
2012,92,2.301,0,0,0,0,0,.0000001105,.6810543814,91.224222043,8.0944697375,.0002537276,0,0,,,,,,,
2012,93,2.3,,,,,,,10,70,20,,,,,,,,,,
2012,94,2.8,,,,1,3,4,5,10,40,19,10,8,,,,,,,
2012,95,2.1333333333,0,0,0,0,0,13.3333333333,13.3333333333,53.3333333334,13.3333333333,6.6666666667,0,0,,,,,,,
2012,96,2.2,,,,,,,15,70,15,,,,,,,,,,
2012,98,2.2,,,,,,5,20,45,20,10,,,,,,,,,
2012,101,2.4,0,0,0,,,,25,50,25,,,,,,,,,,
2012,103,2.4,,,,,,,5,75,20,,,,,,,,,,
2012,104,2.3,0,0,0,0,5,10,15,40,25,5,0,0,,,,,,,
2012,105,2.4,,,,,,,10,70,20,,,,,,,,,,
2012,106,2.3,,,,,,,,60,40,,,,,,,,,,
2012,107,2.301,0,0,0,0,0,.0000001105,.6810543814,91.224222043,8.0944697375,.0002537276,0,0,,,,,,,
2012,108,2.294815,,,,,,1.3,18.87,40.33,31.27,8.23,,,,,,,,,
2012,110,2,0,0,0,0,0,0,29,70,1,0,0,0,,,,,,,
2012,111,2.3,,,,,,,,100,,,,,,,,,,,
2012,112,2.2,,,,,,5,20,40,25,10,,,,,,,,,
2013,3,2.2,0,0,0,0,0,5,30,50,10,5,0,0,,,,,,,
2013,6,1.9,,,,,,30,50,20,,,,,,,,,,,
2013,7,1.5,,,,,,,,,,,,,,,,,,,
2013,8,1.8,1,2,3,4,7,16,25,23,13,3,2,1,,,,,,,
2013,14,1.9,,,,,,,,,,,,,,,,,,,
2013,15,1.9,,,,,,5,50,35,10,,,,,,,,,,
2013,16,1.7,1,2,3,4,10,16,23,19,12,6,3,1,,,,,,,
2013,20,1.8,,,,,,20,40,30,10,,,,,,,,,,
2013,22,1.9,,,,,,15,55,20,10,,,,,,,,,,
2013,23,1.9,,,,3,5,20,26,24,14,5,3,,,,,,,,
2013,24,1.7,,,,5,12.5,20,25,20,12.5,5,,,,,,,,,
2013,26,1.9,,,,,5,20,30,25,15,5,,,,,,,,,
2013,29,1.7,,,,,,20,50,30,,,,,,,,,,,
2013,30,1.6,,,,,,,,,,,,,,,,,,,
2013,32,1.8,,,,2,7,17,35,22,15,2,,,,,,,,,
2013,33,2,,,,,,,50,50,,,,,,,,,,,
2013,36,2.3,,,,,5,10,20,35,20,5,5,,,,,,,,
2013,37,1.9,,,,,,5,45,45,5,,,,,,,,,,
2013,38,1.6,,,,,,10,60,30,,,,,,,,,,,
2013,39,1.8,,,,,,20,50,25,5,,,,,,,,,,
2013,41,1.8,,,,,,,70,30,,,,,,,,,,,
2013,47,1.9,0,2,3,5,10,12,24,19,17,5,3,0,,,,,,,
2013,48,1.9,,,,,,,,,,,,,,,,,,,
2013,52,1.9,0,0,0,1,5,13,46,25,9,1,0,0,,,,,,,
2013,54,1.9,,,,,15,20,30,20,15,,,,,,,,,,
2013,56,1.8,,,,,,10,70,20,,,,,,,,,,,
2013,70,1.4,,,,,,65,35,,,,,,,,,,,,
2013,80,1.7,.000227783,.0064386209,.1416099501,1.5421449429,8.4532169005,23.4175217198,32.8776801656,23.4175217198,8.4532169005,1.5421449429,.1416099501,.0066664039,,,,,,,
2013,82,1.6,,,,,,,,,,,,,,,,,,,
2013,84,1.7,0,0,0,1,7,22,30,21,12,6,1,0,,,,,,,
2013,85,1.4493009503,.004390823,.0764735748,.7764868242,4.465668051,14.580334511,27.0736628764,28.6195267556,17.2248040128,5.897391102,1.1467475259,.1263615755,.0081523678,,,,,,,
2013,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013,89,1.9,,,2.5,5,10,15,30,15,15,5,2.5,,,,,,,,
2013,91,.6,0,0,2.5,32.5,55,10,0,0,0,0,0,0,,,,,,,
2013,92,1.429,.0513115617,.404859977,2.2145625224,7.7902806618,17.6390506346,23.0321928593,24.8031450383,16.6788643134,5.396162625,1.6745739775,.2822261348,.0327696942,,,,,,,
2013,93,1.9,,,,,,5,50,40,5,,,,,,,,,,
2013,94,2.6,,,,,2,7.5,10,16,32,20,10,2.5,,,,,,,
2013,95,1.6654301075,0,1.5376344086,3.1505376344,4.5376344086,6.8387096774,20.9032258065,29.3548387097,16.4086021505,11.6666666667,3.376344086,1.1505376344,1.0752688172,,,,,,,
2013,96,1.1,,,,5,20,40,20,10,5,,,,,,,,,,
2013,98,1.6,,,,,5,25,40,20,10,,,,,,,,,,
2013,101,2,,,,,,,,,,,,,,,,,,,
2013,103,1.7,,,,5,10,20,40,20,5,,,,,,,,,,
2013,104,1.9,0,0,0,5,10,15,35,20,10,5,0,0,,,,,,,
2013,105,1.7,,,,,5,20,60,15,,,,,,,,,,,
2013,106,1,,,,,30,40,30,,,,,,,,,,,,
2013,107,1.429,.0513115617,.404859977,2.2145625224,7.7902806618,17.6390506346,23.0321928593,24.8031450383,16.6788643134,5.396162625,1.6745739775,.2822261348,.0327696942,,,,,,,
2013,108,1.4077675,,,,2.12,15.96,31.62,32,16.16,2.14,,,,,,,,,,
2013,110,1.7,0,0,0,0,0,6,79,15,0,0,0,0,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2,,,,,,5,35,35,20,5,,,,,,,,,
2013Jun,3,2.2,,,,,,,,,,,,,,,,,,,
2013Jun,6,1.8,,,,,,20,50,30,,,,,,,,,,,
2013Jun,7,1.3,,,,,,,,,,,,,,,,,,,
2013Jun,8,1.9,,,,3,6,15,31,29,13,3,,,,,,,,,
2013Jun,14,2,,,,,,,,,,,,,,,,,,,
2013Jun,15,1.8,,,,,5,15,45,25,5,5,,,,,,,,,
2013Jun,16,1.6,1,2,3,4,10,16,23,19,12,6,3,1,,,,,,,
2013Jun,20,1.8,,,,,,15,45,30,10,,,,,,,,,,
2013Jun,22,1.8,,,,5,10,15,50,15,5,,,,,,,,,,
2013Jun,23,2,,,,5,12,15,25,26,10,5,2,,,,,,,,
2013Jun,24,1.7,,,,5,12.5,20,25,20,12.5,5,,,,,,,,,
2013Jun,26,1.9,,,,,5,20,30,25,20,,,,,,,,,,
2013Jun,29,2.2,,,,,,,10,60,30,,,,,,,,,,
2013Jun,30,1.6,,,,,,,,,,,,,,,,,,,
2013Jun,32,,,,,,,,,,,,,,,,,,,,
2013Jun,33,2,,,,,,,50,50,,,,,,,,,,,
2013Jun,36,2.2,,,,,5,10,20,35,20,5,5,,,,,,,,
2013Jun,37,1.9,,,,,,8,42,42,8,,,,,,,,,,
2013Jun,38,1.2,,,,,10,60,30,,,,,,,,,,,,
2013Jun,39,1.8,,,,,,30,40,20,10,,,,,,,,,,
2013Jun,41,,,,,,,,,,,,,,,,,,,,
2013Jun,47,2.02,0,2,3,5,14,16,18,19,15,5,3,0,,,,,,,
2013Jun,48,1.9,,,,,,,,,,,,,,,,,,,
2013Jun,52,1.9,0,0,0,1,5,13,46,25,9,1,0,0,,,,,,,
2013Jun,54,2,,,,,,15,20,30,20,15,,,,,,,,,
2013Jun,56,1.6,,,,,,20,70,10,,,,,,,,,,,
2013Jun,70,,,,,,,,,,,,,,,,,,,,
2013Jun,80,,,,,,,,,,,,,,,,,,,,
2013Jun,82,,,,,,,,,,,,,,,,,,,,
2013Jun,84,,,,,,,,,,,,,,,,,,,,
2013Jun,85,1.2797685621,.0007562778,.0308129817,.5743637446,4.8786652435,19.009760174,34.1576607731,28.3755121147,10.8888862399,1.9225613709,.1552338,.0056924104,.0000948694,,,,,,,
2013Jun,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013Jun,89,1.8,,,,7.5,10,20,25,20,7.5,5,5,,,,,,,,
2013Jun,91,.5,0,0,5,37.5,55,2.5,0,0,0,0,0,0,,,,,,,
2013Jun,92,1.5,.2625739234,1.0150339987,3.4219154591,8.5114063797,15.6231703001,18.9400094142,21.4570750784,17.5578856855,7.9373795276,3.7999973798,1.1619974369,.3115554166,,,,,,,
2013Jun,93,1.9,,,,,,10,40,45,5,,,,,,,,,,
2013Jun,94,2.6,,,,,3,6,10,18,35,13,10,5,,,,,,,
2013Jun,95,1.67,0,1,4.25,7,10.25,17.5,28.75,16.25,8.75,0,0,6.25,,,,,,,
2013Jun,96,1,,,,10,20,35,20,10,5,,,,,,,,,,
2013Jun,98,1.6,,,,5,20,25,30,15,5,,,,,,,,,,
2013Jun,101,2,,,,,,,,,,,,,,,,,,,
2013Jun,103,1.8,,,,5,10,20,40,20,5,,,,,,,,,,
2013Jun,104,2,0,0,0,0,5,10,20,35,15,10,5,0,,,,,,,
2013Jun,105,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2013Jun,106,1.5,,,,,,,,,,,,,,,,,,,
2013Jun,107,1.5,.2625739234,1.0150339987,3.4219154591,8.5114063797,15.6231703001,18.9400094142,21.4570750784,17.5578856855,7.9373795276,3.7999973798,1.1619974369,.3115554166,,,,,,,
2013Jun,108,1.37932,,,,2.64,16.95,32.62,31.15,15.09,1.55,,,,,,,,,,
2013Jun,110,1.5,0,0,0,1,10,31,37,18,3,0,0,0,,,,,,,
2013Jun,111,,,,,,,,,,,,,,,,,,,,
2013Jun,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2014,3,2.4,0,0,0,0,0,2,5,50,35,5,3,0,,,,,,,
2014,6,1.7,,,,,,20,60,20,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,1.9,1,2,3,4,10,15,23,22,14,3,2,1,,,,,,,
2014,14,2,,,,,,,,,,,,,,,,,,,
2014,15,1.9,,,,,10,10,35,25,15,5,,,,,,,,,
2014,16,1.7,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2014,20,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2014,22,1.8,,,,5,10,15,50,15,5,,,,,,,,,,
2014,23,2.2,,,,4,9,15,22,25,18,5,2,,,,,,,,
2014,24,1.5,,,5,10,12.5,20,22.5,15,10,5,,,,,,,,,
2014,26,1.9,,,,2.5,7.5,20,25,25,15,5,,,,,,,,,
2014,29,2.2,,,,,,,10,60,30,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,2,,,,,,20,30,30,20,,,,,,,,,,
2014,36,2,,,,,5,10,20,35,20,5,5,,,,,,,,
2014,37,2.1,,,,,1,4,39,42,12,2,,,,,,,,,
2014,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2014,39,2.2,,,,,,10,20,40,20,10,,,,,,,,,
2014,41,1.7,,,,,,,80,20,,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,1.9,0,0,0,1,5,13,46,25,9,1,0,0,,,,,,,
2014,54,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2014,56,1.9,,,,,,10,70,20,,,,,,,,,,,
2014,70,,,,,,,,,,,,,,,,,,,,
2014,80,1.7,.0107838012,.0915898935,.7216676311,3.512310088,10.8669559608,21.3922552492,26.8088747524,21.3922552492,10.8669559608,3.512310088,.7216676311,.1023736947,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,1.7,0,0,1,1,9,19,26,21,15,6,1,1,,,,,,,
2014,85,1.3207424858,.2200213968,.9719816039,3.5395224096,9.2038706163,17.0949220099,22.6842013171,21.5070716893,14.5690956294,7.0505076951,2.4369217709,.601384772,.1204990897,,,,,,,
2014,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2014,89,1.9,,,2.5,7.5,10,17.5,25,17.5,7.5,5,5,2.5,,,,,,,
2014,91,.6,0,0,0,32.5,50,15,2.5,0,0,0,0,0,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,2,,,,,,5,35,55,5,,,,,,,,,,
2014,94,2.2,,,,2,6,12,15,30,18,10,5,2,,,,,,,
2014,95,1.8404301075,0,.5376344086,1.1505376344,2.5376344086,7.8387096774,17.9032258065,29.3548387097,19.4086021505,12.6666666667,5.376344086,2.1505376344,1.0752688172,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,1.4,,,,5,25,35,20,10,5,,,,,,,,,,
2014,101,2,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,1.7,0,0,0,0,10,25,30,20,10,5,0,0,,,,,,,
2014,105,1.9,,,,,5,15,55,20,5,,,,,,,,,,
2014,106,1.6,,,,,10,25,35,30,,,,,,,,,,,
2014,107,1.8,.0114595985,.1122348149,.7691348714,3.4645492909,10.266510172,17.6319364378,25.5677264884,24.3269001405,11.3388483408,5.0148858345,1.2624443817,.2333696286,,,,,,,
2014,108,1.8170575,,,,,4.82,18.9,32.84,28.31,13.72,1.41,,,,,,,,,
2014,110,1.8,0,0,0,0,3,18,37,31,10,1,0,0,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2014Jun,3,2.4,,,,,,,,,,,,,,,,,,,
2014Jun,6,1.7,,,,,,20,60,20,,,,,,,,,,,
2014Jun,7,,,,,,,,,,,,,,,,,,,,
2014Jun,8,2,1,2,3,4,12,16,20,22,13,4,2,1,,,,,,,
2014Jun,14,2,,,,,,,,,,,,,,,,,,,
2014Jun,15,1.8,,,,,5,15,45,25,5,5,,,,,,,,,
2014Jun,16,1.7,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2014Jun,20,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2014Jun,22,1.8,,,,5,10,20,40,20,5,,,,,,,,,,
2014Jun,23,,,,,,,,,,,,,,,,,,,,
2014Jun,24,1.5,,,5,10,12.5,20,22.5,15,10,5,,,,,,,,,
2014Jun,26,1.9,,,,2.5,7.5,20,25,25,15,5,,,,,,,,,
2014Jun,29,2.3,,,,,,,10,60,30,,,,,,,,,,
2014Jun,30,,,,,,,,,,,,,,,,,,,,
2014Jun,32,,,,,,,,,,,,,,,,,,,,
2014Jun,33,2,,,,,,20,30,30,20,,,,,,,,,,
2014Jun,36,1.9,,,,,10,20,35,25,5,5,,,,,,,,,
2014Jun,37,2.2,,,,,,2,20,45,30,3,,,,,,,,,
2014Jun,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2014Jun,39,2.2,,,,,,10,25,35,20,10,,,,,,,,,
2014Jun,41,,,,,,,,,,,,,,,,,,,,
2014Jun,47,,,,,,,,,,,,,,,,,,,,
2014Jun,48,,,,,,,,,,,,,,,,,,,,
2014Jun,52,1.9,0,0,0,1,5,13,46,25,9,1,0,0,,,,,,,
2014Jun,54,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2014Jun,56,1.9,,,,,,10,60,30,,,,,,,,,,,
2014Jun,70,,,,,,,,,,,,,,,,,,,,
2014Jun,80,,,,,,,,,,,,,,,,,,,,
2014Jun,82,,,,,,,,,,,,,,,,,,,,
2014Jun,84,,,,,,,,,,,,,,,,,,,,
2014Jun,85,1.2427719958,.089297438,.6111588095,2.9693251944,9.3873193718,19.3253974739,25.9199649663,22.6542973419,12.9013448095,4.7853775075,1.1553360944,.1813986578,.019782335,,,,,,,
2014Jun,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2014Jun,89,1.9,,,2.5,7.5,10,17.5,25,17.5,7.5,5,5,2.5,,,,,,,
2014Jun,91,,,,,,,,,,,,,,,,,,,,
2014Jun,92,,,,,,,,,,,,,,,,,,,,
2014Jun,93,2,,,,,,5,35,55,5,,,,,,,,,,
2014Jun,94,1.9,,,2,4,10,13,25,17,12,9,6,2,,,,,,,
2014Jun,95,1.7675,0,0,1.25,2,6.25,21.5,33.75,18.25,10.75,6.25,0,0,,,,,,,
2014Jun,96,,,,,,,,,,,,,,,,,,,,
2014Jun,98,1.4,,,,5,15,30,25,15,10,,,,,,,,,,
2014Jun,101,2,,,,,,,,,,,,,,,,,,,
2014Jun,103,,,,,,,,,,,,,,,,,,,,
2014Jun,104,1.8,0,0,0,0,10,25,30,20,10,5,0,0,,,,,,,
2014Jun,105,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2014Jun,106,1.5,,,,,,,,,,,,,,,,,,,
2014Jun,107,1.8,.2156222706,.7366305132,2.3734626612,5.9289328622,11.4838101901,15.3238337596,20.014316984,20.1493068954,11.7207328241,7.4252000082,3.208222566,1.4199284654,,,,,,,
2014Jun,108,1.83394,,,,,4.38,18.45,32.61,28.86,14.14,1.56,,,,,,,,,
2014Jun,110,1.8,0,0,0,0,3,18,37,31,10,1,0,0,,,,,,,
2014Jun,111,,,,,,,,,,,,,,,,,,,,
2014Jun,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2017,3,2,,,,,,,,,,,,,,,,,,,
2017,6,2,,,,,,,40,60,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2017,14,2,,,,,,,,,,,,,,,,,,,
2017,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2017,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2017,20,2,,,,,5,15,28,32,15,5,,,,,,,,,
2017,22,1.8,,,,,5,15,60,15,5,,,,,,,,,,
2017,23,2.8,,,,3,6,10,15,20,25,15,6,,,,,,,,
2017,24,1.9,,,3,5,15,18,18,18,15,5,3,,,,,,,,
2017,26,1.9,,,,2.5,5,20,22.5,22.5,20,5,2.5,,,,,,,,
2017,29,2.5,,,,,,,,50,50,,,,,,,,,,
2017,30,1.9,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,2,,,,,,20,30,30,20,,,,,,,,,,
2017,36,2.4,,,,,5,10,15,30,20,10,5,5,,,,,,,
2017,37,2.4,,,,,,1,9,44,33,11,2,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,2,,,,,5,15,25,35,15,5,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,2,0,2,3,5,10,15,17,18,17,10,3,0,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,2.1,0,0,0,1,4,10,22,45,13,5,0,0,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,70,1.8,,,,,,,65,35,,,,,,,,,,,
2017,80,2,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2017,89,1.9,,,2.5,7.5,10,10,20,20,10,10,7.5,2.5,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,,5,35,55,5,,,,,,,,,,
2017,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2017,95,1.8316666667,0,0,0,4.6666666667,7,28.3333333333,33.3333333333,15.3333333333,6.6666666667,4.6666666667,0,0,,,,,,,
2017,96,2,,,,,,,,,,,,,,,,,,,
2017,98,2.2,,,,,,10,30,35,15,10,,,,,,,,,
2017,101,2,,,,,,,,,,,,,,,,,,,
2017,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2017,104,2,0,0,0,5,5,10,25,30,15,5,5,0,,,,,,,
2017,105,2,,,,,5,20,25,35,10,5,,,,,,,,,
2017,106,2,,,,,,,,,,,,,,,,,,,
2017,107,1.9,.0067804358,.0726187934,.5412758667,2.651416681,8.5428363625,15.8727583494,24.9352158812,25.886871494,13.1365867076,6.2841769298,1.7202012744,.3492612242,,,,,,,
2017,108,1.8274475,,,,,4.9,18.62,32.23,28.32,14.16,1.77,,,,,,,,,
2017,110,2,0,0,0,0,1,10,31,37,18,3,0,0,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,3,-1,,,,,,,,,,,,,,,,,,,
2012,6,-.3,,30,50,20,,,,,,,,,,,,,,,
2012,7,-.5,,,,,,,,,,,,,,,,,,,
2012,8,-.4,12,25,32,20,8,3,,,,,,,,,,,,,
2012,14,-.2,,,,,,,,,,,,,,,,,,,
2012,15,-.3,,5,85,10,,,,,,,,,,,,,,,
2012,16,-.3,15,28,30,16,7,3,1,0,0,0,0,0,,,,,,,
2012,20,-.4,,30,60,10,,,,,,,,,,,,,,,
2012,22,-.3,0,20,60,20,,,,,,,,,,,,,,,
2012,23,-.4,12,25,32,18,8,5,,,,,,,,,,,,,
2012,24,-.5,15,22.5,27.5,17.5,12.5,5,,,,,,,,,,,,,
2012,26,-.3,15,20,40,20,5,,,,,,,,,,,,,,
2012,29,-.4,,40,60,,,,,,,,,,,,,,,,
2012,30,-.5,,,,,,,,,,,,,,,,,,,
2012,32,-.4,8,31,48,13,,,,,,,,,,,,,,,
2012,33,-.3,,20,60,20,,,,,,,,,,,,,,,
2012,36,.6,,,10,20,40,20,10,,,,,,,,,,,,
2012,37,-.3,5,36,50,9,,,,,,,,,,,,,,,
2012,38,-.5,,10,80,10,,,,,,,,,,,,,,,
2012,39,-.4,,40,50,10,,,,,,,,,,,,,,,
2012,41,-.3,10,20,70,,,,,,,,,,,,,,,,
2012,47,-.28,10,18,22,16,14,8,7,4,1,0,0,0,,,,,,,
2012,48,-.2,,,,,,,,,,,,,,,,,,,
2012,52,-.4,0,16,52,25,6,1,0,0,0,0,0,0,,,,,,,
2012,54,-.5,5,25,40,25,5,,,,,,,,,,,,,,
2012,56,-.3,,25,70,5,,,,,,,,,,,,,,,
2012,70,-.6,,60,40,,,,,,,,,,,,,,,,
2012,80,-.4,24.6220239624,19.0847621631,20.7098363593,17.1145653453,10.7705920595,5.1613387297,1.8831262742,.5230202875,.110558519,.0177828182,.0021758761,.0002176057,,,,,,,
2012,82,-.6,,,,,,,,,,,,,,,,,,,
2012,84,-.4,16,30,40,10,3,1,0,0,0,0,0,0,,,,,,,
2012,85,-.3497742001,3.0357552468,23.5442762453,46.8028876545,23.5735596373,2.9544479292,.0884645513,.000607805,.0000009303,.0000000003,0,0,0,,,,,,,
2012,88,-.4,15,20,30,20,10,5,,,,,,,,,,,,,
2012,89,-.5,20,30,30,15,5,,,,,,,,,,,,,,
2012,91,-.8,10,57.5,30,2.5,0,0,0,0,0,0,0,0,,,,,,,
2012,92,-.253,15.3780900356,21.4148384706,26.7273867961,21.2980595147,10.8338754697,3.3478659249,.8690017767,.1224104196,.0078655915,.0005848641,.0000206671,.0000004694,,,,,,,
2012,93,-.2,,5,75,20,,,,,,,,,,,,,,,
2012,94,-.7,25,52,15,5,2,1,,,,,,,,,,,,,
2012,95,-.29075,21.75,29,33,6.25,6.25,3.75,0,0,0,0,0,0,,,,,,,
2012,96,-.5,5,35,55,5,,,,,,,,,,,,,,,
2012,98,-.5,15,30,40,10,5,,,,,,,,,,,,,,
2012,101,-.3076555451,10,25,35,25,5,,,,,,,,,,,,,,
2012,103,0,5,15,30,35,15,,,,,,,,,,,,,,
2012,104,-.3,5,25,35,30,5,0,0,0,0,0,0,0,,,,,,,
2012,105,-.4,,20,70,10,,,,,,,,,,,,,,,
2012,106,-.3,,30,50,20,,,,,,,,,,,,,,,
2012,107,-.155,.2,10.2146690808,52.6539251288,34.2039117025,2.6860852227,.0218107233,.0000162501,.000000001,0,0,0,.0195818908,,,,,,,
2012,108,.3519669,,,18.29,35.93,32.37,13.1,.31,,,,,,,,,,,,
2012,110,-.3,12,19,32,25,10,2,0,0,0,0,0,0,,,,,,,
2012,111,-.3,,,100,,,,,,,,,,,,,,,,
2012,112,.2,,5,40,40,10,5,,,,,,,,,,,,,
2013,3,.2,,,,,,,,,,,,,,,,,,,
2013,6,1,,,,,30,50,20,,,,,,,,,,,,
2013,7,.6,,,,,,,,,,,,,,,,,,,
2013,8,.6,7,10,15,20,25,15,8,,,,,,,,,,,,
2013,14,1.3,,,,,,,,,,,,,,,,,,,
2013,15,1,,5,10,10,25,35,10,5,,,,,,,,,,,
2013,16,.9,9,5,11,16,20,17,11,5,3,2,1,0,,,,,,,
2013,20,.7,,5,10,25,40,20,,,,,,,,,,,,,
2013,22,.7,,,10,25,45,20,,,,,,,,,,,,,
2013,23,.5,5,8,12,15,20,15,12,8,5,,,,,,,,,,
2013,24,.3,5,12.5,20,25,20,12.5,5,,,,,,,,,,,,
2013,26,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2013,29,.6,,,,20,50,30,,,,,,,,,,,,,
2013,30,0,,,,,,,,,,,,,,,,,,,
2013,32,.9,,,6,11,34,30,16,3,,,,,,,,,,,
2013,33,.5,,,20,30,30,20,,,,,,,,,,,,,
2013,36,1.4,,,5,10,20,35,25,5,,,,,,,,,,,
2013,37,.8,,2,4,30,44,15,5,,,,,,,,,,,,
2013,38,.5,,,,20,60,20,,,,,,,,,,,,,
2013,39,.5,,,15,35,35,15,,,,,,,,,,,,,
2013,41,.8,,,,30,70,,,,,,,,,,,,,,
2013,47,.74,5,8,12,17,20,17,13,6,2,0,0,0,,,,,,,
2013,48,.3,,,,,,,,,,,,,,,,,,,
2013,52,.7,0,1,8,21,42,19,7,1,1,0,0,0,,,,,,,
2013,54,.3,5,10,20,30,20,10,5,,,,,,,,,,,,
2013,56,.8,,,,30,60,10,,,,,,,,,,,,,
2013,70,.8,,,,15,75,10,,,,,,,,,,,,,
2013,80,.5,16.914643862,8.9133074596,10.8734006849,12.0665707383,12.18132772,11.1865898258,9.3452915905,7.101980767,4.9097204332,3.0876177271,1.7663564477,1.6531927439,,,,,,,
2013,82,.3,,,,,,,,,,,,,,,,,,,
2013,84,-.1,8,15,20,18,15,10,8,5,1,0,0,0,,,,,,,
2013,85,.3283018219,7.6602501838,10.0023012802,15.7590181689,19.4363250618,18.7657818577,14.1835424767,8.3917527248,3.8863483779,1.4086744888,.3995829685,.0886887101,.0177337008,,,,,,,
2013,88,.5,2.5,6,12,22,25,15,10,5,2.5,,,,,,,,,,
2013,89,.4,5,7.5,17.5,20,20,15,10,5,,,,,,,,,,,
2013,91,-.1,2.5,15,50,27.5,5,0,0,0,0,0,0,0,,,,,,,
2013,92,.3834,10.2017177177,10.6637674901,15.3744118192,18.0202544502,17.1713022728,12.1938195754,8.8560969151,4.9188166976,1.6769228637,.6792677874,.1906774979,.0529449129,,,,,,,
2013,93,.8,,,,15,60,25,,,,,,,,,,,,,
2013,94,.6,2,5,12.5,18,35,12.5,10,5,,,,,,,,,,,
2013,95,.86275,.25,1,10,24.25,35.75,19.25,7,2.5,0,0,0,0,,,,,,,
2013,96,.4,,5,10,35,35,15,,,,,,,,,,,,,
2013,98,1,,,5,20,25,30,15,5,,,,,,,,,,,
2013,101,.5672606859,5,20,25,25,25,,,,,,,,,,,,,,
2013,103,1.3,,,5,15,20,30,20,10,,,,,,,,,,,
2013,104,.7,0,5,15,15,35,20,5,5,0,0,0,0,,,,,,,
2013,105,.6,,,5,25,50,20,,,,,,,,,,,,,
2013,106,1,,,,20,25,35,20,,,,,,,,,,,,
2013,107,.9235510429,.0381711678,.570819807,4.2781753215,16.1412295551,30.7642681584,29.6762422949,14.4869231655,3.5714419235,.443037144,.0275307245,.0008529717,.0013077661,,,,,,,
2013,108,.63332375,,2.78,12.13,21.75,28.64,21.07,11.4,2.23,,,,,,,,,,,
2013,110,1,3,4,9,13,17,18,15,11,6,3,1,0,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,1,,,10,20,30,30,10,,,,,,,,,,,,
2013Q1,3,-1.5,,,,,,,,,,,,,,,,,,,
2013Q1,6,.5,,,,30,40,30,,,,,,,,,,,,,
2013Q1,7,-.2,,,,,,,,,,,,,,,,,,,
2013Q1,8,-.2,11,20,33,22,10,4,,,,,,,,,,,,,
2013Q1,14,,,,,,,,,,,,,,,,,,,,
2013Q1,15,.2,,,15,65,20,,,,,,,,,,,,,,
2013Q1,16,0,9,3,20,22,16,12,9,4,1,3,1,0,,,,,,,
2013Q1,20,-.1,10,20,30,25,15,,,,,,,,,,,,,,
2013Q1,22,0,,10,30,50,10,,,,,,,,,,,,,,
2013Q1,23,-.1,10,17,30,25,11,7,,,,,,,,,,,,,
2013Q1,24,.1,5,12.5,20,25,20,12.5,5,,,,,,,,,,,,
2013Q1,26,.25,5,10,20,30,20,10,5,,,,,,,,,,,,
2013Q1,29,1,,,,,20,60,20,,,,,,,,,,,,
2013Q1,30,-.6,,,,,,,,,,,,,,,,,,,
2013Q1,32,,,,,,,,,,,,,,,,,,,,
2013Q1,33,.2,,10,20,40,20,10,,,,,,,,,,,,,
2013Q1,36,1.6,,,,5,10,25,30,25,5,,,,,,,,,,
2013Q1,37,.2,,7,30,33,26,4,,,,,,,,,,,,,
2013Q1,38,-.2,,20,60,20,,,,,,,,,,,,,,,
2013Q1,39,-.2,,30,40,30,,,,,,,,,,,,,,,
2013Q1,41,,,,,,,,,,,,,,,,,,,,
2013Q1,47,-.16,5,12,20,18,17,14,8,4,2,0,0,0,,,,,,,
2013Q1,48,.1,,,,,,,,,,,,,,,,,,,
2013Q1,52,-.2,0,19,55,20,5,1,0,0,0,0,0,0,,,,,,,
2013Q1,54,.1,,5,25,40,25,5,,,,,,,,,,,,,
2013Q1,56,.2,,,30,60,10,,,,,,,,,,,,,,
2013Q1,70,,,,,,,,,,,,,,,,,,,,
2013Q1,80,,,,,,,,,,,,,,,,,,,,
2013Q1,82,,,,,,,,,,,,,,,,,,,,
2013Q1,84,,,,,,,,,,,,,,,,,,,,
2013Q1,85,-.1486574859,8.706367198,17.2472824055,26.8171943678,25.5711769465,14.9523833205,5.358532795,1.1757478058,.1577329,.0129176093,.0006447096,.0000195768,.0000003652,,,,,,,
2013Q1,88,-.2,20,22,25,18,9,4,2,,,,,,,,,,,,
2013Q1,89,-.4,25,25,25,15,7.5,2.5,,,,,,,,,,,,,
2013Q1,91,,,,,,,,,,,,,,,,,,,,
2013Q1,92,.0817,24.9495486622,10.8591003621,12.1545098636,12.3484773206,11.3873265359,8.6782339768,7.475843752,5.6129081493,2.882780196,1.8874532451,.9828099655,.7810079709,,,,,,,
2013Q1,93,.3,,,5,80,15,,,,,,,,,,,,,,
2013Q1,94,-.1,15,17,25,20,12,6,4,1,,,,,,,,,,,
2013Q1,95,.1765,11.25,17,22,29,10.5,4.5,3.5,.75,.5,.25,.5,.25,,,,,,,
2013Q1,96,-.3,5,20,40,30,5,,,,,,,,,,,,,,
2013Q1,98,.1,5,15,25,30,15,10,,,,,,,,,,,,,
2013Q1,101,0,5,20,30,35,10,,,,,,,,,,,,,,
2013Q1,103,.9,,,5,20,30,20,15,10,,,,,,,,,,,
2013Q1,104,.1,0,5,25,35,20,10,5,0,0,0,0,0,,,,,,,
2013Q1,105,-.2,5,25,40,20,10,,,,,,,,,,,,,,
2013Q1,106,.4,,,,,,,,,,,,,,,,,,,
2013Q1,107,.3246718135,2.0386854096,8.0014305124,19.0851245928,27.6908212056,24.4496090887,13.1353554516,4.2908988186,.8513190002,.1024297867,.0074612844,.0003284623,.3465363871,,,,,,,
2013Q1,108,.800191,,.59,8.55,18.72,28.49,24.78,14.54,4.33,,,,,,,,,,,
2013Q1,110,-.3,19,16,25,22,12,5,1,0,0,0,0,0,,,,,,,
2013Q1,111,,,,,,,,,,,,,,,,,,,,
2013Q1,112,1.2,,,5,20,30,35,10,,,,,,,,,,,,
2014,3,2,,,,,,,,,,,,,,,,,,,
2014,6,1.5,,,,,,40,50,10,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,1.3,4,5,8,11,16,23,18,10,5,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,1.5,,,5,5,10,20,40,15,5,,,,,,,,,,
2014,16,1.4,6,3,5,9,16,21,18,10,6,4,2,0,,,,,,,
2014,20,1.4,,,5,10,20,35,25,5,,,,,,,,,,,
2014,22,1.4,,,5,10,20,45,20,,,,,,,,,,,,
2014,23,1.5,,5,8,12,15,20,15,12,8,5,,,,,,,,,
2014,24,.9,5,10,12.5,20,22.5,15,10,5,0,,,,,,,,,,
2014,26,.7,,5,10,20,30,20,10,5,,,,,,,,,,,
2014,29,1,,,,,20,60,20,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,1.5,,,,10,15,25,25,15,10,,,,,,,,,,
2014,36,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2014,37,1.3,,,,5,30,35,25,5,,,,,,,,,,,
2014,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2014,39,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2014,41,1.4,,,,,30,70,,,,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,1.7,0,1,1,3,8,22,39,20,5,1,0,0,,,,,,,
2014,54,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2014,56,1.3,,,,,20,60,20,,,,,,,,,,,,
2014,70,,,,,,,,,,,,,,,,,,,,
2014,80,1.6,6.4017672269,4.444501025,6.3205123605,8.2816318644,9.9980306554,11.1211140263,11.3977106025,10.7627315965,9.3640307274,7.5065141024,5.5443225454,8.8571332673,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,.7,1,2,10,14,22,20,14,10,5,1,1,0,,,,,,,
2014,85,1.2988493853,2.2801950611,3.3980102024,6.5084245833,10.5049902012,14.2887049723,16.3784684503,15.8212021894,12.8792565092,8.8353418412,5.1077560278,2.4882904103,1.5093595515,,,,,,,
2014,88,1.7,,,3,6,11,22,25,18,9,4,2,,,,,,,,
2014,89,1.5,,2.5,2.5,10,15,20,20,15,10,2.5,2.5,,,,,,,,
2014,91,,,,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,1.2,,,,,12.5,70,17.5,,,,,,,,,,,,
2014,94,1.4,.5,1,2,10,12,25,22.5,15,8,4,,,,,,,,,
2014,95,1.8155,.25,0,0,10.25,10.25,15.25,31,19.5,9.75,3.5,0,.25,,,,,,,
2014,96,1.5,,,5,10,20,30,35,,,,,,,,,,,,
2014,98,1.5,,,,5,15,25,30,15,10,,,,,,,,,,
2014,101,1.2367224684,,5,10,15,30,40,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,1.4,0,0,5,10,15,30,20,15,5,0,0,0,,,,,,,
2014,105,1.2,,,,10,20,50,15,5,,,,,,,,,,,
2014,106,2,,,,,10,15,20,25,20,10,,,,,,,,,
2014,107,1.4534311896,.0045553581,.0823796506,.8516755469,4.8999602401,15.7279575745,28.2195072897,28.3321290401,15.9171340733,4.9986982458,.8758382488,.0854026341,.004762098,,,,,,,
2014,108,1.164827,,,4.15,12.13,20.11,26.31,20.5,12.43,4.36,.01,,,,,,,,,
2014,110,1.7,1,1,3,7,11,16,18,16,12,8,4,3,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,.8,,,10,20,30,30,10,,,,,,,,,,,,
2014Q1,3,,,,,,,,,,,,,,,,,,,,
2014Q1,6,1,,,,,30,50,20,,,,,,,,,,,,
2014Q1,7,,,,,,,,,,,,,,,,,,,,
2014Q1,8,1.3,4,5,8,11,16,23,18,10,5,,,,,,,,,,
2014Q1,14,,,,,,,,,,,,,,,,,,,,
2014Q1,15,1.25,,,5,5,15,45,15,10,5,,,,,,,,,,
2014Q1,16,1.6,7,2,4,9,12,17,19,15,8,4,3,0,,,,,,,
2014Q1,20,1.3,,,5,10,20,35,25,5,,,,,,,,,,,
2014Q1,22,1.3,,,5,15,20,40,20,,,,,,,,,,,,
2014Q1,23,,,,,,,,,,,,,,,,,,,,
2014Q1,24,.3,15,12.5,20,22.5,15,10,5,,,,,,,,,,,,
2014Q1,26,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2014Q1,29,1,,,,,20,60,20,,,,,,,,,,,,
2014Q1,30,,,,,,,,,,,,,,,,,,,,
2014Q1,32,,,,,,,,,,,,,,,,,,,,
2014Q1,33,1,,,10,10,30,30,10,10,,,,,,,,,,,
2014Q1,36,1.7,,,,5,10,25,30,25,5,,,,,,,,,,
2014Q1,37,1.1,,,2,13,30,33,20,2,,,,,,,,,,,
2014Q1,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2014Q1,39,1.4,,,,,20,30,30,20,,,,,,,,,,,
2014Q1,41,,,,,,,,,,,,,,,,,,,,
2014Q1,47,,,,,,,,,,,,,,,,,,,,
2014Q1,48,,,,,,,,,,,,,,,,,,,,
2014Q1,52,1.3,0,1,2,6,21,36,23,7,3,1,0,0,,,,,,,
2014Q1,54,.5,,5,10,20,30,20,10,5,,,,,,,,,,,
2014Q1,56,1.2,,,,,20,60,20,,,,,,,,,,,,
2014Q1,70,,,,,,,,,,,,,,,,,,,,
2014Q1,80,,,,,,,,,,,,,,,,,,,,
2014Q1,82,,,,,,,,,,,,,,,,,,,,
2014Q1,84,,,,,,,,,,,,,,,,,,,,
2014Q1,85,1.0282150635,2.6511045245,4.2899493625,8.311774268,13.1436087686,16.9640336598,17.8708540442,15.3661413575,10.7840746858,6.1771530744,2.8877792752,1.101759316,.4517676635,,,,,,,
2014Q1,88,1.6,,,3,6,11,22,25,18,9,4,2,,,,,,,,
2014Q1,89,1.3,,2.5,5,15,17.5,20,17.5,15,5,2.5,,,,,,,,,
2014Q1,91,,,,,,,,,,,,,,,,,,,,
2014Q1,92,,,,,,,,,,,,,,,,,,,,
2014Q1,93,1.1,,,,10,10,65,15,,,,,,,,,,,,
2014Q1,94,1.3,.5,1,2,8,14,30,28,10,4,2.5,,,,,,,,,
2014Q1,95,1.8655,.25,0,0,8,15.5,17.5,23.5,18.75,6.5,5.25,4.5,.25,,,,,,,
2014Q1,96,,,,,,,,,,,,,,,,,,,,
2014Q1,98,1.5,,,,10,15,27.5,27.5,15,5,,,,,,,,,,
2014Q1,101,1.1,,5,10,15,30,35,5,,,,,,,,,,,,
2014Q1,103,,,,,,,,,,,,,,,,,,,,
2014Q1,104,1.6,0,0,0,5,10,25,30,15,10,5,0,0,,,,,,,
2014Q1,105,1,,,5,10,25,35,15,10,,,,,,,,,,,
2014Q1,106,1.5,,,,,,,,,,,,,,,,,,,
2014Q1,107,1.586026111,.0345697786,.2785063715,1.508493276,5.4972917963,13.487334126,22.2884420983,24.815854213,18.6166168823,9.4085973697,3.2021513997,.7335221236,.128620565,,,,,,,
2014Q1,108,.942738,,.44,7.08,15.72,24.36,25.75,17.16,8.49,1,,,,,,,,,,
2014Q1,110,1.1,4,4,8,12,15,17,15,11,7,4,2,1,,,,,,,
2014Q1,111,,,,,,,,,,,,,,,,,,,,
2014Q1,112,2,,,,,5,20,30,30,10,5,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,6,2,,,,,,,40,50,10,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2017,14,,,,,,,,,,,,,,,,,,,,
2017,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2017,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2017,20,2,,,,5,10,20,25,30,10,,,,,,,,,,
2017,22,1.7,,,,,10,20,50,15,5,,,,,,,,,,
2017,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2017,24,1.5,,,3,5,15,18,18,18,15,5,3,,,,,,,,
2017,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,29,1.5,,,,,0,30,50,20,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,2,,,,5,10,10,25,25,10,10,5,,,,,,,,
2017,36,2,,,,,10,15,20,25,20,10,,,,,,,,,
2017,37,1.8,,,,2,18,32,37,10,1,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.8,,,,,5,25,35,30,5,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,1.1,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,1.8,0,1,1,3,6,20,39,22,7,1,0,0,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,70,1.6,,,,,,45,55,,,,,,,,,,,,
2017,80,2,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,1.9,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2017,89,2,,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,,5,40,50,5,,,,,,,,,,
2017,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2017,95,2.0175,.25,0,0,8.25,10.25,15.25,20,25.5,11.75,3.5,3,2.25,,,,,,,
2017,96,2,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,20,35,25,10,,,,,,,,,,
2017,101,1.5,,,,,,45,55,,,,,,,,,,,,
2017,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2017,104,1.7,0,0,0,10,15,20,25,20,10,0,0,0,,,,,,,
2017,105,2.2,,,,5,5,10,25,35,15,5,,,,,,,,,
2017,106,2,,,,,,,,,,,,,,,,,,,
2017,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685977,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2017,108,1.3624,,.12,4.13,10.03,15.93,21.79,20.91,14.97,9.03,3.09,,,,,,,,,
2017,110,1.8,0,1,2,5,10,16,20,19,14,8,4,1,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2,,,,,5,20,30,30,10,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2012,3,11.4,,,,,,,,,,,,,,,,,,,
2012,6,11.2,,,,,,,,,,,70,30,,,,,,,
2012,7,11.1,,,,,,,,,,,,,,,,,,,
2012,8,11.1,,,,,,,,,1,15,50,30,4,,,,,,
2012,14,11.5,,,,,,,,,,,,,,,,,,,
2012,15,11.1,,,,,,,,,,15,80,5,,,,,,,
2012,16,11.5,0,0,0,0,0,0,0,1,9,14,24,28,18,5,1,0,0,0,0
2012,20,11.1,,,,,,,,,,10,90,,,,,,,,
2012,22,11.2,,,,,,,,,,20,50,30,,,,,,,
2012,23,11.1,,,,,,,,,5,25,40,25,5,,,,,,
2012,24,11.2,,,,,,,,,10,17.5,27.5,22.5,17.5,5,,,,,
2012,26,11,,,,,,,,,,45,55,,,,,,,,
2012,29,11.2,,,,,,,,,,20,60,20,,,,,,,
2012,30,11.3,,,,,,,,,,,,,,,,,,,
2012,32,11.3,,,,,,,,,10,15,40,26,7,2,,,,,
2012,33,12,,,,,,,,,,,10,40,40,10,,,,,
2012,36,10.5,,,,,,,,5,25,35,30,5,,,,,,,
2012,37,11.1,,,,,,,,,,8,79,13,,,,,,,
2012,38,11.1,,,,,,,,,,10,80,10,,,,,,,
2012,39,11.2,,,,,,,,,,10,65,20,5,,,,,,
2012,41,10.9,,,,,,,,,,70,20,10,,,,,,,
2012,47,11.2,0,0,1,2,4,8,10,12,14,15,16,10,5,3,0,0,0,0,0
2012,48,11.1,,,,,,,,,,,,,,,,,,,
2012,52,11.4,0,0,0,0,0,1,1,2,5,15,46,23,5,1,1,0,0,0,0
2012,54,11.1,,,,,,,,,,20,60,20,,,,,,,
2012,56,11.2,,,,,,,,,,10,80,10,,,,,,,
2012,70,11.1,,,,,,,,,,10,75,15,,,,,,,
2012,80,11.5,0,0,0,0,0,.0000000005,.0000022316,.0017576661,.2518298261,6.8523850434,37.5859228341,43.8214133336,10.9253173393,.5559307075,.0054312933,.0000097214,.0000000031,0,0
2012,82,11.3,,,,,,,,,,,,,,,,,,,
2012,84,11.2,0,0,0,0,0,0,0,0,0,0,80,20,0,0,0,0,0,0,0
2012,85,11.1978596749,0,0,0,0,.0000000001,.0000004604,.0003479631,.0584492762,2.2452600463,20.5201334744,46.5101857945,26.7056569856,3.8273286522,.1315937397,.0010417653,.0000018415,.0000000007,0,0
2012,88,11.2,,,,,,,,5,10,17.5,35,17.5,10,5,,,,,
2012,89,11.3,,,,,,,,5,10,20,30,20,10,5,,,,,
2012,91,11.3,0,0,0,0,0,0,0,0,0,5,52.5,40,2.5,0,0,0,0,0,0
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,11.5,,,,,,,,,,10,30,60,,,,,,,
2012,94,11.4,,,,,,,,,6,12,45,18,10,7,2,,,,
2012,95,11.2114705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,6.7647058824,11.6470588235,20.6470588235,23,16,10,4,2,0,0,0,0
2012,96,11.2,,,,,,,,,,10,65,20,5,,,,,,
2012,98,11.2,,,,,,,,,15,25,35,15,10,,,,,,
2012,101,11.0408333333,,,,,,,,,,25,50,25,,,,,,,
2012,103,11.1,,,,,,,,,,10,70,20,,,,,,,
2012,104,11.2,0,0,0,0,0,0,0,0,5,15,40,25,10,5,0,0,0,0,0
2012,105,11.1,,,,,,,,,,30,65,5,,,,,,,
2012,106,11.1,,,,,,,,,,,90,10,,,,,,,
2012,107,11.1878873769,0,0,0,0,0,0,0,0,.0003610226,7.4002243664,87.0515345634,5.5477010585,.0001789891,0,0,0,0,0,0
2012,108,10.9638325,,,,,,,,,2.83,41.18,50.68,5.31,,,,,,,
2012,110,11.1,0,0,0,0,0,0,0,0,6,27,42,21,4,0,0,0,0,0,0
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,11,,,,,,,,5,20,35,30,10,,,,,,,
2013,3,11,,,,,,,,,,,,,,,,,,,
2013,6,11.4,,,,,,,,,,10,60,30,,,,,,,
2013,7,11.5,,,,,,,,,,,,,,,,,,,
2013,8,11.4,,,,,,,,2,5,14,29,27,17,4,2,,,,
2013,14,12.5,,,,,,,,,,,,,,,,,,,
2013,15,11.4,,,,,,,,,,10,45,40,5,,,,,,
2013,16,11.4,0,0,0,0,1,2,4,6,9,17,24,21,15,1,0,0,0,0,0
2013,20,11.3,,,,,,,,,,15,55,30,,,,,,,
2013,22,11.5,,,,,,,,,,10,20,50,20,,,,,,
2013,23,11.5,,,,,,,,1,4,10,20,30,20,10,4,1,,,
2013,24,11.5,,,,,,,,,5,12.5,20,25,20,12.5,5,,,,
2013,26,11,,,,,,,,,,45,45,10,,,,,,,
2013,29,11.2,,,,,,,,,,20,60,20,,,,,,,
2013,30,12,,,,,,,,,,,,,,,,,,,
2013,32,11.8,,,,,,,,1,2,10,20,27,23,11,5,1,,,
2013,33,11,,,,,,,,,20,30,30,20,,,,,,,
2013,36,10,,,,,,,10,25,35,25,5,,,,,,,,
2013,37,11,,,,,,,,,3,27,42,25,3,,,,,,
2013,38,11.3,,,,,,,,,,20,60,20,,,,,,,
2013,39,11.4,,,,,,,,,,25,40,30,5,,,,,,
2013,41,11.1,,,,,,,,,,,90,10,,,,,,,
2013,47,11.3,0,0,1,2,4,7,8,10,15,18,19,10,5,1,0,0,0,0,0
2013,48,11.4,,,,,,,,,,,,,,,,,,,
2013,52,12.1,0,0,0,0,0,0,0,0,1,1,5,19,53,18,3,0,0,0,0
2013,54,10.9,,,,,,,,5,25,40,25,5,,,,,,,
2013,56,11.3,,,,,,,,,,10,70,20,,,,,,,
2013,70,11.7,,,,,,,,,,,35,65,,,,,,,
2013,80,11.9,0,.0000000013,.0000000989,.0000049857,.0001610811,.0033398778,.0444933248,.3812906135,2.1043299476,7.4871920008,17.1886777957,25.4768578331,24.387009481,15.0752999478,6.0160431404,1.5488450653,.2570204191,.0274616571,.001972729
2013,82,11.6,,,,,,,,,,,,,,,,,,,
2013,84,11.5,0,0,0,0,0,0,0,1,8,20,30,32,8,1,0,0,0,0,0
2013,85,11.4715222368,.0000197323,.0002223646,.0020932482,.0154102753,.0887395298,.3997774134,1.4092383659,3.8875687405,8.3936642135,14.1855506805,18.7668218105,19.4357276415,15.7571761184,10.0002703369,4.967933152,1.9316686328,.5878046456,.1399642854,.0303488129
2013,88,11.6,,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,
2013,89,12.2,,,,,,,,,2.5,7.5,15,15,20,15,15,7.5,2.5,,
2013,91,12.1,0,0,0,0,0,0,0,0,0,0,10,35,45,10,0,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,11.3,,,,,,,,,,5,75,20,,,,,,,
2013,94,10.9,,,,,,2,4,10,12,28,18,12,8,4,2,,,,
2013,95,11.3164705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,5.7647058824,11.6470588235,15.6470588235,23,18,12,5,3,0,0,0,0
2013,96,11.5,,,,,,,,,,10,25,40,20,5,,,,,
2013,98,11.1,,,,,,,,5,15,20,30,15,10,5,,,,,
2013,101,11.225,,,,,,,,,,25,50,25,,,,,,,
2013,103,11,,,,,,,,,7.5,20,40,25,7.5,,,,,,
2013,104,11.3,0,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0
2013,105,11.3,,,,,,,,,15,30,40,10,5,,,,,,
2013,106,11.3,,,,,,,,,,15,40,35,10,,,,,,
2013,107,11.6500186709,0,0,0,0,.0000000002,.0000002735,.0001004001,.0119294385,.4649926017,6.0490492664,26.759444808,40.8640493428,21.6507482569,3.9504154883,.2442160579,.00502024,.0000337523,.0000000733,.0000000001
2013,108,11.360575,,,,,,,,,,16.48,39.63,34.74,9.15,,,,,,
2013,110,11.2,0,0,0,0,0,0,0,2,9,22,28,24,11,3,1,0,0,0,0
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,9.8,,,,,,5,15,35,30,10,5,,,,,,,,
2013May,3,11.5,,,,,,,,,,,,,,,,,,,
2013May,6,11.3,,,,,,,,,,10,60,30,,,,,,,
2013May,7,11.4,,,,,,,,,,,,,,,,,,,
2013May,8,11.4,,,,,,,,2,5,14,29,27,17,4,2,,,,
2013May,14,,,,,,,,,,,,,,,,,,,,
2013May,15,11.4,,,,,,,,,,10,45,40,5,,,,,,
2013May,16,11.4,0,0,0,0,1,2,4,6,9,17,24,21,15,1,0,0,0,0,0
2013May,20,11.3,,,,,,,,,,15,55,30,,,,,,,
2013May,22,11.6,,,,,,,,,,15,30,40,15,,,,,,
2013May,23,11.5,,,,,,,,,,,,,,,,,,,
2013May,24,11.7,,,,,,,,,5,12.5,20,25,20,12.5,5,,,,
2013May,26,11,,,,,,,,,,45,45,10,,,,,,,
2013May,29,11.2,,,,,,,,,,20,60,20,,,,,,,
2013May,30,,,,,,,,,,,,,,,,,,,,
2013May,32,,,,,,,,,,,,,,,,,,,,
2013May,33,11,,,,,,,,,20,30,30,20,,,,,,,
2013May,36,10.3,,,,,,5,10,25,35,25,,,,,,,,,
2013May,37,11.1,,,,,,,,,4,20,44,30,2,,,,,,
2013May,38,11.4,,,,,,,,,,20,60,20,,,,,,,
2013May,39,11.5,,,,,,,,,,15,35,35,15,,,,,,
2013May,41,,,,,,,,,,,,,,,,,,,,
2013May,47,11.4,0,0,1,2,4,7,8,9,12,15,16,12,9,4,1,0,0,0,0
2013May,48,11.4,,,,,,,,,,,,,,,,,,,
2013May,52,12.1,0,0,0,0,0,0,0,0,1,1,5,19,53,18,3,0,0,0,0
2013May,54,10.9,,,,,,,,5,25,40,25,5,,,,,,,
2013May,56,11.3,,,,,,,,,,10,70,20,,,,,,,
2013May,70,,,,,,,,,,,,,,,,,,,,
2013May,80,,,,,,,,,,,,,,,,,,,,
2013May,82,,,,,,,,,,,,,,,,,,,,
2013May,84,,,,,,,,,,,,,,,,,,,,
2013May,85,11.4665099143,0,.0000000034,.0000003102,.0000171221,.0005739803,.0117059822,.145483811,1.1036912259,5.1191407957,14.5365206006,25.2980450243,26.99794701,17.6694243226,7.0886804376,1.7416401833,.2617208707,.0240178451,.001343758,.000046717
2013May,88,11.6,,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,
2013May,89,12.3,,,,,,,,,2.5,7.5,15,15,20,15,15,7.5,2.5,,
2013May,91,12.1,0,0,0,0,0,0,0,0,0,0,15,37.5,45,2.5,0,0,0,0,0
2013May,92,,,,,,,,,,,,,,,,,,,,
2013May,93,,,,,,,,,,,,,,,,,,,,
2013May,94,10.9,,,,,,3,5,10,12,25,15,12,8,6,4,,,,
2013May,95,11.2720588235,0,0,0,1.7647058824,.7647058824,4.7647058824,5.6470588235,7.7647058824,8.6470588235,10.6470588235,21.9999999999,14,10,6,4,3,1,0,0
2013May,96,11.5,,,,,,,,,,10,30,35,20,5,,,,,
2013May,98,11.3,,,,,,,,,10,15,27.5,22.5,15,10,,,,,
2013May,101,11.3,,,,,,,,,,25,50,25,,,,,,,
2013May,103,11.1,,,,,,,,,,20,40,30,10,,,,,,
2013May,104,11.3,0,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0
2013May,105,11.2,,,,,,,,,10,25,50,15,,,,,,,
2013May,106,11.3,,,,,,,,,,,,,,,,,,,
2013May,107,11.6045246013,0,0,0,0,.0000000001,.0000001796,.0000806597,.0111055984,.4757621078,6.4656903124,28.4789924615,41.3581494806,19.9039722237,3.1438331111,.1598403111,.0025608372,.0000126976,.0000000192,0
2013May,108,11.1551,,,,,,,,,3.03,25.78,45.51,24.03,1.65,,,,,,
2013May,110,11.2,0,0,0,0,0,0,0,1,8,22,32,25,10,2,0,0,0,0,0
2013May,111,,,,,,,,,,,,,,,,,,,,
2013May,112,9.5,,,,,,5,30,35,25,5,,,,,,,,,
2014,3,9.5,,,,,,,,,,,,,,,,,,,
2014,6,11.4,,,,,,,,,,10,60,30,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,11.3,,,,,,,2,3,4,13,26,24,18,5,3,2,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,11.2,,,,,,,,,10,25,30,25,10,,,,,,
2014,16,11,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2014,20,10.9,,,,,,,,,20,35,30,15,,,,,,,
2014,22,11.5,,,,,,,,,,5,20,45,20,10,,,,,
2014,23,10,,,,,,,,,,,,,,,,,,,
2014,24,11.1,,,,,,0,,5,10,15,22.5,20,12.5,10,5,,,,
2014,26,10.8,,,,,,,,,5,45,45,5,,,,,,,
2014,29,11.2,,,,,,,,,,20,60,20,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,10,,,,,,10,15,25,25,15,10,,,,,,,,
2014,36,9.6,,,,,,5,20,35,25,10,5,,,,,,,,
2014,37,10.6,,,,,,,2,5,18,34,31,8,2,,,,,,
2014,38,10.9,,,,,,,,,20,60,20,,,,,,,,
2014,39,10.9,,,,,,,,5,20,35,25,15,,,,,,,
2014,41,10.5,,,,,,,,,30,70,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,11.4,0,0,0,0,0,0,0,0,1,25,40,30,3,1,0,0,0,0,0
2014,54,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2014,56,,,,,,,,,,,,,,,,,,,,
2014,70,,,,,,,,,,,,,,,,,,,,
2014,80,10.9,.0000103032,.000190827,.0026278474,.0259286498,.1833984308,.9303630022,3.386387243,8.8472423044,16.5955760204,22.355066152,21.6272164177,15.0266320231,7.4973555097,2.6856256856,.6904631499,.1273583799,.0168467405,.0015973408,.0001139726
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,11,0,0,0,0,0,0,0,5,15,23,24,19,10,3,1,0,0,0,0
2014,85,10.9849066769,.0066521731,.0265403992,.1074778597,.3667141834,1.0542754379,2.5539734523,5.21351052,8.9682692294,13.0005438765,15.8816577629,16.349908882,14.1847138874,10.3707195096,6.3896107089,3.3174787365,1.4514369974,.5350936044,.1662208414,.055201938
2014,88,11.4,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,
2014,89,11.2,,,,,,,2.5,7.5,15,15,20,15,15,7.5,2.5,,,,
2014,91,12.2,0,0,0,0,0,0,0,0,0,0,12.5,35,45,7.5,0,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,11,,,,,,,,,,45,45,10,,,,,,,
2014,94,9.8,,,,,7.5,10.5,15,25,20,10,7,4,1,,,,,,
2014,95,10.9164705882,0,0,0,1.7647058824,1.8823529412,2.6470588235,3.6470588235,7.7647058824,16.6470588235,20.6470588235,20,18,7,0,0,0,0,0,0
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,10.7,,,,,,0,5,15,20,30,15,10,5,,,,,,
2014,101,10.925,,,,,,,,,,25,50,25,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,10.8,0,0,0,0,0,0,5,10,15,30,25,10,5,0,0,0,0,0,0
2014,105,10.8,,,,,,,,5,30,50,15,,,,,,,,
2014,106,11,,,,,,,,,,,,,,,,,,,
2014,107,11.5057822496,.0000000003,.0000000262,.0000015871,.0000610368,.0014907677,.0231533563,.2289598555,1.4434119915,5.8077569569,14.9292461165,24.5352982215,25.7894607134,17.3383751742,7.4533258759,2.0473104144,.3590104116,.0401451216,.0028590605,.0001333121
2014,108,11.5310325,,,,,,,,,2.02,13.66,26.54,32.23,19.55,6,,,,,
2014,110,10.9,0,0,0,0,0,0,1,6,16,27,27,16,6,1,0,0,0,0,0
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,9,,,,,5,10,35,35,10,5,,,,,,,,,
2014May,3,,,,,,,,,,,,,,,,,,,,
2014May,6,11.4,,,,,,,,,,10,60,30,,,,,,,
2014May,7,,,,,,,,,,,,,,,,,,,,
2014May,8,11.3,,,,,,,2,3,4,13,26,24,18,5,3,2,,,
2014May,14,,,,,,,,,,,,,,,,,,,,
2014May,15,11.3,,,,,,,,,,15,45,35,5,,,,,,
2014May,16,11.1,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2014May,20,11,,,,,,,,,20,30,35,15,,,,,,,
2014May,22,11.5,,,,,,,,,,15,30,40,15,,,,,,
2014May,23,10,,,,,,,,,,,,,,,,,,,
2014May,24,11.2,,,,,,,,5,10,15,22.5,20,12.5,10,5,,,,
2014May,26,10.5,,,,,,,,,5,45,45,5,,,,,,,
2014May,29,10,,,,,,,,20,60,20,,,,,,,,,
2014May,30,,,,,,,,,,,,,,,,,,,,
2014May,32,,,,,,,,,,,,,,,,,,,,
2014May,33,10.5,,,,,,,10,15,25,25,15,10,,,,,,,
2014May,36,9.8,,,,,,5,20,35,30,10,,,,,,,,,
2014May,37,10.7,,,,,,,,3,27,33,31,4,2,,,,,,
2014May,38,11,,,,,,,,,,20,60,20,,,,,,,
2014May,39,11,,,,,,,,,15,30,35,15,5,,,,,,
2014May,41,,,,,,,,,,,,,,,,,,,,
2014May,47,,,,,,,,,,,,,,,,,,,,
2014May,48,,,,,,,,,,,,,,,,,,,,
2014May,52,11.7,0,0,0,0,0,0,0,0,1,2,23,45,28,1,0,0,0,0,0
2014May,54,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2014May,56,,,,,,,,,,,,,,,,,,,,
2014May,70,,,,,,,,,,,,,,,,,,,,
2014May,80,,,,,,,,,,,,,,,,,,,,
2014May,82,,,,,,,,,,,,,,,,,,,,
2014May,84,,,,,,,,,,,,,,,,,,,,
2014May,85,11.049783286,.0011837401,.0068962779,.0372546903,.1641998079,.5905129395,1.7329537263,4.1502709828,8.1119258051,12.9404697188,16.8488103021,17.905642308,15.5315201401,10.9960551415,6.3540097414,2.9966075223,1.1533472044,.3622515861,.0928426445,.0232457209
2014May,88,11.4,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,
2014May,89,11.3,,,,,,,2.5,7.5,15,15,20,15,15,7.5,2.5,,,,
2014May,91,,,,,,,,,,,,,,,,,,,,
2014May,92,,,,,,,,,,,,,,,,,,,,
2014May,93,,,,,,,,,,,,,,,,,,,,
2014May,94,10,,,,2,3,10,14,20,25,12,6,5,3,,,,,,
2014May,95,11.1570588235,0,0,0,1.7647058824,2.7647058824,4.7647058824,5.6470588235,7.7647058824,8.6470588235,11.6470588235,19.9999999999,15,10,6,4,2,0,0,0
2014May,96,,,,,,,,,,,,,,,,,,,,
2014May,98,10.7,,,,,,,5,10,15,30,25,10,5,,,,,,
2014May,101,11,,,,,,,,,,25,50,25,,,,,,,
2014May,103,,,,,,,,,,,,,,,,,,,,
2014May,104,10.9,0,0,0,0,0,0,5,10,15,30,25,10,5,0,0,0,0,0,0
2014May,105,10.9,,,,,,,,,20,60,20,,,,,,,,
2014May,106,11.1,,,,,,,,,,,,,,,,,,,
2014May,107,11.6347568767,.0000000001,.0000000087,.0000006513,.0000303426,.0008774453,.0157721525,.1764845104,1.2311286136,5.3613773944,14.5926814741,24.8462020353,26.4768019201,17.6594776854,7.3694012959,1.9226049812,.3132367119,.0318275897,.002013975,.0000812125
2014May,108,11.36643,,,,,,,,,4.25,17.87,31.77,29.51,14.76,1.84,,,,,
2014May,110,11,0,0,0,0,0,1,3,7,14,21,22,17,10,4,1,0,0,0,0
2014May,111,,,,,,,,,,,,,,,,,,,,
2014May,112,9,,,,,5,10,35,35,10,5,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,6,10,,,,,,,,20,50,30,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,8.5,,,1,8,20,25,19,12,9,5,1,,,,,,,,
2017,14,11,,,,,,,,,,,,,,,,,,,
2017,15,9,,,5,10,15,15,30,10,10,5,,,,,,,,,
2017,16,9.6,1,3,5,6,7,9,14,18,14,13,4,3,2,1,0,0,0,0,0
2017,20,9.8,,,,,,5,15,28,22,15,10,5,,,,,,,
2017,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2017,23,8,1,3,8,15,18,15,10,8,7,5,4,3,2,1,,,,,
2017,24,9.7,,,,3,5,15,18,18,18,15,5,3,,,,,,,
2017,26,9.9,,,,,2.5,7.5,15,25,25,15,7.5,2.5,,,,,,,
2017,29,10,,,,,,,,20,60,20,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,8.5,,5,10,15,20,20,15,10,5,,,,,,,,,,
2017,36,8.5,,,,5,20,35,25,10,5,,,,,,,,,,
2017,37,8.8,,,,2,10,30,29,22,5,2,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,9.3,,,,,5,25,40,20,10,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,9.3,0,1,2,5,7,9,15,14,13,11,8,5,4,3,2,1,0,0,0
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,10,0,0,0,0,1,3,8,21,41,20,5,1,0,0,0,0,0,0,0
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,70,8.4,,,,,55,45,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,9.7,0,0,1,3,7,14,20,24,17,8,3,1,1,1,0,0,0,0,0
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,9.5,,,,,5,11,20,28,20,11,5,,,,,,,,
2017,89,8,5,10,15,20,20,15,10,5,,,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2017,94,6.8,30,50,15,5,,,,,,,,,,,,,,,
2017,95,9.0264705882,0,0,5,14.7647058824,13.8823529412,17.6470588235,25.6470588235,13.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,8.5,,,7.5,17.5,25,25,15,10,,,,,,,,,,,
2017,101,10.3,,,,,,,,25,50,25,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,8.7,0,5,5,10,15,25,20,10,5,5,0,0,0,0,0,0,0,0,0
2017,105,9,,,,,15,25,35,15,5,5,,,,,,,,,
2017,106,10,,,,,,,,,,,,,,,,,,,
2017,107,9.0273023912,4.2500511362,4.0032293454,6.3387817733,8.9858063524,11.4042301356,12.9578737979,13.1813841111,12.0046048277,9.787997143,7.1449285424,4.6693719062,2.7319544579,1.4310019465,.6710511576,.2817189331,.1058808285,.035625007,.0107305982,.003778
2017,108,11.726645,,,,,,.03,1.92,4.92,7.93,10.93,13.93,16.56,14.81,11.76,8.72,5.67,2.62,.2,
2017,110,9,0,0,2,6,14,22,24,19,9,3,1,0,0,0,0,0,0,0,0
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,6,,,,,,,,,,,,,,,,,,,,
2012,7,,,,2,,,,,,,,,,,,,,,,
2012,8,,,,2,,,,,,,,,,,,,,,,
2012,14,,,,,,,,,,,,,,,,,,,,
2012,15,,,,,,,,,,,,,,,,,,,,
2012,16,,,,1.8,,,,,,,,,,,,,,,,
2012,20,,,,2,,,,,,,,,,,,,,,,
2012,22,,,,2.1,,,,,,,,,,,,,,,,
2012,23,,,,1.8,,,,,,,,,,,,,,,,
2012,24,,,,1.7,,,,,,,,,,,,,,,,
2012,26,,,,,,,,,,,,,,,,,,,,
2012,29,,,,2,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,32,,,,1.1,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,36,,,,2.2,,,,,,,,,,,,,,,,
2012,37,,,,,,,,,,,,,,,,,,,,
2012,38,,,,1.1,,,,,,,,,,,,,,,,
2012,39,,,,1.7,,,,,,,,,,,,,,,,
2012,41,,,,,,,,,,,,,,,,,,,,
2012,47,,,,1.675,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,,,,1.7,,,,,,,,,,,,,,,,
2012,54,,,,0,,,,,,,,,,,,,,,,
2012,56,,,,,,,,,,,,,,,,,,,,
2012,70,,,,2.1,,,,,,,,,,,,,,,,
2012,80,,,,1.4,,,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,,,,2.3,,,,,,,,,,,,,,,,
2012,85,,,,,,,,,,,,,,,,,,,,
2012,88,,,,1.6,,,,,,,,,,,,,,,,
2012,89,,,,,,,,,,,,,,,,,,,,
2012,91,,,,1.2,,,,,,,,,,,,,,,,
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,,,,2,,,,,,,,,,,,,,,,
2012,94,,,,2.6,,,,,,,,,,,,,,,,
2012,95,,,,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,98,,,,1.75,,,,,,,,,,,,,,,,
2012,101,,,,2,,,,,,,,,,,,,,,,
2012,103,,,,1.8,,,,,,,,,,,,,,,,
2012,104,,,,1.9,,,,,,,,,,,,,,,,
2012,105,,,,1.9,,,,,,,,,,,,,,,,
2012,106,,,,,,,,,,,,,,,,,,,,
2012,107,,,,2,,,,,,,,,,,,,,,,
2012,108,,,,2.42417425,,,,,,,,,,,,,,,,
2012,110,,,,1.9,,,,,,,,,,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,,,,3,,,,,,,,,,,,,,,,
2012Q3,3,103,.75,1.22,,,,,,,,,,,,,,,,,
2012Q3,6,105,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,7,95,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,8,100,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,14,100,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,15,110,,1.24,,,,,,,,,,,,,,,,,
2012Q3,16,98,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,20,108,.75,,,,,,,,,,,,,,,,,,
2012Q3,22,105,.75,,,,,,,,,,,,,,,,,,
2012Q3,23,100,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,24,98,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,26,105,.75,1.28,,,,,,,,,,,,,,,,,
2012Q3,29,90,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,30,97.5,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,32,100,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,33,,,,,,,,,,,,,,,,,,,,
2012Q3,36,100,.75,,,,,,,,,,,,,,,,,,
2012Q3,37,100,.7,1.2,,,,,,,,,,,,,,,,,
2012Q3,38,109,1,1.28,,,,,,,,,,,,,,,,,
2012Q3,39,108.5718447029,.75,1.2642,,,,,,,,,,,,,,,,,
2012Q3,41,103,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,47,99.13,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,48,,.75,,,,,,,,,,,,,,,,,,
2012Q3,52,110,.5,1.3,,,,,,,,,,,,,,,,,
2012Q3,54,105,.5,1.25,,,,,,,,,,,,,,,,,
2012Q3,56,104,.75,1.27,,,,,,,,,,,,,,,,,
2012Q3,70,90,.75,1.22,,,,,,,,,,,,,,,,,
2012Q3,80,99.2,.75,,,,,,,,,,,,,,,,,,
2012Q3,82,,.5,,,,,,,,,,,,,,,,,,
2012Q3,84,94,.75,1.26,,,,,,,,,,,,,,,,,
2012Q3,85,89.7,.75,1.257,,,,,,,,,,,,,,,,,
2012Q3,88,95,.75,1.25,,,,,,,,,,,,,,,,,
2012Q3,89,103.5866666667,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,91,,.5,1.24,,,,,,,,,,,,,,,,,
2012Q3,92,,,,,,,,,,,,,,,,,,,,
2012Q3,93,90,.75,1.22,,,,,,,,,,,,,,,,,
2012Q3,94,105,.75,1.3,,,,,,,,,,,,,,,,,
2012Q3,95,105.57,.5,1.24,,,,,,,,,,,,,,,,,
2012Q3,96,,,,,,,,,,,,,,,,,,,,
2012Q3,98,100,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,101,94.3333333333,.75,1.1904761905,,,,,,,,,,,,,,,,,
2012Q3,103,110,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,104,110,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,105,,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,106,105,.75,1.2,,,,,,,,,,,,,,,,,
2012Q3,107,105,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,108,87.4431321889,.75,1.28,,,,,,,,,,,,,,,,,
2012Q3,110,100,.75,1.23,,,,,,,,,,,,,,,,,
2012Q3,111,98,,1.25,,,,,,,,,,,,,,,,,
2012Q3,112,110,1,1.25,,,,,,,,,,,,,,,,,
2012Q4,3,108,.75,1.23,,,,,,,,,,,,,,,,,
2012Q4,6,105,.75,1.2,,,,,,,,,,,,,,,,,
2012Q4,7,95,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,8,105,.75,1.18,,,,,,,,,,,,,,,,,
2012Q4,14,100,.75,1.2,,,,,,,,,,,,,,,,,
2012Q4,15,110,,1.24,,,,,,,,,,,,,,,,,
2012Q4,16,97,.5,1.16,,,,,,,,,,,,,,,,,
2012Q4,20,113,.75,,,,,,,,,,,,,,,,,,
2012Q4,22,100,.75,,,,,,,,,,,,,,,,,,
2012Q4,23,108,.75,1.23,,,,,,,,,,,,,,,,,
2012Q4,24,100,.75,1.29,,,,,,,,,,,,,,,,,
2012Q4,26,110,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,29,90,.75,1.23,,,,,,,,,,,,,,,,,
2012Q4,30,97.5,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,32,100,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,33,,,,,,,,,,,,,,,,,,,,
2012Q4,36,110,.75,,,,,,,,,,,,,,,,,,
2012Q4,37,95,.5,1.17,,,,,,,,,,,,,,,,,
2012Q4,38,93,1,1.26,,,,,,,,,,,,,,,,,
2012Q4,39,108.1714360515,.75,1.29,,,,,,,,,,,,,,,,,
2012Q4,41,100,.5,1.25,,,,,,,,,,,,,,,,,
2012Q4,47,105.22,.75,1.2,,,,,,,,,,,,,,,,,
2012Q4,48,,.75,,,,,,,,,,,,,,,,,,
2012Q4,52,119,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,54,110,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,56,105,.5,1.26,,,,,,,,,,,,,,,,,
2012Q4,70,90,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,80,100.1,.75,,,,,,,,,,,,,,,,,,
2012Q4,82,,.5,,,,,,,,,,,,,,,,,,
2012Q4,84,95,.5,1.26,,,,,,,,,,,,,,,,,
2012Q4,85,93.7,.75,1.238,,,,,,,,,,,,,,,,,
2012Q4,88,97,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,89,101.0366666667,.75,1.18,,,,,,,,,,,,,,,,,
2012Q4,91,,.5,1.22,,,,,,,,,,,,,,,,,
2012Q4,92,,,,,,,,,,,,,,,,,,,,
2012Q4,93,90,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,94,115,.5,1.33,,,,,,,,,,,,,,,,,
2012Q4,95,105.03,.5,1.2,,,,,,,,,,,,,,,,,
2012Q4,96,,,,,,,,,,,,,,,,,,,,
2012Q4,98,105,.5,1.25,,,,,,,,,,,,,,,,,
2012Q4,101,96,.5,1.1737089202,,,,,,,,,,,,,,,,,
2012Q4,103,110,.75,1.2,,,,,,,,,,,,,,,,,
2012Q4,104,110,.75,1.2,,,,,,,,,,,,,,,,,
2012Q4,105,,.75,1.21,,,,,,,,,,,,,,,,,
2012Q4,106,105,.75,1.2,,,,,,,,,,,,,,,,,
2012Q4,107,100,.5,1.23,,,,,,,,,,,,,,,,,
2012Q4,108,85.2119872835,.75,1.28,,,,,,,,,,,,,,,,,
2012Q4,110,100,.75,1.23,,,,,,,,,,,,,,,,,
2012Q4,111,98,,1.25,,,,,,,,,,,,,,,,,
2012Q4,112,120,1,1.3,,,,,,,,,,,,,,,,,
2013,3,110,.9,1.2,,,,,,,,,,,,,,,,,
2013,6,112.5,.75,1.2,,,,,,,,,,,,,,,,,
2013,7,95,.75,1.25,1.7,,,,,,,,,,,,,,,,
2013,8,115,.75,,1.8,,,,,,,,,,,,,,,,
2013,14,110,1,1.2,,,,,,,,,,,,,,,,,
2013,15,117,,1.24,,,,,,,,,,,,,,,,,
2013,16,96,.75,1.23,1.6,,,,,,,,,,,,,,,,
2013,20,115,.75,,1.8,,,,,,,,,,,,,,,,
2013,22,105,.75,,2,,,,,,,,,,,,,,,,
2013,23,116,.75,1.19,2,,,,,,,,,,,,,,,,
2013,24,104,.75,1.25,1.7,,,,,,,,,,,,,,,,
2013,26,118,.75,1.32,,,,,,,,,,,,,,,,,
2013,29,92,.75,1.23,2,,,,,,,,,,,,,,,,
2013,30,97.5,.75,1.25,,,,,,,,,,,,,,,,,
2013,32,100,.75,1.25,1.5,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,36,120,1.25,,2.5,,,,,,,,,,,,,,,,
2013,37,105,.7,1.22,,,,,,,,,,,,,,,,,
2013,38,97,1,1.32,1.4,,,,,,,,,,,,,,,,
2013,39,109.0496200992,.75,1.3341666667,1.5,,,,,,,,,,,,,,,,
2013,41,90,.75,1.25,,,,,,,,,,,,,,,,,
2013,47,108,.75,1.275,1.05,,,,,,,,,,,,,,,,
2013,48,,.75,,,,,,,,,,,,,,,,,,
2013,52,120,.5,1.3,1.5,,,,,,,,,,,,,,,,
2013,54,,.5,,-.8,,,,,,,,,,,,,,,,
2013,56,108,.5,1.25,,,,,,,,,,,,,,,,,
2013,70,105,.75,1.2,2,,,,,,,,,,,,,,,,
2013,80,99.5,.75,,1.6,,,,,,,,,,,,,,,,
2013,82,,.5,,,,,,,,,,,,,,,,,,
2013,84,95,.4,1.17,2.3,,,,,,,,,,,,,,,,
2013,85,102.6388952833,.75,1.3,,,,,,,,,,,,,,,,,
2013,88,101,.75,1.23,1.7,,,,,,,,,,,,,,,,
2013,89,103.135,.75,1.2,,,,,,,,,,,,,,,,,
2013,91,,.5,,.3,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,95,.75,1.25,2,,,,,,,,,,,,,,,,
2013,94,124,.5,1.32,2.4,,,,,,,,,,,,,,,,
2013,95,102.2,.75,1.23,2,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,110,.75,1.37,1.5,,,,,,,,,,,,,,,,
2013,101,99,.5,1.1614401858,2.5,,,,,,,,,,,,,,,,
2013,103,110,.81,1.23,1.8,,,,,,,,,,,,,,,,
2013,104,115,.75,1.2,1.9,,,,,,,,,,,,,,,,
2013,105,,.75,1.27,2,,,,,,,,,,,,,,,,
2013,106,105,.75,1.2,,,,,,,,,,,,,,,,,
2013,107,103,.5,1.23,1.8,,,,,,,,,,,,,,,,
2013,108,80.8483360765,.875,1.28,2.3946475,,,,,,,,,,,,,,,,
2013,110,100,.75,1.23,1.1,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,120,1.5,1.35,3,,,,,,,,,,,,,,,,
2013Q1,3,115,.75,1.23,,,,,,,,,,,,,,,,,
2013Q1,6,110,.75,1.2,,,,,,,,,,,,,,,,,
2013Q1,7,95,.75,1.25,,,,,,,,,,,,,,,,,
2013Q1,8,110,.75,1.15,,,,,,,,,,,,,,,,,
2013Q1,14,100,.75,1.2,,,,,,,,,,,,,,,,,
2013Q1,15,115,,1.25,,,,,,,,,,,,,,,,,
2013Q1,16,97,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,20,115,.75,,,,,,,,,,,,,,,,,,
2013Q1,22,100,.75,,,,,,,,,,,,,,,,,,
2013Q1,23,112,.75,1.21,,,,,,,,,,,,,,,,,
2013Q1,24,99,.75,1.29,,,,,,,,,,,,,,,,,
2013Q1,26,115,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,29,92,.75,1.23,,,,,,,,,,,,,,,,,
2013Q1,30,97.5,.75,1.25,,,,,,,,,,,,,,,,,
2013Q1,32,100,.75,1.25,,,,,,,,,,,,,,,,,
2013Q1,33,,,,,,,,,,,,,,,,,,,,
2013Q1,36,115,1,,,,,,,,,,,,,,,,,,
2013Q1,37,100,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,38,92,1,1.28,,,,,,,,,,,,,,,,,
2013Q1,39,108.2374207582,.75,1.3066666667,,,,,,,,,,,,,,,,,
2013Q1,41,90,.5,1.25,,,,,,,,,,,,,,,,,
2013Q1,47,106.11,.75,1.23,,,,,,,,,,,,,,,,,
2013Q1,48,,.75,,,,,,,,,,,,,,,,,,
2013Q1,52,,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,54,,.5,,,,,,,,,,,,,,,,,,
2013Q1,56,106,.5,1.26,,,,,,,,,,,,,,,,,
2013Q1,70,95,.75,1.24,,,,,,,,,,,,,,,,,
2013Q1,80,98.4,.75,,,,,,,,,,,,,,,,,,
2013Q1,82,,.5,,,,,,,,,,,,,,,,,,
2013Q1,84,93,.5,1.23,,,,,,,,,,,,,,,,,
2013Q1,85,99.0766666667,.75,1.27,,,,,,,,,,,,,,,,,
2013Q1,88,99,.75,1.24,,,,,,,,,,,,,,,,,
2013Q1,89,100.89,.75,1.2,,,,,,,,,,,,,,,,,
2013Q1,91,,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,92,,,,,,,,,,,,,,,,,,,,
2013Q1,93,90,.75,1.25,,,,,,,,,,,,,,,,,
2013Q1,94,120,.5,1.35,,,,,,,,,,,,,,,,,
2013Q1,95,104.05,.5,1.22,,,,,,,,,,,,,,,,,
2013Q1,96,,,,,,,,,,,,,,,,,,,,
2013Q1,98,110,.5,1.32,,,,,,,,,,,,,,,,,
2013Q1,101,104,.5,1.1695906433,,,,,,,,,,,,,,,,,
2013Q1,103,110,.75,1.22,,,,,,,,,,,,,,,,,
2013Q1,104,112,.75,1.2,,,,,,,,,,,,,,,,,
2013Q1,105,,.75,1.2,,,,,,,,,,,,,,,,,
2013Q1,106,105,.75,1.2,,,,,,,,,,,,,,,,,
2013Q1,107,102,.5,1.23,,,,,,,,,,,,,,,,,
2013Q1,108,83.7771872649,.75,1.28,,,,,,,,,,,,,,,,,
2013Q1,110,100,.75,1.23,,,,,,,,,,,,,,,,,
2013Q1,111,,,,,,,,,,,,,,,,,,,,
2013Q1,112,120,1,1.35,,,,,,,,,,,,,,,,,
2013Q2,3,110,.75,1.22,,,,,,,,,,,,,,,,,
2013Q2,6,110,.75,1.2,,,,,,,,,,,,,,,,,
2013Q2,7,95,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,8,115,.75,,,,,,,,,,,,,,,,,,
2013Q2,14,110,.75,1.2,,,,,,,,,,,,,,,,,
2013Q2,15,115,,1.25,,,,,,,,,,,,,,,,,
2013Q2,16,97,.5,1.22,,,,,,,,,,,,,,,,,
2013Q2,20,115,.75,,,,,,,,,,,,,,,,,,
2013Q2,22,100,.75,,,,,,,,,,,,,,,,,,
2013Q2,23,115,.75,1.2,,,,,,,,,,,,,,,,,
2013Q2,24,102,.75,1.26,,,,,,,,,,,,,,,,,
2013Q2,26,120,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,29,92,.75,1.23,,,,,,,,,,,,,,,,,
2013Q2,30,97.5,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,32,100,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,33,,,,,,,,,,,,,,,,,,,,
2013Q2,36,120,1,,,,,,,,,,,,,,,,,,
2013Q2,37,102,.5,1.2,,,,,,,,,,,,,,,,,
2013Q2,38,93,1,1.31,,,,,,,,,,,,,,,,,
2013Q2,39,108.3475421743,.75,1.33,,,,,,,,,,,,,,,,,
2013Q2,41,90,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,47,107.11,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,48,,.75,,,,,,,,,,,,,,,,,,
2013Q2,52,,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,54,,.5,,,,,,,,,,,,,,,,,,
2013Q2,56,107,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,70,100,.75,1.22,,,,,,,,,,,,,,,,,
2013Q2,80,99.2,.75,,,,,,,,,,,,,,,,,,
2013Q2,82,,.5,,,,,,,,,,,,,,,,,,
2013Q2,84,93,.5,1.19,,,,,,,,,,,,,,,,,
2013Q2,85,102.3466082333,.75,1.297,,,,,,,,,,,,,,,,,
2013Q2,88,100,.75,1.23,,,,,,,,,,,,,,,,,
2013Q2,89,102.44,.75,1.2,,,,,,,,,,,,,,,,,
2013Q2,91,,.5,1.2,,,,,,,,,,,,,,,,,
2013Q2,92,,,,,,,,,,,,,,,,,,,,
2013Q2,93,95,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,94,122,.5,1.35,,,,,,,,,,,,,,,,,
2013Q2,95,102.96,.5,1.23,,,,,,,,,,,,,,,,,
2013Q2,96,,,,,,,,,,,,,,,,,,,,
2013Q2,98,110,.5,1.35,,,,,,,,,,,,,,,,,
2013Q2,101,110,.5,1.1655011655,,,,,,,,,,,,,,,,,
2013Q2,103,110,.75,1.23,,,,,,,,,,,,,,,,,
2013Q2,104,115,.75,1.2,,,,,,,,,,,,,,,,,
2013Q2,105,,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,106,105,.75,1.2,,,,,,,,,,,,,,,,,
2013Q2,107,103,.5,1.23,,,,,,,,,,,,,,,,,
2013Q2,108,81.5677229357,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,110,100,.75,1.23,,,,,,,,,,,,,,,,,
2013Q2,111,,,,,,,,,,,,,,,,,,,,
2013Q2,112,120,1.25,1.35,,,,,,,,,,,,,,,,,
2014,3,120,1,1.25,,,,,,,,,,,,,,,,,
2014,6,117.5,1,1.15,,,,,,,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,120,.83,,1.9,,,,,,,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,120,,1.25,,,,,,,,,,,,,,,,,
2014,16,95,1.25,1.25,1.7,,,,,,,,,,,,,,,,
2014,20,120,.75,,2,,,,,,,,,,,,,,,,
2014,22,110,1.25,,2.2,,,,,,,,,,,,,,,,
2014,23,,1.2,1.16,2.2,,,,,,,,,,,,,,,,
2014,24,110,.75,1.175,1.7,,,,,,,,,,,,,,,,
2014,26,118,.75,1.32,,,,,,,,,,,,,,,,,
2014,29,95,1,1.23,2,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,,,,,,,,,,,,,,,,,,,,
2014,36,125,1.5,,2.7,,,,,,,,,,,,,,,,
2014,37,115,1.2,1.3,,,,,,,,,,,,,,,,,
2014,38,103,1,1.31,1.4,,,,,,,,,,,,,,,,
2014,39,115.7158247315,.75,1.3583333333,1.8,,,,,,,,,,,,,,,,
2014,41,90,1,1.3,,,,,,,,,,,,,,,,,
2014,47,,,,,,,,,,,,,,,,,,,,
2014,48,,.75,,,,,,,,,,,,,,,,,,
2014,52,,.5,,,,,,,,,,,,,,,,,,
2014,54,,.5,,,,,,,,,,,,,,,,,,
2014,56,112,1,1.24,,,,,,,,,,,,,,,,,
2014,70,105,1,1.3,2.1,,,,,,,,,,,,,,,,
2014,80,102.7,.85,,1.7,,,,,,,,,,,,,,,,
2014,82,,.5,,,,,,,,,,,,,,,,,,
2014,84,103,.63,1.25,2.4,,,,,,,,,,,,,,,,
2014,85,109.63141875,.8541666667,1.3328,,,,,,,,,,,,,,,,,
2014,88,103,.98,1.21,1.8,,,,,,,,,,,,,,,,
2014,89,106.8,.9,1.23,,,,,,,,,,,,,,,,,
2014,91,,.5,,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,110,.75,1.3,2.2,,,,,,,,,,,,,,,,
2014,94,115,1.5,1.42,2.4,,,,,,,,,,,,,,,,
2014,95,97.7,1,1.25,2,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,100,1.5,1.4,2.25,,,,,,,,,,,,,,,,
2014,101,107,.75,1.1472275335,2.5,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,120,.75,1.3,2,,,,,,,,,,,,,,,,
2014,105,,1.5,1.34,2.2,,,,,,,,,,,,,,,,
2014,106,105,.75,1.2,,,,,,,,,,,,,,,,,
2014,107,105,1,1.23,2.2,,,,,,,,,,,,,,,,
2014,108,77.1293126191,1.375,1.28,2.3589275,,,,,,,,,,,,,,,,
2014,110,100,1,1.23,1.3,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,140,2,1.35,3.2,,,,,,,,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,6,,,,,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,,,,2.2,,,,,,,,,,,,,,,,
2017,14,,,,,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,2,,,,,,,,,,,,,,,,
2017,20,,,,2.3,,,,,,,,,,,,,,,,
2017,22,,,,2.3,,,,,,,,,,,,,,,,
2017,23,,,,2.5,,,,,,,,,,,,,,,,
2017,24,,,,2,,,,,,,,,,,,,,,,
2017,26,,,,,,,,,,,,,,,,,,,,
2017,29,,,,2,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,,,,,,,,,,,,,,,,,
2017,36,,,,3,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,,,,2.2,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,,,,1.8,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,70,,,,2.3,,,,,,,,,,,,,,,,
2017,80,,,,2.8,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,2.7,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,,,,2,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,,,,2.5,,,,,,,,,,,,,,,,
2017,94,,,,2.5,,,,,,,,,,,,,,,,
2017,95,,,,2,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,,,,3.5,,,,,,,,,,,,,,,,
2017,101,,,,2.5,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,,,,2.5,,,,,,,,,,,,,,,,
2017,105,,,,2.3,,,,,,,,,,,,,,,,
2017,106,,,,,,,,,,,,,,,,,,,,
2017,107,,,,2.5,,,,,,,,,,,,,,,,
2017,108,,,,2.252305,,,,,,,,,,,,,,,,
2017,110,,,,2.5,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,3,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2012Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,1,2.1,,,,,,,5,80,15,,,,,,,,,,
2012,2,2.7,,,,,,,,15,70,15,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,2.2,,,,,,,10,70,20,,,,,,,,,,
2012,5,2.6,,,,,,,,10,80,10,,,,,,,,,
2012,6,2.6,,,,,,,,10,85,5,,,,,,,,,
2012,7,2.4,,,,,,,,,,,,,,,,,,,
2012,8,2.5,,,,,,,1,42,56,1,,,,,,,,,
2012,14,2.3,,,,,,,,,,,,,,,,,,,
2012,15,2.5,,,,,,,,40,60,,,,,,,,,,
2012,16,2.5,0,0,0,0,0,0,2,38,45,15,0,0,,,,,,,
2012,20,2.6,,,,,,,,10,90,,,,,,,,,,
2012,22,2.5,,,,,,,0,30,70,,,,,,,,,,
2012,23,2.5,,,,,,,,20,80,,,,,,,,,,
2012,24,2.5,,,,,,,,50,50,,,,,,,,,,
2012,26,2.5,,,,,,,15,35,35,15,,,,,,,,,
2012,29,2.5,,,,,,,,40,50,10,,,,,,,,,
2012,30,2.5,,,,,,,,,100,,,,,,,,,,
2012,31,2.4,,,,,,,,60,40,,,,,,,,,,
2012,32,2.4,,,,,,1,10,44,42,3,,,,,,,,,
2012,33,2.5,,,,,,,,50,50,,,,,,,,,,
2012,37,2.5,,,,,,,,20,80,,,,,,,,,,
2012,38,2.5,,,,,,,,10,80,10,,,,,,,,,
2012,39,2.5,,,,,,,,10,90,,,,,,,,,,
2012,41,2.4,,,,,,,,80,20,,,,,,,,,,
2012,42,2.4,,,,,,5,20,40,30,5,,,,,,,,,
2012,47,2.5,0,0,1,5,8,11,20,24,25,6,0,0,,,,,,,
2012,48,2.5,,,,,,,,,50,50,,,,,,,,,
2012,52,2.5,0,0,0,0,0,0,0,50,50,0,0,0,,,,,,,
2012,56,2.5,0,0,0,0,0,0,0,30,70,0,0,0,,,,,,,
2012,57,2.4,,,,,,,,,,,,,,,,,,,
2012,58,2.5,,,,,,,,,,,,,,,,,,,
2012,67,2.7,,,,,,5,15,20,30,15,10,5,,,,,,,
2012,68,2.3,,,,,,,,60,40,,,,,,,,,,
2012,70,2.5,,,,,,,,10,90,,,,,,,,,,
2012,82,2.5,,,,,,,,,,,,,,,,,,,
2012,84,2.4,0,0,0,0,0,0,0,55,45,0,0,0,,,,,,,
2012,85,2.5251193197,0,0,0,0,0,0,.0000000204,10.5431999547,89.4479161305,.0088838944,0,0,,,,,,,
2012,88,2.5,,,,,,5,10,21,28,21,10,5,,,,,,,
2012,89,2.5,0,0,0,0,0,0,5,45,45,5,0,0,,,,,,,
2012,92,2.5,0,0,0,0,0,0,0,50,50,0,0,0,,,,,,,
2012,93,2.5,,,,,,2.5,7.5,10,80,,,,,,,,,,
2012,94,2.7,,,,,,,,10,82,8,,,,,,,,,
2012,95,2.3833333333,0,0,0,6.6666666667,0,6.6666666667,6.6666666667,23.3333333333,36.6666666666,13.3333333333,6.6666666667,0,,,,,,,
2012,96,2.3,,,,,,,,55,45,,,,,,,,,,
2012,98,2.6,,,,,,,,20,70,10,,,,,,,,,
2012,99,2.4,,,,,,,20,45,35,,,,,,,,,,
2012,101,2.6,0,0,0,0,0,0,0,10,80,10,0,0,,,,,,,
2012,103,2.5,,,,,,,,40,60,,,,,,,,,,
2012,104,2.5,0,0,0,0,0,0,5,20,60,15,0,0,,,,,,,
2012,105,2.4,,,,,,,,90,10,,,,,,,,,,
2012,107,2.5,0,0,0,0,0,0,0,50,50,0,0,0,,,,,,,
2012,108,2.60339,,,,,,,4.43,25.82,41.17,24.06,4.52,,,,,,,,
2012,110,2.4,0,0,0,0,0,0,.0015916865,49.9984083135,49.9984083135,.0015916865,0,0,,,,,,,
2012,111,2.5,,,,,,,,,100,,,,,,,,,,
2012,112,2.5,,,,,,,5,30,60,5,,,,,,,,,
2013,1,1.8,,,,,,20,50,30,,,,,,,,,,,
2013,2,2.8,,,,,,2,10,18,40,22,8,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,1.6,,,,,5,20,50,20,5,,,,,,,,,,
2013,5,2.1,,,,,,10,20,60,10,,,,,,,,,,
2013,6,1.9,,,,,,5,45,30,20,,,,,,,,,,
2013,7,1.8,,,,,,,,,,,,,,,,,,,
2013,8,2,,,1,4,7,15,26,28,15,3,1,,,,,,,,
2013,14,2,,,,,,,,,,,,,,,,,,,
2013,15,1.9,,,,,,15,55,20,10,,,,,,,,,,
2013,16,2.1,0,1,2,3,8,12,20,23,19,8,3,1,,,,,,,
2013,20,2.1,,,,,,15,35,40,10,,,,,,,,,,
2013,22,1.9,,,,,5,15,50,25,5,,,,,,,,,,
2013,23,1.9,,,,1,10,20,30,25,13,1,,,,,,,,,
2013,24,1.8,,,,,12.5,15,27.5,25,17.5,2.5,,,,,,,,,
2013,26,1.9,,,,,5,20,30,25,15,5,,,,,,,,,
2013,29,2.5,,,,,,,,40,50,10,,,,,,,,,
2013,30,1.9,,,,,,10,50,40,,,,,,,,,,,
2013,31,1.8,,,,,10,20,40,30,,,,,,,,,,,
2013,32,1.9,,,,,5,15,37,25,16,2,,,,,,,,,
2013,33,2,,,,,,,50,50,,,,,,,,,,,
2013,37,2,,,,,,5,41,45,9,,,,,,,,,,
2013,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2013,39,1.9,,,,,10,15,55,15,5,,,,,,,,,,
2013,41,1.8,,,,,,30,60,10,,,,,,,,,,,
2013,42,2,,,,,5,15,30,40,10,,,,,,,,,,
2013,47,2,0,2,3,5,10,12,20,22,18,5,3,0,,,,,,,
2013,48,1.9,,,,,,20,40,40,,,,,,,,,,,
2013,52,1.8,0,0,0,0,0,11,54,30,5,0,0,0,,,,,,,
2013,56,1.9,0,0,0,0,0,5,80,15,0,0,0,0,,,,,,,
2013,57,2.1,,,,,,,,,,,,,,,,,,,
2013,58,1.1,,,,,,,,,,,,,,,,,,,
2013,67,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2013,68,1.6,,,,0,15,20,30,25,10,,,,,,,,,,
2013,70,1.6,,,,,,,75,25,,,,,,,,,,,
2013,82,1.8,,,,,,,,,,,,,,,,,,,
2013,84,1.9,0,0,0,0,5,18,30,28,12,6,1,0,,,,,,,
2013,85,1.7989325347,.0004099968,.0107734113,.1630282627,1.394853262,6.7645903138,18.6356243041,29.208905864,26.0662145221,13.2418603263,3.8251873055,.6271773525,.0613750789,,,,,,,
2013,88,1.9,,,2.5,5,9,18,25,22,11,5,2.5,,,,,,,,
2013,89,2.1,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2013,92,1.9,.0005012382,.0123503862,.1775386413,1.4592520009,6.8740797358,16.132733036,28.3785147657,28.9235989099,12.551820396,4.5773831945,.8224467345,.089780961,,,,,,,
2013,93,2.1,,,,,,5,17.5,72.5,5,,,,,,,,,,
2013,94,2.6,,,,,1.5,8,10,20,32,16,10,2.5,,,,,,,
2013,95,1.7512169312,0,.5291005291,2.1164021164,4.5291005291,6.7619047619,20.6984126984,29.0476190477,15.8624338624,12.9894179894,5.291005291,1.1164021164,1.0582010582,,,,,,,
2013,96,1.8,,,,5,10,20,40,15,10,,,,,,,,,,
2013,98,1.8,,,,,5,25,40,20,10,,,,,,,,,,
2013,99,1.7,,,,,,20,50,30,,,,,,,,,,,
2013,101,2,0,0,0,0,5,5,40,40,5,5,0,0,,,,,,,
2013,103,2,,,,,5,15,25,35,15,5,,,,,,,,,
2013,104,1.9,0,0,0,0,5,20,35,25,10,5,0,0,,,,,,,
2013,105,1.7,,,,,5,20,60,15,,,,,,,,,,,
2013,107,1.9,.0005012382,.0123503862,.1775386413,1.4592520009,6.8740797358,16.132733036,28.3785147657,28.9235989099,12.551820396,4.5773831945,.8224467345,.089780961,,,,,,,
2013,108,2.061115,,,,,4.57,13.72,22.87,27.78,19.41,10.08,1.57,,,,,,,,
2013,110,1.8,0,.0000000001,.0000010558,.0018268587,.3960616362,11.5122402458,49.6853186802,34.5618346027,3.7837024621,.0588953508,.000119078,.0000000296,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2,,,,,,10,35,35,15,5,,,,,,,,,
2013Sep,1,1.9,,,,,5,10,60,20,5,,,,,,,,,,
2013Sep,2,2.8,,,,,2,6,10,18,35,20,7,2,,,,,,,
2013Sep,3,2.2,,2.5,2.5,7.5,7.5,12.5,20,25,17.5,2.5,2.5,,,,,,,,
2013Sep,4,1.5,,,,,5,20,50,20,5,,,,,,,,,,
2013Sep,5,2,,,,,10,20,30,30,10,,,,,,,,,,
2013Sep,6,2,,,,,,,30,45,20,5,,,,,,,,,
2013Sep,7,1.6,,,,,,,,,,,,,,,,,,,
2013Sep,8,2,,,,3,6,15,29,31,13,3,,,,,,,,,
2013Sep,14,2,,,,,,,,,,,,,,,,,,,
2013Sep,15,1.9,,,,,5,15,45,25,5,5,,,,,,,,,
2013Sep,16,1.9,1,2,3,4,10,18,23,21,10,5,2,1,,,,,,,
2013Sep,20,2,,,,,,20,40,30,10,,,,,,,,,,
2013Sep,22,1.8,,,,,10,20,45,20,5,,,,,,,,,,
2013Sep,23,1.9,,,,1,13,20,30,24,10,2,,,,,,,,,
2013Sep,24,1.7,,,,5,12.5,20,25,20,12.5,5,,,,,,,,,
2013Sep,26,1.6,,,,,5,25,35,20,15,,,,,,,,,,
2013Sep,29,2.5,,,,,,,,40,50,10,,,,,,,,,
2013Sep,30,1.8,,,,,,15,50,35,,,,,,,,,,,
2013Sep,31,1.5,,,,10,20,30,35,5,,,,,,,,,,,
2013Sep,32,,,,,,,,,,,,,,,,,,,,
2013Sep,33,2,,,,,,,50,50,,,,,,,,,,,
2013Sep,37,1.7,,,,,,8,41,41,9,1,,,,,,,,,
2013Sep,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2013Sep,39,1.7,,,,,,15,65,20,,,,,,,,,,,
2013Sep,41,,,,,,,,,,,,,,,,,,,,
2013Sep,42,1.9,,,,,10,15,35,25,15,,,,,,,,,,
2013Sep,47,1.74,,,,,,,,,,,,,,,,,,,
2013Sep,48,2,,,,,,20,20,60,,,,,,,,,,,
2013Sep,52,1.8,0,0,0,0,0,11,54,30,5,0,0,0,,,,,,,
2013Sep,56,1.6417273245,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,
2013Sep,57,1.6,,,,,,,,,,,,,,,,,,,
2013Sep,58,,,,,,,,,,,,,,,,,,,,
2013Sep,67,,,,,,,,,,,,,,,,,,,,
2013Sep,68,,,,,,,,,,,,,,,,,,,,
2013Sep,70,,,,,,,,,,,,,,,,,,,,
2013Sep,82,1.5,,,,,,,,,,,,,,,,,,,
2013Sep,84,,,,,,,,,,,,,,,,,,,,
2013Sep,85,1.7121444224,.0029428241,.0448745472,.4337688168,2.5615457755,9.2551088057,20.4844891722,27.7963554432,23.1319485791,11.8035330874,3.6904751262,.7062086919,.0887491307,,,,,,,
2013Sep,88,1.9,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2013Sep,89,1.9,0,0,0,5,10,15,20,20,15,10,5,0,,,,,,,
2013Sep,92,1.7,.145855586,.619213838,2.2815076078,6.2482215097,12.7214748949,17.1269896139,21.7134738994,20.2511385051,10.4809601466,5.7252997607,2.0294746683,.6563899696,,,,,,,
2013Sep,93,2,,,,,,7.5,17.5,70,5,,,,,,,,,,
2013Sep,94,2.4,,,,,4,8,13,30,20,12,8,5,,,,,,,
2013Sep,95,1.875,0,0,2.25,3,5,17.5,32.75,17.25,9.75,6.25,6.25,0,,,,,,,
2013Sep,96,1.7,,,,5,10,25,40,15,5,,,,,,,,,,
2013Sep,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2013Sep,99,,,,,,,,,,,,,,,,,,,,
2013Sep,101,1.9,,,,,,,,,,,,,,,,,,,
2013Sep,103,1.6,,,,,5,15,35,25,15,5,,,,,,,,,
2013Sep,104,1.8,0,0,0,0,5,15,35,25,15,5,0,0,,,,,,,
2013Sep,105,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2013Sep,107,1.7,.145855586,.619213838,2.2815076078,6.2482215097,12.7214748949,17.1269896139,21.7134738994,20.2511385051,10.4809601466,5.7252997607,2.0294746683,.6563899696,,,,,,,
2013Sep,108,2.04329,,,,.11,5.6,14.08,22.57,26.7,18.78,10.17,1.99,,,,,,,,
2013Sep,110,1.7,.0868056563,.2947016276,1.4583409117,4.7377889384,11.0926300719,18.7216815549,22.7811922028,19.9873851664,12.6434514112,5.7655941706,1.8949138292,.535514459,,,,,,,
2013Sep,111,,,,,,,,,,,,,,,,,,,,
2013Sep,112,2,,,,,,5,30,35,20,10,,,,,,,,,
2014,1,1.9,,,,,5,15,60,15,5,,,,,,,,,,
2014,2,2.5,,,,,5,10,15,20,20,15,10,5,,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,1.6,,,,5,10,15,40,15,10,5,,,,,,,,,
2014,5,1.8,,,,,,20,50,20,10,,,,,,,,,,
2014,6,2,,,,,,,30,40,30,,,,,,,,,,
2014,7,1.7,,,,,,,,,,,,,,,,,,,
2014,8,1.9,1,2,3,4,9,15,23,22,15,3,2,1,,,,,,,
2014,14,2,,,,,,,,,,,,,,,,,,,
2014,15,1.9,,,,,10,10,35,25,15,5,,,,,,,,,
2014,16,2,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2014,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2014,22,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2014,23,1.5,,,,5,10,20,25,18,15,5,2,,,,,,,,
2014,24,1.7,,,,5,12.5,22.5,25,20,10,5,,,,,,,,,
2014,26,1.9,,,,2.5,7.5,20,25,25,15,5,,,,,,,,,
2014,29,2.5,,,,,,,,40,50,10,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,2.2,,,,,5,15,30,35,10,5,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,2,,,,,,20,30,30,20,,,,,,,,,,
2014,37,2,,,,,,4,40,45,10,1,,,,,,,,,
2014,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2014,39,1.9,,,,,5,15,60,15,5,,,,,,,,,,
2014,41,1.7,,,,,,20,60,20,,,,,,,,,,,
2014,42,1.9,,,,,5,10,40,35,10,,,,,,,,,,
2014,47,1.9,0,3,5,8,10,12,20,20,15,4,3,0,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,1.5,0,0,0,1,6,39,42,11,1,0,0,0,,,,,,,
2014,56,1.9,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2014,57,2,,,,,,,,,,,,,,,,,,,
2014,58,.6,,,,,,,,,,,,,,,,,,,
2014,67,2.5,,,,,,5,10,20,30,20,10,5,,,,,,,
2014,68,1.6,,,,0,15,20,30,25,10,,,,,,,,,,
2014,70,1.5,,,,,,10,65,25,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,1.9,0,0,0,1,8,17,26,25,15,6,1,1,,,,,,,
2014,85,1.4693916318,.1252181898,.6202393132,2.4966626941,7.1755184062,14.7293147238,21.599807056,22.6313968359,16.9423606741,9.0613921586,3.4616607722,.9443007239,.2121284522,,,,,,,
2014,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2014,89,1.9,0,0,0,2.5,7.5,15,25,25,15,7.5,2.5,0,,,,,,,
2014,92,1.9,.0070189474,.0743277779,.5492047888,2.6718079514,8.5651126071,15.8646161422,24.884950228,25.8410638702,13.1406440786,6.3089258157,1.7366792159,.3556485768,,,,,,,
2014,93,1.9,,,,,,2.5,62.5,35,,,,,,,,,,,
2014,94,2.2,,,,2,6,12,15,30,18,10,5,2,,,,,,,
2014,95,1.8512169312,0,.5291005291,1.1164021164,2.5291005291,7.7619047619,17.6984126984,29.0476190477,18.8624338624,13.9894179894,5.291005291,2.1164021164,1.0582010582,,,,,,,
2014,96,2,,,,,,,,,,,,,,,,,,,
2014,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2014,99,,,,,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,1.8,0,0,0,0,5,15,35,25,15,5,0,0,,,,,,,
2014,105,1.9,,,,,5,15,55,20,5,,,,,,,,,,
2014,107,1.9,.0070189474,.0743277779,.5492047888,2.6718079514,8.5651126071,15.8646161422,24.884950228,25.8410638702,13.1406440786,6.3089258157,1.7366792159,.3556485768,,,,,,,
2014,108,2.05408,,,,.49,6.44,13.93,21.42,25.3,18.41,10.8,3.21,,,,,,,,
2014,110,1.8,.0000002904,.0000298299,.0038649159,.1761887036,2.8842846087,17.2133980978,37.9582542521,31.1553024813,9.499722667,1.0650550992,.043268188,.0006308661,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2014Sep,1,1.9,,,,,5,10,60,20,5,,,,,,,,,,
2014Sep,2,2.4,,,,2,5,10,15,18,18,17,12,3,,,,,,,
2014Sep,3,,,,,,,,,,,,,,,,,,,,
2014Sep,4,1.7,,,,5,10,15,40,15,10,5,,,,,,,,,
2014Sep,5,1.7,,,,,10,30,30,30,,,,,,,,,,,
2014Sep,6,2,,,,,,5,25,45,20,5,,,,,,,,,
2014Sep,7,1.8,,,,,,,,,,,,,,,,,,,
2014Sep,8,2,1,2,3,4,9,15,22,23,15,3,2,1,,,,,,,
2014Sep,14,2,,,,,,,,,,,,,,,,,,,
2014Sep,15,1.8,,,,,5,25,40,15,10,5,,,,,,,,,
2014Sep,16,2,0,1,2,3,8,12,20,23,19,8,3,1,,,,,,,
2014Sep,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2014Sep,22,1.9,,,,,10,25,40,20,5,,,,,,,,,,
2014Sep,23,1.6,,,,5,10,18,25,20,15,5,2,,,,,,,,
2014Sep,24,1.5,,,5,7.5,15,22.5,22.5,12.5,10,5,,,,,,,,,
2014Sep,26,1.9,,,,2.5,7.5,20,25,25,15,5,,,,,,,,,
2014Sep,29,2.5,,,,,,,,40,50,10,,,,,,,,,
2014Sep,30,,,,,,,,,,,,,,,,,,,,
2014Sep,31,2.4,,,,,10,20,25,30,10,5,,,,,,,,,
2014Sep,32,,,,,,,,,,,,,,,,,,,,
2014Sep,33,2,,,,,,20,30,30,20,,,,,,,,,,
2014Sep,37,2.2,,,,,,2,20,45,30,3,,,,,,,,,
2014Sep,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2014Sep,39,1.9,,,,,5,15,60,15,5,,,,,,,,,,
2014Sep,41,,,,,,,,,,,,,,,,,,,,
2014Sep,42,2,,,,,5,15,30,35,15,,,,,,,,,,
2014Sep,47,2.06,,,,,,,,,,,,,,,,,,,
2014Sep,48,,,,,,,,,,,,,,,,,,,,
2014Sep,52,1.5,0,0,0,1,6,39,42,11,1,0,0,0,,,,,,,
2014Sep,56,2,0,0,0,0,5,10,15,55,15,0,0,0,,,,,,,
2014Sep,57,1.8,,,,,,,,,,,,,,,,,,,
2014Sep,58,,,,,,,,,,,,,,,,,,,,
2014Sep,67,,,,,,,,,,,,,,,,,,,,
2014Sep,68,,,,,,,,,,,,,,,,,,,,
2014Sep,70,,,,,,,,,,,,,,,,,,,,
2014Sep,82,,,,,,,,,,,,,,,,,,,,
2014Sep,84,,,,,,,,,,,,,,,,,,,,
2014Sep,85,1.5222152514,.1786594269,.7399832844,2.6549994882,7.0479591522,13.8456707452,20.1319060164,21.6678128419,17.2628418355,10.1801149753,4.4430564213,1.4348849146,.4121108981,,,,,,,
2014Sep,88,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2014Sep,89,1.9,0,0,2.5,7.5,10,17.5,25,17.5,7.5,5,5,2.5,,,,,,,
2014Sep,92,1.8,.229022557,.7642717333,2.4249440274,5.9851190512,11.4924391883,15.2564053591,19.88383368,20.0411283421,11.710460498,7.4734467445,3.2648570626,1.4740717565,,,,,,,
2014Sep,93,2.2,,,,,,,20,60,20,,,,,,,,,,
2014Sep,94,1.9,,,2,4,10,13,25,17,12,9,6,2,,,,,,,
2014Sep,95,1.835,0,0,1.25,2,4,21.5,33.75,18.25,10.75,6.25,2.25,0,,,,,,,
2014Sep,96,2,,,,,,,,,,,,,,,,,,,
2014Sep,98,1.7,,,,10,15,17.5,22.5,20,15,,,,,,,,,,
2014Sep,99,,,,,,,,,,,,,,,,,,,,
2014Sep,101,,,,,,,,,,,,,,,,,,,,
2014Sep,103,,,,,,,,,,,,,,,,,,,,
2014Sep,104,1.8,0,0,0,0,5,15,35,25,15,5,0,0,,,,,,,
2014Sep,105,1.8,,,,,5,20,35,25,10,5,,,,,,,,,
2014Sep,107,1.8,.229022557,.7642717333,2.4249440274,5.9851190512,11.4924391883,15.2564053591,19.88383368,20.0411283421,11.710460498,7.4734467445,3.2648570626,1.4740717565,,,,,,,
2014Sep,108,2.05996,,,,.53,6.48,13.85,21.21,25.14,18.41,10.93,3.45,,,,,,,,
2014Sep,110,1.9,.0436648101,.1619892409,.8796129491,3.1717079337,8.2967681886,15.7490026005,21.6972542771,21.697254277,15.7490026005,8.2967681886,3.1717079337,1.0852670002,,,,,,,
2014Sep,111,,,,,,,,,,,,,,,,,,,,
2014Sep,112,2.5,,,,,,5,20,30,35,10,,,,,,,,,
2017,1,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2017,2,2,,1,4,6,7,12,20,20,15,8,5,2,,,,,,,
2017,3,2.1,2.5,2.5,2.5,5,7.5,10,15,20,15,10,5,5,,,,,,,
2017,4,2,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,5,1.8,,,,,15,25,35,15,10,,,,,,,,,,
2017,6,2,,,,,,5,10,50,30,5,,,,,,,,,
2017,7,2,,,,,,,,,,,,,,,,,,,
2017,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2017,14,2,,,,,,,,,,,,,,,,,,,
2017,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2017,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2017,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2017,22,1.8,,,,,10,15,50,15,10,,,,,,,,,,
2017,23,2.5,,,,3,6,10,15,20,25,15,6,,,,,,,,
2017,24,2,,,,2.5,7.5,12.5,20,20,15,10,7.5,5,,,,,,,
2017,26,1.9,,,,2.5,5,20,22.5,22.5,20,5,2.5,,,,,,,,
2017,29,2.8,,,,,,,,,60,40,,,,,,,,,
2017,30,1.9,,,,,,,,,,,,,,,,,,,
2017,31,2,,,,,,15,25,40,20,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2017,37,2.5,,,,,,1,9,44,34,12,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.9,,,,,5,20,55,15,5,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,1.8,,,,,,15,45,35,5,,,,,,,,,,
2017,47,2,0,2,3,5,10,15,17,18,17,10,3,0,,,,,,,
2017,48,1.8,,,,,,,,,,,,,,,,,,,
2017,52,2.4,0,0,0,0,0,1,5,45,46,3,0,0,,,,,,,
2017,56,2,0,0,0,5,5,15,25,35,10,5,0,0,,,,,,,
2017,57,2,,,,,,,,,,,,,,,,,,,
2017,58,.9,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.8,,,,0,15,20,25,20,10,10,,,,,,,,,
2017,70,1.8,,,,,,,65,35,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2017,89,1.9,0,0,2.5,7.5,10,10,20,20,10,10,7.5,2.5,,,,,,,
2017,92,1.9,.0070189474,.0743277779,.5492047888,2.6718079514,8.5651126071,15.8646161422,24.884950228,25.8410638702,13.1406440786,6.3089258157,1.7366792159,.3556485768,,,,,,,
2017,93,2,,,,,,10,25,55,10,,,,,,,,,,
2017,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2017,95,1.7266666667,0,0,0,3.6666666667,6,21.3333333333,37.3333333333,18.3333333333,8.6666666667,4.6666666667,0,0,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,2.2,,,,,,10,30,35,15,10,,,,,,,,,
2017,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2017,101,2,,,,,,,,,,,,,,,,,,,
2017,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2017,104,2,0,0,0,5,5,10,25,30,15,5,5,0,,,,,,,
2017,105,2,,,,,5,20,25,35,10,5,,,,,,,,,
2017,107,1.9,.0070189474,.0743277779,.5492047888,2.6718079514,8.5651126071,15.8646161422,24.884950228,25.8410638702,13.1406440786,6.3089258157,1.7366792159,.3556485768,,,,,,,
2017,108,1.830115,,,.96,5.61,10.61,15.61,20.52,19.19,14.14,9.09,4.27,,,,,,,,
2017,110,2,.3010996626,.5636620871,1.8617094019,4.421710756,8.5466379752,13.4446006707,17.2132505345,17.9369419171,15.2126827199,10.5009758899,5.8993996585,4.0973287266,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2012,1,-.6,,55,45,,,,,,,,,,,,,,,,
2012,2,-.3,,30,40,30,,,,,,,,,,,,,,,
2012,3,-.7,7.5,45,42.5,5,,,,,,,,,,,,,,,
2012,4,-.4,,20,60,20,,,,,,,,,,,,,,,
2012,5,-.3,,,90,10,,,,,,,,,,,,,,,
2012,6,-.3,,35,60,5,,,,,,,,,,,,,,,
2012,7,-.5,,,,,,,,,,,,,,,,,,,
2012,8,-.5,,30,60,10,,,,,,,,,,,,,,,
2012,14,-.2,,,,,,,,,,,,,,,,,,,
2012,15,-.4,,10,90,,,,,,,,,,,,,,,,
2012,16,-.4,10,35,40,11,3,1,0,0,0,0,0,0,,,,,,,
2012,20,-.4,,30,70,,,,,,,,,,,,,,,,
2012,22,-.5,,35,65,0,,,,,,,,,,,,,,,
2012,23,-.4,5,30,45,20,,,,,,,,,,,,,,,
2012,24,-.5,,30,70,,,,,,,,,,,,,,,,
2012,26,-.3,15,20,40,20,5,,,,,,,,,,,,,,
2012,29,-.4,,10,60,30,,,,,,,,,,,,,,,
2012,30,-.5,,,,,,,,,,,,,,,,,,,
2012,31,-.5,,30,60,10,,,,,,,,,,,,,,,
2012,32,-.4,6,38,51,5,,,,,,,,,,,,,,,
2012,33,-.8,10,80,10,,,,,,,,,,,,,,,,
2012,37,-.5,1,41,56,2,,,,,,,,,,,,,,,
2012,38,-.5,,10,80,10,,,,,,,,,,,,,,,
2012,39,-.4,,35,55,10,,,,,,,,,,,,,,,
2012,41,-.5,,10,90,,,,,,,,,,,,,,,,
2012,42,-.5,,20,75,5,,,,,,,,,,,,,,,
2012,47,-.5,17,25,20,17,10,8,3,0,0,0,0,0,,,,,,,
2012,48,-.5,,40,55,5,,,,,,,,,,,,,,,
2012,52,-.4,3,27,57,11,2,0,0,0,0,0,0,0,,,,,,,
2012,56,-.4,0,15,75,10,0,0,0,0,0,0,0,0,,,,,,,
2012,57,-.5,,,,,,,,,,,,,,,,,,,
2012,58,-.6,,,,,,,,,,,,,,,,,,,
2012,67,-.6,30,40,30,,,,,,,,,,,,,,,,
2012,68,-.5,10,40,40,10,,,,,,,,,,,,,,,
2012,70,-.4,,10,90,,,,,,,,,,,,,,,,
2012,82,-.6,,,,,,,,,,,,,,,,,,,
2012,84,-.5,5,45,50,0,0,0,0,0,0,0,0,0,,,,,,,
2012,85,-.4927411784,.1197528097,29.4680122975,67.9340244469,2.4778076753,.0004027704,.0000000002,0,0,0,0,0,0,,,,,,,
2012,88,-.5,15,20,30,20,10,5,,,,,,,,,,,,,
2012,89,-.5,10,40,40,10,0,0,0,0,0,0,0,0,,,,,,,
2012,92,-.3682114081,5.3864999605,31.4750438262,45.7117182578,16.0728428677,1.3291361318,.0245752494,.000183527,.0000001796,0,0,0,0,,,,,,,
2012,93,-.5,,45,55,,,,,,,,,,,,,,,,
2012,94,-.5,15,25,50,8,2,,,,,,,,,,,,,,
2012,95,-.35975,25.25,29,33,6.25,3.25,3.25,0,0,0,0,0,0,,,,,,,
2012,96,-.48,,20,75,5,,,,,,,,,,,,,,,
2012,98,-.5,5,40,50,5,,,,,,,,,,,,,,,
2012,99,-.5,,35,45,20,,,,,,,,,,,,,,,
2012,101,-.4,,20,80,,,,,,,,,,,,,,,,
2012,103,-.3,,30,50,20,,,,,,,,,,,,,,,
2012,104,-.5,0,30,60,10,0,0,0,0,0,0,0,0,,,,,,,
2012,105,-.3,,20,70,10,,,,,,,,,,,,,,,
2012,107,-.2154696249,.0001555978,3.0786980106,79.1632517985,17.7478777309,.0100168585,.0000000037,0,0,0,0,0,0,,,,,,,
2012,108,-.5601565,18.56,27.76,35.81,16.62,1.25,,,,,,,,,,,,,,
2012,110,-.4,7.6542313179,24.0409347972,44.5546093192,20.9109640571,2.7410399477,.0973116248,.0009067702,.0000021646,.0000000013,0,0,0,,,,,,,
2012,111,-.4,,,100,,,,,,,,,,,,,,,,
2012,112,-.25,,5,60,30,5,,,,,,,,,,,,,,
2013,1,.5,,,,30,50,20,,,,,,,,,,,,,
2013,2,1,2,7,10,14,19,22,14,6,4,2,,,,,,,,,
2013,3,.3,5,10,15,30,15,12.5,7.5,2.5,2.5,,,,,,,,,,
2013,4,.6,,,5,20,50,20,5,,,,,,,,,,,,
2013,5,.5,,,10,30,50,10,,,,,,,,,,,,,
2013,6,.6,,,10,30,50,10,,,,,,,,,,,,,
2013,7,.1,,,,,,,,,,,,,,,,,,,
2013,8,.3,6,10,19,27,22,11,5,,,,,,,,,,,,
2013,14,1.3,,,,,,,,,,,,,,,,,,,
2013,15,.5,,5,20,25,20,15,10,5,,,,,,,,,,,
2013,16,.5,9,5,13,20,23,19,7,3,1,0,0,0,,,,,,,
2013,20,.5,,,10,30,35,20,5,,,,,,,,,,,,
2013,22,.1,,15,30,40,15,,,,,,,,,,,,,,
2013,23,0,5,12,20,23,16,10,8,5,1,,,,,,,,,,
2013,24,0,7.5,17.5,25,22.5,15,10,2.5,,,,,,,,,,,,
2013,26,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2013,29,0,,,30,50,20,,,,,,,,,,,,,,
2013,30,.1,,,,,,,,,,,,,,,,,,,
2013,31,.3,,,10,50,30,10,,,,,,,,,,,,,
2013,32,.3,,5,20,38,26,9,2,,,,,,,,,,,,
2013,33,0,,,50,50,,,,,,,,,,,,,,,
2013,37,.3,,2,13,46,30,8,1,,,,,,,,,,,,
2013,38,0,,,20,60,20,,,,,,,,,,,,,,
2013,39,.3,,,20,45,25,10,,,,,,,,,,,,,
2013,41,.4,,,20,70,10,,,,,,,,,,,,,,
2013,42,.2,,10,30,50,10,,,,,,,,,,,,,,
2013,47,-.4,15,20,22,20,12,8,3,0,0,0,0,0,,,,,,,
2013,48,-.1,,10,60,25,5,,,,,,,,,,,,,,
2013,52,0,3,12,31,33,16,4,1,0,0,0,0,0,,,,,,,
2013,56,.3,0,5,10,60,15,5,5,0,0,0,0,0,,,,,,,
2013,57,.1,,,,,,,,,,,,,,,,,,,
2013,58,.1,,,,,,,,,,,,,,,,,,,
2013,67,.4,5,5,10,30,20,15,10,5,,,,,,,,,,,
2013,68,.5,10,10,15,15,25,10,10,5,,,,,,,,,,,
2013,70,.2,,,25,75,,,,,,,,,,,,,,,
2013,82,-.1,,,,,,,,,,,,,,,,,,,
2013,84,-.3,8,15,25,18,15,12,6,1,0,0,0,0,,,,,,,
2013,85,.267067096,6.4385849408,10.3285586171,17.4019610902,21.7020461008,20.0341246342,13.6898546006,6.9238301355,2.591456265,.7176215297,.1469882206,.0222622036,.0027116619,,,,,,,
2013,88,.2,7.5,10,20,25,20,10,5,2.5,,,,,,,,,,,
2013,89,.3,5,10,20,30,20,10,5,0,0,0,0,0,,,,,,,
2013,92,.0649854824,15.53917508,13.999549551,17.9954422531,18.5227382384,15.266632946,9.3039712963,5.7320411709,2.6165642724,.7220277787,.238123875,.052846345,.0108871932,,,,,,,
2013,93,.5,,,7.5,27.5,55,10,,,,,,,,,,,,,
2013,94,-.3,16,21,36,11,8,6,2,,,,,,,,,,,,
2013,95,.36025,.25,12,23.75,34.25,19.75,9.25,.75,0,0,0,0,0,,,,,,,
2013,96,.35,,10,30,45,15,,,,,,,,,,,,,,
2013,98,.5,,5,10,30,25,20,10,,,,,,,,,,,,
2013,99,.2,,15,30,35,20,,,,,,,,,,,,,,
2013,101,.2,,10,20,60,10,,,,,,,,,,,,,,
2013,103,.8,,5,20,25,30,15,5,,,,,,,,,,,,
2013,104,.3,0,5,25,35,20,10,5,0,0,0,0,0,,,,,,,
2013,105,.7,,,5,25,50,20,,,,,,,,,,,,,
2013,107,.8071283988,.1665660536,1.4307396358,7.1770516044,19.8470518098,30.3116597496,25.5884665313,11.9358953751,3.0719918199,.4352511077,.033851601,.0014408254,.0000338864,,,,,,,
2013,108,.5392735,7.86,7.46,12.79,16.65,18.49,14.92,11.06,7.19,3.33,.25,,,,,,,,,
2013,110,.3,11.3876890784,8.7971412841,15.3422881286,18.1690416418,17.4169337833,13.514738879,8.4884977962,4.3154376472,1.7756864547,.5913236401,.1593550778,.0418665888,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,.2,,5,20,35,30,10,,,,,,,,,,,,,
2013Q2,1,,,,,,,,,,,,,,,,,,,,
2013Q2,2,1.1,2,7,10,14,19,22,14,6,4,2,,,,,,,,,
2013Q2,3,-.5,7.5,12.5,35,15,10,7.5,5,5,2.5,,,,,,,,,,
2013Q2,4,.1,,5,20,50,20,5,,,,,,,,,,,,,
2013Q2,5,.8,,,10,20,35,25,10,,,,,,,,,,,,
2013Q2,6,.4,,,15,50,35,,,,,,,,,,,,,,
2013Q2,7,-.2,,,,,,,,,,,,,,,,,,,
2013Q2,8,-.1,10,20,32,24,10,4,,,,,,,,,,,,,
2013Q2,14,,,,,,,,,,,,,,,,,,,,
2013Q2,15,.2,,10,20,45,20,5,,,,,,,,,,,,,
2013Q2,16,0,9,6,20,22,16,9,9,4,1,3,1,0,,,,,,,
2013Q2,20,.7,,,10,30,35,20,5,,,,,,,,,,,,
2013Q2,22,-.1,10,25,40,25,,,,,,,,,,,,,,,
2013Q2,23,.1,5,12,20,23,16,10,8,5,1,,,,,,,,,,
2013Q2,24,.3,5,10,15,30,20,15,5,,,,,,,,,,,,
2013Q2,26,.7,,5,10,20,30,20,10,5,,,,,,,,,,,
2013Q2,29,0,,,30,50,20,,,,,,,,,,,,,,
2013Q2,30,.2,,,,,,,,,,,,,,,,,,,
2013Q2,31,.5,,,10,30,40,15,5,,,,,,,,,,,,
2013Q2,32,,,,,,,,,,,,,,,,,,,,
2013Q2,33,-.2,,20,60,20,,,,,,,,,,,,,,,
2013Q2,37,.1,,8,42,46,4,,,,,,,,,,,,,,
2013Q2,38,-.3,,20,60,20,,,,,,,,,,,,,,,
2013Q2,39,-.5,,35,50,15,,,,,,,,,,,,,,,
2013Q2,41,,,,,,,,,,,,,,,,,,,,
2013Q2,42,-.2,,25,50,25,,,,,,,,,,,,,,,
2013Q2,47,-.04,,,,,,,,,,,,,,,,,,,
2013Q2,48,-.2,,10,60,25,5,,,,,,,,,,,,,,
2013Q2,52,.2,3,12,16,33,31,4,1,0,0,0,0,0,,,,,,,
2013Q2,56,.6,0,5,10,25,50,5,5,0,0,0,0,0,,,,,,,
2013Q2,57,0,,,,,,,,,,,,,,,,,,,
2013Q2,58,,,,,,,,,,,,,,,,,,,,
2013Q2,67,,,,,,,,,,,,,,,,,,,,
2013Q2,68,,,,,,,,,,,,,,,,,,,,
2013Q2,70,,,,,,,,,,,,,,,,,,,,
2013Q2,82,-.5,,,,,,,,,,,,,,,,,,,
2013Q2,84,,,,,,,,,,,,,,,,,,,,
2013Q2,85,-.0017056801,3.358831054,12.5755795533,27.5590795278,31.3479826703,18.5145478907,5.6698761214,.8977549406,.0732189475,.0030631141,.0000654643,.0000007121,.0000000039,,,,,,,
2013Q2,88,-.2,17.5,20,25,20,11,4.5,2,,,,,,,,,,,,
2013Q2,89,0,5,20,25,25,20,5,0,0,0,0,0,0,,,,,,,
2013Q2,92,-.0539595247,27.7167989296,11.304064741,12.3243023341,12.1961414468,10.9550642125,8.1421015112,6.8416798111,4.997915319,2.4992786449,1.5963494906,.8096613817,.6166421775,,,,,,,
2013Q2,93,,,,,,,,,,,,,,,,,,,,
2013Q2,94,-.4,15,24,42,12,4,2,1,,,,,,,,,,,,
2013Q2,95,-.09925,13.25,25,32,15.25,9.75,4.75,0,0,0,0,0,0,,,,,,,
2013Q2,96,1.2,,,5,10,20,45,20,,,,,,,,,,,,
2013Q2,98,.2,5,15,25,30,15,10,,,,,,,,,,,,,
2013Q2,99,,,,,,,,,,,,,,,,,,,,
2013Q2,101,,,,,,,,,,,,,,,,,,,,
2013Q2,103,.8,,5,20,25,30,15,5,,,,,,,,,,,,
2013Q2,104,0,0,5,25,35,20,10,5,0,0,0,0,0,,,,,,,
2013Q2,105,.2,5,10,20,40,15,10,,,,,,,,,,,,,
2013Q2,107,.6795137932,.9985059932,3.905810284,11.413077016,21.5566463332,26.3299018087,20.8004434349,10.6261002597,3.5086485008,.7482383785,.1029564797,.0091306353,.000540876,,,,,,,
2013Q2,108,.277737,12.92,9.02,14.61,18.1,16.5,12.78,9.07,5.36,1.64,,,,,,,,,,
2013Q2,110,-.4,28.528165181,13.9735746253,18.6628365485,16.3618398408,11.5196408585,6.5130455267,2.9569594235,1.0779349437,.3154919944,.0741291495,.0139812283,.0024006798,,,,,,,
2013Q2,111,,,,,,,,,,,,,,,,,,,,
2013Q2,112,.2,,5,15,40,30,10,,,,,,,,,,,,,
2014,1,1.6,,,,,10,30,40,20,,,,,,,,,,,
2014,2,2,,,2,7,10,14,19,22,14,6,4,2,,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2014,5,1.2,,,5,10,30,40,10,5,,,,,,,,,,,
2014,6,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2014,7,1.2,,,,,,,,,,,,,,,,,,,
2014,8,1.3,3,5,8,10,19,25,17,10,3,,,,,,,,,,
2014,14,2,,,,,,,,,,,,,,,,,,,
2014,15,1.5,,,5,5,10,20,35,15,10,,,,,,,,,,
2014,16,1.4,6,3,5,9,16,21,18,10,6,4,2,0,,,,,,,
2014,20,1.3,,,10,20,25,30,15,,,,,,,,,,,,
2014,22,1,,,10,10,25,35,20,,,,,,,,,,,,
2014,23,1.8,4,6,7,9,12,15,17,15,10,5,,,,,,,,,
2014,24,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,26,.7,,5,10,20,30,20,10,5,,,,,,,,,,,
2014,29,.2,,,20,50,30,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,1.4,,,,10,20,35,30,5,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,1,,,,20,30,30,20,,,,,,,,,,,,
2014,37,1.2,,,1,6,29,33,28,3,,,,,,,,,,,
2014,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2014,39,1.4,,,,5,25,45,20,5,,,,,,,,,,,
2014,41,1.2,,,,10,30,60,,,,,,,,,,,,,
2014,42,1.5,,,,10,15,30,40,5,,,,,,,,,,,
2014,47,.5,5,8,15,15,19,17,13,6,2,0,0,0,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,1.2,0,0,1,3,19,48,23,4,1,1,0,0,,,,,,,
2014,56,1,0,0,5,15,25,35,10,5,5,0,0,0,,,,,,,
2014,57,.7,,,,,,,,,,,,,,,,,,,
2014,58,1.1,,,,,,,,,,,,,,,,,,,
2014,67,1.4,,,5,5,10,30,20,15,10,5,,,,,,,,,
2014,68,1.8,0,0,0,5,15,20,25,20,10,5,,,,,,,,,
2014,70,.9,,,,15,55,30,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,.8,1,2,10,14,22,20,14,10,5,1,1,0,,,,,,,
2014,85,1.321208539,2.1812623516,3.2875048025,6.3451490001,10.3201346355,14.145099708,16.3384056687,15.903732549,13.0458887382,9.0184057329,5.2536419859,2.5790266263,1.5817482013,,,,,,,
2014,88,1.5,,,3,6,11,22,25,18,9,4,2,,,,,,,,
2014,89,1.5,0,2.5,2.5,10,15,20,20,15,10,2.5,2.5,0,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,1,,,,12.5,20,55,12.5,,,,,,,,,,,,
2014,94,1.4,.5,1,2,10,12,25,22.5,15,8,4,,,,,,,,,
2014,95,1.53375,0,0,.75,11.25,20,29.25,19.75,8.75,6.75,3.5,0,0,,,,,,,
2014,96,1.5,,,5,10,15,30,35,5,,,,,,,,,,,
2014,98,1.5,,,,5,15,25,30,15,10,,,,,,,,,,
2014,99,,,,,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,1.4,0,0,0,5,20,35,30,10,0,0,0,0,,,,,,,
2014,105,1.2,,,,10,20,50,15,5,,,,,,,,,,,
2014,107,2.1549200182,.0005463464,.0097415513,.1137360817,.8412347249,3.9466301264,11.7570646439,22.258799873,26.7956142325,20.5141434683,9.9855576986,3.0886223543,.6883088987,,,,,,,
2014,108,1.507415,.22,1.87,5.02,8.02,11.01,14,16.54,14.66,11.64,8.63,5.6,2.79,,,,,,,
2014,110,1.4,1.9623269065,2.3275600159,5.58879185,9.6384319598,13.8609149648,16.621974303,16.621974303,13.8609149648,9.6384319598,5.58879185,2.7021814564,1.587705466,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,.8,,,10,20,30,30,10,,,,,,,,,,,,
2014Q2,1,,,,,,,,,,,,,,,,,,,,
2014Q2,2,1.8,,,2,7,10,14,19,22,14,6,4,2,,,,,,,
2014Q2,3,,,,,,,,,,,,,,,,,,,,
2014Q2,4,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2014Q2,5,1,,,,20,30,30,20,,,,,,,,,,,,
2014Q2,6,1.2,,,,,25,50,25,,,,,,,,,,,,
2014Q2,7,1.3,,,,,,,,,,,,,,,,,,,
2014Q2,8,1.3,3,5,8,11,17,24,19,10,3,,,,,,,,,,
2014Q2,14,,,,,,,,,,,,,,,,,,,,
2014Q2,15,1.25,,,5,5,15,45,15,10,5,,,,,,,,,,
2014Q2,16,1.5,7,2,4,9,12,17,19,15,8,4,3,0,,,,,,,
2014Q2,20,1.4,,,10,20,25,30,15,,,,,,,,,,,,
2014Q2,22,.9,,,10,25,35,30,,,,,,,,,,,,,
2014Q2,23,1,5,8,9,11,15,18,15,11,6,2,,,,,,,,,
2014Q2,24,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014Q2,26,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2014Q2,29,.2,,,20,50,30,,,,,,,,,,,,,,
2014Q2,30,,,,,,,,,,,,,,,,,,,,
2014Q2,31,1.5,,,,10,15,25,35,10,5,,,,,,,,,,
2014Q2,32,,,,,,,,,,,,,,,,,,,,
2014Q2,33,.7,,10,10,15,30,15,10,10,,,,,,,,,,,
2014Q2,37,1.1,,,,10,26,33,23,8,,,,,,,,,,,
2014Q2,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2014Q2,39,0,,,20,45,25,10,,,,,,,,,,,,,
2014Q2,41,,,,,,,,,,,,,,,,,,,,
2014Q2,42,1,,,,20,30,40,10,,,,,,,,,,,,
2014Q2,47,.16,,,,,,,,,,,,,,,,,,,
2014Q2,48,,,,,,,,,,,,,,,,,,,,
2014Q2,52,1.2,0,0,1,3,19,48,23,4,1,1,0,0,,,,,,,
2014Q2,56,1.2,0,0,5,15,25,35,10,5,5,0,0,0,,,,,,,
2014Q2,57,1,,,,,,,,,,,,,,,,,,,
2014Q2,58,,,,,,,,,,,,,,,,,,,,
2014Q2,67,,,,,,,,,,,,,,,,,,,,
2014Q2,68,,,,,,,,,,,,,,,,,,,,
2014Q2,70,,,,,,,,,,,,,,,,,,,,
2014Q2,82,,,,,,,,,,,,,,,,,,,,
2014Q2,84,,,,,,,,,,,,,,,,,,,,
2014Q2,85,1.2516564684,.934501357,2.2692570816,5.6205034092,10.8959775704,16.5345561308,19.6416213457,18.2654438875,13.2968004662,7.5772289238,3.3797860725,1.1798873392,.4044364161,,,,,,,
2014Q2,88,1.5,,,3,6,11,22,25,18,9,4,2,,,,,,,,
2014Q2,89,1.5,0,2.5,5,7.5,15,20,20,15,7.5,5,2.5,0,,,,,,,
2014Q2,92,,,,,,,,,,,,,,,,,,,,
2014Q2,93,,,,,,,,,,,,,,,,,,,,
2014Q2,94,1.3,.5,1,2,8,14,30,28,10,4,2.5,,,,,,,,,
2014Q2,95,1.5525,0,0,0,9.5,17,28.75,29.5,8.75,6.5,0,0,0,,,,,,,
2014Q2,96,1.5,,,,,,,,,,,,,,,,,,,
2014Q2,98,1.5,,,,10,15,25,30,15,5,,,,,,,,,,
2014Q2,99,,,,,,,,,,,,,,,,,,,,
2014Q2,101,,,,,,,,,,,,,,,,,,,,
2014Q2,103,,,,,,,,,,,,,,,,,,,,
2014Q2,104,1.6,0,0,0,0,5,20,35,30,10,0,0,0,,,,,,,
2014Q2,105,1,,,5,10,25,35,15,10,,,,,,,,,,,
2014Q2,107,2.0817059964,.014426621,.1013097313,.5640987763,2.2652523585,6.5629008359,13.7221962377,20.7107085964,22.5665157117,17.7518585147,10.0809335036,4.1320069645,1.5277921484,,,,,,,
2014Q2,108,1.52073,.71,2.65,6.07,9.14,12.2,15.27,16.57,13.66,10.57,7.48,4.39,1.29,,,,,,,
2014Q2,110,1,5.5750030651,4.5725381247,8.9225108584,12.5821746534,15.1765634866,15.6582405605,13.8186211435,10.431263229,6.7352783188,3.7197561644,1.7571361921,1.0509142035,,,,,,,
2014Q2,111,,,,,,,,,,,,,,,,,,,,
2014Q2,112,1.5,,,,,5,20,30,30,10,5,,,,,,,,,
2017,1,1.6,,,,,10,35,45,10,,,,,,,,,,,
2017,2,1.6,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2017,3,2.1,2.5,2.5,2.5,5,7.5,12.5,15,20,15,10,5,2.5,,,,,,,
2017,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,5,1.5,,,,,20,30,30,20,,,,,,,,,,,
2017,6,1.7,,,,,,30,50,20,,,,,,,,,,,
2017,7,1.7,,,,,,,,,,,,,,,,,,,
2017,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2017,14,,,,,,,,,,,,,,,,,,,,
2017,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2017,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2017,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2017,22,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2017,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2017,24,1.7,,,3,5,15,18,18,18,15,5,3,,,,,,,,
2017,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,29,1.5,,,,,10,20,60,10,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1,,,,10,20,40,20,10,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,2,,,,10,10,10,20,20,10,10,10,,,,,,,,
2017,37,1.8,,,,3,17,32,35,12,1,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,1.6,,,,,5,30,50,15,,,,,,,,,,,
2017,47,1.1,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,1.8,0,0,1,2,5,21,40,23,7,1,0,0,,,,,,,
2017,56,1.75,0,0,5,5,15,25,35,10,5,0,0,0,,,,,,,
2017,57,1.5,,,,,,,,,,,,,,,,,,,
2017,58,2,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,2.3,0,0,0,0,0,15,20,30,25,10,,,,,,,,,
2017,70,1.6,,,,,,45,55,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,1.9,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2017,89,2,0,2.5,2.5,5,5,15,20,20,15,7.5,5,2.5,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,,5,40,50,5,,,,,,,,,,
2017,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2017,95,2.04875,.25,0,0,8.25,10.25,15.25,13.75,31.75,11.75,3.5,3,2.25,,,,,,,
2017,96,1.5,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,20,35,25,10,,,,,,,,,,
2017,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2017,104,1.7,0,0,0,0,10,20,30,25,10,5,0,0,,,,,,,
2017,105,2.2,,,,5,5,10,25,35,15,5,,,,,,,,,
2017,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685977,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2017,108,1.664475,.93,2.09,4.29,6.16,8.02,9.89,13.21,11.75,11.86,9.99,8.11,13.7,,,,,,,
2017,110,1.7,1.2096559716,1.5325105305,3.9036678657,7.2439912969,11.3211242192,14.9010250714,16.5182067182,15.4216830416,12.1261089064,8.0302193424,4.4785956257,3.3132114104,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2,,,,,5,20,30,30,10,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2012,1,10.2,,,,,,,,,60,40,,,,,,,,,
2012,2,11.3,,,,,,,,,,5,90,5,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,,,,,,,,,,,,,,,,,,,,
2012,5,11.2,,,,,,,,,,,90,10,,,,,,,
2012,6,11.3,,,,,,,,,,,90,10,,,,,,,
2012,7,11.3,,,,,,,,,,,,,,,,,,,
2012,8,11.3,,,,,,,,,,,80,20,,,,,,,
2012,14,11.5,,,,,,,,,,,,,,,,,,,
2012,15,11.3,,,,,,,,,,,90,10,,,,,,,
2012,16,11.3,0,0,0,0,0,0,0,1,7,12,32,26,18,3,1,0,0,0,0
2012,20,11.3,,,,,,,,,,1,96,3,,,,,,,
2012,22,11.4,,,,,,,,,,10,45,35,10,,,,,,
2012,23,11.2,,,,,,,,,,,80,20,,,,,,,
2012,24,11.3,,,,,,,,,,2.5,85,12.5,,,,,,,
2012,26,11.2,,,,,,,,,,40,60,,,,,,,,
2012,29,11.3,,,,,,,,,,10,45,45,,,,,,,
2012,30,11.3,,,,,,,,,,,,,,,,,,,
2012,31,11.5,,,,,,,,,,20,50,30,,,,,,,
2012,32,11.3,,,,,,,,,5,12,45,32,6,,,,,,
2012,33,12,,,,,,,,,,,,50,50,,,,,,
2012,37,11.3,,,,,,,,,,,85,15,,,,,,,
2012,38,11.3,,,,,,,,,,10,80,10,,,,,,,
2012,39,11.3,,,,,,,,,,10,60,25,5,,,,,,
2012,41,11.1,,,,,,,,,,,90,10,,,,,,,
2012,42,11.2,,,,,,,,,,5,85,10,,,,,,,
2012,47,11.3,0,0,1,2,4,8,10,12,14,15,16,10,5,3,0,0,0,0,0
2012,48,11.3,,,,,,,,,,,,,,,,,,,
2012,52,11.3,0,0,0,0,0,1,1,2,5,17,44,23,6,1,0,0,0,0,0
2012,56,11.3,0,0,0,0,0,0,0,0,0,5,70,20,5,0,0,0,0,0,0
2012,57,11.4,,,,,,,,,,,,,,,,,,,
2012,58,11.2,,,,,,,,,,,,,,,,,,,
2012,67,11,,,,,,,,,10,20,30,25,15,,,,,,
2012,68,11.2,,,,,,,,,,,95,5,,,,,,,
2012,70,11.2,,,,,,,,,,,70,30,,,,,,,
2012,82,11.4,,,,,,,,,,,,,,,,,,,
2012,84,11.3,0,0,0,0,0,0,0,0,0,0,80,20,0,0,0,0,0,0,0
2012,85,11.3532600944,0,0,0,0,0,0,0,0,.0000938197,1.1715558073,58.0674376546,40.4477768885,.3131275224,.0000083075,0,0,0,0,0
2012,88,11.4,,,,,,,,5,10,17.5,35,17.5,10,5,,,,,
2012,89,11.3,0,0,0,0,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,11.5,,,,,,,,,,10,30,60,,,,,,,
2012,94,11.3,,,,,,,,,,5,80,15,,,,,,,
2012,95,11.3014705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,6.7647058824,11.6470588235,14.6470588235,21,20,14,4,2,0,0,0,0
2012,96,11.5,,,,,,,,,,,40,60,,,,,,,
2012,98,11.3,,,,,,,,,,5,60,35,,,,,,,
2012,99,11.8,,,,,,,,,,,20,50,30,,,,,,
2012,101,11.3,,,,,,,,,,5,60,30,5,,,,,,
2012,103,11.3,,,,,,,,,,,80,20,,,,,,,
2012,104,11.3,0,0,0,0,0,0,0,0,0,15,55,30,0,0,0,0,0,0,0
2012,105,11.2,,,,,,,,,,,95,5,,,,,,,
2012,107,11.3,0,0,0,0,0,0,0,0,0,.0018918515,96.5184916584,3.4796164901,0,0,0,0,0,0,0
2012,108,11.5067075,,,,,,,,,,1.88,30.04,46.77,20.51,.8,,,,,
2012,110,11.2,0,0,0,0,0,.0000000698,.000107091,.0308689059,1.7274495498,19.7207430249,48.5973726983,26.6578196969,3.1866512221,.0786076951,.0003796997,.0000003464,.0000000001,0,0
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,11.2,,,,,,,,5,10,25,35,20,5,,,,,,
2013,1,11,,,,,,,,,5,20,40,30,5,,,,,,
2013,2,11.2,,,,,,,,,10,20,40,20,10,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,5,10.8,,,,,,,,,10,50,30,10,,,,,,,
2013,6,11.4,,,,,,,,,,10,60,30,,,,,,,
2013,7,11.8,,,,,,,,,,,,,,,,,,,
2013,8,11.6,,,,,,,,,1,4,27,37,24,5,2,,,,
2013,14,12.5,,,,,,,,,,,,,,,,,,,
2013,15,11.7,,,,,,,,,,10,15,45,30,,,,,,
2013,16,11.8,0,0,0,0,0,1,2,4,6,8,15,24,22,13,5,0,0,0,0
2013,20,11.8,,,,,,,,,,10,20,40,30,,,,,,
2013,22,12,,,,,,,,,,,10,30,40,20,,,,,
2013,23,11.8,,,,,,,,,,13,20,30,25,10,2,,,,
2013,24,11.8,,,,,,,,,5,10,20,25,20,15,5,,,,
2013,26,11.5,,,,,,,,,,10,40,40,10,,,,,,
2013,29,11.8,,,,,,,,,,,30,60,10,,,,,,
2013,30,12,,,,,,,,,,,,,,,,,,,
2013,31,11.2,,,,,,,,,10,20,40,25,5,,,,,,
2013,32,12,,,,,,,,,,3,15,25,29,20,6,2,,,
2013,33,12,,,,,,,,,,,10,40,40,10,,,,,
2013,37,11.6,,,,,,,,,,1,39,48,12,,,,,,
2013,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2013,39,11.5,,,,,,,,,,10,35,45,10,,,,,,
2013,41,11.4,,,,,,,,,,,70,30,,,,,,,
2013,42,11.1,,,,,,,,,,20,70,10,,,,,,,
2013,47,12,0,0,0,0,0,2,4,6,8,10,12,14,15,13,9,5,2,0,0
2013,48,12,,,,,,,,,,,,,,,,,,,
2013,52,12.3,0,0,0,0,0,0,0,0,1,2,5,16,48,25,3,0,0,0,0
2013,56,11.7,0,0,0,0,0,0,0,0,0,5,20,60,10,5,0,0,0,0,0
2013,57,10,,,,,,,,,,,,,,,,,,,
2013,58,10.9,,,,,,,,,,,,,,,,,,,
2013,67,11.5,,,,,,,,,,10,20,30,25,15,,,,,
2013,68,11.4,,,,,,,,,,15,45,30,5,5,,,,,
2013,70,11.9,,,,,,,,,,,,65,35,,,,,,
2013,82,12.1,,,,,,,,,,,,,,,,,,,
2013,84,11.8,0,0,0,0,0,0,0,0,0,0,25,45,25,5,0,0,0,0,0
2013,85,11.7500029182,.0000001387,.000003406,.0000635871,.0008766961,.0089299005,.0672238905,.3741409349,1.54001458,4.6894249975,10.5663679976,17.6207510299,21.7504585302,19.8737515076,13.4415460236,6.7287719259,2.4926967754,.6832088707,.1385060169,.0232631909
2013,88,11.82,,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,
2013,89,12.2,0,0,0,0,0,0,0,0,0,5,10,20,30,20,10,5,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,11.3,,,,,,,,,,5,75,20,,,,,,,
2013,94,11.6,,,,,,,,2,8,12,18,30,15,10,5,,,,
2013,95,11.6614705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,4.7647058824,6.6470588235,8.6470588235,14,23,21,11,5,0,0,0,0
2013,96,11.8,,,,,,,,,,,15,50,35,,,,,,
2013,98,11.6,,,,,,,,,,15,20,40,15,10,,,,,
2013,99,12.8,,,,,,,,,,,,,10,60,30,,,,
2013,101,11.7,,,,,,,,,,10,10,70,10,,,,,,
2013,103,11.4,,,,,,,,,5,10,35,30,15,5,,,,,
2013,104,11.5,0,0,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0
2013,105,11.5,,,,,,,,,,10,40,45,5,,,,,,
2013,107,11.6,0,0,0,0,0,0,.0000000576,.0001435768,.053109895,3.0503603377,29.2149410488,50.5290562645,16.2265780627,.9173861247,.0084128691,.0000117607,.0000000024,0,0
2013,108,11.8312775,,,,,,,,,1.97,9.65,17.69,25.58,23.31,14.92,6.55,.33,,,
2013,110,11.7,0,0,0,.0000000024,.0000005591,.0000625196,.0033768711,.0885023806,1.1311652602,7.0873557861,21.8712012753,33.3557780618,25.1759571761,9.3952807913,1.7282881475,.1560076997,.0068747964,.0001471426,.0000015302
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,11.5,,,,,,,,,5,10,35,35,10,5,,,,,
2013Aug,1,,,,,,,,,,,,,,,,,,,,
2013Aug,2,11.1,,,,,,,,,10,21,40,19,10,,,,,,
2013Aug,3,,,,,,,,,,,,,,,,,,,,
2013Aug,4,,,,,,,,,,,,,,,,,,,,
2013Aug,5,10.6,,,,,,,,10,25,40,25,,,,,,,,
2013Aug,6,11.2,,,,,,,,,,15,60,25,,,,,,,
2013Aug,7,12,,,,,,,,,,,,,,,,,,,
2013Aug,8,11.6,,,,,,,,,1,5,26,36,24,6,2,,,,
2013Aug,14,,,,,,,,,,,,,,,,,,,,
2013Aug,15,11.7,,,,,,,,,5,10,15,40,15,15,,,,,
2013Aug,16,11.6,0,0,0,0,0,1,2,4,6,8,17,24,20,13,5,0,0,0,0
2013Aug,20,11.8,,,,,,,,,,10,20,40,30,,,,,,
2013Aug,22,12.3,,,,,,,,,,,10,15,35,25,15,,,,
2013Aug,23,11.9,,,,,,,,,,,,,,,,,,,
2013Aug,24,11.7,,,,,,,,,5,12.5,20,25,20,12.5,5,,,,
2013Aug,26,11.7,,,,,,,,,,10,40,40,10,,,,,,
2013Aug,29,11.8,,,,,,,,,,,30,60,10,,,,,,
2013Aug,30,,,,,,,,,,,,,,,,,,,,
2013Aug,31,11,,,,,,,,10,20,30,30,10,,,,,,,
2013Aug,32,,,,,,,,,,,,,,,,,,,,
2013Aug,33,12,,,,,,,,,,,10,40,40,10,,,,,
2013Aug,37,11.5,,,,,,,,,,4,42,44,10,,,,,,
2013Aug,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2013Aug,39,11.4,,,,,,,,,5,10,45,30,10,,,,,,
2013Aug,41,,,,,,,,,,,,,,,,,,,,
2013Aug,42,10.8,,,,,,,,,20,70,10,,,,,,,,
2013Aug,47,12,,,,,,,,,,,,,,,,,,,
2013Aug,48,12.1,,,,,,,,,,,,,,,,,,,
2013Aug,52,12.4,0,0,0,0,0,0,0,0,0,1,3,13,51,27,5,0,0,0,0
2013Aug,56,11.7,0,0,0,0,0,0,0,0,0,5,20,60,10,5,0,0,0,0,0
2013Aug,57,10.5,,,,,,,,,,,,,,,,,,,
2013Aug,58,,,,,,,,,,,,,,,,,,,,
2013Aug,67,,,,,,,,,,,,,,,,,,,,
2013Aug,68,,,,,,,,,,,,,,,,,,,,
2013Aug,70,,,,,,,,,,,,,,,,,,,,
2013Aug,82,,,,,,,,,,,,,,,,,,,,
2013Aug,84,,,,,,,,,,,,,,,,,,,,
2013Aug,85,11.7337840463,0,0,0,.0000000083,.0000013694,.0001148329,.0049034397,.1070212904,1.1988387077,6.9210303231,20.6681489152,32.0119566439,25.7457864268,10.7455754249,2.3223291629,.2590048347,.0148464819,.0004355734,.0000065648
2013Aug,88,11.8,,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,
2013Aug,89,12.3,0,0,0,0,0,0,0,0,0,5,10,20,30,20,10,5,0,0,0
2013Aug,92,,,,,,,,,,,,,,,,,,,,
2013Aug,93,,,,,,,,,,,,,,,,,,,,
2013Aug,94,11.3,,,,,,1,2,4,12,14,25,18,12.5,8,3.5,,,,
2013Aug,95,11.84,0,0,0,.1111111111,1.1111111111,2.1111111111,2.6666666667,3.1111111111,4.6666666667,6.6666666667,14.5555555556,23.9999999999,20,11,6,3,1,0,0
2013Aug,96,11.7,,,,,,,,,,5,20,45,25,5,,,,,
2013Aug,98,11.5,,,,,,,,,5,15,20,25,20,10,5,,,,
2013Aug,99,,,,,,,,,,,,,,,,,,,,
2013Aug,101,,,,,,,,,,,,,,,,,,,,
2013Aug,103,11.4,,,,,,,,,5,10,35,30,15,5,,,,,
2013Aug,104,11.4,0,0,0,0,0,0,0,5,5,15,35,20,15,5,0,0,0,0,0
2013Aug,105,11.1,,,,,,,,,10,25,50,15,,,,,,,
2013Aug,107,11.7,0,0,0,0,0,.0000000008,.0000018386,.0009780261,.119990323,3.4953604364,25.1279745549,46.2819617846,22.1767358662,2.7147140752,.0817001648,.0005819749,.0000009541,.0000000004,0
2013Aug,108,11.44695,,,,,,,,1.66,8.45,15.61,22.77,23.94,16.55,9.09,1.93,,,,
2013Aug,110,11.7,.0000000001,.0000000029,.0000002261,.0000108603,.0003310958,.0064146883,.0790785826,.6210935351,3.1116921034,9.9550666445,20.3549886128,26.6146680879,22.2581840603,11.9045602291,4.0698277143,.888647646,.1238009222,.0109911076,.0006438807
2013Aug,111,,,,,,,,,,,,,,,,,,,,
2013Aug,112,11.5,,,,,,,,,5,10,35,35,10,5,,,,,
2014,1,9.8,,,,,,,5,50,40,5,,,,,,,,,
2014,2,10.6,,,,,,,5,10,20,30,20,10,5,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,,,,,,,,,,,,,,,,,,,,
2014,5,9.5,,,,,,,20,40,30,10,,,,,,,,,
2014,6,11.2,,,,,,,,,,30,40,30,,,,,,,
2014,7,11.8,,,,,,,,,,,,,,,,,,,
2014,8,11.5,,,,,,,,1,3,8,23,28,20,12,4,1,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,11.7,,,,,,,,,5,10,25,25,20,15,,,,,
2014,16,11.2,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2014,20,11.4,,,,,,,,,,15,35,30,20,,,,,,
2014,22,12.5,,,,,,,,,,,10,15,25,35,15,,,,
2014,23,12,,,,,,,,,,10,15,24,26,20,5,,,,
2014,24,11.9,,,,,,,,2.5,5,10,12.5,20,25,15,7.5,2.5,,,
2014,26,11.2,,,,,,,,,5,20,50,20,5,,,,,,
2014,29,11.8,,,,,,,,,,,30,60,10,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,10.5,,,,,,,,10,30,40,15,5,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,11,,,,,,,,10,10,30,30,10,10,,,,,,
2014,37,11.2,,,,,,,,,1,10,44,39,6,,,,,,
2014,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2014,39,11,,,,,,,,,5,25,45,20,5,,,,,,
2014,41,11,,,,,,,,,,20,50,30,,,,,,,
2014,42,11,,,,,,,,,20,25,50,5,,,,,,,
2014,47,12.2,0,0,0,0,0,2,4,6,8,10,12,14,15,13,9,5,2,0,0
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,12.4,0,0,0,0,0,0,0,0,0,1,3,13,51,27,5,0,0,0,0
2014,56,11,0,0,0,0,0,0,0,5,5,10,50,20,5,5,0,0,0,0,0
2014,57,9,,,,,,,,,,,,,,,,,,,
2014,58,10.1,,,,,,,,,,,,,,,,,,,
2014,67,11.5,,,,,,,,,,10,20,30,25,15,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,12.3,,,,,,,,,,,,20,55,25,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,11.3,0,0,0,0,0,0,0,1,10,18,27,24,14,5,1,0,0,0,0
2014,85,11.2462746626,.0026889915,.0119336188,.0528549482,.1972353258,.620141749,1.6429483975,3.6677573711,6.8997822001,10.9380478003,14.6124301499,16.4508636375,15.6077684332,12.4789426087,8.4080526423,4.7740433858,2.2842319413,.9209660606,.3128820138,.1164287246
2014,88,11.6,,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,
2014,89,11.2,0,0,0,0,0,2.5,2.5,5,15,15,20,15,15,5,2.5,2.5,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,11,,,,,,,,,,45,45,10,,,,,,,
2014,94,10.9,,,,,,2.5,5,10,15,20,17.5,12,8,6,4,,,,
2014,95,11.6214705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,6.7647058824,6.6470588235,8.6470588235,16,21,19,9,5,2,0,0,0
2014,96,11.2,,,,,,,,,,,,,,,,,,,
2014,98,11,,,,,,,,5,15,20,30,15,10,5,,,,,
2014,99,,,,,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,11.1,0,0,0,0,0,0,0,5,15,25,30,20,5,0,0,0,0,0,0
2014,105,11.1,,,,,,,,5,15,30,50,,,,,,,,
2014,107,11.8,0,0,0,.0000000044,.0000008241,.0000772253,.0036373838,.0864503263,1.0412752367,6.3840155709,20.0020018431,32.119701188,26.4705192292,11.1894322771,2.4205151515,.266991732,.0149526234,.0004293842,0
2014,108,11.3148675,,,,,,1.15,4.23,7.34,10.45,13.56,16.58,15.58,12.43,9.28,6.12,2.97,.31,,
2014,110,11.5,.0000000163,.0000003502,.0000123443,.0002878956,.0045618146,.0491493157,.3603414289,1.7990755032,6.120842717,14.198371479,22.464989048,24.2501013964,17.8598336138,8.9728605538,3.0741728168,.7178845372,.1141930218,.0123643999,.0009577475
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,11,,,,,,,,5,15,35,30,10,5,,,,,,
2014Aug,1,,,,,,,,,,,,,,,,,,,,
2014Aug,2,10.4,,,,,,,5,10,22,30,18,10,5,,,,,,
2014Aug,3,,,,,,,,,,,,,,,,,,,,
2014Aug,4,,,,,,,,,,,,,,,,,,,,
2014Aug,5,9.8,,,,,,,20,30,30,20,,,,,,,,,
2014Aug,6,11.1,,,,,,,,,,20,60,20,,,,,,,
2014Aug,7,11.7,,,,,,,,,,,,,,,,,,,
2014Aug,8,11.5,,,,,,,,1,2,11,22,25,19,14,4,2,,,
2014Aug,14,,,,,,,,,,,,,,,,,,,,
2014Aug,15,11.6,,,,,,,,,5,15,20,30,20,10,,,,,
2014Aug,16,11.1,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2014Aug,20,11.4,,,,,,,,,,15,35,30,20,,,,,,
2014Aug,22,12.2,,,,,,,,,,,10,20,35,25,10,,,,
2014Aug,23,11.9,,,,,,,,,,,,,,,,,,,
2014Aug,24,12,,,,,,,,,5,10,12.5,20,22.5,15,10,5,,,
2014Aug,26,11.1,,,,,,,,,5,20,50,20,5,,,,,,
2014Aug,29,11.8,,,,,,,,,,,30,60,10,,,,,,
2014Aug,30,,,,,,,,,,,,,,,,,,,,
2014Aug,31,10.2,,,,,,,10,25,35,20,10,,,,,,,,
2014Aug,32,,,,,,,,,,,,,,,,,,,,
2014Aug,33,11.5,,,,,,,,,10,10,30,30,10,10,,,,,
2014Aug,37,11.1,,,,,,,,,2,28,40,27,3,,,,,,
2014Aug,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2014Aug,39,11,,,,,,,,,10,20,45,20,5,,,,,,
2014Aug,41,,,,,,,,,,,,,,,,,,,,
2014Aug,42,10.6,,,,,,,,5,15,45,30,5,,,,,,,
2014Aug,47,12.2,,,,,,,,,,,,,,,,,,,
2014Aug,48,,,,,,,,,,,,,,,,,,,,
2014Aug,52,12.4,0,0,0,0,0,0,0,0,0,1,3,13,51,27,5,0,0,0,0
2014Aug,56,11.2,0,0,0,0,0,0,0,5,5,10,50,20,5,5,0,0,0,0,0
2014Aug,57,9.5,,,,,,,,,,,,,,,,,,,
2014Aug,58,,,,,,,,,,,,,,,,,,,,
2014Aug,67,,,,,,,,,,,,,,,,,,,,
2014Aug,68,,,,,,,,,,,,,,,,,,,,
2014Aug,70,,,,,,,,,,,,,,,,,,,,
2014Aug,82,,,,,,,,,,,,,,,,,,,,
2014Aug,84,,,,,,,,,,,,,,,,,,,,
2014Aug,85,11.1969134296,.0000805646,.0007853994,.0064594823,.0415513672,.2090899635,.8232186596,2.5362827776,6.1155805453,11.5420167807,17.0515646083,19.7200014395,17.8532783696,12.6529489565,7.0195476477,3.0481610606,1.0359381216,.2755127045,.0573319435,.010649608
2014Aug,88,11.6,,,,,,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,
2014Aug,89,11.3,0,0,0,0,0,0,2.5,7.5,15,15,20,15,15,7.5,2.5,0,0,0,0
2014Aug,92,,,,,,,,,,,,,,,,,,,,
2014Aug,93,,,,,,,,,,,,,,,,,,,,
2014Aug,94,10.6,,,,,2,6,8,10,14,25,14,12,6,3,,,,,
2014Aug,95,11.585,0,0,0,1.1111111111,2.1111111111,3.1111111111,3.6666666667,4.1111111111,5.6666666667,7.6666666667,15.5555555556,21.9999999999,19,9,4,2,1,0,0
2014Aug,96,11,,,,,,,,,,,,,,,,,,,
2014Aug,98,10.9,,,,,,,5,10,15,30,25,10,5,,,,,,
2014Aug,99,,,,,,,,,,,,,,,,,,,,
2014Aug,101,,,,,,,,,,,,,,,,,,,,
2014Aug,103,,,,,,,,,,,,,,,,,,,,
2014Aug,104,10.8,0,0,0,0,0,0,5,10,15,35,20,10,5,0,0,0,0,0,0
2014Aug,105,11,,,,,,,,,20,20,60,,,,,,,,
2014Aug,107,11.8,0,0,.0000000007,.000000117,.0000104254,.0005116676,.0138680682,.2081517364,1.7351114109,8.0547705254,20.8725515864,30.2415097048,24.5149556994,11.1145176287,2.8143575891,.3971475155,.0311493386,.0013869859,0
2014Aug,108,10.88555,,,,,1.1,4.03,6.99,9.95,12.91,15.87,15.68,12.68,9.67,6.67,3.67,.78,,,
2014Aug,110,11.4,.0052764865,.0131970875,.0589835539,.2031238738,.5992763201,1.5147571729,3.2803535439,6.0865362984,9.6760923383,13.1800276616,15.382375663,15.3823756632,13.1800276616,9.6760923383,6.0865362984,3.2803535439,1.5147571729,.5992763201,.2805810017
2014Aug,111,,,,,,,,,,,,,,,,,,,,
2014Aug,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2017,1,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2017,2,8,4,7,12,18,17,12,8,6,5,4,3,2,1,1,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,5,7.5,,,20,40,20,10,10,,,,,,,,,,,,
2017,6,9.5,,,,,,,15,40,30,15,,,,,,,,,
2017,7,10.7,,,,,,,,,,,,,,,,,,,
2017,8,8.5,,,1,8,20,25,19,13,8,5,1,,,,,,,,
2017,14,,,,,,,,,,,,,,,,,,,,
2017,15,9,,,5,10,15,15,30,10,10,5,,,,,,,,,
2017,16,9.6,1,3,5,6,8,10,13,17,13,12,6,3,2,1,0,0,0,0,0
2017,20,10.2,,,,,,,5,20,30,20,15,10,,,,,,,
2017,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2017,23,8,1,2,5,11,14,12,10,9,8,7,6,5,4,3,2,1,,,
2017,24,9.7,,,,5,8,10,15,20,18,12.5,9,2.5,,,,,,,
2017,26,10,,,,,2.5,7.5,15,25,25,15,7.5,2.5,,,,,,,
2017,29,11,,,,,,,,,,30,50,20,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,8,,,10,20,30,25,10,5,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,8,,10,20,20,20,20,10,,,,,,,,,,,,
2017,37,8.8,,,,2,10,29,26,24,6,3,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,9.4,,,,,,20,40,25,10,5,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,8.8,,,,,10,70,10,10,,,,,,,,,,,
2017,47,,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,9.4,0,0,0,0,3,11,41,36,8,1,0,0,0,0,0,0,0,0,0
2017,56,8.5,0,0,5,10,25,20,15,10,5,5,5,0,0,0,0,0,0,0,0
2017,57,8,,,,,,,,,,,,,,,,,,,
2017,58,8.5,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,8.4,,,,,55,45,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,9.9,0,0,1,3,7,14,17,24,20,8,3,1,1,1,0,0,0,0,0
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,9.6,,,,,5,11,20,28,20,11,5,,,,,,,,
2017,89,8,5,10,15,20,20,15,10,5,0,0,0,0,0,0,0,0,0,0,0
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2017,94,6.8,30,50,15,5,,,,,,,,,,,,,,,
2017,95,9.0264705882,0,0,5,14.7647058824,13.8823529412,17.6470588235,25.6470588235,13.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,8.5,,,7.5,17.5,25,25,15,10,,,,,,,,,,,
2017,99,8.8,,,,,10,60,30,,,,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,9,0,0,5,10,15,20,25,15,5,5,0,0,0,0,0,0,0,0,0
2017,105,9.8,,,,,,10,25,35,25,5,,,,,,,,,
2017,107,10,.1090602062,.304341969,.9232358403,2.3413450826,4.9640819636,8.7993124461,13.0408792495,16.159270562,16.741639915,14.5022828702,10.5034936425,6.3603833448,3.2201365112,1.3629896754,.4823037217,.1426716907,.0352793627,.0072919465,0
2017,108,9.72716925,3.33,2.8,4.7,6.02,7.35,8.68,10,11.17,10.4,9.07,7.74,6.4,5.07,3.74,2.4,1.07,.06,,
2017,110,9,.6951814354,1.2453708771,3.8310934088,8.1846007453,13.7919409873,18.3329533817,19.2235257479,15.9011903586,10.3755844376,5.340235351,2.1679060285,.694080265,.175232961,.0348817613,.0054738198,.0006770485,.0000659949,.0000050685,.0000003218
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,9,,,,5,10,20,30,20,10,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2012,1,,,,,,,,,,,,,,,,,,,,
2012,2,,,,1.9,,,,,,,,,,,,,,,,
2012,3,,,,,,,,,,,,,,,,,,,,
2012,4,,,,,,,,,,,,,,,,,,,,
2012,5,,,,2.2,,,,,,,,,,,,,,,,
2012,6,,,,1.6,,,,,,,,,,,,,,,,
2012,7,,,,2,,,,,,,,,,,,,,,,
2012,8,,,,1.7,,,,,,,,,,,,,,,,
2012,14,,,,,,,,,,,,,,,,,,,,
2012,15,,,,,,,,,,,,,,,,,,,,
2012,16,,,,2.2,,,,,,,,,,,,,,,,
2012,20,,,,1.8,,,,,,,,,,,,,,,,
2012,22,,,,2,,,,,,,,,,,,,,,,
2012,23,,,,1.8,,,,,,,,,,,,,,,,
2012,24,,,,1.7,,,,,,,,,,,,,,,,
2012,26,,,,,,,,,,,,,,,,,,,,
2012,29,,,,2,,,,,,,,,,,,,,,,
2012,30,,,,,,,,,,,,,,,,,,,,
2012,31,,,,,,,,,,,,,,,,,,,,
2012,32,,,,1.2,,,,,,,,,,,,,,,,
2012,33,,,,,,,,,,,,,,,,,,,,
2012,37,,,,,,,,,,,,,,,,,,,,
2012,38,,,,2.3,,,,,,,,,,,,,,,,
2012,39,,,,1.65,,,,,,,,,,,,,,,,
2012,41,,,,,,,,,,,,,,,,,,,,
2012,42,,,,,,,,,,,,,,,,,,,,
2012,47,,,,1.7,,,,,,,,,,,,,,,,
2012,48,,,,,,,,,,,,,,,,,,,,
2012,52,,,,1.8,,,,,,,,,,,,,,,,
2012,56,,,,,,,,,,,,,,,,,,,,
2012,57,,,,,,,,,,,,,,,,,,,,
2012,58,,,,3.5,,,,,,,,,,,,,,,,
2012,67,,,,,,,,,,,,,,,,,,,,
2012,68,,,,,,,,,,,,,,,,,,,,
2012,70,,,,2.1,,,,,,,,,,,,,,,,
2012,82,,,,,,,,,,,,,,,,,,,,
2012,84,,,,1.8,,,,,,,,,,,,,,,,
2012,85,,,,,,,,,,,,,,,,,,,,
2012,88,,,,1.6,,,,,,,,,,,,,,,,
2012,89,,,,,,,,,,,,,,,,,,,,
2012,92,,,,,,,,,,,,,,,,,,,,
2012,93,,,,2,,,,,,,,,,,,,,,,
2012,94,,,,2.6,,,,,,,,,,,,,,,,
2012,95,,,,2,,,,,,,,,,,,,,,,
2012,96,,,,,,,,,,,,,,,,,,,,
2012,98,,,,1.75,,,,,,,,,,,,,,,,
2012,99,,,,1.6,,,,,,,,,,,,,,,,
2012,101,,,,2,,,,,,,,,,,,,,,,
2012,103,,,,1.8,,,,,,,,,,,,,,,,
2012,104,,,,2.1,,,,,,,,,,,,,,,,
2012,105,,,,1.9,,,,,,,,,,,,,,,,
2012,107,,,,2.2,,,,,,,,,,,,,,,,
2012,108,,,,2.6,,,,,,,,,,,,,,,,
2012,110,,,,,,,,,,,,,,,,,,,,
2012,111,,,,,,,,,,,,,,,,,,,,
2012,112,,,,3,,,,,,,,,,,,,,,,
2012Q4,1,105,.5,1.2325375,,,,,,,,,,,,,,,,,
2012Q4,2,115,.75,1.2987012987,,,,,,,,,,,,,,,,,
2012Q4,3,,.75,,,,,,,,,,,,,,,,,,
2012Q4,4,109,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,5,114,.75,1.25,,,,,,,,,,,,,,,,,
2012Q4,6,115,.5,1.25,,,,,,,,,,,,,,,,,
2012Q4,7,110,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,8,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,14,92,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,15,110,,1.24,,,,,,,,,,,,,,,,,
2012Q4,16,114,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,20,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,22,115,.75,1.32,,,,,,,,,,,,,,,,,
2012Q4,23,113,.75,1.23,,,,,,,,,,,,,,,,,
2012Q4,24,115,.75,1.28,,,,,,,,,,,,,,,,,
2012Q4,26,110,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,29,92,.75,1.31,,,,,,,,,,,,,,,,,
2012Q4,30,111,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,31,,.75,,,,,,,,,,,,,,,,,,
2012Q4,32,115.3,.8,1.25,,,,,,,,,,,,,,,,,
2012Q4,33,,,,,,,,,,,,,,,,,,,,
2012Q4,37,115,.63,1.3,,,,,,,,,,,,,,,,,
2012Q4,38,113,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,39,108.6083082649,.75,1.32,,,,,,,,,,,,,,,,,
2012Q4,41,110,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,42,105,.25,1.28,,,,,,,,,,,,,,,,,
2012Q4,47,109.03,.75,1.2489906667,,,,,,,,,,,,,,,,,
2012Q4,48,,.5,1.25,,,,,,,,,,,,,,,,,
2012Q4,52,112,.5,1.27,,,,,,,,,,,,,,,,,
2012Q4,56,110,.5,1.3,,,,,,,,,,,,,,,,,
2012Q4,57,110,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,58,115.8,.75,,,,,,,,,,,,,,,,,,
2012Q4,67,110,.75,1.29,,,,,,,,,,,,,,,,,
2012Q4,68,111,.5,1.2,,,,,,,,,,,,,,,,,
2012Q4,70,,.75,,,,,,,,,,,,,,,,,,
2012Q4,82,,,1.35,,,,,,,,,,,,,,,,,
2012Q4,84,99.8,.75,1.27,,,,,,,,,,,,,,,,,
2012Q4,85,107.8,.75,1.27,,,,,,,,,,,,,,,,,
2012Q4,88,107,.75,,,,,,,,,,,,,,,,,,
2012Q4,89,109.93,.75,1.2942766667,,,,,,,,,,,,,,,,,
2012Q4,92,,,,,,,,,,,,,,,,,,,,
2012Q4,93,90,.75,1.31,,,,,,,,,,,,,,,,,
2012Q4,94,117,.58,1.33,,,,,,,,,,,,,,,,,
2012Q4,95,107,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,96,110,.5,1.35,,,,,,,,,,,,,,,,,
2012Q4,98,110,.75,1.26,,,,,,,,,,,,,,,,,
2012Q4,99,118,.5,1.24,,,,,,,,,,,,,,,,,
2012Q4,101,115,.75,1.2195121951,,,,,,,,,,,,,,,,,
2012Q4,103,110,.75,1.28,,,,,,,,,,,,,,,,,
2012Q4,104,117,.75,1.29,,,,,,,,,,,,,,,,,
2012Q4,105,,.75,1.31,,,,,,,,,,,,,,,,,
2012Q4,107,,.75,,,,,,,,,,,,,,,,,,
2012Q4,108,100.5,.75,1.28,,,,,,,,,,,,,,,,,
2012Q4,110,115,.75,1.3,,,,,,,,,,,,,,,,,
2012Q4,111,114,,1.3,,,,,,,,,,,,,,,,,
2012Q4,112,115,.5,1.3,,,,,,,,,,,,,,,,,
2013,1,105,.5,1.23,,,,,,,,,,,,,,,,,
2013,2,125,.75,1.2987012987,2,,,,,,,,,,,,,,,,
2013,3,,1.25,,,,,,,,,,,,,,,,,,
2013,4,111,.75,1.25,,,,,,,,,,,,,,,,,
2013,5,100,.5,1.3,2,,,,,,,,,,,,,,,,
2013,6,120,.5,1.25,1.8,,,,,,,,,,,,,,,,
2013,7,110,.75,1.3,1.7,,,,,,,,,,,,,,,,
2013,8,120,.75,1.34,1.6,,,,,,,,,,,,,,,,
2013,14,105,1,1.3,,,,,,,,,,,,,,,,,
2013,15,117,,1.24,,,,,,,,,,,,,,,,,
2013,16,110,.8,1.33,1.9,,,,,,,,,,,,,,,,
2013,20,118,.5,1.3,1.8,,,,,,,,,,,,,,,,
2013,22,105,.5,1.25,2.2,,,,,,,,,,,,,,,,
2013,23,116,.75,1.19,2.1,,,,,,,,,,,,,,,,
2013,24,113.5,.5,1.27,1.7,,,,,,,,,,,,,,,,
2013,26,118,.75,1.32,,,,,,,,,,,,,,,,,
2013,29,95,.75,1.31,2,,,,,,,,,,,,,,,,
2013,30,111,.5,1.3,,,,,,,,,,,,,,,,,
2013,31,,.5,,,,,,,,,,,,,,,,,,
2013,32,116.7,.8,1.25,.2,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,37,120,.55,1.35,,,,,,,,,,,,,,,,,
2013,38,118,.5,1.35,.9,,,,,,,,,,,,,,,,
2013,39,107.2,.75,1.33,1.6,,,,,,,,,,,,,,,,
2013,41,95,.75,1.3,,,,,,,,,,,,,,,,,
2013,42,100,.25,1.3,,,,,,,,,,,,,,,,,
2013,47,108.5,.5,1.25,1.1,,,,,,,,,,,,,,,,
2013,48,,.5,1.25,,,,,,,,,,,,,,,,,
2013,52,119,.5,1.25,1.3,,,,,,,,,,,,,,,,
2013,56,107,.5,1.27,,,,,,,,,,,,,,,,,
2013,57,120,.5,1.33,,,,,,,,,,,,,,,,,
2013,58,115,.75,,1.2,,,,,,,,,,,,,,,,
2013,67,100,.75,1.27,,,,,,,,,,,,,,,,,
2013,68,109,.5,1.2,,,,,,,,,,,,,,,,,
2013,70,110,.75,1.25,1.7,,,,,,,,,,,,,,,,
2013,82,,,1.4,,,,,,,,,,,,,,,,,
2013,84,93.4,.38,1.17,2,,,,,,,,,,,,,,,,
2013,85,113.1,.75,1.299,,,,,,,,,,,,,,,,,
2013,88,104,.5,,1.7,,,,,,,,,,,,,,,,
2013,89,106.5083333333,.75,1.2950833333,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,95,.75,1.32,2,,,,,,,,,,,,,,,,
2013,94,126,.5,1.41,2.4,,,,,,,,,,,,,,,,
2013,95,101,.5,1.29,2,,,,,,,,,,,,,,,,
2013,96,115,.5,1.34,,,,,,,,,,,,,,,,,
2013,98,110,.5,1.37,1.5,,,,,,,,,,,,,,,,
2013,99,122,.5,1.2,1.4,,,,,,,,,,,,,,,,
2013,101,116.3,.5,1.16,2.4,,,,,,,,,,,,,,,,
2013,103,110,.81,1.23,1.7,,,,,,,,,,,,,,,,
2013,104,127,.5,1.27,1.8,,,,,,,,,,,,,,,,
2013,105,,.75,1.27,2,,,,,,,,,,,,,,,,
2013,107,,.5,,2.1,,,,,,,,,,,,,,,,
2013,108,98.3,.75,1.28,2.1,,,,,,,,,,,,,,,,
2013,110,117,.5,1.3,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,116,.5,1.35,3,,,,,,,,,,,,,,,,
2013Q1,1,100,.5,1.2325375,,,,,,,,,,,,,,,,,
2013Q1,2,118,.75,1.2987012987,,,,,,,,,,,,,,,,,
2013Q1,3,,.75,,,,,,,,,,,,,,,,,,
2013Q1,4,108,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,5,110,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,6,115,.5,1.25,,,,,,,,,,,,,,,,,
2013Q1,7,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,8,117,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,14,96,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,15,115,,1.24,,,,,,,,,,,,,,,,,
2013Q1,16,112,.75,1.31,,,,,,,,,,,,,,,,,
2013Q1,20,115,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,22,110,.5,1.28,,,,,,,,,,,,,,,,,
2013Q1,23,113,.75,1.21,,,,,,,,,,,,,,,,,
2013Q1,24,112,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,26,115,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,29,92,.75,1.31,,,,,,,,,,,,,,,,,
2013Q1,30,111,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,31,,.5,,,,,,,,,,,,,,,,,,
2013Q1,32,115.8,.8,1.25,,,,,,,,,,,,,,,,,
2013Q1,33,,,,,,,,,,,,,,,,,,,,
2013Q1,37,115,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,38,115,.5,1.33,,,,,,,,,,,,,,,,,
2013Q1,39,107.0340204443,.75,1.34,,,,,,,,,,,,,,,,,
2013Q1,41,,.5,,,,,,,,,,,,,,,,,,
2013Q1,42,100,.25,1.3,,,,,,,,,,,,,,,,,
2013Q1,47,107.6666666667,.5,1.23,,,,,,,,,,,,,,,,,
2013Q1,48,,.5,1.25,,,,,,,,,,,,,,,,,
2013Q1,52,117,.5,1.26,,,,,,,,,,,,,,,,,
2013Q1,56,108,.5,1.29,,,,,,,,,,,,,,,,,
2013Q1,57,112,.5,1.31,,,,,,,,,,,,,,,,,
2013Q1,58,115,.75,,,,,,,,,,,,,,,,,,
2013Q1,67,110,.75,1.29,,,,,,,,,,,,,,,,,
2013Q1,68,110,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,70,,.75,,,,,,,,,,,,,,,,,,
2013Q1,82,,,1.37,,,,,,,,,,,,,,,,,
2013Q1,84,93.5,.5,1.24,,,,,,,,,,,,,,,,,
2013Q1,85,110.7,.75,1.263,,,,,,,,,,,,,,,,,
2013Q1,88,106,.5,,,,,,,,,,,,,,,,,,
2013Q1,89,105.8766666667,.75,1.294,,,,,,,,,,,,,,,,,
2013Q1,92,,,,,,,,,,,,,,,,,,,,
2013Q1,93,90,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,94,121,.5,1.36,,,,,,,,,,,,,,,,,
2013Q1,95,106,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,96,115,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,98,105,.5,1.28,,,,,,,,,,,,,,,,,
2013Q1,99,120,.5,1.2,,,,,,,,,,,,,,,,,
2013Q1,101,115,.5,1.1760094081,,,,,,,,,,,,,,,,,
2013Q1,103,110,.75,1.23,,,,,,,,,,,,,,,,,
2013Q1,104,120,.5,1.31,,,,,,,,,,,,,,,,,
2013Q1,105,,.75,1.25,,,,,,,,,,,,,,,,,
2013Q1,107,,.5,,,,,,,,,,,,,,,,,,
2013Q1,108,99.6,.75,1.28,,,,,,,,,,,,,,,,,
2013Q1,110,116,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,111,114,,1.3,,,,,,,,,,,,,,,,,
2013Q1,112,117,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,1,105,.5,1.2325375,,,,,,,,,,,,,,,,,
2013Q2,2,120,.75,1.2987012987,,,,,,,,,,,,,,,,,
2013Q2,3,,1.25,,,,,,,,,,,,,,,,,,
2013Q2,4,110,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,5,110,.5,1.2,,,,,,,,,,,,,,,,,
2013Q2,6,120,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,7,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q2,8,119,.75,1.34,,,,,,,,,,,,,,,,,
2013Q2,14,100,.75,1.3,,,,,,,,,,,,,,,,,
2013Q2,15,115,,1.24,,,,,,,,,,,,,,,,,
2013Q2,16,110,.75,1.33,,,,,,,,,,,,,,,,,
2013Q2,20,117,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,22,105,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,23,115,.75,1.19,,,,,,,,,,,,,,,,,
2013Q2,24,115,.5,1.27,,,,,,,,,,,,,,,,,
2013Q2,26,120,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,29,95,.75,1.31,,,,,,,,,,,,,,,,,
2013Q2,30,111,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,31,,.5,,,,,,,,,,,,,,,,,,
2013Q2,32,116.4,.8,1.25,,,,,,,,,,,,,,,,,
2013Q2,33,,,,,,,,,,,,,,,,,,,,
2013Q2,37,120,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,38,117,.5,1.35,,,,,,,,,,,,,,,,,
2013Q2,39,106.5985392493,.75,1.34,,,,,,,,,,,,,,,,,
2013Q2,41,,.5,,,,,,,,,,,,,,,,,,
2013Q2,42,100,.25,1.3,,,,,,,,,,,,,,,,,
2013Q2,47,107.3333333333,.5,1.23,,,,,,,,,,,,,,,,,
2013Q2,48,,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,52,125,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,56,107,.5,1.28,,,,,,,,,,,,,,,,,
2013Q2,57,116,.5,1.33,,,,,,,,,,,,,,,,,
2013Q2,58,115,.75,,,,,,,,,,,,,,,,,,
2013Q2,67,105,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,68,109,.5,1.2,,,,,,,,,,,,,,,,,
2013Q2,70,,.75,,,,,,,,,,,,,,,,,,
2013Q2,82,,,1.38,,,,,,,,,,,,,,,,,
2013Q2,84,93,.5,1.19,,,,,,,,,,,,,,,,,
2013Q2,85,112,.75,1.297,,,,,,,,,,,,,,,,,
2013Q2,88,104,.5,,,,,,,,,,,,,,,,,,
2013Q2,89,106.01,.75,1.294,,,,,,,,,,,,,,,,,
2013Q2,92,,,,,,,,,,,,,,,,,,,,
2013Q2,93,92,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,94,124,.5,1.34,,,,,,,,,,,,,,,,,
2013Q2,95,104,.5,1.28,,,,,,,,,,,,,,,,,
2013Q2,96,120,.5,1.33,,,,,,,,,,,,,,,,,
2013Q2,98,110,.5,1.32,,,,,,,,,,,,,,,,,
2013Q2,99,122,.5,1.19,,,,,,,,,,,,,,,,,
2013Q2,101,115,.5,1.1655011655,,,,,,,,,,,,,,,,,
2013Q2,103,110,.75,1.23,,,,,,,,,,,,,,,,,
2013Q2,104,127,.5,1.28,,,,,,,,,,,,,,,,,
2013Q2,105,,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,107,,.5,,,,,,,,,,,,,,,,,,
2013Q2,108,98.7,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,110,116,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,111,,,,,,,,,,,,,,,,,,,,
2013Q2,112,115,.5,1.35,,,,,,,,,,,,,,,,,
2013Q3,1,105,.5,1.2325375,,,,,,,,,,,,,,,,,
2013Q3,2,125,.75,1.2987012987,,,,,,,,,,,,,,,,,
2013Q3,3,,1.5,,,,,,,,,,,,,,,,,,
2013Q3,4,112,.75,1.25,,,,,,,,,,,,,,,,,
2013Q3,5,105,.5,1.2,,,,,,,,,,,,,,,,,
2013Q3,6,120,.5,1.25,,,,,,,,,,,,,,,,,
2013Q3,7,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q3,8,121,.75,1.36,,,,,,,,,,,,,,,,,
2013Q3,14,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q3,15,119,,1.24,,,,,,,,,,,,,,,,,
2013Q3,16,109,.75,1.35,,,,,,,,,,,,,,,,,
2013Q3,20,120,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,22,100,.5,1.25,,,,,,,,,,,,,,,,,
2013Q3,23,117,.75,1.18,,,,,,,,,,,,,,,,,
2013Q3,24,115,.5,1.25,,,,,,,,,,,,,,,,,
2013Q3,26,115,.75,1.32,,,,,,,,,,,,,,,,,
2013Q3,29,95,.75,1.31,,,,,,,,,,,,,,,,,
2013Q3,30,111,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,31,,.5,,,,,,,,,,,,,,,,,,
2013Q3,32,117,.8,1.25,,,,,,,,,,,,,,,,,
2013Q3,33,,,,,,,,,,,,,,,,,,,,
2013Q3,37,122,.5,1.35,,,,,,,,,,,,,,,,,
2013Q3,38,120,.5,1.37,,,,,,,,,,,,,,,,,
2013Q3,39,107.0847033885,.75,1.35,,,,,,,,,,,,,,,,,
2013Q3,41,95,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,42,100,.25,1.3,,,,,,,,,,,,,,,,,
2013Q3,47,108.3333333333,.5,1.2433333333,,,,,,,,,,,,,,,,,
2013Q3,48,,.5,1.25,,,,,,,,,,,,,,,,,
2013Q3,52,125,.5,1.25,,,,,,,,,,,,,,,,,
2013Q3,56,106,.5,1.27,,,,,,,,,,,,,,,,,
2013Q3,57,121,.5,1.33,,,,,,,,,,,,,,,,,
2013Q3,58,115,.75,,,,,,,,,,,,,,,,,,
2013Q3,67,105,.75,1.27,,,,,,,,,,,,,,,,,
2013Q3,68,108,.5,1.2,,,,,,,,,,,,,,,,,
2013Q3,70,,.75,,,,,,,,,,,,,,,,,,
2013Q3,82,,,1.39,,,,,,,,,,,,,,,,,
2013Q3,84,93.9,.25,1.12,,,,,,,,,,,,,,,,,
2013Q3,85,114.1,.75,1.315,,,,,,,,,,,,,,,,,
2013Q3,88,102,.5,,,,,,,,,,,,,,,,,,
2013Q3,89,106.7233333333,.75,1.294,,,,,,,,,,,,,,,,,
2013Q3,92,,,,,,,,,,,,,,,,,,,,
2013Q3,93,95,.75,1.32,,,,,,,,,,,,,,,,,
2013Q3,94,127,.5,1.42,,,,,,,,,,,,,,,,,
2013Q3,95,102,.5,1.27,,,,,,,,,,,,,,,,,
2013Q3,96,110,.5,1.36,,,,,,,,,,,,,,,,,
2013Q3,98,115,.5,1.35,,,,,,,,,,,,,,,,,
2013Q3,99,122,.5,1.18,,,,,,,,,,,,,,,,,
2013Q3,101,116,.5,1.1614401858,,,,,,,,,,,,,,,,,
2013Q3,103,110,.75,1.23,,,,,,,,,,,,,,,,,
2013Q3,104,127,.5,1.27,,,,,,,,,,,,,,,,,
2013Q3,105,,.75,1.27,,,,,,,,,,,,,,,,,
2013Q3,107,,.5,,,,,,,,,,,,,,,,,,
2013Q3,108,97.8,.75,1.28,,,,,,,,,,,,,,,,,
2013Q3,110,117,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,111,,,,,,,,,,,,,,,,,,,,
2013Q3,112,120,.5,1.3,,,,,,,,,,,,,,,,,
2014,1,105,.5,1.23,,,,,,,,,,,,,,,,,
2014,2,130,1,1.2987,2.2,,,,,,,,,,,,,,,,
2014,3,,2.5,,,,,,,,,,,,,,,,,,
2014,4,115,.8,1.15,,,,,,,,,,,,,,,,,
2014,5,100,.5,1.3,1.5,,,,,,,,,,,,,,,,
2014,6,120,.5,1.3,2,,,,,,,,,,,,,,,,
2014,7,110,.9,1.3,1.7,,,,,,,,,,,,,,,,
2014,8,120,.83,1.36,1.8,,,,,,,,,,,,,,,,
2014,14,112,1.25,1.3,,,,,,,,,,,,,,,,,
2014,15,120,,1.25,,,,,,,,,,,,,,,,,
2014,16,107,1.25,1.32,2.1,,,,,,,,,,,,,,,,
2014,20,123,.5,1.3,2,,,,,,,,,,,,,,,,
2014,22,110,.5,1.2,2.2,,,,,,,,,,,,,,,,
2014,23,118,.75,1.16,2.3,,,,,,,,,,,,,,,,
2014,24,110,.75,1.2,1.7,,,,,,,,,,,,,,,,
2014,26,118,.75,1.35,,,,,,,,,,,,,,,,,
2014,29,97,1,1.31,2.2,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,1,,,,,,,,,,,,,,,,,,
2014,32,,,,,,,,,,,,,,,,,,,,
2014,33,,,,,,,,,,,,,,,,,,,,
2014,37,130,1.2,1.38,,,,,,,,,,,,,,,,,
2014,38,114,.5,1.33,1.3,,,,,,,,,,,,,,,,
2014,39,113.5,1,1.36,1.8,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,42,100,.25,1.3,,,,,,,,,,,,,,,,,
2014,47,112,.5,1.25,1.1,,,,,,,,,,,,,,,,
2014,48,,.5,1.25,,,,,,,,,,,,,,,,,
2014,52,,.5,1.25,1.3,,,,,,,,,,,,,,,,
2014,56,110,.7,1.25,,,,,,,,,,,,,,,,,
2014,57,110,.75,1.35,,,,,,,,,,,,,,,,,
2014,58,115,.5,,1,,,,,,,,,,,,,,,,
2014,67,100,1,1.22,,,,,,,,,,,,,,,,,
2014,68,109,.5,1.2,,,,,,,,,,,,,,,,,
2014,70,115,.75,1.2,1.9,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,90,.63,1.25,2.3,,,,,,,,,,,,,,,,
2014,85,116.4,.85,1.328,,,,,,,,,,,,,,,,,
2014,88,104,.52,,1.8,,,,,,,,,,,,,,,,
2014,89,108.0683333333,.9,1.31,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,100,.75,1.32,2.2,,,,,,,,,,,,,,,,
2014,94,130,1.5,1.45,2.4,,,,,,,,,,,,,,,,
2014,95,110,.75,1.28,2,,,,,,,,,,,,,,,,
2014,96,120,.5,1.3,,,,,,,,,,,,,,,,,
2014,98,120,1.25,1.4,2.25,,,,,,,,,,,,,,,,
2014,99,110,.88,1.24,1.6,,,,,,,,,,,,,,,,
2014,101,,,,,,,,,,,,,,,,,,,,
2014,103,,,,,,,,,,,,,,,,,,,,
2014,104,130,.5,1.24,2,,,,,,,,,,,,,,,,
2014,105,,1.5,1.34,2.2,,,,,,,,,,,,,,,,
2014,107,,1,,2.4,,,,,,,,,,,,,,,,
2014,108,94.7,.875,1.28,1.9,,,,,,,,,,,,,,,,
2014,110,119,.5,1.3,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,125,1,1.35,3.2,,,,,,,,,,,,,,,,
2017,1,,,,,,,,,,,,,,,,,,,,
2017,2,,,,2.4,,,,,,,,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,5,,,,2,,,,,,,,,,,,,,,,
2017,6,,,,2.2,,,,,,,,,,,,,,,,
2017,7,,,,2.5,,,,,,,,,,,,,,,,
2017,8,,,,2.2,,,,,,,,,,,,,,,,
2017,14,,,,,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,2.2,,,,,,,,,,,,,,,,
2017,20,,,,2.2,,,,,,,,,,,,,,,,
2017,22,,,,2.2,,,,,,,,,,,,,,,,
2017,23,,,,2.5,,,,,,,,,,,,,,,,
2017,24,,,,2,,,,,,,,,,,,,,,,
2017,26,,,,,,,,,,,,,,,,,,,,
2017,29,,,,2.5,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,,,,2.2,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,47,,,,1.8,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,57,,,,,,,,,,,,,,,,,,,,
2017,58,,,,3.1,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,2.3,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,2.7,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,,,,2,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,,,,2.5,,,,,,,,,,,,,,,,
2017,94,,,,2.5,,,,,,,,,,,,,,,,
2017,95,,,,2,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,,,,3.5,,,,,,,,,,,,,,,,
2017,99,,,,1.8,,,,,,,,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,,,,2.5,,,,,,,,,,,,,,,,
2017,105,,,,2.3,,,,,,,,,,,,,,,,
2017,107,,,,3,,,,,,,,,,,,,,,,
2017,108,,,,2.3,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,3,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2013Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,1,1.8,,,,,,20,50,30,,,,,,,,,,,
2013,2,2.1,,,,,2,8,22,40,18,8,2,,,,,,,,
2013,3,1.75,2.5,2.5,7.5,7.5,10,17.5,25,17.5,2.5,2.5,2.5,2.5,,,,,,,
2013,4,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2013,6,1.5,,,,,,15,70,15,,,,,,,,,,,
2013,7,1.5,,,,,,,,,,,,,,,,,,,
2013,8,2,,,1,4,7,15,26,28,15,3,1,,,,,,,,
2013,15,1.8,,,,,,20,50,30,,,,,,,,,,,
2013,16,1.9,0,1,2,3,8,12,25,23,14,8,3,1,,,,,,,
2013,20,1.9,,,,,,25,60,15,,,,,,,,,,,
2013,22,1.8,,,,,,25,50,20,5,,,,,,,,,,
2013,23,1.9,,,,1,10,20,30,25,13,1,,,,,,,,,
2013,24,1.6,,,,2.5,10,27.5,32.5,15,10,2.5,,,,,,,,,
2013,26,2,,,,,,15,35,35,15,,,,,,,,,,
2013,30,1.8,,,,,,15,60,25,,,,,,,,,,,
2013,31,1.9,,,,,,10,50,30,10,,,,,,,,,,
2013,32,1.9,,,,,5,15,37,25,16,2,,,,,,,,,
2013,33,2.2,,,,,,,10,80,10,,,,,,,,,,
2013,36,2.3,,,,,5,10,20,35,20,5,5,,,,,,,,
2013,37,1.7,,,,,,5,48,44,3,,,,,,,,,,
2013,38,1.6,,,,,,10,60,30,,,,,,,,,,,
2013,39,1.8,,,,,10,15,60,10,5,,,,,,,,,,
2013,41,1.9,,,,,,20,70,10,,,,,,,,,,,
2013,42,2,,,,,5,15,30,40,10,,,,,,,,,,
2013,47,1.9,0,1,3,5,10,17,20,18,15,7,4,0,,,,,,,
2013,48,1.9,,,,,,,,,,,,,,,,,,,
2013,49,2,,,,5,5,20,25,20,10,10,5,,,,,,,,
2013,52,1.8,0,0,0,0,0,8,72,19,1,0,0,0,,,,,,,
2013,57,1.8,,,,,,,,,,,,,,,,,,,
2013,63,1.9,,,,,5,20,45,20,8,2,,,,,,,,,
2013,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2013,68,1.7,,,,,10,25,35,25,5,,,,,,,,,,
2013,70,1.5,,,,,,20,80,,,,,,,,,,,,
2013,72,1.6,,,,,,,,,,,,,,,,,,,
2013,82,1.8,,,,,,,,,,,,,,,,,,,
2013,84,1.9,0,0,0,0,0,2,44,39,15,0,0,0,,,,,,,
2013,85,1.6033154439,.015642504,.1496571533,.9917851509,4.273983945,11.9874754587,21.8976518403,26.0630374259,20.2145671227,10.2149637341,3.3615296961,.7198645816,.1098413874,,,,,,,
2013,89,2.5,,,,,2.5,2.5,15,25,30,20,5,,,,,,,,
2013,91,1,0,0,0,20,35,35,10,0,0,0,0,0,,,,,,,
2013,92,1.7,.0000022936,.0004185948,.0284571639,.7268887259,7.0644495832,22.8167384303,38.7260904166,25.3725034647,4.695498243,.5491858627,.0195059246,.0002612967,,,,,,,
2013,93,2,,,,,,5,35,55,5,,,,,,,,,,
2013,94,2.1,,,,2,5,12,26,28,15,8,4,,,,,,,,
2013,95,1.95375,0,0,0,0,5.25,12.5,34.5,28,13.5,6.25,0,0,,,,,,,
2013,96,1.6,,,,,10,25,40,20,5,,,,,,,,,,
2013,98,1.5,,,,,10,30,40,15,5,,,,,,,,,,
2013,99,1.9,,,,,,10,60,30,,,,,,,,,,,
2013,103,2,,,,,5,15,25,35,15,5,,,,,,,,,
2013,104,1.9,0,0,0,0,0,20,35,30,15,0,0,0,,,,,,,
2013,105,1.7,,,,,5,25,65,5,,,,,,,,,,,
2013,106,1.5,,,,,10,25,35,20,10,,,,,,,,,,
2013,107,1.7,.0000022936,.0004185948,.0284571639,.7268887259,7.0644495832,22.8167384303,38.7260904166,25.3725034647,4.695498243,.5491858627,.0195059246,.0002612967,,,,,,,
2013,108,1.9233735,,,,,2.33,15.76,30.63,31.85,16.7,2.73,,,,,,,,,
2013,110,1.8,0,0,.0000006411,.0013851224,.35106841,11.2019073006,50.2135415447,34.6101084652,3.5724787757,.0494264541,.00008327,.0000000162,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,2,,,,,,10,30,40,15,5,,,,,,,,,
2013,113,1.8,,,,5,15,25,30,20,5,,,,,,,,,,
2013Dec,1,1.9,,,,,5,10,60,20,5,,,,,,,,,,
2013Dec,2,2.2,,,,,2,8,20,40,20,8,2,,,,,,,,
2013Dec,3,,2.5,2.5,7.5,7.5,10,17.5,25,17.5,2.5,2.5,2.5,2.5,,,,,,,
2013Dec,4,1.5,,,5,10,15,25,25,15,5,,,,,,,,,,
2013Dec,6,1.3,,,,,5,50,40,5,,,,,,,,,,,
2013Dec,7,1.2,,,,,,,,,,,,,,,,,,,
2013Dec,8,2.1,,,1,3,6,15,27,31,13,3,1,,,,,,,,
2013Dec,15,1.8,,,,,,25,45,25,5,,,,,,,,,,
2013Dec,16,1.9,0,1,2,3,8,17,25,21,14,6,2,1,,,,,,,
2013Dec,20,1.8,,,,,,30,55,15,,,,,,,,,,,
2013Dec,22,1.8,,,,,,25,55,15,5,,,,,,,,,,
2013Dec,23,2,,,,1,10,20,25,30,13,1,,,,,,,,,
2013Dec,24,1.5,,,,7.5,12.5,25,30,15,7.5,2.5,,,,,,,,,
2013Dec,26,1.9,,,,,5,20,25,25,20,5,,,,,,,,,
2013Dec,30,1.9,,,,,,5,55,40,,,,,,,,,,,
2013Dec,31,1.7,,,,,10,30,40,15,5,,,,,,,,,,
2013Dec,32,,,,,,,,,,,,,,,,,,,,
2013Dec,33,2.3,,,,,,,10,80,10,,,,,,,,,,
2013Dec,36,2.3,,,,,5,10,20,35,20,5,5,,,,,,,,
2013Dec,37,1.5,,,,,,26,52,20,2,,,,,,,,,,
2013Dec,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2013Dec,39,1.9,,,,,5,15,60,15,5,,,,,,,,,,
2013Dec,41,,,,,,,,,,,,,,,,,,,,
2013Dec,42,1.9,,,,,10,15,35,25,15,,,,,,,,,,
2013Dec,47,1.69,0,0,2,3,12,20,20,17,15,7,4,0,,,,,,,
2013Dec,48,1.8,,,,,,,,,,,,,,,,,,,
2013Dec,49,1.8,,,,,10,20,30,20,10,10,,,,,,,,,
2013Dec,52,1.6,0,0,0,0,1,27,63,7,1,1,0,0,,,,,,,
2013Dec,57,1.6,,,,,,,,,,,,,,,,,,,
2013Dec,63,1.7,,,,,8,20,45,20,5,2,,,,,,,,,
2013Dec,67,,,,,,,,,,,,,,,,,,,,
2013Dec,68,,,,,,,,,,,,,,,,,,,,
2013Dec,70,,,,,,,,,,,,,,,,,,,,
2013Dec,72,1.6,,,,,,,,,,,,,,,,,,,
2013Dec,82,,,,,,,,,,,,,,,,,,,,
2013Dec,84,,,,,,,,,,,,,,,,,,,,
2013Dec,85,1.5157201988,.0538402671,.3550366977,1.762106989,5.9850827707,13.9193027513,22.1739816147,24.201713016,18.0985324981,9.2720131105,3.2531263382,.7813042258,.1439597209,,,,,,,
2013Dec,89,2.2,,,,2.5,2.5,5,25,30,25,10,,,,,,,,,
2013Dec,91,.9,0,0,0,25,50,20,5,0,0,0,0,0,,,,,,,
2013Dec,92,1.6,.204713621,.8157769513,2.8438559206,7.3621298917,14.1562704431,18.0399197487,21.6193323836,18.9405375208,9.2142754671,4.7490243153,1.5808878616,.4732758752,,,,,,,
2013Dec,93,2.1,,,,,,5,15,72.5,7.5,,,,,,,,,,
2013Dec,94,1.8,,,,7,12,16,24,18,10,8,5,,,,,,,,
2013Dec,95,1.503,1,2,5,6,11.25,17.25,25.75,15,10.5,6.25,0,0,,,,,,,
2013Dec,96,1.6,,,,5,10,25,35,20,5,,,,,,,,,,
2013Dec,98,1.2,,,,5,10,40,30,10,5,,,,,,,,,,
2013Dec,99,1.6,,,,,,,,,,,,,,,,,,,
2013Dec,103,1.8,,,,,5,25,35,20,10,5,,,,,,,,,
2013Dec,104,1.8,0,0,0,0,0,20,35,25,15,5,0,0,,,,,,,
2013Dec,105,1.5,,,,,5,25,50,15,5,,,,,,,,,,
2013Dec,106,1.4,,,,,,,,,,,,,,,,,,,
2013Dec,107,1.6,.204713621,.8157769513,2.8438559206,7.3621298917,14.1562704431,18.0399197487,21.6193323836,18.9405375208,9.2142754671,4.7490243153,1.5808878616,.4732758752,,,,,,,
2013Dec,108,1.7034,,,,,7.25,22.35,35.09,25.29,10.02,,,,,,,,,,
2013Dec,110,1.6,.0835620749,.3075912739,1.6020490411,5.3500023589,12.5277320392,20.5764816575,23.7101749206,19.1684968004,10.871615156,4.3247048978,1.2062165387,.271373241,,,,,,,
2013Dec,111,,,,,,,,,,,,,,,,,,,,
2013Dec,112,2.2,,,,,,5,20,35,30,10,,,,,,,,,
2013Dec,113,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2014,1,1.9,,,,,5,15,60,15,5,,,,,,,,,,
2014,2,2.2,,,,,2,8,20,40,20,8,2,,,,,,,,
2014,3,1.4,2.5,2.5,2.5,10,20,25,20,10,2.5,2.5,2.5,,,,,,,,
2014,4,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2014,6,1.6,,,,,,20,60,20,,,,,,,,,,,
2014,7,1.6,,,,,,,,,,,,,,,,,,,
2014,8,1.8,1,2,3,4,9,15,24,21,15,3,2,1,,,,,,,
2014,15,1.8,,,,,,25,45,25,5,,,,,,,,,,
2014,16,1.8,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2014,20,1.8,,,,,15,25,40,20,,,,,,,,,,,
2014,22,1.8,,,,,10,20,45,15,10,,,,,,,,,,
2014,23,1.9,,,,5,10,18,25,20,15,5,2,,,,,,,,
2014,24,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2014,26,1.9,,,,,5,20,30,25,15,5,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,2,,,,,,10,30,40,20,,,,,,,,,,
2014,32,1.8,,,,5,10,19,25,21,13,7,,,,,,,,,
2014,33,2.5,,,,,,,,50,50,,,,,,,,,,
2014,36,2.3,,,,,5,10,20,35,20,5,5,,,,,,,,
2014,37,2.1,,,,,,5,40,45,10,,,,,,,,,,
2014,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2014,39,1.9,,,,,5,10,55,25,5,,,,,,,,,,
2014,41,1.6,,,,,,20,70,10,,,,,,,,,,,
2014,42,1.8,,,,,5,20,40,25,10,,,,,,,,,,
2014,47,1.7,0,2,4,11,15,18,18,14,12,4,2,0,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,49,1.7,,,,5,10,20,25,25,10,5,,,,,,,,,
2014,52,1.4,0,0,0,0,3,52,39,4,1,1,0,0,,,,,,,
2014,57,1.6,,,,,,,,,,,,,,,,,,,
2014,63,1.8,,,,,5,15,40,30,7,3,,,,,,,,,
2014,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2014,68,1.4,,,,,20,35,30,10,5,,,,,,,,,,
2014,70,1.5,,,,,,15,75,10,,,,,,,,,,,
2014,72,1.6,,,,,,,,,,,,,,,,,,,
2014,82,1.6,,,,,,,,,,,,,,,,,,,
2014,84,1.8,0,0,0,0,5,19,30,28,12,5,1,0,,,,,,,
2014,85,1.5409332672,.5948673377,1.4777135645,3.8324767424,7.9555548202,13.2188125415,17.5819201883,18.7199180137,15.9554107345,10.8860857926,5.9453767935,2.5989997918,1.2328636793,,,,,,,
2014,89,2.1,,,,2.5,5,15,20,25,20,10,2.5,,,,,,,,
2014,91,.8,0,0,2.5,25,47.5,20,5,0,0,0,0,0,,,,,,,
2014,92,1.5,.0631010189,.4314969211,2.1568348127,7.2047173369,16.0935845004,21.4792854655,24.4889453887,18.2258844661,6.783333152,2.4778132647,.5161162838,.0788873892,,,,,,,
2014,93,2,,,,,,5,30,60,5,,,,,,,,,,
2014,94,2.4,,,,1,4,10,14,25,20,15,8,3,,,,,,,
2014,95,1.845,0,0,1,3.25,6,12.5,37.5,20,12.5,6.75,.5,0,,,,,,,
2014,96,1.5,,,,5,10,25,30,18,9,3,,,,,,,,,
2014,98,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2014,99,1.7,,,,,,10,70,20,,,,,,,,,,,
2014,103,1.7,,,,,5,30,35,15,10,5,,,,,,,,,
2014,104,1.8,0,0,0,0,0,20,35,25,15,5,0,0,,,,,,,
2014,105,1.6,,,,,5,15,55,20,5,,,,,,,,,,
2014,106,1.8,,,,,,,,,,,,,,,,,,,
2014,107,1.5,.0631010189,.4314969211,2.1568348127,7.2047173369,16.0935845004,21.4792854655,24.4889453887,18.2258844661,6.783333152,2.4778132647,.5161162838,.0788873892,,,,,,,
2014,108,1.82608275,,,,,4.27,18.62,33.08,28.87,13.83,1.33,,,,,,,,,
2014,110,1.8,0,0,.0000007735,.0015372219,.3673672016,11.3178894376,50.0165062538,34.5932380807,3.6505689521,.0527967872,.0000952713,.0000000203,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,2.2,,,,,,5,20,35,30,10,,,,,,,,,
2014,113,1.5,,,,5,20,25,30,15,5,,,,,,,,,,
2014Dec,1,1.9,,,,,5,10,60,20,5,,,,,,,,,,
2014Dec,2,2.2,,,,2,4,8,18,40,18,8,2,,,,,,,,
2014Dec,3,,,,,,,,,,,,,,,,,,,,
2014Dec,4,1.6,,,5,10,15,25,25,15,5,,,,,,,,,,
2014Dec,6,1.7,,,,,,20,45,30,5,,,,,,,,,,
2014Dec,7,2,,,,,,,,,,,,,,,,,,,
2014Dec,8,1.6,1,2,3,4,9,17,24,19,15,3,2,1,,,,,,,
2014Dec,15,2,,,,,5,15,30,30,15,5,,,,,,,,,
2014Dec,16,1.9,0,1,2,3,11,16,22,18,15,8,3,1,,,,,,,
2014Dec,20,1.9,,,,,10,25,35,25,5,,,,,,,,,,
2014Dec,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2014Dec,23,2,,,,5,10,15,18,25,18,7,2,,,,,,,,
2014Dec,24,1.7,,,,5,10,17.5,30,20,12.5,5,,,,,,,,,
2014Dec,26,1.9,,,,,5,20,25,25,20,5,,,,,,,,,
2014Dec,30,,,,,,,,,,,,,,,,,,,,
2014Dec,31,2.1,,,,,5,15,30,40,10,,,,,,,,,,
2014Dec,32,,,,,,,,,,,,,,,,,,,,
2014Dec,33,2.5,,,,,,,10,40,40,10,,,,,,,,,
2014Dec,36,2.2,,,,,,10,20,30,30,5,5,,,,,,,,
2014Dec,37,2.3,,,,,,,30,44,24,2,,,,,,,,,
2014Dec,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2014Dec,39,2.2,,,,,,15,35,45,5,,,,,,,,,,
2014Dec,41,,,,,,,,,,,,,,,,,,,,
2014Dec,42,1.8,,,,,5,20,35,30,10,,,,,,,,,,
2014Dec,47,1.72,0,1,5,8,16,19,19,15,10,5,2,0,,,,,,,
2014Dec,48,,,,,,,,,,,,,,,,,,,,
2014Dec,49,1.6,,,,5,10,20,25,25,10,5,,,,,,,,,
2014Dec,52,1.4,0,0,0,0,6,50,39,3,1,1,0,0,,,,,,,
2014Dec,57,1.6,,,,,,,,,,,,,,,,,,,
2014Dec,63,1.8,,,,,5,15,40,30,7,3,,,,,,,,,
2014Dec,67,,,,,,,,,,,,,,,,,,,,
2014Dec,68,,,,,,,,,,,,,,,,,,,,
2014Dec,70,,,,,,,,,,,,,,,,,,,,
2014Dec,72,1.6,,,,,,,,,,,,,,,,,,,
2014Dec,82,,,,,,,,,,,,,,,,,,,,
2014Dec,84,,,,,,,,,,,,,,,,,,,,
2014Dec,85,1.6022636528,.7012873177,1.5626380992,3.8230612791,7.6334286974,12.4395514764,16.5455678963,17.9621997944,15.9162540781,11.5112335034,6.7950447226,3.2736772543,1.8360558811,,,,,,,
2014Dec,89,2.1,,,,2.5,5,15,20,25,20,10,2.5,,,,,,,,
2014Dec,91,.7,0,0,0,32.5,50,15,2.5,0,0,0,0,0,,,,,,,
2014Dec,92,1.5,.5747839055,1.5850309115,4.3116627708,9.1316535797,15.0589479704,17.3223184286,19.5567796523,16.8556916137,8.4681291986,4.7003050867,1.7717055116,.6629913706,,,,,,,
2014Dec,93,1.9,,,,,,2.5,62.5,35,,,,,,,,,,,
2014Dec,94,2,,,1,3,8,15,20,25,13,10,5,,,,,,,,
2014Dec,95,1.503,1,2,5,6,11.25,17.25,25.75,15,10.5,6.25,0,0,,,,,,,
2014Dec,96,1.4,,,,5,12,30,25,17,8,3,,,,,,,,,
2014Dec,98,1.4,,,,5,15,25,35,15,5,,,,,,,,,,
2014Dec,99,2,,,,,,,,,,,,,,,,,,,
2014Dec,103,1.7,,,,,5,30,35,15,10,5,,,,,,,,,
2014Dec,104,1.8,0,0,0,0,0,20,35,25,15,5,0,0,,,,,,,
2014Dec,105,1.8,,,,,5,25,40,20,10,,,,,,,,,,
2014Dec,106,2.2,,,,,,,,,,,,,,,,,,,
2014Dec,107,1.5,.5747839055,1.5850309115,4.3116627708,9.1316535797,15.0589479704,17.3223184286,19.5567796523,16.8556916137,8.4681291986,4.7003050867,1.7717055116,.6629913706,,,,,,,
2014Dec,108,1.902631,,,,,2.83,16.47,31.18,31.13,16.02,2.37,,,,,,,,,
2014Dec,110,2,.0190577062,.0847581037,.5403836058,2.2615690218,6.7282054803,14.2338729373,21.4186330137,22.9280652216,17.4606561638,9.4586563225,3.6440336833,1.22210874,,,,,,,
2014Dec,111,,,,,,,,,,,,,,,,,,,,
2014Dec,112,2.5,,,,,,5,15,35,35,10,,,,,,,,,
2014Dec,113,1.5,,,,5,20,25,30,15,5,,,,,,,,,,
2015,1,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2015,2,2.2,,,,,2,8,20,40,20,8,2,,,,,,,,
2015,3,2,,,2.5,2.5,5,12.5,20,25,20,7.5,2.5,2.5,,,,,,,
2015,4,1.9,,,5,10,15,20,30,15,5,,,,,,,,,,
2015,6,2,,,,,,10,30,40,20,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,1.8,1,2,3,4,9,15,24,21,15,3,2,1,,,,,,,
2015,15,1.9,,,,,,20,35,30,15,,,,,,,,,,
2015,16,1.8,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2015,20,1.9,,,,,10,20,40,25,5,,,,,,,,,,
2015,22,1.9,,,,,10,25,35,20,10,,,,,,,,,,
2015,23,2.2,,,,1,5,15,20,25,20,12,2,,,,,,,,
2015,24,1.8,,,3.5,6,12.5,15,20,17.5,12.5,7.5,5.5,,,,,,,,
2015,26,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.8,,,,,5,30,40,15,10,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2.5,,,,,,,10,40,40,10,,,,,,,,,
2015,36,2.3,,,,,,10,20,30,30,5,5,,,,,,,,
2015,37,2.2,,,,,,5,28,47,15,5,,,,,,,,,
2015,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.9,,,,,5,15,55,20,5,,,,,,,,,,
2015,41,1.7,,,,,,10,80,10,,,,,,,,,,,
2015,42,1.8,,,,,5,15,35,30,15,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,1.7,,,,5,10,20,25,25,10,5,,,,,,,,,
2015,52,2,0,0,0,0,0,2,39,53,4,1,1,0,,,,,,,
2015,57,1.8,,,,,,,,,,,,,,,,,,,
2015,63,1.8,,,,,5,15,45,28,5,2,,,,,,,,,
2015,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2015,68,1.4,,,,,25,30,25,12.5,7.5,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,72,1.6,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,2,0,0,0,1,8,17,24,26,16,6,1,1,,,,,,,
2015,85,1.7,.9815328629,1.7824817664,3.9167054976,7.2523046181,11.3162290097,14.880113677,16.4890158294,15.3981703789,12.1179209668,8.0365050387,4.491369596,3.3376507585,,,,,,,
2015,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2015,91,1,0,0,0,10,25,45,20,0,0,0,0,0,,,,,,,
2015,92,1.7,.0248435594,.2024685023,1.189333242,4.6674796261,12.2460399855,19.0255045135,25.2886611425,22.2481593958,9.7620193087,4.1455100068,1.0146049416,.1853757758,,,,,,,
2015,93,2,,,,,,10,20,62.5,7.5,,,,,,,,,,
2015,94,2.5,,,,2,4,7,12,17,26,16,10,6,,,,,,,
2015,95,1.8525,0,0,2,3.25,5,9.5,37.5,25,12,4.25,1.5,0,,,,,,,
2015,96,1.5,,,,7,13,25,30,15,8,2,,,,,,,,,
2015,98,1.9,,,,,,15,35,30,15,5,,,,,,,,,
2015,99,2,,,,,,,30,60,10,,,,,,,,,,
2015,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2015,104,1.8,0,0,0,0,0,20,35,25,15,5,0,0,,,,,,,
2015,105,1.9,,,,,5,15,50,25,5,,,,,,,,,,
2015,106,2,,,,,,,,,,,,,,,,,,,
2015,107,1.7,.0248435594,.2024685023,1.189333242,4.6674796261,12.2460399855,19.0255045135,25.2886611425,22.2481593958,9.7620193087,4.1455100068,1.0146049416,.1853757758,,,,,,,
2015,108,1.8701225,,,,,3.56,17.41,31.87,30,15.15,2.01,,,,,,,,,
2015,110,2,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,2.5,,,,,,5,15,35,35,10,,,,,,,,,
2015,113,1.4,,,,10,20,26,24,15,5,,,,,,,,,,
2017,1,1.9,,,,,5,20,50,20,5,,,,,,,,,,
2017,2,2,,,1,5,10,14,20,20,16,10,4,,,,,,,,
2017,3,,2.5,2.5,2.5,5,7.5,10,15,20,15,10,5,5,,,,,,,
2017,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,6,2,,,,,,,30,50,10,10,,,,,,,,,
2017,7,2,,,,,,,,,,,,,,,,,,,
2017,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2017,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2017,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2017,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2017,22,1.8,,,,,10,15,50,15,10,,,,,,,,,,
2017,23,2.5,,,,2,5,8,13,20,25,21,6,,,,,,,,
2017,24,2,,,,3.5,6,12.5,15,20,17.5,12.5,7.5,5.5,,,,,,,
2017,26,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,30,1.9,,,,,,,55,45,,,,,,,,,,,
2017,31,2,,,,,5,15,30,40,10,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,2.5,,,,,,,20,30,30,20,,,,,,,,,
2017,36,2.4,,,,,5,10,15,30,20,10,5,5,,,,,,,
2017,37,2.5,,,,,,1,9,44,34,12,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.9,,,,,,20,55,20,5,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,1.8,,,,,,15,45,35,5,,,,,,,,,,
2017,47,1.9,0,2,4,11,15,18,18,14,12,4,2,0,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.9,,,,5,15,15,25,20,15,5,,,,,,,,,
2017,52,2.25,0,0,0,0,0,0,32,46,18,4,0,0,,,,,,,
2017,57,1.8,,,,,,,,,,,,,,,,,,,
2017,63,1.8,,,,,5,20,60,10,3,2,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.8,,,,,15,20,25,20,10,10,,,,,,,,,
2017,70,1.8,,,,,,45,55,,,,,,,,,,,,
2017,72,1.8,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578886,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2017,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2017,93,2,,,,,,10,25,55,10,,,,,,,,,,
2017,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2017,95,2.0125,0,0,0,6.25,0,12.5,12.5,50,12.5,6.25,0,0,,,,,,,
2017,96,1.5,,,,,,,,,,,,,,,,,,,
2017,98,2.2,,,,,,10,25,35,20,10,,,,,,,,,
2017,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2017,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2017,104,2,0,0,0,2,5,15,25,30,15,5,3,0,,,,,,,
2017,105,2,,,,,5,15,25,40,10,5,,,,,,,,,
2017,106,2,,,,,,,,,,,,,,,,,,,
2017,107,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2017,108,2.018135,,,,,1.26,13.17,27.48,33.37,19.57,5.15,,,,,,,,,
2017,110,2,.0149298442,.0711988496,.4816532812,2.1199556163,6.553332675,14.2336218296,21.7276627944,23.3145187591,17.5860309916,9.3237176392,3.4736416614,1.0997360584,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2017,113,1.7,,,,5,15,29,31,15,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,1,.5,,,,30,50,20,,,,,,,,,,,,,
2013,2,.5,4,8,16,21,22,14,7,5,2,1,,,,,,,,,
2013,3,.5,2.5,5,5,25,35,20,5,2.5,,,,,,,,,,,
2013,4,.4,5,10,20,35,20,10,0,0,0,0,,,,,,,,,
2013,6,0,,5,40,50,5,,,,,,,,,,,,,,
2013,7,-.3,,,,,,,,,,,,,,,,,,,
2013,8,.1,7,15,23,25,16,10,4,,,,,,,,,,,,
2013,15,-.1,,20,40,25,5,5,5,,,,,,,,,,,,
2013,16,.2,9,7,20,23,19,11,7,3,1,0,0,0,,,,,,,
2013,20,-.2,5,25,40,25,5,,,,,,,,,,,,,,
2013,22,-.1,,10,45,40,5,,,,,,,,,,,,,,
2013,23,0,5,12,22,25,20,10,5,1,,,,,,,,,,,
2013,24,-.3,12.5,22.5,30,25,10,,,,,,,,,,,,,,
2013,26,.3,5,10,20,30,20,10,5,,,,,,,,,,,,
2013,30,-.2,,,,,,,,,,,,,,,,,,,
2013,31,0,,10,40,40,10,,,,,,,,,,,,,,
2013,32,-.2,15,28,30,19,8,,,,,,,,,,,,,,
2013,33,0,,,50,50,,,,,,,,,,,,,,,
2013,36,.7,,,10,35,45,10,,,,,,,,,,,,,
2013,37,-.4,,24,52,24,,,,,,,,,,,,,,,
2013,38,-.2,,10,80,10,,,,,,,,,,,,,,,
2013,39,-.3,,25,55,20,,,,,,,,,,,,,,,
2013,41,.1,,,30,70,,,,,,,,,,,,,,,
2013,42,-.3,,5,50,35,10,,,,,,,,,,,,,,
2013,47,-.5,15,20,22,20,12,8,3,0,0,0,0,0,,,,,,,
2013,48,-.3,,,,,,,,,,,,,,,,,,,
2013,49,-.2,,15,35,25,15,10,,,,,,,,,,,,,
2013,52,-.2,1,15,50,30,3,1,0,0,0,0,0,0,,,,,,,
2013,57,.1,,,,,,,,,,,,,,,,,,,
2013,63,0,2,5,35,45,13,,,,,,,,,,,,,,
2013,67,-.2,,30,40,30,,,,,,,,,,,,,,,
2013,68,0,5,20,25,25,10,10,5,,,,,,,,,,,,
2013,70,-.2,,20,70,10,,,,,,,,,,,,,,,
2013,72,-.1,,,,,,,,,,,,,,,,,,,
2013,82,-.2,,,,,,,,,,,,,,,,,,,
2013,84,-.2,8,15,25,18,15,12,6,1,0,0,0,0,,,,,,,
2013,85,.2511638261,6.6639879246,10.5501344479,17.6059750962,21.7474030551,19.8848420392,13.4584447396,6.7419410669,2.4993224051,.6855044304,.1390687812,.020861377,.0025146368,,,,,,,
2013,89,.1,7.5,15,20,30,15,7.5,5,,,,,,,,,,,,
2013,91,-.8,5,42.5,35,15,2.5,0,0,0,0,0,0,0,,,,,,,
2013,92,.1080794229,10.9124155589,14.0509256162,20.2573209248,21.6181747108,17.0774423762,9.2859461966,4.7627998371,1.6415830951,.3138792721,.0692814843,.0092482938,.0009826341,,,,,,,
2013,93,.3,,,7.5,62.5,25,5,,,,,,,,,,,,,
2013,94,-.7,6,84,6,3,1,,,,,,,,,,,,,,
2013,95,-.4536564706,28.1523529412,30,33.8823529411,6.8823529412,.8823529412,.0823529412,.0070588235,.0070588235,.0070588235,.0147058824,0,.0823529412,,,,,,,
2013,96,-.1,3,12,43,32,10,,,,,,,,,,,,,,
2013,98,.5,,10,15,30,25,15,5,,,,,,,,,,,,
2013,99,-.2,,20,60,20,,,,,,,,,,,,,,,
2013,103,.2,,,30,50,20,,,,,,,,,,,,,,
2013,104,0,0,10,35,40,10,5,0,0,0,0,0,0,,,,,,,
2013,105,0,,15,30,50,5,,,,,,,,,,,,,,
2013,106,-.5,10,25,35,25,5,,,,,,,,,,,,,,
2013,107,.1257267456,.0002828033,.4542566513,24.4217675908,64.5923982153,10.4581839829,.0730948445,.0000159118,.0000000001,0,0,0,0,,,,,,,
2013,108,.206911,9.02,9.92,17.53,22.38,18.81,13.11,7.41,1.82,,,,,,,,,,,
2013,110,-.1,14.5616214047,13.3205473125,22.1178312829,22.1178312828,15.8361808029,8.1174219332,2.9781860656,.7818386719,.1468065952,.0197079814,.0018905734,.0001360935,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,.5,,5,25,35,30,5,,,,,,,,,,,,,
2013,113,-.5,5,20,25,20,15,10,5,,,,,,,,,,,,
2013Q3,1,,,,,,,,,,,,,,,,,,,,
2013Q3,2,.8,2,7,16,21,22,14,8,6,3,1,,,,,,,,,
2013Q3,3,.7,2.5,5,5,25,35,20,5,2.5,,,,,,,,,,,
2013Q3,4,.6,0,10,15,20,25,15,10,5,0,0,,,,,,,,,
2013Q3,6,.1,,,40,50,10,,,,,,,,,,,,,,
2013Q3,7,-.3,,,,,,,,,,,,,,,,,,,
2013Q3,8,.2,7,15,21,26,17,10,4,,,,,,,,,,,,
2013Q3,15,.1,,10,25,40,20,5,,,,,,,,,,,,,
2013Q3,16,0,9,7,21,22,19,11,7,3,1,0,0,0,,,,,,,
2013Q3,20,-.2,5,25,40,25,5,,,,,,,,,,,,,,
2013Q3,22,0,,15,35,40,10,,,,,,,,,,,,,,
2013Q3,23,.1,4,12,23,25,15,10,7,3,1,,,,,,,,,,
2013Q3,24,-.2,12.5,17.5,27.5,25,12.5,5,,,,,,,,,,,,,
2013Q3,26,.4,5,10,20,30,20,10,5,,,,,,,,,,,,
2013Q3,30,.5,,,,,,,,,,,,,,,,,,,
2013Q3,31,1,,,,20,30,35,10,5,,,,,,,,,,,
2013Q3,32,-.15,,,,,,,,,,,,,,,,,,,
2013Q3,33,.5,,,,50,50,,,,,,,,,,,,,,
2013Q3,36,.9,,,5,20,35,30,10,,,,,,,,,,,,
2013Q3,37,-.5,5,40,40,15,,,,,,,,,,,,,,,
2013Q3,38,.4,,,10,70,20,,,,,,,,,,,,,,
2013Q3,39,-.3,,20,60,20,,,,,,,,,,,,,,,
2013Q3,41,,,,,,,,,,,,,,,,,,,,
2013Q3,42,-.3,,20,50,30,,,,,,,,,,,,,,,
2013Q3,47,-.5,,,,,,,,,,,,,,,,,,,
2013Q3,48,-.3,,,,,,,,,,,,,,,,,,,
2013Q3,49,-.2,5,15,25,20,15,10,5,5,,,,,,,,,,,
2013Q3,52,.3,0,1,16,49,30,4,0,0,0,0,0,0,,,,,,,
2013Q3,57,.5,,,,,,,,,,,,,,,,,,,
2013Q3,63,.1,2,5,33,50,10,,,,,,,,,,,,,,
2013Q3,67,,,,,,,,,,,,,,,,,,,,
2013Q3,68,,,,,,,,,,,,,,,,,,,,
2013Q3,70,,,,,,,,,,,,,,,,,,,,
2013Q3,72,.5,,,,,,,,,,,,,,,,,,,
2013Q3,82,-.2,,,,,,,,,,,,,,,,,,,
2013Q3,84,,,,,,,,,,,,,,,,,,,,
2013Q3,85,.3471840524,7.3922690923,9.7849809199,15.5598587354,19.3689635068,18.8744553861,14.398204636,8.5979121409,4.0188340196,1.4702418348,.4209272589,.094295918,.0190565513,,,,,,,
2013Q3,89,.2,5,15,20,25,20,10,5,,,,,,,,,,,,
2013Q3,91,-.9,20,40,30,10,0,0,0,0,0,0,0,0,,,,,,,
2013Q3,92,.2749950085,14.6118514402,11.4904368112,14.9125482162,16.3577659567,15.1654248457,10.8753137619,8.2635375708,5.0199676456,1.9469377344,.9201071936,.3161546568,.1199541669,,,,,,,
2013Q3,93,,,,,,,,,,,,,,,,,,,,
2013Q3,94,-.7,2,85,8,3,2,,,,,,,,,,,,,,
2013Q3,95,-.3958058824,26.2823529412,27.8823529412,30.9999999998,13.8823529412,.8823529412,.0147058824,.0070588235,.0147058824,.0147058824,.0070588235,.0123529412,0,,,,,,,
2013Q3,96,-.05,3,15,38,34,10,,,,,,,,,,,,,,
2013Q3,98,.2,,15,25,30,20,10,,,,,,,,,,,,,
2013Q3,99,-.2,,,,,,,,,,,,,,,,,,,
2013Q3,103,.35,,,10,50,35,5,,,,,,,,,,,,,
2013Q3,104,.1,5,10,25,30,20,10,0,0,0,0,0,0,,,,,,,
2013Q3,105,.5,,5,20,25,45,5,,,,,,,,,,,,,
2013Q3,106,.3,,,,,,,,,,,,,,,,,,,
2013Q3,107,.1402341701,.0143741407,1.7590928536,26.3359986757,54.6262703705,16.5832788579,.6776884866,.0032948599,.000001755,.0000000001,0,0,0,,,,,,,
2013Q3,108,.186523,9.66,10.1,17.65,22.21,18.46,12.86,7.27,1.79,,,,,,,,,,,
2013Q3,110,-.2,21.8565290311,13.0248898595,18.9874618831,18.1292451669,13.73578573,8.25800715,3.9393216936,1.4909348509,.4476559979,.1066174004,.0201396625,.0034115741,,,,,,,
2013Q3,111,,,,,,,,,,,,,,,,,,,,
2013Q3,112,.9,,,10,25,35,20,10,,,,,,,,,,,,
2013Q3,113,-1,30,25,25,20,,,,,,,,,,,,,,,
2014,1,1.5,,,,,10,30,40,20,,,,,,,,,,,
2014,2,1.5,,2,4,8,14,20,22,16,8,4,2,,,,,,,,
2014,3,-.3,10,20,30,20,7.5,5,5,2.5,,,,,,,,,,,
2014,4,1.7,,,5,10,15,20,20,15,10,5,0,,,,,,,,
2014,6,1,,,5,10,35,40,10,,,,,,,,,,,,
2014,7,1.2,,,,,,,,,,,,,,,,,,,
2014,8,1.2,3,5,8,10,20,24,17,10,3,,,,,,,,,,
2014,15,1.4,,,5,5,15,20,35,15,5,,,,,,,,,,
2014,16,1.2,6,3,5,9,16,21,18,10,6,4,2,0,,,,,,,
2014,20,1.2,,,10,15,20,30,20,5,,,,,,,,,,,
2014,22,1,,,5,15,30,40,10,,,,,,,,,,,,
2014,23,1.5,4,6,7,9,12,15,17,15,10,5,,,,,,,,,
2014,24,1.1,,2.5,7.5,15,17.5,22.5,17.5,12.5,5,,,,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,1.8,,,,,10,30,40,20,,,,,,,,,,,
2014,32,.9,,2,5,20,28,22,15,7,1,,,,,,,,,,
2014,33,1,,,,10,40,40,10,,,,,,,,,,,,
2014,36,1.2,,,10,20,30,35,5,,,,,,,,,,,,
2014,37,1.2,,1,3,21,31,31,10,3,,,,,,,,,,,
2014,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2014,39,1,,,,10,25,40,25,,,,,,,,,,,,
2014,41,1.2,,,,,20,80,,,,,,,,,,,,,
2014,42,1,,,,10,25,50,15,,,,,,,,,,,,
2014,47,.5,5,8,15,17,19,15,13,6,2,0,0,0,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,49,.9,,,10,15,25,20,15,10,5,,,,,,,,,,
2014,52,1,0,0,0,8,37,43,11,1,0,0,0,0,,,,,,,
2014,57,1,,,,,,,,,,,,,,,,,,,
2014,63,1.2,,5,10,15,25,40,5,,,,,,,,,,,,
2014,67,1.1,,,5,5,10,30,20,15,10,5,,,,,,,,,
2014,68,1.4,0,0,5,7.5,15,25,25,17.5,5,,,,,,,,,,
2014,70,.8,,,,30,60,10,,,,,,,,,,,,,
2014,72,1,,,,,,,,,,,,,,,,,,,
2014,82,1,,,,,,,,,,,,,,,,,,,
2014,84,.5,1,2,10,14,23,20,14,10,4,1,1,0,,,,,,,
2014,85,1.3372631887,2.1124826626,3.2097037643,6.2291287648,10.1872610556,14.0399135209,16.3062577068,15.9598887675,13.1640857696,9.1502552387,5.3598247218,2.6456535986,1.6355444288,,,,,,,
2014,89,1.4,,2.5,5,10,15,20,17.5,15,10,2.5,2.5,,,,,,,,
2014,91,.3,0,5,30,50,10,5,0,0,0,0,0,0,,,,,,,
2014,92,.6339306903,12.1586336512,8.7397978399,11.6359317431,13.6549775173,14.1244666204,11.6883854366,10.6381988398,8.2314863494,4.2251509829,2.6892218436,1.3210220689,.8927271069,,,,,,,
2014,93,1,,,,12.5,20,55,12.5,,,,,,,,,,,,
2014,94,.9,2,4,6,10,35,20,15,8,,,,,,,,,,,
2014,95,1.0248735294,.8823529412,3,7.8823529412,13.8823529412,25.7123529412,30.8823529411,17.6470588235,.0070588235,.0070588235,.0147058824,0,.0823529412,,,,,,,
2014,96,.7,,2,15,30,43,10,,,,,,,,,,,,,
2014,98,1.5,,,,5,15,25,30,15,10,,,,,,,,,,
2014,99,1,,,,,20,60,20,,,,,,,,,,,,
2014,103,1.5,,,,5,10,40,35,10,,,,,,,,,,,
2014,104,1,0,0,5,15,25,35,15,5,0,0,0,0,,,,,,,
2014,105,.9,,,5,20,55,15,5,,,,,,,,,,,,
2014,106,1.1,,5,10,15,20,25,15,10,,,,,,,,,,,
2014,107,1.0674423469,0,.0000007301,.004527119,1.5225055188,32.5111695814,56.9522150553,8.910092203,.0994259542,.0000638361,.0000000021,0,0,,,,,,,
2014,108,1.233365,,1.35,6.36,11.58,16.8,21.44,18.5,13.25,7.99,2.73,,,,,,,,,
2014,110,.9,7.3039869137,5.2544567168,9.6548375623,12.891060908,14.8956578991,14.8956578993,12.891060908,9.6548375623,6.2578532963,3.5101449643,1.7038746256,1.0865707443,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.4,,,,10,20,30,30,10,,,,,,,,,,,
2014,113,0,,5,20,25,20,15,10,5,,,,,,,,,,,
2014Q3,1,,,,,,,,,,,,,,,,,,,,
2014Q3,2,1.8,,2,4,6,12,20,24,17,9,4,2,,,,,,,,
2014Q3,3,,,,,,,,,,,,,,,,,,,,
2014Q3,4,1.6,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2014Q3,6,1,,,,5,40,50,5,,,,,,,,,,,,
2014Q3,7,1.3,,,,,,,,,,,,,,,,,,,
2014Q3,8,1.3,3,5,8,11,17,24,19,10,3,,,,,,,,,,
2014Q3,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2014Q3,16,1.3,7,2,4,11,13,20,16,12,8,4,3,0,,,,,,,
2014Q3,20,1.3,,,10,15,20,30,20,5,,,,,,,,,,,
2014Q3,22,1,,,,15,30,35,20,,,,,,,,,,,,
2014Q3,23,1.6,5,8,9,11,13,15,18,13,6,2,,,,,,,,,
2014Q3,24,1.2,,2.5,7.5,10,17.5,22.5,20,12.5,7.5,,,,,,,,,,
2014Q3,26,.4,5,10,20,30,20,10,5,,,,,,,,,,,,
2014Q3,30,,,,,,,,,,,,,,,,,,,,
2014Q3,31,1.9,,,,,10,20,40,30,,,,,,,,,,,
2014Q3,32,1,,,,,,,,,,,,,,,,,,,
2014Q3,33,1,,,,10,40,40,10,,,,,,,,,,,,
2014Q3,36,1.4,,,5,10,25,30,20,10,,,,,,,,,,,
2014Q3,37,1.2,,,,10,30,35,25,,,,,,,,,,,,
2014Q3,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2014Q3,39,1.1,,,,5,25,50,20,,,,,,,,,,,,
2014Q3,41,,,,,,,,,,,,,,,,,,,,
2014Q3,42,1,,,,,30,50,20,,,,,,,,,,,,
2014Q3,47,.6,,,,,,,,,,,,,,,,,,,
2014Q3,48,,,,,,,,,,,,,,,,,,,,
2014Q3,49,1,,5,10,10,15,20,15,15,10,,,,,,,,,,
2014Q3,52,1.4,0,0,0,1,12,41,36,8,1,1,0,0,,,,,,,
2014Q3,57,1,,,,,,,,,,,,,,,,,,,
2014Q3,63,1.3,,5,10,15,25,40,5,,,,,,,,,,,,
2014Q3,67,,,,,,,,,,,,,,,,,,,,
2014Q3,68,,,,,,,,,,,,,,,,,,,,
2014Q3,70,,,,,,,,,,,,,,,,,,,,
2014Q3,72,-.3,,,,,,,,,,,,,,,,,,,
2014Q3,82,,,,,,,,,,,,,,,,,,,,
2014Q3,84,,,,,,,,,,,,,,,,,,,,
2014Q3,85,1.4200715929,1.098245366,2.2164683888,5.0356635846,9.3371810663,14.1305079607,17.4540279329,17.5968990829,14.4803634698,9.7256683049,5.3314290592,2.3852475728,1.2082982111,,,,,,,
2014Q3,89,1.5,,2.5,5,7.5,15,20,20,15,7.5,5,2.5,,,,,,,,
2014Q3,91,.4,0,10,20,35,25,10,0,0,0,0,0,0,,,,,,,
2014Q3,92,.6435853754,13.4996769982,8.6393307381,11.1503707838,12.8721152675,13.291153457,11.1294816393,10.3877904191,8.3903162874,4.557798195,3.1003325334,1.6575363069,1.3240973743,,,,,,,
2014Q3,93,,,,,,,,,,,,,,,,,,,,
2014Q3,94,1.2,,3,5,8,17.5,32.5,20,7,5,2,,,,,,,,,
2014Q3,95,1.1255941176,.8823529412,1.8823529412,6.26,11.8823529412,25.8823529412,31.7647058822,17.6470588235,3.7647058824,.0147058824,.0070588235,.0123529412,0,,,,,,,
2014Q3,96,.75,,3,12,27,40,18,,,,,,,,,,,,,
2014Q3,98,1.4,,,,10,15,25,30,15,5,,,,,,,,,,
2014Q3,99,,,,,,,,,,,,,,,,,,,,
2014Q3,103,1.63,,,,2.5,7.5,35,37.5,15,2.5,,,,,,,,,,
2014Q3,104,1,0,0,5,15,25,30,20,5,0,0,0,0,,,,,,,
2014Q3,105,1,,,5,10,25,40,15,5,,,,,,,,,,,
2014Q3,106,1.3,,,,,,,,,,,,,,,,,,,
2014Q3,107,1.3013205369,.0001873776,.0133683921,.3795082581,4.3085654566,19.7757852728,37.0252273743,28.3980879173,8.9063036427,1.1337978043,.0579808357,.0011782164,.0000094521,,,,,,,
2014Q3,108,1.45097,,.26,4.21,9.35,14.49,19.63,20.62,15.47,10.28,5.09,.6,,,,,,,,
2014Q3,110,.6,10.1187030588,6.8320627254,11.9005910681,14.818216469,15.7762395921,14.361245633,11.177905464,7.4388339426,4.2327207,2.0591915708,.8564979314,.4277918448,,,,,,,
2014Q3,111,,,,,,,,,,,,,,,,,,,,
2014Q3,112,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2014Q3,113,.2,10,20,20,25,15,10,,,,,,,,,,,,,
2015,1,1.6,,,,,10,30,45,15,,,,,,,,,,,
2015,2,2,,1,2,6,10,14,17,21,16,8,4,1,,,,,,,
2015,3,3,2.5,2.5,2.5,2.5,5,10,10,10,10,25,10,10,,,,,,,
2015,4,1.7,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2015,6,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,1.4,3,5,8,10,18,24,19,10,3,,,,,,,,,,
2015,15,1.7,,,5,5,10,15,25,20,15,5,,,,,,,,,
2015,16,1.3,6,3,5,9,16,21,18,10,6,4,2,0,,,,,,,
2015,20,1.5,,,5,15,15,25,30,10,,,,,,,,,,,
2015,22,1.3,,,,10,30,40,20,,,,,,,,,,,,
2015,23,2.5,,,3,6,8,10,15,18,20,15,5,,,,,,,,
2015,24,1.3,,2.5,5,10,17.5,22.5,20,15,5,2.5,,,,,,,,,
2015,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.5,,,,,20,30,40,10,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,2,,,,,,10,40,40,10,,,,,,,,,,
2015,36,1.5,,,,10,20,30,30,10,,,,,,,,,,,
2015,37,1.6,,,,10,20,30,30,8,2,,,,,,,,,,
2015,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2015,39,1.5,,,,,10,30,45,15,,,,,,,,,,,
2015,41,1.4,,,,,,80,20,,,,,,,,,,,,
2015,42,1.4,,,,,15,60,25,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,1.3,,,,10,15,25,20,15,10,5,,,,,,,,,
2015,52,1.9,0,0,0,0,1,11,43,37,8,0,0,0,,,,,,,
2015,57,1.5,,,,,,,,,,,,,,,,,,,
2015,63,1.4,,,5,10,25,35,25,,,,,,,,,,,,
2015,67,2,,,,,5,5,10,30,20,15,10,5,,,,,,,
2015,68,2.3,,,,,,10,20,30,30,10,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,72,1.2,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.3,1,2,8,13,20,22,19,9,4,1,1,0,,,,,,,
2015,85,2.0432333,1.806377856,2.0957732788,3.7506160225,6.0123588633,8.6332330699,11.1042719966,12.7936955611,13.2035869172,12.2061301778,10.1077345782,7.4975348319,10.7886868467,,,,,,,
2015,89,1.6,,2.5,2.5,7.5,10,20,25,15,10,5,2.5,,,,,,,,
2015,91,1,0,0,10,20,30,35,5,0,0,0,0,0,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,1.5,,,,,5,40,50,5,,,,,,,,,,,
2015,94,1.8,,1,2,4,8,16,30,17,14,8,,,,,,,,,
2015,95,1.3763735294,.8823529412,1,3.8823529412,11.8823529412,15.8823529412,28.8823529411,22.8370588235,12.6470588235,2.0070588235,.0147058824,0,.0823529412,,,,,,,
2015,96,1.5,,,,10,20,30,35,5,,,,,,,,,,,
2015,98,1.3,,,,5,22.5,27.5,22.5,17.5,5,,,,,,,,,,
2015,99,,,,,,,,,,,,,,,,,,,,
2015,103,1.5,,,,2.5,7.5,35,35,15,5,,,,,,,,,,
2015,104,1.2,0,0,5,15,25,30,20,5,0,0,0,0,,,,,,,
2015,105,1.6,,,,5,10,30,45,10,,,,,,,,,,,
2015,106,2,,,,,,,,,,,,,,,,,,,
2015,107,1.3850178226,.0000717689,.0063276743,.2187690067,2.9845076959,16.2494230387,35.6583727998,31.7118954783,11.4194855635,1.6536736187,.0952936509,.0021605613,.000019143,,,,,,,
2015,108,1.841915,,,.37,4.45,9.51,14.56,19.62,20.4,15.3,10.17,5.03,.59,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.6,,,,5,15,30,35,15,,,,,,,,,,,
2015,113,.8,,5,20,20,25,15,10,5,,,,,,,,,,,
2017,1,1.6,,,,,10,35,45,10,,,,,,,,,,,
2017,2,1.6,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2017,3,2.1,2.5,2.5,2.5,2.5,5,7.5,15,30,15,10,5,2.5,,,,,,,
2017,4,1.7,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2017,6,1.7,,,,,,40,50,10,,,,,,,,,,,
2017,7,1.7,,,,,,,,,,,,,,,,,,,
2017,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2017,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2017,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2017,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2017,22,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2017,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2017,24,1.7,,,3,5,15,18,18,18,15,5,3,,,,,,,,
2017,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.4,,,,,20,40,30,10,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,2,,,,,10,10,30,30,10,10,,,,,,,,,
2017,36,2,,,,5,10,15,20,30,15,5,,,,,,,,,
2017,37,1.9,,,,3,17,32,35,12,1,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.5,,,,,10,25,45,20,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,1.7,,,,,10,30,50,10,,,,,,,,,,,
2017,47,1.1,1,3,5,10,20,24,16,10,5,3,2,1,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.75,,,5,5,10,15,25,15,10,10,5,,,,,,,,
2017,52,1.8,0,0,0,0,5,21,43,25,5,1,0,0,,,,,,,
2017,57,2,,,,,,,,,,,,,,,,,,,
2017,63,1.2,,3,8,10,30,35,10,4,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,2.3,0,0,0,0,5,5,20,30,30,5,5,,,,,,,,
2017,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,72,1.7,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,1.4,1.1521310044,2.2996863953,5.1822846712,9.5310049734,14.306707142,17.5281858137,17.5281858137,14.306707142,9.5310049734,5.1822846712,2.2996863953,1.1521310044,,,,,,,
2017,89,2,,,2.5,5,10,15,15,20,15,10,5,2.5,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,,5,40,50,5,,,,,,,,,,
2017,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2017,95,2.0588235294,5.8823529412,0,5.8823529412,5.8823529412,5.8823529412,5.8823529412,17.6470588234,17.6470588235,17.6470588235,11.7647058824,0,5.8823529412,,,,,,,
2017,96,1.5,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,20,35,25,10,,,,,,,,,,
2017,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2017,104,1.8,0,0,0,0,10,20,30,25,10,5,0,0,,,,,,,
2017,105,2.4,,,,,10,15,25,35,10,5,,,,,,,,,
2017,106,2,,,,,,,,,,,,,,,,,,,
2017,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685977,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2017,108,1.90739325,,,.9,5.24,9.92,14.6,19.28,19.41,14.67,9.93,5.2,.85,,,,,,,
2017,110,1.8,.2957915626,.6199053222,2.1744483164,5.34775958,10.3779268785,15.8927013836,19.2067779501,18.3185273755,13.7880690619,8.189905339,3.838760524,1.9494267062,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2,,,,,5,20,30,30,10,5,,,,,,,,,
2017,113,.8,,,10,20,25,20,15,10,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2013,1,12,,,,,,,,,,,5,20,50,20,5,,,,
2013,2,11.9,,,,,,,,,,10,18,26,26,20,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,11.7,,,,,,,,,5,15,30,30,15,5,,,,,
2013,6,12.2,,,,,,,,,,,,20,60,20,,,,,
2013,7,12.2,,,,,,,,,,,,,,,,,,,
2013,8,12,,,,,,,,,1,3,9,25,37,20,4,1,,,
2013,15,12.2,,,,,,,,,,,5,25,40,25,5,,,,
2013,16,11.9,0,0,0,0,0,1,2,4,6,8,14,24,23,13,5,0,0,0,0
2013,20,12.2,,,,,,,,,,,5,15,60,20,,,,,
2013,22,12.3,,,,,,,,,,,0,20,50,30,,,,,
2013,23,11.8,,,,,,,,,,10,25,30,25,10,,,,,
2013,24,12.4,,,,,,,,,,,12.5,17.5,25,17.5,15,7.5,5,,
2013,26,12,,,,,,,,,,,,15,70,10,5,,,,
2013,30,12.2,,,,,,,,,,,,,,,,,,,
2013,31,12,,,,,,,,,,,15,30,40,15,,,,,
2013,32,12.4,,,,,,,,,,,4,22,31,25,12,5,1,,
2013,33,12,,,,,,,,,,,,50,50,,,,,,
2013,36,10.7,,,,,,,,,30,40,20,10,,,,,,,
2013,37,12.2,,,,,,,,,,,,2,52,45,1,,,,
2013,38,12,,,,,,,,,,,,20,60,20,,,,,
2013,39,12.1,,,,,,,,,,,5,15,55,25,,,,,
2013,41,11.9,,,,,,,,,,,10,60,30,,,,,,
2013,42,11.1,,,,,,,,,,20,70,10,,,,,,,
2013,47,12.2,0,0,0,0,0,2,4,6,8,10,12,14,15,13,9,5,2,0,0
2013,48,12.1,,,,,,,,,,,,,,,,,,,
2013,49,12.1,,,,,,,,,,,10,15,30,20,15,10,,,
2013,52,12.6,0,0,0,0,0,0,0,0,0,0,1,3,29,51,14,1,1,0,0
2013,57,11.8,,,,,,,,,,,,,,,,,,,
2013,63,12,,,,,,,,,,,15,30,40,15,,,,,
2013,67,12.5,,,,,,,,,,,,15,25,30,20,10,,,
2013,68,11.7,,,,,,,,,,10,25,35,20,10,,,,,
2013,70,12,,,,,,,,,,,,25,75,,,,,,
2013,72,12.6,,,,,,,,,,,,,,,,,,,
2013,82,12.4,,,,,,,,,,,,,,,,,,,
2013,84,12.1,0,0,0,0,0,0,0,0,0,0,2,40,45,13,0,0,0,0,0
2013,85,11.8,.0000006571,.00001183,.0001689567,.0018378306,.0152297721,.0961730816,.4629069698,1.698684097,4.7533186076,10.1442220393,16.5132786458,20.5058176995,19.4252474735,14.0377525583,7.7383002985,3.2536166714,1.043272518,.255071235,.0550890582
2013,89,12.2,,,,,,,,,2.5,2.5,10,20,30,20,10,2.5,2.5,,
2013,91,12.6,0,0,0,0,0,0,0,0,0,0,0,10,30,45,15,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,11.5,,,,,,,,,,5,32.5,62.5,,,,,,,
2013,94,12.3,,,,,,,,,,6,10,12,30,20,14,5,2,1,
2013,95,12.0104705882,0,0,0,.0147058824,.0823529412,1.1970588235,2.6470588235,3.2647058824,4.6470588235,7.6470588235,10,15,26,19,10.5,0,0,0,0
2013,96,12.3,,,,,,,,,,,15,35,40,10,,,,,
2013,98,11.7,,,,,,,,,,15,20,30,25,10,,,,,
2013,99,12.6,,,,,,,,,,,,,30,50,20,,,,
2013,103,12.2,,,,,,,,,,5,10,15,40,25,5,,,,
2013,104,12.1,0,0,0,0,0,0,0,0,0,0,10,20,35,25,10,0,0,0,0
2013,105,12,,,,,,,,,,,5,35,55,5,,,,,
2013,106,12.2,,,,,,,,,,,10,25,35,25,5,,,,
2013,107,12.0221692174,0,0,0,0,0,0,0,.000000003,.0000344605,.0354851543,3.5048486398,37.4464050812,50.1775013101,8.6661167575,.169282297,.0003262392,.0000000574,0,0
2013,108,11.836645,,,,,,,.24,3.17,6.85,10.53,14.21,17.83,16.92,13.18,9.43,5.69,1.95,,
2013,110,12.2,0,0,0,0,0,.0000000235,.0000062739,.0007030184,.0333214381,.6731704378,5.8462681857,22.009019515,36.1464629306,25.9686633996,8.1462824551,1.109395508,.0650604883,.0016289722,.0000173538
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,11.7,,,,,,,,,5,10,15,35,25,10,,,,,
2013,113,12.5,,,,,,,,,,,,15,25,30,20,10,,,
2013Nov,1,11.9,,,,,,,,,,5,30,30,30,5,,,,,
2013Nov,2,11.7,,,,,,,,,6,12,24,24,18,10,6,,,,
2013Nov,3,,,,,,,,,,,,,,,,,,,,
2013Nov,4,,,,,,,,,,,,,,,,,,,,
2013Nov,6,12.3,,,,,,,,,,,,20,50,30,,,,,
2013Nov,7,12.6,,,,,,,,,,,,,,,,,,,
2013Nov,8,12,,,,,,,,,1,3,9,25,37,20,4,1,,,
2013Nov,15,12.4,,,,,,,,,,,5,15,35,30,15,,,,
2013Nov,16,11.5,0,0,0,0,0,1,2,4,6,9,20,23,18,12,5,0,0,0,0
2013Nov,20,12.5,,,,,,,,,,,5,15,35,40,5,,,,
2013Nov,22,12.5,,,,,,,,,,,5,15,30,30,15,5,,,
2013Nov,23,12,,,,,,,,,,10,22,30,25,11,2,,,,
2013Nov,24,12.6,,,,,,,,,,5,7.5,12.5,15,22.5,17.5,12.5,5,2.5,
2013Nov,26,12,,,,,,,,,,,,25,60,15,,,,,
2013Nov,30,,,,,,,,,,,,,,,,,,,,
2013Nov,31,12.5,,,,,,,,,,,5,15,30,40,10,,,,
2013Nov,32,,,,,,,,,,,,,,,,,,,,
2013Nov,33,11,,,,,,,,,10,40,40,10,,,,,,,
2013Nov,36,10.5,,,,,,,,15,35,30,20,,,,,,,,
2013Nov,37,12.1,,,,,,,,,,,,40,50,10,,,,,
2013Nov,38,11.9,,,,,,,,,,,20,60,20,,,,,,
2013Nov,39,12.3,,,,,,,,,,,5,25,55,15,,,,,
2013Nov,41,,,,,,,,,,,,,,,,,,,,
2013Nov,42,11,,,,,,,,,10,30,40,20,,,,,,,
2013Nov,47,12.3,,,,,,,,,,,,,,,,,,,
2013Nov,48,12.2,,,,,,,,,,,,,,,,,,,
2013Nov,49,12.2,,,,,,,,,,,10,20,30,20,15,5,,,
2013Nov,52,13,0,0,0,0,0,0,0,0,0,0,0,1,5,38,46,9,1,0,0
2013Nov,57,11.7,,,,,,,,,,,,,,,,,,,
2013Nov,63,11.9,,,,,,,,,,,15,40,30,15,,,,,
2013Nov,67,,,,,,,,,,,,,,,,,,,,
2013Nov,68,,,,,,,,,,,,,,,,,,,,
2013Nov,70,,,,,,,,,,,,,,,,,,,,
2013Nov,72,13.1,,,,,,,,,,,,,,,,,,,
2013Nov,82,12.4,,,,,,,,,,,,,,,,,,,
2013Nov,84,,,,,,,,,,,,,,,,,,,,
2013Nov,85,11.7337840463,.0000048093,.0000621716,.0006658588,.0055765069,.0365272263,.1871654592,.7503495974,2.3539512118,5.7794292052,11.1064023019,16.7069917959,19.6735236126,18.1356963893,13.0872966596,7.3928367189,3.2687860462,1.1311824317,.3063339507,.0772180467
2013Nov,89,12.1,,,,,,,,,2.5,5,10,20,30,20,7.5,2.5,2.5,,
2013Nov,91,13,0,0,0,0,0,0,0,0,0,0,0,0,15,35,40,10,0,0,0
2013Nov,92,,,,,,,,,,,,,,,,,,,,
2013Nov,93,,,,,,,,,,,,,,,,,,,,
2013Nov,94,12.7,,,,,,,,,,4,8,11,14,22,20,17,4,,
2013Nov,95,11.9679588235,0,0,.0823529412,0,.5294117647,.8823529412,1.9994117647,3,5.6470588235,6.5294117647,10,20,30.33,11,7,3,0,0,0
2013Nov,96,12.1,,,,,,,,,,3,15,30,37,13,2,,,,
2013Nov,98,11.6,,,,,,,,,,15,20,30,25,10,,,,,
2013Nov,99,13,,,,,,,,,,,,,,,,,,,
2013Nov,103,12.3,,,,,,,,,,5,10,15,40,25,5,,,,
2013Nov,104,12,0,0,0,0,0,0,0,0,0,5,10,25,30,15,10,5,0,0,0
2013Nov,105,11.9,,,,,,,,,,10,25,50,15,,,,,,
2013Nov,106,12.3,,,,,,,,,,,,,,,,,,,
2013Nov,107,12.1836279718,0,0,0,0,0,0,.0000000147,.000013079,.0032026476,.219690887,4.3172753253,24.9692113794,43.5313618487,23.0949512455,3.6888650944,.1730966744,.002323072,.000008723,.000000009
2013Nov,108,12.00557,,,,,,,.08,2.46,5.89,9.31,12.73,16.15,17.43,14.09,10.6,7.12,3.63,.51,
2013Nov,110,12.3,0,0,.0000000001,.0000000089,.0000007809,.0000407545,.0012739,.0238897173,.2692749483,1.8276002277,7.4817172255,18.4999893496,27.6583116524,25.0130876969,13.6818522224,4.5233299895,.9028052627,.1086129491,.0082133142
2013Nov,111,,,,,,,,,,,,,,,,,,,,
2013Nov,112,11.7,,,,,,,,,5,10,25,40,15,5,,,,,
2013Nov,113,12.5,,,,,,,,,,,,15,25,30,20,10,,,
2014,1,11,,,,,,,,,,10,50,30,5,5,,,,,
2014,2,11.5,,,,,,,,,8,14,25,23,17,8,5,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,10.7,,,,,,,5,15,20,20,20,15,5,,,,,,
2014,6,12.2,,,,,,,,,,,,20,60,20,,,,,
2014,7,12.4,,,,,,,,,,,,,,,,,,,
2014,8,11.9,,,,,,,,1,3,7,12,25,23,15,10,3,1,,
2014,15,12,,,,,,,,,,,15,35,35,10,5,,,,
2014,16,11.3,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2014,20,12.2,,,,,,,,,,,10,20,50,20,,,,,
2014,22,12.5,,,,,,,,,,,,10,35,40,15,,,,
2014,23,11.7,,,,,,,,,2,10,22,27,22,15,2,,,,
2014,24,12.3,,,,,,,,,2.5,5,10,15,25,20,15,7.5,,,
2014,26,11.8,,,,,,,,,,,,50,35,15,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,12.2,,,,,,,,,,,10,20,40,20,10,,,,
2014,32,12.7,,,,,,,,,,1,3,12,21,23,22,13,4,1,
2014,33,10,,,,,,,10,40,40,10,,,,,,,,,
2014,36,10.2,,,,,,,,15,40,30,15,,,,,,,,
2014,37,12,,,,,,,,,,,1,19,47,31,2,,,,
2014,38,11.7,,,,,,,,,,,20,60,20,,,,,,
2014,39,11.7,,,,,,,,,,,20,50,25,5,,,,,
2014,41,11.8,,,,,,,,,,,,80,20,,,,,,
2014,42,11,,,,,,,,,20,25,50,5,,,,,,,
2014,47,12.4,0,0,0,0,0,2,4,6,8,10,12,14,15,13,9,5,2,0,0
2014,48,,,,,,,,,,,,,,,,,,,,
2014,49,12.2,,,,,,,,,,,10,20,30,20,15,5,,,
2014,52,12.8,0,0,0,0,0,0,0,0,0,0,0,1,16,48,30,4,1,0,0
2014,57,11.6,,,,,,,,,,,,,,,,,,,
2014,63,11.6,,,,,,,,,,10,25,35,20,10,,,,,
2014,67,12.8,,,,,,,,,,,,10,20,30,25,15,,,
2014,68,11.6,,,,,,,,,5,10,25,35,20,5,,,,,
2014,70,12.4,,,,,,,,,,,,40,60,,,,,,
2014,72,13.1,,,,,,,,,,,,,,,,,,,
2014,82,12.5,,,,,,,,,,,,,,,,,,,
2014,84,12.1,0,0,0,0,0,0,0,0,3,7,14,23,32,18,3,0,0,0,0
2014,85,11.4,.0015454297,.0072962988,.0340643048,.1339907906,.4440697087,1.2400759864,2.9179927083,5.7859421394,9.6678607297,13.6132738547,16.1538880489,16.1538880489,13.6132738547,9.6678607297,5.7859421394,2.9179927083,1.2400759864,.4440697087,.1768968239
2014,89,11.4,,,,,,,2.5,5,10,15,20,15,15,10,5,2.5,,,
2014,91,13.2,0,0,0,0,0,0,0,0,0,0,0,5,20,30,40,5,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,11.3,,,,,,,,,,10,70,20,,,,,,,
2014,94,12.4,,,,,,,,,,6,8,12,28,22,16,5,2,1,
2014,95,11.6614705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,4.7647058824,6.6470588235,8.6470588235,14,23,21,11,5,0,0,0,0
2014,96,11.8,,,,,,,,,,3,15,37,30,10,5,,,,
2014,98,11.1,,,,,,,,5,15,20,30,15,10,5,,,,,
2014,99,12.8,,,,,,,,,,,,,30,50,20,,,,
2014,103,11.8,,,,,,,,,5,10,25,40,15,5,,,,,
2014,104,12,0,0,0,0,0,0,0,0,0,5,10,25,30,15,10,5,0,0,0
2014,105,11.7,,,,,,,,,,,35,45,15,5,,,,,
2014,106,12.4,,,,,,,,,,,,,,,,,,,
2014,107,12.2923742962,0,0,0,0,.0000000001,.0000000595,.0000115477,.0010021631,.0390852357,.6894303207,5.5384644965,20.3984210094,34.6200174096,27.1388437847,9.8155644821,1.6310799288,.1237555795,.0042575504,.0000664322
2014,108,11.844675,,,,,,,.87,3.95,7.13,10.31,13.5,16.64,15.95,12.7,9.46,6.22,2.98,.29,
2014,110,12.4,.0000000004,.0000000083,.0000003166,.0000084811,.0001632264,.00225788,.0224594827,.1607299202,.8279245062,3.0708808116,8.2048296671,15.7955533701,21.9151923292,21.9151923295,15.7955533701,8.2048296671,3.0708808116,.8279245062,.1856193156
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,11.3,,,,,,,,,10,20,35,25,10,,,,,,
2014,113,12.3,,,,,,,,,,,5,15,30,25,15,10,,,
2014Nov,1,10.9,,,,,,,,5,30,30,30,5,,,,,,,
2014Nov,2,11.2,,,,,,,2,6,14,18,20,19,12,7,2,,,,
2014Nov,3,,,,,,,,,,,,,,,,,,,,
2014Nov,4,,,,,,,,,,,,,,,,,,,,
2014Nov,6,12,,,,,,,,,,,,35,50,15,,,,,
2014Nov,7,12.2,,,,,,,,,,,,,,,,,,,
2014Nov,8,11.7,,,,,,,,1,3,7,14,26,20,15,10,3,1,,
2014Nov,15,11.8,,,,,,,,,,5,25,30,25,10,5,,,,
2014Nov,16,11.1,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2014Nov,20,12.1,,,,,,,,,,5,15,25,30,20,5,,,,
2014Nov,22,12.3,,,,,,,,,,,10,15,35,25,10,5,,,
2014Nov,23,11.5,,,,,,,,,,10,18,26,22,19,5,,,,
2014Nov,24,12.2,,,,,,,,,5,9,11,15,20,14,12.5,7,4,2.5,
2014Nov,26,11.7,,,,,,,,,,,5,50,35,10,,,,,
2014Nov,30,,,,,,,,,,,,,,,,,,,,
2014Nov,31,11.8,,,,,,,,,,10,20,40,25,5,,,,,
2014Nov,32,,,,,,,,,,,,,,,,,,,,
2014Nov,33,9.5,,,,,,10,40,40,10,,,,,,,,,,
2014Nov,36,10.1,,,,,,,10,30,35,25,,,,,,,,,
2014Nov,37,11.8,,,,,,,,,,1,28,33,33,5,,,,,
2014Nov,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2014Nov,39,11.5,,,,,,,,,,5,30,45,20,,,,,,
2014Nov,41,,,,,,,,,,,,,,,,,,,,
2014Nov,42,10.9,,,,,,,,15,30,45,10,,,,,,,,
2014Nov,47,12.5,,,,,,,,,,,,,,,,,,,
2014Nov,48,,,,,,,,,,,,,,,,,,,,
2014Nov,49,12.1,,,,,,,,,,,10,15,30,20,15,10,,,
2014Nov,52,12.6,0,0,0,0,0,0,0,0,0,0,0,4,33,47,15,1,0,0,0
2014Nov,57,11.5,,,,,,,,,,,,,,,,,,,
2014Nov,63,11.3,,,,,,,,,3,12,35,25,17,8,,,,,
2014Nov,67,,,,,,,,,,,,,,,,,,,,
2014Nov,68,,,,,,,,,,,,,,,,,,,,
2014Nov,70,,,,,,,,,,,,,,,,,,,,
2014Nov,72,13.1,,,,,,,,,,,,,,,,,,,
2014Nov,82,,,,,,,,,,,,,,,,,,,,
2014Nov,84,,,,,,,,,,,,,,,,,,,,
2014Nov,85,11.3,.0044274484,.0171498915,.0688481801,.2359840616,.6906342853,1.7258511035,3.6826538115,6.7101393224,10.4405616737,13.8721667497,15.7397206736,15.250493147,12.618404174,8.9157086822,5.3793910091,2.7715891429,1.2193647299,.4580743281,.1988375855
2014Nov,89,11,,,,,,2.5,2.5,10,15,20,17.5,15,10,5,2.5,,,,
2014Nov,91,12.9,0,0,0,0,0,0,0,0,0,0,0,2.5,22.5,37.5,27.5,10,0,0,0
2014Nov,92,,,,,,,,,,,,,,,,,,,,
2014Nov,93,,,,,,,,,,,,,,,,,,,,
2014Nov,94,12.1,,,,,,,,2,3,6,12,18,27,16,10,6,,,
2014Nov,95,11.9429588235,0,0,.0823529412,0,.5294117647,.8823529412,1.9994117647,3,5.6470588235,6.5294117647,10,25,25.33,11,7,3,0,0,0
2014Nov,96,11.6,,,,,,,,,,3,18,35,26,15,3,,,,
2014Nov,98,10.9,,,,,,,,5,15,25,30,15,10,,,,,,
2014Nov,99,12.6,,,,,,,,,,,,,,,,,,,
2014Nov,103,11.6,,,,,,,,,5,10,25,40,15,5,,,,,
2014Nov,104,11.9,0,0,0,0,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0
2014Nov,105,11.4,,,,,,,,,5,20,40,30,5,,,,,,
2014Nov,106,12.3,,,,,,,,,,,,,,,,,,,
2014Nov,107,12.3062893889,0,0,0,.0000000007,.0000001093,.0000095049,.0004594166,.0123737465,.1862012463,1.5697918182,7.4340114751,19.8201207952,29.7978878124,25.2795280774,12.0984851889,3.2623587551,.4946500892,.0420669348,.0020550294
2014Nov,108,11.9045,,,,,,,.91,3.85,6.85,9.85,12.86,15.86,15.89,12.85,9.81,6.76,3.72,.79,
2014Nov,110,12.3,.0000000448,.000000539,.0000107385,.0001562459,.001728143,.0145337197,.0929644582,.4523876266,1.6751716003,4.7211922867,10.1288924668,16.5442421379,20.5751944635,19.4836404532,14.0482136339,7.7120823788,3.223119239,1.025348002,.3011218222
2014Nov,111,,,,,,,,,,,,,,,,,,,,
2014Nov,112,11,,,,,,,,,10,25,35,20,10,,,,,,
2014Nov,113,12.3,,,,,,,,,,,5,15,30,25,15,10,,,
2015,1,10,,,,,,,5,30,40,20,5,,,,,,,,
2015,2,11,,,,,,,2,8,16,20,20,16,10,6,2,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,10,,,,,,5,15,20,20,20,15,5,,,,,,,
2015,6,11.8,,,,,,,,,,,30,40,30,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,11.4,,,,,,1,2,3,8,15,20,19,14,7,5,3,2,1,
2015,15,11.5,,,,,,,,,5,15,30,30,10,10,,,,,
2015,16,11,0,0,0,0,1,2,4,8,13,17,19,16,12,7,1,0,0,0,0
2015,20,11.7,,,,,,,,,,10,25,40,20,5,,,,,
2015,22,12.5,,,,,,,,,,,5,15,30,30,15,5,,,
2015,23,10.8,,,,,,,,1,15,22,20,18,10,8,5,1,,,
2015,24,11.8,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,,
2015,26,11.5,,,,,,,,,,,15,45,35,5,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,11.2,,,,,,,,,,20,40,30,10,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,9,,,,10,10,30,30,10,10,,,,,,,,,,
2015,36,9.6,,,,,,,25,45,25,5,,,,,,,,,
2015,37,11.6,,,,,,,,,1,8,18,32,31,10,,,,,
2015,38,11.4,,,,,,,,,,20,60,20,,,,,,,
2015,39,10.8,,,,,,,,5,20,50,15,10,,,,,,,
2015,41,10.9,,,,,,,,,20,70,10,,,,,,,,
2015,42,10.8,,,,,,,,,25,50,25,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,11.8,,,,,,,,,,5,10,25,25,20,10,5,,,
2015,52,10.5,0,0,0,0,0,0,1,10,33,39,14,2,1,0,0,0,0,0,0
2015,57,11.4,,,,,,,,,,,,,,,,,,,
2015,63,11.1,,,,,,,,,5,20,30,25,15,5,,,,,
2015,67,12,,,,,,,,,,,10,20,30,25,15,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,72,13.1,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,11.7,0,0,0,0,0,0,0,1,5,17,22,25,21,6,3,0,0,0,0
2015,85,10.4,.3830380568,.5984948061,1.293480332,2.5040220325,4.3420867453,6.7444034206,9.3837283615,11.6948802635,13.0558659818,13.0558659816,11.6948802635,9.3837283615,6.7444034206,4.3420867453,2.5040220325,1.293480332,.5984948061,.2480482536,.1349898032
2015,89,10.2,,,,2.5,2.5,5,15,15,20,15,15,5,2.5,2.5,,,,,
2015,91,12.3,0,0,0,0,0,0,0,0,0,0,5,25,40,25,5,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,,45,45,10,,,,,,,
2015,94,11.4,,,,,,,3,6,10,12,25,15,10,8,7,4,,,
2015,95,11.6214705882,0,0,0,.7647058824,.8823529412,1.6470588235,2.6470588235,6.7647058824,6.6470588235,8.6470588235,16,21,19,9,5,2,0,0,0
2015,96,11.5,,,,,,,,,,3,18,35,27,12,5,,,,
2015,98,10.7,,,,,,,,5,15,30,25,15,10,,,,,,
2015,99,,,,,,,,,,,,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,11.8,0,0,0,0,0,0,0,0,5,10,15,30,25,10,5,0,0,0,0
2015,105,11.3,,,,,,,,,5,15,45,30,5,,,,,,
2015,106,12.2,,,,,,,,,,,,,,,,,,,
2015,107,12.1478455788,0,.0000000001,.0000000118,.0000007459,.0000301185,.0007797882,.0129598157,.1384265801,.9513763147,4.211894396,12.0229361695,22.1447904295,26.3304496639,20.2128843873,10.0159897618,3.2020637004,.6599243795,.0875900501,.007903687
2015,108,11.353925,,,,,,1.21,4.18,7.17,10.16,13.15,16.12,15.59,12.52,9.48,6.44,3.4,.58,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,10.5,,,,,,,,10,25,35,20,10,,,,,,,
2015,113,12,,,,,,,,,,5,10,20,30,15,10,10,,,
2017,1,9.8,,,,,,5,20,40,30,5,,,,,,,,,
2017,2,9,2,4,6,8,12,16,14,11,8,6,4,3,3,2,1,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,8.5,,5,10,15,20,20,15,10,5,,,,,,,,,,
2017,6,9.5,,,,,,,10,40,30,20,,,,,,,,,
2017,7,11.3,,,,,,,,,,,,,,,,,,,
2017,8,8.5,,,1,8,20,25,19,13,8,5,1,,,,,,,,
2017,15,9.4,,,,5,10,10,20,30,15,10,,,,,,,,,
2017,16,9.6,1,3,5,6,8,10,13,17,13,12,6,3,2,1,0,0,0,0,0
2017,20,10.7,,,,,,,,5,15,25,20,15,15,5,,,,,
2017,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2017,23,7.5,1,6,12,14,12,10,9,8,7,6,5,4,3,2,1,,,,
2017,24,9.7,,,,5,8,10,15,20,18,12.5,9,2.5,,,,,,,
2017,26,10.9,,,,,,,,5,10,30,25,15,10,5,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,8,,10,10,30,30,10,10,,,,,,,,,,,,
2017,36,8.5,,,,10,20,30,20,15,5,,,,,,,,,,
2017,37,8.9,,,,2,9,29,27,24,6,3,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,8.3,,,5,10,45,25,10,5,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,8.8,,,,,10,70,10,10,,,,,,,,,,,
2017,47,9,1,2,4,6,10,14,14,14,12,8,6,4,2,1,1,1,0,0,0
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,9.4,0,0,0,0,1,12,42,36,8,1,0,0,0,0,0,0,0,0,0
2017,57,10.5,,,,,,,,,,,,,,,,,,,
2017,63,9.5,,,,,5,15,25,30,13,8,4,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,8.8,,,,,,60,40,,,,,,,,,,,,
2017,72,12.5,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,10.2,0,0,0,1,4,10,16,20,24,15,5,3,1,1,0,0,0,0,0
2017,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2017,89,9.2,,2.5,2.5,5,10,25,20,15,7.5,5,2.5,2.5,2.5,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2017,94,7.2,2,6,87,5,,,,,,,,,,,,,,,
2017,95,9.0264705882,0,0,5,14.7647058824,13.8823529412,17.6470588235,25.6470588235,13.7647058824,6.6470588235,2.6470588235,0,0,0,0,0,0,0,0,0
2017,96,11.3,,,,,,,,,,,,,,,,,,,
2017,98,8.8,,,,15,20,27.5,17.5,12.5,7.5,,,,,,,,,,
2017,99,8.9,,,,,10,50,40,,,,,,,,,,,,
2017,103,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,104,9.5,0,0,0,5,10,15,20,25,15,5,5,0,0,0,0,0,0,0,0
2017,105,9.8,,,,,,10,25,35,25,5,,,,,,,,,
2017,106,11,,,,,,,,,,,,,,,,,,,
2017,107,10,.1090602062,.304341969,.9232358403,2.3413450826,4.9640819636,8.7993124461,13.0408792495,16.159270562,16.741639915,14.5022828702,10.5034936425,6.3603833448,3.2201365112,1.3629896754,.4823037217,.1426716907,.0352793627,.0072919465,0
2017,108,9.8042825,,,.69,3.87,7.26,10.65,14.04,17.33,16.1,12.66,9.22,5.78,2.34,.06,,,,,
2017,110,10,.082744674,.1836542017,.7053814306,1.9819848472,4.5651545742,8.6201120653,13.3441485041,16.9356598768,17.6219402339,15.0330412176,10.5142134367,6.0288300678,2.8339977978,1.0920808323,.3449630322,.0893145175,.0189525905,.0032959,.0005301998
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,113,11,,,,,,,2.5,5,10,20,25,15,10,10,2.5,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2013,1,,,,,,,,,,,,,,,,,,,,
2013,2,,,,1.9,,,,,,,,,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,6,,,,1.8,,,,,,,,,,,,,,,,
2013,7,,,,1.8,,,,,,,,,,,,,,,,
2013,8,,,,1.6,,,,,,,,,,,,,,,,
2013,15,,,,,,,,,,,,,,,,,,,,
2013,16,,,,1.9,,,,,,,,,,,,,,,,
2013,20,,,,1.8,,,,,,,,,,,,,,,,
2013,22,,,,2,,,,,,,,,,,,,,,,
2013,23,,,,2.1,,,,,,,,,,,,,,,,
2013,24,,,,1.7,,,,,,,,,,,,,,,,
2013,26,,,,,,,,,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,,,,,,,,,,,,,,,,,,,,
2013,32,,,,1.4,,,,,,,,,,,,,,,,
2013,33,,,,,,,,,,,,,,,,,,,,
2013,36,,,,2.5,,,,,,,,,,,,,,,,
2013,37,,,,,,,,,,,,,,,,,,,,
2013,38,,,,1,,,,,,,,,,,,,,,,
2013,39,,,,1.7,,,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,,,,,,,
2013,42,,,,,,,,,,,,,,,,,,,,
2013,47,,,,1.1,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,,,,1.3,,,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,
2013,63,,,,,,,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,,,,1.6,,,,,,,,,,,,,,,,
2013,72,,,,2.4,,,,,,,,,,,,,,,,
2013,82,,,,,,,,,,,,,,,,,,,,
2013,84,,,,2,,,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,
2013,89,,,,,,,,,,,,,,,,,,,,
2013,91,,,,.5,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,,,,2,,,,,,,,,,,,,,,,
2013,94,,,,2.4,,,,,,,,,,,,,,,,
2013,95,,,,2,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,,,,1.75,,,,,,,,,,,,,,,,
2013,99,,,,1.6,,,,,,,,,,,,,,,,
2013,103,,,,1.71,,,,,,,,,,,,,,,,
2013,104,,,,2,,,,,,,,,,,,,,,,
2013,105,,,,2,,,,,,,,,,,,,,,,
2013,106,,,,,,,,,,,,,,,,,,,,
2013,107,,,,,,,,,,,,,,,,,,,,
2013,108,,,,2.2,,,,,,,,,,,,,,,,
2013,110,,,,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,,,,3,,,,,,,,,,,,,,,,
2013,113,,,,,,,,,,,,,,,,,,,,
2013Q1,1,110.7,.75,1.28,,,,,,,,,,,,,,,,,
2013Q1,2,115,.75,.76,,,,,,,,,,,,,,,,,
2013Q1,3,110,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,4,,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,6,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,7,109,.75,1.31,,,,,,,,,,,,,,,,,
2013Q1,8,110,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,15,110,.3,1.26,,,,,,,,,,,,,,,,,
2013Q1,16,111,.75,1.34,,,,,,,,,,,,,,,,,
2013Q1,20,112,.75,1.33,,,,,,,,,,,,,,,,,
2013Q1,22,115,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,23,115,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,24,108,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,26,115,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,30,112,.5,1.28,,,,,,,,,,,,,,,,,
2013Q1,31,,.75,,,,,,,,,,,,,,,,,,
2013Q1,32,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,33,,,,,,,,,,,,,,,,,,,,
2013Q1,36,120,.75,,,,,,,,,,,,,,,,,,
2013Q1,37,112,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,38,111,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,39,81.9,.75,1.31,,,,,,,,,,,,,,,,,
2013Q1,41,,,1.3,,,,,,,,,,,,,,,,,
2013Q1,42,105,.5,1.3,,,,,,,,,,,,,,,,,
2013Q1,47,,.5,,,,,,,,,,,,,,,,,,
2013Q1,48,,,,,,,,,,,,,,,,,,,,
2013Q1,49,110,.75,1.4,,,,,,,,,,,,,,,,,
2013Q1,52,120,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,57,,.75,,,,,,,,,,,,,,,,,,
2013Q1,63,110,.75,,,,,,,,,,,,,,,,,,
2013Q1,67,110,.75,1.35,,,,,,,,,,,,,,,,,
2013Q1,68,110,.75,1.29,,,,,,,,,,,,,,,,,
2013Q1,70,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,72,111,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,82,,.75,1.34,,,,,,,,,,,,,,,,,
2013Q1,84,108.7,.75,1.323,,,,,,,,,,,,,,,,,
2013Q1,85,109.1,.75,1.3097,,,,,,,,,,,,,,,,,
2013Q1,89,107.7933333333,.67,1.3027733333,,,,,,,,,,,,,,,,,
2013Q1,91,,.5,1.27,,,,,,,,,,,,,,,,,
2013Q1,92,,,,,,,,,,,,,,,,,,,,
2013Q1,93,112,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,94,115,.75,1.36,,,,,,,,,,,,,,,,,
2013Q1,95,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q1,96,115,.75,1.35,,,,,,,,,,,,,,,,,
2013Q1,98,110,.75,1.32,,,,,,,,,,,,,,,,,
2013Q1,99,110,.75,1.31,,,,,,,,,,,,,,,,,
2013Q1,103,,.75,1.27,,,,,,,,,,,,,,,,,
2013Q1,104,110,.75,1.33,,,,,,,,,,,,,,,,,
2013Q1,105,113,.5,1.34,,,,,,,,,,,,,,,,,
2013Q1,106,,,,,,,,,,,,,,,,,,,,
2013Q1,107,,,,,,,,,,,,,,,,,,,,
2013Q1,108,88.7,.75,,,,,,,,,,,,,,,,,,
2013Q1,110,111,.75,1.35,,,,,,,,,,,,,,,,,
2013Q1,111,110,,1.29,,,,,,,,,,,,,,,,,
2013Q1,112,118,.5,1.3146497242,,,,,,,,,,,,,,,,,
2013Q1,113,,.5,,,,,,,,,,,,,,,,,,
2013Q2,1,107.3,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,2,118,.75,.76,,,,,,,,,,,,,,,,,
2013Q2,3,125,.75,1.35,,,,,,,,,,,,,,,,,
2013Q2,4,,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,6,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,7,109,.75,1.31,,,,,,,,,,,,,,,,,
2013Q2,8,110,.75,1.33,,,,,,,,,,,,,,,,,
2013Q2,15,111,.3,1.26,,,,,,,,,,,,,,,,,
2013Q2,16,109,.75,1.35,,,,,,,,,,,,,,,,,
2013Q2,20,114,.75,1.34,,,,,,,,,,,,,,,,,
2013Q2,22,105,.5,1.25,,,,,,,,,,,,,,,,,
2013Q2,23,118,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,24,112,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,26,120,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,30,112,.5,1.28,,,,,,,,,,,,,,,,,
2013Q2,31,,.75,,,,,,,,,,,,,,,,,,
2013Q2,32,110.6,.5,1.3,,,,,,,,,,,,,,,,,
2013Q2,33,,,,,,,,,,,,,,,,,,,,
2013Q2,36,120,.75,,,,,,,,,,,,,,,,,,
2013Q2,37,114,.75,1.34,,,,,,,,,,,,,,,,,
2013Q2,38,113,.75,1.33,,,,,,,,,,,,,,,,,
2013Q2,39,80.8,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,41,,,1.27,,,,,,,,,,,,,,,,,
2013Q2,42,103,.25,1.28,,,,,,,,,,,,,,,,,
2013Q2,47,,.5,,,,,,,,,,,,,,,,,,
2013Q2,48,,,,,,,,,,,,,,,,,,,,
2013Q2,49,110,.75,1.4,,,,,,,,,,,,,,,,,
2013Q2,52,113,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,57,,.75,,,,,,,,,,,,,,,,,,
2013Q2,63,105,.75,,,,,,,,,,,,,,,,,,
2013Q2,67,110,.75,1.33,,,,,,,,,,,,,,,,,
2013Q2,68,108,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,70,105,.75,1.33,,,,,,,,,,,,,,,,,
2013Q2,72,111,.5,1.32,,,,,,,,,,,,,,,,,
2013Q2,82,,.75,1.34,,,,,,,,,,,,,,,,,
2013Q2,84,101.8,.5,1.32,,,,,,,,,,,,,,,,,
2013Q2,85,108.3,.75,1.29,,,,,,,,,,,,,,,,,
2013Q2,89,105.9966666667,.5,1.306,,,,,,,,,,,,,,,,,
2013Q2,91,,.5,1.24,,,,,,,,,,,,,,,,,
2013Q2,92,,,,,,,,,,,,,,,,,,,,
2013Q2,93,113,.75,1.31,,,,,,,,,,,,,,,,,
2013Q2,94,120,.66,1.39,,,,,,,,,,,,,,,,,
2013Q2,95,110,.75,1.28,,,,,,,,,,,,,,,,,
2013Q2,96,125,.75,1.38,,,,,,,,,,,,,,,,,
2013Q2,98,110,.5,1.28,,,,,,,,,,,,,,,,,
2013Q2,99,115,.75,1.26,,,,,,,,,,,,,,,,,
2013Q2,103,,.75,1.25,,,,,,,,,,,,,,,,,
2013Q2,104,110,.75,1.32,,,,,,,,,,,,,,,,,
2013Q2,105,112,.5,1.35,,,,,,,,,,,,,,,,,
2013Q2,106,,,,,,,,,,,,,,,,,,,,
2013Q2,107,,,,,,,,,,,,,,,,,,,,
2013Q2,108,88.8,.75,,,,,,,,,,,,,,,,,,
2013Q2,110,111,.75,1.35,,,,,,,,,,,,,,,,,
2013Q2,111,110,,1.29,,,,,,,,,,,,,,,,,
2013Q2,112,108,.5,1.316598249,,,,,,,,,,,,,,,,,
2013Q2,113,,.5,,,,,,,,,,,,,,,,,,
2013Q3,1,105,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,2,120,.75,.76,,,,,,,,,,,,,,,,,
2013Q3,3,110,1,1.35,,,,,,,,,,,,,,,,,
2013Q3,4,,.75,1.2,,,,,,,,,,,,,,,,,
2013Q3,6,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,7,109,.75,1.31,,,,,,,,,,,,,,,,,
2013Q3,8,110,.75,1.34,,,,,,,,,,,,,,,,,
2013Q3,15,113,.3,1.26,,,,,,,,,,,,,,,,,
2013Q3,16,107,.75,1.37,,,,,,,,,,,,,,,,,
2013Q3,20,114,.75,1.35,,,,,,,,,,,,,,,,,
2013Q3,22,100,.5,1.2,,,,,,,,,,,,,,,,,
2013Q3,23,120,.75,1.26,,,,,,,,,,,,,,,,,
2013Q3,24,115,.75,1.25,,,,,,,,,,,,,,,,,
2013Q3,26,115,.75,1.32,,,,,,,,,,,,,,,,,
2013Q3,30,112,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,31,,.75,,,,,,,,,,,,,,,,,,
2013Q3,32,111.2,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,33,,,,,,,,,,,,,,,,,,,,
2013Q3,36,115,1,,,,,,,,,,,,,,,,,,
2013Q3,37,116,.85,1.3,,,,,,,,,,,,,,,,,
2013Q3,38,115,.75,1.35,,,,,,,,,,,,,,,,,
2013Q3,39,80.5,.75,1.33,,,,,,,,,,,,,,,,,
2013Q3,41,,,1.27,,,,,,,,,,,,,,,,,
2013Q3,42,103,.25,1.28,,,,,,,,,,,,,,,,,
2013Q3,47,,.5,,,,,,,,,,,,,,,,,,
2013Q3,48,,,,,,,,,,,,,,,,,,,,
2013Q3,49,107.5,.75,1.4,,,,,,,,,,,,,,,,,
2013Q3,52,111,.75,1.25,,,,,,,,,,,,,,,,,
2013Q3,57,,.75,,,,,,,,,,,,,,,,,,
2013Q3,63,105,.75,,,,,,,,,,,,,,,,,,
2013Q3,67,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q3,68,107,.75,1.28,,,,,,,,,,,,,,,,,
2013Q3,70,100,.75,1.34,,,,,,,,,,,,,,,,,
2013Q3,72,111,.5,1.32,,,,,,,,,,,,,,,,,
2013Q3,82,,.75,1.35,,,,,,,,,,,,,,,,,
2013Q3,84,97.3,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,85,109.8,.75,1.3067,,,,,,,,,,,,,,,,,
2013Q3,89,105.6533333333,.5,1.3126666667,,,,,,,,,,,,,,,,,
2013Q3,91,,.5,1.2,,,,,,,,,,,,,,,,,
2013Q3,92,,,,,,,,,,,,,,,,,,,,
2013Q3,93,116,.75,1.32,,,,,,,,,,,,,,,,,
2013Q3,94,125,.5,1.42,,,,,,,,,,,,,,,,,
2013Q3,95,108,.75,1.27,,,,,,,,,,,,,,,,,
2013Q3,96,125,.75,1.36,,,,,,,,,,,,,,,,,
2013Q3,98,110,.5,1.32,,,,,,,,,,,,,,,,,
2013Q3,99,115,.75,1.23,,,,,,,,,,,,,,,,,
2013Q3,103,,.75,1.25,,,,,,,,,,,,,,,,,
2013Q3,104,111,.75,1.3,,,,,,,,,,,,,,,,,
2013Q3,105,110,.5,1.36,,,,,,,,,,,,,,,,,
2013Q3,106,,,,,,,,,,,,,,,,,,,,
2013Q3,107,,,,,,,,,,,,,,,,,,,,
2013Q3,108,89,.75,,,,,,,,,,,,,,,,,,
2013Q3,110,111,.75,1.35,,,,,,,,,,,,,,,,,
2013Q3,111,,,,,,,,,,,,,,,,,,,,
2013Q3,112,110,.5,1.318844243,,,,,,,,,,,,,,,,,
2013Q3,113,,.5,,,,,,,,,,,,,,,,,,
2013Q4,1,105,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,2,125,.75,.76,,,,,,,,,,,,,,,,,
2013Q4,3,105,1.25,1.27,,,,,,,,,,,,,,,,,
2013Q4,4,,.75,1.15,,,,,,,,,,,,,,,,,
2013Q4,6,115,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,7,109,.75,1.31,,,,,,,,,,,,,,,,,
2013Q4,8,110,.75,1.35,,,,,,,,,,,,,,,,,
2013Q4,15,114,.3,1.26,,,,,,,,,,,,,,,,,
2013Q4,16,105,.75,1.37,,,,,,,,,,,,,,,,,
2013Q4,20,116,.75,1.36,,,,,,,,,,,,,,,,,
2013Q4,22,100,.5,1.22,,,,,,,,,,,,,,,,,
2013Q4,23,120,.75,1.24,,,,,,,,,,,,,,,,,
2013Q4,24,115,.75,1.22,,,,,,,,,,,,,,,,,
2013Q4,26,120,.75,1.35,,,,,,,,,,,,,,,,,
2013Q4,30,112,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,31,,.75,,,,,,,,,,,,,,,,,,
2013Q4,32,111.7,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,33,,,,,,,,,,,,,,,,,,,,
2013Q4,36,120,1,,,,,,,,,,,,,,,,,,
2013Q4,37,118,1.15,1.3,,,,,,,,,,,,,,,,,
2013Q4,38,110,.75,1.36,,,,,,,,,,,,,,,,,
2013Q4,39,80.7,.75,1.34,,,,,,,,,,,,,,,,,
2013Q4,41,,,1.27,,,,,,,,,,,,,,,,,
2013Q4,42,102,.25,1.28,,,,,,,,,,,,,,,,,
2013Q4,47,,.5,,,,,,,,,,,,,,,,,,
2013Q4,48,,,,,,,,,,,,,,,,,,,,
2013Q4,49,105,.75,1.4,,,,,,,,,,,,,,,,,
2013Q4,52,117,.75,1.32,,,,,,,,,,,,,,,,,
2013Q4,57,,.75,,,,,,,,,,,,,,,,,,
2013Q4,63,110,.75,,,,,,,,,,,,,,,,,,
2013Q4,67,110,.75,1.3,,,,,,,,,,,,,,,,,
2013Q4,68,105,.75,1.27,,,,,,,,,,,,,,,,,
2013Q4,70,110,.75,1.36,,,,,,,,,,,,,,,,,
2013Q4,72,111,.5,1.32,,,,,,,,,,,,,,,,,
2013Q4,82,,.75,1.35,,,,,,,,,,,,,,,,,
2013Q4,84,96.3,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,85,109.4,.75,1.32,,,,,,,,,,,,,,,,,
2013Q4,89,105.67,.5,1.3186666667,,,,,,,,,,,,,,,,,
2013Q4,91,,.5,1.17,,,,,,,,,,,,,,,,,
2013Q4,92,,,,,,,,,,,,,,,,,,,,
2013Q4,93,118,.75,1.33,,,,,,,,,,,,,,,,,
2013Q4,94,130,.5,1.45,,,,,,,,,,,,,,,,,
2013Q4,95,106,.75,1.3,,,,,,,,,,,,,,,,,
2013Q4,96,125,.75,1.35,,,,,,,,,,,,,,,,,
2013Q4,98,110,.5,1.35,,,,,,,,,,,,,,,,,
2013Q4,99,115,.75,1.21,,,,,,,,,,,,,,,,,
2013Q4,103,,.75,1.25,,,,,,,,,,,,,,,,,
2013Q4,104,112,.75,1.28,,,,,,,,,,,,,,,,,
2013Q4,105,113,.5,1.41,,,,,,,,,,,,,,,,,
2013Q4,106,,,,,,,,,,,,,,,,,,,,
2013Q4,107,,,,,,,,,,,,,,,,,,,,
2013Q4,108,89,.75,,,,,,,,,,,,,,,,,,
2013Q4,110,111,.75,1.35,,,,,,,,,,,,,,,,,
2013Q4,111,,,,,,,,,,,,,,,,,,,,
2013Q4,112,110,.5,1.3097413503,,,,,,,,,,,,,,,,,
2013Q4,113,,.5,,,,,,,,,,,,,,,,,,
2014,1,106,.5,1.3,,,,,,,,,,,,,,,,,
2014,2,125,1,.76,2.2,,,,,,,,,,,,,,,,
2014,3,100,1,1.22,,,,,,,,,,,,,,,,,
2014,4,,.8,1.15,,,,,,,,,,,,,,,,,
2014,6,115,.5,1.25,2,,,,,,,,,,,,,,,,
2014,7,109,.75,1.31,1.8,,,,,,,,,,,,,,,,
2014,8,105,.78,1.4,1.8,,,,,,,,,,,,,,,,
2014,15,117,.5,1.26,,,,,,,,,,,,,,,,,
2014,16,103,1,1.35,2.1,,,,,,,,,,,,,,,,
2014,20,118,.75,1.37,2,,,,,,,,,,,,,,,,
2014,22,105,.75,1.2,2,,,,,,,,,,,,,,,,
2014,23,120,.75,1.23,2.3,,,,,,,,,,,,,,,,
2014,24,113.25,.75,1.175,1.7,,,,,,,,,,,,,,,,
2014,26,123,.75,1.35,,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,1,,,,,,,,,,,,,,,,,,
2014,32,113.125,.5,1.3,,,,,,,,,,,,,,,,,
2014,33,,,,,,,,,,,,,,,,,,,,
2014,36,125,1.25,,2.7,,,,,,,,,,,,,,,,
2014,37,124,1.8,1.35,,,,,,,,,,,,,,,,,
2014,38,114,.75,1.35,1.4,,,,,,,,,,,,,,,,
2014,39,114,.83,1.32,1.9,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,42,100,.25,1.28,,,,,,,,,,,,,,,,,
2014,47,,.5,,1.1,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,49,105,.75,1.4,,,,,,,,,,,,,,,,,
2014,52,,.75,1.25,1.3,,,,,,,,,,,,,,,,
2014,57,,.75,,,,,,,,,,,,,,,,,,
2014,63,115,.75,,,,,,,,,,,,,,,,,,
2014,67,115,1,1.25,,,,,,,,,,,,,,,,,
2014,68,106,.75,1.27,,,,,,,,,,,,,,,,,
2014,70,110,.75,1.4,1.7,,,,,,,,,,,,,,,,
2014,72,112,.75,1.32,2.4,,,,,,,,,,,,,,,,
2014,82,,.75,,,,,,,,,,,,,,,,,,
2014,84,93,.5,1.23,2.3,,,,,,,,,,,,,,,,
2014,85,111.65,.854,1.3367,,,,,,,,,,,,,,,,,
2014,89,106.2783333333,.5,1.31,,,,,,,,,,,,,,,,,
2014,91,,.5,,.4,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,118,.75,1.34,2,,,,,,,,,,,,,,,,
2014,94,133,.5,1.5,2.5,,,,,,,,,,,,,,,,
2014,95,103,1,1.3,2,,,,,,,,,,,,,,,,
2014,96,135,.75,1.25,,,,,,,,,,,,,,,,,
2014,98,115,1.25,1.37,2.25,,,,,,,,,,,,,,,,
2014,99,120,.88,1.23,1.7,,,,,,,,,,,,,,,,
2014,103,,1,,2.1,,,,,,,,,,,,,,,,
2014,104,110,.75,1.3,2,,,,,,,,,,,,,,,,
2014,105,117,.75,1.42,2,,,,,,,,,,,,,,,,
2014,106,,,,,,,,,,,,,,,,,,,,
2014,107,,,,,,,,,,,,,,,,,,,,
2014,108,87.5,.875,,2,,,,,,,,,,,,,,,,
2014,110,111,.75,1.35,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,114,.75,1.3,3,,,,,,,,,,,,,,,,
2014,113,,.5,,,,,,,,,,,,,,,,,,
2015,1,107,.75,1.3,,,,,,,,,,,,,,,,,
2015,2,130,2,.76,2.4,,,,,,,,,,,,,,,,
2015,3,110,3,1.33,,,,,,,,,,,,,,,,,
2015,4,,1.3,1.1,,,,,,,,,,,,,,,,,
2015,6,115,.75,1.25,2,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,105,1.25,1.4,2,,,,,,,,,,,,,,,,
2015,15,120,.8,1.26,,,,,,,,,,,,,,,,,
2015,16,99,1.25,1.33,2.1,,,,,,,,,,,,,,,,
2015,20,122,.8,1.4,2,,,,,,,,,,,,,,,,
2015,22,110,1.6,1.2,2.1,,,,,,,,,,,,,,,,
2015,23,125,1,1.21,2.5,,,,,,,,,,,,,,,,
2015,24,110,1,1.15,1.7,,,,,,,,,,,,,,,,
2015,26,127,.75,1.35,,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,1.5,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,33,,,,,,,,,,,,,,,,,,,,
2015,36,125,1.5,,2.7,,,,,,,,,,,,,,,,
2015,37,128,2.4,1.38,,,,,,,,,,,,,,,,,
2015,38,112,.75,1.33,1.6,,,,,,,,,,,,,,,,
2015,39,120,1.4,1.28,2.3,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,100,.25,1.28,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,100,1,1.35,,,,,,,,,,,,,,,,,
2015,52,,1,1.35,,,,,,,,,,,,,,,,,
2015,57,,1,,,,,,,,,,,,,,,,,,
2015,63,115,1,,,,,,,,,,,,,,,,,,
2015,67,120,1.5,1.2,,,,,,,,,,,,,,,,,
2015,68,105,.75,1.26,,,,,,,,,,,,,,,,,
2015,70,115,1.5,1.5,1.8,,,,,,,,,,,,,,,,
2015,72,114,1,1.32,2.5,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,85,.98,1.33,2.5,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,89,106.51,.65,1.33,,,,,,,,,,,,,,,,,
2015,91,,1,,.6,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,120,1.25,1.36,2.2,,,,,,,,,,,,,,,,
2015,94,145,.73,1.55,2.5,,,,,,,,,,,,,,,,
2015,95,103,1.5,1.3,2,,,,,,,,,,,,,,,,
2015,96,115,.75,1.2,,,,,,,,,,,,,,,,,
2015,98,120,2,1.3,2.75,,,,,,,,,,,,,,,,
2015,99,120,1.5,1.25,1.7,,,,,,,,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,113,1,1.3,2,,,,,,,,,,,,,,,,
2015,105,122,1.25,1.35,2,,,,,,,,,,,,,,,,
2015,106,,,,,,,,,,,,,,,,,,,,
2015,107,,,,,,,,,,,,,,,,,,,,
2015,108,84.9,1.375,,2,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,118,1,1.35,3,,,,,,,,,,,,,,,,
2015,113,,1,,,,,,,,,,,,,,,,,,
2017,1,,,,,,,,,,,,,,,,,,,,
2017,2,,,,2.2,,,,,,,,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,6,,,,2.2,,,,,,,,,,,,,,,,
2017,7,,,,2.5,,,,,,,,,,,,,,,,
2017,8,,,,2.2,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,2.2,,,,,,,,,,,,,,,,
2017,20,,,,2.2,,,,,,,,,,,,,,,,
2017,22,,,,2.3,,,,,,,,,,,,,,,,
2017,23,,,,2.5,,,,,,,,,,,,,,,,
2017,24,,,,2,,,,,,,,,,,,,,,,
2017,26,,,,,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,,,,,,,,,,,,,,,,,
2017,36,,,,3,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,,,,2.4,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,47,,,,1.8,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,57,,,,,,,,,,,,,,,,,,,,
2017,63,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,2.3,,,,,,,,,,,,,,,,
2017,72,,,,3,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,2.7,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,,,,2.5,,,,,,,,,,,,,,,,
2017,94,,,,2.7,,,,,,,,,,,,,,,,
2017,95,,,,2,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,,,,3.25,,,,,,,,,,,,,,,,
2017,99,,,,1.8,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,,,,3,,,,,,,,,,,,,,,,
2017,105,,,,2,,,,,,,,,,,,,,,,
2017,106,,,,,,,,,,,,,,,,,,,,
2017,107,,,,,,,,,,,,,,,,,,,,
2017,108,,,,2.5,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,3,,,,,,,,,,,,,,,,
2017,113,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2013Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,1,1.8,,,,,,5,45,45,5,,,,,,,,,,
2013,2,1.7,,,,,4,24,44,24,4,,,,,,,,,,
2013,3,1.75,2.5,2.5,2.5,5,7.5,25,35,15,2.5,2.5,,,,,,,,,
2013,4,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2013,6,1.5,,,,,,15,70,15,,,,,,,,,,,
2013,7,1.5,,,,,,,,,,,,,,,,,,,
2013,8,1.8,,,1,2,5,25,40,16,7,3,1,,,,,,,,
2013,15,1.7,,,,,,10,80,10,,,,,,,,,,,
2013,16,1.5,0,1,2,3,10,17,25,18,12,8,3,1,,,,,,,
2013,20,1.5,,,,,,40,60,,,,,,,,,,,,
2013,22,1.6,,,,,,35,50,15,,,,,,,,,,,
2013,23,1.6,,,,1,10,25,33,20,10,1,,,,,,,,,
2013,24,1.6,,,,2.5,14,27,30,14,10,2.5,,,,,,,,,
2013,26,1.7,,,,,,15,45,30,10,,,,,,,,,,
2013,29,1.8,,,,,,20,60,20,,,,,,,,,,,
2013,30,1.7,,,,,,20,65,15,,,,,,,,,,,
2013,31,1.6,,,,,,30,60,10,,,,,,,,,,,
2013,32,1.7,,,,3,7,19,37,25,8,1,,,,,,,,,
2013,37,1.6,,,,,,8,50,40,2,,,,,,,,,,
2013,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2013,39,1.7,,,,,5,30,55,10,,,,,,,,,,,
2013,41,1.8,,,,,,25,65,10,,,,,,,,,,,
2013,47,1.7,0,1,3,5,10,17,20,18,15,7,4,0,,,,,,,
2013,48,1.6,,,,,,,,,,,,,,,,,,,
2013,49,1.7,,,,5,10,25,30,20,10,,,,,,,,,,
2013,52,1.7,0,0,0,0,0,30,55,15,0,0,0,0,,,,,,,
2013,54,1.5,,,,,,30,40,30,,,,,,,,,,,
2013,57,1.7,,,,,,,,,,,,,,,,,,,
2013,58,1.7,,,,,10,30,50,10,,,,,,,,,,,
2013,67,1.8,,,,5,10,15,30,20,15,5,,,,,,,,,
2013,68,1.6,,,,,15,25,35,20,5,,,,,,,,,,
2013,70,1.5,,,,,,20,80,,,,,,,,,,,,
2013,82,1.7,,,,,,,,,,,,,,,,,,,
2013,84,1.6,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2013,85,1.6,.015642504,.1496571533,.9917851509,4.273983945,11.9874754587,21.8976518403,26.0630374259,20.2145671227,10.2149637341,3.3615296961,.7198645816,.1098413874,,,,,,,
2013,88,1.8,,,,5,10,21,28,21,10,5,,,,,,,,,
2013,89,1.8,,,,2.5,2.5,20,40,20,10,5,,,,,,,,,
2013,92,1.6043531174,0,.0000000002,.0000052265,.0125519553,2.2435270241,28.1868604595,56.9645995507,12.4431674074,.1488805139,.0004078152,.0000000472,0,,,,,,,
2013,93,1.8,,,,,,15,60,25,,,,,,,,,,,
2013,94,2,,,,,6,15,25,30,15,6,3,,,,,,,,
2013,95,1.87,0,0,0,0,7,16,35,26,10,6,0,0,,,,,,,
2013,96,1.62,,,,,10,25,45,15,5,,,,,,,,,,
2013,98,1.5,,,,,5,40,45,8,2,,,,,,,,,,
2013,101,1.6,,,,,,10,80,5,5,,,,,,,,,,
2013,103,1.7,,,,,5,30,40,20,5,,,,,,,,,,
2013,104,1.7,0,0,0,0,5,20,40,25,10,0,0,0,,,,,,,
2013,105,1.7,,,,,,10,80,10,,,,,,,,,,,
2013,106,1.5,,,,,,30,70,,,,,,,,,,,,
2013,107,1.6043531174,0,.0000000002,.0000052265,.0125519553,2.2435270241,28.1868604595,56.9645995507,12.4431674074,.1488805139,.0004078152,.0000000472,0,,,,,,,
2013,108,1.8704651976,,,,,4.92,17.53,30.2,28.58,15.59,3.18,,,,,,,,,
2013,110,1.8,,,,,,5,60,34,1,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,1.9,,,,,10,20,40,20,10,,,,,,,,,,
2014,1,1.7,,,,,5,10,40,30,10,5,,,,,,,,,
2014,2,1.9,,,,,2,12,37,35,12,2,,,,,,,,,
2014,3,1.4,2.5,2.5,2.5,10,20,25,20,10,2.5,2.5,2.5,,,,,,,,
2014,4,1.6,,,5,10,15,20,30,15,5,,,,,,,,,,
2014,6,1.6,,,,,,20,60,20,,,,,,,,,,,
2014,7,1.6,,,,,,,,,,,,,,,,,,,
2014,8,1.7,1,2,3,4,10,21,28,15,10,3,2,1,,,,,,,
2014,15,1.8,,,,,,25,45,25,5,,,,,,,,,,
2014,16,1.3,1,2,3,8,14,20,18,13,10,7,3,1,,,,,,,
2014,20,1.4,,,5,15,20,35,20,5,,,,,,,,,,,
2014,22,1.4,,,,,20,40,25,15,,,,,,,,,,,
2014,23,1.8,,,,5,10,20,25,20,15,3,2,,,,,,,,
2014,24,1.6,,,1.5,7.5,15,22,24,12.5,10,5,2.5,,,,,,,,
2014,26,1.9,,,,,5,20,30,30,15,,,,,,,,,,
2014,29,1.8,,,,,,10,60,30,,,,,,,,,,,
2014,30,1.6,,,,,,25,65,10,,,,,,,,,,,
2014,31,1.5,,,,,10,40,45,5,,,,,,,,,,,
2014,32,1.7,,,,5,11,21,25,21,13,4,,,,,,,,,
2014,37,2,,,,,,7,40,45,8,,,,,,,,,,
2014,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2014,39,1.8,,,,,5,20,55,20,,,,,,,,,,,
2014,41,1.7,,,,,,20,70,10,,,,,,,,,,,
2014,47,1.7,0,2,4,11,15,17,19,14,12,4,2,0,,,,,,,
2014,48,1.1,,,,,,,,,,,,,,,,,,,
2014,49,1.9,,,,5,10,25,30,20,5,5,,,,,,,,,
2014,52,1.3,0,0,0,0,8,49,37,5,1,0,0,0,,,,,,,
2014,54,1.5,,,,,15,20,30,20,15,,,,,,,,,,
2014,57,1.6,,,,,,,,,,,,,,,,,,,
2014,58,1.5,,,,,,20,40,30,10,,,,,,,,,,
2014,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2014,68,1.4,,,,,25,30,30,10,5,,,,,,,,,,
2014,70,1.3,,,,,,65,35,,,,,,,,,,,,
2014,82,1.5,,,,,,,,,,,,,,,,,,,
2014,84,1.7,0,0,0,0,5,22,33,26,12,2,0,0,,,,,,,
2014,85,1.5,.5948673377,1.4777135645,3.8324767424,7.9555548202,13.2188125415,17.5819201883,18.7199180137,15.9554107345,10.8860857926,5.9453767935,2.5989997918,1.2328636793,,,,,,,
2014,88,1.7,,,2.5,5,9,18,25,22,11,5,2.5,,,,,,,,
2014,89,1.9,,,,2.5,7.5,15,30,25,15,5,,,,,,,,,
2014,92,1.4106107756,.0938018854,.5926233106,2.7561416896,8.5672099252,17.8096061818,22.2065275885,23.6432445978,16.3310467677,5.6453067242,1.9280530266,.3736602274,.0527780752,,,,,,,
2014,93,2,,,,,,5,30,60,5,,,,,,,,,,
2014,94,2.4,,,,1,4,10,14,25,20,15,8,3,,,,,,,
2014,95,1.515,0,1,3,6,9,20,38,13,7,3,0,0,,,,,,,
2014,96,1.45,,,,5,10,25,30,18,9,3,,,,,,,,,
2014,98,1.4,,,,5,17,35,25,15,3,,,,,,,,,,
2014,101,1.4,,,,,10,80,5,5,,,,,,,,,,,
2014,103,1.6,,,,2.5,10,25,35,17.5,7.5,2.5,,,,,,,,,
2014,104,1.6,0,0,0,0,5,20,40,25,10,0,0,0,,,,,,,
2014,105,1.7,,,,,5,30,50,15,,,,,,,,,,,
2014,106,1.2,,,,,30,35,25,10,,,,,,,,,,,
2014,107,1.4106107756,.0938018854,.5926233106,2.7561416896,8.5672099252,17.8096061818,22.2065275885,23.6432445978,16.3310467677,5.6453067242,1.9280530266,.3736602274,.0527780752,,,,,,,
2014,108,1.6604113062,,,,.71,10.34,22.65,32.11,22.98,10.49,.72,,,,,,,,,
2014,110,1.4,,,,,7,43,43,7,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2014Mar,1,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2014Mar,2,1.8,,,,,1,13,38,35,12,1,,,,,,,,,
2014Mar,3,,,,,,,,,,,,,,,,,,,,
2014Mar,4,1.4,,,5,10,15,25,25,15,5,,,,,,,,,,
2014Mar,6,1.4,,,,,5,50,40,5,,,,,,,,,,,
2014Mar,7,1.4,,,,,,,,,,,,,,,,,,,
2014Mar,8,1.7,,1,2,5,12,23,33,18,5,1,,,,,,,,,
2014Mar,15,1.8,,,,,,25,45,25,5,,,,,,,,,,
2014Mar,16,1.1,1,2,2,8,16,21,16,13,10,7,3,1,,,,,,,
2014Mar,20,1.3,,,5,15,25,35,20,,,,,,,,,,,,
2014Mar,22,1.3,,,0,10,20,40,20,10,,,,,,,,,,,
2014Mar,23,1.5,,,,1,10,20,25,30,13,1,,,,,,,,,
2014Mar,24,1.6,,,,7.5,12.5,25,27.5,17.5,7.5,2.5,,,,,,,,,
2014Mar,26,2,,,,,,20,30,30,20,,,,,,,,,,
2014Mar,29,1.8,,,,,,10,60,30,,,,,,,,,,,
2014Mar,30,1.6,,,,,,,,,,,,,,,,,,,
2014Mar,31,1.4,,,,,10,45,40,5,,,,,,,,,,,
2014Mar,32,,,,,,,,,,,,,,,,,,,,
2014Mar,37,1.6,,,,,,26,52,20,2,,,,,,,,,,
2014Mar,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2014Mar,39,1.7,,,,,,25,55,15,5,,,,,,,,,,
2014Mar,41,,,,,,,,,,,,,,,,,,,,
2014Mar,47,1.79,,,,,,,,,,,,,,,,,,,
2014Mar,48,1.1,,,,,,,,,,,,,,,,,,,
2014Mar,49,1.9,,,,,10,20,30,20,10,10,,,,,,,,,
2014Mar,52,1.4,0,0,0,1,1,55,39,3,1,0,0,0,,,,,,,
2014Mar,54,1.5,,,,,15,20,30,20,15,,,,,,,,,,
2014Mar,57,1.5,,,,,,,,,,,,,,,,,,,
2014Mar,58,,,,,,,,,,,,,,,,,,,,
2014Mar,67,,,,,,,,,,,,,,,,,,,,
2014Mar,68,1.4,,,,,25,30,30,10,5,,,,,,,,,,
2014Mar,70,,,,,,,,,,,,,,,,,,,,
2014Mar,82,1.5,,,,,,,,,,,,,,,,,,,
2014Mar,84,,,,,,,,,,,,,,,,,,,,
2014Mar,85,1.5,.0538402671,.3550366977,1.762106989,5.9850827707,13.9193027513,22.1739816147,24.201713016,18.0985324981,9.2720131105,3.2531263382,.7813042258,.1439597209,,,,,,,
2014Mar,88,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2014Mar,89,1.9,,,,5,5,20,25,20,15,5,5,,,,,,,,
2014Mar,92,1.2646303078,.620081678,1.9481120991,5.562275401,11.7954263045,18.5810522913,19.6018298925,19.4313911307,13.8320957882,5.4898984724,2.3467221959,.6398062624,.151308484,,,,,,,
2014Mar,93,1.9,,,,,,5,50,40,5,,,,,,,,,,
2014Mar,94,2.4,,,,,6,10,14,25,20,14,8,3,,,,,,,
2014Mar,95,1.428,1,2,5,6,8,20,31,18,9,0,0,0,,,,,,,
2014Mar,96,1.4,,,,5,10,35,25,20,5,,,,,,,,,,
2014Mar,98,1.2,,,,10,15,35,25,10,5,,,,,,,,,,
2014Mar,101,1.8,,,,,,10,80,10,,,,,,,,,,,
2014Mar,103,1.5,,,,2.5,10,30,35,17.5,5,,,,,,,,,,
2014Mar,104,,,,,,,,,,,,,,,,,,,,
2014Mar,105,1.6,,,,,5,25,55,15,,,,,,,,,,,
2014Mar,106,1,,,,,,,,,,,,,,,,,,,
2014Mar,107,1.2646303078,.620081678,1.9481120991,5.562275401,11.7954263045,18.5810522913,19.6018298925,19.4313911307,13.8320957882,5.4898984724,2.3467221959,.6398062624,.151308484,,,,,,,
2014Mar,108,1.5395324071,,,,2.19,13.41,25.59,31.38,19.9,7.46,.07,,,,,,,,,
2014Mar,110,1.4,,1,3,8,16,23,22,16,8,3,,,,,,,,,
2014Mar,111,,,,,,,,,,,,,,,,,,,,
2014Mar,112,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2015,1,1.9,,,,,5,10,40,30,10,5,,,,,,,,,
2015,2,2,,,,,2,10,21,40,20,6,1,,,,,,,,
2015,3,2,2.5,2.5,2.5,5,5,10,15,20,15,10,5,7.5,,,,,,,
2015,4,2,,,,5,10,15,20,30,15,5,,,,,,,,,
2015,6,2,,,,,,10,30,40,20,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,1.7,1,2,3,4,10,17,27,20,10,3,2,1,,,,,,,
2015,15,1.9,,,,,,20,35,30,15,,,,,,,,,,
2015,16,1.5,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2015,20,1.7,,,,5,10,25,35,20,5,,,,,,,,,,
2015,22,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2015,23,2.2,,,,1,5,15,20,25,20,12,2,,,,,,,,
2015,24,1.8,,,3.5,6,12.5,15,17.5,17.5,15,7.5,5.5,,,,,,,,
2015,26,1.9,,,,5,10,15,20,20,15,15,,,,,,,,,
2015,29,1.8,,,,,,10,60,30,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,2.1,,,,,5,10,30,40,15,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,37,2.1,,,,,,5,28,47,15,5,,,,,,,,,
2015,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.8,,,,,,20,55,20,5,,,,,,,,,,
2015,41,1.6,,,,,,20,70,10,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,2.1,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2015,52,1.8,0,0,0,0,0,25,57,17,1,0,0,0,,,,,,,
2015,54,2,,,,,15,20,25,25,10,5,,,,,,,,,
2015,57,1.8,,,,,,,,,,,,,,,,,,,
2015,58,1.3,,,,5,15,40,30,10,,,,,,,,,,,
2015,67,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2015,68,1.4,,,,,25,30,30,10,5,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.9,0,0,0,1,8,17,24,26,16,6,1,1,,,,,,,
2015,85,1.7,.9815328629,1.7824817664,3.9167054976,7.2523046181,11.3162290097,14.880113677,16.4890158294,15.3981703789,12.1179209668,8.0365050387,4.491369596,3.3376507585,,,,,,,
2015,88,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2015,89,2,,,,2.5,7.5,15,25,20,15,7.5,5,2.5,,,,,,,
2015,92,1.7,.0248435594,.2024685023,1.189333242,4.6674796261,12.2460399855,19.0255045135,25.2886611425,22.2481593958,9.7620193087,4.1455100068,1.0146049416,.1853757758,,,,,,,
2015,93,2,,,,,,10,20,62.5,7.5,,,,,,,,,,
2015,94,2.6,,,,,3,8,12,15,30,16,10,6,,,,,,,
2015,95,1.515,0,1,3,6,9,20,38,13,7,3,0,0,,,,,,,
2015,96,1.5,,,,7,13,20,35,15,8,2,,,,,,,,,
2015,98,1.8,,,,,2,18,35,30,10,5,,,,,,,,,
2015,101,1.6,,,,,,10,80,10,,,,,,,,,,,
2015,103,2,,,,2.5,10,20,25,30,10,2.5,,,,,,,,,
2015,104,1.8,0,0,0,0,5,15,35,30,10,5,0,0,,,,,,,
2015,105,1.9,,,,,,15,40,35,10,,,,,,,,,,
2015,106,1.5,,,5,10,15,20,25,20,5,,,,,,,,,,
2015,107,1.7,.0248435594,.2024685023,1.189333242,4.6674796261,12.2460399855,19.0255045135,25.2886611425,22.2481593958,9.7620193087,4.1455100068,1.0146049416,.1853757758,,,,,,,
2015,108,1.8100061937,,,,,6.35,19.06,31.36,27.02,14.03,2.18,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2015Mar,1,1.9,,,,,5,10,35,35,10,5,,,,,,,,,
2015Mar,2,2,,,,,2,10,21,40,20,6,1,,,,,,,,
2015Mar,3,,,,,,,,,,,,,,,,,,,,
2015Mar,4,1.8,,,5,10,15,22,28,15,5,,,,,,,,,,
2015Mar,6,1.8,,,,,,20,45,30,5,,,,,,,,,,
2015Mar,7,,,,,,,,,,,,,,,,,,,,
2015Mar,8,1.6,1,2,3,4,11,19,24,17,13,3,2,1,,,,,,,
2015Mar,15,1.9,,,,,5,15,35,25,15,5,,,,,,,,,
2015Mar,16,1.5,1,2,3,8,12,17,18,15,12,8,3,1,,,,,,,
2015Mar,20,1.7,,,,5,15,25,30,20,5,,,,,,,,,,
2015Mar,22,1.5,,,,5,10,25,40,15,5,,,,,,,,,,
2015Mar,23,2,,,,5,10,15,18,25,18,7,2,,,,,,,,
2015Mar,24,1.75,,,,5,10,17.5,30,20,12.5,5,,,,,,,,,
2015Mar,26,1.9,,,,,5,20,30,30,15,,,,,,,,,,
2015Mar,29,1.8,,,,,,10,60,30,,,,,,,,,,,
2015Mar,30,,,,,,,,,,,,,,,,,,,,
2015Mar,31,1.9,,,,,,15,40,35,10,,,,,,,,,,
2015Mar,32,,,,,,,,,,,,,,,,,,,,
2015Mar,37,2.2,,,,,,,30,44,24,2,,,,,,,,,
2015Mar,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2015Mar,39,1.7,,,,,5,20,55,20,,,,,,,,,,,
2015Mar,41,,,,,,,,,,,,,,,,,,,,
2015Mar,47,,,,,,,,,,,,,,,,,,,,
2015Mar,48,,,,,,,,,,,,,,,,,,,,
2015Mar,49,2.1,,,,5,10,20,24,26,10,5,,,,,,,,,
2015Mar,52,1.6,0,0,0,0,2,39,53,4,1,1,0,0,,,,,,,
2015Mar,54,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2015Mar,57,1.8,,,,,,,,,,,,,,,,,,,
2015Mar,58,,,,,,,,,,,,,,,,,,,,
2015Mar,67,,,,,,,,,,,,,,,,,,,,
2015Mar,68,1.3,,,,5,25,35,20,10,5,,,,,,,,,,
2015Mar,70,,,,,,,,,,,,,,,,,,,,
2015Mar,82,,,,,,,,,,,,,,,,,,,,
2015Mar,84,,,,,,,,,,,,,,,,,,,,
2015Mar,85,1.5,.7012873177,1.5626380992,3.8230612791,7.6334286974,12.4395514764,16.5455678963,17.9621997944,15.9162540781,11.5112335034,6.7950447226,3.2736772543,1.8360558811,,,,,,,
2015Mar,88,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2015Mar,89,2,,,2.5,2.5,7.5,10,20,25,20,7.5,2.5,2.5,,,,,,,
2015Mar,92,1.5,.5747839055,1.5850309115,4.3116627708,9.1316535797,15.0589479704,17.3223184286,19.5567796523,16.8556916137,8.4681291986,4.7003050867,1.7717055116,.6629913706,,,,,,,
2015Mar,93,2,,,,,,,50,40,10,,,,,,,,,,
2015Mar,94,2.5,,,,1,3,8,15,20,25,13,10,5,,,,,,,
2015Mar,95,1.428,1,2,5,6,8,20,31,18,9,0,0,0,,,,,,,
2015Mar,96,1.5,,,,5,12,25,30,17,8,3,,,,,,,,,
2015Mar,98,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2015Mar,101,1.4,,,,,10,80,10,,,,,,,,,,,,
2015Mar,103,1.8,,,,2.5,10,20,30,25,10,2.5,,,,,,,,,
2015Mar,104,,,,,,,,,,,,,,,,,,,,
2015Mar,105,2,,,,,5,15,30,35,10,5,,,,,,,,,
2015Mar,106,1.4,,,,,,,,,,,,,,,,,,,
2015Mar,107,1.5,.5747839055,1.5850309115,4.3116627708,9.1316535797,15.0589479704,17.3223184286,19.5567796523,16.8556916137,8.4681291986,4.7003050867,1.7717055116,.6629913706,,,,,,,
2015Mar,108,1.8798272253,,,,,4.85,17.29,29.81,28.67,15.87,3.51,,,,,,,,,
2015Mar,110,,,,,,,,,,,,,,,,,,,,
2015Mar,111,,,,,,,,,,,,,,,,,,,,
2015Mar,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2017,1,1.9,,,,,5,10,35,35,10,5,,,,,,,,,
2017,2,2,,,,,4,9,22,34,20,7,4,,,,,,,,
2017,3,2,2.5,2.5,2.5,5,7.5,10,15,20,15,10,5,5,,,,,,,
2017,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,6,2,,,,,,,30,50,10,10,,,,,,,,,
2017,7,2,,,,,,,,,,,,,,,,,,,
2017,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2017,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2017,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2017,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2017,22,1.8,,,,,10,15,50,15,10,,,,,,,,,,
2017,23,2.5,,,,2,5,8,13,20,25,21,6,,,,,,,,
2017,24,2,,,,4,6,12.5,15,17.5,17.5,12.5,9,6,,,,,,,
2017,26,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,29,2,,,,,,10,40,50,,,,,,,,,,,
2017,30,1.9,,,,,,,,,,,,,,,,,,,
2017,31,2,,,,,5,10,30,40,10,5,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,37,2.5,,,,,,1,9,44,34,12,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.9,,,,,5,15,60,15,5,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,1.8,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,2,,,,5,10,15,24,26,15,5,,,,,,,,,
2017,52,2.4,0,0,0,0,0,1,5,46,45,3,0,0,,,,,,,
2017,54,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,57,2,,,,,,,,,,,,,,,,,,,
2017,58,2.3,,,,,,15,25,30,20,10,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.7,,,,,15,27.5,22.5,15,15,5,,,,,,,,,
2017,70,1.8,,,,,,20,65,15,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,1.9,,,2.5,7.5,12.5,17.5,20,17.5,12.5,7.5,2.5,,,,,,,,
2017,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2017,92,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2017,93,2,,,,,,10,25,55,10,,,,,,,,,,
2017,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2017,95,1.835,0,0,0,0,6,12,50,13,19,0,0,0,,,,,,,
2017,96,1.5,,,,,,,,,,,,,,,,,,,
2017,98,2.2,,,,,,10,25,35,20,10,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2017,104,2,0,0,0,0,5,15,30,30,15,5,0,0,,,,,,,
2017,105,2,,,,,5,15,30,35,10,5,,,,,,,,,
2017,106,1.8,,,,,,,,,,,,,,,,,,,
2017,107,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2017,108,1.7657703751,,,,.7,10.3,22.56,32.11,23.07,10.53,.73,,,,,,,,,
2017,110,1.9,,,,,1,8,33,40,16,2,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,1,-.5,,15,50,30,5,,,,,,,,,,,,,,
2013,2,-.2,8,24,36,24,4,2,2,,,,,,,,,,,,
2013,3,0,10,15,35,30,10,,,,,,,,,,,,,,
2013,4,-.4,5,25,40,15,10,5,0,0,0,0,,,,,,,,,
2013,6,-.3,,10,50,35,5,,,,,,,,,,,,,,
2013,7,-.4,,,,,,,,,,,,,,,,,,,
2013,8,-.1,10,20,35,20,10,5,,,,,,,,,,,,,
2013,15,-.3,,30,45,20,5,,,,,,,,,,,,,,
2013,16,-.2,11,21,26,20,11,5,3,2,1,0,0,0,,,,,,,
2013,20,-.5,15,30,40,15,0,,,,,,,,,,,,,,
2013,22,-.5,10,40,45,5,,,,,,,,,,,,,,,
2013,23,-.2,10,25,30,25,10,,,,,,,,,,,,,,
2013,24,-.6,25,27.5,22.5,15,10,,,,,,,,,,,,,,
2013,26,-.3,15,20,30,20,10,5,,,,,,,,,,,,,
2013,29,-.5,,20,60,20,,,,,,,,,,,,,,,
2013,30,-.4,,,,,,,,,,,,,,,,,,,
2013,31,0,,10,40,45,5,,,,,,,,,,,,,,
2013,32,-.2,10,29,31,22,8,,,,,,,,,,,,,,
2013,37,-.6,,45,50,5,,,,,,,,,,,,,,,
2013,38,-.7,10,60,30,,,,,,,,,,,,,,,,
2013,39,-.5,5,35,45,15,,,,,,,,,,,,,,,
2013,41,-.3,,,70,30,,,,,,,,,,,,,,,
2013,47,-.7,17,21,21,18,12,8,3,0,0,0,0,0,,,,,,,
2013,48,-.4,,,,,,,,,,,,,,,,,,,
2013,49,-.5,10,25,35,15,10,5,,,,,,,,,,,,,
2013,52,-.5,1,33,42,21,2,1,0,0,0,0,0,0,,,,,,,
2013,54,-.6,,50,50,,,,,,,,,,,,,,,,
2013,57,-.3,,,,,,,,,,,,,,,,,,,
2013,58,.4,5,20,25,30,15,5,,,,,,,,,,,,,
2013,67,-.8,30,35,20,15,,,,,,,,,,,,,,,
2013,68,-.4,10,30,35,20,5,,,,,,,,,,,,,,
2013,70,-.4,,20,80,,,,,,,,,,,,,,,,
2013,82,-.4,,,,,,,,,,,,,,,,,,,
2013,84,-.6,12,29,27,18,9,5,0,0,0,0,0,0,,,,,,,
2013,85,-.1,0,32,55,13,0,0,0,0,0,0,0,0,,,,,,,
2013,88,-.3295884163,17.5,25,30,15,7.5,5,,,,,,,,,,,,,
2013,89,-.4,10,25,35,25,5,,,,,,,,,,,,,,
2013,92,-.0913196159,15.7639731105,16.8123343717,21.4429792071,20.3084433853,14.2822623905,6.9648909935,3.2213158314,.9944603262,.1705155102,.0342784018,.0041483003,.0003981715,,,,,,,
2013,93,-.3,5,27.5,40,22.5,5,,,,,,,,,,,,,,
2013,94,-.8,8,85,5,2,,,,,,,,,,,,,,,
2013,95,-.457,28,30,34,7,1,0,0,0,0,0,0,0,,,,,,,
2013,96,-.4,15,25,45,15,,,,,,,,,,,,,,,
2013,98,-.5,10,25,35,20,10,,,,,,,,,,,,,,
2013,101,-.4,,5,90,5,,,,,,,,,,,,,,,
2013,103,0,,20,30,35,15,,,,,,,,,,,,,,
2013,104,-.3,15,30,35,15,5,0,0,0,0,0,0,0,,,,,,,
2013,105,-.4,5,20,60,10,5,,,,,,,,,,,,,,
2013,106,-.4,,40,50,10,,,,,,,,,,,,,,,
2013,107,-.3463477351,9.2804141458,25.8017668751,36.0577678104,22.1541458983,5.9687704598,.7007888102,.0355651464,.0007736662,.0000071598,.000000028,0,0,,,,,,,
2013,108,-.1693958585,17.3,13.59,22.37,20.81,14.72,8.64,2.57,,,,,,,,,,,,
2013,110,-.4,20,19,27,21,9,3,1,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,-.3,5,20,35,25,15,,,,,,,,,,,,,,
2013Q4,1,.8,,,,15,50,30,5,,,,,,,,,,,,
2013Q4,2,.8,,2,6,13,20,22,18,11,6,2,,,,,,,,,
2013Q4,3,.4,10,5,15,35,25,10,,,,,,,,,,,,,
2013Q4,4,.5,0,10,15,20,25,15,10,5,0,0,,,,,,,,,
2013Q4,6,.5,,,10,40,45,5,,,,,,,,,,,,,
2013Q4,7,.5,,,,,,,,,,,,,,,,,,,
2013Q4,8,.8,3,8,15,21,26,20,6,1,,,,,,,,,,,
2013Q4,15,.2,,10,15,45,20,10,,,,,,,,,,,,,
2013Q4,16,.8,9,7,14,18,22,16,10,3,1,0,0,0,,,,,,,
2013Q4,20,.4,,10,25,35,25,5,,,,,,,,,,,,,
2013Q4,22,.3,0,15,30,40,15,,,,,,,,,,,,,,
2013Q4,23,-.2,10,20,25,20,10,8,5,2,,,,,,,,,,,
2013Q4,24,.124411625,7.5,12.5,22,25,20.5,12.5,,,,,,,,,,,,,
2013Q4,26,.5,5,10,15,20,20,15,10,5,,,,,,,,,,,
2013Q4,29,-.3,,10,70,20,,,,,,,,,,,,,,,
2013Q4,30,,,,,,,,,,,,,,,,,,,,
2013Q4,31,.7,,,5,40,45,10,,,,,,,,,,,,,
2013Q4,32,,,,,,,,,,,,,,,,,,,,
2013Q4,37,.3,2,28,33,36,1,,,,,,,,,,,,,,
2013Q4,38,0,,,20,60,20,,,,,,,,,,,,,,
2013Q4,39,.2,,5,25,55,15,,,,,,,,,,,,,,
2013Q4,41,,,,,,,,,,,,,,,,,,,,
2013Q4,47,-.1,10,15,22,15,12,10,8,6,2,0,0,0,,,,,,,
2013Q4,48,.3,,,,,,,,,,,,,,,,,,,
2013Q4,49,.1,5,15,25,20,15,10,5,5,,,,,,,,,,,
2013Q4,52,.3,1,3,19,37,28,9,2,1,0,0,0,0,,,,,,,
2013Q4,54,.4,,,30,40,30,,,,,,,,,,,,,,
2013Q4,57,.2,,,,,,,,,,,,,,,,,,,
2013Q4,58,,,,,,,,,,,,,,,,,,,,
2013Q4,67,,,,,,,,,,,,,,,,,,,,
2013Q4,68,.5,,5,15,30,25,15,10,,,,,,,,,,,,
2013Q4,70,,,,,,,,,,,,,,,,,,,,
2013Q4,82,.4,,,,,,,,,,,,,,,,,,,
2013Q4,84,,,,,,,,,,,,,,,,,,,,
2013Q4,85,.7,2.9453359308,4.485363892,11.2724400518,18.2409941436,21.8488211947,19.372043251,19.8350015361,1,1,0,0,0,,,,,,,
2013Q4,88,.6,5,8,12.5,22.5,25,17.5,7.5,2,,,,,,,,,,,
2013Q4,89,.5,2.5,5,15,25,25,15,10,2.5,,,,,,,,,,,
2013Q4,92,.7389394589,7.8648442351,7.8177668275,11.7108928486,14.9027039143,16.1106039352,13.4394951422,11.9204056285,8.6291268658,3.9967505203,2.2340565999,.922555599,.4507978836,,,,,,,
2013Q4,93,,,,,,,,,,,,,,,,,,,,
2013Q4,94,-.3,2,5,85,5,2,1,,,,,,,,,,,,,
2013Q4,95,.383,8,14,20,23,15,10,8,2,0,0,0,0,,,,,,,
2013Q4,96,.5,,3,15,34,38,10,,,,,,,,,,,,,
2013Q4,98,.3,,15,20,40,20,5,,,,,,,,,,,,,
2013Q4,101,.4,,,10,80,10,,,,,,,,,,,,,,
2013Q4,103,1,,,2.5,15,25,30,20,7.5,,,,,,,,,,,
2013Q4,104,.5,0,0,15,30,35,15,5,0,0,0,0,0,,,,,,,
2013Q4,105,.2,,5,25,50,15,5,,,,,,,,,,,,,
2013Q4,106,.4,,,,,,,,,,,,,,,,,,,
2013Q4,107,.2502787283,5.5779816592,10.7925028373,19.2930339495,23.9908091849,20.7537215527,12.4889710804,5.2268937297,1.5208748339,.3075185788,.0431849813,.0042092557,.0002983566,,,,,,,
2013Q4,108,.1931393912,8.67,10.08,17.99,22.96,19.01,13,6.98,1.31,,,,,,,,,,,
2013Q4,110,.4,8,8,15,19,19,15,9,5,2,,,,,,,,,,
2013Q4,111,,,,,,,,,,,,,,,,,,,,
2013Q4,112,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2014,1,1,,,,5,20,40,30,5,,,,,,,,,,,
2014,2,1.2,,2,6,12,18,24,18,12,6,2,,,,,,,,,
2014,3,.75,10,2.5,10,15,20,15,10,10,2.5,2.5,2.5,,,,,,,,
2014,4,1.4,,,5,10,23,25,22,10,5,0,0,,,,,,,,
2014,6,1,,,5,10,35,45,5,,,,,,,,,,,,
2014,7,1,,,,,,,,,,,,,,,,,,,
2014,8,1.2,3,5,8,15,21,24,15,7,2,,,,,,,,,,
2014,15,1.4,,,5,5,15,20,35,15,5,,,,,,,,,,
2014,16,1.4,6,3,5,9,16,21,18,10,6,4,2,0,,,,,,,
2014,20,1,,,10,20,23,27,15,5,,,,,,,,,,,
2014,22,1,,,5,15,25,45,10,,,,,,,,,,,,
2014,23,1,4,6,8,12,18,21,15,10,5,1,,,,,,,,,
2014,24,1,,5,7.5,15,17.5,22.5,15,12.5,5,,,,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,29,.1,,,30,50,20,,,,,,,,,,,,,,
2014,30,.9,,,,,,,,,,,,,,,,,,,
2014,31,.6,,,5,30,40,20,5,,,,,,,,,,,,
2014,32,1,,,3,21,28,25,16,7,,,,,,,,,,,
2014,37,1,,1,4,21,35,31,7,1,,,,,,,,,,,
2014,38,.7,,,,20,60,20,,,,,,,,,,,,,
2014,39,.9,,,5,20,55,15,5,,,,,,,,,,,,
2014,41,1,,,,,20,70,10,,,,,,,,,,,,
2014,47,.5,5,8,15,17,19,15,13,6,2,0,0,0,,,,,,,
2014,48,.9,,,,,,,,,,,,,,,,,,,
2014,49,.8,,10,15,20,25,15,10,5,,,,,,,,,,,
2014,52,.8,0,1,2,10,37,30,16,3,1,0,0,0,,,,,,,
2014,54,1,,,10,15,35,35,5,,,,,,,,,,,,
2014,57,1.4,,,,,,,,,,,,,,,,,,,
2014,58,2.8,,,,,5,10,20,25,30,10,,,,,,,,,
2014,67,.5,,5,5,10,30,20,15,10,5,,,,,,,,,,
2014,68,1.2,,,5,10,20,25,25,15,,,,,,,,,,,
2014,70,.8,,,,10,65,25,,,,,,,,,,,,,
2014,82,.8,,,,,,,,,,,,,,,,,,,
2014,84,.5,1,3,11,21,24,17,10,8,3,1,1,0,,,,,,,
2014,85,1,2.1124826626,3.2097037643,6.2291287648,10.1872610556,14.0399135209,16.3062577068,15.9598887675,13.1640857696,9.1502552387,5.3598247218,2.6456535986,1.6355444288,,,,,,,
2014,88,1.319368603,1,5,8,12.5,22.5,25,17.5,7.5,1,,,,,,,,,,
2014,89,1,,2.5,7.5,15,20,25,15,10,5,,,,,,,,,,
2014,92,.8829565871,7.758270535,7.0648333411,10.4289192992,13.3728536422,14.8956293809,13.0500036471,12.4045055778,9.9163683781,5.1764741192,3.3007727775,1.6019159253,1.0294533766,,,,,,,
2014,93,.9,,,5,10,40,40,5,,,,,,,,,,,,
2014,94,.7,1,4,8,20,36,18,10,3,,,,,,,,,,,
2014,95,1.016,1,3,8,14,26,30,18,0,0,0,0,0,,,,,,,
2014,96,1.2,,5,10,20,25,33,7,,,,,,,,,,,,
2014,98,1,,,,15,25,30,20,10,,,,,,,,,,,
2014,101,1,,,,5,10,75,10,,,,,,,,,,,,
2014,103,1.5,,,,7.5,15,25,30,17.5,5,,,,,,,,,,
2014,104,1.1,0,0,0,15,25,35,20,5,0,0,0,0,,,,,,,
2014,105,1,,,5,5,25,50,15,,,,,,,,,,,,
2014,106,.8,,,20,25,30,25,,,,,,,,,,,,,
2014,107,1.3319473927,.058312937,.4569424353,2.4641214343,8.484019552,18.6667741454,26.2622498304,23.6325242273,13.6008565303,5.0038974035,1.1760023886,.1763721073,.0179270086,,,,,,,
2014,108,.9927860154,.06,2.55,8.49,14.39,20.29,22.26,16.52,10.58,4.64,.22,,,,,,,,,
2014,110,1.1,6,4,8,11,14,15,13,11,8,5,3,2,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.5,,,,10,15,25,30,15,5,,,,,,,,,,
2014Q4,1,1,,,,5,20,40,30,5,,,,,,,,,,,
2014Q4,2,1.6,,1,5,11,18,22,20,14,6,2,1,,,,,,,,
2014Q4,3,.9,10,2.5,10,15,20,15,10,10,2.5,2.5,2.5,,,,,,,,
2014Q4,4,1.6,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2014Q4,6,1.2,,,,5,40,50,5,,,,,,,,,,,,
2014Q4,7,1.3,,,,,,,,,,,,,,,,,,,
2014Q4,8,1.4,3,5,8,13,20,24,17,8,2,,,,,,,,,,
2014Q4,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2014Q4,16,1.5,7,2,3,5,10,16,22,18,10,4,3,0,,,,,,,
2014Q4,20,1.4,,,10,15,20,30,20,5,,,,,,,,,,,
2014Q4,22,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2014Q4,23,1.1,5,8,9,11,13,15,18,13,6,2,,,,,,,,,
2014Q4,24,1.4325172709,,2.5,5,7.5,15,22.5,17.5,15,10,5,,,,,,,,,
2014Q4,26,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2014Q4,29,.2,,,30,50,20,,,,,,,,,,,,,,
2014Q4,30,,,,,,,,,,,,,,,,,,,,
2014Q4,31,.9,,,,10,40,30,20,,,,,,,,,,,,
2014Q4,32,,,,,,,,,,,,,,,,,,,,
2014Q4,37,1.2,,,,10,30,35,25,,,,,,,,,,,,
2014Q4,38,.8,,,,20,60,20,,,,,,,,,,,,,
2014Q4,39,1.2,,,,5,20,55,20,,,,,,,,,,,,
2014Q4,41,,,,,,,,,,,,,,,,,,,,
2014Q4,47,.6,5,8,15,17,19,15,13,6,2,0,0,0,,,,,,,
2014Q4,48,1.1,,,,,,,,,,,,,,,,,,,
2014Q4,49,1.1,,5,10,10,15,20,15,15,10,,,,,,,,,,
2014Q4,52,1,0,0,1,2,32,40,20,3,1,1,0,0,,,,,,,
2014Q4,54,.5,,,10,30,40,20,,,,,,,,,,,,,
2014Q4,57,1.6,,,,,,,,,,,,,,,,,,,
2014Q4,58,,,,,,,,,,,,,,,,,,,,
2014Q4,67,,,,,,,,,,,,,,,,,,,,
2014Q4,68,1.5,,,,5,20,25,25,15,10,,,,,,,,,,
2014Q4,70,,,,,,,,,,,,,,,,,,,,
2014Q4,82,,,,,,,,,,,,,,,,,,,,
2014Q4,84,,,,,,,,,,,,,,,,,,,,
2014Q4,85,1.3,1.098245366,2.2164683888,5.0356635846,9.3371810663,14.1305079607,19,16.0509270158,14.4803634698,9.7256683049,5.3314290592,2.3852475728,1.2082982111,,,,,,,
2014Q4,88,1.4,,5,8,12.5,22.5,25,17.5,7.5,2,,,,,,,,,,
2014Q4,89,1.1,,2.5,7.5,15,20,22.5,15,10,5,2.5,,,,,,,,,
2014Q4,92,.9723536947,9.5743211499,6.9019887291,9.5043150383,11.7403594521,13.0093907805,11.6817213516,11.7207979019,10.2827021688,6.0695285647,4.4731914301,2.6109246357,2.4307587973,,,,,,,
2014Q4,93,,,,,,,,,,,,,,,,,,,,
2014Q4,94,1.2,,3,5,8,17.5,32.5,20,7,5,2,,,,,,,,,
2014Q4,95,1.127,2,4,7,10,20,34,14,9,0,0,0,0,,,,,,,
2014Q4,96,1.5,,,5,10,20,25,35,5,,,,,,,,,,,
2014Q4,98,1.2,,,5,10,20,35,20,10,,,,,,,,,,,
2014Q4,101,1.3,,,,,10,80,10,,,,,,,,,,,,
2014Q4,103,1.6,,,,5,7.5,25,30,20,10,2.5,,,,,,,,,
2014Q4,104,1,0,0,0,15,25,35,20,5,0,0,0,0,,,,,,,
2014Q4,105,1.3,,,,10,25,45,15,5,,,,,,,,,,,
2014Q4,106,1.3,,,,,,,,,,,,,,,,,,,
2014Q4,107,2.1529742277,.012892665,.0892700393,.4956834858,2.0032393241,5.8943838672,12.6311375627,19.7167231948,22.4217411697,18.5764235242,11.2121754326,4.9293723382,2.0169573964,,,,,,,
2014Q4,108,1.042057821,.06,2.43,8.1,13.72,19.34,22.08,16.87,11.21,5.55,.64,,,,,,,,,
2014Q4,110,1.3,2,3,6,11,15,17,16,13,9,5,2,1,,,,,,,
2014Q4,111,,,,,,,,,,,,,,,,,,,,
2014Q4,112,1.6,,,,10,15,20,30,15,10,,,,,,,,,,
2015,1,1.7,,,,,5,20,40,30,5,,,,,,,,,,
2015,2,2,,,2,4,10,14,20,20,14,10,5,1,,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,1.5,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2015,6,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,1.4,3,5,8,12,20,24,17,8,3,,,,,,,,,,
2015,15,1.7,,,5,5,10,15,25,20,15,5,,,,,,,,,
2015,16,1.6,6,3,5,9,13,16,21,15,6,4,2,0,,,,,,,
2015,20,1.5,,,5,15,15,25,30,10,,,,,,,,,,,
2015,22,1.3,,,,10,20,45,20,5,,,,,,,,,,,
2015,23,2.5,,,3,6,8,10,15,18,20,15,5,,,,,,,,
2015,24,1.2,,2.5,5,12,17.5,22,18.5,15,5,2.5,,,,,,,,,
2015,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,29,1,,,,,20,70,10,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.5,,,,,15,30,40,15,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,37,1.3,,,,10,20,31,31,6,2,,,,,,,,,,
2015,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,39,1.4,,,,5,20,60,10,5,,,,,,,,,,,
2015,41,1.2,,,,,,70,30,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,1.2,,,,10,20,25,20,15,5,5,,,,,,,,,
2015,52,1.4,0,0,1,1,12,41,36,8,1,0,0,0,,,,,,,
2015,54,1.5,,,,10,20,40,30,,,,,,,,,,,,
2015,57,1.6,,,,,,,,,,,,,,,,,,,
2015,58,3.7,,,,,,,5,15,20,25,30,5,,,,,,,
2015,67,2,,,,,5,5,10,30,20,15,10,5,,,,,,,
2015,68,2.1,,,,,,10,25,30,30,5,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.2,1,2,7,13,20,22,19,10,4,1,1,0,,,,,,,
2015,85,2.1,1.806377856,2.0957732788,3.7506160225,6.0123588633,8.6332330699,11.1042719966,12.7936955611,13.2035869172,12.2061301778,10.1077345782,7.4975348319,10.7886868467,,,,,,,
2015,88,1.5350311378,,,3,6,11,22,25,18,9,4,2,,,,,,,,
2015,89,1.4,,2.5,5,10,15,20,17.5,15,10,2.5,2.5,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,1.5,,,,5,7.5,25,57.5,5,,,,,,,,,,,
2015,94,1.6,,1,2,5,8,26,30,18,6,4,,,,,,,,,
2015,95,1.371,1,1,4,12,16,28,23,13,2,0,0,0,,,,,,,
2015,96,1.5,,,,10,20,30,35,5,,,,,,,,,,,
2015,98,1.3,,,,5,22.5,27.5,22.5,17.5,5,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,103,1.6,,,,5,7.5,25,30,20,10,2.5,,,,,,,,,
2015,104,1.4,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,
2015,105,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2015,106,1.5,,,5,10,20,20,25,15,5,,,,,,,,,,
2015,107,1.3850178226,.0000717689,.0063276743,.2187690067,2.9845076959,16.2494230387,35.6583727998,31.7118954783,11.4194855635,1.6536736187,.0952936509,.0021605613,.000019143,,,,,,,
2015,108,1.1056614431,,1.89,7.41,13.02,18.64,22.3,17.58,11.91,6.24,1.01,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.6,,,,5,15,30,30,15,5,,,,,,,,,,
2017,1,1.3,,,,5,15,50,25,5,,,,,,,,,,,
2017,2,1.8,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2017,3,2,2.5,2.5,2.5,5,7.5,10,15,20,15,10,5,5,,,,,,,
2017,4,1.7,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2017,6,1.7,,,,,5,40,50,5,,,,,,,,,,,
2017,7,1.7,,,,,,,,,,,,,,,,,,,
2017,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2017,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2017,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2017,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2017,22,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2017,23,1.5,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2017,24,1.6,,,4.5,5.5,16,17,18,16,15,5,3,,,,,,,,
2017,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2017,29,1.5,,,,,20,30,40,10,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,37,1.9,,,,3,17,32,35,12,1,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.4,,,,5,25,45,20,5,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,1.1,1,3,5,10,20,24,16,10,5,3,2,1,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.5,,,5,5,10,20,25,15,10,5,5,,,,,,,,
2017,52,1.8,0,0,1,2,5,21,40,23,7,1,0,0,,,,,,,
2017,54,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,57,2,,,,,,,,,,,,,,,,,,,
2017,58,1.6,,,,5,15,25,45,10,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,2.4,,,,,,5,20,30,30,10,5,,,,,,,,
2017,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.8,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,1.9,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2017,89,2,,,2.5,5,10,15,15,20,15,10,5,2.5,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,5,7.5,25,55,7.5,,,,,,,,,,
2017,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2017,95,1.956,6,0,6,6,6,6,18,18,18,12,4,0,,,,,,,
2017,96,1.5,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,20,35,25,10,,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2017,104,1.8,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2017,105,2.4,,,,5,5,10,25,35,15,5,,,,,,,,,
2017,106,2,,,,,,,,,,,,,,,,,,,
2017,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685977,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2017,108,1.7388329615,,,.67,5.71,11.53,17.35,22.57,19.36,13.46,7.55,1.8,,,,,,,,
2017,110,1.8,,1,2,5,10,16,20,19,14,8,4,1,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2,,,,,5,20,30,30,10,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2013,1,12.2,,,,,,,,,,,,15,60,25,,,,,
2013,2,12.1,,,,,,,,,,2,20,27,27,22,2,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,12.1,,,,,,,,,,,5,20,35,20,15,5,,,
2013,6,12.2,,,,,,,,,,,,20,60,20,,,,,
2013,7,12.2,,,,,,,,,,,,,,,,,,,
2013,8,12.2,,,,,,,,,,1,3,15,48,25,7,1,,,
2013,15,12.3,,,,,,,,,,,,20,45,30,5,,,,
2013,16,12.5,0,0,0,0,0,0,0,1,2,5,9,13,19,21,17,10,3,0,0
2013,20,12.2,,,,,,,,,,,,20,60,20,,,,,
2013,22,12.5,,,,,,,,,,,,10,40,40,10,,,,
2013,23,12.2,,,,,,,,,,,,20,50,30,,,,,
2013,24,12.3,,,,,,,,,,2.5,15,17.5,25,17.5,15,7.5,,,
2013,26,12.2,,,,,,,,,,,,15,70,10,5,,,,
2013,29,12.5,,,,,,,,,,,,,30,60,10,,,,
2013,30,12.3,,,,,,,,,,,,,,,,,,,
2013,31,12.2,,,,,,,,,,,,15,45,35,5,,,,
2013,32,12.3,,,,,,,,,,,4,24,32,24,12,4,,,
2013,37,12.2,,,,,,,,,,,,,52,47,1,,,,
2013,38,12.3,,,,,,,,,,,,20,60,20,,,,,
2013,39,12.3,,,,,,,,,,,,20,55,20,5,,,,
2013,41,12,,,,,,,,,,,,,80,20,,,,,
2013,47,12.3,0,0,0,0,0,2,4,6,8,10,12,14,15,13,9,5,2,0,0
2013,48,12.2,,,,,,,,,,,,,,,,,,,
2013,49,12.2,,,,,,,,,,,5,15,35,25,15,5,,,
2013,52,12.7,0,0,0,0,0,0,0,0,0,0,1,3,29,51,14,1,1,0,0
2013,54,12.7,,,,,,,,,,,,,35,60,5,,,,
2013,57,12.2,,,,,,,,,,,,,,,,,,,
2013,58,12.1,,,,,,,,,,5,15,25,35,20,,,,,
2013,67,12.3,,,,,,,,,,,5,15,30,25,20,5,,,
2013,68,12,,,,,,,,,,,15,35,35,10,5,,,,
2013,70,12.2,,,,,,,,,,,,,75,25,,,,,
2013,82,12.3,,,,,,,,,,,,,,,,,,,
2013,84,12.2,0,0,0,0,0,0,0,0,0,0,1,35,46,18,0,0,0,0,0
2013,85,12.3,0,0,0,0,.000000004,.000000724,.0000664049,.0030999913,.0739313543,.9044343844,5.699187264,18.5685336278,31.3691295063,27.5160913458,12.5278746347,2.9546127017,.3597751489,.0225285655,.0007343424
2013,88,12,,,,,,,,,,5,10,17.5,32.5,20,10,5,,,
2013,89,12.2,,,,,,,,,2.5,2.5,10,20,30,20,10,2.5,2.5,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,12.5,,,,,,,,,,,,,37.5,57.5,5,,,,
2013,94,12.4,,,,,,,,,,6,8,10,28,24,14,7,2,1,
2013,95,12.025,0,0,0,0,0,1,3,3,5,7,10,15,26,19,11,0,0,0,0
2013,96,12.5,,,,,,,,,,,5,20,35,40,,,,,
2013,98,12.2,,,,,,,,,,,10,20,35,30,5,,,,
2013,101,12.5,,,,,,,,,,,,,5,80,15,,,,
2013,103,12.2,,,,,,,,,,,,15,45,35,5,,,,
2013,104,12.2,0,0,0,0,0,0,0,0,0,0,10,20,35,25,10,0,0,0,0
2013,105,12.3,,,,,,,,,,,,20,70,10,,,,,
2013,106,12.3,,,,,,,,,,,,,75,25,,,,,
2013,107,12.2468058815,0,0,0,0,0,0,0,0,0,.0000005752,.0226979967,9.5520803578,71.8646340468,18.4620409216,.0985401495,.0000059524,0,0,0
2013,108,12.1029282829,,,,,,,,,,4.36,13.45,22.54,28.28,19.96,10.08,1.33,,,
2013,110,12.3,,,,,,,,,,,3,18,37,31,10,1,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,12.3,,,,,,,,,,,10,20,35,25,10,,,,
2014,1,12.3,,,,,,,,,,,5,15,50,20,10,,,,
2014,2,11.8,,,,,,,,,2,10,20,30,26,10,2,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,11.9,,,,,,,,,,5,10,24,25,20,11,5,,,
2014,6,12.2,,,,,,,,,,,,20,60,20,,,,,
2014,7,12.4,,,,,,,,,,,,,,,,,,,
2014,8,12.2,,,,,,,,,1,4,9,16,30,20,13,6,1,,
2014,15,12,,,,,,,,,,,15,35,35,10,5,,,,
2014,16,12.3,0,0,0,0,0,0,0,3,5,9,13,17,20,16,9,6,2,0,0
2014,20,12.3,,,,,,,,,,,5,20,45,30,,,,,
2014,22,12.5,,,,,,,,,,,,10,35,40,15,,,,
2014,23,12,,,,,,,,,,1,15,30,31,18,5,,,,
2014,24,12.375,,,,,,,,,2.5,5,7.5,15,22.5,20,17.5,10,,,
2014,26,11.9,,,,,,,,,,,,50,35,15,,,,,
2014,29,12.5,,,,,,,,,,,,,30,60,10,,,,
2014,30,12.4,,,,,,,,,,,,,,,,,,,
2014,31,12.4,,,,,,,,,,,,5,45,40,10,,,,
2014,32,12.4,,,,,,,,,,3,7,16,23,24,20,5,2,,
2014,37,12.1,,,,,,,,,,,,17,48,33,2,,,,
2014,38,12,,,,,,,,,,,,20,60,20,,,,,
2014,39,12.1,,,,,,,,,,,5,20,55,20,,,,,
2014,41,12,,,,,,,,,,,,20,70,10,,,,,
2014,47,12.5,0,0,0,0,0,0,0,2,5,7,8,9,12,14,13,12,10,6,2
2014,48,12.4,,,,,,,,,,,,,,,,,,,
2014,49,12.3,,,,,,,,,,,10,20,30,20,15,5,,,
2014,52,12.9,0,0,0,0,0,0,0,0,0,0,0,1,16,53,25,4,1,0,0
2014,54,13,,,,,,,,,,,,,10,25,55,10,,,
2014,57,12.1,,,,,,,,,,,,,,,,,,,
2014,58,11.4,,,,,,,,,5,10,30,25,20,10,,,,,
2014,67,12.8,,,,,,,,,,,,10,20,30,25,15,,,
2014,68,11.7,,,,,,,,,,10,25,35,25,5,,,,,
2014,70,12.4,,,,,,,,,,,,10,65,25,,,,,
2014,82,12.4,,,,,,,,,,,,,,,,,,,
2014,84,12.2,0,0,0,0,0,0,0,0,0,0,5,28,32,30,5,0,0,0,0
2014,85,12,.0000010718,.0000159109,.0001942628,.0018545052,.0138451083,.0808494623,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578887,16.0518133043,10.3303466113,5.2040099418,2.0519023891,.6331722624,.18658133
2014,88,12,,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,
2014,89,11.4,,,,,,,2.5,5,10,15,20,15,15,10,5,2.5,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,12.3,,,,,,,,,,,,15,50,30,5,,,,
2014,94,12.3,,,,,,,,,,6,8,14,29,22,12,6,3,,
2014,95,11.755,0,0,0,0,0,1,3,5,7,9,13,23,21,11,7,0,0,0,0
2014,96,12,,,,,,,,,,,15,30,35,15,5,,,,
2014,98,12.1,,,,,,,,,,,15,20,30,20,10,5,,,
2014,101,12.9,,,,,,,,,,,,,5,80,15,,,,
2014,103,11.8,,,,,,,,,,,10,35,30,20,5,,,,
2014,104,12.2,0,0,0,0,0,0,0,0,0,0,10,20,35,25,10,0,0,0,0
2014,105,12.2,,,,,,,,,,,,25,60,15,,,,,
2014,106,12.8,,,,,,,,,,,,,20,45,35,,,,
2014,107,12.6041482563,0,0,0,0,0,0,.0000000007,.0000006163,.0001892844,.0191234331,.6441731739,7.3583998802,29.0196014658,40.0569151878,19.4249219878,3.2826917299,.1902456249,.003713532,.0000240832
2014,108,12.2311210758,,,,,,,,,1.2,6.37,11.87,17.37,22.22,18.9,13.1,7.3,1.67,,
2014,110,12.4,,,,,,,,,,2,7,16,25,25,16,7,2,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,12.3,,,,,,,,,,5,10,15,35,25,10,,,,
2014Feb,1,12.2,,,,,,,,,,,5,15,50,20,10,,,,
2014Feb,2,11.9,,,,,,,,,6,12,20,24,22,10,6,,,,
2014Feb,3,,,,,,,,,,,,,,,,,,,,
2014Feb,4,12,,,,,,,,,,5,10,24,25,20,11,5,,,
2014Feb,6,12.3,,,,,,,,,,,,30,50,20,,,,,
2014Feb,7,12.5,,,,,,,,,,,,,,,,,,,
2014Feb,8,12.3,,,,,,,,,1,4,9,15,30,21,13,6,1,,
2014Feb,15,12.2,,,,,,,,,,,10,25,35,20,10,,,,
2014Feb,16,12.5,0,0,0,0,0,0,0,1,2,5,9,13,19,21,17,10,3,0,0
2014Feb,20,12.5,,,,,,,,,,,5,15,35,40,5,,,,
2014Feb,22,12.7,,,,,,,,,,,,,35,40,25,,,,
2014Feb,23,12.2,,,,,,,,,,1,15,25,30,25,4,,,,
2014Feb,24,12.5,,,,,,,,,,6,8,14,17,21,16,11,4.5,2.5,
2014Feb,26,12,,,,,,,,,,,,30,55,15,,,,,
2014Feb,29,12.5,,,,,,,,,,,,,30,60,10,,,,
2014Feb,30,,,,,,,,,,,,,,,,,,,,
2014Feb,31,12.6,,,,,,,,,,,,20,25,40,15,,,,
2014Feb,32,,,,,,,,,,,,,,,,,,,,
2014Feb,37,12.2,,,,,,,,,,,,38,52,10,,,,,
2014Feb,38,12.2,,,,,,,,,,,,20,60,20,,,,,
2014Feb,39,12.5,,,,,,,,,,,,10,30,55,5,,,,
2014Feb,41,,,,,,,,,,,,,,,,,,,,
2014Feb,47,12.3,0,0,0,0,0,2,4,6,8,10,12,14,15,13,9,5,2,0,0
2014Feb,48,12.4,,,,,,,,,,,,,,,,,,,
2014Feb,49,12.3,,,,,,,,,,,10,20,30,20,15,5,,,
2014Feb,52,12.9,0,0,0,0,0,0,0,0,0,0,0,1,16,48,30,4,1,0,0
2014Feb,54,12.8,,,,,,,,,,,,,35,60,5,,,,
2014Feb,57,12.2,,,,,,,,,,,,,,,,,,,
2014Feb,58,,,,,,,,,,,,,,,,,,,,
2014Feb,67,,,,,,,,,,,,,,,,,,,,
2014Feb,68,,,,,,,,,,,,,,,,,,,,
2014Feb,70,,,,,,,,,,,,,,,,,,,,
2014Feb,82,12.4,,,,,,,,,,,,,,,,,,,
2014Feb,84,,,,,,,,,,,,,,,,,,,,
2014Feb,85,12.2,0,0,0,0,.000000012,.000001887,.0001511637,.0061678605,.12866888,1.3780241979,7.6081079716,21.7326319,32.2021121092,24.7768835607,9.8922372626,2.0446865816,.2180399742,.0119468717,.0003397673
2014Feb,88,12.1,,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,
2014Feb,89,11.9,,,,,,,,2.5,2.5,10,12.5,20,30,15,5,2.5,,,
2014Feb,92,,,,,,,,,,,,,,,,,,,,
2014Feb,93,,,,,,,,,,,,,,,,,,,,
2014Feb,94,12.6,,,,,,,,,,4,8,10,20,22,18,15,3,,
2014Feb,95,12.105,0,0,0,0,0,0,0,0,6,10,12,15,30,20,7,0,0,0,0
2014Feb,96,12.1,,,,,,,,,,3,8,35,42,10,2,,,,
2014Feb,98,12.3,,,,,,,,,,,15,20,30,25,10,,,,
2014Feb,101,12.8,,,,,,,,,,,,,5,80,15,,,,
2014Feb,103,12,,,,,,,,,,,5,30,35,25,5,,,,
2014Feb,104,,,,,,,,,,,,,,,,,,,,
2014Feb,105,12.1,,,,,,,,,,,5,25,55,15,,,,,
2014Feb,106,12.5,,,,,,,,,,,,,,,,,,,
2014Feb,107,12.6231071642,0,0,0,0,0,0,0,.0000000009,.0000023778,.0013097029,.1588406192,4.3793173419,28.640507722,46.2476908925,18.6852506628,1.8442695522,.0425897688,.0002211081,.0000002509
2014Feb,108,12.7387011975,,,,,,,,,,.54,5.66,11.8,17.95,23.44,19.8,13.24,6.69,.88,
2014Feb,110,12.4,,,,,,,,,,1,5,16,28,28,16,5,1,,
2014Feb,111,,,,,,,,,,,,,,,,,,,,
2014Feb,112,12.2,,,,,,,,,,,10,20,35,25,10,,,,
2015,1,11.8,,,,,,,,,,10,20,40,20,10,,,,,
2015,2,11,,,,,,,2,8,16,18,20,18,10,6,2,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,11.4,,,,,,,,,5,15,26,24,15,10,5,,,,
2015,6,11.8,,,,,,,,,,,30,40,30,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,11.8,,,,,,,,1,5,9,15,25,20,11,7,4,2,1,
2015,15,11.5,,,,,,,,,5,15,30,30,10,10,,,,,
2015,16,11.5,0,0,0,0,0,0,2,3,7,12,17,18,16,12,7,3,2,1,0
2015,20,11.8,,,,,,,,,,5,20,35,25,15,,,,,
2015,22,12.3,,,,,,,,,,,,10,40,35,15,,,,
2015,23,11,,,,,,,,1,15,20,22,18,10,8,5,1,,,
2015,24,11.775,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,,
2015,26,11.5,,,,,,,,,,,15,45,35,5,,,,,
2015,29,12,,,,,,,,,,,,20,60,20,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,11.5,,,,,,,,,,5,20,40,30,5,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,37,12,,,,,,,,,,3,18,35,34,10,,,,,
2015,38,11.7,,,,,,,,,,,20,60,20,,,,,,
2015,39,11.6,,,,,,,,,,5,25,45,20,5,,,,,
2015,41,11.2,,,,,,,,,,,70,30,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,11.8,,,,,,,,,,5,10,25,25,20,10,5,,,
2015,52,10.5,0,0,0,0,0,1,1,3,39,46,7,2,1,0,0,0,0,0,0
2015,54,12.5,,,,,,,,,,,,10,25,35,20,10,,,
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,58,10.3,,,,,,,5,25,30,25,10,5,,,,,,,
2015,67,12,,,,,,,,,,,10,20,30,25,15,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,11.9,0,0,0,0,0,0,0,0,5,12,18,25,24,13,3,0,0,0,0
2015,85,11.5,.0336929266,.0745371216,.2052541779,.5062693664,1.1185251164,2.21354326,3.9238439545,6.2304532962,8.8616382439,11.2900683755,12.884527731,13.1713553835,12.0609792714,9.8929172898,7.268669302,4.7837960133,2.8201717679,1.489227594,1.1705298081
2015,88,11.6,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,,
2015,89,10.2,,,,2.5,2.5,5,15,15,20,15,15,5,2.5,2.5,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,10,30,50,5,5,,,,,,
2015,94,11.4,,,,,,,3,6,10,12,25,15,10,8,7,4,,,
2015,95,11.755,0,0,0,0,0,1,3,5,7,9,13,23,21,11,7,0,0,0,0
2015,96,11.5,,,,,,,,,5,10,30,35,15,5,,,,,
2015,98,11.5,,,,,,,,,5,15,30,25,15,10,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,11.5,0,0,0,0,0,0,0,0,5,10,25,30,20,10,0,0,0,0,0
2015,105,11.7,,,,,,,,,,5,20,60,15,,,,,,
2015,106,12.8,,,,,,,,,,,,,25,35,25,15,,,
2015,107,12.1,.007903687,.0000000001,.0000000118,.0000007459,.0000301185,.0007797882,.0129598157,.1384265801,.9513763147,4.211894396,12.0229361695,22.1447904295,26.3304496639,20.2128843873,10.0159897618,3.2020637004,.6599243795,.0875900501,0
2015,108,12.2476533962,,,,,,,,.47,3.77,7.53,11.3,15.07,18.48,16.44,12.54,8.65,4.74,1.01,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.8,,,,,,,,,,10,15,30,30,10,5,,,,
2015Feb,1,12,,,,,,,,,,,10,20,40,20,10,,,,
2015Feb,2,11.2,,,,,,,2,6,13,18,22,18,13,6,2,,,,
2015Feb,3,,,,,,,,,,,,,,,,,,,,
2015Feb,4,11.6,,,,,,,,,5,15,24,26,15,10,5,,,,
2015Feb,6,11.9,,,,,,,,,,,10,50,35,5,,,,,
2015Feb,7,,,,,,,,,,,,,,,,,,,,
2015Feb,8,11.8,,,,,,,,1,5,9,15,25,20,11,7,4,2,1,
2015Feb,15,11.7,,,,,,,,,,10,25,30,20,10,5,,,,
2015Feb,16,11.9,0,0,0,0,1,1,2,4,8,13,16,18,17,12,7,1,0,0,0
2015Feb,20,12.1,,,,,,,,,,,15,25,30,25,5,,,,
2015Feb,22,12.5,,,,,,,,,,,,5,30,40,20,5,,,
2015Feb,23,11.8,,,,,,,,,,5,20,30,22,15,8,,,,
2015Feb,24,12,,,,,,,,3.5,6,9,11,15,20,14,12.5,6,3,,
2015Feb,26,11.7,,,,,,,,,,,5,50,35,10,,,,,
2015Feb,29,12,,,,,,,,,,,,30,60,10,,,,,
2015Feb,30,,,,,,,,,,,,,,,,,,,,
2015Feb,31,11.9,,,,,,,,,,5,30,40,20,5,,,,,
2015Feb,32,,,,,,,,,,,,,,,,,,,,
2015Feb,37,12,,,,,,,,,,,26,32,34,8,,,,,
2015Feb,38,11.8,,,,,,,,,,,20,60,20,,,,,,
2015Feb,39,11.8,,,,,,,,,,10,25,45,20,,,,,,
2015Feb,41,,,,,,,,,,,,,,,,,,,,
2015Feb,47,,,,,,,,,,,,,,,,,,,,
2015Feb,48,,,,,,,,,,,,,,,,,,,,
2015Feb,49,11.9,,,,,,,,,,10,15,30,20,15,10,,,,
2015Feb,52,10.5,0,0,0,0,0,1,1,3,39,46,7,2,1,0,0,0,0,0,0
2015Feb,54,12.9,,,,,,,,,,,,10,25,35,20,10,,,
2015Feb,57,11.2,,,,,,,,,,,,,,,,,,,
2015Feb,58,,,,,,,,,,,,,,,,,,,,
2015Feb,67,,,,,,,,,,,,,,,,,,,,
2015Feb,68,,,,,,,,,,,,,,,,,,,,
2015Feb,70,,,,,,,,,,,,,,,,,,,,
2015Feb,82,,,,,,,,,,,,,,,,,,,,
2015Feb,84,,,,,,,,,,,,,,,,,,,,
2015Feb,85,11.9,.0000286652,.000245419,.0018743436,.011677268,.0593511365,.2461243319,.8328298403,2.2996863953,5.1822846712,9.5310049734,14.306707142,17.5281858136,17.5281858137,14.306707142,9.5310049734,5.1822846712,2.2996863953,.8328298403,.3193011641
2015Feb,88,11.8,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,,
2015Feb,89,10.7,,,,,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,,,,
2015Feb,92,,,,,,,,,,,,,,,,,,,,
2015Feb,93,,,,,,,,,,,,,,,,,,,,
2015Feb,94,12,,,,,,,,,4,8,12,20,25,15,10,6,,,
2015Feb,95,11.865,0,0,0,0,0,0,0,3,6,10,15,30,19,12,5,0,0,0,0
2015Feb,96,11.8,,,,,,,,,,2,8,40,35,10,5,,,,
2015Feb,98,11.7,,,,,,,,,5,15,25,30,15,10,,,,,
2015Feb,101,13,,,,,,,,,,,,,,5,80,15,,,
2015Feb,103,,,,,,,,,,,,,,,,,,,,
2015Feb,104,,,,,,,,,,,,,,,,,,,,
2015Feb,105,11.9,,,,,,,,,,10,20,50,20,,,,,,
2015Feb,106,13,,,,,,,,,,,,,,,,,,,
2015Feb,107,12.3062893889,0,0,0,.0000000007,.0000001093,.0000095049,.0004594166,.0123737465,.1862012463,1.5697918182,7.4340114751,19.8201207952,29.7978878124,25.2795280774,12.0984851889,3.2623587551,.4946500892,.0420669348,.0020550294
2015Feb,108,12.8559144995,,,,,,,,,.03,2.49,6.52,10.54,14.56,18.55,17.79,13.61,9.44,5.26,1.21
2015Feb,110,,,,,,,,,,,,,,,,,,,,
2015Feb,111,,,,,,,,,,,,,,,,,,,,
2015Feb,112,12,,,,,,,,,,5,15,30,30,15,5,,,,
2017,1,10.5,,,,,,,,10,15,40,20,10,5,,,,,,
2017,2,9,2,4,6,8,12,16,14,11,8,6,4,3,3,2,1,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,9,,,5,10,15,18,22,15,10,5,,,,,,,,,
2017,6,9.5,,,,,,,10,40,30,20,,,,,,,,,
2017,7,11.3,,,,,,,,,,,,,,,,,,,
2017,8,8.5,,,1,8,20,25,19,13,8,5,1,,,,,,,,
2017,15,9.4,,,,5,10,10,20,30,15,10,,,,,,,,,
2017,16,9.6,1,3,5,6,8,10,13,17,13,12,6,3,2,1,0,0,0,0,0
2017,20,10.8,,,,,,,,5,20,25,20,15,10,5,,,,,
2017,22,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,23,8,1,8,10,12,14,10,9,8,7,6,5,4,3,2,1,,,,
2017,24,9.7,,,,5,8,10,15,20,18,12.5,9,2.5,,,,,,,
2017,26,10.9,,,,,,,,5,10,30,25,15,10,5,,,,,
2017,29,11,,,,,,,,,,10,50,40,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,37,9.2,,,,1,6,24,30,28,8,3,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,9,,,,,5,20,55,15,5,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,9,1,2,4,6,10,14,14,14,12,8,6,4,2,1,1,1,0,0,0
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,9.4,0,0,0,0,3,11,41,36,8,1,0,0,0,0,0,0,0,0,0
2017,54,10,,,,,,,5,15,30,30,10,5,5,,,,,,
2017,57,8.5,,,,,,,,,,,,,,,,,,,
2017,58,9,,,,,10,20,30,25,10,5,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,8.8,,,,,,55,45,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,10.3,0,0,0,0,2,4,8,18,24,20,12,7,4,1,0,0,0,0,0
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,9.7,,,,,5,11,20,28,20,11,5,,,,,,,,
2017,89,9.2,,2.5,2.5,5,10,25,20,15,7.5,5,2.5,2.5,2.5,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2017,94,7.7,20,10,13,22,15,8,6,4,2,,,,,,,,,,
2017,95,9.035,0,0,4,15,14,18,26,14,7,2,0,0,0,0,0,0,0,0,0
2017,96,10.5,,,,,,,,,,,,,,,,,,,
2017,98,9,,,,2.5,15,22.5,27.5,15,12.5,5,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,9.5,0,0,0,0,5,10,25,30,15,10,5,0,0,0,0,0,0,0,0
2017,105,10.2,,,,,,,5,20,35,20,15,5,,,,,,,
2017,106,,,,,,,,,,,,,,,,,,,,
2017,107,10,.1090602062,.304341969,.9232358403,2.3413450826,4.9640819636,8.7993124461,13.0408792495,16.159270562,16.741639915,14.5022828702,10.5034936425,6.3603833448,3.2201365112,1.3629896754,.4823037217,.1426716907,.0352793627,.0072919465,0
2017,108,11.5805603256,,,,,.33,2.23,4.33,6.44,8.54,10.64,12.74,13.98,12.12,9.99,7.86,5.72,3.59,1.45,.04
2017,110,9.5,,,1,4,8,14,19,20,16,10,5,2,1,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,10.5,,,,,,5,10,15,25,30,10,5,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2013,1,,,,,,,,,,,,,,,,,,,,
2013,2,,,,1.5,,,,,,,,,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,6,,,,1.8,,,,,,,,,,,,,,,,
2013,7,,,,1.8,,,,,,,,,,,,,,,,
2013,8,,,,1.6,,,,,,,,,,,,,,,,
2013,15,,,,,,,,,,,,,,,,,,,,
2013,16,,,,1.5,,,,,,,,,,,,,,,,
2013,20,,,,1.8,,,,,,,,,,,,,,,,
2013,22,,,,1.7,,,,,,,,,,,,,,,,
2013,23,,,,2.1,,,,,,,,,,,,,,,,
2013,24,,,,1,,,,,,,,,,,,,,,,
2013,26,,,,,,,,,,,,,,,,,,,,
2013,29,,,,1.8,,,,,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,31,,,,,,,,,,,,,,,,,,,,
2013,32,,,,.6,,,,,,,,,,,,,,,,
2013,37,,,,,,,,,,,,,,,,,,,,
2013,38,,,,1,,,,,,,,,,,,,,,,
2013,39,,,,1.7,,,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,,,,,,,
2013,47,,,,1.1,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,,,,1.5,,,,,,,,,,,,,,,,
2013,54,,,,,,,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,
2013,58,,,,2,,,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,,,,1.6,,,,,,,,,,,,,,,,
2013,82,,,,2,,,,,,,,,,,,,,,,
2013,84,,,,1.9,,,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,
2013,88,,,,1.7,,,,,,,,,,,,,,,,
2013,89,,,,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,,,,1.8,,,,,,,,,,,,,,,,
2013,94,,,,2.4,,,,,,,,,,,,,,,,
2013,95,,,,1.5,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,,,,1.6,,,,,,,,,,,,,,,,
2013,101,,,,1.6,,,,,,,,,,,,,,,,
2013,103,,,,1.3,,,,,,,,,,,,,,,,
2013,104,,,,1.2,,,,,,,,,,,,,,,,
2013,105,,,,1.2,,,,,,,,,,,,,,,,
2013,106,,,,,,,,,,,,,,,,,,,,
2013,107,,,,2.1,,,,,,,,,,,,,,,,
2013,108,,,,2.23,,,,,,,,,,,,,,,,
2013,110,,,,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,,,,3,,,,,,,,,,,,,,,,
2013Q2,1,108,,.75,,,,,,,,,,,,,,,,,
2013Q2,2,105,1.2987012987,.75,,,,,,,,,,,,,,,,,
2013Q2,3,103,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,4,,,.75,,,,,,,,,,,,,,,,,
2013Q2,6,110,1.3,.5,,,,,,,,,,,,,,,,,
2013Q2,7,109,1.31,.75,,,,,,,,,,,,,,,,,
2013Q2,8,110,1.32,.75,,,,,,,,,,,,,,,,,
2013Q2,15,112,1.29,,,,,,,,,,,,,,,,,,
2013Q2,16,96,1.31,.5,,,,,,,,,,,,,,,,,
2013Q2,20,100,1.3,.5,,,,,,,,,,,,,,,,,
2013Q2,22,97,1.3,.65,,,,,,,,,,,,,,,,,
2013Q2,23,108,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,24,112,1.29,.75,,,,,,,,,,,,,,,,,
2013Q2,26,105,1.32,.5,,,,,,,,,,,,,,,,,
2013Q2,29,90,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,30,111,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,31,,,.75,,,,,,,,,,,,,,,,,
2013Q2,32,110,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,37,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,38,112,1.28,.75,,,,,,,,,,,,,,,,,
2013Q2,39,107.5,1.28,.5,,,,,,,,,,,,,,,,,
2013Q2,41,,1.32,,,,,,,,,,,,,,,,,,
2013Q2,47,100,1.2833333333,.5,,,,,,,,,,,,,,,,,
2013Q2,48,,,,,,,,,,,,,,,,,,,,
2013Q2,49,110,1.36,.75,,,,,,,,,,,,,,,,,
2013Q2,52,110.308,1.32,.5,,,,,,,,,,,,,,,,,
2013Q2,54,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,57,,,.5,,,,,,,,,,,,,,,,,
2013Q2,58,114.2,1.301,.75,,,,,,,,,,,,,,,,,
2013Q2,67,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,68,109.6,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,70,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,82,,,.75,,,,,,,,,,,,,,,,,
2013Q2,84,104,1.27,.5,,,,,,,,,,,,,,,,,
2013Q2,85,108,1.286,.75,,,,,,,,,,,,,,,,,
2013Q2,88,108,,.75,,,,,,,,,,,,,,,,,
2013Q2,89,109.55,1.31,.75,,,,,,,,,,,,,,,,,
2013Q2,92,,,,,,,,,,,,,,,,,,,,
2013Q2,93,102,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,94,112,1.28,.66,,,,,,,,,,,,,,,,,
2013Q2,95,101,1.31,.5,,,,,,,,,,,,,,,,,
2013Q2,96,108,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,98,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,101,110,1.3,.5,,,,,,,,,,,,,,,,,
2013Q2,103,103,1.28,.75,,,,,,,,,,,,,,,,,
2013Q2,104,,1.29,.75,,,,,,,,,,,,,,,,,
2013Q2,105,106,1.3,.5,,,,,,,,,,,,,,,,,
2013Q2,106,85,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,107,105,,.75,,,,,,,,,,,,,,,,,
2013Q2,108,88.3892087338,1.32,.75,,,,,,,,,,,,,,,,,
2013Q2,110,110.5,1.3,.75,,,,,,,,,,,,,,,,,
2013Q2,111,110,1.3,,,,,,,,,,,,,,,,,,
2013Q2,112,102.6,1.29,.75,,,,,,,,,,,,,,,,,
2013Q3,1,110,,.75,,,,,,,,,,,,,,,,,
2013Q3,2,110,1.2987012987,.75,,,,,,,,,,,,,,,,,
2013Q3,3,115,1.325,.75,,,,,,,,,,,,,,,,,
2013Q3,4,,,.75,,,,,,,,,,,,,,,,,
2013Q3,6,110,1.3,.5,,,,,,,,,,,,,,,,,
2013Q3,7,109,1.31,.75,,,,,,,,,,,,,,,,,
2013Q3,8,110,1.33,.75,,,,,,,,,,,,,,,,,
2013Q3,15,112,1.3,,,,,,,,,,,,,,,,,,
2013Q3,16,94,1.28,.5,,,,,,,,,,,,,,,,,
2013Q3,20,104,1.3,.5,,,,,,,,,,,,,,,,,
2013Q3,22,93,1.3,.5,,,,,,,,,,,,,,,,,
2013Q3,23,112,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,24,115,1.25,.75,,,,,,,,,,,,,,,,,
2013Q3,26,105,1.32,.5,,,,,,,,,,,,,,,,,
2013Q3,29,90,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,30,111,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,31,,,.75,,,,,,,,,,,,,,,,,
2013Q3,32,110.6,1.3,.7,,,,,,,,,,,,,,,,,
2013Q3,37,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,38,113,1.28,.75,,,,,,,,,,,,,,,,,
2013Q3,39,107.7,1.29,.5,,,,,,,,,,,,,,,,,
2013Q3,41,,1.35,,,,,,,,,,,,,,,,,,
2013Q3,47,102,1.2666666667,.5,,,,,,,,,,,,,,,,,
2013Q3,48,,,,,,,,,,,,,,,,,,,,
2013Q3,49,105,1.36,.75,,,,,,,,,,,,,,,,,
2013Q3,52,111.577,1.32,.5,,,,,,,,,,,,,,,,,
2013Q3,54,110,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,57,,,.5,,,,,,,,,,,,,,,,,
2013Q3,58,114.2,1.301,.5,,,,,,,,,,,,,,,,,
2013Q3,67,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,68,108.1,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,70,100,1.33,.75,,,,,,,,,,,,,,,,,
2013Q3,82,,,.75,,,,,,,,,,,,,,,,,
2013Q3,84,101,1.25,.5,,,,,,,,,,,,,,,,,
2013Q3,85,109,1.28,.75,,,,,,,,,,,,,,,,,
2013Q3,88,106,,.75,,,,,,,,,,,,,,,,,
2013Q3,89,109.63,1.31,.75,,,,,,,,,,,,,,,,,
2013Q3,92,,,,,,,,,,,,,,,,,,,,
2013Q3,93,108,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,94,117,1.28,.5,,,,,,,,,,,,,,,,,
2013Q3,95,99,1.33,.5,,,,,,,,,,,,,,,,,
2013Q3,96,109,1.35,.75,,,,,,,,,,,,,,,,,
2013Q3,98,100,1.28,.75,,,,,,,,,,,,,,,,,
2013Q3,101,113,1.27,.5,,,,,,,,,,,,,,,,,
2013Q3,103,107,1.28,.75,,,,,,,,,,,,,,,,,
2013Q3,104,,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,105,104,1.28,.5,,,,,,,,,,,,,,,,,
2013Q3,106,85,1.25,.5,,,,,,,,,,,,,,,,,
2013Q3,107,105,,.75,,,,,,,,,,,,,,,,,
2013Q3,108,91.4834419268,1.32,.75,,,,,,,,,,,,,,,,,
2013Q3,110,111,1.3,.75,,,,,,,,,,,,,,,,,
2013Q3,111,110,1.3,,,,,,,,,,,,,,,,,,
2013Q3,112,106.6,1.29,.5,,,,,,,,,,,,,,,,,
2013Q4,1,110,,.75,,,,,,,,,,,,,,,,,
2013Q4,2,110,1.2987012987,.75,,,,,,,,,,,,,,,,,
2013Q4,3,110,1.275,1,,,,,,,,,,,,,,,,,
2013Q4,4,,,.75,,,,,,,,,,,,,,,,,
2013Q4,6,115,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,7,109,1.31,.75,,,,,,,,,,,,,,,,,
2013Q4,8,110,1.34,.75,,,,,,,,,,,,,,,,,
2013Q4,15,112,1.29,,,,,,,,,,,,,,,,,,
2013Q4,16,92,1.34,.5,,,,,,,,,,,,,,,,,
2013Q4,20,108,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,22,95,1.25,.5,,,,,,,,,,,,,,,,,
2013Q4,23,118,1.28,.75,,,,,,,,,,,,,,,,,
2013Q4,24,115,1.23,.75,,,,,,,,,,,,,,,,,
2013Q4,26,110,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,29,90,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,30,111,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,31,,,.75,,,,,,,,,,,,,,,,,
2013Q4,32,111.1,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,37,105,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,38,113,1.29,.75,,,,,,,,,,,,,,,,,
2013Q4,39,108.7,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,41,,1.35,,,,,,,,,,,,,,,,,,
2013Q4,47,102,1.24,.5,,,,,,,,,,,,,,,,,
2013Q4,48,,,,,,,,,,,,,,,,,,,,
2013Q4,49,105,1.4,.75,,,,,,,,,,,,,,,,,
2013Q4,52,115,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,54,100,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,57,,,.5,,,,,,,,,,,,,,,,,
2013Q4,58,114.2,1.301,.5,,,,,,,,,,,,,,,,,
2013Q4,67,100,1.25,.75,,,,,,,,,,,,,,,,,
2013Q4,68,106.6,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,70,110,1.35,.75,,,,,,,,,,,,,,,,,
2013Q4,82,,,.75,,,,,,,,,,,,,,,,,
2013Q4,84,98,1.28,.5,,,,,,,,,,,,,,,,,
2013Q4,85,109,1.3166666667,.75,,,,,,,,,,,,,,,,,
2013Q4,88,104,,.75,,,,,,,,,,,,,,,,,
2013Q4,89,109.63,1.32,.75,,,,,,,,,,,,,,,,,
2013Q4,92,,,,,,,,,,,,,,,,,,,,
2013Q4,93,110,1.32,.75,,,,,,,,,,,,,,,,,
2013Q4,94,121,1.34,.5,,,,,,,,,,,,,,,,,
2013Q4,95,98,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,96,110,1.38,.75,,,,,,,,,,,,,,,,,
2013Q4,98,105,1.34,.75,,,,,,,,,,,,,,,,,
2013Q4,101,115,1.25,.5,,,,,,,,,,,,,,,,,
2013Q4,103,110,1.28,.75,,,,,,,,,,,,,,,,,
2013Q4,104,,1.25,.75,,,,,,,,,,,,,,,,,
2013Q4,105,108,1.29,.5,,,,,,,,,,,,,,,,,
2013Q4,106,85,1.25,.5,,,,,,,,,,,,,,,,,
2013Q4,107,107,,.75,,,,,,,,,,,,,,,,,
2013Q4,108,84.7254316562,1.32,.75,,,,,,,,,,,,,,,,,
2013Q4,110,111.6,1.3,.75,,,,,,,,,,,,,,,,,
2013Q4,111,,,,,,,,,,,,,,,,,,,,
2013Q4,112,110.3,1.29,.5,,,,,,,,,,,,,,,,,
2014,1,106,,.75,,,,,,,,,,,,,,,,,
2014,2,115,1.2987012987,.9,2.1,,,,,,,,,,,,,,,,
2014,3,100,1.25,1,,,,,,,,,,,,,,,,,
2014,4,,,.8,,,,,,,,,,,,,,,,,
2014,6,115,1.3,.5,2,,,,,,,,,,,,,,,,
2014,7,109,1.31,.75,1.8,,,,,,,,,,,,,,,,
2014,8,105,1.4,,1.8,,,,,,,,,,,,,,,,
2014,15,117,1.296,,,,,,,,,,,,,,,,,,
2014,16,96,1.4,.5,1.6,,,,,,,,,,,,,,,,
2014,20,112,1.3,.5,1.9,,,,,,,,,,,,,,,,
2014,22,100,1.25,.55,1.8,,,,,,,,,,,,,,,,
2014,23,114,1.2,.75,2.3,,,,,,,,,,,,,,,,
2014,24,113.3,1.17,,1.3,,,,,,,,,,,,,,,,
2014,26,106,1.32,.5,,,,,,,,,,,,,,,,,
2014,29,90,1.3,1,1.8,,,,,,,,,,,,,,,,
2014,30,112,1.3,.75,,,,,,,,,,,,,,,,,
2014,31,,,1,,,,,,,,,,,,,,,,,
2014,32,112.5,1.3,.75,1.6,,,,,,,,,,,,,,,,
2014,37,120,1.35,1.3,,,,,,,,,,,,,,,,,
2014,38,114,1.28,.75,1.3,,,,,,,,,,,,,,,,
2014,39,113.4,1.28,.56,1.8,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,47,100,,.5,1.1,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,49,105,1.4,.75,,,,,,,,,,,,,,,,,
2014,52,110,1.25,.5,1.4,,,,,,,,,,,,,,,,
2014,54,110,1.3,.75,,,,,,,,,,,,,,,,,
2014,57,,,.5,,,,,,,,,,,,,,,,,
2014,58,118.9,1.275,1,2.4,,,,,,,,,,,,,,,,
2014,67,95,1.2,1,,,,,,,,,,,,,,,,,
2014,68,107,1.3,.75,,,,,,,,,,,,,,,,,
2014,70,110,1.4,.75,1.6,,,,,,,,,,,,,,,,
2014,82,,,.75,1.7,,,,,,,,,,,,,,,,
2014,84,103,1.25,.5,2.1,,,,,,,,,,,,,,,,
2014,85,111.7,1.295,.75,,,,,,,,,,,,,,,,,
2014,88,100,,.75,1.7,,,,,,,,,,,,,,,,
2014,89,110.41,1.33,.75,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,108,1.28,.75,2,,,,,,,,,,,,,,,,
2014,94,131,1.44,.5,2.5,,,,,,,,,,,,,,,,
2014,95,95,1.3,.75,2,,,,,,,,,,,,,,,,
2014,96,111,1.28,.75,,,,,,,,,,,,,,,,,
2014,98,110,1.4,1.25,2,,,,,,,,,,,,,,,,
2014,101,120.8,1.24,,.9,,,,,,,,,,,,,,,,
2014,103,115,1.32,.9,1.8,,,,,,,,,,,,,,,,
2014,104,,1.24,.75,.8,,,,,,,,,,,,,,,,
2014,105,108,1.31,.5,1,,,,,,,,,,,,,,,,
2014,106,100,1.25,.5,,,,,,,,,,,,,,,,,
2014,107,110,,.75,1.7,,,,,,,,,,,,,,,,
2014,108,88.6338639555,1.32,.875,2.32,,,,,,,,,,,,,,,,
2014,110,113,1.3,.75,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,109.1,1.3,.5,3,,,,,,,,,,,,,,,,
2014Q1,1,115,,.75,,,,,,,,,,,,,,,,,
2014Q1,2,110,1.2987012987,.75,,,,,,,,,,,,,,,,,
2014Q1,3,105,1.27,1.25,,,,,,,,,,,,,,,,,
2014Q1,4,,,.75,,,,,,,,,,,,,,,,,
2014Q1,6,115,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,7,109,1.31,.75,,,,,,,,,,,,,,,,,
2014Q1,8,105,1.35,.75,,,,,,,,,,,,,,,,,
2014Q1,15,115,1.3,,,,,,,,,,,,,,,,,,
2014Q1,16,95,1.4,.5,,,,,,,,,,,,,,,,,
2014Q1,20,110,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,22,100,1.2,.5,,,,,,,,,,,,,,,,,
2014Q1,23,118,1.25,.75,,,,,,,,,,,,,,,,,
2014Q1,24,110,1.21,.75,,,,,,,,,,,,,,,,,
2014Q1,26,100,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,29,90,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,30,112,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,31,,,.75,,,,,,,,,,,,,,,,,
2014Q1,32,111.7,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,37,110,1.32,.75,,,,,,,,,,,,,,,,,
2014Q1,38,113,1.28,.75,,,,,,,,,,,,,,,,,
2014Q1,39,110.7,1.29,.5,,,,,,,,,,,,,,,,,
2014Q1,41,,1.35,,,,,,,,,,,,,,,,,,
2014Q1,47,100,1.2211111111,.5,,,,,,,,,,,,,,,,,
2014Q1,48,,,,,,,,,,,,,,,,,,,,
2014Q1,49,105,1.4,.75,,,,,,,,,,,,,,,,,
2014Q1,52,115,1.31,.5,,,,,,,,,,,,,,,,,
2014Q1,54,110,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,57,,,.5,,,,,,,,,,,,,,,,,
2014Q1,58,,,.75,,,,,,,,,,,,,,,,,
2014Q1,67,100,1.25,.75,,,,,,,,,,,,,,,,,
2014Q1,68,105.9,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,70,110,1.38,.75,,,,,,,,,,,,,,,,,
2014Q1,82,,,.75,,,,,,,,,,,,,,,,,
2014Q1,84,96,1.28,.5,,,,,,,,,,,,,,,,,
2014Q1,85,110.1,1.31,.75,,,,,,,,,,,,,,,,,
2014Q1,88,102,,.75,,,,,,,,,,,,,,,,,
2014Q1,89,110.31,1.32,.75,,,,,,,,,,,,,,,,,
2014Q1,92,,,,,,,,,,,,,,,,,,,,
2014Q1,93,112,1.34,.75,,,,,,,,,,,,,,,,,
2014Q1,94,124,1.39,.5,,,,,,,,,,,,,,,,,
2014Q1,95,97,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,96,111,1.37,.75,,,,,,,,,,,,,,,,,
2014Q1,98,110,1.37,.75,,,,,,,,,,,,,,,,,
2014Q1,101,117,1.24,.5,,,,,,,,,,,,,,,,,
2014Q1,103,110,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,104,,1.24,.75,,,,,,,,,,,,,,,,,
2014Q1,105,111,1.27,.5,,,,,,,,,,,,,,,,,
2014Q1,106,90,1.25,.5,,,,,,,,,,,,,,,,,
2014Q1,107,108,,.75,,,,,,,,,,,,,,,,,
2014Q1,108,95.2870262021,1.32,.75,,,,,,,,,,,,,,,,,
2014Q1,110,112.2,1.3,.75,,,,,,,,,,,,,,,,,
2014Q1,111,,,,,,,,,,,,,,,,,,,,
2014Q1,112,106.3,1.31,.5,,,,,,,,,,,,,,,,,
2015,1,108,,1.25,,,,,,,,,,,,,,,,,
2015,2,125,1.2987012987,1.5,2.5,,,,,,,,,,,,,,,,
2015,3,110,1.33,3,,,,,,,,,,,,,,,,,
2015,4,,,1.3,,,,,,,,,,,,,,,,,
2015,6,115,1.3,.75,2,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,105,1.4,,2,,,,,,,,,,,,,,,,
2015,15,120,1.296,,,,,,,,,,,,,,,,,,
2015,16,96,1.35,1,1.7,,,,,,,,,,,,,,,,
2015,20,115,1.3,.5,2,,,,,,,,,,,,,,,,
2015,22,105,1.25,1.25,2,,,,,,,,,,,,,,,,
2015,23,118,1.19,1,2.5,,,,,,,,,,,,,,,,
2015,24,110,1.1,,1.3,,,,,,,,,,,,,,,,
2015,26,,1.32,.75,,,,,,,,,,,,,,,,,
2015,29,90,1.3,1,2,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,,2,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,37,122,1.38,2.2,,,,,,,,,,,,,,,,,
2015,38,118,1.29,.75,1.5,,,,,,,,,,,,,,,,
2015,39,120,1.27,.98,2.2,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,47,,,.5,,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,100,1.35,1,,,,,,,,,,,,,,,,,
2015,52,,,,,,,,,,,,,,,,,,,,
2015,54,110,1.3,.75,,,,,,,,,,,,,,,,,
2015,57,,,1,,,,,,,,,,,,,,,,,
2015,58,125.2,1.247,1.5,3,,,,,,,,,,,,,,,,
2015,67,90,1.15,1.5,,,,,,,,,,,,,,,,,
2015,68,110.3,1.3,.84,,,,,,,,,,,,,,,,,
2015,70,125,1.5,1.25,1.8,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,94,1.32,.98,2.4,,,,,,,,,,,,,,,,
2015,85,115.3,1.3291666667,1.38,,,,,,,,,,,,,,,,,
2015,88,100,,.85,1.8,,,,,,,,,,,,,,,,
2015,89,111.48,1.34,.9,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,114,1.3,1,2.2,,,,,,,,,,,,,,,,
2015,94,146,1.55,.73,2.5,,,,,,,,,,,,,,,,
2015,95,95,1.35,1,2,,,,,,,,,,,,,,,,
2015,96,112,1.23,.85,,,,,,,,,,,,,,,,,
2015,98,115,1.35,2,2.5,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,103,120,1.4,1.5,,,,,,,,,,,,,,,,,
2015,104,,,.75,,,,,,,,,,,,,,,,,
2015,105,115,1.38,1.25,1.1,,,,,,,,,,,,,,,,
2015,106,100,1.25,.5,,,,,,,,,,,,,,,,,
2015,107,113,,1.25,2.2,,,,,,,,,,,,,,,,
2015,108,89.843879533,1.32,1.375,2.4455036596,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,105.7,1.21,.75,3,,,,,,,,,,,,,,,,
2017,1,,,,,,,,,,,,,,,,,,,,
2017,2,,,,2.5,,,,,,,,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,6,,,,2.2,,,,,,,,,,,,,,,,
2017,7,,,,2.5,,,,,,,,,,,,,,,,
2017,8,,,,2.2,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,1.6,,,,,,,,,,,,,,,,
2017,20,,,,2.2,,,,,,,,,,,,,,,,
2017,22,,,,2.2,,,,,,,,,,,,,,,,
2017,23,,,,2.5,,,,,,,,,,,,,,,,
2017,24,,,,1.5,,,,,,,,,,,,,,,,
2017,26,,,,,,,,,,,,,,,,,,,,
2017,29,,,,2.2,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,,,,2.5,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,,,,1.8,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,57,,,,,,,,,,,,,,,,,,,,
2017,58,,,,5,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,2.3,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,2.7,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,,,,2,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,,,,2.5,,,,,,,,,,,,,,,,
2017,94,,,,2.7,,,,,,,,,,,,,,,,
2017,95,,,,2,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,,,,3.2,,,,,,,,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,,,,,,,,,,,,,,,,,,,,
2017,105,,,,1.9,,,,,,,,,,,,,,,,
2017,106,,,,,,,,,,,,,,,,,,,,
2017,107,,,,3,,,,,,,,,,,,,,,,
2017,108,,,,2.58411,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,3,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2013Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,4,1.4,,,,5,15,31,29,15,5,,,,,,,,,,
2013,6,1.5,,,,,,30,65,5,,,,,,,,,,,
2013,7,,,,,,,,,,,,,,,,,,,,
2013,8,1.5,,,,,5,42,48,5,,,,,,,,,,,
2013,14,1.6,,,,,,,,,,,,,,,,,,,
2013,15,1.5,,,,,,40,60,,,,,,,,,,,,
2013,16,1.5,0,1,2,3,10,17,25,18,12,8,3,1,,,,,,,
2013,22,1.6,,,,,,35,50,15,,,,,,,,,,,
2013,23,1.5,,,,1,10,27,31,20,10,1,,,,,,,,,
2013,24,1.5,,,,5,14,27,30,14,7.5,2.5,,,,,,,,,
2013,26,1.5,,,,,5,40,50,5,,,,,,,,,,,
2013,29,1.5,,,,,,20,70,10,,,,,,,,,,,
2013,30,1.6,,,,,5,30,40,25,,,,,,,,,,,
2013,32,1.4,,,,3,20,38,22,13,3,1,,,,,,,,,
2013,36,1.8,,,,5,10,20,35,20,5,5,,,,,,,,,
2013,37,1.5,,,,,,34,66,,,,,,,,,,,,
2013,38,1.5,,,,,,10,80,10,,,,,,,,,,,
2013,41,1.5,,,,,,20,65,15,,,,,,,,,,,
2013,45,1.6,,,,,,10,90,,,,,,,,,,,,
2013,47,1.57,0,1,2,7,18,20,21,15,10,5,1,0,,,,,,,
2013,49,1.5,0,1,2,5,17,28,26,15,5,1,0,0,,,,,,,
2013,52,1.4,0,0,1,3,13,37,34,11,1,0,0,0,,,,,,,
2013,54,1.5,,,,,,40,50,10,,,,,,,,,,,
2013,56,1.4,,,,,10,50,40,,,,,,,,,,,,
2013,57,1.6,,,,,,,,,,,,,,,,,,,
2013,58,1.6,,,,,20,35,40,5,,,,,,,,,,,
2013,68,1.5,,,,,15,30,40,15,,,,,,,,,,,
2013,70,1.4,,,,,,75,25,,,,,,,,,,,,
2013,82,1.4,,,,,,,,,,,,,,,,,,,
2013,84,1.5,0,0,0,0,0,35,65,0,0,0,0,0,,,,,,,
2013,85,1.4842255664,0,0,0,.0000005768,.1052960908,32.7724139705,65.6898523536,1.4323651808,.0000718275,0,0,0,,,,,,,
2013,88,1.7,,,,5,10,21,28,21,10,5,,,,,,,,,
2013,89,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2013,91,1.5,0,0,0,0,2.5,45,50,2.5,0,0,0,0,,,,,,,
2013,92,1.5,0,0,0,.0000000003,.0289830473,36.5097333229,63.3634929061,.0977907231,.0000000003,0,0,0,,,,,,,
2013,93,1.6,,,,,,25,65,10,,,,,,,,,,,
2013,94,1.7,,,,,6,23,40,22,6,2,1,,,,,,,,
2013,95,1.4117362563,0,0,3,8,19,40,14,10,4,2,0,0,,,,,,,
2013,96,1.4,,,,,7,48,40,5,,,,,,,,,,,
2013,98,1.4,,,,,3,50,45,2,,,,,,,,,,,
2013,99,1.5,,,,,,40,60,,,,,,,,,,,,
2013,101,1.1947130502,,,,,15,80,5,,,,,,,,,,,,
2013,102,1.6,,,,,,49,51,,,,,,,,,,,,
2013,103,1.4,,,,,7.5,45,40,7.5,,,,,,,,,,,
2013,104,1.6,0,0,0,0,5,30,45,15,5,0,0,0,,,,,,,
2013,107,1.5,0,0,0,.0000000003,.0289830473,36.5097333229,63.3634929061,.0977907231,.0000000003,0,0,0,,,,,,,
2013,108,1.598325,,,,,5.19,27.65,42.73,22.29,2.14,,,,,,,,,,
2013,110,1.6,0,0,0,0,.0015379185,11.6851927121,84.6098479123,3.7033261716,.0000952855,0,0,0,,,,,,,
2013,111,1.4,,,,,,100,,,,,,,,,,,,,
2013,112,1.6,,,,,10,25,40,15,10,,,,,,,,,,
2013,113,1.8,,,,5,15,25,30,20,5,,,,,,,,,,
2014,4,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2014,6,1.6,,,,,,30,60,10,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,1.6,1,2,3,4,10,23,29,14,8,3,2,1,,,,,,,
2014,14,1.8,,,,,,,,,,,,,,,,,,,
2014,15,1.5,,,,,5,35,50,10,,,,,,,,,,,
2014,16,1.2,1,2,3,8,14,20,18,13,10,7,3,1,,,,,,,
2014,22,1.4,,,,,20,40,25,15,,,,,,,,,,,
2014,23,1.5,,,,5,10,22,24,20,14,3,2,,,,,,,,
2014,24,1.5,,,2.5,8,16,22,24,12.5,10,5,,,,,,,,,
2014,26,1.7,,,,,5,25,45,20,5,,,,,,,,,,
2014,29,1.8,,,,,,10,70,20,,,,,,,,,,,
2014,30,1.5,,,,5,15,35,35,10,,,,,,,,,,,
2014,32,1.4,,1,2,7,19,27,20,13,10,1,,,,,,,,,
2014,36,2.3,,,,,5,10,20,35,20,5,5,,,,,,,,
2014,37,1.6,,,,,2,36,57,5,,,,,,,,,,,
2014,38,1.7,,,,,,10,80,10,,,,,,,,,,,
2014,41,1.6,,,,,,20,70,10,,,,,,,,,,,
2014,45,1.6,,,,,,25,75,,,,,,,,,,,,
2014,47,1.62,0,2,4,11,15,17,19,14,12,4,2,0,,,,,,,
2014,49,1.5,0,1,2,5,15,25,26,19,5,2,0,0,,,,,,,
2014,52,1.2,0,0,1,3,23,46,24,2,1,0,0,0,,,,,,,
2014,54,1.7,,,,,10,20,50,15,5,,,,,,,,,,
2014,56,1.4,,,5,5,10,40,30,10,,,,,,,,,,,
2014,57,1.7,,,,,,,,,,,,,,,,,,,
2014,58,1.1,,,,20,35,40,5,,,,,,,,,,,,
2014,68,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2014,70,.9,,,,,60,40,,,,,,,,,,,,,
2014,82,1.3,,,,,,,,,,,,,,,,,,,
2014,84,1.6,0,0,0,0,5,27,45,18,5,0,0,0,,,,,,,
2014,85,1.3876555299,.1713151536,.7969628897,3.0360592254,8.2584985811,16.0452863462,22.2712375636,22.0871623545,15.6506709428,7.9226939224,2.8645901006,.7395424224,.1559804977,,,,,,,
2014,88,1.7,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2014,89,1.6,,,2.5,5,10,20,30,20,10,2.5,,,,,,,,,
2014,91,1.2,0,0,0,15,35,40,10,0,0,0,0,0,,,,,,,
2014,92,1.3,.1054562037,.7008076394,3.306783531,10.1322499191,20.175293638,23.5251517071,22.8080109748,13.8110410443,4.064471384,1.1680244021,.1828743191,.0198352374,,,,,,,
2014,93,2,,,,,,5,30,60,5,,,,,,,,,,
2014,94,2.2,,,1,2,4,14,20,22,16,14,6,1,,,,,,,
2014,95,1.49,0,1,3,6,9,25,33,13,7,3,0,0,,,,,,,
2014,96,1.3,,,,,7,40,30,18,5,,,,,,,,,,
2014,98,1.3,,,,,20,45,20,15,,,,,,,,,,,
2014,99,1.5,,,,,,40,60,,,,,,,,,,,,
2014,101,1.2782573309,,,,,10,80,10,,,,,,,,,,,,
2014,102,1.5,,,,,,49,51,,,,,,,,,,,,
2014,103,1.5,,,,2.5,15,25,30,20,7.5,,,,,,,,,,
2014,104,1.5,0,0,0,0,5,30,35,20,10,0,0,0,,,,,,,
2014,107,1.3,.1054562037,.7008076394,3.306783531,10.1322499191,20.175293638,23.5251517071,22.8080109748,13.8110410443,4.064471384,1.1680244021,.1828743191,.0198352374,,,,,,,
2014,108,1.7229375,,,,,6.67,21.75,34.95,25.9,10.48,.25,,,,,,,,,
2014,110,1.7,0,0,.0000002186,.0011220253,.4533682402,15.9431265534,57.8876282514,24.5919856013,1.1182110313,.0045565952,.0000014833,0,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2014,113,1.5,,,,5,20,25,30,15,5,,,,,,,,,,
2014Jun,4,1.5,,,5,10,15,24,26,15,5,,,,,,,,,,
2014Jun,6,1.4,,,,,5,40,50,5,,,,,,,,,,,
2014Jun,7,,,,,,,,,,,,,,,,,,,,
2014Jun,8,1.7,,1,2,5,12,23,33,18,5,1,,,,,,,,,
2014Jun,14,1.9,,,,,,,,,,,,,,,,,,,
2014Jun,15,1.5,,,,,5,35,50,10,,,,,,,,,,,
2014Jun,16,1.2,1,2,2,8,16,21,16,13,10,7,3,1,,,,,,,
2014Jun,22,1.3,,,0,10,20,40,20,10,,,,,,,,,,,
2014Jun,23,1.6,,,,1,10,20,30,25,13,1,,,,,,,,,
2014Jun,24,1.6,,,,7.5,12.5,22.5,25,17.5,10,5,,,,,,,,,
2014Jun,26,1.7,,,,,5,25,45,20,5,,,,,,,,,,
2014Jun,29,1.8,,,,,,10,70,20,,,,,,,,,,,
2014Jun,30,,,,,,,,,,,,,,,,,,,,
2014Jun,32,,,,,,,,,,,,,,,,,,,,
2014Jun,36,2,,,,,10,10,30,30,15,5,,,,,,,,,
2014Jun,37,1.6,,,,,3,46,48,3,,,,,,,,,,,
2014Jun,38,1.7,,,,,,10,80,10,,,,,,,,,,,
2014Jun,41,,,,,,,,,,,,,,,,,,,,
2014Jun,45,,,,,,,,,,,,,,,,,,,,
2014Jun,47,1.65,0,1,5,7,12,17,20,15,10,7,5,1,,,,,,,
2014Jun,49,1.5,0,1,2,5,15,25,26,19,5,2,0,0,,,,,,,
2014Jun,52,1.1,0,0,1,5,29,43,17,4,1,0,0,0,,,,,,,
2014Jun,54,1.5,,,,,20,20,30,20,10,,,,,,,,,,
2014Jun,56,1.4,,,5,5,10,40,30,10,,,,,,,,,,,
2014Jun,57,1.4,,,,,,,,,,,,,,,,,,,
2014Jun,58,,,,,,,,,,,,,,,,,,,,
2014Jun,68,1.6,,,,,15,25,35,20,5,,,,,,,,,,
2014Jun,70,,,,,,,,,,,,,,,,,,,,
2014Jun,82,1.5,,,,,,,,,,,,,,,,,,,
2014Jun,84,,,,,,,,,,,,,,,,,,,,
2014Jun,85,1.4552781482,.2261354588,.8934923685,3.0790050762,7.8505582433,14.813345882,20.6886926521,21.3882420651,16.3675168751,9.2710330095,3.8864467158,1.2055087544,.3300228992,,,,,,,
2014Jun,88,1.7,,,,5,10,21,28,21,10,5,,,,,,,,,
2014Jun,89,1.6,,,2.5,7.5,10,20,25,20,10,2.5,2.5,,,,,,,,
2014Jun,91,1,0,0,0,20,35,40,5,0,0,0,0,0,,,,,,,
2014Jun,92,1.4,.4024893614,1.3932255755,4.3117067256,9.9100418567,16.9192126381,19.2646780896,20.6155826666,15.9565867019,6.8764970119,3.1697960759,.936750411,.2434328858,,,,,,,
2014Jun,93,1.6,,,,,,22.5,70,5,2.5,,,,,,,,,,
2014Jun,94,2,,,,3,8,15,21,24,12,9,5,3,,,,,,,
2014Jun,95,1.385,0,1,4,6,10,31,29,13,4,2,0,0,,,,,,,
2014Jun,96,1.3,,,,5,10,35,25,20,5,,,,,,,,,,
2014Jun,98,1.3,,,,5,18,40,20,15,2,,,,,,,,,,
2014Jun,99,1.5,,,,,,,,,,,,,,,,,,,
2014Jun,101,1.5575223496,,,,,,15,70,15,,,,,,,,,,,
2014Jun,102,1.5,,,,,,49,51,,,,,,,,,,,,
2014Jun,103,1.5,,,,2.5,15,25,30,20,7.5,,,,,,,,,,
2014Jun,104,,,,,,,,,,,,,,,,,,,,
2014Jun,107,1.4,.4024893614,1.3932255755,4.3117067256,9.9100418567,16.9192126381,19.2646780896,20.6155826666,15.9565867019,6.8764970119,3.1697960759,.936750411,.2434328858,,,,,,,
2014Jun,108,1.61223,,,,.19,9.98,25.09,35.15,22.49,7.1,,,,,,,,,,
2014Jun,110,1.7,.0479656967,.1974571925,1.1397393709,4.2071901766,10.8007790262,19.2911558996,23.9776765629,20.7415929106,12.4863708246,5.2299388101,1.5235978771,.3565356522,,,,,,,
2014Jun,111,,,,,,,,,,,,,,,,,,,,
2014Jun,112,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2014Jun,113,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2015,4,1.8,,,,8,15,22,30,15,8,2,,,,,,,,,
2015,6,2,,,,,,10,60,20,10,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,1.7,1,2,3,4,10,17,27,20,10,3,2,1,,,,,,,
2015,14,2,,,,,,,,,,,,,,,,,,,
2015,15,1.8,,,,,,20,35,30,15,,,,,,,,,,
2015,16,1.5,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2015,22,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2015,23,1.8,,,,1,5,16,27,25,17,7,2,,,,,,,,
2015,24,1.8,,,3.5,6,12.5,15,17.5,17.5,15,7.5,5.5,,,,,,,,
2015,26,1.9,,,,,5,15,40,25,10,5,,,,,,,,,
2015,29,2,,,,,,,20,60,20,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,36,2.4,,,,,,10,20,30,30,5,5,,,,,,,,
2015,37,2.1,,,,,1,10,40,43,6,,,,,,,,,,
2015,38,1.7,,,,,,10,80,10,,,,,,,,,,,
2015,41,1.6,,,,,,20,70,10,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,49,1.6,0,1,2,5,9,22,31,20,7,2,1,0,,,,,,,
2015,52,1.5,0,0,0,1,12,32,36,15,3,1,0,0,,,,,,,
2015,54,2,,,,,5,15,35,40,5,,,,,,,,,,
2015,56,2,,,,5,5,20,30,30,10,,,,,,,,,,
2015,57,1.8,,,,,,,,,,,,,,,,,,,
2015,58,1.3,,,,15,35,40,10,,,,,,,,,,,,
2015,68,1.4,,,,,25,30,30,10,5,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.9,0,0,0,0,7,17,27,26,16,6,1,0,,,,,,,
2015,85,1.6202638701,.3261492048,.993893843,2.9491813401,6.8490186853,12.4498842032,17.7151555576,19.7327193261,17.2066874535,11.7454127201,6.2759399343,2.624790577,1.131167155,,,,,,,
2015,88,1.7,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2015,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2015,91,1.2,0,0,0,10,35,40,12.5,2.5,0,0,0,0,,,,,,,
2015,92,1.7,.0248435594,.2024685023,1.189333242,4.6674796261,12.2460399855,19.0255045135,25.2886611425,22.2481593958,9.7620193087,4.1455100068,1.0146049416,.1853757758,,,,,,,
2015,93,2,,,,,,10,20,62.5,7.5,,,,,,,,,,
2015,94,2.4,,,,1,4,8,14,25,20,12,10,6,,,,,,,
2015,95,1.6,0,0,2,6,9,18,38,15,9,3,0,0,,,,,,,
2015,96,1.4,,,,7,13,35,25,12,8,,,,,,,,,,
2015,98,1.8,,,,,2,18,40,25,10,5,,,,,,,,,
2015,99,2,,,,,,,30,60,10,,,,,,,,,,
2015,101,1.4249199043,,,,,15,70,15,,,,,,,,,,,,
2015,102,1.3,,,,,10,41,39,10,,,,,,,,,,,
2015,103,1.9,,,,2.5,10,20,30,25,10,2.5,,,,,,,,,
2015,104,1.8,0,0,0,0,5,15,35,30,10,5,0,0,,,,,,,
2015,107,1.7,.0248435594,.2024685023,1.189333242,4.6674796261,12.2460399855,19.0255045135,25.2886611425,22.2481593958,9.7620193087,4.1455100068,1.0146049416,.1853757758,,,,,,,
2015,108,1.8299925,,,,,3.94,18.54,33.44,29.27,13.69,1.12,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2015,113,1.4,,,,10,20,26,24,15,5,,,,,,,,,,
2015Jun,4,1.8,,,5,10,15,22,28,15,5,,,,,,,,,,
2015Jun,6,1.8,,,,,,5,65,25,5,,,,,,,,,,
2015Jun,7,,,,,,,,,,,,,,,,,,,,
2015Jun,8,1.6,1,2,3,4,11,19,24,17,13,3,2,1,,,,,,,
2015Jun,14,2,,,,,,,,,,,,,,,,,,,
2015Jun,15,1.7,,,,,5,30,40,20,5,,,,,,,,,,
2015Jun,16,1.5,1,2,3,8,12,17,18,15,12,8,3,1,,,,,,,
2015Jun,22,1.5,,,,5,10,25,40,15,5,,,,,,,,,,
2015Jun,23,1.8,,,,2,7,15,26,24,17,7,2,,,,,,,,
2015Jun,24,1.85,,,,2.5,10,15,30,22.5,12.5,5,2.5,,,,,,,,
2015Jun,26,1.9,,,,,5,15,40,25,10,5,,,,,,,,,
2015Jun,29,2,,,,,,,20,60,20,,,,,,,,,,
2015Jun,30,,,,,,,,,,,,,,,,,,,,
2015Jun,32,,,,,,,,,,,,,,,,,,,,
2015Jun,36,2.1,,,,,10,10,30,30,15,5,,,,,,,,,
2015Jun,37,2.1,,,,,,9,44,45,2,,,,,,,,,,
2015Jun,38,1.7,,,,,,10,80,10,,,,,,,,,,,
2015Jun,41,,,,,,,,,,,,,,,,,,,,
2015Jun,45,,,,,,,,,,,,,,,,,,,,
2015Jun,47,,,,,,,,,,,,,,,,,,,,
2015Jun,49,1.6,0,1,2,5,9,22,31,20,7,2,1,0,,,,,,,
2015Jun,52,1.5,0,0,0,1,12,32,36,15,3,1,0,0,,,,,,,
2015Jun,54,1.9,,,,,10,20,30,30,10,,,,,,,,,,
2015Jun,56,1.9,,,,5,5,20,30,30,10,,,,,,,,,,
2015Jun,57,1.8,,,,,,,,,,,,,,,,,,,
2015Jun,58,,,,,,,,,,,,,,,,,,,,
2015Jun,68,1.4,,,,,20,35,30,10,5,,,,,,,,,,
2015Jun,70,,,,,,,,,,,,,,,,,,,,
2015Jun,82,,,,,,,,,,,,,,,,,,,,
2015Jun,84,,,,,,,,,,,,,,,,,,,,
2015Jun,85,1.5996708464,.7059013773,1.5707278756,3.838805744,7.6567944493,12.4644927584,16.5612907586,17.9603449061,15.8978595448,11.4858267716,6.7729092207,3.2595769083,1.8254696853,,,,,,,
2015Jun,88,1.7,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2015Jun,89,1.8,,,2.5,5,10,15,25,20,12.5,5,2.5,2.5,,,,,,,
2015Jun,91,1.2,0,0,0,12.5,35,45,7.5,0,0,0,0,0,,,,,,,
2015Jun,92,1.7,.317210518,.9902531442,2.9774816382,6.9699364279,12.7037952782,16.0653256595,19.951994668,19.0902719187,10.6155762789,6.4741374618,2.6973186005,1.1466984061,,,,,,,
2015Jun,93,1.9,,,,,,5,50,40,5,,,,,,,,,,
2015Jun,94,2.2,,,,2,6,13,20,25,12,11,8,3,,,,,,,
2015Jun,95,1.278,1,2,3,8,14,29,24,13,6,0,0,0,,,,,,,
2015Jun,96,1.5,,,,5,12,25,30,17,8,3,,,,,,,,,
2015Jun,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2015Jun,99,2,,,,,,,,,,,,,,,,,,,
2015Jun,101,1.6172777908,,,,,,15,70,15,,,,,,,,,,,
2015Jun,102,1.3,,,,,10,41,39,10,,,,,,,,,,,
2015Jun,103,1.8,,,,2.5,7.5,15,30,25,15,5,,,,,,,,,
2015Jun,104,,,,,,,,,,,,,,,,,,,,
2015Jun,107,1.7,.317210518,.9902531442,2.9774816382,6.9699364279,12.7037952782,16.0653256595,19.951994668,19.0902719187,10.6155762789,6.4741374618,2.6973186005,1.1466984061,,,,,,,
2015Jun,108,1.8765,,,,,3.09,17.17,32.2,30.61,15.15,1.78,,,,,,,,,
2015Jun,110,,,,,,,,,,,,,,,,,,,,
2015Jun,111,,,,,,,,,,,,,,,,,,,,
2015Jun,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2015Jun,113,1.4,,,,5,20,30,25,15,5,,,,,,,,,,
2018,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,6,2,,,,,,,50,50,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2018,14,2.2,,,,,,,,,,,,,,,,,,,
2018,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2018,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2018,22,1.8,,,,,10,15,50,15,10,,,,,,,,,,
2018,23,2.5,,,,2,5,8,17,19,22,19,8,,,,,,,,
2018,24,2,,,,4,6,12.5,15,17.5,17.5,12.5,9,6,,,,,,,
2018,26,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,29,2.5,,,,,,,10,40,40,10,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,36,,,,,,,,,,,,,,,,,,,,
2018,37,2.4,,,,,,2,10,44,34,10,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,1.9,,,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,
2018,52,2,0,0,1,4,9,15,23,25,15,7,1,0,,,,,,,
2018,54,1.9,,,,,10,20,40,20,10,,,,,,,,,,
2018,56,1.9,,,,,10,20,30,30,10,,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,58,1.7,,,,5,15,35,40,5,,,,,,,,,,,
2018,68,1.8,,,,,15,20,25,20,15,5,,,,,,,,,
2018,70,1.8,,,,,,20,65,15,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578886,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2018,88,1.9,,,2.5,7.5,10,17.5,25,17.5,10,7.5,2.5,,,,,,,,
2018,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2018,91,1.9,0,0,0,5,12.5,30,35,12.5,5,0,0,0,,,,,,,
2018,92,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2018,93,2,,,,,,10,25,55,10,,,,,,,,,,
2018,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2018,95,1.835,0,0,0,0,6,12,50,13,19,0,0,0,,,,,,,
2018,96,1.5,,,,,,,,,,,,,,,,,,,
2018,98,2.2,,,,,,10,25,35,20,10,,,,,,,,,
2018,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2018,101,1.6,,,,,,10,70,20,,,,,,,,,,,
2018,102,,,,,,,,,,,,,,,,,,,,
2018,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2018,104,2,0,0,0,0,5,15,30,30,15,5,0,0,,,,,,,
2018,107,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2018,108,1.625715,,,,.15,9.61,24.63,35.08,22.9,7.63,,,,,,,,,,
2018,110,2,0,.0000000062,.0000101071,.0037404404,.3203312598,6.5540793429,33.3483756256,43.6635641638,14.8138385751,1.2695320562,.0263997792,.0001286437,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2018,113,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,4,-.8,5,40,25,15,10,5,0,0,0,0,,,,,,,,,
2013,6,-.6,,55,45,,,,,,,,,,,,,,,,
2013,7,-.7,,,,,,,,,,,,,,,,,,,
2013,8,-.6,25,32,25,10,6,2,,,,,,,,,,,,,
2013,14,-.7,,,,,,,,,,,,,,,,,,,
2013,15,-.5,5,40,40,15,,,,,,,,,,,,,,,
2013,16,-.7,24,30,25,13,7,1,0,0,0,0,0,0,,,,,,,
2013,22,-.5,10,40,45,5,,,,,,,,,,,,,,,
2013,23,-.6,10,32,30,18,10,,,,,,,,,,,,,,
2013,24,-.6,25,27.5,22.5,15,10,,,,,,,,,,,,,,
2013,26,-.4,15,20,30,20,10,5,,,,,,,,,,,,,
2013,29,-.5,,20,70,10,,,,,,,,,,,,,,,
2013,30,-.6,10,50,30,10,,,,,,,,,,,,,,,
2013,32,-.6,21,37,34,7,1,,,,,,,,,,,,,,
2013,36,0,,20,35,40,5,,,,,,,,,,,,,,
2013,37,-.6,1,54,45,,,,,,,,,,,,,,,,
2013,38,-.7,10,80,10,,,,,,,,,,,,,,,,
2013,41,-.5,,10,70,20,,,,,,,,,,,,,,,
2013,45,-.7,,90,10,,,,,,,,,,,,,,,,
2013,47,-.7,18,25,23,18,10,5,1,0,0,0,0,0,,,,,,,
2013,49,-.6,25,32,16,7,6,4,2,2,1,1,2,2,,,,,,,
2013,52,-.8,23,46,23,4,2,1,1,0,0,0,0,0,,,,,,,
2013,54,-.7,,60,40,,,,,,,,,,,,,,,,
2013,56,-.7,,,,,,,,,,,,,,,,,,,
2013,57,-.3,,,,,,,,,,,,,,,,,,,
2013,58,-.1,10,35,40,15,,,,,,,,,,,,,,,
2013,68,-.7,35,35,15,10,5,,,,,,,,,,,,,,
2013,70,-.7,,65,35,,,,,,,,,,,,,,,,
2013,82,-.6,,,,,,,,,,,,,,,,,,,
2013,84,-.7,15,45,35,5,0,0,0,0,0,0,0,0,,,,,,,
2013,85,-.4498123367,13.9260870038,26.1911870005,31.888753055,20.1603771568,6.6101554412,1.1209848444,.0979605855,.004393047,.0001006839,.0000011749,.000000007,0,,,,,,,
2013,88,-.6,25,33,22,13,5,2,,,,,,,,,,,,,
2013,89,-.5,10,35,40,10,5,,,,,,,,,,,,,,
2013,91,-.7,5,50,45,0,0,0,0,0,0,0,0,0,,,,,,,
2013,92,-.63,33.4481859585,22.5225589023,20.6993638186,13.7492697543,6.5998165035,2.1691687943,.6681875613,.1285478087,.0131417876,.0016381566,.0001149259,.0000060284,,,,,,,
2013,93,-.6,2.5,55,35,7.5,,,,,,,,,,,,,,,
2013,94,-.8,8,85,5,2,,,,,,,,,,,,,,,
2013,95,-.7682767534,32,55,12,1,0,0,0,0,0,0,0,0,,,,,,,
2013,96,-.6,15,45,40,,,,,,,,,,,,,,,,
2013,98,-.7,20,50,20,10,,,,,,,,,,,,,,,
2013,99,-.6,,60,40,,,,,,,,,,,,,,,,
2013,101,-.7666418147,12.5,85,2.5,,,,,,,,,,,,,,,,
2013,102,-.8,35,40,15,10,,,,,,,,,,,,,,,
2013,103,-.3,10,40,45,5,,,,,,,,,,,,,,,
2013,104,-.5,15,30,40,10,5,0,0,0,0,0,0,0,,,,,,,
2013,107,-.6647208034,12.4972269522,50.9066124152,33.2754727643,3.2770575138,.0435591937,.0000711473,.0000000135,0,0,0,0,0,,,,,,,
2013,108,-.788058,36.97,24.5,23.39,12.66,2.48,,,,,,,,,,,,,,
2013,110,-.9,43.6542096131,24.7569139623,21.5252986428,8.1718748977,1.6899185766,.1898484229,.0115498392,.0003792794,.0000067021,.0000000636,.0000000003,0,,,,,,,
2013,111,-.6,,100,,,,,,,,,,,,,,,,,
2013,112,-.5,10,20,40,20,10,,,,,,,,,,,,,,
2013,113,-.8,10,45,40,5,0,0,0,,,,,,,,,,,,
2014,4,1,,,5,10,23,25,22,10,5,0,0,,,,,,,,
2014,6,1,,,10,20,20,45,5,,,,,,,,,,,,
2014,7,.8,,,,,,,,,,,,,,,,,,,
2014,8,1,3,5,9,17,21,24,13,6,2,,,,,,,,,,
2014,14,1.5,,,,,,,,,,,,,,,,,,,
2014,15,1.2,,,5,10,20,30,25,10,,,,,,,,,,,
2014,16,.9,6,5,9,16,21,19,10,6,4,2,2,0,,,,,,,
2014,22,1,,,5,15,25,45,10,,,,,,,,,,,,
2014,23,.7,5,7,12,16,22,18,14,5,1,,,,,,,,,,
2014,24,1,,5,7.5,15,17.5,22.5,15,12.5,5,,,,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,29,.5,,,10,30,50,10,,,,,,,,,,,,,
2014,30,.7,,,10,30,40,20,,,,,,,,,,,,,
2014,32,.8,,2,6,26,28,19,16,2,1,,,,,,,,,,
2014,36,1.2,,,10,20,30,35,5,,,,,,,,,,,,
2014,37,.8,,1,5,30,36,25,3,,,,,,,,,,,,
2014,38,.8,,,,10,80,10,,,,,,,,,,,,,
2014,41,1,,,,,10,70,20,,,,,,,,,,,,
2014,45,1.2,,,,,15,80,5,,,,,,,,,,,,
2014,47,.6,7,10,15,18,19,15,10,4,2,0,0,0,,,,,,,
2014,49,.8,2,5,7,21,26,16,8,5,4,3,2,1,,,,,,,
2014,52,.8,0,1,2,10,37,30,16,3,1,0,0,0,,,,,,,
2014,54,1,,,5,20,35,35,5,,,,,,,,,,,,
2014,56,1,,,,,,,,,,,,,,,,,,,
2014,57,1.4,,,,,,,,,,,,,,,,,,,
2014,58,.2,10,15,30,35,10,0,,,,,,,,,,,,,
2014,68,1.2,,,5,10,20,25,25,15,,,,,,,,,,,
2014,70,.7,,,,20,70,10,,,,,,,,,,,,,
2014,82,.6,,,,,,,,,,,,,,,,,,,
2014,84,.6,1,3,15,27,30,17,6,1,0,0,0,0,,,,,,,
2014,85,1.0470809387,3.6788559782,4.8154868764,8.4617753326,12.5301479663,15.6362154479,16.4434139672,14.5726381981,10.8834840864,6.8497672294,3.6328979452,1.6236354214,.8716815509,,,,,,,
2014,88,1.2,,,5,12,20,26,20,12,5,,,,,,,,,,
2014,89,1,,2.5,7.5,15,20,25,15,10,5,,,,,,,,,,
2014,91,.7,0,2.5,12.5,35,40,7.5,2.5,0,0,0,0,0,,,,,,,
2014,92,.55,10.7319634353,9.2961924249,12.9570162925,15.4183149522,15.6640262759,12.3724871261,10.4418021587,7.193707439,3.1904747175,1.7215636917,.6880053966,.3244460896,,,,,,,
2014,93,.9,,,5,10,40,40,5,,,,,,,,,,,,
2014,94,.7,1,4,8,20,36,18,10,3,,,,,,,,,,,
2014,95,.834154022,1,4,11,24,36,14,7,3,0,0,0,0,,,,,,,
2014,96,1.2,,5,10,18,25,35,7,,,,,,,,,,,,
2014,98,.9,,,5,15,35,25,15,5,,,,,,,,,,,
2014,99,1,,,,,30,60,10,,,,,,,,,,,,
2014,101,.7686688058,,,,20,70,10,,,,,,,,,,,,,
2014,102,.4,,,35,40,25,,,,,,,,,,,,,,
2014,103,1.5,,,2.5,10,15,25,30,15,2.5,,,,,,,,,,
2014,104,1,0,0,5,20,30,30,10,5,0,0,0,0,,,,,,,
2014,107,1.091573069,.0308715707,.4030552771,2.9654489814,11.851927775,25.7955499625,30.6220943526,19.8342564252,7.0031999259,1.3452568622,.1401939452,.0079009543,.0002439679,,,,,,,
2014,108,.82658225,.07,3.01,10.04,17.02,23.84,21.91,14.89,7.87,1.35,,,,,,,,,,
2014,110,-.4,16.0505192247,7.870498587,12.2300864949,13.8488956934,13.8488956934,12.2300864949,9.5380019862,6.5689660007,3.9952660616,2.1458531414,1.0177838894,.6551467324,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2014,113,.4,,5,20,25,20,15,10,5,,,,,,,,,,,
2014Q1,4,.3,0,10,15,25,20,15,10,5,0,0,,,,,,,,,
2014Q1,6,.5,,,25,40,30,5,,,,,,,,,,,,,
2014Q1,7,.3,,,,,,,,,,,,,,,,,,,
2014Q1,8,.7,3,8,17,21,26,18,6,1,,,,,,,,,,,
2014Q1,14,1.8,,,,,,,,,,,,,,,,,,,
2014Q1,15,.5,,,10,30,50,10,,,,,,,,,,,,,
2014Q1,16,.4,9,14,17,23,19,12,4,1,1,0,0,0,,,,,,,
2014Q1,22,.9,,,15,30,40,15,,,,,,,,,,,,,
2014Q1,23,.5,7,14,16,19,21,16,6,1,,,,,,,,,,,
2014Q1,24,.6,,7.5,12.5,22,25,20.5,12.5,,,,,,,,,,,,
2014Q1,26,.9,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014Q1,29,0,,,30,50,20,,,,,,,,,,,,,,
2014Q1,30,,,,,,,,,,,,,,,,,,,,
2014Q1,32,,,,,,,,,,,,,,,,,,,,
2014Q1,36,.5,,,5,30,40,20,5,,,,,,,,,,,,
2014Q1,37,.7,,,10,28,34,26,2,,,,,,,,,,,,
2014Q1,38,.5,,,,20,60,20,,,,,,,,,,,,,
2014Q1,41,,,,,,,,,,,,,,,,,,,,
2014Q1,45,,,,,,,,,,,,,,,,,,,,
2014Q1,47,.33,5,10,15,20,15,12,10,7,4,2,0,0,,,,,,,
2014Q1,49,.5,2,5,10,29,21,10,8,5,4,3,2,1,,,,,,,
2014Q1,52,.3,1,3,19,37,28,9,2,1,0,0,0,0,,,,,,,
2014Q1,54,.6,,,15,25,35,25,,,,,,,,,,,,,
2014Q1,56,1.5,,,,,,,,,,,,,,,,,,,
2014Q1,57,.2,,,,,,,,,,,,,,,,,,,
2014Q1,58,,,,,,,,,,,,,,,,,,,,
2014Q1,68,.7,,,10,20,35,25,10,,,,,,,,,,,,
2014Q1,70,,,,,,,,,,,,,,,,,,,,
2014Q1,82,.5,,,,,,,,,,,,,,,,,,,
2014Q1,84,,,,,,,,,,,,,,,,,,,,
2014Q1,85,.9396287545,2.0693657927,4.1131778208,8.7430770063,14.547033498,18.9468010156,19.3180563444,15.4190682938,9.6340166767,4.7117828415,1.8036538964,.54033255,.1536342638,,,,,,,
2014Q1,88,.7,,5,12,20,26,20,12,5,,,,,,,,,,,
2014Q1,89,.8,2.5,2.5,5,15,35,20,15,5,,,,,,,,,,,
2014Q1,91,.3,0,5,30,40,22.5,2.5,0,0,0,0,0,0,,,,,,,
2014Q1,92,.4,12.3740612936,10.4861859145,14.1936800854,16.2378451872,15.700739597,11.7204317413,9.2668043417,5.8808498932,2.3811898101,1.1705934781,.4195100001,.1681086578,,,,,,,
2014Q1,93,,,,,,,,,,,,,,,,,,,,
2014Q1,94,.3,2,8,18,40,14,10,5,3,,,,,,,,,,,
2014Q1,95,.4254247997,5,9,25,37,12,5,1,0,0,0,0,6,,,,,,,
2014Q1,96,.7,,5,15,27,40,10,3,,,,,,,,,,,,
2014Q1,98,.5,,,15,25,40,15,5,,,,,,,,,,,,
2014Q1,99,.6,,,,,,,,,,,,,,,,,,,
2014Q1,101,.8386212883,,,,10,80,10,,,,,,,,,,,,,
2014Q1,102,.1,,5,30,40,20,5,,,,,,,,,,,,,
2014Q1,103,1.4,,,2.5,10,25,30,25,7.5,,,,,,,,,,,
2014Q1,104,,,,,,,,,,,,,,,,,,,,
2014Q1,107,.5239310097,1.7679846372,5.7855964567,14.5916339477,23.9180654718,25.4899076224,17.6624424205,7.9553331995,2.327827522,.4421635253,.0544667682,.0043463513,.0002320774,,,,,,,
2014Q1,108,.534343,1.81,6.26,14.1,21.09,24.33,17.82,10.8,3.78,.01,,,,,,,,,,
2014Q1,110,.1,14.6651892601,10.5173815757,17.2408484866,18.8560147514,16.48590552,11.5223640688,6.4375574124,2.8749292453,1.0261882328,.2927387957,.0667328412,.01414981,,,,,,,
2014Q1,111,,,,,,,,,,,,,,,,,,,,
2014Q1,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2014Q1,113,.2,,5,20,25,20,15,10,5,,,,,,,,,,,
2015,4,1.5,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2015,6,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,1.4,3,5,8,12,20,24,17,8,3,,,,,,,,,,
2015,14,1,,,,,,,,,,,,,,,,,,,
2015,15,1.7,,,5,5,10,15,25,20,15,5,,,,,,,,,
2015,16,1.5,6,3,5,9,13,16,21,15,6,4,2,0,,,,,,,
2015,22,1.2,,,,10,20,45,20,5,,,,,,,,,,,
2015,23,1.5,,2,4,7,12,16,22,16,12,7,2,,,,,,,,
2015,24,1.2,,2.5,5,12,17.5,22,18.5,15,5,2.5,,,,,,,,,
2015,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,29,1,,,,20,20,40,20,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,36,1.5,,,,10,20,30,30,10,,,,,,,,,,,
2015,37,1.2,,,2,9,26,29,27,7,,,,,,,,,,,
2015,38,1.3,,,,,10,80,10,,,,,,,,,,,,
2015,41,1.3,,,,,,70,30,,,,,,,,,,,,
2015,45,1.8,,,,,,10,60,30,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,49,1.2,0,1,2,5,19,25,22,19,5,2,0,0,,,,,,,
2015,52,1.4,0,0,0,1,12,42,36,8,1,0,0,0,,,,,,,
2015,54,1.5,,,,10,20,35,35,,,,,,,,,,,,
2015,56,1.5,,,,,,,,,,,,,,,,,,,
2015,57,1.6,,,,,,,,,,,,,,,,,,,
2015,58,3.4,,,5,5,5,5,10,20,20,25,5,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.3,1,2,7,12,20,23,20,10,4,1,0,0,,,,,,,
2015,85,2.075553084,1.1656919669,1.6338345528,3.2100940007,5.559144748,8.4856045531,11.4168236549,13.5393464639,14.1527648076,13.0399638798,10.5901566704,7.5808469033,9.6257277986,,,,,,,
2015,88,1.5,,,,5,12,22,25,19,12,5,,,,,,,,,
2015,89,1.3,,2.5,5,10,20,25,17.5,10,5,2.5,2.5,,,,,,,,
2015,91,1.5,0,0,2.5,12.5,20,30,32.5,2.5,0,0,0,0,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,1.5,,,,5,7.5,25,57.5,5,,,,,,,,,,,
2015,94,1.6,.5,1,2,4.5,8,26,30,18,6,4,,,,,,,,,
2015,95,1.3823561264,1,1,4,12,16,28,23,13,2,0,0,0,,,,,,,
2015,96,1.5,,,,8,20,30,35,5,2,,,,,,,,,,
2015,98,1.3,,,,12.5,22.5,27.5,22.5,15,,,,,,,,,,,
2015,99,,,,,,,,,,,,,,,,,,,,
2015,101,1.1355144834,,,,,10,80,10,,,,,,,,,,,,
2015,102,1.1,,,,5,30,40,20,5,,,,,,,,,,,
2015,103,1.6,,,,5,7.5,25,30,20,10,2.5,,,,,,,,,
2015,104,1.5,0,0,0,5,20,30,30,10,5,0,0,0,,,,,,,
2015,107,1.6148750483,.0110034883,.1233009651,.9147867158,4.2656557704,12.5160080719,23.1284109289,26.9314818135,19.7637374886,9.1380029244,2.6602193401,.4871221509,.0602703421,,,,,,,
2015,108,1.203211,,,4.99,11.78,18.72,24.57,20.14,13.15,6.15,.5,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2015,113,.8,,5,20,20,25,15,10,5,,,,,,,,,,,
2015Q1,4,1.5,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2015Q1,6,1.2,,,,5,40,50,5,,,,,,,,,,,,
2015Q1,7,,,,,,,,,,,,,,,,,,,,
2015Q1,8,1.4,3,5,8,13,20,24,17,8,2,,,,,,,,,,
2015Q1,14,.8,,,,,,,,,,,,,,,,,,,
2015Q1,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2015Q1,16,1.3,7,3,5,10,16,22,19,10,4,3,1,0,,,,,,,
2015Q1,22,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2015Q1,23,1.2,5,8,9,11,13,18,15,13,6,2,,,,,,,,,
2015Q1,24,1.4,,2.5,5,7.5,15,22.5,17.5,15,10,5,,,,,,,,,
2015Q1,26,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2015Q1,29,1,,,,20,20,40,20,,,,,,,,,,,,
2015Q1,30,,,,,,,,,,,,,,,,,,,,
2015Q1,32,,,,,,,,,,,,,,,,,,,,
2015Q1,36,.8,,,5,20,35,30,10,,,,,,,,,,,,
2015Q1,37,1,,,5,25,31,30,9,,,,,,,,,,,,
2015Q1,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2015Q1,41,,,,,,,,,,,,,,,,,,,,
2015Q1,45,,,,,,,,,,,,,,,,,,,,
2015Q1,47,,,,,,,,,,,,,,,,,,,,
2015Q1,49,1.1,0,1,2,5,19,25,22,19,5,2,0,0,,,,,,,
2015Q1,52,1,0,0,1,2,32,40,20,3,1,1,0,0,,,,,,,
2015Q1,54,.7,,,10,30,40,20,,,,,,,,,,,,,
2015Q1,56,1.5,,,,,,,,,,,,,,,,,,,
2015Q1,57,1.6,,,,,,,,,,,,,,,,,,,
2015Q1,58,,,,,,,,,,,,,,,,,,,,
2015Q1,68,,,,,,,,,,,,,,,,,,,,
2015Q1,70,,,,,,,,,,,,,,,,,,,,
2015Q1,82,,,,,,,,,,,,,,,,,,,,
2015Q1,84,,,,,,,,,,,,,,,,,,,,
2015Q1,85,1.6375893547,1.1264627114,1.985006593,4.2695072745,7.7384579509,11.8196023336,15.2135633573,16.5022594851,15.0848776183,11.6204886947,7.5437332044,4.1268581976,2.9691825792,,,,,,,
2015Q1,88,1.4,,,5,12,20,26,20,12,5,,,,,,,,,,
2015Q1,89,1.2,,2.5,5,15,15,25,20,10,5,2.5,,,,,,,,,
2015Q1,91,1.3,0,0,2.5,15,20,40,20,2.5,0,0,0,0,,,,,,,
2015Q1,92,,,,,,,,,,,,,,,,,,,,
2015Q1,93,,,,,,,,,,,,,,,,,,,,
2015Q1,94,1.3,,1,4,6,15,30,28,10,4,2,,,,,,,,,
2015Q1,95,1.3063135108,0,2,6,15,22,32,12,9,2,0,0,0,,,,,,,
2015Q1,96,1.5,,,3,10,18,25,35,9,,,,,,,,,,,
2015Q1,98,1.3,,,,10,22.5,27.5,22.5,12.5,5,,,,,,,,,,
2015Q1,99,,,,,,,,,,,,,,,,,,,,
2015Q1,101,.953200671,,,,10,80,10,,,,,,,,,,,,,
2015Q1,102,.3,,5,30,40,20,5,,,,,,,,,,,,,
2015Q1,103,1.6,,,,5,7.5,25,30,20,10,2.5,,,,,,,,,
2015Q1,104,,,,,,,,,,,,,,,,,,,,
2015Q1,107,1.7812898739,.0283970728,.1987038238,1.0629387696,3.9656066428,10.3232978623,18.7584125734,23.7984076912,21.0822494983,13.0401094118,5.6306056107,1.6966587859,.4146122574,,,,,,,
2015Q1,108,.921613,,2,8.74,15.68,22.62,23.18,16.21,9.22,2.35,,,,,,,,,,
2015Q1,110,,,,,,,,,,,,,,,,,,,,
2015Q1,111,,,,,,,,,,,,,,,,,,,,
2015Q1,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2015Q1,113,.6,2.5,7.5,20,25,25,10,5,5,,,,,,,,,,,
2018,4,1.7,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2018,6,1.7,,,,,5,40,50,5,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2018,14,2.3,,,,,,,,,,,,,,,,,,,
2018,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2018,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2018,22,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2018,23,1.7,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2018,24,1.6,,,4.5,5.5,16,17,18,16,15,5,3,,,,,,,,
2018,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,29,1.8,,,,,,30,60,10,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,36,2,,,,5,10,15,25,30,10,5,,,,,,,,,
2018,37,1.8,,,,1,6,30,35,27,1,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,1.1,1,3,5,10,20,22,18,10,5,3,2,1,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,
2018,52,1.8,0,0,1,2,5,21,40,23,7,1,0,0,,,,,,,
2018,54,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,56,1.5,,,,,,,,,,,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,58,.9,,,5,10,40,30,10,5,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.8,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,1.4,1.1521310044,2.2996863953,5.1822846712,9.5310049734,14.306707142,17.5281858137,17.5281858137,14.306707142,9.5310049734,5.1822846712,2.2996863953,1.1521310044,,,,,,,
2018,88,1.9,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2018,89,2,,,2.5,5,10,15,15,20,15,10,5,2.5,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,5,7.5,25,55,7.5,,,,,,,,,,
2018,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2018,95,2,6,0,6,6,6,6,18,18,18,12,4,0,,,,,,,
2018,96,1.7,,,,,,,,,,,,,,,,,,,
2018,98,1.6,,,,,10,20,35,25,10,,,,,,,,,,
2018,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,101,1.3852065515,,,,,15,70,15,,,,,,,,,,,,
2018,102,,,,,,,,,,,,,,,,,,,,
2018,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,104,1.8,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685977,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2018,108,1.8123825,,,.01,3.64,10.38,17.12,23.63,21.43,14.61,7.78,1.4,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,113,.8,,,10,20,25,20,15,10,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2013,4,12.2,,,,,,,,,,,5,20,35,20,15,5,,,
2013,6,12.3,,,,,,,,,,,,5,70,25,,,,,
2013,7,,,,,,,,,,,,,,,,,,,,
2013,8,12.3,,,,,,,,,,,1,5,50,38,5,1,,,
2013,14,12.5,,,,,,,,,,,,,,,,,,,
2013,15,12.3,,,,,,,,,,,,,80,20,,,,,
2013,16,12.5,0,0,0,0,0,0,0,1,2,5,9,13,19,21,17,10,3,0,0
2013,22,12.4,,,,,,,,,,,,10,40,40,10,,,,
2013,23,12.2,,,,,,,,,,,,20,50,30,,,,,
2013,24,12.3,,,,,,,,,,2.5,15,17.5,25,17.5,15,7.5,,,
2013,26,12,,,,,,,,,,,,15,70,10,5,,,,
2013,29,12.3,,,,,,,,,,,,10,60,30,,,,,
2013,30,12.4,,,,,,,,,,,,20,40,40,,,,,
2013,32,12.5,,,,,,,,,,,1,20,29,31,11,6,2,,
2013,36,12.3,,,,,,,,,,,,10,45,35,10,,,,
2013,37,12.2,,,,,,,,,,,,4,93,3,,,,,
2013,38,12.2,,,,,,,,,,,,10,80,10,,,,,
2013,41,12.2,,,,,,,,,,,,,70,30,,,,,
2013,45,12.3,,,,,,,,,,,,,90,10,,,,,
2013,47,12.25,0,0,0,0,0,0,0,1,2,6,10,16,20,17,14,8,5,1,0
2013,49,12.3,,,,,,,,,,,,,,,,,,,
2013,52,12.5,0,0,0,0,0,0,0,0,0,0,1,3,31,49,14,1,1,0,0
2013,54,12.5,,,,,,,,,,,,,20,70,10,,,,
2013,56,12.5,,,,,,,,,,,,,,,,,,,
2013,57,12.2,,,,,,,,,,,,,,,,,,,
2013,58,12.1,,,,,,,,,,,,20,50,30,,,,,
2013,68,12.2,,,,,,,,,,,,25,50,25,,,,,
2013,70,12.3,,,,,,,,,,,,,80,20,,,,,
2013,82,12.3,,,,,,,,,,,,,,,,,,,
2013,84,12.3,0,0,0,0,0,0,0,0,0,0,0,0,75,25,0,0,0,0,0
2013,85,12.2290083884,0,0,0,0,.0000000087,.0000014332,.0001194052,.0050660054,.109865054,1.2229033401,7.0155337112,20.819183316,32.0445850816,25.6112114258,10.6225585426,2.2813225209,.252824037,.0144000587,.0004260596
2013,88,12.2,,,,,,,,,,5,10,17.5,32.5,20,10,5,,,
2013,89,12.2,,,,,,,,,2.5,2.5,10,20,30,20,10,2.5,2.5,,
2013,91,12.4,0,0,0,0,0,0,0,0,0,0,0,2.5,50,45,2.5,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,12.5,,,,,,,,,,,,,37.5,57.5,5,,,,
2013,94,12.4,,,,,,,,,,6,8,10,28,24,14,7,2,1,
2013,95,12.3,0,0,0,0,0,0,0,0,3,5,8,15,30,23,11,5,0,0,0
2013,96,12.6,,,,,,,,,,,,5,20,45,30,,,,
2013,98,12.3,,,,,,,,,,,,20,45,35,,,,,
2013,99,12.3,,,,,,,,,,,,,60,40,,,,,
2013,101,11.8436455172,,,,,,,,,,,5,80,15,,,,,,
2013,102,12.5,,,,,,,,,,,,,35,40,25,,,,
2013,103,12.2,,,,,,,,,,,,2.5,80,17.5,,,,,
2013,104,12.3,0,0,0,0,0,0,0,0,0,0,10,15,35,30,10,0,0,0,0
2013,107,12.472962269,0,0,0,0,0,0,0,0,0,0,.0000000006,.0262390318,43.9227176558,55.973034447,.0780088602,.0000000046,0,0,0
2013,108,12.3669375,,,,,,,,,,,,9.11,48.32,39.83,2.74,,,,
2013,110,12.2,0,0,0,0,0,0,0,.0000000506,.0000876628,.02772299,1.6541190834,19.6010325632,48.9493679456,26.6151095515,3.0805738716,.0716686532,.0003173703,.0000002578,0
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,12.3,,,,,,,,,,,10,20,35,25,10,,,,
2013,113,12.5,,,,,,,,,,,,5,30,35,20,10,,,
2014,4,12.2,,,,,,,,,,5,10,24,25,20,11,5,,,
2014,6,12.3,,,,,,,,,,,,10,60,30,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,12.3,,,,,,,,,1,3,7,15,30,25,13,5,1,,
2014,14,12.8,,,,,,,,,,,,,,,,,,,
2014,15,12.2,,,,,,,,,,,,20,60,20,,,,,
2014,16,12.3,0,0,0,0,0,0,0,3,5,9,13,17,20,16,9,6,2,0,0
2014,22,12.4,,,,,,,,,,,10,35,40,15,,,,,
2014,23,12,,,,,,,,,,1,15,30,31,18,5,,,,
2014,24,12.5,,,,,,,,,,5,7.5,15,17.5,22.5,15,12.5,5,,
2014,26,11.8,,,,,,,,,,,,50,35,15,,,,,
2014,29,12.3,,,,,,,,,,,,10,60,30,,,,,
2014,30,12.8,,,,,,,,,,,,,20,50,30,,,,
2014,32,12.9,,,,,,,,,,,1,7,22,24,26,13,5,2,
2014,36,11.8,,,,,,,,,,,15,40,30,15,,,,,
2014,37,12.4,,,,,,,,,,,,10,59,30,1,,,,
2014,38,12.2,,,,,,,,,,,,10,80,10,,,,,
2014,41,12.4,,,,,,,,,,,,10,70,20,,,,,
2014,45,12.9,,,,,,,,,,,,,,60,40,,,,
2014,47,12.57,0,0,0,0,0,0,0,0,1,2,5,10,14,16,15,14,11,9,3
2014,49,12.5,,,,,,,,,,,,,,,,,,,
2014,52,13,0,0,0,0,0,0,0,0,0,0,1,1,10,38,44,5,1,0,0
2014,54,13,,,,,,,,,,,,,10,25,55,10,,,
2014,56,12.3,,,,,,,,,,,,,,,,,,,
2014,57,12.1,,,,,,,,,,,,,,,,,,,
2014,58,11.8,,,,,,,,,,,10,50,25,15,,,,,
2014,68,12,,,,,,,,,,,10,35,40,15,,,,,
2014,70,12.4,,,,,,,,,,,,5,70,25,,,,,
2014,82,12.4,,,,,,,,,,,,,,,,,,,
2014,84,12.5,0,0,0,0,0,0,0,0,0,0,0,10,40,45,5,0,0,0,0
2014,85,12.1402386237,.0000861206,.0005440907,.0032741031,.0165979934,.0708901578,.2550977467,.7734617458,1.9760665422,4.254135241,7.7175920616,11.7984257641,15.2000816405,16.5025912225,15.0988642008,11.6418139779,7.5644332136,4.1419369028,1.9111328521,1.0729744228
2014,88,12.1,,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,
2014,89,11.4,,,,,,,2.5,5,10,15,20,15,15,10,5,2.5,,,
2014,91,12.6,0,0,0,0,0,0,0,0,0,0,0,2.5,30,55,12.5,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,12.5,,,,,,,,,,,,5,40,50,5,,,,
2014,94,12.3,,,,,,,,,,6,8,14,29,22,12,6,3,,
2014,95,12.4,0,0,0,0,0,0,0,0,3,5,8,15,30,23,11,5,0,0,0
2014,96,12.3,,,,,,,,,,,5,25,35,30,5,,,,
2014,98,12.5,,,,,,,,,,,,10,20,35,25,10,,,
2014,99,12.4,,,,,,,,,,,,,60,40,,,,,
2014,101,10.9504230944,,,,,,,,,,5,80,15,,,,,,,
2014,102,13.1,,,,,,,,,,,,,,35,40,25,,,
2014,103,11.9,,,,,,,,,,,10,35,30,20,5,,,,
2014,104,12.2,0,0,0,0,0,0,0,0,0,0,10,20,35,25,10,0,0,0,0
2014,107,12.8623880729,0,0,0,0,0,0,0,0,.0000000025,.0000094446,.0059508105,.6406879349,12.4153588495,46.3703189826,35.0968946057,5.3184365159,.1515805946,.0007616137,.0000006455
2014,108,13.0589525,,,,,,,,,,,,,8.16,30.02,41.33,19.4,1.09,,
2014,110,12.4,.0000000086,.0000001241,.0000030075,.0000527821,.0006947141,.0068597702,.0508317394,.2827576683,1.1810556331,3.7052048598,8.7323805963,15.463377709,20.5767813875,20.5767813875,15.463377709,8.7323805963,3.7052048598,1.1810556331,.3411998143
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,12.5,,,,,,,,,,,5,10,20,30,20,10,5,,
2014,113,12.4,,,,,,,,,,,5,15,30,25,15,10,,,
2014May,4,12.3,,,,,,,,,,5,10,20,25,24,11,5,,,
2014May,6,12.4,,,,,,,,,,,,30,50,20,,,,,
2014May,7,,,,,,,,,,,,,,,,,,,,
2014May,8,12.3,,,,,,,,,1,3,7,14,30,25,13,6,1,,
2014May,14,13,,,,,,,,,,,,,,,,,,,
2014May,15,12.2,,,,,,,,,,,,15,70,15,,,,,
2014May,16,12.5,0,0,0,0,0,0,0,1,2,5,9,13,19,21,17,10,3,0,0
2014May,22,12.4,,,,,,,,,,,,35,40,25,,,,,
2014May,23,12.2,,,,,,,,,,1,15,25,30,25,4,,,,
2014May,24,12.6,,,,,,,,,,5,8,14,17,20,17,11,5,3,
2014May,26,12,,,,,,,,,,,,30,55,15,,,,,
2014May,29,12.3,,,,,,,,,,,,10,60,30,,,,,
2014May,30,,,,,,,,,,,,,,,,,,,,
2014May,32,,,,,,,,,,,,,,,,,,,,
2014May,36,12,,,,,,,,,,,5,30,35,25,5,,,,
2014May,37,12.4,,,,,,,,,,,,3,48,47,2,,,,
2014May,38,12.2,,,,,,,,,,,,10,80,10,,,,,
2014May,41,,,,,,,,,,,,,,,,,,,,
2014May,45,,,,,,,,,,,,,,,,,,,,
2014May,47,12.58,0,0,0,0,0,0,0,2,4,6,8,10,12,16,14,12,9,5,2
2014May,49,12.6,,,,,,,,,,,,,,,,,,,
2014May,52,13.1,0,0,0,0,0,0,0,0,0,1,1,3,9,30,40,12,3,1,0
2014May,54,12.8,,,,,,,,,,,,,35,60,5,,,,
2014May,56,12.4,,,,,,,,,,,,,,,,,,,
2014May,57,12.2,,,,,,,,,,,,,,,,,,,
2014May,58,,,,,,,,,,,,,,,,,,,,
2014May,68,,,,,,,,,,,,,,,,,,,,
2014May,70,,,,,,,,,,,,,,,,,,,,
2014May,82,,,,,,,,,,,,,,,,,,,,
2014May,84,,,,,,,,,,,,,,,,,,,,
2014May,85,12.2047430621,.0000003223,.0000053193,.0000718336,.0007584231,.0062616748,.0404341799,.2042517661,.8072648627,2.4966965151,6.043272753,11.4493805746,16.9796942641,19.7123171752,17.9148755565,12.7453818433,7.0979984414,3.0940758951,1.0555867399,.35167186
2014May,88,12.2,,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,
2014May,89,11.5,,,,,,,,2.5,7.5,12.5,20,30,15,7.5,5,,,,
2014May,91,12.7,0,0,0,0,0,0,0,0,0,0,0,5,30,45,15,5,0,0,0
2014May,92,,,,,,,,,,,,,,,,,,,,
2014May,93,,,,,,,,,,,,,,,,,,,,
2014May,94,12.3,,,,,,,,1,2,5,6,17,23,20,14,10,2,,
2014May,95,12.5,0,0,0,0,0,0,0,0,1,3,9,14,18,30,20,5,0,0,0
2014May,96,12.5,,,,,,,,,,,,5,30,40,20,5,,,
2014May,98,12.7,,,,,,,,,,,,10,20,35,25,10,,,
2014May,99,12.4,,,,,,,,,,,,,,,,,,,
2014May,101,,,,,,,,,,,,,,,,,,,,
2014May,102,13,,,,,,,,,,,,,,35,40,25,,,
2014May,103,12,,,,,,,,,,,10,30,35,20,5,,,,
2014May,104,,,,,,,,,,,,,,,,,,,,
2014May,107,12.8924214614,0,0,0,0,0,0,0,0,.0000000014,.0000058926,.004183251,.5044909365,10.8738836511,44.8555835883,37.3419690965,6.2234868989,.1953150329,.0010806437,.0000010071
2014May,108,12.73745,,,,,,,,,,,,1.94,21.8,43.33,28.49,4.44,,,
2014May,110,12.4,0,0,0,.0000000042,.00000039,.0000217488,.000729581,.0147469719,.1799254282,1.3274430254,5.9319948357,16.0794246701,26.4657133446,26.4657133448,16.0794246701,5.9319948357,1.3274430254,.1799254282,.0154986959
2014May,111,,,,,,,,,,,,,,,,,,,,
2014May,112,12.5,,,,,,,,,,,5,10,20,30,20,10,5,,
2014May,113,12.3,,,,,,,,,,,,15,30,25,20,10,,,
2015,4,11.8,,,,,,,,,5,15,21,24,20,10,5,,,,
2015,6,11.9,,,,,,,,,,,30,40,30,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,11.9,,,,,,,,1,5,8,13,25,22,12,7,4,2,1,
2015,14,12.1,,,,,,,,,,,,,,,,,,,
2015,15,11.5,,,,,,,,,5,15,30,30,10,10,,,,,
2015,16,11.5,0,0,0,0,0,0,2,3,7,12,17,18,16,12,7,3,2,1,0
2015,22,12.2,,,,,,,,,,,,10,40,35,15,,,,
2015,23,11,,,,,,,,1,15,20,22,18,10,8,5,1,,,
2015,24,12.2,,,,,,,,,2.5,5,12.5,15,25,20,12.5,5,2.5,,
2015,26,11.5,,,,,,,,,,,15,45,35,5,,,,,
2015,29,11.5,,,,,,,,,,,20,60,20,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,36,11.2,,,,,,,,,5,15,35,30,10,5,,,,,
2015,37,12.1,,,,,,,,,,,4,22,45,27,2,,,,
2015,38,12,,,,,,,,,,,,10,80,10,,,,,
2015,41,11.4,,,,,,,,,,,70,30,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,49,12.2,,,,,,,,,,,,,,,,,,,
2015,52,12.4,0,0,0,0,0,0,0,0,0,0,0,7,48,39,4,1,1,0,0
2015,54,12.5,,,,,,,,,,,,10,25,35,20,10,,,
2015,56,11.8,,,,,,,,,,,,,,,,,,,
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,58,10.8,,,,,,,,5,15,50,20,10,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,12.1,0,0,0,0,0,0,0,0,0,3,15,26,28,23,5,0,0,0,0
2015,85,11.5350378135,.0122282971,.0342962981,.1105216135,.3139092086,.7858233607,1.7338690019,3.3719702684,5.7800568194,8.7330377931,11.6301812299,13.652043637,14.1253785178,12.8823180613,10.355682997,7.3375767186,4.5826130087,2.5226492414,1.2239942129,.8118497146
2015,88,11.8,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,,
2015,89,10.2,,,,2.5,2.5,5,15,15,20,15,15,5,2.5,2.5,,,,,
2015,91,12.2,0,0,0,0,0,0,0,0,0,0,2.5,25,50,20,2.5,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,10,30,50,5,5,,,,,,
2015,94,11.3,,,,,,,3,6,10,16,26,12,10,9,6,2,,,
2015,95,12.1,0,0,0,0,0,0,0,0,3,6,13,23,30,15,8,2,0,0,0
2015,96,11.7,,,,,,,,,,5,10,35,30,15,5,,,,
2015,98,11.9,,,,,,,,,,5,15,30,25,15,10,,,,
2015,99,,,,,,,,,,,,,,,,,,,,
2015,101,10.7,,,,,,,,,5,80,15,,,,,,,,
2015,102,13.1,,,,,,,,,,,,,,35,40,25,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,11.5,0,0,0,0,0,0,0,0,5,10,25,30,20,10,0,0,0,0,0
2015,107,12.9583303182,0,0,0,0,0,0,.0000000006,.0000002876,.000059731,.0050002331,.1700707109,2.372342723,13.7079239812,33.1013095089,33.5824601184,14.3157503631,2.5509508788,.1883552199,.0057762435
2015,108,13.263005,,,,,,,,,,,,,6.77,20.88,33.89,26.5,11.45,.51,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,12,,,,,,,,,,5,10,20,30,20,10,5,,,
2015,113,12,,,,,,,,,,5,10,20,30,15,10,10,,,
2015May,4,11.9,,,,,,,,,5,15,24,26,15,10,5,,,,
2015May,6,12,,,,,,,,,,,10,50,35,5,,,,,
2015May,7,,,,,,,,,,,,,,,,,,,,
2015May,8,11.9,,,,,,,,1,5,8,13,25,22,12,7,4,2,1,
2015May,14,13,,,,,,,,,,,,,,,,,,,
2015May,15,11.8,,,,,,,,,,15,20,30,20,10,5,,,,
2015May,16,11.9,0,0,0,0,1,1,2,4,8,13,16,18,17,12,7,1,0,0,0
2015May,22,12.3,,,,,,,,,,,5,30,40,20,5,,,,
2015May,23,11.8,,,,,,,,,,5,20,30,22,15,8,,,,
2015May,24,12.2,,,,,,,,2.5,5,7.5,10,15,20,15,12.5,7.5,5,,
2015May,26,11.7,,,,,,,,,,,5,50,35,10,,,,,
2015May,29,11.5,,,,,,,,,,,20,60,20,,,,,,
2015May,30,,,,,,,,,,,,,,,,,,,,
2015May,32,,,,,,,,,,,,,,,,,,,,
2015May,36,11.5,,,,,,,,,5,15,30,35,10,5,,,,,
2015May,37,12.2,,,,,,,,,,,1,15,46,36,2,,,,
2015May,38,12,,,,,,,,,,,,10,80,10,,,,,
2015May,41,,,,,,,,,,,,,,,,,,,,
2015May,45,,,,,,,,,,,,,,,,,,,,
2015May,47,,,,,,,,,,,,,,,,,,,,
2015May,49,12.3,,,,,,,,,,,,,,,,,,,
2015May,52,12.4,0,0,0,0,0,0,0,0,0,0,1,10,45,38,5,1,0,0,0
2015May,54,12.9,,,,,,,,,,,,10,25,35,20,10,,,
2015May,56,12,,,,,,,,,,,,,,,,,,,
2015May,57,11.2,,,,,,,,,,,,,,,,,,,
2015May,58,,,,,,,,,,,,,,,,,,,,
2015May,68,,,,,,,,,,,,,,,,,,,,
2015May,70,,,,,,,,,,,,,,,,,,,,
2015May,82,,,,,,,,,,,,,,,,,,,,
2015May,84,,,,,,,,,,,,,,,,,,,,
2015May,85,11.6027950691,.0007266087,.0037193229,.0186145355,.0784891187,.2788423193,.8346818289,2.1053052077,4.4746317606,8.0142199216,12.0958843913,15.3848786603,16.4905490724,14.8957391616,11.3389538005,7.2738238766,3.9320877544,1.7911955085,.6875559362,.3001012143
2015May,88,11.9,,,,,,,,2.5,5,10,15,25,20,15,5,2.5,,,
2015May,89,10.4,,,,2.5,2.5,5,10,15,15,20,10,10,5,2.5,2.5,,,,
2015May,91,12.2,0,0,0,0,0,0,0,0,0,0,5,30,37.5,25,2.5,0,0,0,0
2015May,92,,,,,,,,,,,,,,,,,,,,
2015May,93,,,,,,,,,,,,,,,,,,,,
2015May,94,11.5,,,,,,,2,4,8,12,22,23,11,8,5,3,2,,
2015May,95,12.1,0,0,0,0,0,0,0,0,3,7,12,17,26,20,10,5,0,0,0
2015May,96,11.7,,,,,,,,,,2,8,40,35,10,5,,,,
2015May,98,12,,,,,,,,,,5,15,30,25,15,10,,,,
2015May,99,,,,,,,,,,,,,,,,,,,,
2015May,101,,,,,,,,,,,,,,,,,,,,
2015May,102,13.2,,,,,,,,,,,,,,35,40,25,,,
2015May,103,,,,,,,,,,,,,,,,,,,,
2015May,104,,,,,,,,,,,,,,,,,,,,
2015May,107,12.9015372064,0,0,0,0,0,0,0,.0000000309,.000013859,.0021427779,.115300896,2.1889071427,14.8926685239,36.8459903426,33.4367703027,11.1184786608,1.3410557676,.0577909459,.00088075
2015May,108,13.15697,,,,,,,,,,,,.11,9.23,24.11,35.37,23.54,7.64,,
2015May,110,,,,,,,,,,,,,,,,,,,,
2015May,111,,,,,,,,,,,,,,,,,,,,
2015May,112,12.3,,,,,,,,,,5,10,20,30,20,10,5,,,
2015May,113,12.1,,,,,,,,,,,5,15,30,25,15,10,,,
2018,4,9,,,5,10,15,18,22,15,10,5,,,,,,,,,
2018,6,9.5,,,,,,,10,40,30,20,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,8.5,,,1,8,20,25,19,13,8,5,1,,,,,,,,
2018,14,9.8,,,,,,,,,,,,,,,,,,,
2018,15,9.5,,,,5,10,10,20,30,15,10,,,,,,,,,
2018,16,9.6,1,3,5,6,8,10,13,17,13,12,6,3,2,1,0,0,0,0,0
2018,22,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,23,8,1,8,10,12,14,10,9,8,7,6,5,4,3,2,1,,,,
2018,24,11.3,,,,,,,2.5,7.5,10,16,20,16,13,7.5,5,2.5,,,
2018,26,10.9,,,,,,,,5,10,30,25,15,10,5,,,,,
2018,29,10.5,,,,,,,,,20,50,20,10,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,36,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2018,37,9.4,,,,,,5,24,23,20,16,10,2,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,9,1,2,4,6,10,14,14,14,12,8,6,4,2,1,1,1,0,0,0
2018,49,,,,,,,,,,,,,,,,,,,,
2018,52,10.4,0,0,0,0,1,3,8,17,23,23,15,6,3,1,0,0,0,0,0
2018,54,10,,,,,,,5,15,30,30,10,5,5,,,,,,
2018,56,8.5,,,,,,,,,,,,,,,,,,,
2018,57,8.5,,,,,,,,,,,,,,,,,,,
2018,58,10.4,,,,,,,10,15,40,25,10,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,8.9,,,,,,65,35,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,10.6,0,0,0,0,0,0,8,19,23,24,14,7,4,1,0,0,0,0,0
2018,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2018,88,9.7,,,,,5,11,20,28,20,11,5,,,,,,,,
2018,89,9.2,,2.5,2.5,5,10,25,20,15,7.5,5,2.5,2.5,2.5,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2018,94,7.7,20,10,13,22,15,8,6,4,2,,,,,,,,,,
2018,95,9,0,0,4,15,14,18,26,14,7,2,0,0,0,0,0,0,0,0,0
2018,96,10.8,,,,,,,,,,,,,,,,,,,
2018,98,9.5,,,,,2.5,15,17.5,22.5,15,12.5,10,5,,,,,,,
2018,99,9.5,,,,,,,40,50,10,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,9.5,0,0,0,0,5,10,25,25,20,10,5,0,0,0,0,0,0,0,0
2018,107,10,.1090602062,.304341969,.9232358403,2.3413450826,4.9640819636,8.7993124461,13.0408792495,16.159270562,16.741639915,14.5022828702,10.5034936425,6.3603833448,3.2201365112,1.3629896754,.4823037217,.1426716907,.0352793627,.0072919465,0
2018,108,12.2,,,,,,,,,,.51,8.11,18,27.79,25.59,15.2,4.8,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2018,113,11,,,,,,,2.5,5,10,20,25,15,10,10,2.5,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,6,,,,1.8,,,,,,,,,,,,,,,,
2013,7,,,,,,,,,,,,,,,,,,,,
2013,8,,,,1.5,,,,,,,,,,,,,,,,
2013,14,,,,,,,,,,,,,,,,,,,,
2013,15,,,,,,,,,,,,,,,,,,,,
2013,16,,,,1.4,,,,,,,,,,,,,,,,
2013,22,,,,1.7,,,,,,,,,,,,,,,,
2013,23,,,,2.1,,,,,,,,,,,,,,,,
2013,24,,,,1.4,,,,,,,,,,,,,,,,
2013,26,,,,,,,,,,,,,,,,,,,,
2013,29,,,,1.8,,,,,,,,,,,,,,,,
2013,30,,,,,,,,,,,,,,,,,,,,
2013,32,,,,.6,,,,,,,,,,,,,,,,
2013,36,,,,1.5,,,,,,,,,,,,,,,,
2013,37,,,,,,,,,,,,,,,,,,,,
2013,38,,,,1.3,,,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,,,,,,,
2013,45,,,,,,,,,,,,,,,,,,,,
2013,47,,,,1.1,,,,,,,,,,,,,,,,
2013,49,,,,,,,,,,,,,,,,,,,,
2013,52,,,,1.3,,,,,,,,,,,,,,,,
2013,54,,,,,,,,,,,,,,,,,,,,
2013,56,,,,,,,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,
2013,58,,,,2,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,,,,1.6,,,,,,,,,,,,,,,,
2013,82,,,,2.1,,,,,,,,,,,,,,,,
2013,84,,,,1.9,,,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,
2013,88,,,,1.7,,,,,,,,,,,,,,,,
2013,89,,,,,,,,,,,,,,,,,,,,
2013,91,,,,1.4,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,,,,1.8,,,,,,,,,,,,,,,,
2013,94,,,,2,,,,,,,,,,,,,,,,
2013,95,,,,1.5,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,,,,1.8,,,,,,,,,,,,,,,,
2013,99,,,,1.7,,,,,,,,,,,,,,,,
2013,101,,,,1.5737916593,,,,,,,,,,,,,,,,
2013,102,,,,,,,,,,,,,,,,,,,,
2013,103,,,,1.8,,,,,,,,,,,,,,,,
2013,104,,,,1.8,,,,,,,,,,,,,,,,
2013,107,,,,2.1,,,,,,,,,,,,,,,,
2013,108,,,,2.2,,,,,,,,,,,,,,,,
2013,110,,,,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,,,,2,,,,,,,,,,,,,,,,
2013,113,,,,,,,,,,,,,,,,,,,,
2013Q3,4,,.5,,,,,,,,,,,,,,,,,,
2013Q3,6,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,7,,,,,,,,,,,,,,,,,,,,
2013Q3,8,105,.5,1.32,,,,,,,,,,,,,,,,,
2013Q3,14,101,.5,,,,,,,,,,,,,,,,,,
2013Q3,15,106,,1.3,,,,,,,,,,,,,,,,,
2013Q3,16,102,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,22,97,.65,1.3,,,,,,,,,,,,,,,,,
2013Q3,23,108,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,24,105,.5,1.29,,,,,,,,,,,,,,,,,
2013Q3,26,110,.5,1.32,,,,,,,,,,,,,,,,,
2013Q3,29,107,.5,1.31,,,,,,,,,,,,,,,,,
2013Q3,30,103.9356782943,.5,1.31,,,,,,,,,,,,,,,,,
2013Q3,32,103.9,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,36,110,.5,,,,,,,,,,,,,,,,,,
2013Q3,37,109,.35,1.3,,,,,,,,,,,,,,,,,
2013Q3,38,106,.5,1.29,,,,,,,,,,,,,,,,,
2013Q3,41,,,,,,,,,,,,,,,,,,,,
2013Q3,45,109.5,,1.29,,,,,,,,,,,,,,,,,
2013Q3,47,104.9833333333,.25,1.2927923333,,,,,,,,,,,,,,,,,
2013Q3,49,,.5,,,,,,,,,,,,,,,,,,
2013Q3,52,,.25,1.29,,,,,,,,,,,,,,,,,
2013Q3,54,100,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,56,103,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,57,,.5,,,,,,,,,,,,,,,,,,
2013Q3,58,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,68,103,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,70,,.25,1.27,,,,,,,,,,,,,,,,,
2013Q3,82,,.5,1.26,,,,,,,,,,,,,,,,,
2013Q3,84,104,.42,1.29,,,,,,,,,,,,,,,,,
2013Q3,85,105.2,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,88,106,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,89,105.97,.5,1.32,,,,,,,,,,,,,,,,,
2013Q3,91,,.25,1.29,,,,,,,,,,,,,,,,,
2013Q3,92,,,,,,,,,,,,,,,,,,,,
2013Q3,93,108,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,94,110,.5,1.26,,,,,,,,,,,,,,,,,
2013Q3,95,104.7633333333,.5,1.31,,,,,,,,,,,,,,,,,
2013Q3,96,105,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,98,100,.5,1.31,,,,,,,,,,,,,,,,,
2013Q3,99,105,.5,1.32,,,,,,,,,,,,,,,,,
2013Q3,101,69.8709885449,.5,1.2738853503,,,,,,,,,,,,,,,,,
2013Q3,102,110.7,.5,1.25,,,,,,,,,,,,,,,,,
2013Q3,103,110,.5,1.28,,,,,,,,,,,,,,,,,
2013Q3,104,107,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,107,,.5,,,,,,,,,,,,,,,,,,
2013Q3,108,87,.5,1.31,,,,,,,,,,,,,,,,,
2013Q3,110,108,.5,1.3,,,,,,,,,,,,,,,,,
2013Q3,111,,,,,,,,,,,,,,,,,,,,
2013Q3,112,103.7708025667,.5,1.3075049048,,,,,,,,,,,,,,,,,
2013Q3,113,,.25,,,,,,,,,,,,,,,,,,
2013Q4,4,,.5,,,,,,,,,,,,,,,,,,
2013Q4,6,110,.5,1.25,,,,,,,,,,,,,,,,,
2013Q4,7,,,,,,,,,,,,,,,,,,,,
2013Q4,8,105,.5,1.35,,,,,,,,,,,,,,,,,
2013Q4,14,101,.5,,,,,,,,,,,,,,,,,,
2013Q4,15,106,,1.3,,,,,,,,,,,,,,,,,
2013Q4,16,101,.25,1.3,,,,,,,,,,,,,,,,,
2013Q4,22,93,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,23,110,.25,1.25,,,,,,,,,,,,,,,,,
2013Q4,24,107,.5,1.24,,,,,,,,,,,,,,,,,
2013Q4,26,110,.5,1.32,,,,,,,,,,,,,,,,,
2013Q4,29,107,.5,1.31,,,,,,,,,,,,,,,,,
2013Q4,30,104.4515039537,.5,1.31,,,,,,,,,,,,,,,,,
2013Q4,32,104.4,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,36,110,.5,,,,,,,,,,,,,,,,,,
2013Q4,37,105,.25,1.28,,,,,,,,,,,,,,,,,
2013Q4,38,104,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,41,,,,,,,,,,,,,,,,,,,,
2013Q4,45,108.6,,1.28,,,,,,,,,,,,,,,,,
2013Q4,47,107.3333333333,.25,1.26,,,,,,,,,,,,,,,,,
2013Q4,49,,.5,,,,,,,,,,,,,,,,,,
2013Q4,52,,.25,1.28,,,,,,,,,,,,,,,,,
2013Q4,54,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,56,103,.5,1.25,,,,,,,,,,,,,,,,,
2013Q4,57,,.5,,,,,,,,,,,,,,,,,,
2013Q4,58,110,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,68,103,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,70,110,.25,1.24,,,,,,,,,,,,,,,,,
2013Q4,82,,.25,1.24,,,,,,,,,,,,,,,,,
2013Q4,84,98,.25,1.28,,,,,,,,,,,,,,,,,
2013Q4,85,108.2,.5,1.293,,,,,,,,,,,,,,,,,
2013Q4,88,105,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,89,105.4933333333,.5,1.31,,,,,,,,,,,,,,,,,
2013Q4,91,,.25,1.26,,,,,,,,,,,,,,,,,
2013Q4,92,,,,,,,,,,,,,,,,,,,,
2013Q4,93,110,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,94,116,.5,1.28,,,,,,,,,,,,,,,,,
2013Q4,95,106.7633333333,.5,1.33,,,,,,,,,,,,,,,,,
2013Q4,96,107,.5,1.34,,,,,,,,,,,,,,,,,
2013Q4,98,100,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,99,110,.5,1.29,,,,,,,,,,,,,,,,,
2013Q4,101,81.739174045,.5,1.2396694215,,,,,,,,,,,,,,,,,
2013Q4,102,109.3,.25,1.2048192771,,,,,,,,,,,,,,,,,
2013Q4,103,110,.5,1.25,,,,,,,,,,,,,,,,,
2013Q4,104,106,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,107,,.5,,,,,,,,,,,,,,,,,,
2013Q4,108,84,.5,1.31,,,,,,,,,,,,,,,,,
2013Q4,110,108,.5,1.3,,,,,,,,,,,,,,,,,
2013Q4,111,,,,,,,,,,,,,,,,,,,,
2013Q4,112,107.4439166667,.5,1.3120797591,,,,,,,,,,,,,,,,,
2013Q4,113,,.25,,,,,,,,,,,,,,,,,,
2014,4,,.5,,,,,,,,,,,,,,,,,,
2014,6,115,.5,1.3,2,,,,,,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,8,105,.5,1.35,1.7,,,,,,,,,,,,,,,,
2014,14,101,.875,,,,,,,,,,,,,,,,,,
2014,15,108,,1.3,,,,,,,,,,,,,,,,,
2014,16,99,.25,1.31,1.3,,,,,,,,,,,,,,,,
2014,22,100,.55,1.25,1.8,,,,,,,,,,,,,,,,
2014,23,116,.25,1.22,2.3,,,,,,,,,,,,,,,,
2014,24,107,.5,1.15,1.3,,,,,,,,,,,,,,,,
2014,26,106,.5,1.32,,,,,,,,,,,,,,,,,
2014,29,110,.5,1.3,1.8,,,,,,,,,,,,,,,,
2014,30,105.8,.5,1.3,,,,,,,,,,,,,,,,,
2014,32,106,.5,1.3,1.6,,,,,,,,,,,,,,,,
2014,36,117,.75,,2,,,,,,,,,,,,,,,,
2014,37,115,.25,1.3,,,,,,,,,,,,,,,,,
2014,38,106,.5,1.26,1.8,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,45,,,,,,,,,,,,,,,,,,,,
2014,47,107.7,.25,1.22,1.1,,,,,,,,,,,,,,,,
2014,49,,.5,,,,,,,,,,,,,,,,,,
2014,52,,.25,1.25,1.3,,,,,,,,,,,,,,,,
2014,54,110,.5,1.3,,,,,,,,,,,,,,,,,
2014,56,100,.5,1.21,,,,,,,,,,,,,,,,,
2014,57,,.5,,,,,,,,,,,,,,,,,,
2014,58,115,.5,1.38,1,,,,,,,,,,,,,,,,
2014,68,104,.5,1.3,,,,,,,,,,,,,,,,,
2014,70,110,.25,1.2,1.6,,,,,,,,,,,,,,,,
2014,82,,.25,,1.8,,,,,,,,,,,,,,,,
2014,84,94.2,.25,1.29,2.1,,,,,,,,,,,,,,,,
2014,85,111.65,.5,1.294,,,,,,,,,,,,,,,,,
2014,88,101,.5,1.25,1.7,,,,,,,,,,,,,,,,
2014,89,108.46,.5,1.32,,,,,,,,,,,,,,,,,
2014,91,,.25,1.18,.9,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,112,.5,1.28,2,,,,,,,,,,,,,,,,
2014,94,124,.5,1.4,2.2,,,,,,,,,,,,,,,,
2014,95,102.5091666667,.5,1.3,2,,,,,,,,,,,,,,,,
2014,96,102,.5,1.39,,,,,,,,,,,,,,,,,
2014,98,110,.5,1.3,2,,,,,,,,,,,,,,,,
2014,99,115,.56,1.26,1.7,,,,,,,,,,,,,,,,
2014,101,98.5850264327,.5,1.24,.8606992461,,,,,,,,,,,,,,,,
2014,102,110,.25,1.2345679012,,,,,,,,,,,,,,,,,
2014,103,115,.5,1.27,2,,,,,,,,,,,,,,,,
2014,104,102,.5,1.3,1.7,,,,,,,,,,,,,,,,
2014,107,,.5,,1.7,,,,,,,,,,,,,,,,
2014,108,81,.5,1.31,2.4,,,,,,,,,,,,,,,,
2014,110,108,.5,1.3,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,109.4005416667,.5,1.3102117545,2,,,,,,,,,,,,,,,,
2014,113,,.25,,,,,,,,,,,,,,,,,,
2014Q1,4,,.5,,,,,,,,,,,,,,,,,,
2014Q1,6,115,.5,1.25,,,,,,,,,,,,,,,,,
2014Q1,7,,,,,,,,,,,,,,,,,,,,
2014Q1,8,105,.5,1.35,,,,,,,,,,,,,,,,,
2014Q1,14,101,.75,,,,,,,,,,,,,,,,,,
2014Q1,15,106,,1.3,,,,,,,,,,,,,,,,,
2014Q1,16,100,.25,1.31,,,,,,,,,,,,,,,,,
2014Q1,22,95,.5,1.25,,,,,,,,,,,,,,,,,
2014Q1,23,115,.25,1.23,,,,,,,,,,,,,,,,,
2014Q1,24,107,.5,1.2,,,,,,,,,,,,,,,,,
2014Q1,26,113,.5,1.32,,,,,,,,,,,,,,,,,
2014Q1,29,110,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,30,104.9698896206,.5,1.31,,,,,,,,,,,,,,,,,
2014Q1,32,105,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,36,115,.5,,,,,,,,,,,,,,,,,,
2014Q1,37,110,.25,1.26,,,,,,,,,,,,,,,,,
2014Q1,38,104,.5,1.28,,,,,,,,,,,,,,,,,
2014Q1,41,,,,,,,,,,,,,,,,,,,,
2014Q1,45,,,,,,,,,,,,,,,,,,,,
2014Q1,47,108.3233333333,.25,1.24,,,,,,,,,,,,,,,,,
2014Q1,49,,.5,,,,,,,,,,,,,,,,,,
2014Q1,52,,.25,1.28,,,,,,,,,,,,,,,,,
2014Q1,54,100,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,56,102,.5,1.23,,,,,,,,,,,,,,,,,
2014Q1,57,,.5,,,,,,,,,,,,,,,,,,
2014Q1,58,,,,,,,,,,,,,,,,,,,,
2014Q1,68,103,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,70,,.25,1.22,,,,,,,,,,,,,,,,,
2014Q1,82,,.25,1.23,,,,,,,,,,,,,,,,,
2014Q1,84,96,.25,1.3,,,,,,,,,,,,,,,,,
2014Q1,85,110.1,.5,1.31,,,,,,,,,,,,,,,,,
2014Q1,88,103,.5,1.26,,,,,,,,,,,,,,,,,
2014Q1,89,107.0066666667,.5,1.32,,,,,,,,,,,,,,,,,
2014Q1,91,,.25,1.2,,,,,,,,,,,,,,,,,
2014Q1,92,,,,,,,,,,,,,,,,,,,,
2014Q1,93,108,.5,1.26,,,,,,,,,,,,,,,,,
2014Q1,94,119,.5,1.34,,,,,,,,,,,,,,,,,
2014Q1,95,104.9966666667,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,96,107,.5,1.37,,,,,,,,,,,,,,,,,
2014Q1,98,105,.5,1.28,,,,,,,,,,,,,,,,,
2014Q1,99,115,.5,1.27,,,,,,,,,,,,,,,,,
2014Q1,101,87.4609162281,.5,1.24,,,,,,,,,,,,,,,,,
2014Q1,102,112,.25,1.2195121951,,,,,,,,,,,,,,,,,
2014Q1,103,110,.5,1.25,,,,,,,,,,,,,,,,,
2014Q1,104,104,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,107,,.5,,,,,,,,,,,,,,,,,,
2014Q1,108,82,.5,1.31,,,,,,,,,,,,,,,,,
2014Q1,110,108,.5,1.3,,,,,,,,,,,,,,,,,
2014Q1,111,,,,,,,,,,,,,,,,,,,,
2014Q1,112,106.4355,.5,1.3247779626,,,,,,,,,,,,,,,,,
2014Q1,113,,.25,,,,,,,,,,,,,,,,,,
2014Q2,4,,.5,,,,,,,,,,,,,,,,,,
2014Q2,6,115,.5,1.25,,,,,,,,,,,,,,,,,
2014Q2,7,,,,,,,,,,,,,,,,,,,,
2014Q2,8,105,.5,1.35,,,,,,,,,,,,,,,,,
2014Q2,14,101,.75,,,,,,,,,,,,,,,,,,
2014Q2,15,107,,1.3,,,,,,,,,,,,,,,,,
2014Q2,16,99,.25,1.31,,,,,,,,,,,,,,,,,
2014Q2,22,100,.5,1.2,,,,,,,,,,,,,,,,,
2014Q2,23,118,.25,1.22,,,,,,,,,,,,,,,,,
2014Q2,24,106,.5,1.19,,,,,,,,,,,,,,,,,
2014Q2,26,105,.5,1.32,,,,,,,,,,,,,,,,,
2014Q2,29,110,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,30,105.490848,.5,1.31,,,,,,,,,,,,,,,,,
2014Q2,32,105.5,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,36,120,.75,,,,,,,,,,,,,,,,,,
2014Q2,37,115,.25,1.28,,,,,,,,,,,,,,,,,
2014Q2,38,106,.5,1.27,,,,,,,,,,,,,,,,,
2014Q2,41,,,,,,,,,,,,,,,,,,,,
2014Q2,45,,,,,,,,,,,,,,,,,,,,
2014Q2,47,107,.25,1.2211111111,,,,,,,,,,,,,,,,,
2014Q2,49,,.5,,,,,,,,,,,,,,,,,,
2014Q2,52,,.25,1.28,,,,,,,,,,,,,,,,,
2014Q2,54,110,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,56,101,.5,1.22,,,,,,,,,,,,,,,,,
2014Q2,57,,.5,,,,,,,,,,,,,,,,,,
2014Q2,58,,,,,,,,,,,,,,,,,,,,
2014Q2,68,103,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,70,,.25,,,,,,,,,,,,,,,,,,
2014Q2,82,,.25,1.22,,,,,,,,,,,,,,,,,
2014Q2,84,95,.25,1.29,,,,,,,,,,,,,,,,,
2014Q2,85,110.9,.5,1.293,,,,,,,,,,,,,,,,,
2014Q2,88,102,.5,1.25,,,,,,,,,,,,,,,,,
2014Q2,89,108,.5,1.32,,,,,,,,,,,,,,,,,
2014Q2,91,,.25,1.17,,,,,,,,,,,,,,,,,
2014Q2,92,,,,,,,,,,,,,,,,,,,,
2014Q2,93,110,.5,1.28,,,,,,,,,,,,,,,,,
2014Q2,94,123,.5,1.38,,,,,,,,,,,,,,,,,
2014Q2,95,103.2833333333,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,96,105,.5,1.38,,,,,,,,,,,,,,,,,
2014Q2,98,110,.5,1.26,,,,,,,,,,,,,,,,,
2014Q2,99,115,.5,1.26,,,,,,,,,,,,,,,,,
2014Q2,101,94.4577895263,.5,1.24,,,,,,,,,,,,,,,,,
2014Q2,102,106,.25,1.2345679012,,,,,,,,,,,,,,,,,
2014Q2,103,115,.5,1.27,,,,,,,,,,,,,,,,,
2014Q2,104,102,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,107,,.5,,,,,,,,,,,,,,,,,,
2014Q2,108,80,.5,1.31,,,,,,,,,,,,,,,,,
2014Q2,110,108,.5,1.3,,,,,,,,,,,,,,,,,
2014Q2,111,,,,,,,,,,,,,,,,,,,,
2014Q2,112,108.6666666667,.5,1.2967776703,,,,,,,,,,,,,,,,,
2014Q2,113,,.25,,,,,,,,,,,,,,,,,,
2015,4,,.6,,,,,,,,,,,,,,,,,,
2015,6,115,.75,1.25,2,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,105,.69,1.35,1.9,,,,,,,,,,,,,,,,
2015,14,110,1,,,,,,,,,,,,,,,,,,
2015,15,111,,,,,,,,,,,,,,,,,,,
2015,16,95,.75,1.33,1.8,,,,,,,,,,,,,,,,
2015,22,105,1.25,1.25,2,,,,,,,,,,,,,,,,
2015,23,118,.55,1.2,2.5,,,,,,,,,,,,,,,,
2015,24,105,.75,1.1,1.3,,,,,,,,,,,,,,,,
2015,26,,,,,,,,,,,,,,,,,,,,
2015,29,113,.75,1.3,2,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,32,106.5,.5,1.3,,,,,,,,,,,,,,,,,
2015,36,125,1,,2.5,,,,,,,,,,,,,,,,
2015,37,118,.8,1.32,,,,,,,,,,,,,,,,,
2015,38,109.1,.5,1.24,1.8,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,,,,,,,,,,,,,,,,,
2015,49,,.75,,,,,,,,,,,,,,,,,,
2015,52,,.75,,,,,,,,,,,,,,,,,,
2015,54,110,.5,1.3,,,,,,,,,,,,,,,,,
2015,56,100,.75,1.21,,,,,,,,,,,,,,,,,
2015,57,,1,,,,,,,,,,,,,,,,,,
2015,58,119,1,1.42,1.7,,,,,,,,,,,,,,,,
2015,68,106,.7,1.3,,,,,,,,,,,,,,,,,
2015,70,,,,1.8,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,93.8,.9,1.3,2.4,,,,,,,,,,,,,,,,
2015,85,115.025,.958,1.329,,,,,,,,,,,,,,,,,
2015,88,100,.56,1.22,1.8,,,,,,,,,,,,,,,,
2015,89,111.48,.67,1.33,,,,,,,,,,,,,,,,,
2015,91,,.75,1.2,1,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,114,.75,1.3,2.2,,,,,,,,,,,,,,,,
2015,94,138,.73,1.49,2.4,,,,,,,,,,,,,,,,
2015,95,96.6583333333,.75,1.35,2,,,,,,,,,,,,,,,,
2015,96,104,.61,,,,,,,,,,,,,,,,,,
2015,98,115,1,1.35,2.5,,,,,,,,,,,,,,,,
2015,99,120,1.25,1.25,1.7,,,,,,,,,,,,,,,,
2015,101,104.2525053189,.5,1.24,1,,,,,,,,,,,,,,,,
2015,102,114.25,.5,1.2048192771,,,,,,,,,,,,,,,,,
2015,103,120,1,1.35,,,,,,,,,,,,,,,,,
2015,104,96,.75,1.3,,,,,,,,,,,,,,,,,
2015,107,,.8,,2.2,,,,,,,,,,,,,,,,
2015,108,81,.88,1.31,2.4,,,,,,,,,,,,,,,,
2015,110,108,,1.3,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,105.7,.75,1.21,2,,,,,,,,,,,,,,,,
2015,113,,.25,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.2,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,,,,2.2,,,,,,,,,,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,
2018,16,,,,2.2,,,,,,,,,,,,,,,,
2018,22,,,,2.2,,,,,,,,,,,,,,,,
2018,23,,,,2.5,,,,,,,,,,,,,,,,
2018,24,,,,1.5,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,
2018,29,,,,2.3,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,36,,,,3,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,,,,1.9,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,
2018,56,,,,,,,,,,,,,,,,,,,,
2018,57,,,,,,,,,,,,,,,,,,,,
2018,58,,,,2.6,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,2.3,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,,,,2.7,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,
2018,88,,,,1.9,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,,,,2.5,,,,,,,,,,,,,,,,
2018,94,,,,2.6,,,,,,,,,,,,,,,,
2018,95,,,,2,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,,,,3.2,,,,,,,,,,,,,,,,
2018,99,,,,1.8,,,,,,,,,,,,,,,,
2018,101,,,,1.1,,,,,,,,,,,,,,,,
2018,102,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,,,,,,,,,,,,,,,,,,,,
2018,107,,,,2.7,,,,,,,,,,,,,,,,
2018,108,,,,2.1,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,2,,,,,,,,,,,,,,,,
2018,113,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2013Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,1,1.5,,,,,,20,80,,,,,,,,,,,,
2013,2,1.4,,,,,,60,40,,,,,,,,,,,,
2013,3,1.2,,,,,,,,,,,,,,,,,,,
2013,4,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2013,5,1.4,,,5,10,20,25,25,10,5,,,,,,,,,,
2013,6,1.5,,,,,,40,60,,,,,,,,,,,,
2013,7,1.2,,,,,,,,,,,,,,,,,,,
2013,8,1.5,,,,,,47,53,,,,,,,,,,,,
2013,14,1.4,,,,,,,,,,,,,,,,,,,
2013,15,1.5,,,,,,25,75,,,,,,,,,,,,
2013,16,1.4,0,0,0,2,11,36,34,9,6,2,0,0,,,,,,,
2013,20,1.5,,,,,,45,55,,,,,,,,,,,,
2013,22,1.4,,,,,,70,30,,,,,,,,,,,,
2013,23,1.5,,,,,,45,55,,,,,,,,,,,,
2013,24,1.5,,,,5,14.5,28,30,15,5,2.5,,,,,,,,,
2013,26,1.5,,,,,5,45,45,5,,,,,,,,,,,
2013,29,1.4,,,,,10,60,30,,,,,,,,,,,,
2013,31,1.3,,,,,,70,30,,,,,,,,,,,,
2013,32,1.4,,,,1,15,42,32,9,1,,,,,,,,,,
2013,35,1.5,,,,,,40,60,,,,,,,,,,,,
2013,37,1.5,,,,,,40,60,,,,,,,,,,,,
2013,38,1.5,,,,,,10,80,10,,,,,,,,,,,
2013,39,1.4,,,,,,80,20,,,,,,,,,,,,
2013,41,1.5,,,,,,10,70,20,,,,,,,,,,,
2013,45,1.6,,,,,,12,88,,,,,,,,,,,,
2013,47,1.4,0,0,0,0,15,70,15,0,0,0,0,0,,,,,,,
2013,48,1.5,,,,,,45,55,,,,,,,,,,,,
2013,52,1.5,0,0,1,1,9,35,40,12,1,1,0,0,,,,,,,
2013,54,1.4,,,,,5,50,45,,,,,,,,,,,,
2013,57,1.6,,,,,,,,,,,,,,,,,,,
2013,58,1.6,,,,,1,48,50,1,,,,,,,,,,,
2013,67,.8,.5,1,3,5,8,20,31.5,15,8,5,2,1,,,,,,,
2013,68,1.5,,,,,15,30,40,15,,,,,,,,,,,
2013,70,1.5,,,,,,40,60,,,,,,,,,,,,
2013,82,1.5,,,,,,,,,,,,,,,,,,,
2013,84,1.5,0,0,0,0,0,48,52,0,0,0,0,0,,,,,,,
2013,85,1.4968494169,0,0,0,0,.0000007203,25.1909094091,74.8083494055,.0007404651,0,0,0,0,,,,,,,
2013,89,1.4,,,,5,10,40,30,10,5,,,,,,,,,,
2013,91,1.5,0,0,0,0,2.5,45,50,2.5,0,0,0,0,,,,,,,
2013,92,1.4143050566,0,0,0,0,0,80.3073803622,19.6926196378,0,0,0,0,0,,,,,,,
2013,93,1.6,,,,,,35,60,5,,,,,,,,,,,
2013,94,1.4,,,,1,3,50,40,6,,,,,,,,,,,
2013,95,1.35,0,0,0,5,14,45,22,10,4,0,0,0,,,,,,,
2013,96,1.5,,,,,5,44,46,5,,,,,,,,,,,
2013,98,1.4,,,,,,65,35,,,,,,,,,,,,
2013,99,1.4,,,,,,60,40,,,,,,,,,,,,
2013,101,1.4,,,,,5,90,5,,,,,,,,,,,,
2013,103,1.5,,,,,,40,60,,,,,,,,,,,,
2013,104,1.5,0,0,0,0,10,35,50,5,0,0,0,0,,,,,,,
2013,107,1.4143050566,0,0,0,0,0,80.3073803622,19.6926196378,0,0,0,0,0,,,,,,,
2013,110,1.5,0,0,0,0,.0000298906,35.2707807093,64.6854453809,.0437440192,0,0,0,0,,,,,,,
2013,111,1.4,,,,,,100,,,,,,,,,,,,,
2013,112,1.5,,,,,10,25,40,15,10,,,,,,,,,,
2013,113,1.7,,,,,15,25,35,20,5,,,,,,,,,,
2014,1,1.5,,,,,5,20,70,5,,,,,,,,,,,
2014,2,1.6,,,,,11,38,40,11,,,,,,,,,,,
2014,3,1.5,,,,,,,,,,,,,,,,,,,
2014,4,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2014,5,1.2,,,5,10,25,25,20,10,5,,,,,,,,,,
2014,6,1.5,,,,,,30,60,10,,,,,,,,,,,
2014,7,1.2,,,,,,,,,,,,,,,,,,,
2014,8,1.5,,,2,5,15,30,31,12,5,,,,,,,,,,
2014,14,1.6,,,,,,,,,,,,,,,,,,,
2014,15,1.5,,,,,5,35,50,10,,,,,,,,,,,
2014,16,1.3,1,2,3,8,14,20,18,13,10,7,3,1,,,,,,,
2014,20,1.4,,,,10,25,35,25,5,,,,,,,,,,,
2014,22,1.2,,,,10,15,50,20,5,,,,,,,,,,,
2014,23,1.5,,,,5,15,25,30,20,5,,,,,,,,,,
2014,24,1.4,,,2.5,8,20,24,22,12.5,8.5,2.5,,,,,,,,,
2014,26,1.6,,,,,5,25,45,20,5,,,,,,,,,,
2014,29,1.6,,,,,,40,50,10,,,,,,,,,,,
2014,31,1.5,,,,,,30,50,20,,,,,,,,,,,
2014,32,1.4,,,1,5,21,27,24,13,8,1,,,,,,,,,
2014,35,1.6,,,,,,20,70,10,,,,,,,,,,,
2014,37,1.9,,,,,2,34,58,6,,,,,,,,,,,
2014,38,1.4,,,,,10,60,30,,,,,,,,,,,,
2014,39,1.5,,,,,10,35,40,15,,,,,,,,,,,
2014,41,1.5,,,,,,,70,30,,,,,,,,,,,
2014,45,1.5,,,,,,35,65,,,,,,,,,,,,
2014,47,1.4,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,
2014,48,1.2,,,,,10,80,10,,,,,,,,,,,,
2014,52,1.3,0,0,1,7,20,32,26,10,3,1,0,0,,,,,,,
2014,54,1.6,,,,,15,20,30,20,15,,,,,,,,,,
2014,57,1.7,,,,,,,,,,,,,,,,,,,
2014,58,1.5,,,,,,30,55,15,,,,,,,,,,,
2014,67,1.7,.5,1,3,5,8,28,23.5,15,8,5,2,1,,,,,,,
2014,68,1.4,,,,,20,35,30,15,,,,,,,,,,,
2014,70,1,,,,,30,60,10,,,,,,,,,,,,
2014,82,1.3,,,,,,,,,,,,,,,,,,,
2014,84,1.6,0,0,0,0,5,27,45,18,5,0,0,0,,,,,,,
2014,85,1.4060079946,.0057771006,.0956006464,.9239848696,5.0593090033,15.7298145877,27.8167739585,28.0056429958,16.0525821732,5.233702975,.9689479462,.1016341581,.0062295856,,,,,,,
2014,89,1.4,,,2.5,10,15,30,20,10,10,2.5,,,,,,,,,
2014,91,1,0,0,0,15,37.5,37.5,10,0,0,0,0,0,,,,,,,
2014,92,1.2339935588,.0411555769,.4300598588,2.7615916579,10.3558029097,22.7150869698,26.3774868386,23.1341362437,11.283769654,2.3914397242,.4641337795,.0429516853,.0023851016,,,,,,,
2014,93,2,,,,,,5,30,60,5,,,,,,,,,,
2014,94,1.9,,,1,3,6,12,30,26,10,8,4,,,,,,,,
2014,95,1.615,0,0,0,6,9,22,35,18,7,3,0,0,,,,,,,
2014,96,1.3,,,,,7,40,30,18,5,,,,,,,,,,
2014,98,1.3,,,,,15,50,25,10,,,,,,,,,,,
2014,99,1.4,,,,,,60,40,,,,,,,,,,,,
2014,101,1.5,,,,,,10,80,10,,,,,,,,,,,
2014,103,1.5,,,,2.5,12.5,30,35,15,5,,,,,,,,,,
2014,104,1.5,0,0,0,5,15,30,35,10,5,0,0,0,,,,,,,
2014,107,1.2339935588,.0411555769,.4300598588,2.7615916579,10.3558029097,22.7150869698,26.3774868386,23.1341362437,11.283769654,2.3914397242,.4641337795,.0429516853,.0023851016,,,,,,,
2014,110,1.6,0,.0000000044,.0000268121,.020095535,1.9302430537,25.8176937294,53.4138190764,17.9018660779,.9099351328,.0063150278,.0000055499,.0000000006,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2014,113,1.4,,,,5,20,30,25,15,5,,,,,,,,,,
2014Sep,1,1.5,,,,,5,20,70,5,,,,,,,,,,,
2014Sep,2,1.6,,,,2,12,34,38,12,2,,,,,,,,,,
2014Sep,3,1.6,,,,,,,,,,,,,,,,,,,
2014Sep,4,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2014Sep,5,1.2,,,5,10,25,25,20,10,5,,,,,,,,,,
2014Sep,6,1.6,,,,,5,40,50,5,,,,,,,,,,,
2014Sep,7,,,,,,,,,,,,,,,,,,,,
2014Sep,8,1.5,,,2,5,15,30,31,12,5,,,,,,,,,,
2014Sep,14,1.7,,,,,,,,,,,,,,,,,,,
2014Sep,15,1.5,,,,,5,35,50,10,,,,,,,,,,,
2014Sep,16,1.3,1,2,2,8,16,21,16,13,10,7,3,1,,,,,,,
2014Sep,20,1.4,,,,10,25,35,25,5,,,,,,,,,,,
2014Sep,22,1.3,,,,10,15,50,20,5,,,,,,,,,,,
2014Sep,23,1.4,,,,1,13,25,30,20,10,1,,,,,,,,,
2014Sep,24,1.6,,,,8,12.5,22.5,25,17.5,10,4.5,,,,,,,,,
2014Sep,26,1.8,,,,,5,20,45,25,5,,,,,,,,,,
2014Sep,29,1.6,,,,,,40,50,10,,,,,,,,,,,
2014Sep,31,1.7,,,,,5,10,40,30,10,5,,,,,,,,,
2014Sep,32,,,,,,,,,,,,,,,,,,,,
2014Sep,35,,,,,,,,,,,,,,,,,,,,
2014Sep,37,1.9,,,,,3,42,50,5,,,,,,,,,,,
2014Sep,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2014Sep,39,1.6,,,,,5,35,45,15,,,,,,,,,,,
2014Sep,41,,,,,,,,,,,,,,,,,,,,
2014Sep,45,,,,,,,,,,,,,,,,,,,,
2014Sep,47,1.5,,,,,,,,,,,,,,,,,,,
2014Sep,48,1.1,,,,,15,75,10,,,,,,,,,,,,
2014Sep,52,1.2,0,0,1,9,23,32,23,9,2,1,0,0,,,,,,,
2014Sep,54,1.5,,,,,15,20,30,20,15,,,,,,,,,,
2014Sep,57,1.4,,,,,,,,,,,,,,,,,,,
2014Sep,58,,,,,,,,,,,,,,,,,,,,
2014Sep,67,,,,,,,,,,,,,,,,,,,,
2014Sep,68,1.2,,,,,25,46,24,5,,,,,,,,,,,
2014Sep,70,,,,,,,,,,,,,,,,,,,,
2014Sep,82,1.2,,,,,,,,,,,,,,,,,,,
2014Sep,84,,,,,,,,,,,,,,,,,,,,
2014Sep,85,1.4220135367,.015735755,.177750409,1.2906254976,5.7301262998,15.5771792072,25.9541995146,26.5189164041,16.6166453897,6.3819639164,1.5009667565,.2158830325,.0200078176,,,,,,,
2014Sep,89,1.4,,,2.5,10,15,25,20,15,10,2.5,,,,,,,,,
2014Sep,91,1.1,0,0,0,17.5,35,40,7.5,0,0,0,0,0,,,,,,,
2014Sep,92,1.2186278944,.7148539943,2.172366269,6.0350785711,12.452690689,19.0872932162,19.6197463473,18.9504551182,13.1116673293,5.0601456405,2.1083060311,.5592713964,.1281253976,,,,,,,
2014Sep,93,1.8,,,,,,7.5,60,30,2.5,,,,,,,,,,
2014Sep,94,2,,,,3,8,15,21,24,12,9,5,3,,,,,,,
2014Sep,95,1.69,0,0,0,3,8,20,38,21,8,2,0,0,,,,,,,
2014Sep,96,1.4,,,,5,10,35,25,20,5,,,,,,,,,,
2014Sep,98,1.3,,,,5,18,40,20,15,2,,,,,,,,,,
2014Sep,99,1.5,,,,,,,,,,,,,,,,,,,
2014Sep,101,1.5,,,,,,10,70,20,,,,,,,,,,,
2014Sep,103,1.7,,,,2.5,7.5,30,40,15,5,,,,,,,,,,
2014Sep,104,,,,,,,,,,,,,,,,,,,,
2014Sep,107,1.2186278944,.7148539943,2.172366269,6.0350785711,12.452690689,19.0872932162,19.6197463473,18.9504551182,13.1116673293,5.0601456405,2.1083060311,.5592713964,.1281253976,,,,,,,
2014Sep,110,1.7,.0868056563,.2947016276,1.4583409117,4.7377889384,11.0926300719,18.7216815549,22.7811922028,19.9873851664,12.6434514112,5.7655941706,1.8949138292,.535514459,,,,,,,
2014Sep,111,,,,,,,,,,,,,,,,,,,,
2014Sep,112,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2014Sep,113,1.4,,,,5,15,30,25,20,5,,,,,,,,,,
2015,1,1.7,,,,,,15,80,5,,,,,,,,,,,
2015,2,1.8,,,,6,14,26,30,16,8,,,,,,,,,,
2015,3,1,,,,,,,,,,,,,,,,,,,
2015,4,1.7,,,,5,15,20,25,20,10,5,,,,,,,,,
2015,5,1.5,,1,4,10,20,25,25,9,5,1,,,,,,,,,
2015,6,1.8,,,,,,10,50,30,10,,,,,,,,,,
2015,7,1.2,,,,,,,,,,,,,,,,,,,
2015,8,1.6,,1,3,4,10,25,28,18,6,3,2,,,,,,,,
2015,14,2,,,,,,,,,,,,,,,,,,,
2015,15,1.8,,,,,,20,35,30,15,,,,,,,,,,
2015,16,1.5,1,2,3,8,12,16,18,16,12,8,3,1,,,,,,,
2015,20,1.7,,,,5,15,23,32,20,5,,,,,,,,,,
2015,22,1.4,,,,10,20,40,20,10,,,,,,,,,,,
2015,23,1.8,,,,1,5,16,27,25,17,7,2,,,,,,,,
2015,24,1.5,,2,6.5,10,12,16.5,18,16,10,6,3,,,,,,,,
2015,26,1.8,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2015,29,1.6,,,,,,40,50,10,,,,,,,,,,,
2015,31,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,2,,,,,1,10,40,43,6,,,,,,,,,,
2015,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.6,,,,,5,30,45,15,5,,,,,,,,,,
2015,41,1.6,,,,,,,70,30,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,1.6,0,0,0,0,7.5,17.5,50,17.5,7.5,0,0,0,,,,,,,
2015,48,1,,,,,45,55,,,,,,,,,,,,,
2015,52,1.3,0,0,4,10,17,25,20,13,7,3,1,0,,,,,,,
2015,54,2,,,,,15,20,25,25,10,5,,,,,,,,,
2015,57,1.8,,,,,,,,,,,,,,,,,,,
2015,58,1.5,,,,,,25,50,25,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,1.3,,,,,25,35,30,6,4,,,,,,,,,,
2015,70,.9,,,,,55,45,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.9,0,0,0,0,7,17,27,26,16,6,1,0,,,,,,,
2015,85,1.5544238047,.0895540356,.4732988249,2.0175969685,6.1404237501,13.346779868,20.724233356,22.9915625978,18.2247644143,10.3210641676,4.1751688982,1.2061049291,.2894481899,,,,,,,
2015,89,1.8,,,2.5,2.5,10,20,25,15,15,5,2.5,2.5,,,,,,,
2015,91,1.1,0,0,0,10,35,40,15,0,0,0,0,0,,,,,,,
2015,92,1.3749623672,.1094893841,.6701481393,3.0283607034,9.1470380397,18.4776242145,22.4223998573,23.2308396937,15.5760002678,5.2277348127,1.7382385613,.3273206528,.0448056734,,,,,,,
2015,93,2,,,,,,10,20,62.5,7.5,,,,,,,,,,
2015,94,2.4,,,,2,5,7,15,24,20,12,10,5,,,,,,,
2015,95,1.6,0,0,2,6,9,18,38,15,9,3,0,0,,,,,,,
2015,96,1.4,,,,7,13,35,25,12,8,,,,,,,,,,
2015,98,1.8,,,,,2,18,40,25,10,5,,,,,,,,,
2015,99,2,,,,,,,30,60,10,,,,,,,,,,
2015,101,1.7,,,,,,10,70,20,,,,,,,,,,,
2015,103,2,,,,2.5,7.5,15,25,30,17.5,2.5,,,,,,,,,
2015,104,1.7,0,0,0,0,10,25,30,20,10,5,0,0,,,,,,,
2015,107,1.3749623672,.1094893841,.6701481393,3.0283607034,9.1470380397,18.4776242145,22.4223998573,23.2308396937,15.5760002678,5.2277348127,1.7382385613,.3273206528,.0448056734,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2015,113,1.4,,,,10,20,30,20,15,5,,,,,,,,,,
2015Sep,1,1.7,,,,,,15,80,5,,,,,,,,,,,
2015Sep,2,1.8,,,,8,14,24,28,16,10,,,,,,,,,,
2015Sep,3,1,,,,,,,,,,,,,,,,,,,
2015Sep,4,1.8,,,,5,15,20,25,20,10,5,,,,,,,,,
2015Sep,5,1.8,,1,4,10,20,25,25,9,5,1,,,,,,,,,
2015Sep,6,1.8,,,,,,5,45,45,5,,,,,,,,,,
2015Sep,7,,,,,,,,,,,,,,,,,,,,
2015Sep,8,1.6,,1,3,4,10,25,28,18,6,3,2,,,,,,,,
2015Sep,14,2,,,,,,,,,,,,,,,,,,,
2015Sep,15,1.7,,,,,5,30,40,20,5,,,,,,,,,,
2015Sep,16,1.5,1,2,3,8,12,17,18,15,12,8,3,1,,,,,,,
2015Sep,20,1.7,,,,5,15,23,32,20,5,,,,,,,,,,
2015Sep,22,1.4,,,,10,20,40,20,10,,,,,,,,,,,
2015Sep,23,1.8,,,,2,10,19,25,20,15,7,2,,,,,,,,
2015Sep,24,1.95,,,,,10,13.5,27,27,14.5,5,3,,,,,,,,
2015Sep,26,1.8,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2015Sep,29,1.6,,,,,,40,40,20,,,,,,,,,,,
2015Sep,31,2.1,,,,,5,10,30,40,10,5,,,,,,,,,
2015Sep,32,,,,,,,,,,,,,,,,,,,,
2015Sep,35,,,,,,,,,,,,,,,,,,,,
2015Sep,37,2,,,,,,9,42,46,3,,,,,,,,,,
2015Sep,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2015Sep,39,1.6,,,,,,30,45,20,5,,,,,,,,,,
2015Sep,41,,,,,,,,,,,,,,,,,,,,
2015Sep,45,,,,,,,,,,,,,,,,,,,,
2015Sep,47,1.5,,,,,,,,,,,,,,,,,,,
2015Sep,48,1,,,,,45,55,,,,,,,,,,,,,
2015Sep,52,1.3,0,0,4,10,17,25,20,13,7,3,1,0,,,,,,,
2015Sep,54,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2015Sep,57,1.8,,,,,,,,,,,,,,,,,,,
2015Sep,58,,,,,,,,,,,,,,,,,,,,
2015Sep,67,,,,,,,,,,,,,,,,,,,,
2015Sep,68,1.3,,,,,25,40,21,9,5,,,,,,,,,,
2015Sep,70,,,,,,,,,,,,,,,,,,,,
2015Sep,82,,,,,,,,,,,,,,,,,,,,
2015Sep,84,,,,,,,,,,,,,,,,,,,,
2015Sep,85,1.5840603748,.14305075,.6187208623,2.3042476948,6.3490172556,12.9456878017,19.5369648675,21.824544863,18.0468368007,11.0459940169,5.0038650692,1.6773516523,.503718366,,,,,,,
2015Sep,89,1.8,,,2.5,5,10,15,25,20,12.5,5,2.5,2.5,,,,,,,
2015Sep,91,1.2,0,0,0,7.5,35,45,12.5,0,0,0,0,0,,,,,,,
2015Sep,92,1.401350313,.7600943242,1.9696797964,5.0997836451,10.2805172498,16.1371059157,17.7140321002,19.0814631598,15.6209158354,7.4635364837,3.9548714988,1.4188807083,.4991192826,,,,,,,
2015Sep,93,1.9,,,,,,2.5,55,35,7.5,,,,,,,,,,
2015Sep,94,2.5,,,,2,4,9,12,18,25,16,8,6,,,,,,,
2015Sep,95,1.52,0,0,3,5,8,24,36,18,5,1,0,0,,,,,,,
2015Sep,96,1.5,,,,5,12,25,30,17,8,3,,,,,,,,,
2015Sep,98,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2015Sep,99,,,,,,,,,,,,,,,,,,,,
2015Sep,101,,,,,,,,,,,,,,,,,,,,
2015Sep,103,2.1,,,,2.5,7.5,15,25,30,17.5,2.5,,,,,,,,,
2015Sep,104,,,,,,,,,,,,,,,,,,,,
2015Sep,107,1.401350313,.7600943242,1.9696797964,5.0997836451,10.2805172498,16.1371059157,17.7140321002,19.0814631598,15.6209158354,7.4635364837,3.9548714988,1.4188807083,.4991192826,,,,,,,
2015Sep,110,,,,,,,,,,,,,,,,,,,,
2015Sep,111,,,,,,,,,,,,,,,,,,,,
2015Sep,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2015Sep,113,1.4,,,,10,20,30,20,15,5,,,,,,,,,,
2018,1,1.9,,,,,,5,90,5,,,,,,,,,,,
2018,2,2,,,,2,4,9,22,32,20,7,4,,,,,,,,
2018,3,1.8,,,,,,,,,,,,,,,,,,,
2018,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,5,2,,1,3,10,15,25,25,15,5,1,,,,,,,,,
2018,6,2,,,,,,,50,50,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,2,,,1,2,9,17,23,25,15,5,2,1,,,,,,,
2018,14,2,,,,,,,,,,,,,,,,,,,
2018,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2018,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2018,20,2,,,,,5,20,30,35,10,,,,,,,,,,
2018,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2018,23,2.5,,,,2,5,8,17,19,22,19,8,,,,,,,,
2018,24,2,,,3.5,5,10,11.5,16,18,16.5,11,6.5,2,,,,,,,
2018,26,1.9,,,,2.5,10,20,30,22.5,10,5,,,,,,,,,
2018,29,2,,,,,,30,30,40,,,,,,,,,,,
2018,31,2,,,,,5,20,30,35,10,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,2.4,,,,,,2,10,44,34,10,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,1.9,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,48,1,,,,,45,55,,,,,,,,,,,,,
2018,52,2.2,0,0,1,5,8,12,16,18,16,12,7,5,,,,,,,
2018,54,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,58,1.9,,,,,,25,50,25,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.7,,,,,15,25,25,15,15,5,,,,,,,,,
2018,70,1.8,,,,,,45,55,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578886,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2018,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2018,91,1.8,0,0,0,5,12.5,30,35,12.5,5,0,0,0,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,,10,25,55,10,,,,,,,,,,
2018,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2018,95,1.835,0,0,0,0,6,12,50,13,19,0,0,0,,,,,,,
2018,96,1.5,,,,,,,,,,,,,,,,,,,
2018,98,2.2,,,,,,10,25,35,20,10,,,,,,,,,
2018,99,2.2,,,,,,,25,50,25,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2018,104,2,0,0,0,0,5,15,25,30,15,10,0,0,,,,,,,
2018,107,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2018,110,2,.0794564641,.2307038292,1.043272518,3.2536166714,7.7383002985,14.0377525583,19.4252474735,20.5058176995,16.5132786458,10.1442220393,4.7533186076,2.2750131948,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2.5,,,,,,5,20,35,30,10,,,,,,,,,
2018,113,1.4,,,,5,15,31,29,15,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2013,1,-.5,,5,90,5,,,,,,,,,,,,,,,
2013,2,-.3,,15,70,15,,,,,,,,,,,,,,,
2013,3,-.2,5,15,55,20,5,,,,,,,,,,,,,,
2013,4,-.5,,35,40,25,,,,,,,,,,,,,,,
2013,5,-.5,2,26,35,25,10,2,,,,,,,,,,,,,
2013,6,-.5,,30,70,,,,,,,,,,,,,,,,
2013,7,-.5,,,,,,,,,,,,,,,,,,,
2013,8,-.3,5,32,53,8,2,,,,,,,,,,,,,,
2013,14,-.4,,,,,,,,,,,,,,,,,,,
2013,15,-.5,,10,90,,,,,,,,,,,,,,,,
2013,16,-.2,5,20,40,30,4,1,0,0,0,0,0,0,,,,,,,
2013,20,-.4,,10,90,,,,,,,,,,,,,,,,
2013,22,-.3,,25,75,,,,,,,,,,,,,,,,
2013,23,-.4,,30,50,20,,,,,,,,,,,,,,,
2013,24,-.2460585274,10,22.5,27.5,22.5,17.5,,,,,,,,,,,,,,
2013,26,-.4,15,20,30,20,10,5,,,,,,,,,,,,,
2013,29,-.4,,20,60,20,,,,,,,,,,,,,,,
2013,31,-.3,,10,50,40,,,,,,,,,,,,,,,
2013,32,-.4,3,39,40,14,3,1,,,,,,,,,,,,,
2013,35,-.4,,20,80,,,,,,,,,,,,,,,,
2013,37,-.4,,35,65,,,,,,,,,,,,,,,,
2013,38,-.5,,10,80,10,,,,,,,,,,,,,,,
2013,39,-.3,,10,90,,,,,,,,,,,,,,,,
2013,41,-.4,,,70,30,,,,,,,,,,,,,,,
2013,45,-.5,,50,50,,,,,,,,,,,,,,,,
2013,47,-.4,0,10,80,10,0,0,0,0,0,0,0,0,,,,,,,
2013,48,-.3,,,100,,,,,,,,,,,,,,,,
2013,52,-.3,3,23,46,23,3,1,1,0,0,0,0,0,,,,,,,
2013,54,-.5,,45,55,,,,,,,,,,,,,,,,
2013,57,-.3,,,,,,,,,,,,,,,,,,,
2013,58,-.5,,40,50,10,,,,,,,,,,,,,,,
2013,67,-.3,5,18,51.36,18,5,2,.5,.1,.01,.01,.01,.01,,,,,,,
2013,68,-.5,20,35,25,15,5,,,,,,,,,,,,,,
2013,70,-.5,,20,80,,,,,,,,,,,,,,,,
2013,82,-.3,,,,,,,,,,,,,,,,,,,
2013,84,-.4,.9803921569,29.4117647059,68.6274509803,.9803921569,0,0,0,0,0,0,0,0,,,,,,,
2013,85,-.357965395,.0103558822,11.3002694508,78.8338376751,9.8479993791,.0075375969,.0000000159,0,0,0,0,0,0,,,,,,,
2013,89,-.4,10,30,40,15,5,,,,,,,,,,,,,,
2013,91,-.4,0,5,95,0,0,0,0,0,0,0,0,0,,,,,,,
2013,92,-.2314890546,7.5006111096,23.2495530257,36.0208626657,24.6968607377,7.4784982512,.9718604935,.0795604821,.0021776566,.0000154511,.0000001265,.0000000003,0,,,,,,,
2013,93,-.4,,30,65,5,,,,,,,,,,,,,,,
2013,94,-.5,4.5,25,70,.5,,,,,,,,,,,,,,,
2013,95,-.425642281,1,36,62,1,0,0,0,0,0,0,0,0,,,,,,,
2013,96,-.2,10,35,55,,,,,,,,,,,,,,,,
2013,98,-.5,,30,70,,,,,,,,,,,,,,,,
2013,99,-.4,,30,70,,,,,,,,,,,,,,,,
2013,101,-.4,,5,95,,,,,,,,,,,,,,,,
2013,103,-.3,,20,70,10,,,,,,,,,,,,,,,
2013,104,-.4,5,35,55,5,0,0,0,0,0,0,0,0,,,,,,,
2013,107,-.256699748,.0023450374,6.6142042538,78.9401218163,14.4289475255,.0143813373,.0000000297,0,0,0,0,0,0,,,,,,,
2013,110,-.4,7.6542313179,24.0409347972,44.5546093192,20.9109640571,2.7410399477,.0973116248,.0009067702,.0000021646,.0000000013,0,0,0,,,,,,,
2013,111,-.4,,,100,,,,,,,,,,,,,,,,
2013,112,-.5,10,20,40,20,10,,,,,,,,,,,,,,
2013,113,-.7,10,45,40,5,0,0,0,,,,,,,,,,,,
2014,1,.9,,,5,10,70,10,5,,,,,,,,,,,,
2014,2,1.3,,1,5,12,19,25,20,12,5,1,,,,,,,,,
2014,3,1.4,2.5,2.5,5,10,20,25,20,10,5,,,,,,,,,,
2014,4,1,,,5,10,25,25,20,10,5,0,0,,,,,,,,
2014,5,1.2,1,3,10,15,20,30,15,5,1,,,,,,,,,,
2014,6,1,,,5,20,25,45,5,,,,,,,,,,,,
2014,7,1,,,,,,,,,,,,,,,,,,,
2014,8,1,3,5,7,15,20,25,15,8,2,,,,,,,,,,
2014,14,1.5,,,,,,,,,,,,,,,,,,,
2014,15,1.2,,,5,10,20,30,25,10,,,,,,,,,,,
2014,16,1.1,6,5,9,13,18,21,14,6,4,2,2,0,,,,,,,
2014,20,1.2,,,,10,30,40,20,,,,,,,,,,,,
2014,22,1,,,,10,20,50,20,,,,,,,,,,,,
2014,23,.7,,5,10,15,25,20,15,9,1,,,,,,,,,,
2014,24,1.1555096798,,2.5,6.5,15,16,22.5,16.5,13,8,,,,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,29,.7,,,10,20,40,30,,,,,,,,,,,,,
2014,31,.8,,,,15,50,30,5,,,,,,,,,,,,
2014,32,1.1,,,3,15,23,27,24,6,2,,,,,,,,,,
2014,35,1,,,,10,30,50,10,,,,,,,,,,,,
2014,37,1,,,5,20,34,38,3,,,,,,,,,,,,
2014,38,.9,,,,20,60,20,,,,,,,,,,,,,
2014,39,1,,,,15,25,40,20,,,,,,,,,,,,
2014,41,1,,,,,20,70,10,,,,,,,,,,,,
2014,45,1.2,,,,,15,80,5,,,,,,,,,,,,
2014,47,.8,0,0,0,20,50,30,0,0,0,0,0,0,,,,,,,
2014,48,1.1,,,,,45,55,,,,,,,,,,,,,
2014,52,1.1,0,1,4,13,23,27,19,9,3,1,0,0,,,,,,,
2014,54,1,,,5,20,35,35,5,,,,,,,,,,,,
2014,57,1.4,,,,,,,,,,,,,,,,,,,
2014,58,1.7,,,,5,15,20,40,20,,,,,,,,,,,
2014,67,.9,1,2,5,15,32,27,11.8,5,1,.1,.05,.05,,,,,,,
2014,68,1.1,,,5,11,19,30,25,10,,,,,,,,,,,
2014,70,.8,,,,,55,45,,,,,,,,,,,,,
2014,82,.8,,,,,,,,,,,,,,,,,,,
2014,84,.8,1,1,6,18,33,30,10,1,0,0,0,0,,,,,,,
2014,85,1.0941184893,1.4113446194,3.1007938601,7.1094426051,12.7588141331,17.9237600123,19.7111015689,16.9691845454,11.4359158991,6.0328002695,2.4909797859,.8049669987,.2508957025,,,,,,,
2014,89,1,,2.5,7.5,15,20,25,15,10,5,,,,,,,,,,
2014,91,.9,0,0,10,30,35,20,5,0,0,0,0,0,,,,,,,
2014,92,1.0726803173,4.6176697145,5.4608714817,9.1073665301,12.9091307501,15.5517794921,14.388214645,14.1548569153,11.4883093503,5.9522368187,3.6922771816,1.7040699192,.9732172014,,,,,,,
2014,93,.9,,,,5,50,40,5,,,,,,,,,,,,
2014,94,.678,1,4,8,20,36,18,10,3,,,,,,,,,,,
2014,95,1.0517341205,0,2,4,8,22,37,17,8,2,0,0,0,,,,,,,
2014,96,1.3,,5,10,18,25,35,7,,,,,,,,,,,,
2014,98,.8,,,5,15,35,25,15,5,,,,,,,,,,,
2014,99,1.1,,,,,30,60,10,,,,,,,,,,,,
2014,101,.8,,,,15,80,5,,,,,,,,,,,,,
2014,103,1.5,,,2.5,5,12.5,25,30,20,5,,,,,,,,,,
2014,104,1,0,0,5,15,30,35,10,5,0,0,0,0,,,,,,,
2014,107,1.0085582566,.1853002679,1.2148008654,5.3801752895,14.7704616961,25.1595100764,26.6040100817,17.4643781104,7.1144246966,1.7969725112,.2810894119,.0271915855,.0016854074,,,,,,,
2014,110,.9,3.8962314133,4.3039904805,9.4748405469,14.4605593521,17.8643782072,17.8643782071,14.4605593521,9.4748405469,5.0249692051,2.1569870936,.7493516834,.2689139118,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2014,113,.6,,5,20,20,25,15,10,5,,,,,,,,,,,
2014Q2,1,.6,,,5,15,60,15,5,,,,,,,,,,,,
2014Q2,2,1.1,,1,5,12,21,25,18,12,5,1,,,,,,,,,
2014Q2,3,1.7,,,,,,,,,,,,,,,,,,,
2014Q2,4,.9,0,0,10,20,25,20,15,10,0,0,0,,,,,,,,
2014Q2,5,1.4,2,3,9,15,20,25,20,5,1,,,,,,,,,,
2014Q2,6,.8,,,10,30,40,20,,,,,,,,,,,,,
2014Q2,7,,,,,,,,,,,,,,,,,,,,
2014Q2,8,.9,3,6,13,18,27,22,10,1,,,,,,,,,,,
2014Q2,14,.7,,,,,,,,,,,,,,,,,,,
2014Q2,15,1,,,5,15,25,30,15,10,,,,,,,,,,,
2014Q2,16,1.3,9,5,8,13,18,23,16,7,1,0,0,0,,,,,,,
2014Q2,20,1.1,,,5,15,30,35,15,,,,,,,,,,,,
2014Q2,22,1,,,5,10,25,50,10,,,,,,,,,,,,
2014Q2,23,.5,5,10,15,20,25,18,6,1,,,,,,,,,,,
2014Q2,24,1.0642689432,,,8,13.5,21,25,21,11.5,,,,,,,,,,,
2014Q2,26,.8,,5,10,20,30,20,10,5,,,,,,,,,,,
2014Q2,29,.7,,,10,20,40,30,,,,,,,,,,,,,
2014Q2,31,1.2,,,,5,15,40,30,10,,,,,,,,,,,
2014Q2,32,,,,,,,,,,,,,,,,,,,,
2014Q2,35,,,,,,,,,,,,,,,,,,,,
2014Q2,37,.9,,,2,28,38,30,2,,,,,,,,,,,,
2014Q2,38,.7,,,,20,60,20,,,,,,,,,,,,,
2014Q2,39,.9,,,5,30,40,25,,,,,,,,,,,,,
2014Q2,41,,,,,,,,,,,,,,,,,,,,
2014Q2,45,,,,,,,,,,,,,,,,,,,,
2014Q2,47,.6,,,,,,,,,,,,,,,,,,,
2014Q2,48,1,,,,,50,50,,,,,,,,,,,,,
2014Q2,52,1.1,0,1,4,13,23,27,19,9,3,1,0,0,,,,,,,
2014Q2,54,.4,,,15,35,35,15,,,,,,,,,,,,,
2014Q2,57,.2,,,,,,,,,,,,,,,,,,,
2014Q2,58,,,,,,,,,,,,,,,,,,,,
2014Q2,67,,,,,,,,,,,,,,,,,,,,
2014Q2,68,.9,,,3,17,38,30,12,,,,,,,,,,,,
2014Q2,70,,,,,,,,,,,,,,,,,,,,
2014Q2,82,.8,,,,,,,,,,,,,,,,,,,
2014Q2,84,,,,,,,,,,,,,,,,,,,,
2014Q2,85,1.0103343649,1.7414782783,3.6247657665,7.9765044516,13.739268355,18.5251933675,19.5535992326,16.156917967,10.4507508448,5.2913870915,2.0969487542,.6503600008,.1928258902,,,,,,,
2014Q2,89,.9,2.5,2.5,5,12.5,35,20,15,5,2.5,,,,,,,,,,
2014Q2,91,.7,0,0,2.5,37.5,50,10,0,0,0,0,0,0,,,,,,,
2014Q2,92,1.0952284075,4.4192468372,5.3063601654,8.9285578666,12.7623106188,15.4969583988,14.4392794135,14.2994481528,11.6845684893,6.0909663822,3.7980432918,1.7617801473,1.0124802363,,,,,,,
2014Q2,93,,,,,,,,,,,,,,,,,,,,
2014Q2,94,.6,2,8,10,16,40,14,6,4,,,,,,,,,,,
2014Q2,95,.95328609,0,2,6,19,40,17,8,5,3,0,0,0,,,,,,,
2014Q2,96,1.2,,5,10,15,25,35,10,,,,,,,,,,,,
2014Q2,98,.8,,,10,20,40,20,10,,,,,,,,,,,,
2014Q2,99,.9,,,,,,,,,,,,,,,,,,,
2014Q2,101,.6618744483,,,,15,80,5,,,,,,,,,,,,,
2014Q2,103,1.5,,,5,7.5,15,27.5,30,15,,,,,,,,,,,
2014Q2,104,,,,,,,,,,,,,,,,,,,,
2014Q2,107,.7639139115,1.1995498586,3.9022457731,10.4547488826,19.2465786269,24.3532577183,21.1822811147,12.6640222793,5.2029491822,1.4683638703,.2845074345,.0378229057,.0036723538,,,,,,,
2014Q2,110,.7,5.4013009333,5.5526420126,11.5196408585,16.3618398408,18.6628365484,17.0954587667,12.5758671306,7.4291129757,3.5241725766,1.3423628767,.4105247167,.1242407634,,,,,,,
2014Q2,111,,,,,,,,,,,,,,,,,,,,
2014Q2,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2014Q2,113,.2,,5,20,25,20,15,10,5,,,,,,,,,,,
2015,1,1.7,,,,,,25,60,15,,,,,,,,,,,
2015,2,2,,,2,4,10,14,20,20,14,10,5,1,,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,1.5,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2015,5,1.5,1,3,6,7,10,25,25,15,7,1,,,,,,,,,
2015,6,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2015,7,1.5,,,,,,,,,,,,,,,,,,,
2015,8,1.4,2,4,6,10,18,27,20,10,3,,,,,,,,,,
2015,14,1.5,,,,,,,,,,,,,,,,,,,
2015,15,1.7,,,5,5,10,15,25,20,15,5,,,,,,,,,
2015,16,1.5,6,3,5,9,13,16,21,15,6,4,2,0,,,,,,,
2015,20,1.5,,,,10,20,25,30,15,,,,,,,,,,,
2015,22,1.3,,,,15,20,40,20,5,,,,,,,,,,,
2015,23,1.5,,2,4,7,12,16,22,16,12,7,2,,,,,,,,
2015,24,1.4116534035,,2,5,7.5,17.5,21,17.5,15,9,5.5,,,,,,,,,
2015,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,29,1.3,,,,10,30,40,20,,,,,,,,,,,,
2015,31,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,1.2,,,1,7,22,36,30,4,,,,,,,,,,,
2015,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2015,39,1.5,,,,5,10,30,40,15,,,,,,,,,,,
2015,41,1.3,,,,,,80,20,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,1.1,0,0,0,5,15,45,30,5,0,0,0,0,,,,,,,
2015,48,1.6,,,,,,20,60,20,,,,,,,,,,,
2015,52,1.1,0,2,7,13,20,22,17,11,5,2,1,0,,,,,,,
2015,54,1.5,,,,10,15,25,25,15,10,,,,,,,,,,
2015,57,1.6,,,,,,,,,,,,,,,,,,,
2015,58,2.5,,,,,10,15,20,25,30,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,1.7,,,,,,45,55,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,1.3,1,2,7,12,20,23,20,10,4,1,0,0,,,,,,,
2015,85,2.1459519056,1.0210075208,1.4706451759,2.941280182,5.1849528817,8.0563308613,11.0335962037,13.319457253,14.1725183258,13.2922667311,10.9885935299,8.0070914766,10.5122598582,,,,,,,
2015,89,1.5,,2.5,2.5,5,12.5,20,30,17.5,5,2.5,2.5,,,,,,,,
2015,91,1.5,0,0,2.5,7.5,17.5,30,37.5,5,0,0,0,0,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,1.5,,,,2.5,5,25,57.5,10,,,,,,,,,,,
2015,94,1.56,.5,1,2,4.5,8,26,30,18,6,4,,,,,,,,,
2015,95,1.3823561264,0,0,2,12,16,29,22,13,4,2,0,0,,,,,,,
2015,96,1.7,,,5,10,18,27,35,5,,,,,,,,,,,
2015,98,1.3,,,,12.5,22.5,27.5,22.5,15,,,,,,,,,,,
2015,99,,,,,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,103,1.6,,,,5,7.5,25,30,20,10,2.5,,,,,,,,,
2015,104,1.4,0,0,0,10,20,30,25,10,5,0,0,0,,,,,,,
2015,107,1.9655056095,.0036256577,.0430270431,.3533613967,1.9068013065,6.7668849651,15.8048513057,24.3075544677,24.6242944579,16.4309145936,7.2197110175,2.0879174771,.4510563114,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2015,113,.8,,5,20,20,25,15,10,5,,,,,,,,,,,
2015Q2,1,1.6,,,,,5,15,60,15,5,,,,,,,,,,
2015Q2,2,2,,,2,4,10,14,20,20,14,10,5,1,,,,,,,
2015Q2,3,,,,,,,,,,,,,,,,,,,,
2015Q2,4,1.6,,,,5,10,20,30,20,10,5,0,0,,,,,,,
2015Q2,5,1.6,1,3,6,7,10,25,25,15,7,1,,,,,,,,,
2015Q2,6,1.5,,,,5,20,30,40,5,,,,,,,,,,,
2015Q2,7,,,,,,,,,,,,,,,,,,,,
2015Q2,8,1.5,2,3,6,10,15,21,23,15,5,,,,,,,,,,
2015Q2,14,1.7,,,,,,,,,,,,,,,,,,,
2015Q2,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2015Q2,16,1.6,7,2,4,9,11,18,21,15,9,3,1,0,,,,,,,
2015Q2,20,1.5,,,,10,20,25,30,15,,,,,,,,,,,
2015Q2,22,1.3,,,,15,20,40,20,5,,,,,,,,,,,
2015Q2,23,1.2,5,8,9,11,13,18,15,13,6,2,,,,,,,,,
2015Q2,24,1.4560433906,,2,6.5,9,14,15,20,16,12.5,3.5,1.5,,,,,,,,
2015Q2,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015Q2,29,1.3,,,,10,30,40,20,,,,,,,,,,,,
2015Q2,31,1.5,,,,,10,30,40,20,,,,,,,,,,,
2015Q2,32,,,,,,,,,,,,,,,,,,,,
2015Q2,35,,,,,,,,,,,,,,,,,,,,
2015Q2,37,1.1,,,2,15,36,38,9,,,,,,,,,,,,
2015Q2,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2015Q2,39,1.4,,,,10,20,45,20,5,,,,,,,,,,,
2015Q2,41,,,,,,,,,,,,,,,,,,,,
2015Q2,45,,,,,,,,,,,,,,,,,,,,
2015Q2,47,1.1,,,,,,,,,,,,,,,,,,,
2015Q2,48,1.6,,,,,,20,60,20,,,,,,,,,,,
2015Q2,52,1,1,3,8,15,20,21,16,9,4,2,1,0,,,,,,,
2015Q2,54,.6,,,5,35,40,20,,,,,,,,,,,,,
2015Q2,57,1.6,,,,,,,,,,,,,,,,,,,
2015Q2,58,,,,,,,,,,,,,,,,,,,,
2015Q2,67,,,,,,,,,,,,,,,,,,,,
2015Q2,68,,,,,,,,,,,,,,,,,,,,
2015Q2,70,,,,,,,,,,,,,,,,,,,,
2015Q2,82,,,,,,,,,,,,,,,,,,,,
2015Q2,84,,,,,,,,,,,,,,,,,,,,
2015Q2,85,2.0323413999,.4523347544,.9608100098,2.3656689758,4.9081818321,8.5812532216,12.6431262363,15.6978124489,16.4251282828,14.4831900952,10.7622517716,6.7393802106,5.9808621609,,,,,,,
2015Q2,89,1.5,,2.5,2.5,5,12.5,20,30,17.5,5,2.5,2.5,,,,,,,,
2015Q2,91,1.4,0,0,0,12.5,17.5,37.5,30,2.5,0,0,0,0,,,,,,,
2015Q2,92,,,,,,,,,,,,,,,,,,,,
2015Q2,93,,,,,,,,,,,,,,,,,,,,
2015Q2,94,1.6,,1,3,5,10,22,30,15,8,6,,,,,,,,,
2015Q2,95,1.3063135108,0,1,3,10,22,35,17,9,3,0,0,0,,,,,,,
2015Q2,96,1.6,,,3,10,18,25,37,7,,,,,,,,,,,
2015Q2,98,1.3,,,,10,22.5,27.5,22.5,12.5,5,,,,,,,,,,
2015Q2,99,,,,,,,,,,,,,,,,,,,,
2015Q2,101,,,,,,,,,,,,,,,,,,,,
2015Q2,103,1.6,,,,5,7.5,25,30,20,10,2.5,,,,,,,,,
2015Q2,104,,,,,,,,,,,,,,,,,,,,
2015Q2,107,2.1337355537,.0085905233,.0683782061,.4212090576,1.8477945789,5.7752823305,12.8650439094,20.4306722534,23.1342817143,18.6788489321,10.7530764899,4.4128843517,1.6039376528,,,,,,,
2015Q2,110,,,,,,,,,,,,,,,,,,,,
2015Q2,111,,,,,,,,,,,,,,,,,,,,
2015Q2,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2015Q2,113,.8,2.5,7.5,20,25,25,10,5,5,,,,,,,,,,,
2018,1,1.4,,,,,10,60,30,,,,,,,,,,,,
2018,2,1.8,,2,4,6,10,17,22,16,10,7,5,1,,,,,,,
2018,3,1.75,,,,,,,,,,,,,,,,,,,
2018,4,1.7,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2018,5,1.8,1,3,4,7,12,20,25,20,5,2,1,,,,,,,,
2018,6,1.7,,,,,5,40,50,5,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2018,14,2.3,,,,,,,,,,,,,,,,,,,
2018,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2018,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2018,20,1.9,,,,5,10,20,30,25,10,,,,,,,,,,
2018,22,1.6,,,,,10,25,40,20,5,,,,,,,,,,
2018,23,1.7,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2018,24,1.7,,,3,6,16,16,19,16,15,5,4,,,,,,,,
2018,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,29,2.1,,,,,,20,30,40,10,,,,,,,,,,
2018,31,1.2,,,,10,25,35,20,10,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.7,,,,1,6,30,40,22,1,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.4,,,,5,10,40,30,15,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2018,48,1.3,,,,,10,60,30,,,,,,,,,,,,
2018,52,1.3,1,3,7,11,16,18,17,13,8,4,2,0,,,,,,,
2018,54,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,58,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1.7,,,,,,45,55,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.8,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,1.4,1.1521310044,2.2996863953,5.1822846712,9.5310049734,14.306707142,17.5281858137,17.5281858137,14.306707142,9.5310049734,5.1822846712,2.2996863953,1.1521310044,,,,,,,
2018,89,2,,,2.5,5,10,15,15,20,15,10,5,2.5,,,,,,,
2018,91,1.5,0,0,0,0,22.5,32.5,35,10,0,0,0,0,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,5,7.5,25,55,7.5,,,,,,,,,,
2018,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2018,95,1.8,5,6,6,6,6,6,17,17,17,10,4,0,,,,,,,
2018,96,1.7,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2018,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,104,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685977,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2018,110,1.4,2.2556536242,2.4936242704,5.774676768,9.666639131,13.6280999369,16.1813062695,16.1813062695,13.6280999369,9.666639131,5.774676768,2.9052413391,1.8440365555,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,113,.8,,,10,24,26,15,15,10,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2013,1,12.1,,,,,,,,,,,,10,90,,,,,,
2013,2,12,,,,,,,,,,,,40,60,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,12.1,,,,,,,,,,,10,25,35,15,10,5,,,
2013,5,12,,,,,,,,,,,5,30,40,20,5,,,,
2013,6,12.2,,,,,,,,,,,,20,70,10,,,,,
2013,7,12.2,,,,,,,,,,,,,,,,,,,
2013,8,12.1,,,,,,,,,,,,5,95,,,,,,
2013,14,12,,,,,,,,,,,,,,,,,,,
2013,15,12.1,,,,,,,,,,,,5,95,,,,,,
2013,16,12.1,0,0,0,0,0,0,0,1,1,4,7,25,31,18,9,3,1,0,0
2013,20,12,,,,,,,,,,,,5,95,,,,,,
2013,22,12.1,,,,,,,,,,,,30,70,,,,,,
2013,23,12,,,,,,,,,,,,25,75,,,,,,
2013,24,12.0756907174,,,,,,,,,,10,15,17.5,25,15,12.5,5,,,
2013,26,12,,,,,,,,,,,,,80,20,,,,,
2013,29,12.2,,,,,,,,,,,,20,50,30,,,,,
2013,31,12.2,,,,,,,,,,,,20,60,20,,,,,
2013,32,12.2,,,,,,,,,,,3,25,39,28,4,1,,,
2013,35,12.1,,,,,,,,,,,,10,90,,,,,,
2013,37,12,,,,,,,,,,,,5,95,,,,,,
2013,38,12,,,,,,,,,,,,10,80,10,,,,,
2013,39,12.1,,,,,,,,,,,,,85,15,,,,,
2013,41,12.2,,,,,,,,,,,,70,30,,,,,,
2013,45,12.3,,,,,,,,,,,,,90,10,,,,,
2013,47,12.1,0,0,0,0,0,0,0,0,0,0,0,20,70,10,0,0,0,0,0
2013,48,12,,,,,,,,,,,,,,,,,,,
2013,52,12.3,0,0,0,0,0,0,0,0,0,1,2,19,45,29,3,1,0,0,0
2013,54,12,,,,,,,,,,,,10,70,20,,,,,
2013,57,12.2,,,,,,,,,,,,,,,,,,,
2013,58,12.1,,,,,,,,,,,,20,60,20,,,,,
2013,67,12.1,.01,.01,.01,.01,.1,.5,1,1,2,5,11.9,18,21.96,18,12,5,2,1,.5
2013,68,12.1,,0,0,0,0,0,0,0,0,0,0,25,61,14,0,0,0,0,
2013,70,12.1,,,,,,,,,,,,25,75,,,,,,
2013,82,12.1,,,,,,,,,,,,,,,,,,,
2013,84,12.1,0,0,0,0,0,0,0,0,0,0,0,1,99,0,0,0,0,0,0
2013,85,12.1408208709,0,0,0,0,0,0,0,0,.0000003262,.0017661994,.6749271834,20.4296664874,59.5123343527,18.8119626333,.5679920215,.0013505701,.000000226,0,0
2013,89,12.1,,,,,,,,,2.5,2.5,15,25,30,15,5,2.5,2.5,,
2013,91,12,0,0,0,0,0,0,0,0,0,0,0,27.5,60,10,2.5,0,0,0,0
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,12.1,,,,,,,,,,,,27.5,65,7.5,,,,,
2013,94,12,,,,,,,,,,2,6,35,45,6,4,2,,,
2013,95,12.2,0,0,0,0,0,0,0,0,3,5,8,15,35,18,11,5,0,0,0
2013,96,12.1,,,,,,,,,,,,10,45,30,10,5,,,
2013,98,12.2,,,,,,,,,,,,10,75,15,,,,,
2013,99,12.1,,,,,,,,,,,,20,80,,,,,,
2013,101,12.2,,,,,,,,,,,,5,90,5,,,,,
2013,103,12,,,,,,,,,,,,20,80,,,,,,
2013,104,12.1,0,0,0,0,0,0,0,0,0,0,0,15,60,20,5,0,0,0,0
2013,107,12.1448092026,0,0,0,0,0,0,0,0,0,0,0,.2400006631,99.759501469,.0004978679,0,0,0,0,0
2013,110,12.1,0,0,0,0,0,0,.0000000001,.0000003464,.0003796997,.0786076951,3.1866512221,26.6578196969,48.5973726983,19.7207430249,1.7274495498,.0308689059,.000107091,.0000000698,0
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,12.3,,,,,,,,,,,10,20,35,25,10,,,,
2013,113,12.2,,,,,,,,,,,,25,40,25,10,,,,
2014,1,12,,,,,,,,,,,,15,70,15,,,,,
2014,2,11.6,,,,,,,,,1,10,23,34,21,10,1,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,11.9,,,,,,,,,,5,10,25,25,20,10,5,,,
2014,5,12,,,,,,,,,1,5,10,30,30,20,3,1,,,
2014,6,12.2,,,,,,,,,,,,20,60,20,,,,,
2014,7,12.3,,,,,,,,,,,,,,,,,,,
2014,8,12,,,,,,,,,1,3,6,23,36,21,6,3,1,,
2014,14,11.8,,,,,,,,,,,,,,,,,,,
2014,15,12.1,,,,,,,,,,,,30,55,15,,,,,
2014,16,12,0,0,0,0,0,0,0,3,5,9,13,17,20,16,9,6,2,0,0
2014,20,11.8,,,,,,,,,,,15,65,20,,,,,,
2014,22,12.2,,,,,,,,,,,10,20,50,20,,,,,
2014,23,11.8,,,,,,,,,,1,21,30,25,18,5,,,,
2014,24,12.0397244077,,,,,,,,,5,7.5,15,17.5,22.5,15,12.5,5,,,
2014,26,11.8,,,,,,,,,,,5,55,35,5,,,,,
2014,29,12.3,,,,,,,,,,,,20,50,30,,,,,
2014,31,12.3,,,,,,,,,,,,20,40,30,10,,,,
2014,32,12.2,,,,,,,,,2,3,10,20,24,23,12,5,1,,
2014,35,12,,,,,,,,,,,,20,70,10,,,,,
2014,37,12,,,,,,,,,,,,28,65,7,,,,,
2014,38,11.9,,,,,,,,,,,20,60,20,,,,,,
2014,39,12,,,,,,,,,,,10,25,45,20,,,,,
2014,41,12.3,,,,,,,,,,,,80,20,,,,,,
2014,45,12.9,,,,,,,,,,,,,,60,40,,,,
2014,47,12.3,0,0,0,0,0,0,0,0,0,0,10,25,50,15,0,0,0,0,0
2014,48,11.9,,,,,,,,,,,,,,,,,,,
2014,52,12.8,0,0,0,0,0,0,0,0,0,1,2,8,20,28,24,12,4,1,0
2014,54,12.5,,,,,,,,,,,,5,45,45,5,,,,
2014,57,12.1,,,,,,,,,,,,,,,,,,,
2014,58,11.2,,,,,,,,,,30,50,20,,,,,,,
2014,67,12.2,.01,.01,.01,.01,.1,.5,1,1,5,8,10,15,20.86,15,12,8,2,1,.5
2014,68,12.4,,0,0,0,0,0,0,0,0,0,0,7,55,38,0,0,0,0,
2014,70,12.1,,,,,,,,,,,,25,75,,,,,,
2014,82,12,,,,,,,,,,,,,,,,,,,
2014,84,12.1,0,0,0,0,0,0,0,0,0,0,0,40,45,15,0,0,0,0,0
2014,85,12.208812556,.0000003146,.0000052025,.0000703977,.0007447522,.006161121,.0398644827,.2017766727,.7990763053,2.4763071992,6.0058861867,11.4012560062,16.942057226,19.707857111,17.9465493514,12.7933872912,7.1389499636,3.1181388737,1.0659206483,.355990894
2014,89,11.4,,,,,,,2.5,5,10,15,20,15,15,10,5,2.5,,,
2014,91,11.9,0,0,0,0,0,0,0,0,0,0,7.5,47.5,40,5,0,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,12,,,,,,,,,,,2.5,38,57,2.5,,,,,
2014,94,12,,,,,,,,,4,6,12,25,28,10,8,5,2,,
2014,95,12.3,0,0,0,0,0,0,0,0,3,5,8,15,30,23,11,5,0,0,0
2014,96,11.8,,,,,,,,,,,10,35,30,20,5,,,,
2014,98,12.3,,,,,,,,,,,5,20,35,20,15,5,,,
2014,99,12,,,,,,,,,,,,30,60,10,,,,,
2014,101,12.3,,,,,,,,,,,,10,80,10,,,,,
2014,103,11.8,,,,,,,,,,,20,40,30,10,,,,,
2014,104,12,0,0,0,0,0,0,0,0,0,5,10,25,40,15,5,0,0,0,0
2014,107,12.3467069518,0,0,0,0,0,0,0,0,.0000000045,.000090376,.1087931812,8.6475075335,55.0409365827,34.2423012565,1.9522400264,.0081289116,.0000021276,0,0
2014,110,12.2,0,0,0,0,.0000000024,.0000005591,.0000625196,.0033768711,.0885023806,1.1311652602,7.0873557861,21.8712012753,33.3557780618,25.1759571761,9.3952807913,1.7282881475,.1560076997,.0068747964,.0001486728
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,12.1,,,,,,,,,,5,10,20,30,20,10,5,,,
2014,113,12.1,,,,,,,,,,,5,20,30,20,15,10,,,
2014Aug,1,12,,,,,,,,,,,,20,60,20,,,,,
2014Aug,2,11.5,,,,,,,,,6,10,23,25,20,10,6,,,,
2014Aug,3,,,,,,,,,,,,,,,,,,,,
2014Aug,4,12.2,,,,,,,,,,5,10,20,25,25,10,5,,,
2014Aug,5,11.5,,,,,,,,,1,5,25,30,20,15,3,1,,,
2014Aug,6,12.1,,,,,,,,,,,,30,50,20,,,,,
2014Aug,7,,,,,,,,,,,,,,,,,,,,
2014Aug,8,12,,,,,,,,,1,3,6,23,36,21,6,3,1,,
2014Aug,14,11.6,,,,,,,,,,,,,,,,,,,
2014Aug,15,12.1,,,,,,,,,,,,30,55,15,,,,,
2014Aug,16,12.1,0,0,0,0,0,0,0,1,2,5,9,20,21,18,13,8,3,0,0
2014Aug,20,11.7,,,,,,,,,,,20,60,20,,,,,,
2014Aug,22,12,,,,,,,,,,,10,20,50,20,,,,,
2014Aug,23,11.8,,,,,,,,,5,10,20,25,20,15,5,,,,
2014Aug,24,11.9664703991,,,,,,,,,8,8.5,14,16.5,20,16,10,4.5,2.5,,
2014Aug,26,11.9,,,,,,,,,,,5,55,35,5,,,,,
2014Aug,29,12.3,,,,,,,,,,,,20,50,30,,,,,
2014Aug,31,12.1,,,,,,,,,,,5,30,40,20,5,,,,
2014Aug,32,,,,,,,,,,,,,,,,,,,,
2014Aug,35,,,,,,,,,,,,,,,,,,,,
2014Aug,37,12,,,,,,,,,,,,49,46,5,,,,,
2014Aug,38,11.8,,,,,,,,,,,20,60,20,,,,,,
2014Aug,39,12,,,,,,,,,,,15,32,33,20,,,,,
2014Aug,41,,,,,,,,,,,,,,,,,,,,
2014Aug,45,,,,,,,,,,,,,,,,,,,,
2014Aug,47,12.3,,,,,,,,,,,,,,,,,,,
2014Aug,48,11.9,,,,,,,,,,,,,,,,,,,
2014Aug,52,12.9,0,0,0,0,0,0,0,0,0,1,1,7,18,26,25,15,6,1,0
2014Aug,54,12.4,,,,,,,,,,,,25,50,25,,,,,
2014Aug,57,12.2,,,,,,,,,,,,,,,,,,,
2014Aug,58,,,,,,,,,,,,,,,,,,,,
2014Aug,67,,,,,,,,,,,,,,,,,,,,
2014Aug,68,12.3,,0,0,0,0,0,0,0,0,0,0,15,55,30,0,0,0,0,
2014Aug,70,,,,,,,,,,,,,,,,,,,,
2014Aug,82,11.9,,,,,,,,,,,,,,,,,,,
2014Aug,84,,,,,,,,,,,,,,,,,,,,
2014Aug,85,12.2293289084,.0000002783,.0000046506,.0000635682,.0006793251,.0056768369,.037103107,.1897009001,.7588537362,2.3754351225,5.8194565182,11.1589418114,16.7494389422,19.6805254601,18.1026156045,13.0349536669,7.3472173772,3.2415308982,1.1193032858,.3784989106
2014Aug,89,11.2,,,,,,,2.5,5,10,20,30,15,10,5,2.5,,,,
2014Aug,91,11.9,0,0,0,0,0,0,0,0,0,0,5,47.5,42.5,5,0,0,0,0,0
2014Aug,92,,,,,,,,,,,,,,,,,,,,
2014Aug,93,,,,,,,,,,,,,,,,,,,,
2014Aug,94,11.9,,,,,,,,2,6,10,12,26,18,12,8,4,2,,
2014Aug,95,12.4,0,0,0,0,0,0,0,0,1,3,9,14,18,30,20,5,0,0,0
2014Aug,96,11.7,,,,,,,,,,5,20,35,30,10,,,,,
2014Aug,98,12.5,,,,,,,,,,,,10,25,35,20,10,,,
2014Aug,99,12,,,,,,,,,,,,,,,,,,,
2014Aug,101,12.3,,,,,,,,,,,,10,80,10,,,,,
2014Aug,103,11.7,,,,,,,,,,,20,40,30,10,,,,,
2014Aug,104,,,,,,,,,,,,,,,,,,,,
2014Aug,107,12.4399120651,0,0,0,0,0,0,0,0,.0000000993,.0003534256,.1417916149,6.8428338597,44.2280787999,42.5812559261,6.0893677735,.1160532866,.0002651462,.0000000682,0
2014Aug,110,12.1,0,.0000000001,.0000000074,.0000005087,.000022307,.0006210576,.0109911076,.1238009222,.888647646,4.0698277143,11.9045602291,22.2581840603,26.6146680878,20.3549886128,9.9550666445,3.1116921034,.6210935351,.0790785826,.0067568735
2014Aug,111,,,,,,,,,,,,,,,,,,,,
2014Aug,112,12.2,,,,,,,,,,,5,10,20,30,20,10,5,,
2014Aug,113,12.1,,,,,,,,,,,,15,30,25,20,10,,,
2015,1,11.8,,,,,,,,,,,15,60,25,,,,,,
2015,2,11,,,,,,,2,8,16,18,20,18,10,6,2,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,11.6,,,,,,,,,10,15,20,25,15,10,5,,,,
2015,5,11,,,,,,,1,5,15,25,25,15,5,4,3,2,,,
2015,6,11.9,,,,,,,,,,,30,40,30,,,,,,
2015,7,12,,,,,,,,,,,,,,,,,,,
2015,8,11.6,,,,,,,1,2,3,8,21,30,21,8,3,2,1,,
2015,14,11.5,,,,,,,,,,,,,,,,,,,
2015,15,11.5,,,,,,,,,5,15,30,30,10,10,,,,,
2015,16,11.5,0,0,0,0,0,0,2,3,7,12,17,18,16,12,7,3,2,1,0
2015,20,11.5,,,,,,,,,,5,35,40,20,,,,,,
2015,22,12.1,,,,,,,,,,,15,20,40,20,5,,,,
2015,23,10.5,,,,,,,1,5,20,22,20,15,10,5,2,,,,
2015,24,11.6628034932,,,,,,,,2.5,7.5,12.5,15,25,20,10,5,2.5,,,
2015,26,11.5,,,,,,,,,,5,45,45,5,,,,,,
2015,29,11.5,,,,,,,,,,,30,50,20,,,,,,
2015,31,12,,,,,,,,,,,10,30,30,20,10,,,,
2015,32,,,,,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,11.9,,,,,,,,,,,4,48,43,5,,,,,
2015,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2015,39,11.7,,,,,,,,,,15,30,35,20,,,,,,
2015,41,11.5,,,,,,,,,,,20,70,10,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,12.2,0,0,0,0,0,0,0,0,0,5,15,25,40,10,5,0,0,0,0
2015,48,11.4,,,,,,,,,,,,,,,,,,,
2015,52,12.3,0,0,0,0,0,0,0,0,1,4,10,17,22,21,14,8,2,1,0
2015,54,12,,,,,,,,,,,,20,30,30,20,,,,
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,58,10.5,,,,,,,,10,20,40,20,10,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,11.5,,,,,,,,,,,,60,40,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,11.7,0,0,0,0,0,0,0,0,0,3,20,33,28,15,1,0,0,0,0
2015,85,11.7631101009,.0063865484,.0192849592,.0658320935,.198066018,.5252222698,1.2275633816,2.5288225357,4.5916799527,7.3486580127,10.3664748068,12.8897157895,14.1268846035,13.6471181343,11.6205515819,8.7217286596,5.7698736216,3.3644561967,1.7291965341,1.2524843004
2015,89,10.2,,,,2.5,2.5,5,15,15,20,15,15,5,2.5,2.5,,,,,
2015,91,11.7,0,0,0,0,0,0,0,0,0,2.5,30,37.5,25,5,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,5,40,50,5,,,,,,,
2015,94,11.3,,,,,,,3,6,10,16,26,12,10,9,6,2,,,
2015,95,12.1,0,0,0,0,0,0,0,0,3,6,13,23,30,15,8,2,0,0,0
2015,96,11.5,,,,,,,,,,5,25,35,15,15,5,,,,
2015,98,11.7,,,,,,,,,,5,20,30,20,15,10,,,,
2015,99,,,,,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,103,,,,,,,,,,,,,,,,,,,,
2015,104,11.7,0,0,0,0,0,0,0,0,5,15,20,30,20,10,0,0,0,0,0
2015,107,12.4177026642,0,0,0,0,0,0,.0000000044,.0000034569,.0008489275,.0660561219,1.6549507918,13.6132906015,37.4784817775,34.9517146455,11.031393862,1.1626840873,.0401292361,.0004449256,.000001562
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,12,,,,,,,,,,5,10,20,30,20,10,5,,,
2015,113,12,,,,,,,,,,5,10,20,30,15,10,10,,,
2015Aug,1,11.6,,,,,,,,,,,20,55,25,,,,,,
2015Aug,2,11,,,,,,,2,8,16,18,20,18,10,6,2,,,,
2015Aug,3,,,,,,,,,,,,,,,,,,,,
2015Aug,4,11.8,,,,,,,,,5,15,20,30,15,10,5,,,,
2015Aug,5,10.5,,,,,,1,3,7,25,25,15,10,5,4,3,2,,,
2015Aug,6,11.9,,,,,,,,,,,10,50,35,5,,,,,
2015Aug,7,,,,,,,,,,,,,,,,,,,,
2015Aug,8,11.6,,,,,,,1,2,3,8,21,30,21,8,3,2,1,,
2015Aug,14,11.4,,,,,,,,,,,,,,,,,,,
2015Aug,15,11.8,,,,,,,,,,15,20,30,20,10,5,,,,
2015Aug,16,11.9,0,0,0,0,1,1,2,4,8,13,16,18,17,12,7,1,0,0,0
2015Aug,20,11.4,,,,,,,,,,10,40,30,20,,,,,,
2015Aug,22,11,,,,,,,,,15,20,40,20,5,,,,,,
2015Aug,23,11,,,,,,,,1,10,18,22,18,15,10,5,1,,,
2015Aug,24,11.5579337956,,,,,,,3.5,6,7.5,10,15,20,15,12.5,7,3.5,,,
2015Aug,26,11.5,,,,,,,,,,5,45,45,5,,,,,,
2015Aug,29,11.5,,,,,,,,,,,30,50,20,,,,,,
2015Aug,31,11.8,,,,,,,,,,5,30,40,20,5,,,,,
2015Aug,32,,,,,,,,,,,,,,,,,,,,
2015Aug,35,,,,,,,,,,,,,,,,,,,,
2015Aug,37,11.9,,,,,,,,,,,2,48,46,4,,,,,
2015Aug,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2015Aug,39,11.6,,,,,,,,,,15,35,40,10,,,,,,
2015Aug,41,,,,,,,,,,,,,,,,,,,,
2015Aug,45,,,,,,,,,,,,,,,,,,,,
2015Aug,47,12.2,,,,,,,,,,,,,,,,,,,
2015Aug,48,11.4,,,,,,,,,,,,,,,,,,,
2015Aug,52,12.3,0,0,0,0,0,0,0,0,1,4,10,17,22,21,14,8,2,1,0
2015Aug,54,12,,,,,,,,,,,10,25,35,20,10,,,,
2015Aug,57,11.2,,,,,,,,,,,,,,,,,,,
2015Aug,58,,,,,,,,,,,,,,,,,,,,
2015Aug,67,,,,,,,,,,,,,,,,,,,,
2015Aug,68,,,,,,,,,,,,,,,,,,,,
2015Aug,70,,,,,,,,,,,,,,,,,,,,
2015Aug,82,,,,,,,,,,,,,,,,,,,,
2015Aug,84,,,,,,,,,,,,,,,,,,,,
2015Aug,85,11.7293491389,.0004474504,.0024078884,.0125854186,.0554193941,.2056090412,.6427329368,1.69295809,3.757561625,7.027883648,11.0767665934,14.7122764734,16.4676072994,15.5334170144,12.3477627178,8.2716092703,4.6694394579,2.2212732254,.8904064601,.4118359954
2015Aug,89,10.1,,,,2.5,2.5,7.5,15,17.5,20,15,7.5,5,2.5,2.5,2.5,,,,
2015Aug,91,11.6,0,0,0,0,0,0,0,0,0,2.5,25,45,25,2.5,0,0,0,0,0
2015Aug,92,,,,,,,,,,,,,,,,,,,,
2015Aug,93,,,,,,,,,,,,,,,,,,,,
2015Aug,94,11.2,,,,,,,2,6,12,20,28,11,8,6,4,3,,,
2015Aug,95,12.1,0,0,0,0,0,0,0,0,3,7,12,17,26,20,10,5,0,0,0
2015Aug,96,11.5,,,,,,,,,,5,25,35,20,10,5,,,,
2015Aug,98,11.8,,,,,,,,,,5,20,30,20,15,10,,,,
2015Aug,99,,,,,,,,,,,,,,,,,,,,
2015Aug,101,,,,,,,,,,,,,,,,,,,,
2015Aug,103,,,,,,,,,,,,,,,,,,,,
2015Aug,104,,,,,,,,,,,,,,,,,,,,
2015Aug,107,12.392412739,0,0,0,0,0,0,.0000000029,.000002703,.0007629319,.0653584964,1.729261954,14.4386197811,38.8664205364,34.1745300985,9.7973340925,.9014387021,.0260388113,.000231268,.0000006219
2015Aug,110,,,,,,,,,,,,,,,,,,,,
2015Aug,111,,,,,,,,,,,,,,,,,,,,
2015Aug,112,12,,,,,,,,,,5,10,20,30,20,10,5,,,
2015Aug,113,12,,,,,,,,,,,5,15,30,25,15,10,,,
2018,1,10.5,,,,,,,,10,30,50,10,,,,,,,,
2018,2,9,2,4,6,8,12,16,14,11,8,6,4,3,3,2,1,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,9,,,5,10,15,18,22,15,10,5,,,,,,,,,
2018,5,8,2,3,10,17,22,15,10,7,5,4,2,1,1,1,,,,,
2018,6,9.5,,,,,,,10,40,30,20,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,8.5,,,1,8,20,25,19,13,8,5,1,,,,,,,,
2018,14,10,,,,,,,,,,,,,,,,,,,
2018,15,9.5,,,,5,10,10,20,30,15,10,,,,,,,,,
2018,16,9.6,1,3,5,6,8,10,13,17,13,12,6,3,2,1,0,0,0,0,0
2018,20,10.3,,,,,,,5,20,30,20,15,10,,,,,,,
2018,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2018,23,7.5,4,10,13,15,12,10,8,7,6,5,4,3,2,1,,,,,
2018,24,9.6,,,,5,10,13,16,20,15,10,7,3,1,,,,,,
2018,26,10,,,,,,,15,30,30,15,10,,,,,,,,
2018,29,10.5,,,,,,,,,20,40,30,10,,,,,,,
2018,31,9.5,,,,,,5,10,30,25,15,10,5,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,9,,,,,2,15,28,25,18,10,2,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,9.5,,,,,,10,25,35,20,10,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2018,48,,,,,,,,,,,,,,,,,,,,
2018,52,11,0,0,0,0,1,2,5,9,14,17,17,15,10,5,3,1,1,0,0
2018,54,10,,,,,,,5,15,30,30,10,5,5,,,,,,
2018,57,8.5,,,,,,,,,,,,,,,,,,,
2018,58,10.5,,,,,,,,10,25,30,25,10,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,9,,,,,,,55,45,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,10.5,0,0,0,0,0,0,8,19,23,24,14,7,4,1,0,0,0,0,0
2018,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2018,89,9.2,,2.5,2.5,5,10,25,20,15,7.5,5,2.5,2.5,2.5,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,10,,,,,,5,10,15,65,5,,,,,,,,,
2018,94,7.7,20,10,13,22,15,8,6,4,2,,,,,,,,,,
2018,95,9,0,0,4,15,14,18,26,14,7,2,0,0,0,0,0,0,0,0,0
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,9.5,,,,,2.5,12.5,20,25,17.5,10,7.5,5,,,,,,,
2018,99,9.5,,,,,,,40,50,10,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,9.7,0,0,0,0,5,10,15,25,15,15,10,5,0,0,0,0,0,0,0
2018,107,10,.1090602062,.304341969,.9232358403,2.3413450826,4.9640819636,8.7993124461,13.0408792495,16.159270562,16.741639915,14.5022828702,10.5034936425,6.3603833448,3.2201365112,1.3629896754,.4823037217,.1426716907,.0352793627,.0072919465,0
2018,110,9.5,.1580188044,.3681597728,1.4143737353,3.8310934088,8.1846007453,13.7919409873,18.3329533817,19.2235257478,15.9011903586,10.3755844376,5.340235351,2.1679060285,.694080265,.175232961,.0348817613,.0054738198,.0006770485,.0000659949,.0000053904
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2018,113,11,,,,,,,2.5,5,10,15,25,20,10,10,2.5,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2013,1,,,,,,,,,,,,,,,,,,,,
2013,2,,,,1.3,,,,,,,,,,,,,,,,
2013,3,,,,,,,,,,,,,,,,,,,,
2013,4,,,,,,,,,,,,,,,,,,,,
2013,5,,,,,,,,,,,,,,,,,,,,
2013,6,,,,1.8,,,,,,,,,,,,,,,,
2013,7,,,,,,,,,,,,,,,,,,,,
2013,8,,,,1.5,,,,,,,,,,,,,,,,
2013,14,,,,,,,,,,,,,,,,,,,,
2013,15,,,,,,,,,,,,,,,,,,,,
2013,16,,,,1.5,,,,,,,,,,,,,,,,
2013,20,,,,1.5,,,,,,,,,,,,,,,,
2013,22,,,,,,,,,,,,,,,,,,,,
2013,23,,,,2.1,,,,,,,,,,,,,,,,
2013,24,,,,1.5,,,,,,,,,,,,,,,,
2013,26,,,,,,,,,,,,,,,,,,,,
2013,29,,,,2.5,,,,,,,,,,,,,,,,
2013,31,,,,,,,,,,,,,,,,,,,,
2013,32,,,,1.4,,,,,,,,,,,,,,,,
2013,35,,,,,,,,,,,,,,,,,,,,
2013,37,,,,,,,,,,,,,,,,,,,,
2013,38,,,,1.3,,,,,,,,,,,,,,,,
2013,39,,,,1.6,,,,,,,,,,,,,,,,
2013,41,,,,,,,,,,,,,,,,,,,,
2013,45,,,,,,,,,,,,,,,,,,,,
2013,47,,,,1.3,,,,,,,,,,,,,,,,
2013,48,,,,,,,,,,,,,,,,,,,,
2013,52,,,,1.8,,,,,,,,,,,,,,,,
2013,54,,,,,,,,,,,,,,,,,,,,
2013,57,,,,,,,,,,,,,,,,,,,,
2013,58,,,,2,,,,,,,,,,,,,,,,
2013,67,,,,,,,,,,,,,,,,,,,,
2013,68,,,,,,,,,,,,,,,,,,,,
2013,70,,,,1.6,,,,,,,,,,,,,,,,
2013,82,,,,2.1,,,,,,,,,,,,,,,,
2013,84,,,,1.5,,,,,,,,,,,,,,,,
2013,85,,,,,,,,,,,,,,,,,,,,
2013,89,,,,,,,,,,,,,,,,,,,,
2013,91,,,,,,,,,,,,,,,,,,,,
2013,92,,,,,,,,,,,,,,,,,,,,
2013,93,,,,1.5,,,,,,,,,,,,,,,,
2013,94,,,,2,,,,,,,,,,,,,,,,
2013,95,,,,1.5,,,,,,,,,,,,,,,,
2013,96,,,,,,,,,,,,,,,,,,,,
2013,98,,,,1.5,,,,,,,,,,,,,,,,
2013,99,,,,1.7,,,,,,,,,,,,,,,,
2013,101,,,,1.8,,,,,,,,,,,,,,,,
2013,103,,,,1.7,,,,,,,,,,,,,,,,
2013,104,,,,,,,,,,,,,,,,,,,,
2013,107,,,,1.6,,,,,,,,,,,,,,,,
2013,110,,,,,,,,,,,,,,,,,,,,
2013,111,,,,,,,,,,,,,,,,,,,,
2013,112,,,,2,,,,,,,,,,,,,,,,
2013,113,,,,,,,,,,,,,,,,,,,,
2013Q4,1,115,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,2,110,1.35135135135135,.5,,,,,,,,,,,,,,,,,
2013Q4,3,110,1.34,.5,,,,,,,,,,,,,,,,,
2013Q4,4,107,1.33,.5,,,,,,,,,,,,,,,,,
2013Q4,5,99,1.36,.5,,,,,,,,,,,,,,,,,
2013Q4,6,110,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,7,105,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,8,105,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,14,110,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,15,112,1.34,,,,,,,,,,,,,,,,,,
2013Q4,16,110,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,20,110,1.36,.5,,,,,,,,,,,,,,,,,
2013Q4,22,,,.5,,,,,,,,,,,,,,,,,
2013Q4,23,110,1.33,.25,,,,,,,,,,,,,,,,,
2013Q4,24,110,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,26,112,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,29,110,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,31,,1.36,.5,,,,,,,,,,,,,,,,,
2013Q4,32,110,1.33,.5,,,,,,,,,,,,,,,,,
2013Q4,35,,,,,,,,,,,,,,,,,,,,
2013Q4,37,110,1.31,.5,,,,,,,,,,,,,,,,,
2013Q4,38,108,1.33,.5,,,,,,,,,,,,,,,,,
2013Q4,39,110.1,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,41,,,,,,,,,,,,,,,,,,,,
2013Q4,45,,,,,,,,,,,,,,,,,,,,
2013Q4,47,107,1.31,.25,,,,,,,,,,,,,,,,,
2013Q4,48,116,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,52,,1.28,.5,,,,,,,,,,,,,,,,,
2013Q4,54,100,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,57,,,.5,,,,,,,,,,,,,,,,,
2013Q4,58,108,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,67,,,,,,,,,,,,,,,,,,,,
2013Q4,68,107.5,1.3,.5,,,,,,,,,,,,,,,,,
2013Q4,70,108,1.36,.25,,,,,,,,,,,,,,,,,
2013Q4,82,,1.24,.5,,,,,,,,,,,,,,,,,
2013Q4,84,108,1.342,.5,,,,,,,,,,,,,,,,,
2013Q4,85,111.39,1.307,.5,,,,,,,,,,,,,,,,,
2013Q4,89,107.7466666667,1.3223533333,.5,,,,,,,,,,,,,,,,,
2013Q4,91,,1.37,.5,,,,,,,,,,,,,,,,,
2013Q4,92,,,,,,,,,,,,,,,,,,,,
2013Q4,93,110,1.34,.5,,,,,,,,,,,,,,,,,
2013Q4,94,116,1.36,.5,,,,,,,,,,,,,,,,,
2013Q4,95,109.7,1.28,.5,,,,,,,,,,,,,,,,,
2013Q4,96,,1.34,.5,,,,,,,,,,,,,,,,,
2013Q4,98,109,1.35,.5,,,,,,,,,,,,,,,,,
2013Q4,99,110,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,101,110,1.3157894737,.5,,,,,,,,,,,,,,,,,
2013Q4,103,110,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,104,,1.34,.5,,,,,,,,,,,,,,,,,
2013Q4,107,108,,.5,,,,,,,,,,,,,,,,,
2013Q4,110,111.8,1.32,.5,,,,,,,,,,,,,,,,,
2013Q4,111,111,1.35,,,,,,,,,,,,,,,,,,
2013Q4,112,113.0294166667,1.323346177,.5,,,,,,,,,,,,,,,,,
2013Q4,113,,,.5,,,,,,,,,,,,,,,,,
2014,1,103,1.32,.5,,,,,,,,,,,,,,,,,
2014,2,115,1.33333333333333,.6,1.6,,,,,,,,,,,,,,,,
2014,3,115,1.29,.6,,,,,,,,,,,,,,,,,
2014,4,107,1.3,.5,,,,,,,,,,,,,,,,,
2014,5,101,1.33,.5,,,,,,,,,,,,,,,,,
2014,6,115,1.25,.5,2,,,,,,,,,,,,,,,,
2014,7,103,1.32,.583,,,,,,,,,,,,,,,,,
2014,8,105,1.35,.5,1.7,,,,,,,,,,,,,,,,
2014,14,110,1.3,.875,,,,,,,,,,,,,,,,,
2014,15,112,1.3,,,,,,,,,,,,,,,,,,
2014,16,106,1.35,.5,1.3,,,,,,,,,,,,,,,,
2014,20,113,1.31,.5,1.6,,,,,,,,,,,,,,,,
2014,22,,,.5,,,,,,,,,,,,,,,,,
2014,23,115,1.3,.25,2.2,,,,,,,,,,,,,,,,
2014,24,107.6,1.15,.5,1.5,,,,,,,,,,,,,,,,
2014,26,106,1.27,.5,,,,,,,,,,,,,,,,,
2014,29,113,1.35,.5,3,,,,,,,,,,,,,,,,
2014,31,,1.38,.5,,,,,,,,,,,,,,,,,
2014,32,111.4,1.33,.5,1.7,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,37,115,1.29,.5,,,,,,,,,,,,,,,,,
2014,38,107,1.27,.5,1.9,,,,,,,,,,,,,,,,
2014,39,111.3,1.29,.5,1.7,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,45,,,,,,,,,,,,,,,,,,,,
2014,47,107.5,1.26,.25,1.3,,,,,,,,,,,,,,,,
2014,48,110,1.35,.5,,,,,,,,,,,,,,,,,
2014,52,,1.25,.5,1.6,,,,,,,,,,,,,,,,
2014,54,110,1.3,.5,,,,,,,,,,,,,,,,,
2014,57,,,.5,,,,,,,,,,,,,,,,,
2014,58,116,1.32,1,.8,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,105.3,1.3,.5,,,,,,,,,,,,,,,,,
2014,70,103,1.25,.25,1.5,,,,,,,,,,,,,,,,
2014,82,,1.22,.25,1.9,,,,,,,,,,,,,,,,
2014,84,108.3,1.29,.25,2.1,,,,,,,,,,,,,,,,
2014,85,112.96,1.3,.5,,,,,,,,,,,,,,,,,
2014,89,107.4708333333,1.3220833333,.5,,,,,,,,,,,,,,,,,
2014,91,,1.2,.5,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,113,1.3,.5,1.8,,,,,,,,,,,,,,,,
2014,94,124,1.42,.5,2.2,,,,,,,,,,,,,,,,
2014,95,106,1.23,.5,2,,,,,,,,,,,,,,,,
2014,96,,1.35,.5,,,,,,,,,,,,,,,,,
2014,98,110,1.27,.5,1.7,,,,,,,,,,,,,,,,
2014,99,115,1.27,.5,1.7,,,,,,,,,,,,,,,,
2014,101,111.0259450038,1.27,.5,1.6,,,,,,,,,,,,,,,,
2014,103,110,1.31,.5,2,,,,,,,,,,,,,,,,
2014,104,,1.29,.5,,,,,,,,,,,,,,,,,
2014,107,110,,.5,2,,,,,,,,,,,,,,,,
2014,110,113.2,1.32,.5,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,106,1.3180090705,.5,2,,,,,,,,,,,,,,,,
2014,113,,,.25,,,,,,,,,,,,,,,,,
2014Q1,1,110,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,2,110,1.38888888888889,.5,,,,,,,,,,,,,,,,,
2014Q1,3,117,1.33,.5,,,,,,,,,,,,,,,,,
2014Q1,4,108,1.315,.5,,,,,,,,,,,,,,,,,
2014Q1,5,99,1.33,.5,,,,,,,,,,,,,,,,,
2014Q1,6,115,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,7,103,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,8,105,1.35,.5,,,,,,,,,,,,,,,,,
2014Q1,14,110,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,15,112,1.3,,,,,,,,,,,,,,,,,,
2014Q1,16,108,1.37,.5,,,,,,,,,,,,,,,,,
2014Q1,20,112,1.33,.5,,,,,,,,,,,,,,,,,
2014Q1,22,,,.5,,,,,,,,,,,,,,,,,
2014Q1,23,112,1.34,.25,,,,,,,,,,,,,,,,,
2014Q1,24,110,1.24,.5,,,,,,,,,,,,,,,,,
2014Q1,26,105,1.29,.5,,,,,,,,,,,,,,,,,
2014Q1,29,113,1.35,.5,,,,,,,,,,,,,,,,,
2014Q1,31,,1.36,.5,,,,,,,,,,,,,,,,,
2014Q1,32,110.6,1.33,.5,,,,,,,,,,,,,,,,,
2014Q1,35,,,,,,,,,,,,,,,,,,,,
2014Q1,37,110,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,38,106,1.29,.5,,,,,,,,,,,,,,,,,
2014Q1,39,110.2,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,41,,,,,,,,,,,,,,,,,,,,
2014Q1,45,,,,,,,,,,,,,,,,,,,,
2014Q1,47,108,1.295,.25,,,,,,,,,,,,,,,,,
2014Q1,48,110,1.35,.5,,,,,,,,,,,,,,,,,
2014Q1,52,,1.28,.5,,,,,,,,,,,,,,,,,
2014Q1,54,110,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,57,,,.5,,,,,,,,,,,,,,,,,
2014Q1,58,,,,,,,,,,,,,,,,,,,,
2014Q1,67,,,,,,,,,,,,,,,,,,,,
2014Q1,68,106,1.3,.5,,,,,,,,,,,,,,,,,
2014Q1,70,108,1.36,.25,,,,,,,,,,,,,,,,,
2014Q1,82,,1.23,.5,,,,,,,,,,,,,,,,,
2014Q1,84,105.5,1.31,.25,,,,,,,,,,,,,,,,,
2014Q1,85,114.98,1.313,.5,,,,,,,,,,,,,,,,,
2014Q1,89,106.7633333333,1.3173333333,.5,,,,,,,,,,,,,,,,,
2014Q1,91,,1.35,.5,,,,,,,,,,,,,,,,,
2014Q1,92,,,,,,,,,,,,,,,,,,,,
2014Q1,93,112,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,94,119,1.39,.5,,,,,,,,,,,,,,,,,
2014Q1,95,108.5,1.26,.5,,,,,,,,,,,,,,,,,
2014Q1,96,,1.28,.5,,,,,,,,,,,,,,,,,
2014Q1,98,107,1.34,.5,,,,,,,,,,,,,,,,,
2014Q1,99,115,1.29,.5,,,,,,,,,,,,,,,,,
2014Q1,101,110,1.31,.5,,,,,,,,,,,,,,,,,
2014Q1,103,110,1.31,.5,,,,,,,,,,,,,,,,,
2014Q1,104,,1.31,.5,,,,,,,,,,,,,,,,,
2014Q1,107,108,,.5,,,,,,,,,,,,,,,,,
2014Q1,110,112.4,1.32,.5,,,,,,,,,,,,,,,,,
2014Q1,111,111,1.35,,,,,,,,,,,,,,,,,,
2014Q1,112,104.0470833333,1.3241184282,.5,,,,,,,,,,,,,,,,,
2014Q1,113,,,.25,,,,,,,,,,,,,,,,,
2014Q2,1,105,1.32,.5,,,,,,,,,,,,,,,,,
2014Q2,2,110,1.33333333333333,.5,,,,,,,,,,,,,,,,,
2014Q2,3,112,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,4,104,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,5,100,1.33,.5,,,,,,,,,,,,,,,,,
2014Q2,6,115,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,7,103,1.32,.5,,,,,,,,,,,,,,,,,
2014Q2,8,105,1.35,.5,,,,,,,,,,,,,,,,,
2014Q2,14,110,1.3,.75,,,,,,,,,,,,,,,,,
2014Q2,15,110,1.3,,,,,,,,,,,,,,,,,,
2014Q2,16,107,1.35,.5,,,,,,,,,,,,,,,,,
2014Q2,20,113,1.31,.5,,,,,,,,,,,,,,,,,
2014Q2,22,,,.5,,,,,,,,,,,,,,,,,
2014Q2,23,115,1.32,.25,,,,,,,,,,,,,,,,,
2014Q2,24,105,1.22,.5,,,,,,,,,,,,,,,,,
2014Q2,26,105,1.28,.5,,,,,,,,,,,,,,,,,
2014Q2,29,113,1.35,.5,,,,,,,,,,,,,,,,,
2014Q2,31,,1.38,.5,,,,,,,,,,,,,,,,,
2014Q2,32,111.1,1.33,.5,,,,,,,,,,,,,,,,,
2014Q2,35,,,,,,,,,,,,,,,,,,,,
2014Q2,37,114,1.28,.5,,,,,,,,,,,,,,,,,
2014Q2,38,107,1.28,.5,,,,,,,,,,,,,,,,,
2014Q2,39,111.2,1.29,.5,,,,,,,,,,,,,,,,,
2014Q2,41,,,,,,,,,,,,,,,,,,,,
2014Q2,45,,,,,,,,,,,,,,,,,,,,
2014Q2,47,108.5,1.275,.25,,,,,,,,,,,,,,,,,
2014Q2,48,110,1.35,.5,,,,,,,,,,,,,,,,,
2014Q2,52,,1.27,.5,,,,,,,,,,,,,,,,,
2014Q2,54,100,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,57,,,.5,,,,,,,,,,,,,,,,,
2014Q2,58,,,,,,,,,,,,,,,,,,,,
2014Q2,67,,,,,,,,,,,,,,,,,,,,
2014Q2,68,104.5,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,70,100,1.3,.25,,,,,,,,,,,,,,,,,
2014Q2,82,,1.22,.5,,,,,,,,,,,,,,,,,
2014Q2,84,104.5,1.29,.25,,,,,,,,,,,,,,,,,
2014Q2,85,111.27,1.31,.5,,,,,,,,,,,,,,,,,
2014Q2,89,107.3466666667,1.3193333333,.5,,,,,,,,,,,,,,,,,
2014Q2,91,,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,92,,,,,,,,,,,,,,,,,,,,
2014Q2,93,112,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,94,123,1.41,.5,,,,,,,,,,,,,,,,,
2014Q2,95,107,1.25,.5,,,,,,,,,,,,,,,,,
2014Q2,96,,1.33,.5,,,,,,,,,,,,,,,,,
2014Q2,98,110,1.31,.5,,,,,,,,,,,,,,,,,
2014Q2,99,115,1.27,.5,,,,,,,,,,,,,,,,,
2014Q2,101,110.6811470958,1.28,.5,,,,,,,,,,,,,,,,,
2014Q2,103,110,1.3,.5,,,,,,,,,,,,,,,,,
2014Q2,104,,1.29,.5,,,,,,,,,,,,,,,,,
2014Q2,107,109,,.5,,,,,,,,,,,,,,,,,
2014Q2,110,113,1.32,.5,,,,,,,,,,,,,,,,,
2014Q2,111,,,,,,,,,,,,,,,,,,,,
2014Q2,112,100,1.3065325859,.5,,,,,,,,,,,,,,,,,
2014Q2,113,,,.25,,,,,,,,,,,,,,,,,
2014Q3,1,100,1.32,.5,,,,,,,,,,,,,,,,,
2014Q3,2,110,1.33333333333333,.75,,,,,,,,,,,,,,,,,
2014Q3,3,114,1.27,.625,,,,,,,,,,,,,,,,,
2014Q3,4,108,1.275,.5,,,,,,,,,,,,,,,,,
2014Q3,5,101,1.33,.5,,,,,,,,,,,,,,,,,
2014Q3,6,115,1.3,.5,,,,,,,,,,,,,,,,,
2014Q3,7,103,1.32,.58,,,,,,,,,,,,,,,,,
2014Q3,8,105,1.35,.5,,,,,,,,,,,,,,,,,
2014Q3,14,110,1.3,.75,,,,,,,,,,,,,,,,,
2014Q3,15,113,1.3,,,,,,,,,,,,,,,,,,
2014Q3,16,105,1.34,.5,,,,,,,,,,,,,,,,,
2014Q3,20,113,1.3,.5,,,,,,,,,,,,,,,,,
2014Q3,22,,,.5,,,,,,,,,,,,,,,,,
2014Q3,23,115,1.3,.25,,,,,,,,,,,,,,,,,
2014Q3,24,105,1.19,.5,,,,,,,,,,,,,,,,,
2014Q3,26,110,1.27,.5,,,,,,,,,,,,,,,,,
2014Q3,29,113,1.35,.5,,,,,,,,,,,,,,,,,
2014Q3,31,,1.38,.5,,,,,,,,,,,,,,,,,
2014Q3,32,111.7,1.33,.5,,,,,,,,,,,,,,,,,
2014Q3,35,,,,,,,,,,,,,,,,,,,,
2014Q3,37,118,1.28,.5,,,,,,,,,,,,,,,,,
2014Q3,38,109,1.26,.5,,,,,,,,,,,,,,,,,
2014Q3,39,112.2,1.28,.5,,,,,,,,,,,,,,,,,
2014Q3,41,,,,,,,,,,,,,,,,,,,,
2014Q3,45,,,,,,,,,,,,,,,,,,,,
2014Q3,47,107.5,1.265,.25,,,,,,,,,,,,,,,,,
2014Q3,48,105,1.35,.5,,,,,,,,,,,,,,,,,
2014Q3,52,,1.26,.5,,,,,,,,,,,,,,,,,
2014Q3,54,110,1.3,.5,,,,,,,,,,,,,,,,,
2014Q3,57,,,.5,,,,,,,,,,,,,,,,,
2014Q3,58,,,,,,,,,,,,,,,,,,,,
2014Q3,67,,,,,,,,,,,,,,,,,,,,
2014Q3,68,104.5,1.3,.5,,,,,,,,,,,,,,,,,
2014Q3,70,95,1.3,.25,,,,,,,,,,,,,,,,,
2014Q3,82,,1.22,.25,,,,,,,,,,,,,,,,,
2014Q3,84,103.3,1.27,.25,,,,,,,,,,,,,,,,,
2014Q3,85,112.2,1.283,.5,,,,,,,,,,,,,,,,,
2014Q3,89,107.7666666667,1.3233333333,.5,,,,,,,,,,,,,,,,,
2014Q3,91,,1.25,.5,,,,,,,,,,,,,,,,,
2014Q3,92,,,,,,,,,,,,,,,,,,,,
2014Q3,93,113,1.3,.5,,,,,,,,,,,,,,,,,
2014Q3,94,126,1.43,.5,,,,,,,,,,,,,,,,,
2014Q3,95,105,1.2,.5,,,,,,,,,,,,,,,,,
2014Q3,96,,1.36,.5,,,,,,,,,,,,,,,,,
2014Q3,98,110,1.28,.5,,,,,,,,,,,,,,,,,
2014Q3,99,115,1.26,.5,,,,,,,,,,,,,,,,,
2014Q3,101,111.3665120222,1.26,.5,,,,,,,,,,,,,,,,,
2014Q3,103,110,1.3,.5,,,,,,,,,,,,,,,,,
2014Q3,104,,1.28,.5,,,,,,,,,,,,,,,,,
2014Q3,107,109,,.5,,,,,,,,,,,,,,,,,
2014Q3,110,113.5,1.32,.5,,,,,,,,,,,,,,,,,
2014Q3,111,,,,,,,,,,,,,,,,,,,,
2014Q3,112,109,1.3233761975,.5,,,,,,,,,,,,,,,,,
2014Q3,113,,,.25,,,,,,,,,,,,,,,,,
2015,1,100,1.32,1,,,,,,,,,,,,,,,,,
2015,2,125,1.33333333333333,1.25,2,,,,,,,,,,,,,,,,
2015,3,115,1.29,.6,,,,,,,,,,,,,,,,,
2015,4,106,1.225,.6,,,,,,,,,,,,,,,,,
2015,5,104,1.33,.75,,,,,,,,,,,,,,,,,
2015,6,115,1.2,.5,2,,,,,,,,,,,,,,,,
2015,7,103,1.32,.583,,,,,,,,,,,,,,,,,
2015,8,105,1.35,.69,1.9,,,,,,,,,,,,,,,,
2015,14,112,1.2,1,,,,,,,,,,,,,,,,,
2015,15,115,1.3,,,,,,,,,,,,,,,,,,
2015,16,100,1.31,.75,2,,,,,,,,,,,,,,,,
2015,20,118,1.3,.5,1.8,,,,,,,,,,,,,,,,
2015,22,,,.9,,,,,,,,,,,,,,,,,
2015,23,118,1.26,.5,2.5,,,,,,,,,,,,,,,,
2015,24,105.6,1.1,1.5,1.8,,,,,,,,,,,,,,,,
2015,26,110,1.27,.75,,,,,,,,,,,,,,,,,
2015,29,115,1.35,.75,3,,,,,,,,,,,,,,,,
2015,31,,1.35,1,,,,,,,,,,,,,,,,,
2015,32,,,.5,,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,120,1.32,.8,,,,,,,,,,,,,,,,,
2015,38,108,1.24,.5,1.8,,,,,,,,,,,,,,,,
2015,39,113.3,1.27,.5,2.1,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,112,1.24,.5,1.6,,,,,,,,,,,,,,,,
2015,48,105,1.35,.75,,,,,,,,,,,,,,,,,
2015,52,,,,1.5,,,,,,,,,,,,,,,,
2015,54,110,1.3,.5,,,,,,,,,,,,,,,,,
2015,57,,,1,,,,,,,,,,,,,,,,,
2015,58,124,1.37,2,2,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,107.3,1.3,.7,,,,,,,,,,,,,,,,,
2015,70,100,1.2,.25,1.5,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,103.9,1.3,.68,2.4,,,,,,,,,,,,,,,,
2015,85,115.03,1.329,.583,,,,,,,,,,,,,,,,,
2015,89,109.254,1.3216666667,.67,,,,,,,,,,,,,,,,,
2015,91,,1.18,.75,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,115,1.35,.5,2.2,,,,,,,,,,,,,,,,
2015,94,138,1.49,.73,2.4,,,,,,,,,,,,,,,,
2015,95,100,1.21,1,2,,,,,,,,,,,,,,,,
2015,96,,1.3,.77,,,,,,,,,,,,,,,,,
2015,98,115,1.25,1,2.3,,,,,,,,,,,,,,,,
2015,99,120,1.25,.69,1.7,,,,,,,,,,,,,,,,
2015,101,,,,,,,,,,,,,,,,,,,,
2015,103,115,1.35,1,,,,,,,,,,,,,,,,,
2015,104,,,.5,,,,,,,,,,,,,,,,,
2015,107,112,,.75,2,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,106,1.21,.75,2,,,,,,,,,,,,,,,,
2015,113,,,.25,,,,,,,,,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,
2018,2,,,,2.2,,,,,,,,,,,,,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.2,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,,,,2.2,,,,,,,,,,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,
2018,16,,,,2.2,,,,,,,,,,,,,,,,
2018,20,,,,2,,,,,,,,,,,,,,,,
2018,22,,,,,,,,,,,,,,,,,,,,
2018,23,,,,2.5,,,,,,,,,,,,,,,,
2018,24,,,,1.5,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,
2018,29,,,,3,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,,,,2.5,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,,,,2,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,52,,,,1.7,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,
2018,57,,,,,,,,,,,,,,,,,,,,
2018,58,,,,2.7,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,2.2,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,,,,2.7,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,,,,2.5,,,,,,,,,,,,,,,,
2018,94,,,,2.6,,,,,,,,,,,,,,,,
2018,95,,,,2,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,,,,3.1,,,,,,,,,,,,,,,,
2018,99,,,,1.8,,,,,,,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,,,,,,,,,,,,,,,,,,,,
2018,107,,,,2.7,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,2,,,,,,,,,,,,,,,,
2018,113,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2014Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,1,1.4,,,,,,20,70,10,,,,,,,,,,,
2014,4,1,,,,10,25,35,15,10,5,,,,,,,,,,
2014,5,1,,,5,10,35,20,15,10,5,,,,,,,,,,
2014,6,1.1,,,,,30,60,10,,,,,,,,,,,,
2014,8,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2014,14,1.3,,,,,,,,,,,,,,,,,,,
2014,15,1.2,,,,,20,60,20,,,,,,,,,,,,
2014,16,1,1,2,3,12,16,20,17,11,9,5,3,1,,,,,,,
2014,20,1.2,,,5,15,25,35,20,,,,,,,,,,,,
2014,22,1,,,,10,35,40,15,,,,,,,,,,,,
2014,23,.9,,,1,14,30,25,20,9,1,,,,,,,,,,
2014,24,1,,,5,14.5,28,30,15,5,2.5,,,,,,,,,,
2014,26,1.1,,,,7.5,40,45,7.5,,,,,,,,,,,,
2014,30,1.1,,,,3,35,43,19,,,,,,,,,,,,
2014,31,1.2,,,,,30,50,20,,,,,,,,,,,,
2014,32,1.3,,,1,3,23,32,26,10,4,1,,,,,,,,,
2014,37,1,,,,4,43,48,5,,,,,,,,,,,,
2014,38,1.2,,,,,10,60,30,,,,,,,,,,,,
2014,39,1.2,,,5,15,25,35,20,,,,,,,,,,,,
2014,41,1.3,,,,,20,80,,,,,,,,,,,,,
2014,42,1.4,,,,,20,40,35,5,,,,,,,,,,,
2014,47,1.3,0,0,0,0,15,70,15,0,0,0,0,0,,,,,,,
2014,48,1.2,,,,,,,,,,,,,,,,,,,
2014,52,1.0101435658,0,0,1,8,35,41,13,1,1,0,0,0,,,,,,,
2014,57,1.3,,,,,,,,,,,,,,,,,,,
2014,58,1.5,,,,15,20,25,30,10,,,,,,,,,,,
2014,67,1.5,.5,1,3,5,8,25,26.5,15,8,5,2,1,,,,,,,
2014,68,1,,,,20,20,30,30,0,0,0,,,,,,,,,
2014,70,.6,,,,10,90,,,,,,,,,,,,,,
2014,82,1,,,,,,,,,,,,,,,,,,,
2014,84,1.2,0,0,2,13,32,35,15,3,0,0,0,0,,,,,,,
2014,85,.9659871663,.0740344721,.7253180805,4.2511110598,14.144083969,26.7623874155,28.8271942271,17.6791587133,6.1681196791,1.2222910965,.1372684808,.0087145239,.0003182824,,,,,,,
2014,88,1.2,,,5,12,22,26,20,10,5,,,,,,,,,,
2014,89,1.2,,,2.5,15,20,30,15,10,5,2.5,,,,,,,,,
2014,91,1,0,0,0,10,37.5,45,7.5,0,0,0,0,0,,,,,,,
2014,92,.8986048123,.0060510682,.225445868,3.2111916152,17.5393928335,37.1507102661,28.6545153658,11.548854974,1.6045527211,.0576474166,.0016258966,.0000119425,.0000000324,,,,,,,
2014,93,1.6,,,,,,25,70,5,,,,,,,,,,,
2014,94,1.3,,2,4,6,20,30,18,10,6,4,,,,,,,,,
2014,95,1.204,0,0,0,9.9,15,49.6,18.8,4.1,1.8,.8,0,0,,,,,,,
2014,96,1,,,,,15,45,30,10,,,,,,,,,,,
2014,98,1.2,,,,10,25,45,15,5,,,,,,,,,,,
2014,99,1.1,,,,,30,70,,,,,,,,,,,,,
2014,101,1,,,,,20,70,10,,,,,,,,,,,,
2014,102,1,,,,15,34,36,15,,,,,,,,,,,,
2014,103,1.3,,,,10,25,40,20,5,,,,,,,,,,,
2014,104,1.1,0,0,0,10,30,40,15,5,0,0,0,0,,,,,,,
2014,105,1.3,,,,,5,75,15,5,,,,,,,,,,,
2014,107,.8986048123,.0060510682,.225445868,3.2111916152,17.5393928335,37.1507102661,28.6545153658,11.548854974,1.6045527211,.0576474166,.0016258966,.0000119425,.0000000324,,,,,,,
2014,108,1.061428,,,.44,11.33,26.62,34.87,21.02,5.72,,,,,,,,,,,
2014,110,1,.0000001063,.0000831798,.0494264541,3.5724787757,34.6101084652,50.2135415448,11.2019073006,.35106841,.0013851224,.0000006411,0,0,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2014,113,1.4,,,,10,25,30,25,10,,,,,,,,,,,
2014Dec,1,1.8,,,,,,5,45,45,5,,,,,,,,,,
2014Dec,4,1.2,,,5,10,25,30,15,10,5,,,,,,,,,,
2014Dec,5,1.1,,,5,10,20,25,25,10,5,,,,,,,,,,
2014Dec,6,1.3,,,,,5,55,40,,,,,,,,,,,,
2014Dec,8,1.4,,,3,8,16,35,25,10,3,,,,,,,,,,
2014Dec,14,1.4,,,,,,,,,,,,,,,,,,,
2014Dec,15,1.3,,,,5,15,55,15,10,,,,,,,,,,,
2014Dec,16,1.2,1,2,2,8,16,21,16,13,10,7,3,1,,,,,,,
2014Dec,20,1.4,,,5,15,20,30,25,5,,,,,,,,,,,
2014Dec,22,1.1,,,,10,30,40,20,,,,,,,,,,,,
2014Dec,23,1.2,,,1,10,23,30,20,10,5,1,,,,,,,,,
2014Dec,24,1.1,,,8,12.5,22.5,25,17.5,10,4.5,,,,,,,,,,
2014Dec,26,1.5,,,,5,20,25,30,15,5,,,,,,,,,,
2014Dec,30,1.5,,,,,4,43,53,,,,,,,,,,,,
2014Dec,31,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2014Dec,32,,,,,,,,,,,,,,,,,,,,
2014Dec,37,1.2,,,,2,41,44,13,,,,,,,,,,,,
2014Dec,38,1.3,,,,,10,60,30,,,,,,,,,,,,
2014Dec,39,1.7,,,,5,15,30,40,10,,,,,,,,,,,
2014Dec,41,,,,,,,,,,,,,,,,,,,,
2014Dec,42,1.5,,,,,5,30,45,20,,,,,,,,,,,
2014Dec,47,1.4,,,,,,,,,,,,,,,,,,,
2014Dec,48,1.2,,,,10,10,80,,,,,,,,,,,,,
2014Dec,52,1.27,0,0,1,7,21,31,25,10,3,1,1,0,,,,,,,
2014Dec,57,1.3,,,,,,,,,,,,,,,,,,,
2014Dec,58,,,,,,,,,,,,,,,,,,,,
2014Dec,67,,,,,,,,,,,,,,,,,,,,
2014Dec,68,1.1,,,,8,30,40,22,0,0,,,,,,,,,,
2014Dec,70,,,,,,,,,,,,,,,,,,,,
2014Dec,82,1.3,,,,,,,,,,,,,,,,,,,
2014Dec,84,,,,,,,,,,,,,,,,,,,,
2014Dec,85,1.1787171063,.8227826873,2.2352392094,5.8568135787,11.704458814,17.8420456315,20.7478471783,18.4055168418,12.4554792743,6.4295545012,2.5313991145,.7600345706,.2088285985,,,,,,,
2014Dec,88,1.5,,,,5,12,23,25,20,10,5,,,,,,,,,
2014Dec,89,1.4,,,2.5,10,15,25,20,15,10,2.5,,,,,,,,,
2014Dec,91,1.2,0,0,0,5,35,52.5,7.5,0,0,0,0,0,,,,,,,
2014Dec,92,1.1358974824,.9177841852,2.6258995782,6.944636583,13.6415838311,19.9062745108,19.5274253362,18.0009977348,11.8343749662,4.3424388348,1.7278439718,.4363087906,.0944316773,,,,,,,
2014Dec,93,1.7,,,,,,15,65,20,,,,,,,,,,,
2014Dec,94,1.6,,1,4,7,10,18,26,22,8,3,1,,,,,,,,
2014Dec,95,1.42,0,0,0,2,23,31,23,16,4,1,0,0,,,,,,,
2014Dec,96,1.3,,,,5,15,35,25,15,5,,,,,,,,,,
2014Dec,98,1.5,,,,5,15,37,23,15,5,,,,,,,,,,
2014Dec,99,1.4,,,,,,,,,,,,,,,,,,,
2014Dec,101,1.3,,,,,20,70,10,,,,,,,,,,,,
2014Dec,102,1.4,,,,,15,40,35,10,,,,,,,,,,,
2014Dec,103,1.6,,,,5,15,30,35,10,5,,,,,,,,,,
2014Dec,104,,,,,,,,,,,,,,,,,,,,
2014Dec,105,1.5,,,,,5,15,55,20,5,,,,,,,,,,
2014Dec,107,1.1358974824,.9177841852,2.6258995782,6.944636583,13.6415838311,19.9062745108,19.5274253362,18.0009977348,11.8343749662,4.3424388348,1.7278439718,.4363087906,.0944316773,,,,,,,
2014Dec,108,1.4023,,,,2.54,16.32,31.44,31.43,16.02,2.25,,,,,,,,,,
2014Dec,110,1.1,.556292972,1.4369094179,5.3500023589,12.5277320392,20.5764816575,23.7101749207,19.1684968004,10.871615156,4.3247048978,1.2062165387,.2357790536,.0355941873,,,,,,,
2014Dec,111,,,,,,,,,,,,,,,,,,,,
2014Dec,112,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2014Dec,113,1,,,,10,20,30,20,15,5,,,,,,,,,,
2015,1,1.6,,,,,,10,60,25,5,,,,,,,,,,
2015,4,1.5,,,5,10,20,25,26,9,5,,,,,,,,,,
2015,5,1.2,,1,4,10,20,25,25,9,5,1,,,,,,,,,
2015,6,1.8,,,,,,30,60,10,,,,,,,,,,,
2015,8,1.4,,,3,8,16,35,25,10,3,,,,,,,,,,
2015,14,1.6,,,,,,,,,,,,,,,,,,,
2015,15,1.5,,,,,15,35,35,15,,,,,,,,,,,
2015,16,1.2,1,2,3,10,14,19,16,13,10,8,3,1,,,,,,,
2015,20,1.5,,,5,10,18,22,30,15,,,,,,,,,,,
2015,22,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2015,23,1.2,,,1,10,20,25,19,15,9,1,,,,,,,,,
2015,24,1.4,,,2.5,8,20,24,22,12.5,8.5,2.5,,,,,,,,,
2015,26,1.6,,,,5,20,25,30,15,5,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.4,,,,10,20,35,20,15,,,,,,,,,,,
2015,32,1.7,,1,2,6,10,18,21,19,14,8,1,,,,,,,,
2015,37,1.4,,,,3,25,44,25,3,,,,,,,,,,,
2015,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.4,,,,10,25,45,20,,,,,,,,,,,,
2015,41,1.5,,,,,,20,80,,,,,,,,,,,,
2015,42,1.6,,,,,10,30,40,20,,,,,,,,,,,
2015,47,1.4,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,
2015,48,1.2,,,,10,10,80,,,,,,,,,,,,,
2015,52,1.2,0,0,1,9,20,34,25,8,2,1,0,0,,,,,,,
2015,57,1.3,,,,,,,,,,,,,,,,,,,
2015,58,1.6,,,,10,20,25,30,15,,,,,,,,,,,
2015,67,1.7,.5,1,3,5,8,28,23.5,15,8,5,2,1,,,,,,,
2015,68,1.2,,,,10,20,35,30,5,0,0,,,,,,,,,
2015,70,.6,,,,,75,25,,,,,,,,,,,,,
2015,82,1.2,,,,,,,,,,,,,,,,,,,
2015,84,1.7,0,0,1,2,8,25,33,20,10,1,0,0,,,,,,,
2015,85,1.3986013614,.4267903695,1.343044149,3.9644776387,8.924958826,15.3253271342,20.0741361858,20.0589427635,15.290553793,8.8912290699,3.9435140165,1.3339181031,.4231079509,,,,,,,
2015,88,1.5,,,,5,12,23,25,20,10,5,,,,,,,,,
2015,89,1.7,,,2.5,5,12.5,20,25,15,10,5,2.5,2.5,,,,,,,
2015,91,1.3,0,0,0,2.5,25,50,20,2.5,0,0,0,0,,,,,,,
2015,92,1.3498800177,.1219308945,.7297996804,3.2318874736,9.5666413726,18.9394047692,22.5477516455,22.9169243191,15.0474528727,4.9464744046,1.6140131963,.2978374655,.0398819059,,,,,,,
2015,93,2,,,,,,5,35,55,5,,,,,,,,,,
2015,94,1.6,,.5,3,6,15,18,26,17.5,8,5,1,,,,,,,,
2015,95,1.5055,0,0,0,5.9,11,27.6,35.7,13.1,4.8,1.9,0,0,,,,,,,
2015,96,1.3,,,,7,15,38,25,10,5,,,,,,,,,,
2015,98,1.4,,,,2,18,40,25,10,5,,,,,,,,,,
2015,99,1.4,,,,,,70,30,,,,,,,,,,,,
2015,101,1.3,,,,,20,70,10,,,,,,,,,,,,
2015,102,1.4,,,,,5,65,25,5,,,,,,,,,,,
2015,103,1.6,,,,5,15,30,35,10,5,,,,,,,,,,
2015,104,1.5,0,0,0,0,10,30,35,20,5,0,0,0,,,,,,,
2015,105,1.4,,,,,5,50,30,15,,,,,,,,,,,
2015,107,1.3498800177,.1219308945,.7297996804,3.2318874736,9.5666413726,18.9394047692,22.5477516455,22.9169243191,15.0474528727,4.9464744046,1.6140131963,.2978374655,.0398819059,,,,,,,
2015,108,1.67314,,,,.18,9.1,22.89,33.81,23.9,9.84,.28,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.6,,,,,10,25,40,15,10,,,,,,,,,,
2015,113,1,,,,10,20,30,20,15,5,,,,,,,,,,
2015Dec,1,1.8,,,,,,5,45,45,5,,,,,,,,,,
2015Dec,4,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2015Dec,5,1.2,,1,4,10,20,25,25,9,5,1,,,,,,,,,
2015Dec,6,2,,,,,,5,45,45,5,,,,,,,,,,
2015Dec,8,1.5,,,2,4,15,25,29,20,5,,,,,,,,,,
2015Dec,14,1.7,,,,,,,,,,,,,,,,,,,
2015Dec,15,1.5,,,,5,10,35,35,10,5,,,,,,,,,,
2015Dec,16,1.4,1,2,3,10,14,19,16,13,10,8,3,1,,,,,,,
2015Dec,20,1.6,,,5,10,15,20,30,15,5,,,,,,,,,,
2015Dec,22,1.4,,,,5,15,35,30,15,,,,,,,,,,,
2015Dec,23,1.5,,,3,10,15,25,26,15,5,1,,,,,,,,,
2015Dec,24,1.5,,,,7.5,13.5,27,27,14.5,7.5,3,,,,,,,,,
2015Dec,26,1.7,,,,2.5,7.5,25,30,25,7.5,2.5,,,,,,,,,
2015Dec,30,,,,,,,,,,,,,,,,,,,,
2015Dec,31,1.6,,,,5,10,20,35,20,10,,,,,,,,,,
2015Dec,32,,,,,,,,,,,,,,,,,,,,
2015Dec,37,1.3,,,,2,34,45,18,1,,,,,,,,,,,
2015Dec,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2015Dec,39,1.3,,,,,15,45,30,10,,,,,,,,,,,
2015Dec,41,,,,,,,,,,,,,,,,,,,,
2015Dec,42,1.6,,,,,5,30,40,25,,,,,,,,,,,
2015Dec,47,1.4,,,,,,,,,,,,,,,,,,,
2015Dec,48,1.2,,,,,20,60,20,,,,,,,,,,,,
2015Dec,52,1.27,0,0,3,8,21,28,23,12,4,1,0,0,,,,,,,
2015Dec,57,1.5,,,,,,,,,,,,,,,,,,,
2015Dec,58,,,,,,,,,,,,,,,,,,,,
2015Dec,67,,,,,,,,,,,,,,,,,,,,
2015Dec,68,1.3,,,,5,20,45,20,10,0,,,,,,,,,,
2015Dec,70,,,,,,,,,,,,,,,,,,,,
2015Dec,82,,,,,,,,,,,,,,,,,,,,
2015Dec,84,,,,,,,,,,,,,,,,,,,,
2015Dec,85,1.3909011614,1.177305377,2.3381807413,5.2495835345,9.6191522131,14.3857527112,17.5600136067,17.4952390932,14.227139011,9.4430302757,5.1155043854,2.261673583,1.1274254678,,,,,,,
2015Dec,88,1.7,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2015Dec,89,1.8,,,2.5,5,10,15,25,20,12.5,5,2.5,2.5,,,,,,,
2015Dec,91,1.5,0,0,0,2.5,25,32.5,37.5,2.5,0,0,0,0,,,,,,,
2015Dec,92,1.3402641897,.899603612,2.2423425577,5.6308793581,11.0093889501,16.7610678266,17.8732166389,18.7014474592,14.8298469535,6.8684045926,3.5364961228,1.230557867,.4167480616,,,,,,,
2015Dec,93,2.1,,,,,,5,25,62.5,7.5,,,,,,,,,,
2015Dec,94,1.8,,,3,5,9,14,26,18,13,8,4,,,,,,,,
2015Dec,95,1.525,0,0,0,5,19,11,38,26,0,1,0,0,,,,,,,
2015Dec,96,1.4,,,,5,15,30,25,15,7,3,,,,,,,,,
2015Dec,98,1.3,,,,5,15,35,25,15,5,,,,,,,,,,
2015Dec,99,,,,,,,,,,,,,,,,,,,,
2015Dec,101,,,,,,,,,,,,,,,,,,,,
2015Dec,102,1.7,,,,,,20,70,10,,,,,,,,,,,
2015Dec,103,1.7,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,
2015Dec,104,,,,,,,,,,,,,,,,,,,,
2015Dec,105,1.6,,,,,5,15,35,30,10,5,,,,,,,,,
2015Dec,107,1.3402641897,.899603612,2.2423425577,5.6308793581,11.0093889501,16.7610678266,17.8732166389,18.7014474592,14.8298469535,6.8684045926,3.5364961228,1.230557867,.4167480616,,,,,,,
2015Dec,108,1.75831,,,,,6.84,20.53,33.1,26.24,12.28,1.01,,,,,,,,,
2015Dec,110,,,,,,,,,,,,,,,,,,,,
2015Dec,111,,,,,,,,,,,,,,,,,,,,
2015Dec,112,1.6,,,,,10,25,40,15,10,,,,,,,,,,
2015Dec,113,.8,,5,5,10,30,20,20,10,,,,,,,,,,,
2016,1,2,,,,,,5,45,45,5,,,,,,,,,,
2016,4,,,,,,,,,,,,,,,,,,,,
2016,5,1.3,,1,4,10,20,25,25,9,5,1,,,,,,,,,
2016,6,1.9,,,,,,10,50,30,10,,,,,,,,,,
2016,8,1.7,,1,2,4,11,22,30,18,9,2,1,,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.7,,,,,10,25,40,15,10,,,,,,,,,,
2016,16,1.5,1,2,3,8,12,17,18,16,11,8,3,1,,,,,,,
2016,20,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2016,22,1.5,,,,,15,30,40,15,,,,,,,,,,,
2016,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2016,24,1.7,,2,3,9,12,16.5,18,16.5,11,7,3,2,,,,,,,
2016,26,1.8,,,,2.5,7.5,25,30,25,7.5,2.5,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,37,1.6,,,,1,10,24,36,24,5,,,,,,,,,,
2016,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.6,,,,5,15,30,40,10,,,,,,,,,,,
2016,41,1.7,,,,,,10,70,20,,,,,,,,,,,
2016,42,1.7,,,,,5,25,45,25,,,,,,,,,,,
2016,47,1.6,0,0,0,0,7.5,17.5,50,17.5,7.5,0,0,0,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,1.4,0,1,3,8,17,23,21,15,8,3,1,0,,,,,,,
2016,57,1.5,,,,,,,,,,,,,,,,,,,
2016,58,1.8,,,,,15,30,40,15,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.4,,,,,25,35,30,5,5,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,2,0,0,0,1,6,17,27,27,15,6,1,0,,,,,,,
2016,85,1.7620840255,.6409316251,1.3579201839,3.2713224469,6.5421504569,10.8613046551,14.9699325254,17.1293867118,16.2723840101,12.8335469933,8.4027728524,4.5673971854,3.1509503537,,,,,,,
2016,88,1.7,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2016,89,1.9,,,2.5,2.5,12.5,15,25,15,12.5,10,2.5,2.5,,,,,,,
2016,91,1.5,0,0,0,0,10,40,45,5,0,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,,37.5,57.5,5,,,,,,,,,,
2016,94,2,,,2,5,8,12,16,26,20,8,3,,,,,,,,
2016,95,1.5505,0,0,2,5.9,9,22.6,37.7,12.1,7.8,2.9,0,0,,,,,,,
2016,96,1.5,,,,7,15,30,33,10,5,,,,,,,,,,
2016,98,1.7,,,,5,5,20,40,20,10,,,,,,,,,,
2016,99,1.7,,,,,,30,70,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,1.5,,,,,10,35,45,10,,,,,,,,,,,
2016,103,1.7,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,
2016,104,1.7,0,0,0,0,10,20,35,25,10,0,0,0,,,,,,,
2016,105,1.7,,,,,,10,45,40,5,,,,,,,,,,
2016,107,,,,,,,,,,,,,,,,,,,,
2016,108,1.6562775,,,,.27,9.59,23.3,33.72,23.41,9.48,.23,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.8,,,,5,10,15,40,15,10,5,,,,,,,,,
2016,113,,,,,,,,,,,,,,,,,,,,
2018,1,2,,,,,,10,40,40,10,,,,,,,,,,
2018,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,5,1.5,,1,3,10,10,20,25,25,5,1,,,,,,,,,
2018,6,2,,,,,,,50,50,,,,,,,,,,,
2018,8,2,,,1,3,10,22,25,18,13,5,2,1,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,1.9,,,,,5,20,35,25,10,5,,,,,,,,,
2018,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2018,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2018,22,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2018,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2018,24,2,,,3.5,5,10,11.5,16,18,16.5,11,6.5,2,,,,,,,
2018,26,1.8,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2018,30,1.9,,,,,,,,,,,,,,,,,,,
2018,31,1.9,,,,,5,30,40,20,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,37,2.2,,,,,,4,12,42,32,10,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.9,,,,,10,25,40,20,5,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,42,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2018,47,1.9,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,48,1.5,,,,,,,,,,,,,,,,,,,
2018,52,1.6,0,2,5,9,13,17,22,17,11,3,1,0,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,58,2,,,,,10,20,30,40,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.8,,,,0,10,30,25,15,15,5,,,,,,,,,
2018,70,1.8,,,,,,35,65,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.9,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578887,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2018,88,1.9,,,2.5,7.5,10,17.5,25,17.5,10,7.5,2.5,,,,,,,,
2018,89,1.9,,,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,
2018,91,1.9,0,0,0,2.5,15,30,35,12.5,5,0,0,0,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,,10,25,55,10,,,,,,,,,,
2018,94,1.8,,,2,4,12,16,27.5,20,8,7.5,3,,,,,,,,
2018,95,1.7855,0,0,0,0,6,16.6,49.5,10.1,17.8,0,0,0,,,,,,,
2018,96,1.5,,,,,,,,,,,,,,,,,,,
2018,98,2.2,,,,,,10,25,35,20,10,,,,,,,,,
2018,99,2.1,,,,,,,25,50,25,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,1.6,,,,,10,15,55,20,,,,,,,,,,,
2018,103,2,,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2018,104,1.9,0,0,0,5,10,20,30,25,10,0,0,0,,,,,,,
2018,105,2,,,,,5,10,25,35,20,5,,,,,,,,,
2018,107,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2018,108,1.4956875,,,,1.97,14.05,27.56,32.17,18.94,5.31,,,,,,,,,,
2018,110,2,.0429060333,.1503967937,.7882300359,2.7904851185,7.3091621416,14.1680736317,20.3271581408,21.5875237763,16.970538935,9.8748346829,4.2525525792,1.7381381311,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,,,5,20,35,30,10,,,,,,,,,
2018,113,1.2,,,,9,25,31,25,10,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,1,1.1,,,,,20,70,10,,,,,,,,,,,,
2014,4,1,,,5,10,25,25,20,10,5,0,0,,,,,,,,
2014,5,.8,1,3,10,15,20,30,15,5,1,,,,,,,,,,
2014,6,1,,,5,5,30,50,10,,,,,,,,,,,,
2014,8,1.5,,,3,5,19,30,33,10,,,,,,,,,,,
2014,14,1.1,,,,,,,,,,,,,,,,,,,
2014,15,1.1,,,5,10,25,30,20,10,,,,,,,,,,,
2014,16,1.3,6,5,9,13,16,21,16,6,4,2,2,0,,,,,,,
2014,20,1.2,,,,10,25,40,25,,,,,,,,,,,,
2014,22,1,,,,10,20,50,20,,,,,,,,,,,,
2014,23,.9,,5,10,15,24,21,15,9,1,,,,,,,,,,
2014,24,1.0253886117,,,,22,24,26.5,17.5,10,,,,,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,30,.7,,,,30,52,18,,,,,,,,,,,,,
2014,31,1.1,,,,10,35,45,10,,,,,,,,,,,,
2014,32,.9,,1,6,19,28,23,20,3,,,,,,,,,,,
2014,37,.9,,,,18,40,39,3,,,,,,,,,,,,
2014,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2014,39,1,,,,10,25,45,20,,,,,,,,,,,,
2014,41,1,,,,,20,80,,,,,,,,,,,,,
2014,42,1,,,,,30,60,10,,,,,,,,,,,,
2014,47,.9,0,0,0,10,50,35,5,0,0,0,0,0,,,,,,,
2014,48,1,,,,,40,50,10,,,,,,,,,,,,
2014,52,.975,0,0,0,8,37,41,12,1,1,0,0,0,,,,,,,
2014,57,1.1,,,,,,,,,,,,,,,,,,,
2014,58,1.7,,,,10,15,25,40,10,,,,,,,,,,,
2014,67,1,1,2,5,15,32,27,11.8,5,1,.1,.05,.05,,,,,,,
2014,68,1.1,,,,10,30,40,20,,,,,,,,,,,,
2014,70,.8,,,,,55,45,,,,,,,,,,,,,
2014,82,.8,,,,,,,,,,,,,,,,,,,
2014,84,.9,1,1,6,18,31,30,12,1,0,0,0,0,,,,,,,
2014,85,1.0893840709,.3102659167,1.4252144192,5.1188252903,12.5874975797,21.2015063431,24.4658753852,19.3442523039,10.4782926919,3.8873172754,.9872691368,.1715522784,.0221313794,,,,,,,
2014,88,1.03,,,5,11,20,28,20,11,5,,,,,,,,,,
2014,89,.9740162389,,2.5,7.5,15,20,25,15,10,5,,,,,,,,,,
2014,91,.9,0,0,0,20,50,27.5,2.5,0,0,0,0,0,,,,,,,
2014,92,.966839856,1.7275449803,4.0205344113,9.1927525126,15.8541475121,20.6263177033,18.3979191786,15.6440731869,9.5644278536,3.3183235591,1.2729203839,.3136784347,.0673602837,,,,,,,
2014,93,.9,,,,2.5,50,45,2.5,,,,,,,,,,,,
2014,94,.8,1,4,8,14,38,20,10,3,2,,,,,,,,,,
2014,95,1.001,0,0,0,16.7,25.6,39.2,18.1,.2,.1,.1,0,0,,,,,,,
2014,96,1.1,,3,7,18,30,35,7,,,,,,,,,,,,
2014,98,1,,,,15,30,40,15,,,,,,,,,,,,
2014,99,1,,,,,30,60,10,,,,,,,,,,,,
2014,101,.9,,,,20,70,10,,,,,,,,,,,,,
2014,102,.6,,,,35,50,15,,,,,,,,,,,,,
2014,103,1.5,,,,5,20,25,30,15,5,,,,,,,,,,
2014,104,1,0,0,5,15,25,35,15,5,0,0,0,0,,,,,,,
2014,105,1,,,,10,30,55,5,,,,,,,,,,,,
2014,107,1.22024361,.0241717437,.3010735847,2.2181536508,9.2772082172,22.0713793783,29.9102148344,23.0997058837,10.1625726986,2.5435914986,.3614740933,.0290968102,.0013576066,,,,,,,
2014,108,.80238325,,,12.93,17.64,24.83,22.16,14.63,7.08,.73,,,,,,,,,,
2014,110,.8,1.7392873154,3.292624155,9.5297099342,17.3891305474,22.716907352,21.2486991008,14.2304152175,6.8225595018,2.3410964713,.5747668238,.1009229744,.0138806064,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2014,113,.8,,0,10,25,35,25,5,0,,,,,,,,,,,
2014Q3,1,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2014Q3,4,1.1,,,5,10,25,30,20,10,,,,,,,,,,,
2014Q3,5,1,2,3,9,15,20,25,20,5,1,,,,,,,,,,
2014Q3,6,1,,,,5,40,45,10,,,,,,,,,,,,
2014Q3,8,1.7,,2,5,8,10,20,30,20,5,,,,,,,,,,
2014Q3,14,.8,,,,,,,,,,,,,,,,,,,
2014Q3,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2014Q3,16,1.4,9,5,8,13,17,23,17,7,1,0,0,0,,,,,,,
2014Q3,20,1.3,,,,10,25,35,25,5,,,,,,,,,,,
2014Q3,22,1.1,,,,10,20,50,20,,,,,,,,,,,,
2014Q3,23,1,,3,10,15,23,25,15,8,1,,,,,,,,,,
2014Q3,24,1.1125763315,,,8,13.5,21,25,21,11.5,,,,,,,,,,,
2014Q3,26,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,
2014Q3,30,.8,,,,,,,,,,,,,,,,,,,
2014Q3,31,1.2,,,,,20,40,30,10,,,,,,,,,,,
2014Q3,32,,,,,,,,,,,,,,,,,,,,
2014Q3,37,1,,,,10,43,45,2,,,,,,,,,,,,
2014Q3,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2014Q3,39,1,,,,25,30,35,10,,,,,,,,,,,,
2014Q3,41,,,,,,,,,,,,,,,,,,,,
2014Q3,42,1,,,,,35,55,10,,,,,,,,,,,,
2014Q3,47,.9,,,,,,,,,,,,,,,,,,,
2014Q3,48,1.1,,,,,30,50,20,,,,,,,,,,,,
2014Q3,52,1.1,0,1,4,13,23,27,19,9,3,1,0,0,,,,,,,
2014Q3,57,1.5,,,,,,,,,,,,,,,,,,,
2014Q3,58,,,,,,,,,,,,,,,,,,,,
2014Q3,67,,,,,,,,,,,,,,,,,,,,
2014Q3,68,1.2,,,0,0,35,45,15,5,,,,,,,,,,,
2014Q3,70,,,,,,,,,,,,,,,,,,,,
2014Q3,82,.9,,,,,,,,,,,,,,,,,,,
2014Q3,84,,,,,,,,,,,,,,,,,,,,
2014Q3,85,1.1832902873,1.1206637381,2.6062893441,6.2425666275,11.7033135656,17.1748828275,19.7305549843,17.7440673325,12.4919274641,6.8841228849,2.969464499,1.0024746863,.329672046,,,,,,,
2014Q3,88,1.1,,,5,11,20,28,20,11,5,,,,,,,,,,
2014Q3,89,1.0742463155,,2.5,5,15,20,25,17.5,10,5,,,,,,,,,,
2014Q3,91,.9,0,0,0,15,45,37.5,2.5,0,0,0,0,0,,,,,,,
2014Q3,92,1.0398779471,4.8561451695,5.6663116939,9.3636034757,13.1446713343,15.6756692484,14.3572108183,13.9766039657,11.207642062,5.7362225081,3.5165503492,1.6020083261,.8973610489,,,,,,,
2014Q3,93,,,,,,,,,,,,,,,,,,,,
2014Q3,94,1,.5,1.5,6,10,30,32,8,6,4,2,,,,,,,,,
2014Q3,95,1.295,0,0,0,12,14,36,25,7,6,0,0,0,,,,,,,
2014Q3,96,1.2,,3,10,15,25,37,10,,,,,,,,,,,,
2014Q3,98,1,,,5,12.5,27.5,37.5,12.5,5,,,,,,,,,,,
2014Q3,99,1,,,,,,,,,,,,,,,,,,,
2014Q3,101,1,,,,,20,70,10,,,,,,,,,,,,
2014Q3,102,.62,,,,35,50,15,,,,,,,,,,,,,
2014Q3,103,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2014Q3,104,,,,,,,,,,,,,,,,,,,,
2014Q3,105,1.1,,,,5,25,50,20,,,,,,,,,,,,
2014Q3,107,1.3987093575,.1631379011,.7981034885,3.1277429161,8.6303006675,16.7726110132,22.9648158521,22.1546639454,15.0591770773,7.211192945,2.4320049055,.5774405745,.1088087138,,,,,,,
2014Q3,108,.768072,.52,4.14,10.99,17.45,23.47,20.49,14.01,7.52,1.41,,,,,,,,,,
2014Q3,110,.4,8.6941290834,7.8755742532,14.7908912122,18.6394054512,18.6394054512,14.7908912122,9.313395583,4.6532000163,1.8445645497,.5800877551,.1447112145,.0337442179,,,,,,,
2014Q3,111,,,,,,,,,,,,,,,,,,,,
2014Q3,112,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2014Q3,113,.8,,5,20,20,25,15,10,5,,,,,,,,,,,
2015,1,1.8,,,,,5,15,60,15,5,,,,,,,,,,
2015,4,1.5,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2015,5,1.4,1,3,6,7,10,20,25,20,7,1,,,,,,,,,
2015,6,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2015,8,1.8,,2,5,8,10,20,30,20,5,,,,,,,,,,
2015,14,1.4,,,,,,,,,,,,,,,,,,,
2015,15,1.6,,,5,5,10,20,25,15,15,5,,,,,,,,,
2015,16,1.9,6,3,5,9,13,15,21,16,6,4,2,0,,,,,,,
2015,20,1.5,,,,8,17,25,30,20,,,,,,,,,,,
2015,22,1.3,,,,10,25,40,20,5,,,,,,,,,,,
2015,23,1,,2,4,10,18,25,20,15,5,1,,,,,,,,,
2015,24,1.4207432129,,,5,12.5,16,22.5,18,13,8,5,,,,,,,,,
2015,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2015,32,1.6,,,1,5,15,19,25,22,11,2,,,,,,,,,
2015,37,1.2,,,,2,30,42,25,1,,,,,,,,,,,
2015,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.5,,,,5,15,25,40,15,,,,,,,,,,,
2015,41,1.3,,,,,10,70,20,,,,,,,,,,,,
2015,42,1.4,,,,,20,50,30,,,,,,,,,,,,
2015,47,1.1,0,0,0,5,20,50,20,5,0,0,0,0,,,,,,,
2015,48,1.5,,,,,,50,50,,,,,,,,,,,,
2015,52,1.256,0,0,1,9,20,28,24,13,4,1,0,0,,,,,,,
2015,57,1.7,,,,,,,,,,,,,,,,,,,
2015,58,3.1,,,,,,10,15,20,25,30,,,,,,,,,
2015,67,1.5,1,2,5,10,20,27,28.8,5,1,.1,.05,.05,,,,,,,
2015,68,1.7,,,0,0,5,25,50,15,5,,,,,,,,,,
2015,70,1.6,,,,,,45,55,,,,,,,,,,,,
2015,82,1,,,,,,,,,,,,,,,,,,,
2015,84,1.4,1,2,7,12,19,23,21,10,4,1,0,0,,,,,,,
2015,85,1.8560225051,.6882233761,1.3462257048,3.1204275856,6.094885145,10.0319258456,13.9148870305,16.2651382819,16.0221752188,13.3005791469,9.3046808746,5.4853911051,4.4254606853,,,,,,,
2015,88,1.36,,,5,12,20,26,20,12,5,,,,,,,,,,
2015,89,1.5,,2.5,2.5,5,12.5,20,30,17.5,5,2.5,2.5,,,,,,,,
2015,91,1.7,0,0,0,5,15,30,40,10,0,0,0,0,,,,,,,
2015,92,1.2711047585,8.0354761322,5.6649668036,7.9203283471,10.0739374535,11.6564501641,11.0478032845,11.8512707814,11.3570027526,7.4042546268,6.0691651999,4.0185591405,4.9007818139,,,,,,,
2015,93,1.5,,,,2.5,10,12.5,67.5,7.5,,,,,,,,,,,
2015,94,1.6,.5,1,2,4,10,16,32,20,12,2.5,,,,,,,,,
2015,95,1.356,0,0,0,6,13.7,41.1,26.8,7.2,5.1,.1,0,0,,,,,,,
2015,96,1.6,,,5,10,15,25,35,10,,,,,,,,,,,
2015,98,1.3,,,,12.5,22.5,27.5,22.5,15,,,,,,,,,,,
2015,99,1.4,,,,,,,,,,,,,,,,,,,
2015,101,1,,,,,20,70,10,,,,,,,,,,,,
2015,102,1.2,,,,5,20,50,20,5,,,,,,,,,,,
2015,103,1.5,,,,5,10,25,30,20,10,,,,,,,,,,
2015,104,1.4,0,0,0,10,20,30,25,10,5,0,0,0,,,,,,,
2015,105,1.6,,,,5,10,35,45,5,,,,,,,,,,,
2015,107,1.8479210827,.0111779973,.1017321171,.6691327856,2.9685610785,8.8890582372,17.9753842247,24.556931937,22.6682057523,14.1380096252,5.9563091508,1.6943010883,.3711960059,,,,,,,
2015,108,1.3955025,,,3.63,9.61,15.62,21.63,21.48,15.41,9.34,3.28,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2015,113,.5,,5,20,20,25,15,10,5,,,,,,,,,,,
2015Q3,1,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2015Q3,4,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2015Q3,5,1.4,1,3,6,7,10,20,30,15,7,1,,,,,,,,,
2015Q3,6,1.6,,,,,5,35,40,20,,,,,,,,,,,
2015Q3,8,1.7,1,3,4,7,10,20,25,20,8,2,,,,,,,,,
2015Q3,14,1.5,,,,,,,,,,,,,,,,,,,
2015Q3,15,1.5,,,5,5,10,20,30,20,10,,,,,,,,,,
2015Q3,16,1.8,7,2,4,9,11,17,21,16,9,3,1,0,,,,,,,
2015Q3,20,1.5,,,,8,17,25,30,20,,,,,,,,,,,
2015Q3,22,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2015Q3,23,1.1,,2,4,10,18,25,20,15,5,1,,,,,,,,,
2015Q3,24,1.389336707,,3,7,9,14,15,20,16,12.5,2,1.5,,,,,,,,
2015Q3,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015Q3,30,,,,,,,,,,,,,,,,,,,,
2015Q3,31,1.6,,,,,15,30,40,10,5,,,,,,,,,,
2015Q3,32,,,,,,,,,,,,,,,,,,,,
2015Q3,37,1.2,,,,2,33,46,17,2,,,,,,,,,,,
2015Q3,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2015Q3,39,1.4,,,,5,25,40,25,5,,,,,,,,,,,
2015Q3,41,,,,,,,,,,,,,,,,,,,,
2015Q3,42,1.4,,,,,10,55,35,,,,,,,,,,,,
2015Q3,47,1.1,,,,,,,,,,,,,,,,,,,
2015Q3,48,1.5,,,,,,50,50,,,,,,,,,,,,
2015Q3,52,1.3,0,0,1,9,20,28,24,13,4,1,0,0,,,,,,,
2015Q3,57,1.8,,,,,,,,,,,,,,,,,,,
2015Q3,58,,,,,,,,,,,,,,,,,,,,
2015Q3,67,,,,,,,,,,,,,,,,,,,,
2015Q3,68,1.7,,,,,5,30,40,15,10,,,,,,,,,,
2015Q3,70,,,,,,,,,,,,,,,,,,,,
2015Q3,82,,,,,,,,,,,,,,,,,,,,
2015Q3,84,,,,,,,,,,,,,,,,,,,,
2015Q3,85,1.9333813506,.5738694991,1.1640967113,2.7706969105,5.557020851,9.3920567403,13.3768774135,16.0557556422,16.2402290437,13.8432850985,9.9441755584,6.0196996567,5.0622368748,,,,,,,
2015Q3,88,1.4,,,5,12,20,26,20,12,5,,,,,,,,,,
2015Q3,89,1.53,,2.5,2.5,5,12.5,20,30,17.5,5,2.5,2.5,,,,,,,,
2015Q3,91,1.7,0,0,0,5,10,35,40,10,0,0,0,0,,,,,,,
2015Q3,92,1.2882645306,6.48346862,5.3316208603,7.8635694177,10.4038309897,12.3475636417,11.8348442085,12.6743201642,11.9468357986,7.5579481978,5.9432662242,3.7155035367,3.8972279427,,,,,,,
2015Q3,93,,,,,,,,,,,,,,,,,,,,
2015Q3,94,1.7,.5,1,3,5,8,15,27.5,22,10,6,2,,,,,,,,
2015Q3,95,1.56,0,0,0,6,14,21,31,17,11,0,0,0,,,,,,,
2015Q3,96,1.7,,,3,9,15,25,33,12,3,,,,,,,,,,
2015Q3,98,1.4,,,,5,12.5,35,30,12.5,5,,,,,,,,,,
2015Q3,99,,,,,,,,,,,,,,,,,,,,
2015Q3,101,,,,,,,,,,,,,,,,,,,,
2015Q3,102,1.252,,,,5,20,50,20,5,,,,,,,,,,,
2015Q3,103,1.5,,,,5,10,25,30,20,10,,,,,,,,,,
2015Q3,104,,,,,,,,,,,,,,,,,,,,
2015Q3,105,1.7,,,,5,15,30,40,10,,,,,,,,,,,
2015Q3,107,1.8621551765,.1062668051,.4406425919,1.6368240873,4.630999982,9.9811021203,16.3896536522,20.5062478531,19.5499222716,14.2017734971,7.8605753013,3.3146358957,1.3813559424,,,,,,,
2015Q3,108,1.50753,,,2.32,8.28,14.28,20.28,22.56,16.76,10.69,4.62,.21,,,,,,,,
2015Q3,110,,,,,,,,,,,,,,,,,,,,
2015Q3,111,,,,,,,,,,,,,,,,,,,,
2015Q3,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2015Q3,113,.2,,5,20,25,20,15,10,5,,,,,,,,,,,
2016,1,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2016,4,,,,,,,,,,,,,,,,,,,,
2016,5,1.4,1,3,6,7,10,20,25,20,7,1,,,,,,,,,
2016,6,2,,,,,10,20,30,35,5,,,,,,,,,,
2016,8,1.6,1,3,4,7,10,20,25,20,8,2,,,,,,,,,
2016,14,1.6,,,,,,,,,,,,,,,,,,,
2016,15,1.6,,,5,5,10,20,25,20,10,5,,,,,,,,,
2016,16,1.7,6,3,5,11,13,15,19,14,8,4,2,0,,,,,,,
2016,20,1.8,,,,4,12,22,30,22,10,,,,,,,,,,
2016,22,1.6,,,,5,10,30,40,10,5,,,,,,,,,,
2016,23,1.6,,2,5,9,16,21,23,16,7,1,,,,,,,,,
2016,24,1.5,,,6,8.5,12.5,20,21,14,10,5,3,,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,37,1.6,,,,2,15,33,38,12,,,,,,,,,,,
2016,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.6,,,,,10,30,40,20,,,,,,,,,,,
2016,41,1.5,,,,,,10,70,20,,,,,,,,,,,
2016,42,1.6,,,,,10,30,50,10,,,,,,,,,,,
2016,47,1.5,0,0,0,5,15,45,30,5,0,0,0,0,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,1.4,0,1,4,9,16,22,21,15,8,3,1,0,,,,,,,
2016,57,1.8,,,,,,,,,,,,,,,,,,,
2016,58,2.3,,,,5,10,20,25,30,10,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.5,1,3,6,10,16,20,22,15,6,1,0,0,,,,,,,
2016,85,2.5331451925,.7715619816,1.0648890687,2.1228370697,3.7906195344,6.0630027556,8.6866366655,11.1481712847,12.8157764595,13.1970304497,12.1730011627,10.0579357695,18.1085377983,,,,,,,
2016,88,1.5,,,,5,12,20,26,20,12,5,,,,,,,,,
2016,89,1.7,,,2.5,5,10,20,30,20,5,5,2.5,,,,,,,,
2016,91,1.9,0,0,0,2.5,10,25,45,15,2.5,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,1.8,,,,,,2.5,70,25,2.5,,,,,,,,,,
2016,94,2,,.5,1,4,6,10,16,30,20,10,2.5,,,,,,,,
2016,95,1.499,0,0,0,0,9.4,36.1,41.1,12.2,1.1,.1,0,0,,,,,,,
2016,96,1.8,,,5,10,15,20,30,15,5,,,,,,,,,,
2016,98,1.5,,,,10,20,30,25,10,5,,,,,,,,,,
2016,99,,,,,,,,,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,1.5,,,,,5,20,50,20,5,,,,,,,,,,
2016,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2016,104,1.6,0,0,0,0,10,25,30,20,10,5,0,0,,,,,,,
2016,105,2,,,,5,5,20,35,25,10,,,,,,,,,,
2016,107,1.3784156099,.729543873,2.1633506433,5.9391764345,12.1926387539,18.7200334038,21.4977464943,18.4658682888,11.8637680726,5.7004674983,2.0481738319,.5501772863,.1290554195,,,,,,,
2016,108,1.3903325,,,3.36,9.58,15.79,22.01,21.75,15.45,9.17,2.89,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2016,113,,,,,,,,,,,,,,,,,,,,
2018,1,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2018,4,1.7,,,,5,10,25,25,20,10,5,0,0,,,,,,,
2018,5,1.5,1,3,4,7,12,20,25,20,5,2,1,,,,,,,,
2018,6,1.8,,,,,5,40,50,5,,,,,,,,,,,
2018,8,1.5,1,3,5,8,12,18,20,14,10,5,3,1,,,,,,,
2018,14,2.3,,,,,,,,,,,,,,,,,,,
2018,15,1.6,,,,5,15,20,25,20,10,5,,,,,,,,,
2018,16,1.7,0,3,5,7,8,16,17,15,10,10,6,3,,,,,,,
2018,20,2,,,,5,10,15,22,28,15,5,,,,,,,,,
2018,22,1.6,,,,,10,25,40,20,5,,,,,,,,,,
2018,23,1.7,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2018,24,1.7,,,3,6,16,16,19,16,15,5,4,,,,,,,,
2018,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,1.1,,,,10,20,35,25,10,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,37,1.9,,,,1,5,28,43,22,1,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.4,,,,5,10,40,30,15,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,42,2,,,,,10,25,50,15,,,,,,,,,,,
2018,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2018,48,2,,,,,,,,,,,,,,,,,,,
2018,52,1.3,0,1,3,11,16,21,20,14,8,5,1,0,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,58,1,,,,15,30,40,15,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1.7,,,,,,25,55,20,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.8,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,1.6286401897,1.7910478312,2.5322799952,4.857146197,8.0497171802,11.5269880747,14.2623467623,15.2478475895,14.085402994,11.2427426496,7.7538054179,4.6205414563,4.0301338521,,,,,,,
2018,88,1.9,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2018,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2018,91,1.6,0,0,2.5,5,20,30,35,5,2.5,0,0,0,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,2.5,5,25,60,7.5,,,,,,,,,,
2018,94,2.5,,,,1,3,6,12,26,28,14,8,2,,,,,,,
2018,95,1.76,0,0,0,0,6,11,51,29,3,0,0,0,,,,,,,
2018,96,1.8,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2018,99,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,1.6,,,,,5,20,50,20,5,,,,,,,,,,
2018,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,104,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,105,2.4,,,,5,5,10,15,35,20,10,,,,,,,,,
2018,107,1.766469532,.0114633031,.1106934864,.7523942832,3.3776238145,10.0223368062,19.6695382244,25.5427685976,21.9514333059,12.4835101229,4.6960867318,1.1679085065,.2142428174,,,,,,,
2018,108,2.17481,,,,1.11,6.49,12.28,18.08,22.68,18.57,12.69,6.82,1.28,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,113,.8,,,9,25,31,25,10,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2014,1,12,,,,,,,,,,,,10,70,20,,,,,
2014,4,12,,,,,,,,,,5,10,25,25,20,10,5,,,
2014,5,12,,,,,,,,,1,5,15,30,30,15,3,1,,,
2014,6,12.2,,,,,,,,,,,,20,70,10,,,,,
2014,8,12.2,,,,,,,,,,,,30,50,20,,,,,
2014,14,11.8,,,,,,,,,,,,,,,,,,,
2014,15,12,,,,,,,,,,,5,45,40,10,,,,,
2014,16,12.2,0,0,0,0,0,0,0,3,5,9,11,17,20,17,10,6,2,0,0
2014,20,11.9,,,,,,,,,,,,55,45,,,,,,
2014,22,12.1,,,,,,,,,,,,30,70,,,,,,
2014,23,11.8,,,,,,,,,,1,25,31,27,15,1,,,,
2014,24,12.2617347789,,,,,,,,,,7.5,12,17,25,17,13.5,8,,,
2014,26,12,,,,,,,,,,,,45,50,5,,,,,
2014,30,12.2,,,,,,,,,,,,,,,,,,,
2014,31,12.2,,,,,,,,,,,,20,50,30,,,,,
2014,32,12.1,,,,,,,,,1,4,14,22,29,18,10,2,,,
2014,37,12,,,,,,,,,,,2,47,48,3,,,,,
2014,38,12,,,,,,,,,,,,20,60,20,,,,,
2014,39,12,,,,,,,,,,,10,25,45,20,,,,,
2014,41,12.1,,,,,,,,,,,,10,70,20,,,,,
2014,42,12.5,,,,,,,,,,,,,40,60,,,,,
2014,47,12.1,0,0,0,0,0,0,0,0,0,0,0,20,70,10,0,0,0,0,0
2014,48,11.9,,,,,,,,,,,,,,,,,,,
2014,52,12.1,0,0,0,0,0,0,0,0,1,2,5,28,43,17,3,1,0,0,0
2014,57,12.1,,,,,,,,,,,,,,,,,,,
2014,58,11.2,,,,,,,,10,15,20,30,25,,,,,,,
2014,67,12.2,.01,.01,.01,.01,.1,.5,1,1,5,8,10,15,20.86,15,12,8,2,1,.5
2014,68,12.1,,0,0,0,0,0,0,0,0,0,0,30,60,10,0,0,0,0,
2014,70,12,,,,,,,,,,,,35,65,,,,,,
2014,82,12.1,,,,,,,,,,,,,,,,,,,
2014,84,12.1,0,0,0,0,0,0,0,0,0,0,1,40,44,15,0,0,0,0,0
2014,85,12.028812556,.0000000001,.0000000071,.0000003531,.0000119203,.0002743539,.0043088054,.046212234,.338718954,1.6979123356,5.8245603472,13.6809153006,22.0111373421,24.2629985226,18.3249091752,9.4814599288,3.3597681306,.8149704018,.1352434465,.0165984412
2014,88,12.2,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,
2014,89,11.6,,,,,,,,2.5,2.5,15,25,30,15,5,2.5,2.5,,,
2014,91,12.1,0,0,0,0,0,0,0,0,0,0,5,40,50,5,0,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,12,,,,,,,,,,,,35,57.5,7.5,,,,,
2014,94,12,,,,,,,,,4,6,12,25,28,10,8,5,2,,
2014,95,12.054,0,0,0,0,0,0,0,0,0,1.8,14.9,26,30.3,22,5,0,0,0,0
2014,96,11.8,,,,,,,,,,,15,40,30,10,5,,,,
2014,98,12.2,,,,,,,,,,,5,25,35,20,15,,,,
2014,99,12,,,,,,,,,,,,30,70,,,,,,
2014,101,12.2,,,,,,,,,,,,10,80,10,,,,,
2014,102,12.3,,,,,,,,,,,10,25,50,15,,,,,
2014,103,11.8,,,,,,,,,,,20,40,30,10,,,,,
2014,104,12.1,0,0,0,0,0,0,0,0,0,5,10,25,40,15,5,0,0,0,0
2014,105,11.9,,,,,,,,,,,,50,40,10,,,,,
2014,107,12.2104321687,0,0,0,0,0,0,0,0,.0000000681,.0007162444,.4419784933,18.056895162,61.0223812757,19.9329266003,.5441114672,.0009905831,.0000001061,0,0
2014,108,12.3945675,,,,,,,,,,,,15.66,36.98,35.52,11.84,,,,
2014,110,12.1,0,0,0,0,.0000000001,.0000000771,.0000172766,.0016289722,.0650604883,1.109395508,8.1462824551,25.9686633996,36.1464629307,22.009019515,5.8462681857,.6731704378,.0333214381,.0007030184,.0000062975
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,12.1,,,,,,,,,,5,10,20,30,20,10,5,,,
2014,113,,,,,,,,,,,,,,,,,,,,
2014Nov,1,11.9,,,,,,,,,,,15,60,20,5,,,,,
2014Nov,4,11.9,,,,,,,,,5,10,20,25,25,10,5,,,,
2014Nov,5,11.7,,,,,,,,,1,5,25,30,20,15,3,1,,,
2014Nov,6,12,,,,,,,,,,,,40,60,,,,,,
2014Nov,8,12.1,,,,,,,,,,5,10,30,40,15,,,,,
2014Nov,14,11.7,,,,,,,,,,,,,,,,,,,
2014Nov,15,11.9,,,,,,,,,,5,15,35,25,15,5,,,,
2014Nov,16,12,0,0,0,0,0,0,0,1,2,5,9,20,21,18,13,8,3,0,0
2014Nov,20,11.8,,,,,,,,,,,15,50,35,,,,,,
2014Nov,22,12.1,,,,,,,,,,,10,20,50,20,,,,,
2014Nov,23,11.7,,,,,,,,,5,10,20,25,20,15,5,,,,
2014Nov,24,12.2443600648,,,,,,,,,5,8,12,15,20,17,12,8,3,,
2014Nov,26,11.8,,,,,,,,,,,,55,45,,,,,,
2014Nov,30,,,,,,,,,,,,,,,,,,,,
2014Nov,31,12.1,,,,,,,,,,,15,30,40,15,,,,,
2014Nov,32,,,,,,,,,,,,,,,,,,,,
2014Nov,37,12,,,,,,,,,,,2,47,48,3,,,,,
2014Nov,38,11.9,,,,,,,,,,,20,60,20,,,,,,
2014Nov,39,11.8,,,,,,,,,,10,20,45,20,5,,,,,
2014Nov,41,,,,,,,,,,,,,,,,,,,,
2014Nov,42,12.4,,,,,,,,,,,,20,50,30,,,,,
2014Nov,47,12.1,,,,,,,,,,,,,,,,,,,
2014Nov,48,11.9,,,,,,,,,,,,,,,,,,,
2014Nov,52,12,0,0,0,0,0,0,0,1,2,5,14,25,26,16,7,3,1,0,0
2014Nov,57,11.8,,,,,,,,,,,,,,,,,,,
2014Nov,58,,,,,,,,,,,,,,,,,,,,
2014Nov,67,,,,,,,,,,,,,,,,,,,,
2014Nov,68,12,,0,0,0,0,0,0,0,0,0,0,40,50,10,0,0,0,0,
2014Nov,70,,,,,,,,,,,,,,,,,,,,
2014Nov,82,12,,,,,,,,,,,,,,,,,,,
2014Nov,84,,,,,,,,,,,,,,,,,,,,
2014Nov,85,12.0420720765,.0000008401,.0000127462,.00015888,.0015484444,.0118017053,.0703557509,.3281242246,1.1973815333,3.4193692634,7.6424496698,13.3701162122,18.3098344361,19.6289836283,16.4732494563,10.8222854122,5.5653652759,2.2400994848,.7056544172,.2132086191
2014Nov,88,12.2,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,
2014Nov,89,11.3,,,,,,,2.5,2.5,10,20,25,20,12.5,5,2.5,,,,
2014Nov,91,12,0,0,0,0,0,0,0,0,0,0,7.5,45,45,2.5,0,0,0,0,0
2014Nov,92,,,,,,,,,,,,,,,,,,,,
2014Nov,93,,,,,,,,,,,,,,,,,,,,
2014Nov,94,11.8,,,,,,,,2,6,10,16,26,14,12,8,4,2,,
2014Nov,95,12.033,0,0,0,0,0,0,0,0,0,4.1,9.6,31.3,30.3,20,4.7,0,0,0,0
2014Nov,96,11.6,,,,,,,,,,5,20,35,25,10,5,,,,
2014Nov,98,12.2,,,,,,,,,,2.5,12.5,22.5,30,17.5,15,,,,
2014Nov,99,11.8,,,,,,,,,,,,,,,,,,,
2014Nov,101,12.2,,,,,,,,,,,,10,80,10,,,,,
2014Nov,102,,,,,,,,,,,,,,,,,,,,
2014Nov,103,11.6,,,,,,,,,,5,25,40,25,5,,,,,
2014Nov,104,,,,,,,,,,,,,,,,,,,,
2014Nov,105,11.9,,,,,,,,,,,5,60,25,10,,,,,
2014Nov,107,12.1988283964,0,0,0,0,0,0,.0000000001,.0000003712,.0003464168,.065947235,2.6452596952,23.4083172383,47.9557278763,23.2503096457,2.6091735046,.064580915,.0003367434,.0000003582,.0000000001
2014Nov,108,12.49929,,,,,,,,,,,.84,13.4,29.73,35.19,18.28,2.56,,,
2014Nov,110,12,0,0,.0000000013,.000000139,.0000089103,.0003418385,.0078624251,.1086129491,.9028052627,4.5233299895,13.6818522224,25.0130876969,27.6583116523,18.4999893496,7.4817172255,1.8276002277,.2692749483,.0238897173,.0013154444
2014Nov,111,,,,,,,,,,,,,,,,,,,,
2014Nov,112,12,,,,,,,,,,5,10,25,30,20,10,,,,
2014Nov,113,,,,,,,,,,,,,,,,,,,,
2015,1,11.8,,,,,,,,,,,15,60,20,5,,,,,
2015,4,11.7,,,,,,,,,10,15,20,25,15,10,5,,,,
2015,5,11,,,,,,,1,5,15,25,25,15,5,4,3,2,,,
2015,6,12,,,,,,,,,,,5,40,55,,,,,,
2015,8,12,,,,,,,,,2,4,12,25,30,18,5,3,1,,
2015,14,11.5,,,,,,,,,,,,,,,,,,,
2015,15,11.7,,,,,,,,,,,20,45,30,5,,,,,
2015,16,11.5,0,0,0,0,0,0,2,3,7,12,17,18,16,12,7,3,2,1,0
2015,20,11.5,,,,,,,,,,,35,45,20,,,,,,
2015,22,12.1,,,,,,,,,,,10,20,50,20,,,,,
2015,23,11.4,,,,,,,1,5,11,18,25,20,13,5,2,,,,
2015,24,11.8095385789,,,,,,,,2.5,4,14,16,22.5,16,13,8,4,,,
2015,26,11.6,,,,,,,,,,5,30,50,15,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,12,,,,,,,,,,,5,40,45,10,,,,,
2015,32,11.8,,,,,,,,1,5,9,19,24,21,10,9,2,,,
2015,37,11.8,,,,,,,,,,,22,46,31,1,,,,,
2015,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2015,39,11.6,,,,,,,,,,15,25,35,20,5,,,,,
2015,41,11.8,,,,,,,,,,,,80,20,,,,,,
2015,42,12.1,,,,,,,,,,,,30,60,10,,,,,
2015,47,12,0,0,0,0,0,0,0,0,0,0,10,25,50,15,0,0,0,0,0
2015,48,11.4,,,,,,,,,,,,,,,,,,,
2015,52,11.8,0,0,0,0,0,0,0,1,3,8,19,28,23,13,4,1,0,0,0
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,58,10.4,,,,,,,10,25,30,25,10,,,,,,,,
2015,67,11.8,.0099960016,.0099960016,.0099960016,.0099960016,.099960016,.49980008,.9996001599,.9996001599,4.9980007997,7.9968012795,9.9960015994,20.8916433426,19.9920031987,11.9952019192,9.9960015994,7.9968012795,1.9992003199,.9996001599,.49980008
2015,68,11.9,,0,0,0,0,0,0,0,0,0,5,45,45,5,0,0,0,0,
2015,70,11.5,,,,,,,,,,,25,65,10,,,,,,
2015,82,11.8,,,,,,,,,,,,,,,,,,,
2015,84,11.7,0,0,0,0,0,0,0,0,0,4,23,30,28,14,1,0,0,0,0
2015,85,11.5831101009,.0007827719,.0039756354,.0197635093,.0827735248,.2920866376,.8684518652,2.1757667648,4.5933299479,8.171563177,12.2505452535,15.4769724514,16.4778788517,14.7843586226,11.1786025409,7.122806454,3.8245911017,1.7305244658,.6598042671,.2854221574
2015,88,12.07,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,
2015,89,10.9,,,,,,2.5,5,10,15,20,15,15,10,5,2.5,,,,
2015,91,11.9,0,0,0,0,0,0,0,0,0,2.5,20,55,20,2.5,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,,40,55,5,,,,,,,
2015,94,11.3,,,,,,,3,6,10,16,26,12,10,9,6,2,,,
2015,95,11.824,0,0,0,0,0,0,0,0,0,5.8,23.9,30,25.3,10,5,0,0,0,0
2015,96,11.5,,,,,,,,,,5,20,30,25,15,5,,,,
2015,98,11.7,,,,,,,,,,10,20,30,20,15,5,,,,
2015,99,11.8,,,,,,,,,,,,,,,,,,,
2015,101,12.1,,,,,,,,,,,,10,80,10,,,,,
2015,102,12.3,,,,,,,,,,,10,25,50,15,,,,,
2015,103,11.3,,,,,,,,,2.5,20,35,25,15,2.5,,,,,
2015,104,11.7,0,0,0,0,0,0,0,0,5,15,20,30,20,10,0,0,0,0,0
2015,105,11.8,,,,,,,,,,,5,65,25,5,,,,,
2015,107,12.0616618707,0,0,0,0,0,.0000000038,.0000023638,.0005015702,.0370830483,.9674002506,9.0401715432,30.7240997763,38.3915482373,17.6772731997,2.9771224091,.1808656045,.0039024233,.0000294925,.0000000773
2015,108,12.4620325,,,,,,,,,,,4.7,15.76,26.86,29.19,17.62,5.87,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.8,,,,,,,,,,5,10,30,25,20,10,,,,
2015,113,,,,,,,,,,,,,,,,,,,,
2015Nov,1,11.8,,,,,,,,,,5,15,60,15,5,,,,,
2015Nov,4,11.6,,,,,,,,,5,15,20,30,15,10,5,,,,
2015Nov,5,10.8,,,,,,1,3,7,25,25,15,10,5,4,3,2,,,
2015Nov,6,11.8,,,,,,,,,,,20,50,30,,,,,,
2015Nov,8,11.8,,,,,,,1,2,5,12,22,27,18,7,3,2,1,,
2015Nov,14,11.4,,,,,,,,,,,,,,,,,,,
2015Nov,15,11.6,,,,,,,,,5,15,20,30,15,10,5,,,,
2015Nov,16,11.3,0,0,0,0,1,1,2,7,12,15,18,16,13,9,5,1,0,0,0
2015Nov,20,11,,,,,,,,,10,25,35,20,10,,,,,,
2015Nov,22,12,,,,,,,,,,10,20,30,35,5,,,,,
2015Nov,23,11.3,,,,,,,,1,10,18,22,18,15,10,5,1,,,
2015Nov,24,11.7122718397,,,,,,,3.5,5,7,10,14,20,15,13.5,8,4,,,
2015Nov,26,11.5,,,,,,,,,,10,35,45,10,,,,,,
2015Nov,30,,,,,,,,,,,,,,,,,,,,
2015Nov,31,11.8,,,,,,,,,,5,25,30,25,15,,,,,
2015Nov,32,,,,,,,,,,,,,,,,,,,,
2015Nov,37,11.7,,,,,,,,,,,23,46,30,1,,,,,
2015Nov,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2015Nov,39,11.3,,,,,,,,,5,15,40,30,10,,,,,,
2015Nov,41,,,,,,,,,,,,,,,,,,,,
2015Nov,42,12,,,,,,,,,,,,35,50,15,,,,,
2015Nov,47,11.9,,,,,,,,,,,,,,,,,,,
2015Nov,48,11.2,,,,,,,,,,,,,,,,,,,
2015Nov,52,11.8,0,0,0,0,0,0,0,1,5,10,18,22,20,13,8,2,1,0,0
2015Nov,57,10.8,,,,,,,,,,,,,,,,,,,
2015Nov,58,,,,,,,,,,,,,,,,,,,,
2015Nov,67,,,,,,,,,,,,,,,,,,,,
2015Nov,68,11.9,,0,0,0,0,0,0,0,0,0,5,45,45,5,0,0,0,0,
2015Nov,70,,,,,,,,,,,,,,,,,,,,
2015Nov,82,,,,,,,,,,,,,,,,,,,,
2015Nov,84,,,,,,,,,,,,,,,,,,,,
2015Nov,85,11.4445974151,.0013121735,.0063066374,.0298974354,.1194115773,.4018442963,1.13943203,2.72242741,5.4812161142,9.2995721202,13.2960972274,16.0201746741,16.2665580554,13.9190543794,10.0370596401,6.0992982672,3.1233497712,1.3477724554,.4900639471,.1991517885
2015Nov,88,12,,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,
2015Nov,89,10.6,,,,,2.5,2.5,5,15,20,20,15,10,5,2.5,2.5,,,,
2015Nov,91,11.7,0,0,0,0,0,0,0,0,0,5,30,55,10,0,0,0,0,0,0
2015Nov,92,,,,,,,,,,,,,,,,,,,,
2015Nov,93,,,,,,,,,,,,,,,,,,,,
2015Nov,94,10.8,,,,,1,2,5,10,16,28,15,9,5,4,3,2,,,
2015Nov,95,11.3475,0,0,0,0,0,0,0,1.5,9,12.4,33,25.3,17.3,1.5,0,0,0,0,0
2015Nov,96,11.3,,,,,,,,,5,25,35,20,10,5,,,,,
2015Nov,98,11.3,,,,,,,,,5,20,30,25,15,5,,,,,
2015Nov,99,,,,,,,,,,,,,,,,,,,,
2015Nov,101,,,,,,,,,,,,,,,,,,,,
2015Nov,102,,,,,,,,,,,,,,,,,,,,
2015Nov,103,11.1,,,,,,,,,5,25,30,25,15,,,,,,
2015Nov,104,,,,,,,,,,,,,,,,,,,,
2015Nov,105,11.7,,,,,,,,,,,20,65,15,,,,,,
2015Nov,107,12.0441878899,0,0,0,0,.0000000031,.0000009126,.0001182379,.0068695413,.1800399088,2.1428992793,11.6635546405,29.2061630534,33.7753916732,18.0505907961,4.445963033,.5019938725,.0258087188,.0006000312,.0000062984
2015Nov,108,12.52751,,,,,,,,,,.05,5.45,14.54,23.63,27.55,18.64,9.13,1.01,,
2015Nov,110,,,,,,,,,,,,,,,,,,,,
2015Nov,111,,,,,,,,,,,,,,,,,,,,
2015Nov,112,11.6,,,,,,,,,5,10,20,30,20,10,5,,,,
2015Nov,113,,,,,,,,,,,,,,,,,,,,
2016,1,11.5,,,,,,,,,,5,15,60,15,5,,,,,
2016,4,,,,,,,,,,,,,,,,,,,,
2016,5,10.5,,,,,,1,5,15,25,25,15,5,4,3,2,,,,
2016,6,11.5,,,,,,,,,,,30,50,20,,,,,,
2016,8,11.6,,,,,,,1,2,5,12,23,27,17,7,3,2,1,,
2016,14,11.3,,,,,,,,,,,,,,,,,,,
2016,15,11.4,,,,,,,,,5,15,35,25,15,5,,,,,
2016,16,11.1,0,0,0,0,0,0,2,3,10,16,18,15,13,10,7,3,2,1,0
2016,20,11.1,,,,,,,,,5,25,40,20,10,,,,,,
2016,22,12.1,,,,,,,,,,,15,20,40,20,5,,,,
2016,23,10.9,,,,,,,1,5,14,22,20,18,13,5,2,,,,
2016,24,11.2,,,,,,,2.5,7.5,12.5,15,25,20,10,5,2.5,,,,
2016,26,11.3,,,,,,,,,,10,45,35,10,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,11.6,,,,,,,,,,5,25,45,20,5,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,37,11.5,,,,,,,,,,3,42,44,11,,,,,,
2016,38,11.2,,,,,,,,,,20,60,20,,,,,,,
2016,39,10.9,,,,,,,,15,20,35,25,5,,,,,,,
2016,41,11.2,,,,,,,,,,10,70,20,,,,,,,
2016,42,11.6,,,,,,,,,,5,30,55,10,,,,,,
2016,47,11.5,0,0,0,0,0,0,0,0,0,5,20,35,25,10,5,0,0,0,0
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,11.5,0,0,0,0,0,0,1,3,8,14,21,22,17,9,4,1,0,0,0
2016,57,10,,,,,,,,,,,,,,,,,,,
2016,58,10.3,,,,,,,15,20,25,20,15,5,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,11.3,0,0,0,0,0,0,0,0,5,20,24,22,17,11,1,0,0,0,0
2016,85,10.8547138577,.1489923635,.2698683835,.6446803887,1.3794707335,2.643989354,4.5393033688,6.9807747585,9.6162346881,11.8657465589,13.1151935813,12.985074963,11.5160697461,9.1485778286,6.5101534816,4.1496888876,2.3693232868,1.211755153,.5551163132,.3499861613
2016,88,11.9,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2016,89,10.3,,,,,2.5,10,12.5,15,15,15,12.5,10,5,2.5,,,,,
2016,91,11.2,0,0,0,0,0,0,0,0,0,12.5,50,30,7.5,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,5,32.5,55,7.5,,,,,,,,,
2016,94,10,,,,2,6,7,10,20,25,12,8,6,3,1,,,,,
2016,95,11.639,0,0,0,0,0,0,0,0,2,8.8,23.9,35,25.3,5,0,0,0,0,0
2016,96,11.2,,,,,,,,,10,25,30,20,10,5,,,,,
2016,98,11.1,,,,,,,,,5,25,35,15,15,5,,,,,
2016,99,,,,,,,,,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,11.9,,,,,,,,,,,10,25,50,15,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,11,0,0,0,0,0,0,0,0,10,25,30,20,10,5,0,0,0,0,0
2016,105,11.5,,,,,,,,,,5,30,50,15,,,,,,
2016,107,12.1344091913,0,0,0,.0000000004,.0000000862,.0000096644,.0005651032,.0172876166,.2776733632,2.3503968267,10.5222850303,24.9885903059,31.5415497108,21.1726578332,7.5510799792,1.4275798033,.1426139535,.0075007843,.0002099388
2016,108,12.3296475,,,,,,,,,,2.82,10.06,17.34,24.49,22.4,14.83,7.26,.8,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,11.5,,,,,,,,,5,10,20,30,20,10,5,,,,
2016,113,,,,,,,,,,,,,,,,,,,,
2018,1,11.6,,,,,,,,,,10,20,50,15,5,,,,,
2018,4,9,,,5,10,15,18,22,15,10,5,,,,,,,,,
2018,5,8.5,2,3,10,17,22,15,10,7,5,4,2,1,1,1,,,,,
2018,6,9.5,,,,,,,10,40,30,20,,,,,,,,,
2018,8,8.5,,,1,8,20,25,19,13,8,5,1,,,,,,,,
2018,14,10,,,,,,,,,,,,,,,,,,,
2018,15,9.7,,,,5,5,10,15,25,20,10,10,,,,,,,,
2018,16,9.5,1,3,5,6,8,10,13,17,13,12,6,3,2,1,0,0,0,0,0
2018,20,10.3,,,,,,,5,20,25,20,15,10,5,,,,,,
2018,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2018,23,8,4,8,10,15,15,12,8,7,6,5,4,3,2,1,,,,,
2018,24,9.9,,,,3,7,11,15,19,16,12,9,6,2,,,,,,
2018,26,10.3,,,,,,,10,30,30,15,10,5,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,9,,,,,10,20,25,20,15,10,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,37,8.5,,,,,10,23,26,23,11,5,2,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,9.5,,,,,,10,25,35,25,5,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,42,10.6,,,,,,,,,25,50,25,,,,,,,,
2018,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2018,48,,,,,,,,,,,,,,,,,,,,
2018,52,10.7,0,0,0,0,1,3,7,11,17,20,17,12,8,3,1,0,0,0,0
2018,57,8.5,,,,,,,,,,,,,,,,,,,
2018,58,10.5,,,,,,,5,10,20,25,20,15,5,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,8.9,,,,,20,55,25,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,10.5,0,0,0,0,0,0,8,19,23,24,14,7,4,1,0,0,0,0,0
2018,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858066,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2018,88,9.7,,,,,5,11,20,28,20,11,5,,,,,,,,
2018,89,9.2,,2.5,2.5,5,10,25,20,15,7.5,5,2.5,2.5,2.5,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,9,,,,,12.5,25,50,10,2.5,,,,,,,,,,
2018,94,7.7,20,10,13,22,15,8,6,4,2,,,,,,,,,,
2018,95,9.8925,0,0,0,0,0,0,21.8,39.3,22.8,10.8,5.3,0,0,0,0,0,0,0,0
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,9.5,,,,,2.5,12.5,20,25,17.5,10,7.5,5,,,,,,,
2018,99,9.5,,,,,,,40,50,10,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,11,,,,,,,,,2,13,50,25,10,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,9.7,0,0,0,0,5,10,15,25,15,15,10,5,0,0,0,0,0,0,0
2018,105,10.8,,,,,,,,5,25,45,20,5,,,,,,,
2018,107,10,.1090602062,.304341969,.9232358403,2.3413450826,4.9640819636,8.7993124461,13.0408792495,16.159270562,16.741639915,14.5022828702,10.5034936425,6.3603833448,3.2201365112,1.3629896754,.4823037217,.1426716907,.0352793627,.0072919465,0
2018,108,11.6725025,,,,,,,,,6.23,14.2,18.1,22.59,18.43,12.56,6.69,1.2,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2018,113,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,
2014,4,,,,,,,,,,,,,,,,,,,,
2014,5,,,,,,,,,,,,,,,,,,,,
2014,6,,,,2,,,,,,,,,,,,,,,,
2014,8,,,,1.5,,,,,,,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,
2014,16,,,,1.3,,,,,,,,,,,,,,,,
2014,20,,,,1.5,,,,,,,,,,,,,,,,
2014,22,,,,1.6,,,,,,,,,,,,,,,,
2014,23,,,,.8,,,,,,,,,,,,,,,,
2014,24,,,,1.4,,,,,,,,,,,,,,,,
2014,26,,,,,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,
2014,32,,,,1.4,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,
2014,38,,,,1.6,,,,,,,,,,,,,,,,
2014,39,,,,1,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,
2014,47,,,,1.5,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,,,,1.6,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,58,,,,.9,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,,,,1.5,,,,,,,,,,,,,,,,
2014,82,,,,1.5,,,,,,,,,,,,,,,,
2014,84,,,,1.7,,,,,,,,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,,,,1.6,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,
2014,91,,,,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,,,,1.5,,,,,,,,,,,,,,,,
2014,94,,,,1.7,,,,,,,,,,,,,,,,
2014,95,,,,1,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,,,,1.5,,,,,,,,,,,,,,,,
2014,99,,,,1.7,,,,,,,,,,,,,,,,
2014,101,,,,1.1,,,,,,,,,,,,,,,,
2014,102,,,,,,,,,,,,,,,,,,,,
2014,103,,,,1.9,,,,,,,,,,,,,,,,
2014,104,,,,,,,,,,,,,,,,,,,,
2014,105,,,,.8,,,,,,,,,,,,,,,,
2014,107,,,,2,,,,,,,,,,,,,,,,
2014,108,,,,1.64299575,,,,,,,,,,,,,,,,
2014,110,,,,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,,,,1.5,,,,,,,,,,,,,,,,
2014,113,,,,,,,,,,,,,,,,,,,,
2014Q1,1,103,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,4,108,.5,,,,,,,,,,,,,,,,,,
2014Q1,5,109,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,6,110,.25,1.34,,,,,,,,,,,,,,,,,
2014Q1,8,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,14,108,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,15,109,.22,1.34,,,,,,,,,,,,,,,,,
2014Q1,16,107,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,20,110,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,22,105,.25,,,,,,,,,,,,,,,,,,
2014Q1,23,107,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,24,104.7,.25,1.34,,,,,,,,,,,,,,,,,
2014Q1,26,105,.25,1.32,,,,,,,,,,,,,,,,,
2014Q1,30,112,.25,1.34,,,,,,,,,,,,,,,,,
2014Q1,31,,.25,,,,,,,,,,,,,,,,,,
2014Q1,32,109.75,.25,1.37,,,,,,,,,,,,,,,,,
2014Q1,37,106,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,38,106,.25,1.3517,,,,,,,,,,,,,,,,,
2014Q1,39,108.4,.25,1.33,,,,,,,,,,,,,,,,,
2014Q1,41,,,,,,,,,,,,,,,,,,,,
2014Q1,42,103,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,47,110,.25,1.34,,,,,,,,,,,,,,,,,
2014Q1,48,110,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,52,108.44,.1,1.28,,,,,,,,,,,,,,,,,
2014Q1,57,106,.25,1.36,,,,,,,,,,,,,,,,,
2014Q1,58,114,.25,1.29,,,,,,,,,,,,,,,,,
2014Q1,67,,,,,,,,,,,,,,,,,,,,
2014Q1,68,109,.25,1.4,,,,,,,,,,,,,,,,,
2014Q1,70,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,82,,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,84,106.9,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,85,114.98,.25,1.336,,,,,,,,,,,,,,,,,
2014Q1,88,103,.25,1.34,,,,,,,,,,,,,,,,,
2014Q1,89,108.1633333333,.25,1.3568133333,,,,,,,,,,,,,,,,,
2014Q1,91,,.25,1.33,,,,,,,,,,,,,,,,,
2014Q1,92,,,,,,,,,,,,,,,,,,,,
2014Q1,93,109,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,94,115,.25,1.39,,,,,,,,,,,,,,,,,
2014Q1,95,108,.25,1.36,,,,,,,,,,,,,,,,,
2014Q1,96,,,,,,,,,,,,,,,,,,,,
2014Q1,98,110,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,99,109,.25,1.33,,,,,,,,,,,,,,,,,
2014Q1,101,112.1,.25,1.35,,,,,,,,,,,,,,,,,
2014Q1,102,110,.25,1.33,,,,,,,,,,,,,,,,,
2014Q1,103,110,.25,,,,,,,,,,,,,,,,,,
2014Q1,104,,.25,,,,,,,,,,,,,,,,,,
2014Q1,105,110.6,.25,1.34,,,,,,,,,,,,,,,,,
2014Q1,107,108,.25,,,,,,,,,,,,,,,,,,
2014Q1,108,101.9,.25,1.31,,,,,,,,,,,,,,,,,
2014Q1,110,107,.25,1.37,,,,,,,,,,,,,,,,,
2014Q1,111,110,,1.36,,,,,,,,,,,,,,,,,
2014Q1,112,106,.25,1.35339052284165,,,,,,,,,,,,,,,,,
2014Q1,113,,.25,,,,,,,,,,,,,,,,,,
2014Q2,1,100,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,4,104,.5,1.315,,,,,,,,,,,,,,,,,
2014Q2,5,105,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,6,113,.25,1.31,,,,,,,,,,,,,,,,,
2014Q2,8,105,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,14,108,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,15,110,.22,1.34,,,,,,,,,,,,,,,,,
2014Q2,16,105,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,20,112,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,22,100,.25,,,,,,,,,,,,,,,,,,
2014Q2,23,107,.1,1.32,,,,,,,,,,,,,,,,,
2014Q2,24,97.5,.25,1.29,,,,,,,,,,,,,,,,,
2014Q2,26,105,.25,1.3,,,,,,,,,,,,,,,,,
2014Q2,30,112,.25,1.34,,,,,,,,,,,,,,,,,
2014Q2,31,,.25,,,,,,,,,,,,,,,,,,
2014Q2,32,110.29,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,37,107,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,38,103,.25,1.32358,,,,,,,,,,,,,,,,,
2014Q2,39,108,.25,1.29,,,,,,,,,,,,,,,,,
2014Q2,41,,,,,,,,,,,,,,,,,,,,
2014Q2,42,103,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,47,107,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,48,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,52,104,.1,1.26,,,,,,,,,,,,,,,,,
2014Q2,57,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,58,114,.5,1.29,,,,,,,,,,,,,,,,,
2014Q2,67,,,,,,,,,,,,,,,,,,,,
2014Q2,68,108,.25,1.4,,,,,,,,,,,,,,,,,
2014Q2,70,100,.25,1.3,,,,,,,,,,,,,,,,,
2014Q2,82,,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,84,104.5,.25,1.32,,,,,,,,,,,,,,,,,
2014Q2,85,111.27,.25,1.3,,,,,,,,,,,,,,,,,
2014Q2,88,102,.25,1.32,,,,,,,,,,,,,,,,,
2014Q2,89,107.8466666667,.25,1.3366666667,,,,,,,,,,,,,,,,,
2014Q2,91,,.25,1.31,,,,,,,,,,,,,,,,,
2014Q2,92,,,,,,,,,,,,,,,,,,,,
2014Q2,93,110,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,94,115,.25,1.41,,,,,,,,,,,,,,,,,
2014Q2,95,107,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,96,,,,,,,,,,,,,,,,,,,,
2014Q2,98,110,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,99,106,.25,1.29,,,,,,,,,,,,,,,,,
2014Q2,101,114.9,.25,1.32,,,,,,,,,,,,,,,,,
2014Q2,102,104,.25,1.3,,,,,,,,,,,,,,,,,
2014Q2,103,110,.25,,,,,,,,,,,,,,,,,,
2014Q2,104,,.25,,,,,,,,,,,,,,,,,,
2014Q2,105,109,.25,1.32,,,,,,,,,,,,,,,,,
2014Q2,107,110,.25,,,,,,,,,,,,,,,,,,
2014Q2,108,97.9,.25,1.31,,,,,,,,,,,,,,,,,
2014Q2,110,107.5,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,111,110,,,,,,,,,,,,,,,,,,,
2014Q2,112,102,.25,1.32918016240848,,,,,,,,,,,,,,,,,
2014Q2,113,,.15,,,,,,,,,,,,,,,,,,
2014Q3,1,98,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,4,108,.5,1.3,,,,,,,,,,,,,,,,,
2014Q3,5,105,.25,1.25,,,,,,,,,,,,,,,,,
2014Q3,6,113,.25,1.28,,,,,,,,,,,,,,,,,
2014Q3,8,105,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,14,108,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,15,111,.22,1.34,,,,,,,,,,,,,,,,,
2014Q3,16,103,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,20,112,.25,1.31,,,,,,,,,,,,,,,,,
2014Q3,22,95,.25,,,,,,,,,,,,,,,,,,
2014Q3,23,107,.1,1.3,,,,,,,,,,,,,,,,,
2014Q3,24,95,.25,1.25,,,,,,,,,,,,,,,,,
2014Q3,26,110,.25,1.27,,,,,,,,,,,,,,,,,
2014Q3,30,112,.25,1.34,,,,,,,,,,,,,,,,,
2014Q3,31,,.25,,,,,,,,,,,,,,,,,,
2014Q3,32,110.85,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,37,108,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,38,103,.25,1.29597,,,,,,,,,,,,,,,,,
2014Q3,39,109.4,.25,1.29,,,,,,,,,,,,,,,,,
2014Q3,41,,,,,,,,,,,,,,,,,,,,
2014Q3,42,103,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,47,108,.25,1.31,,,,,,,,,,,,,,,,,
2014Q3,48,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,52,109,.1,1.25,,,,,,,,,,,,,,,,,
2014Q3,57,102,.25,1.34,,,,,,,,,,,,,,,,,
2014Q3,58,114,.75,1.29,,,,,,,,,,,,,,,,,
2014Q3,67,,,,,,,,,,,,,,,,,,,,
2014Q3,68,107,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,70,95,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,82,,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,84,103.3,.25,1.29,,,,,,,,,,,,,,,,,
2014Q3,85,112.2,.25,1.2767,,,,,,,,,,,,,,,,,
2014Q3,88,100,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,89,108.01,.25,1.3266666667,,,,,,,,,,,,,,,,,
2014Q3,91,,.25,1.29,,,,,,,,,,,,,,,,,
2014Q3,92,,,,,,,,,,,,,,,,,,,,
2014Q3,93,111,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,94,115,.25,1.43,,,,,,,,,,,,,,,,,
2014Q3,95,105,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,96,,,,,,,,,,,,,,,,,,,,
2014Q3,98,110,.25,1.31,,,,,,,,,,,,,,,,,
2014Q3,99,104,.25,1.27,,,,,,,,,,,,,,,,,
2014Q3,101,117.7,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,102,110,.25,1.27,,,,,,,,,,,,,,,,,
2014Q3,103,115,.25,,,,,,,,,,,,,,,,,,
2014Q3,104,,.25,,,,,,,,,,,,,,,,,,
2014Q3,105,107.7,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,107,111,.25,,,,,,,,,,,,,,,,,,
2014Q3,108,95,.5,1.31,,,,,,,,,,,,,,,,,
2014Q3,110,108.1,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,111,,,,,,,,,,,,,,,,,,,,
2014Q3,112,109,.25,1.31992163334638,,,,,,,,,,,,,,,,,
2014Q3,113,,.15,,,,,,,,,,,,,,,,,,
2014Q4,1,95,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,4,107,.5,1.275,,,,,,,,,,,,,,,,,
2014Q4,5,105,.25,1.25,,,,,,,,,,,,,,,,,
2014Q4,6,115,.25,1.24,,,,,,,,,,,,,,,,,
2014Q4,8,105,.25,1.4,,,,,,,,,,,,,,,,,
2014Q4,14,108,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,15,112,.22,1.34,,,,,,,,,,,,,,,,,
2014Q4,16,100,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,20,114,.25,1.29,,,,,,,,,,,,,,,,,
2014Q4,22,95,.25,,,,,,,,,,,,,,,,,,
2014Q4,23,107,.1,1.28,,,,,,,,,,,,,,,,,
2014Q4,24,97.5,.25,1.21,,,,,,,,,,,,,,,,,
2014Q4,26,110,.25,1.27,,,,,,,,,,,,,,,,,
2014Q4,30,112,.25,1.34,,,,,,,,,,,,,,,,,
2014Q4,31,,.25,,,,,,,,,,,,,,,,,,
2014Q4,32,111.4,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,37,110,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,38,103,.25,1.268954,,,,,,,,,,,,,,,,,
2014Q4,39,110.3,.25,1.29,,,,,,,,,,,,,,,,,
2014Q4,41,,,,,,,,,,,,,,,,,,,,
2014Q4,42,103,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,47,107,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,48,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,52,112,.1,1.23,,,,,,,,,,,,,,,,,
2014Q4,57,100,.25,1.32,,,,,,,,,,,,,,,,,
2014Q4,58,114,1.25,1.29,,,,,,,,,,,,,,,,,
2014Q4,67,,,,,,,,,,,,,,,,,,,,
2014Q4,68,106,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,70,105,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,82,,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,84,102.4,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,85,111.34,.25,1.2933,,,,,,,,,,,,,,,,,
2014Q4,88,100,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,89,108.1366666667,.25,1.3283333333,,,,,,,,,,,,,,,,,
2014Q4,91,,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,92,,,,,,,,,,,,,,,,,,,,
2014Q4,93,112,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,94,120,.25,1.45,,,,,,,,,,,,,,,,,
2014Q4,95,104,.25,1.4,,,,,,,,,,,,,,,,,
2014Q4,96,,,,,,,,,,,,,,,,,,,,
2014Q4,98,110,.25,1.29,,,,,,,,,,,,,,,,,
2014Q4,99,101,.25,1.26,,,,,,,,,,,,,,,,,
2014Q4,101,120.7,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,102,108,.25,1.25,,,,,,,,,,,,,,,,,
2014Q4,103,115,.5,,,,,,,,,,,,,,,,,,
2014Q4,104,,.25,,,,,,,,,,,,,,,,,,
2014Q4,105,106.9,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,107,112,.25,,,,,,,,,,,,,,,,,,
2014Q4,108,93.6,.75,1.31,,,,,,,,,,,,,,,,,
2014Q4,110,108.6,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,111,,,,,,,,,,,,,,,,,,,,
2014Q4,112,103,.25,1.32157170313005,,,,,,,,,,,,,,,,,
2014Q4,113,,.15,,,,,,,,,,,,,,,,,,
2015,1,95.5,.5,1.35,,,,,,,,,,,,,,,,,
2015,4,105,.5,1.3,,,,,,,,,,,,,,,,,
2015,5,108,.4,1.25,,,,,,,,,,,,,,,,,
2015,6,116,.25,1.2,2,,,,,,,,,,,,,,,,
2015,8,103,.375,1.4,1.7,,,,,,,,,,,,,,,,
2015,14,110,.5,1.25,,,,,,,,,,,,,,,,,
2015,15,114,.36,1.34,,,,,,,,,,,,,,,,,
2015,16,99,.45,1.34,2,,,,,,,,,,,,,,,,
2015,20,116,.25,1.28,1.7,,,,,,,,,,,,,,,,
2015,22,95,.7,,1.8,,,,,,,,,,,,,,,,
2015,23,110,.1,1.24,1.2,,,,,,,,,,,,,,,,
2015,24,98.8,.5,1.17,1.6,,,,,,,,,,,,,,,,
2015,26,113,.3125,1.26,,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,.25,,,,,,,,,,,,,,,,,,
2015,32,112.8025,.25,1.37,1.7,,,,,,,,,,,,,,,,
2015,37,115,.3,1.42,,,,,,,,,,,,,,,,,
2015,38,104.1,.25,1.24,2.1,,,,,,,,,,,,,,,,
2015,39,109.6,.25,1.27,1.4,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,105,.25,1.35,,,,,,,,,,,,,,,,,
2015,47,109,.25,1.28,1.7,,,,,,,,,,,,,,,,
2015,48,,.75,1.35,,,,,,,,,,,,,,,,,
2015,52,99,.1,1.25,1.7,,,,,,,,,,,,,,,,
2015,57,105,.5,1.32,,,,,,,,,,,,,,,,,
2015,58,119,2.5,1.29,2.1,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,107,.25,1.3,,,,,,,,,,,,,,,,,
2015,70,100,.25,1.2,1.5,,,,,,,,,,,,,,,,
2015,82,,.25,1.25,1.5,,,,,,,,,,,,,,,,
2015,84,99.2,.6,1.3,2.3,,,,,,,,,,,,,,,,
2015,85,109.75,.333,1.3292,,,,,,,,,,,,,,,,,
2015,88,100,.35,1.25,1.7,,,,,,,,,,,,,,,,
2015,89,109.254,.42,1.3216666667,,,,,,,,,,,,,,,,,
2015,91,,.75,1.26,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,113,.25,1.34,1.8,,,,,,,,,,,,,,,,
2015,94,124,.25,1.49,1.9,,,,,,,,,,,,,,,,
2015,95,103,.375,1.4,1.5,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,98,110,.75,1.27,2.1,,,,,,,,,,,,,,,,
2015,99,100,.31,1.25,1.7,,,,,,,,,,,,,,,,
2015,101,119.3,.25,1.26,1.2,,,,,,,,,,,,,,,,
2015,102,110,.25,1.2,,,,,,,,,,,,,,,,,
2015,103,120,.875,,2.1,,,,,,,,,,,,,,,,
2015,104,,.25,,,,,,,,,,,,,,,,,,
2015,105,102.9,.25,1.29,.9,,,,,,,,,,,,,,,,
2015,107,114,.4,,2,,,,,,,,,,,,,,,,
2015,108,93.4,1,1.31,2.4251175,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,104,.5,1.21,1.5,,,,,,,,,,,,,,,,
2015,113,,.15,,,,,,,,,,,,,,,,,,
2016,1,97.2,1.5,1.35,,,,,,,,,,,,,,,,,
2016,4,,.6,1.225,,,,,,,,,,,,,,,,,
2016,5,110,1.2,1.25,,,,,,,,,,,,,,,,,
2016,6,120,.63,1.2,2.2,,,,,,,,,,,,,,,,
2016,8,103,1,1.35,1.9,,,,,,,,,,,,,,,,
2016,14,113,.75,1.22,,,,,,,,,,,,,,,,,
2016,15,117,1,1.34,,,,,,,,,,,,,,,,,
2016,16,95,1.5,1.33,2.1,,,,,,,,,,,,,,,,
2016,20,120,.45,1.28,2,,,,,,,,,,,,,,,,
2016,22,95,1.7,,2,,,,,,,,,,,,,,,,
2016,23,115,.2,1.23,1.8,,,,,,,,,,,,,,,,
2016,24,97.5,1.25,1.12,1.6,,,,,,,,,,,,,,,,
2016,26,,.625,,,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,.5,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,37,120,.5,1.45,,,,,,,,,,,,,,,,,
2016,38,97.3,.5,1.21,2.2,,,,,,,,,,,,,,,,
2016,39,110.1,.58,1.28,1.8,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,,,,,,,,,,,,,,,,,,,,
2016,47,108,.75,1.27,1.8,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,,.25,,,,,,,,,,,,,,,,,,
2016,57,105,1,1.32,,,,,,,,,,,,,,,,,
2016,58,121,3.5,1.3,2.8,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,110,1,1.3,,,,,,,,,,,,,,,,,
2016,70,120,.75,1.4,1.7,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,99.2,2,1.33,2.6,,,,,,,,,,,,,,,,
2016,85,110.48,.958,1.3633,,,,,,,,,,,,,,,,,
2016,88,100,1.04,1.22,1.75,,,,,,,,,,,,,,,,
2016,89,,.96,,,,,,,,,,,,,,,,,,
2016,91,,1.75,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,114,.5,1.28,2.2,,,,,,,,,,,,,,,,
2016,94,130,.375,1.54,2.2,,,,,,,,,,,,,,,,
2016,95,100,.625,1.37,1.5,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,120,1.5,1.25,2.4,,,,,,,,,,,,,,,,
2016,99,,.75,1.25,1.7,,,,,,,,,,,,,,,,
2016,101,,,,,,,,,,,,,,,,,,,,
2016,102,112,.5,1.15,,,,,,,,,,,,,,,,,
2016,103,125,1.625,,,,,,,,,,,,,,,,,,
2016,104,,.75,,,,,,,,,,,,,,,,,,
2016,105,103,.5,1.27,1.1,,,,,,,,,,,,,,,,
2016,107,116,.7,,,,,,,,,,,,,,,,,,
2016,108,89.9,1.5,1.31,1.66557,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,105,.75,1.2,1.5,,,,,,,,,,,,,,,,
2016,113,,.15,,,,,,,,,,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.2,,,,,,,,,,,,,,,,
2018,8,,,,2.2,,,,,,,,,,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,
2018,16,,,,2.3,,,,,,,,,,,,,,,,
2018,20,,,,2.2,,,,,,,,,,,,,,,,
2018,22,,,,2,,,,,,,,,,,,,,,,
2018,23,,,,2.2,,,,,,,,,,,,,,,,
2018,24,,,,1.6,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,,,,2.1,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,
2018,47,,,,2.3,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,57,,,,,,,,,,,,,,,,,,,,
2018,58,,,,2.8,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,2.2,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,,,,2.7,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,
2018,88,,,,1.9,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,,,,2.5,,,,,,,,,,,,,,,,
2018,94,,,,2.6,,,,,,,,,,,,,,,,
2018,95,,,,1.8,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,,,,3.1,,,,,,,,,,,,,,,,
2018,99,,,,1.7,,,,,,,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,,,,,,,,,,,,,,,,,,,,
2018,105,,,,1.3,,,,,,,,,,,,,,,,
2018,107,,,,2.8,,,,,,,,,,,,,,,,
2018,108,,,,2.1277175,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,1.5,,,,,,,,,,,,,,,,
2018,113,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2014Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,1,.8,,,5,10,75,10,,,,,,,,,,,,,
2014,2,.7,,,,20,55,25,,,,,,,,,,,,,
2014,3,.8,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2014,4,1,,,,15,28,32,12,8,5,,,,,,,,,,
2014,5,.7,,,10,30,34,10,10,5,1,,,,,,,,,,
2014,6,1,,,,,50,50,,,,,,,,,,,,,
2014,14,1,,,,,,,,,,,,,,,,,,,
2014,15,1,,,,,40,60,,,,,,,,,,,,,
2014,16,.9,1,2,4,17,23,21,13,8,5,3,2,1,,,,,,,
2014,20,.9,,,,15,50,35,,,,,,,,,,,,,
2014,22,.9,,,,10,45,35,10,,,,,,,,,,,,
2014,23,.9,,,1,18,36,27,15,2,1,,,,,,,,,,
2014,24,.8,0,2.5,7.5,22.5,30,22.5,10,5,0,0,0,0,,,,,,,
2014,26,.9,,,,10,45,40,5,,,,,,,,,,,,
2014,30,1,,,,,42,44,14,,,,,,,,,,,,
2014,31,.8,,,,,70,30,,,,,,,,,,,,,
2014,32,1,,,2,10,35,35,12,5,1,,,,,,,,,,
2014,35,1,,,,,50,50,,,,,,,,,,,,,
2014,37,.8,,,,8,62,30,,,,,,,,,,,,,
2014,38,.9,,,,,80,20,,,,,,,,,,,,,
2014,39,.9,,,5,10,45,35,5,,,,,,,,,,,,
2014,41,1,,,,,10,70,20,,,,,,,,,,,,
2014,47,.9,0,0,0,10,40,40,10,0,0,0,0,0,,,,,,,
2014,48,.9,,,,10,40,40,10,,,,,,,,,,,,
2014,52,.63,0,0,1,25,52,17,2,1,1,1,0,0,,,,,,,
2014,56,.9,,,,10,50,30,10,,,,,,,,,,,,
2014,57,1,,,,,,,,,,,,,,,,,,,
2014,59,.8,,,,5,90,5,,,,,,,,,,,,,
2014,63,.9,,,,10,40,35,15,,,,,,,,,,,,
2014,65,,,,,,,,,,,,,,,,,,,,
2014,67,,.5,1,3,10,27,27,15.8,8,5,2,.5,.2,,,,,,,
2014,68,.9,,,,25,28,27,20,0,0,0,,,,,,,,,
2014,70,.7,,,,,70,30,,,,,,,,,,,,,
2014,71,,,,,,,,,,,,,,,,,,,,
2014,80,.2,0,1.7777777778,69.3333333333,28.8888888889,0,0,0,0,0,0,0,0,,,,,,,
2014,82,.7,,,,,,,,,,,,,,,,,,,
2014,83,,,,,,,,,,,,,,,,,,,,
2014,84,.9,0,0,6,19,40,30,5,0,0,0,0,0,,,,,,,
2014,85,.8624370607,.0179812015,.3739109776,3.6150109221,16.016245979,32.6993605918,30.8586145251,13.4573477691,2.7024858125,.2484584935,.0103859945,.0001960655,.0000016678,,,,,,,
2014,88,.9,,5,12,22,26,20,10,5,,,,,,,,,,,
2014,89,1,,2.5,5,15,25,27.5,15,7.5,2.5,0,,,,,,,,,
2014,91,.8,0,0,0,15,45,37.5,2.5,0,0,0,0,0,,,,,,,
2014,92,.7338560998,.0000492912,.0247409012,1.8904453375,23.5428047714,51.9180274777,20.4629436782,2.1311429825,.0298146741,.0000308665,.0000000198,0,0,,,,,,,
2014,93,1.4,,,,2.5,5,52.5,40,,,,,,,,,,,,
2014,94,1.1,,2,8,12,18,30,12,8,6,4,,,,,,,,,
2014,95,.8355,0,2.9,5,20.9,32,19.6,13.8,4.1,1.3,.4,0,0,,,,,,,
2014,96,.8,,,5,10,40,30,15,,,,,,,,,,,,
2014,98,.9,,,5,15,35,30,15,,,,,,,,,,,,
2014,101,.8,,,10,30,50,10,,,,,,,,,,,,,
2014,102,.9,,,,15,40,35,10,,,,,,,,,,,,
2014,103,.9,,,2.5,20,35,30,10,2.5,,,,,,,,,,,
2014,104,1,0,0,10,10,30,35,15,0,0,0,0,0,,,,,,,
2014,105,.8,,,,10,60,30,,,,,,,,,,,,,
2014,107,.7338560998,.0000492912,.0247409012,1.8904453375,23.5428047714,51.9180274777,20.4629436782,2.1311429825,.0298146741,.0000308665,.0000000198,0,0,,,,,,,
2014,110,.7,0,.000000004,.0031671202,6.6775530027,77.45375448,15.8422624852,.0232628092,.0000000987,0,0,0,0,,,,,,,
2014,111,,,,,,100,,,,,,,,,,,,,,
2014,112,.7,,,10,20,40,20,10,,,,,,,,,,,,
2014,114,,,,,,,,,,,,,,,,,,,,
2015,1,1.3,,,,5,25,60,10,,,,,,,,,,,,
2015,2,1.1,,,,10,40,30,15,5,,,,,,,,,,,
2015,3,.5,2.5,5,15,17.5,25,15,12.5,2.5,2.5,2.5,,,,,,,,,
2015,4,1.5,,,5,10,20,25,26,9,5,,,,,,,,,,
2015,5,1,,1,10,20,25,15,15,8,5,1,,,,,,,,,
2015,6,1.5,,,,,,40,60,,,,,,,,,,,,
2015,14,1.6,,,,,,,,,,,,,,,,,,,
2015,15,1.5,,,,,15,35,35,15,,,,,,,,,,,
2015,16,1.2,1,2,3,12,16,19,14,11,10,8,3,1,,,,,,,
2015,20,1.3,,,,10,25,40,25,,,,,,,,,,,,
2015,22,1.2,,,,5,25,40,25,5,,,,,,,,,,,
2015,23,1.2,,,1,10,20,25,19,15,9,1,,,,,,,,,
2015,24,1.3,0,0,3,10,22,24,20,10,8.5,2.5,0,0,,,,,,,
2015,26,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2015,30,1.4,,,,,9,53,38,,,,,,,,,,,,
2015,31,1.3,,,,10,20,40,30,,,,,,,,,,,,
2015,32,1.6,,1,3,7,13,18,22,19,12,5,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,1.3,,,,3,24,45,26,2,,,,,,,,,,,
2015,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.3,,,,10,30,40,20,,,,,,,,,,,,
2015,41,1.5,,,,,,20,80,,,,,,,,,,,,
2015,47,1.2,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,
2015,48,1.2,,,,,25,50,25,,,,,,,,,,,,
2015,52,1.1,0,0,1,6,29,44,17,1,1,1,0,0,,,,,,,
2015,56,1.3,,,5,10,20,35,20,10,0,,,,,,,,,,
2015,57,1.4,,,,,,,,,,,,,,,,,,,
2015,59,1.3,,,,5,25,60,10,,,,,,,,,,,,
2015,63,1.4,,,,10,15,30,35,10,,,,,,,,,,,
2015,65,,,,,,,,,,,,,,,,,,,,
2015,67,,.5,1,3,5,15,28,16.5,15,8,5,2,1,,,,,,,
2015,68,1.2,,,,5,30,35,30,0,0,0,,,,,,,,,
2015,70,.6,,,,,55,45,,,,,,,,,,,,,
2015,71,,,,,,,,,,,,,,,,,,,,
2015,80,1.1,0,0,0,9.3333333333,31.1111111111,48.4444444444,9.7777777778,1.3333333333,0,0,0,0,,,,,,,
2015,82,.9,,,,,,,,,,,,,,,,,,,
2015,83,,,,,,,,,,,,,,,,,,,,
2015,84,1.3,1,2,3,15,24,30,20,3,1,1,0,0,,,,,,,
2015,85,1.3285912636,.5287893052,1.5885494569,4.514558789,9.7850649689,16.1771565399,20.4017925455,19.6281678491,14.4056727822,8.0650348264,3.4439337391,1.1215481312,.3397310667,,,,,,,
2015,88,1.3,,,5,12,23,25,20,10,5,,,,,,,,,,
2015,89,1.5,,,2.5,7.5,15,20,25,15,10,2.5,2.5,0,,,,,,,
2015,91,1.1,0,0,0,5,37.5,45,12.5,0,0,0,0,0,,,,,,,
2015,92,1.2283202075,.2107117464,1.1117494022,4.4122639462,11.7462695558,20.986916992,22.7378783035,21.0926659765,12.5793838952,3.7704506761,1.1352591584,.1927693213,.0236810265,,,,,,,
2015,93,2,,,,,,5,35,55,5,,,,,,,,,,
2015,94,1.6,,.5,3,6,15,18,26,17.5,8,5,1,,,,,,,,
2015,95,1.2855,0,0,0,9.9,15,40.6,20.7,11.1,1.8,.9,0,0,,,,,,,
2015,96,1.2,,,5,10,20,35,25,5,,,,,,,,,,,
2015,98,1.4,,,,5,20,40,25,10,,,,,,,,,,,
2015,101,1.3,,,,10,30,50,10,,,,,,,,,,,,
2015,102,1.3,,,,,20,45,30,5,,,,,,,,,,,
2015,103,1.5,,,2.5,10,20,25,30,10,2.5,,,,,,,,,,
2015,104,1.3,0,0,5,10,15,30,25,10,5,0,0,0,,,,,,,
2015,105,1.3,,,,,10,55,35,,,,,,,,,,,,
2015,107,1.2283202075,.2107117464,1.1117494022,4.4122639462,11.7462695558,20.986916992,22.7378783035,21.0926659765,12.5793838952,3.7704506761,1.1352591584,.1927693213,.0236810265,,,,,,,
2015,110,1.1,.000007605,.0010612476,.1339209506,3.8709258832,26.8478381862,46.4835108897,20.3877220429,2.2173106906,.0573627369,.0003393211,.0000004461,.0000000001,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.2,,,,10,25,40,15,10,,,,,,,,,,,
2015,114,,,,,,,,,,,,,,,,,,,,
2015Mar,1,1.3,,,,5,25,60,10,,,,,,,,,,,,
2015Mar,2,.9,,,,10,42,31,13,4,,,,,,,,,,,
2015Mar,3,.6,2.5,5,15,17.5,25,15,12.5,2.5,2.5,2.5,,,,,,,,,
2015Mar,4,1.4,,,5,10,25,30,15,10,5,,,,,,,,,,
2015Mar,5,1,,1,10,20,25,15,15,8,5,1,,,,,,,,,
2015Mar,6,1.4,,,,,,70,30,,,,,,,,,,,,
2015Mar,14,1.4,,,,,,,,,,,,,,,,,,,
2015Mar,15,1.4,,,,5,10,40,30,15,,,,,,,,,,,
2015Mar,16,1.1,1,2,3,11,17,21,15,11,8,7,3,1,,,,,,,
2015Mar,20,1.2,,,,10,25,40,25,,,,,,,,,,,,
2015Mar,22,1.1,,,,10,30,40,20,,,,,,,,,,,,
2015Mar,23,1.2,,,1,10,23,30,20,10,5,1,,,,,,,,,
2015Mar,24,1.2,0,0,6,13,20,25,20,10,6,0,0,0,,,,,,,
2015Mar,26,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2015Mar,30,1.5,,,,,5,40,55,,,,,,,,,,,,
2015Mar,31,1,,,,5,30,40,20,5,,,,,,,,,,,
2015Mar,32,,,,,,,,,,,,,,,,,,,,
2015Mar,35,,,,,,,,,,,,,,,,,,,,
2015Mar,37,1,,,,3,45,46,6,,,,,,,,,,,,
2015Mar,38,1.4,,,,,10,60,30,,,,,,,,,,,,
2015Mar,39,1.4,,,,10,37,33,20,,,,,,,,,,,,
2015Mar,41,,,,,,,,,,,,,,,,,,,,
2015Mar,47,1.3,,,,,,,,,,,,,,,,,,,
2015Mar,48,1.1,,,,,30,45,25,,,,,,,,,,,,
2015Mar,52,1.1,0,0,1,6,29,44,17,1,1,1,0,0,,,,,,,
2015Mar,56,1.3,,,0,5,20,40,30,5,,,,,,,,,,,
2015Mar,57,1.2,,,,,,,,,,,,,,,,,,,
2015Mar,59,1.3,,,,10,15,70,5,,,,,,,,,,,,
2015Mar,63,1.4,,,,10,15,30,35,10,,,,,,,,,,,
2015Mar,65,,,,,,,,,,,,,,,,,,,,
2015Mar,67,,,,,,,,,,,,,,,,,,,,
2015Mar,68,1.2,,,,6,28,36,30,0,0,,,,,,,,,,
2015Mar,70,,,,,,,,,,,,,,,,,,,,
2015Mar,71,,,,,,,,,,,,,,,,,,,,
2015Mar,80,,,,,,,,,,,,,,,,,,,,
2015Mar,82,1,,,,,,,,,,,,,,,,,,,
2015Mar,83,,,,,,,,,,,,,,,,,,,,
2015Mar,84,,,,,,,,,,,,,,,,,,,,
2015Mar,85,1.2764141124,1.1810093991,2.5153716194,5.798693523,10.6998177131,15.8039540619,18.685918835,17.6859946525,13.4001156183,8.1271833217,3.9455128511,1.5330972289,.6233311759,,,,,,,
2015Mar,88,1.2,,,5,12,23,25,20,10,5,,,,,,,,,,
2015Mar,89,1.4,,,2.5,10,15,25,20,15,10,2.5,,,,,,,,,
2015Mar,91,1,0,0,0,10,42.5,45,2.5,0,0,0,0,0,,,,,,,
2015Mar,92,1.2279301286,.1163618547,.7934837906,3.7552682907,11.3248000999,21.780529346,24.1543452364,21.8897260349,12.0798412056,3.1759575035,.8101879901,.1095490091,.0099496385,,,,,,,
2015Mar,93,2,,,,,,5,40,50,5,,,,,,,,,,
2015Mar,94,1.7,,1,3,6,10,16,26,22,10,5,1,,,,,,,,
2015Mar,95,1.075,0,0,1,15,27,31,18,7,1,0,0,0,,,,,,,
2015Mar,96,1.2,,,5,10,20,35,25,5,,,,,,,,,,,
2015Mar,98,1.3,,,5,10,15,30,25,15,,,,,,,,,,,
2015Mar,101,1.2,,,,10,30,50,10,,,,,,,,,,,,
2015Mar,102,1.4,,,,,15,40,35,10,,,,,,,,,,,
2015Mar,103,1.6,,,2.5,10,20,25,30,10,2.5,,,,,,,,,,
2015Mar,104,,,,,,,,,,,,,,,,,,,,
2015Mar,105,1.3,,,,,25,50,25,,,,,,,,,,,,
2015Mar,107,1.2279301286,.1163618547,.7934837906,3.7552682907,11.3248000999,21.780529346,24.1543452364,21.8897260349,12.0798412056,3.1759575035,.8101879901,.1095490091,.0099496385,,,,,,,
2015Mar,110,1,.104574633,.5871381863,3.8376532768,13.2689898906,26.0881960884,29.198410474,18.6065322168,6.7458932913,1.3893165027,.1621840216,.0107045518,.0004068667,,,,,,,
2015Mar,111,,,,,,,,,,,,,,,,,,,,
2015Mar,112,1,,,,5,10,35,30,15,5,,,,,,,,,,
2015Mar,114,,,,,,,,,,,,,,,,,,,,
2016,1,1.6,,,,5,10,30,50,5,,,,,,,,,,,
2016,2,1.3,,,,10,30,30,17,8,5,,,,,,,,,,
2016,3,.5,2.5,2.5,15,20,20,15,15,5,2.5,2.5,,,,,,,,,
2016,4,1.9,,,2.5,10,10,20,30,15,10,2.5,,,,,,,,,
2016,5,1.2,,1,4,10,25,25,20,9,5,1,,,,,,,,,
2016,6,1.7,,,,,,20,70,10,,,,,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.7,,,,,10,25,40,15,10,,,,,,,,,,
2016,16,1.5,1,2,3,8,12,17,18,16,11,8,3,1,,,,,,,
2016,20,1.5,,,,5,15,30,35,15,,,,,,,,,,,
2016,22,1.5,,,,,15,35,40,10,,,,,,,,,,,
2016,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2016,24,1.6,0,2,4,9,12,16.5,18,16.5,11,6,3,2,,,,,,,
2016,26,1.7,,,,2.5,7.5,25,30,25,7.5,2.5,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.6,,,,,5,30,40,20,5,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,1.5,,,,1,9,25,39,24,2,,,,,,,,,,
2016,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.4,,,,5,30,40,20,5,,,,,,,,,,,
2016,41,1.7,,,,,,10,70,20,,,,,,,,,,,
2016,47,1.5,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,
2016,48,1.2,,,,,33,34,33,,,,,,,,,,,,
2016,52,1.5,0,0,1,8,15,21,23,17,9,5,1,0,,,,,,,
2016,56,1.6,,,5,5,10,20,30,20,10,,,,,,,,,,
2016,57,1.5,,,,,,,,,,,,,,,,,,,
2016,59,1.5,,,5,5,10,20,45,15,,,,,,,,,,,
2016,63,1.6,,,,5,15,25,35,20,,,,,,,,,,,
2016,65,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.4,,,,,25,35,30,5,5,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,71,,,,,,,,,,,,,,,,,,,,
2016,80,1.5,0,0,0,4,14.2222222222,32,30.2222222222,14.6666666667,4.8888888889,0,0,0,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,83,,,,,,,,,,,,,,,,,,,,
2016,84,1.7,1,1,1,3,8,22,30,20,12,1,1,0,,,,,,,
2016,85,1.5720148792,1.0076389946,1.9389053501,4.3517970819,8.1084038434,12.5421356399,16.1059912598,17.1707523762,15.197727363,11.1674100706,6.8124499678,3.4500027378,2.1467853149,,,,,,,
2016,88,1.5,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2016,89,1.7,,,2.5,7.5,12.5,15,25,15,12.5,5,2.5,2.5,,,,,,,
2016,91,1.3,0,0,0,0,15,50,30,5,0,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,2,,,,,,5,32.5,57.5,5,,,,,,,,,,
2016,94,1.9,,,3,4,7,12,26,24,14,8,2,,,,,,,,
2016,95,1.5505,0,0,2,5.9,9,22.6,37.7,12.1,7.8,2.9,0,0,,,,,,,
2016,96,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2016,98,1.7,,,,5,5,20,40,20,10,,,,,,,,,,
2016,101,1.5,,,,,10,30,50,10,,,,,,,,,,,
2016,102,1.3,,,,,20,45,30,5,,,,,,,,,,,
2016,103,1.7,,,2.5,7.5,10,25,30,15,10,,,,,,,,,,
2016,104,1.7,0,0,0,5,10,25,30,20,5,5,0,0,,,,,,,
2016,105,1.7,,,,,5,25,55,15,,,,,,,,,,,
2016,107,,,,,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.5,,,,5,10,15,40,15,10,5,,,,,,,,,
2016,114,,,,,,,,,,,,,,,,,,,,
2016Mar,1,1.5,,,,5,10,30,50,5,,,,,,,,,,,
2016Mar,2,1.2,,,,10,31,29,17,8,5,,,,,,,,,,
2016Mar,3,.5,2.5,2.5,15,20,20,15,15,5,2.5,2.5,,,,,,,,,
2016Mar,4,1.8,,,,5,15,20,25,20,10,5,,,,,,,,,
2016Mar,5,1.2,,1,4,10,25,25,20,9,5,1,,,,,,,,,
2016Mar,6,1.6,,,,,,20,70,10,,,,,,,,,,,
2016Mar,14,1.7,,,,,,,,,,,,,,,,,,,
2016Mar,15,1.5,,,,5,5,40,35,10,5,,,,,,,,,,
2016Mar,16,1.4,1,2,5,12,16,19,14,11,8,8,3,1,,,,,,,
2016Mar,20,1.5,,,,5,15,30,35,15,,,,,,,,,,,
2016Mar,22,1.4,,,,5,15,35,30,15,,,,,,,,,,,
2016Mar,23,1.5,,,3,10,15,25,26,15,5,1,,,,,,,,,
2016Mar,24,1.5,0,0,0,7.5,13.5,27,27,14.5,7.5,3,0,0,,,,,,,
2016Mar,26,1.6,,,,2.5,10,30,27.5,20,7.5,2.5,,,,,,,,,
2016Mar,30,,,,,,,,,,,,,,,,,,,,
2016Mar,31,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2016Mar,32,,,,,,,,,,,,,,,,,,,,
2016Mar,35,,,,,,,,,,,,,,,,,,,,
2016Mar,37,1.2,,,,1,26,44,28,1,,,,,,,,,,,
2016Mar,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016Mar,39,1.2,,,,10,30,45,15,,,,,,,,,,,,
2016Mar,41,,,,,,,,,,,,,,,,,,,,
2016Mar,47,1.4,,,,,,,,,,,,,,,,,,,
2016Mar,48,1.2,,,,,33,34,33,,,,,,,,,,,,
2016Mar,52,1.5,0,0,2,6,15,23,24,18,8,3,1,0,,,,,,,
2016Mar,56,1.5,,,5,5,10,30,35,10,5,,,,,,,,,,
2016Mar,57,1.5,,,,,,,,,,,,,,,,,,,
2016Mar,59,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2016Mar,63,1.5,,,,10,15,25,40,10,,,,,,,,,,,
2016Mar,65,,,,,,,,,,,,,,,,,,,,
2016Mar,67,,,,,,,,,,,,,,,,,,,,
2016Mar,68,1.3,,,,4,18,41,25,12,0,,,,,,,,,,
2016Mar,70,,,,,,,,,,,,,,,,,,,,
2016Mar,71,,,,,,,,,,,,,,,,,,,,
2016Mar,80,,,,,,,,,,,,,,,,,,,,
2016Mar,82,,,,,,,,,,,,,,,,,,,,
2016Mar,83,,,,,,,,,,,,,,,,,,,,
2016Mar,84,,,,,,,,,,,,,,,,,,,,
2016Mar,85,1.3980067045,1.8686208336,2.9269612245,5.7997662805,9.6843499671,13.6271923484,16.1593768025,16.148357244,13.5993325918,9.6513733175,5.7721352476,2.909043758,1.8534903844,,,,,,,
2016Mar,88,1.5,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2016Mar,89,1.7,,,2.5,7.5,12.5,15,25,15,12.5,5,2.5,2.5,,,,,,,
2016Mar,91,1.2,0,0,0,0,20,45,32.5,2.5,0,0,0,0,,,,,,,
2016Mar,92,,,,,,,,,,,,,,,,,,,,
2016Mar,93,2,,,,,,5,35,55,5,,,,,,,,,,
2016Mar,94,1.9,,1,2,5,9,12,24,21,14,8,4,,,,,,,,
2016Mar,95,1.265,0,0,0,10,19,31,28,12,0,0,0,0,,,,,,,
2016Mar,96,1.3,,,,5,15,40,20,15,5,,,,,,,,,,
2016Mar,98,1.5,,,,5,15,35,25,15,5,,,,,,,,,,
2016Mar,101,1.4,,,,,10,30,50,10,,,,,,,,,,,
2016Mar,102,,,,,,,,,,,,,,,,,,,,
2016Mar,103,,,,,,,,,,,,,,,,,,,,
2016Mar,104,,,,,,,,,,,,,,,,,,,,
2016Mar,105,1.6,,,,,5,20,45,25,5,,,,,,,,,,
2016Mar,107,,,,,,,,,,,,,,,,,,,,
2016Mar,110,,,,,,,,,,,,,,,,,,,,
2016Mar,111,,,,,,,,,,,,,,,,,,,,
2016Mar,112,1.5,,,,,10,25,40,15,10,,,,,,,,,,
2016Mar,114,,,,,,,,,,,,,,,,,,,,
2018,1,1.9,,,,,5,25,40,25,5,,,,,,,,,,
2018,2,1.6,,,2,6,10,18,26,24,10,4,,,,,,,,,
2018,3,1.9,2.5,2.5,2.5,5,12.5,15,20,15,15,5,2.5,2.5,,,,,,,
2018,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,5,1.5,,1,3,10,10,20,25,25,5,1,,,,,,,,,
2018,6,2,,,,,,10,60,30,,,,,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2018,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2018,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2018,22,1.7,,,,,5,20,55,15,5,,,,,,,,,,
2018,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2018,24,1.9,0,1,2.5,7,10,16.5,18,16.5,12,9,5,2.5,,,,,,,
2018,26,1.7,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2018,30,1.9,,,,,,,,,,,,,,,,,,,
2018,31,2,,,,,5,15,45,30,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,2.1,,,,,,2,27,39,28,4,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.8,,,,10,15,25,35,15,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,47,1.9,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,48,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2018,52,1.6,0,0,1,8,14,20,24,19,8,5,1,0,,,,,,,
2018,56,1.9,,,,,10,20,40,20,10,,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,59,1.9,,,,,,10,40,40,10,,,,,,,,,,
2018,63,1.8,,,,5,15,20,40,15,5,,,,,,,,,,
2018,65,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.8,,,,4,9,20,30,17,10,10,,,,,,,,,
2018,70,1.8,,,,,,35,65,,,,,,,,,,,,
2018,71,,,,,,,,,,,,,,,,,,,,
2018,80,2.1,0,0,.4444444444,.4444444444,6.2222222222,14.2222222222,23.5555555556,23.1111111111,19.5555555556,7.1111111111,4.4444444444,.8888888889,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,83,,,,,,,,,,,,,,,,,,,,
2018,84,1.9,1,1,1,2,7,16,24,23,17,5,2,1,,,,,,,
2018,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578887,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2018,88,1.85,,,2.5,7.5,10,17.5,25,17.5,10,7.5,2.5,,,,,,,,
2018,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2018,91,1.7,0,0,0,2.5,15,35,35,10,2.5,0,0,0,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,,10,25,55,10,,,,,,,,,,
2018,94,1.7,.5,1,3,5,8,25,26,13,8,6,3,1.5,,,,,,,
2018,95,1.7755,0,0,0,0,7,16.6,42.5,22.1,11.8,0,0,0,,,,,,,
2018,96,1.5,,,,,,,,,,,,,,,,,,,
2018,98,2,,,,,5,10,30,35,20,,,,,,,,,,
2018,101,2,,,,,,,50,50,,,,,,,,,,,
2018,102,1.5,,,,,5,40,45,10,,,,,,,,,,,
2018,103,2,,,,2.5,7.5,15,25,30,15,5,,,,,,,,,
2018,104,1.9,0,0,0,0,10,15,30,25,15,5,0,0,,,,,,,
2018,105,2,,,,,5,10,25,35,20,5,,,,,,,,,
2018,107,1.9,.0091865339,.0890541519,.6148427644,2.8351120554,8.7377124026,15.7961266476,24.4889453888,25.4787843254,13.1679024569,6.5028734211,1.8698848155,.4095750365,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,,,5,20,35,30,10,,,,,,,,,
2018,114,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,1,1.2,,,,5,25,55,10,5,,,,,,,,,,,
2014,2,1.4,,,,,12,40,40,8,,,,,,,,,,,
2014,3,1,,2.5,10,20,35,25,5,2.5,,,,,,,,,,,
2014,4,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2014,5,1,1,3,5,15,20,30,20,5,1,,,,,,,,,,
2014,6,1,,,,10,20,60,10,,,,,,,,,,,,
2014,14,1.1,,,,,,,,,,,,,,,,,,,
2014,15,1.2,,,,10,20,35,25,10,,,,,,,,,,,
2014,16,1.3,1,2,3,11,16,22,18,10,8,5,3,1,,,,,,,
2014,20,1.3,,,,,20,50,30,,,,,,,,,,,,
2014,22,1.2,,,,5,20,50,25,,,,,,,,,,,,
2014,23,.9,,1,5,15,29,25,15,9,1,,,,,,,,,,
2014,24,1.1,0,0,0,20,24,26.5,17.5,12,0,0,0,0,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,30,1.1,,,,,,,,,,,,,,,,,,,
2014,31,1.1,,,,,20,70,10,,,,,,,,,,,,
2014,32,1.2,,,1,7,26,32,28,5,1,,,,,,,,,,
2014,35,1.3,,,,,10,70,20,,,,,,,,,,,,
2014,37,.9,,,,2,49,47,2,,,,,,,,,,,,
2014,38,1.1,,,,,10,80,10,,,,,,,,,,,,
2014,39,1.1,,,,5,20,50,25,,,,,,,,,,,,
2014,41,1,,,,,10,70,20,,,,,,,,,,,,
2014,47,1,0,0,0,5,45,45,5,0,0,0,0,0,,,,,,,
2014,48,1.3,,,,,15,70,15,,,,,,,,,,,,
2014,52,1.4,0,0,1,1,11,40,36,8,2,1,0,0,,,,,,,
2014,56,1.1,,,,10,20,50,20,,,,,,,,,,,,
2014,57,1.2,,,,,,,,,,,,,,,,,,,
2014,59,1.2,,,,,20,70,10,,,,,,,,,,,,
2014,63,1.2,,,,10,25,45,15,5,,,,,,,,,,,
2014,65,1.3,,,,,25,65,10,,,,,,,,,,,,
2014,67,,1,2,5,15,25,32,13.8,5,1,.1,.05,.05,,,,,,,
2014,68,1.2,,,,5,35,40,20,,,,,,,,,,,,
2014,70,1,,,,,25,75,,,,,,,,,,,,,
2014,71,,,,,,,,,,,,,,,,,,,,
2014,80,.89,0,1.7777777778,7.5555555556,33.3333333333,41.7777777778,15.1111111111,.4444444444,0,0,0,0,0,,,,,,,
2014,82,.9,,,,,,,,,,,,,,,,,,,
2014,83,,,,,,,,,,,,,,,,,,,,
2014,84,1.1,1,1,1,14,26,39,17,1,0,0,0,0,,,,,,,
2014,85,1.1457373474,.0667851691,.5649368239,3.1251473927,10.5792565915,21.9412901268,27.9010181147,21.7591217746,10.4042239262,3.0478465102,.5463621138,.0598457449,.0041657115,,,,,,,
2014,88,1.2,,,5,11,20,28,20,11,5,,,,,,,,,,
2014,89,1.1,,2.5,5,15,20,25,17.5,10,5,,,,,,,,,,
2014,91,1.1,0,0,0,10,40,47.5,2.5,0,0,0,0,0,,,,,,,
2014,92,1.3750456918,.4335971694,1.4789264992,4.5180802526,10.2457185438,17.250082628,19.3744144748,20.4406905546,15.5690686781,6.6010505637,2.9962139092,.8705504353,.2216062913,,,,,,,
2014,93,1.1,,,,2.5,25,55,17.5,,,,,,,,,,,,
2014,94,.8,1,4,8,14,38,20,10,3,2,,,,,,,,,,
2014,95,1.126,0,0,0,9.7,25.6,39.2,21.1,4.2,.1,.1,0,0,,,,,,,
2014,96,1.2,,,,5,30,45,15,5,,,,,,,,,,,
2014,98,1,,,,15,30,40,15,,,,,,,,,,,,
2014,101,1,,,,10,30,50,10,,,,,,,,,,,,
2014,102,1.1,,,,5,30,40,25,,,,,,,,,,,,
2014,103,1.5,,,,5,20,25,30,15,5,,,,,,,,,,
2014,104,1.1,0,0,0,10,30,35,20,5,0,0,0,0,,,,,,,
2014,105,1.2,,,,5,25,60,10,,,,,,,,,,,,
2014,107,1.2338982469,.0037188415,.0948562073,1.198279666,7.397609456,22.4248019361,33.4927775242,24.6799508547,8.9631363962,1.5992734722,.1395489925,.0059237436,.0001229098,,,,,,,
2014,110,1.1,.2182370169,.8329268522,4.1158606471,11.9341599935,22.1999720074,26.5064332492,20.3165469744,9.9943917973,3.1538005988,.6378577911,.0825985963,.0072144757,,,,,,,
2014,111,,,,,,,100,,,,,,,,,,,,,
2014,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2014,114,,,,,,,,,,,,,,,,,,,,
2014Q4,1,1.6,,,,5,25,55,10,5,,,,,,,,,,,
2014Q4,2,1.1,,,,4,10,25,40,15,6,,,,,,,,,,
2014Q4,3,1,,,,,,,,,,,,,,,,,,,
2014Q4,4,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2014Q4,5,1.1,1,3,5,10,20,30,25,5,1,,,,,,,,,,
2014Q4,6,1.2,,,,5,20,60,15,,,,,,,,,,,,
2014Q4,14,.6,,,,,,,,,,,,,,,,,,,
2014Q4,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2014Q4,16,2,1,2,3,6,8,12,17,21,16,10,3,1,,,,,,,
2014Q4,20,1.5,,,,,20,30,40,10,,,,,,,,,,,
2014Q4,22,1.4,,,,,10,45,40,5,,,,,,,,,,,
2014Q4,23,1.1,,1,5,10,25,30,18,10,1,,,,,,,,,,
2014Q4,24,1.3,0,0,0,13.5,21,25,21,11.5,8,0,0,0,,,,,,,
2014Q4,26,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2014Q4,30,1.3,,,,,,,,,,,,,,,,,,,
2014Q4,31,.5,,,5,30,40,20,5,,,,,,,,,,,,
2014Q4,32,,,,,,,,,,,,,,,,,,,,
2014Q4,35,,,,,,,,,,,,,,,,,,,,
2014Q4,37,1,,,,2,46,50,2,,,,,,,,,,,,
2014Q4,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2014Q4,39,1.4,,,,,25,50,25,,,,,,,,,,,,
2014Q4,41,,,,,,,,,,,,,,,,,,,,
2014Q4,47,1.1,,,,,,,,,,,,,,,,,,,
2014Q4,48,1.4,,,,,,,,,,,,,,,,,,,
2014Q4,52,1.6,0,1,1,3,9,26,31,20,6,2,1,0,,,,,,,
2014Q4,56,1.5,,,,10,10,30,40,10,,,,,,,,,,,
2014Q4,57,1.4,,,,,,,,,,,,,,,,,,,
2014Q4,59,1.4,,,,5,15,50,25,5,,,,,,,,,,,
2014Q4,63,1.3,,,,10,25,45,15,5,,,,,,,,,,,
2014Q4,65,,,,,,,,,,,,,,,,,,,,
2014Q4,67,,,,,,,,,,,,,,,,,,,,
2014Q4,68,1.6,,,,0,5,30,55,10,,,,,,,,,,,
2014Q4,70,,,,,,,,,,,,,,,,,,,,
2014Q4,71,,,,,,,,,,,,,,,,,,,,
2014Q4,80,1.14,0,.8888888889,2.2222222222,11.1111111111,23.5555555556,34.2222222222,18.6666666667,7.5555555556,1.7777777778,0,0,0,,,,,,,
2014Q4,82,.9,,,,,,,,,,,,,,,,,,,
2014Q4,83,,,,,,,,,,,,,,,,,,,,
2014Q4,84,,,,,,,,,,,,,,,,,,,,
2014Q4,85,1.3657345261,.6836631575,1.7828010616,4.6695669949,9.5728207,15.3614248691,19.2964503884,18.975379032,14.607290151,8.8023858474,4.1519759836,1.532825177,.5634166374,,,,,,,
2014Q4,88,1.3,,,5,11,20,28,20,11,5,,,,,,,,,,
2014Q4,89,1.2,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,,,
2014Q4,91,1.3,0,0,0,5,37.5,50,7.5,0,0,0,0,0,,,,,,,
2014Q4,92,1.5274619921,.2609774681,.9916235265,3.3176056443,8.2386257071,15.1888075984,18.5913728451,21.384471647,17.9027732491,8.3271749717,4.1157570808,1.3096177846,.3711924772,,,,,,,
2014Q4,93,,,,,,,,,,,,,,,,,,,,
2014Q4,94,1,.5,1.5,6,10,30,32,8,6,4,2,,,,,,,,,
2014Q4,95,1.195,0,0,0,11,20,36,25,8,0,0,0,0,,,,,,,
2014Q4,96,1.4,,,,2.5,15,40,30,10,2.5,,,,,,,,,,
2014Q4,98,1.1,,,,12.5,30,45,12.5,,,,,,,,,,,,
2014Q4,101,1.2,,,,,30,50,20,,,,,,,,,,,,
2014Q4,102,,,,,,,,,,,,,,,,,,,,
2014Q4,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2014Q4,104,,,,,,,,,,,,,,,,,,,,
2014Q4,105,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2014Q4,107,1.3628325734,.2710647615,1.1030241827,3.7985689412,9.4656888652,17.0723610503,22.2904731281,21.0699790176,14.4185189275,7.1423275157,2.5605480449,.6641659397,.1432796256,,,,,,,
2014Q4,110,1.3,1.0721613083,1.7990168636,5.2036843437,10.3302321528,16.0521665613,19.5256746443,18.5925186675,13.8588578389,8.0864386465,3.693160911,1.3201046023,.4659834597,,,,,,,
2014Q4,111,,,,,,,,,,,,,,,,,,,,
2014Q4,112,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2014Q4,114,,,,,,,,,,,,,,,,,,,,
2015,1,1.5,,,,5,10,25,50,10,,,,,,,,,,,
2015,2,2,,,,5,8,12,23,35,15,2,,,,,,,,,
2015,3,.5,2.5,5,15,17.5,25,15,12.5,2.5,2.5,2.5,,,,,,,,,
2015,4,1.5,,,,5,10,23,25,22,10,5,,,,,,,,,
2015,5,1.4,1,3,5,7,10,20,25,20,8,1,,,,,,,,,
2015,6,1.5,,,,,15,30,50,5,,,,,,,,,,,
2015,14,1.4,,,,,,,,,,,,,,,,,,,
2015,15,1.6,,,5,5,10,20,25,15,15,5,,,,,,,,,
2015,16,1.9,1,2,3,8,12,16,20,18,9,7,3,1,,,,,,,
2015,20,1.5,,,,,15,30,40,15,,,,,,,,,,,
2015,22,1.5,,,,,15,35,45,5,,,,,,,,,,,
2015,23,1,,2,4,10,18,25,20,15,5,1,,,,,,,,,
2015,24,1.5,0,0,5,10,15,17.5,22.5,14,10,6,0,0,,,,,,,
2015,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,30,1.5,,,,,,,,,,,,,,,,,,,
2015,31,1.5,,,,,10,30,50,10,,,,,,,,,,,
2015,32,1.7,,,1,4,12,18,26,23,13,3,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,1.3,,,,2,25,44,27,2,,,,,,,,,,,
2015,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.4,,,,5,15,40,35,5,,,,,,,,,,,
2015,41,1.3,,,,,10,70,20,,,,,,,,,,,,
2015,47,1.2,0,0,0,5,20,50,20,5,0,0,0,0,,,,,,,
2015,48,1.6,,,,,,35,45,20,,,,,,,,,,,
2015,52,1.6,0,0,1,4,13,23,27,19,9,3,1,0,,,,,,,
2015,56,1.4,,,,10,10,30,40,10,,,,,,,,,,,
2015,57,1.6,,,,,,,,,,,,,,,,,,,
2015,59,1.7,,,,,10,20,60,10,,,,,,,,,,,
2015,63,1.5,,,,10,20,25,35,10,,,,,,,,,,,
2015,65,1.9,,,,,25,65,10,,,,,,,,,,,,
2015,67,,1,2,5,10,15,30,30,5.8,1,.1,.05,.05,,,,,,,
2015,68,1.7,,,,0,2,25,53,15,5,,,,,,,,,,
2015,70,1.6,,,,,,35,65,,,,,,,,,,,,
2015,71,,,,,,,,,,,,,,,,,,,,
2015,80,1.67,0,0,.8888888889,2.6666666667,7.5555555556,26.6666666667,36.8888888889,18.6666666667,4.4444444444,1.3333333333,.8888888889,0,,,,,,,
2015,82,1.1,,,,,,,,,,,,,,,,,,,
2015,83,,,,,,,,,,,,,,,,,,,,
2015,84,1.5,1,1,3,10,16,23,27,14,4,1,0,0,,,,,,,
2015,85,1.8516629842,.5134110734,1.1374210467,2.8330722588,5.8578572047,10.0549888654,14.3284408671,16.9511567481,16.6489515128,13.5756659778,9.1900347883,5.1647052639,3.744294393,,,,,,,
2015,88,1.5,,,,5,12,20,26,20,12,5,,,,,,,,,
2015,89,1.5,,2.5,2.5,5,12.5,22.5,27.5,17.5,5,2.5,2.5,,,,,,,,
2015,91,1.6,0,0,0,2.5,12.5,35,40,10,0,0,0,0,,,,,,,
2015,92,1.4755160424,3.0820581898,3.7107972203,6.4726634154,9.8071159629,12.9076256155,13.2513005326,14.7590302436,14.0458569181,8.6813112775,6.4791570667,3.715599979,3.0874835786,,,,,,,
2015,93,1.5,,,,2.5,7.5,17.5,65,7.5,,,,,,,,,,,
2015,94,1.6,.5,1,2,4,10,20,32,16,12,2.5,,,,,,,,,
2015,95,1.506,0,0,0,1,13.7,31.1,36.8,12.2,5.1,.1,0,0,,,,,,,
2015,96,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2015,98,1.4,,,,5,20,35,25,15,,,,,,,,,,,
2015,101,1.4,,,,,30,50,20,,,,,,,,,,,,
2015,102,1.2,,,,,25,45,25,5,,,,,,,,,,,
2015,103,1.5,,,,5,10,25,30,20,10,,,,,,,,,,
2015,104,1.5,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,
2015,105,1.8,,,,5,10,25,50,10,,,,,,,,,,,
2015,107,1.5525793358,.0404614257,.2999315663,1.6172312873,5.8364283248,14.1069035311,22.8473285163,24.8015097778,18.0459830159,8.7995984575,2.874423363,.6286201341,.1015806001,,,,,,,
2015,110,1.5,2.9921368434,2.7036125286,5.7250679043,8.9610591831,12.1935279425,14.4242710661,14.8338730425,13.2620821171,10.3077574803,6.964812399,4.0911314388,3.5406680543,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.8,,,,,10,15,30,30,10,5,,,,,,,,,
2015,114,,,,,,,,,,,,,,,,,,,,
2015Q4,1,1.8,,,,5,10,25,50,10,,,,,,,,,,,
2015Q4,2,2,,,,4,7,11,23,35,17,3,,,,,,,,,
2015Q4,3,.1,,,,,,,,,,,,,,,,,,,
2015Q4,4,1.4,,,,5,10,25,24,21,10,5,,,,,,,,,
2015Q4,5,1.5,1,3,6,7,10,20,25,20,7,1,,,,,,,,,
2015Q4,6,1.6,,,,,5,30,60,5,,,,,,,,,,,
2015Q4,14,1.7,,,,,,,,,,,,,,,,,,,
2015Q4,15,1.4,,,5,5,10,30,25,15,10,,,,,,,,,,
2015Q4,16,1.4,1,2,3,10,14,19,16,13,10,8,3,1,,,,,,,
2015Q4,20,1.6,,,,5,12,23,35,20,5,,,,,,,,,,
2015Q4,22,1.7,,,,,10,35,45,10,,,,,,,,,,,
2015Q4,23,1.2,,2,4,10,18,25,20,15,5,1,,,,,,,,,
2015Q4,24,1.7,0,0,4.5,9,12.5,15,20,16,14,5,4,0,,,,,,,
2015Q4,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2015Q4,30,1.7,,,,,,,,,,,,,,,,,,,
2015Q4,31,1.3,,,,5,30,40,20,5,,,,,,,,,,,
2015Q4,32,,,,,,,,,,,,,,,,,,,,
2015Q4,35,,,,,,,,,,,,,,,,,,,,
2015Q4,37,1.4,,,,1,21,46,30,2,,,,,,,,,,,
2015Q4,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2015Q4,39,1.3,,,,,15,45,35,5,,,,,,,,,,,
2015Q4,41,,,,,,,,,,,,,,,,,,,,
2015Q4,47,1.3,,,,,,,,,,,,,,,,,,,
2015Q4,48,1.6,,,,,,,,,,,,,,,,,,,
2015Q4,52,1.8,0,1,2,5,11,17,21,20,13,7,3,0,,,,,,,
2015Q4,56,1.5,,,,10,10,30,40,10,,,,,,,,,,,
2015Q4,57,1.5,,,,,,,,,,,,,,,,,,,
2015Q4,59,1.8,,,,,5,10,35,35,10,5,,,,,,,,,
2015Q4,63,1.5,,,,10,20,25,35,10,,,,,,,,,,,
2015Q4,65,,,,,,,,,,,,,,,,,,,,
2015Q4,67,,,,,,,,,,,,,,,,,,,,
2015Q4,68,2.1,,,,,1,9,25,50,15,,,,,,,,,,
2015Q4,70,,,,,,,,,,,,,,,,,,,,
2015Q4,71,,,,,,,,,,,,,,,,,,,,
2015Q4,80,1.83,0,.8888888889,.8888888889,.8888888889,8.4444444444,21.3333333333,25.3333333333,21.3333333333,13.3333333333,4.8888888889,2.2222222222,.4444444444,,,,,,,
2015Q4,82,,,,,,,,,,,,,,,,,,,,
2015Q4,83,,,,,,,,,,,,,,,,,,,,
2015Q4,84,,,,,,,,,,,,,,,,,,,,
2015Q4,85,2.1814641228,.3123247786,.7104490067,1.8408856695,4.0194484503,7.3954716687,11.4666412041,14.9825469335,16.497539011,15.3087098147,11.9713331531,7.8890793846,7.6055709252,,,,,,,
2015Q4,88,1.6,,,,5,12,20,26,20,12,5,,,,,,,,,
2015Q4,89,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2015Q4,91,1.8,0,0,0,2.5,10,30,45,12.5,0,0,0,0,,,,,,,
2015Q4,92,1.5570360573,2.6777971888,3.3440703081,5.9684673869,9.2531990741,12.4614089415,13.0748733169,14.8840515686,14.5092390706,9.1778605343,6.9999096722,4.1074695347,3.5416534033,,,,,,,
2015Q4,93,,,,,,,,,,,,,,,,,,,,
2015Q4,94,1.7,.5,1,3,5,8,15,27.5,22,10,6,2,,,,,,,,
2015Q4,95,1.45,0,0,0,11,14,19,31,20,5,0,0,0,,,,,,,
2015Q4,96,1.8,,,,,5,25,35,25,10,,,,,,,,,,
2015Q4,98,1.6,,,,5,10,30,40,10,5,,,,,,,,,,
2015Q4,101,1.6,,,,,,30,50,20,,,,,,,,,,,
2015Q4,102,,,,,,,,,,,,,,,,,,,,
2015Q4,103,1.4,,,,5,10,30,25,15,10,5,,,,,,,,,
2015Q4,104,,,,,,,,,,,,,,,,,,,,
2015Q4,105,1.7,,,,5,10,25,45,15,,,,,,,,,,,
2015Q4,107,1.6946014869,.2353093235,.804765024,2.5794780131,6.3772520846,12.1627305782,17.8964187512,20.3172196238,17.7964753668,12.0272528848,6.2709840583,2.5223167637,1.009797528,,,,,,,
2015Q4,110,1.8,.8727924166,1.2077228593,3.2573722949,6.3943025803,10.5104640868,14.4665107593,16.6734536717,16.0920064817,13.0051971832,8.8011884841,4.987411598,3.7315775843,,,,,,,
2015Q4,111,,,,,,,,,,,,,,,,,,,,
2015Q4,112,2.2,,,,,10,15,30,30,10,5,,,,,,,,,
2015Q4,114,,,,,,,,,,,,,,,,,,,,
2016,1,1.9,,,,5,10,25,50,10,,,,,,,,,,,
2016,2,2.4,,1,2,4,7,10,14,26,24,10,2,,,,,,,,
2016,3,0,,,,,,,,,,,,,,,,,,,
2016,4,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,5,1.5,1,3,6,7,10,20,25,20,7,1,,,,,,,,,
2016,6,2,,,,,10,15,35,30,10,,,,,,,,,,
2016,14,1.6,,,,,,,,,,,,,,,,,,,
2016,15,1.6,,,5,5,10,20,25,20,10,5,,,,,,,,,
2016,16,1.5,1,2,3,11,15,17,18,13,9,7,3,1,,,,,,,
2016,20,1.8,,,,,15,25,35,20,5,,,,,,,,,,
2016,22,1.7,,,,5,10,20,40,20,5,,,,,,,,,,
2016,23,1.6,,2,5,9,16,21,23,16,7,1,,,,,,,,,
2016,24,1.5,0,0,6,8.5,12.5,20,21,14,10,5,3,0,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.4,,,,10,30,40,15,5,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,1.6,,,,2,14,32,40,12,,,,,,,,,,,
2016,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.7,,,,,10,35,40,15,,,,,,,,,,,
2016,41,1.5,,,,,,10,70,20,,,,,,,,,,,
2016,47,1.6,0,0,0,0,10,20,50,20,0,0,0,0,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,1.4,0,1,4,10,16,21,20,15,9,3,1,0,,,,,,,
2016,56,1.5,,,,10,10,30,40,10,,,,,,,,,,,
2016,57,1.8,,,,,,,,,,,,,,,,,,,
2016,59,1.8,,,,,10,20,50,15,5,,,,,,,,,,
2016,63,1.6,,,,10,20,25,30,10,5,,,,,,,,,,
2016,65,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,71,,,,,,,,,,,,,,,,,,,,
2016,80,1.94,0,0,0,1.3333333333,4,16,22.2222222222,26.2222222222,20.8888888889,8,.8888888889,.4444444444,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,83,,,,,,,,,,,,,,,,,,,,
2016,84,1.7,1,2,5,9,12,17,23,19,10,2,0,0,,,,,,,
2016,85,2.5250987502,.6208471687,.9363037217,1.954437883,3.6264755338,5.9814851465,8.7699613574,11.4301781963,13.2427015602,13.638585918,12.48623304,10.1616055633,17.151184911,,,,,,,
2016,88,1.6,,,,5,12,20,26,20,12,5,,,,,,,,,
2016,89,1.7,,,2.5,5,7.5,20,30,20,7.5,5,2.5,,,,,,,,
2016,91,1.7,0,0,0,2.5,10,30,45,10,2.5,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,1.8,,,,,,2.5,70,25,2.5,,,,,,,,,,
2016,94,2,,.5,1,4,6,10,20,30,16,10,2.5,,,,,,,,
2016,95,1.634,0,0,0,0,5.4,32.1,41.1,15.2,4.1,2.1,0,0,,,,,,,
2016,96,1.8,,,,,10,25,30,20,10,5,,,,,,,,,
2016,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2016,101,1.8,,,,,,25,50,25,,,,,,,,,,,
2016,102,1.3,,,,,20,45,30,5,,,,,,,,,,,
2016,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2016,104,1.7,0,0,0,0,10,20,30,25,10,5,0,0,,,,,,,
2016,105,2.1,,,,5,5,20,25,30,15,,,,,,,,,,
2016,107,1.6007947522,.1656431825,.7422509291,2.7836870441,7.5662865349,14.9092880781,21.302329804,22.0718614693,16.5842967184,9.0357611917,3.569159486,1.0218541196,.2475814421,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2016,114,,,,,,,,,,,,,,,,,,,,
2018,1,1.6,,,,5,10,30,50,5,,,,,,,,,,,
2018,2,1.5,,1,5,12,19,25,20,12,5,1,,,,,,,,,
2018,3,1.5,,,,,,,,,,,,,,,,,,,
2018,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,5,1.5,1,3,4,7,12,20,25,20,5,2,1,,,,,,,,
2018,6,1.8,,,,,,25,50,25,,,,,,,,,,,
2018,14,2.3,,,,,,,,,,,,,,,,,,,
2018,15,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2018,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2018,20,2,,,,5,10,15,22,28,15,5,,,,,,,,,
2018,22,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2018,23,1.7,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2018,24,1.7,0,0,3,6,16,16,19,16,15,5,4,0,,,,,,,
2018,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2018,30,1.4,,,,,,,,,,,,,,,,,,,
2018,31,1.2,,,,5,20,35,25,10,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.9,,,,1,5,30,43,20,1,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.5,,,,5,10,33,37,15,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2018,48,1.5,,,,,,50,50,,,,,,,,,,,,
2018,52,1.4,0,1,6,11,14,19,18,14,10,6,1,0,,,,,,,
2018,56,1.5,,,,10,10,30,40,10,,,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,59,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2018,63,1.7,,,,5,20,30,35,10,,,,,,,,,,,
2018,65,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1.7,,,,,,20,55,25,,,,,,,,,,,
2018,71,,,,,,,,,,,,,,,,,,,,
2018,80,2.27,.4444444444,.4444444444,.8888888889,4.4444444444,8.4444444444,15.1111111111,15.1111111111,15.1111111111,18.6666666667,9.7777777778,5.7777777778,5.7777777778,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,83,,,,,,,,,,,,,,,,,,,,
2018,84,1.8,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2018,85,1.6286401897,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2018,88,1.9,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2018,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2018,91,1.6,0,0,2.5,5,20,30,35,5,2.5,0,0,0,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,2,,,,,2.5,5,25,60,7.5,,,,,,,,,,
2018,94,2.4,.5,1,1.5,2,3,6,8,26,24,16,10,2,,,,,,,
2018,95,1.76,0,0,0,0,6,11,51,29,3,0,0,0,,,,,,,
2018,96,1.8,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2018,101,2,,,,,,,40,50,10,,,,,,,,,,
2018,102,1.5,,,,,5,45,35,15,,,,,,,,,,,
2018,103,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,104,1.9,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2018,105,2.4,,,,5,5,10,15,35,25,5,,,,,,,,,
2018,107,1.19394358,.6859348884,2.0861987974,5.8211142328,12.1008659384,18.7437116173,21.6354500438,18.6106507636,11.9296494949,5.6979844485,2.0275555147,.5373891802,.12349508,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,114,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2014,1,11.8,,,,,,,,,,5,20,55,20,,,,,,
2014,2,11.8,,,,,,,,,,,8,70,22,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,11.8,,,,,,,,,,5,15,35,30,15,,,,,
2014,5,11.8,,,,,,,,,1,5,15,35,25,15,3,1,,,
2014,6,11.8,,,,,,,,,,,,70,30,,,,,,
2014,14,11.8,,,,,,,,,,,,,,,,,,,
2014,15,11.8,,,,,,,,,,,5,70,25,,,,,,
2014,16,11.5,0,0,0,0,0,0,3,5,9,11,18,21,15,8,5,3,2,0,0
2014,20,11.8,,,,,,,,,,,10,70,20,,,,,,
2014,22,11.8,,,,,,,,,,,30,70,,,,,,,
2014,23,11.8,,,,,,,,,,1,25,31,27,15,1,,,,
2014,24,12,0,0,0,0,0,0,0,0,0,11.5,15,17,25,15,9.5,7,0,0,0
2014,26,11.9,,,,,,,,,,,,60,35,5,,,,,
2014,30,12,,,,,,,,,,,,,,,,,,,
2014,31,11.9,,,,,,,,,,,10,60,30,,,,,,
2014,32,11.9,,,,,,,,,1,7,14,29,27,15,6,1,,,
2014,35,11.8,,,,,,,,,,,,80,20,,,,,,
2014,37,11.8,,,,,,,,,,,10,54,36,,,,,,
2014,38,11.8,,,,,,,,,,,20,60,20,,,,,,
2014,39,11.7,,,,,,,,,,10,30,45,15,,,,,,
2014,41,12.1,,,,,,,,,,,,10,70,20,,,,,
2014,47,11.9,0,0,0,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0
2014,48,11.8,,,,,,,,,,,,,,,,,,,
2014,52,12,0,0,0,0,0,0,0,0,0,1,8,35,40,12,3,1,0,0,0
2014,56,11.8,,,,,,,,,,,,,,,,,,,
2014,57,11.9,,,,,,,,,,,,,,,,,,,
2014,59,11.8,,,,,,,,,,,20,70,10,,,,,,
2014,63,11.8,,,,,,,,,,,20,60,20,,,,,,
2014,65,,,,,,,,,,,,,,,,,,,,
2014,67,,.01,.01,.01,.01,.1,.5,1,1,5,8,10,20,20.86,12,10,8,2,1,.5
2014,68,12,,0,0,0,0,0,0,0,0,0,3,50,42,5,0,0,0,0,
2014,70,11.9,,,,,,,,,,,10,75,15,,,,,,
2014,71,,,,,,,,,,,,,,,,,,,,
2014,80,10.63,0,0,0,0,0,0,0,.4444444444,32.4444444444,57.7777777778,9.3333333333,0,0,0,0,0,0,0,0
2014,82,11.9,,,,,,,,,,,,,,,,,,,
2014,83,,,,,,,,,,,,,,,,,,,,
2014,84,11.9,0,0,0,0,0,0,0,0,0,0,4,46,42,8,0,0,0,0,0
2014,85,11.8899569405,0,.0000000001,.000000007,.0000005922,.0000302772,.0009405152,.0177785116,.2048487765,1.4411427589,6.2000627842,16.333481827,26.3740658951,26.1163369488,15.8591417573,5.9026821452,1.3452164047,.1874669187,.0159501267,.0008537535
2014,88,11.9,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2014,89,11.8,,,,,,,,2.5,5,12.5,15,25,15,12.5,10,2.5,,,
2014,91,11.9,0,0,0,0,0,0,0,0,0,0,7.5,50,40,2.5,0,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,11.8,,,,,,,,,,,5,70,20,5,,,,,
2014,94,11.8,,,,,,,,,1,6,12,45,25,6,4,1,,,
2014,95,11.899,0,0,0,0,0,0,0,0,2,5.8,14.9,30,25.3,19,3,0,0,0,0
2014,96,11.8,,,,,,,,,,5,15,40,30,10,,,,,
2014,98,11.8,,,,,,,,,,5,15,35,30,15,,,,,
2014,101,12.1,,,,,,,,,,,,30,50,20,,,,,
2014,102,11.9,,,,,,,,,,,25,40,20,15,,,,,
2014,103,11.7,,,,,,,,,,5,25,45,20,5,,,,,
2014,104,12,0,0,0,0,0,0,0,0,0,0,5,35,40,15,5,0,0,0,0
2014,105,11.7,,,,,,,,,,,15,60,20,5,,,,,
2014,107,11.8740322372,0,0,0,0,0,0,0,0,.000000035,.0031542724,3.3146274501,59.5718709693,36.4785675184,.6316207441,.0001590101,.0000000004,0,0,0
2014,110,11.8,0,0,0,0,0,.0000000063,.0000051142,.0012517564,.0939697313,2.2020278091,16.4549267606,40.0230312393,32.0587262716,8.4305390885,.7161331162,.0192287545,.000159946,.0000004057,.0000000003
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,12.1,,,,,,,,,,5,10,20,30,20,10,5,,,
2014,114,,,,,,,,,,,,,,,,,,,,
2015,1,11.5,,,,,,,,,,5,30,50,15,,,,,,
2015,2,11.5,,,,,,,,,,10,40,40,10,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,11.5,,,,,,,,,10,15,20,25,15,10,5,,,,
2015,5,11,,,,,,,1,5,15,25,25,15,5,4,3,2,,,
2015,6,11.6,,,,,,,,,,,20,70,10,,,,,,
2015,14,11.5,,,,,,,,,,,,,,,,,,,
2015,15,11.5,,,,,,,,,,10,35,40,10,5,,,,,
2015,16,11.1,0,0,0,0,0,2,3,6,12,17,19,16,11,6,3,2,2,1,0
2015,20,11.4,,,,,,,,,,15,40,35,10,,,,,,
2015,22,11.5,,,,,,,,,,10,20,50,20,,,,,,
2015,23,11.4,,,,,,,1,5,11,18,25,20,13,5,2,,,,
2015,24,11.8,0,0,0,0,0,0,0,2.5,4,14,16,22.5,16,13,8,4,0,0,0
2015,26,11.6,,,,,,,,,,5,35,45,15,,,,,,
2015,30,11.8,,,,,,,,,,,,,,,,,,,
2015,31,11.6,,,,,,,,,,10,20,50,15,5,,,,,
2015,32,11.5,,,,,,,1,3,7,11,23,23,21,9,2,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,11.5,,,,,,,,,,1,27,46,25,1,,,,,
2015,38,11.4,,,,,,,,,,20,60,20,,,,,,,
2015,39,11.3,,,,,,,,,5,25,45,20,5,,,,,,
2015,41,11.8,,,,,,,,,,,10,70,20,,,,,,
2015,47,11.7,0,0,0,0,0,0,0,0,0,10,30,50,10,0,0,0,0,0,0
2015,48,11.5,,,,,,,,,,,,,,,,,,,
2015,52,11.7,0,0,0,0,0,0,1,1,4,10,22,27,20,10,3,1,1,0,0
2015,56,11.2,,,,,,,,,,,,,,,,,,,
2015,57,11.7,,,,,,,,,,,,,,,,,,,
2015,59,11.3,,,,,,,,,,15,60,20,5,,,,,,
2015,63,11.4,,,,,,,,,,20,40,30,10,,,,,,
2015,65,,,,,,,,,,,,,,,,,,,,
2015,67,,.0099960016,.0099960016,.0099960016,.0099960016,.099960016,.49980008,.9996001599,.9996001599,4.9980007997,7.9968012795,9.9960015994,23.8904438224,16.9932027189,11.9952019192,9.9960015994,7.9968012795,1.9992003199,.9996001599,.49980008
2015,68,11.7,,0,0,0,0,0,0,0,0,0,25,50,25,0,0,0,0,0,
2015,70,11.5,,,,,,,,,,,35,65,,,,,,,
2015,71,,,,,,,,,,,,,,,,,,,,
2015,80,10.23,0,0,0,0,0,.8888888889,8,32.4444444444,23.5555555556,25.7777777778,7.5555555556,1.7777777778,0,0,0,0,0,0,0
2015,82,11.7,,,,,,,,,,,,,,,,,,,
2015,83,,,,,,,,,,,,,,,,,,,,
2015,84,11.7,0,0,0,0,0,0,0,0,0,7,24,30,24,14,1,0,0,0,0
2015,85,11.444185757,.0005766119,.0033070856,.0179650465,.08099299,.303063308,.9412697593,2.4266915205,5.1934530768,9.2269188646,13.6091080666,16.6641988532,16.9404891017,14.2973181,10.0176585433,5.8270978163,2.8138435838,1.1279560464,.3753255877,.1327660378
2015,88,11.7,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2015,89,11.2,,,,,,2.5,2.5,7.5,12.5,15,20,15,12.5,7.5,2.5,2.5,,,
2015,91,11.7,0,0,0,0,0,0,0,0,0,2.5,20,55,20,2.5,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,,40,55,5,,,,,,,
2015,94,11.3,,,,,,,2.5,6,10,16,26,12.5,10,9,6,2,,,
2015,95,11.764,0,0,0,0,0,0,0,0,5,7.8,15.9,30,23.3,18,0,0,0,0,0
2015,96,11.4,,,,,,,,,5,10,35,25,20,5,,,,,
2015,98,11.3,,,,,,,,,10,20,30,20,15,5,,,,,
2015,101,11.9,,,,,,,,,,,30,50,20,,,,,,
2015,102,11.7,,,,,,,,,,5,25,40,20,10,,,,,
2015,103,11.2,,,,,,,,,2.5,25,40,20,10,2.5,,,,,
2015,104,11.7,0,0,0,0,0,0,0,0,5,10,20,30,25,10,0,0,0,0,0
2015,105,11.3,,,,,,,,,,10,55,30,5,,,,,,
2015,107,11.8564314503,0,0,0,0,0,.0000000016,.0000019393,.000665897,.0651919469,1.8556521775,15.7419806972,40.7976542105,32.7787336205,8.1350150714,.6114522359,.0135652439,.0000868006,.0000001574,.0000000001
2015,110,11.6,0,.0000000009,.0000000925,.000005904,.0002284675,.0053684262,.0767245721,.6680765187,3.550055022,11.5290989832,22.9090137074,27.8728696763,20.7689269338,9.4746863917,2.6441123512,.4508463144,.0468982046,.0029712616,.0001171719
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.8,,,,,,,,,,5,10,30,25,20,10,,,,
2015,114,,,,,,,,,,,,,,,,,,,,
2015Feb,1,11.6,,,,,,,,,,5,30,50,15,,,,,,
2015Feb,2,11.7,,,,,,,,,,10,38,42,10,,,,,,
2015Feb,3,,,,,,,,,,,,,,,,,,,,
2015Feb,4,11.7,,,,,,,,,5,10,20,25,25,10,5,,,,
2015Feb,5,11.2,,,,,,,1,5,15,25,20,20,5,4,3,2,,,
2015Feb,6,11.7,,,,,,,,,,,20,70,10,,,,,,
2015Feb,14,11.6,,,,,,,,,,,,,,,,,,,
2015Feb,15,11.7,,,,,,,,,,15,20,30,20,10,5,,,,
2015Feb,16,11.3,0,0,0,0,0,0,1,2,8,14,21,18,14,10,7,3,2,0,0
2015Feb,20,11.6,,,,,,,,,,,35,50,15,,,,,,
2015Feb,22,11.8,,,,,,,,,,10,20,50,20,,,,,,
2015Feb,23,11.6,,,,,,,,,5,10,20,25,20,15,5,,,,
2015Feb,24,11.9,0,0,0,0,0,0,0,2,8,10,14,20,17,12,9,8,0,0,0
2015Feb,26,11.7,,,,,,,,,,,20,55,25,,,,,,
2015Feb,30,,,,,,,,,,,,,,,,,,,,
2015Feb,31,11.8,,,,,,,,,,5,20,40,30,5,,,,,
2015Feb,32,,,,,,,,,,,,,,,,,,,,
2015Feb,35,,,,,,,,,,,,,,,,,,,,
2015Feb,37,11.6,,,,,,,,,,,30,50,20,,,,,,
2015Feb,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2015Feb,39,11.4,,,,,,,,,5,25,40,25,5,,,,,,
2015Feb,41,,,,,,,,,,,,,,,,,,,,
2015Feb,47,11.8,,,,,,,,,,,,,,,,,,,
2015Feb,48,11.6,,,,,,,,,,,,,,,,,,,
2015Feb,52,12,0,0,0,0,0,0,0,1,2,5,14,25,26,17,7,2,1,0,0
2015Feb,56,11.5,,,,,,,,,,,,,,,,,,,
2015Feb,57,11.7,,,,,,,,,,,,,,,,,,,
2015Feb,59,11.5,,,,,,,,,,10,40,40,10,,,,,,
2015Feb,63,11.6,,,,,,,,,,15,25,40,20,,,,,,
2015Feb,65,,,,,,,,,,,,,,,,,,,,
2015Feb,67,,,,,,,,,,,,,,,,,,,,
2015Feb,68,11.8,,0,0,0,0,0,0,0,0,0,18,55,20,7,0,0,0,0,
2015Feb,70,,,,,,,,,,,,,,,,,,,,
2015Feb,71,,,,,,,,,,,,,,,,,,,,
2015Feb,80,,,,,,,,,,,,,,,,,,,,
2015Feb,82,11.8,,,,,,,,,,,,,,,,,,,
2015Feb,83,,,,,,,,,,,,,,,,,,,,
2015Feb,84,,,,,,,,,,,,,,,,,,,,
2015Feb,85,11.514836192,.0000157007,.0001810021,.0017405696,.013089607,.0769966646,.3543277447,1.2758442645,3.5951131096,7.9287225439,13.6871140588,18.4956028223,19.5654491261,16.202388332,10.5032952265,5.3297329551,2.1168103752,.6579708735,.1600371293,.0355678947
2015Feb,88,11.8,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2015Feb,89,11.45,,,,,,,5,5,7.5,12.5,17.5,20,12.5,10,7.5,2.5,,,
2015Feb,91,11.8,0,0,0,0,0,0,0,0,0,0,10,55,32.5,2.5,0,0,0,0,0
2015Feb,92,,,,,,,,,,,,,,,,,,,,
2015Feb,93,,,,,,,,,,,,,,,,,,,,
2015Feb,94,11.7,,,,,,1,2,4,7,10,14,26,12,10,8,4,2,,
2015Feb,95,11.882,0,0,0,0,0,0,0,0,3,6.1,10.6,36.5,24.1,15,4.7,0,0,0,0
2015Feb,96,11.6,,,,,,,,,5,10,25,35,20,5,,,,,
2015Feb,98,11.7,,,,,,,,,2.5,12.5,22.5,30,17.5,15,,,,,
2015Feb,101,12,,,,,,,,,,,,30,50,20,,,,,
2015Feb,102,,,,,,,,,,,,,,,,,,,,
2015Feb,103,11.4,,,,,,,,,,20,35,32.5,10,2.5,,,,,
2015Feb,104,,,,,,,,,,,,,,,,,,,,
2015Feb,105,11.5,,,,,,,,,,5,20,55,15,5,,,,,
2015Feb,107,11.9029234918,.0000000002,0,0,0,0,0,.0000000079,.0000175379,.0075248586,.6392762848,11.2261072862,43.0134020009,37.4338551523,7.3641964405,.3128932098,.0027225585,.0000046612,.0000000013,0
2015Feb,110,11.7,0,0,0,.0000000038,.0000007888,.000080263,.0040045649,.0983951494,1.1963106407,7.2324521533,21.837490319,33.0344031385,25.0689860663,9.5353659295,1.8127612095,.1715232714,.0080386784,.0001857062,.0000021171
2015Feb,111,,,,,,,,,,,,,,,,,,,,
2015Feb,112,12,,,,,,,,,,5,10,25,30,20,10,,,,
2015Feb,114,,,,,,,,,,,,,,,,,,,,
2016,1,11.2,,,,,,,,,5,25,50,15,5,,,,,,
2016,2,11,,,,,,,,,10,23,40,17,10,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,11.1,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,
2016,5,10.5,,,,,,1,5,15,25,25,15,5,4,3,2,,,,
2016,6,11.2,,,,,,,,,,10,60,30,,,,,,,
2016,14,11.3,,,,,,,,,,,,,,,,,,,
2016,15,11,,,,,,,,,20,30,30,10,5,5,,,,,
2016,16,10.8,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,11,,,,,,,,,10,30,40,15,5,,,,,,
2016,22,10.8,,,,,,,,15,20,40,20,5,,,,,,,
2016,23,10.9,,,,,,,1,5,14,22,20,18,13,5,2,,,,
2016,24,11.4,0,0,0,0,0,0,0,5,10,15,25,17.5,12.5,7.5,5,2.5,0,0,0
2016,26,11.4,,,,,,,,,,10,45,35,10,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,11.4,,,,,,,,,5,10,40,30,10,5,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,11,,,,,,,,,4,31,33,27,5,,,,,,
2016,38,11,,,,,,,,,,20,60,20,,,,,,,
2016,39,10.3,,,,,,,,15,35,25,20,5,,,,,,,
2016,41,11.2,,,,,,,,,,20,80,,,,,,,,
2016,47,11,0,0,0,0,0,0,0,0,10,20,35,20,10,5,0,0,0,0,0
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,11.3,0,0,0,0,0,0,1,4,10,19,22,20,13,7,3,1,0,0,0
2016,56,10.5,,,,,,,,,,,,,,,,,,,
2016,57,11,,,,,,,,,,,,,,,,,,,
2016,59,10.7,,,,,,,,5,15,50,15,10,5,,,,,,
2016,63,11.1,,,,,,,,5,10,20,30,20,10,5,,,,,
2016,65,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,71,,,,,,,,,,,,,,,,,,,,
2016,80,9.76,0,0,0,0,1.7777777778,12.8888888889,18.6666666667,31.5555555556,24.4444444444,7.5555555556,3.1111111111,0,0,0,0,0,0,0,0
2016,82,,,,,,,,,,,,,,,,,,,,
2016,83,,,,,,,,,,,,,,,,,,,,
2016,84,11.2,0,0,0,0,0,0,0,1,8,21,25,21,15,8,1,0,0,0,0
2016,85,10.7437643883,.1369080262,.2645132894,.6539862455,1.4372792207,2.8078224546,4.8759363113,7.526785868,10.3282525382,12.5982955511,13.6604685385,13.1670579883,11.2818683523,8.5929344225,5.8179303092,3.50154523,1.8733208029,.8908858902,.3766042335,.2076047274
2016,88,11.5,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2016,89,10.5,,,,2.5,2.5,5,10,12.5,15,17.5,12.5,10,7.5,2.5,2.5,,,,
2016,91,11.4,0,0,0,0,0,0,0,0,0,12.5,45,35,7.5,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,5,32.5,55,7.5,,,,,,,,,
2016,94,9.8,,,,3,7,13,19,25,11,7,5,4,3,2,1,,,,
2016,95,11.304,0,0,0,0,0,0,0,8,8,17.8,22.9,18,15.3,10,0,0,0,0,0
2016,96,11.2,,,,,,,,,10,25,30,20,10,5,,,,,
2016,98,10.7,,,,,,,,5,25,35,15,15,5,,,,,,
2016,101,11.7,,,,,,,,,,,30,50,20,,,,,,
2016,102,11.3,,,,,,,,,5,20,35,30,10,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,11.2,0,0,0,0,0,0,0,0,10,20,30,25,10,5,0,0,0,0,0
2016,105,11,,,,,,,,,5,15,60,20,,,,,,,
2016,107,11.9029439941,0,0,0,.0000000044,.0000007251,.0000623163,.0027819564,.0647320096,.7880079588,5.0377274411,16.972095725,30.2121446513,28.4558541853,14.1788750272,3.7314522007,.5171877765,.0376188739,.0014305213,.0000286271
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,11.5,,,,,,,,,5,10,20,30,20,10,5,,,,
2016,114,,,,,,,,,,,,,,,,,,,,
2016Feb,1,11.3,,,,,,,,,5,25,50,15,5,,,,,,
2016Feb,2,11.1,,,,,,,,,10,20,40,20,10,,,,,,
2016Feb,3,,,,,,,,,,,,,,,,,,,,
2016Feb,4,11.3,,,,,,,,,5,20,30,20,15,8,2,,,,
2016Feb,5,10.5,,,,,,1,5,15,25,25,15,5,4,3,2,,,,
2016Feb,6,11.4,,,,,,,,,,10,60,30,,,,,,,
2016Feb,14,11.3,,,,,,,,,,,,,,,,,,,
2016Feb,15,11.3,,,,,,,,,10,25,30,15,10,5,5,,,,
2016Feb,16,11,0,0,0,0,1,2,3,9,12,16,18,15,11,8,4,1,0,0,0
2016Feb,20,11.2,,,,,,,,,10,25,35,20,10,,,,,,
2016Feb,22,11.1,,,,,,,,10,20,30,35,5,,,,,,,
2016Feb,23,11.2,,,,,,,,1,10,18,22,18,15,10,5,1,,,
2016Feb,24,11.5,0,0,0,0,0,0,4.5,6,8,10,14,20,15,12.5,7,3,0,0,0
2016Feb,26,11.5,,,,,,,,,,10,35,45,10,,,,,,
2016Feb,30,,,,,,,,,,,,,,,,,,,,
2016Feb,31,11.5,,,,,,,,5,10,15,20,30,15,5,,,,,
2016Feb,32,,,,,,,,,,,,,,,,,,,,
2016Feb,35,,,,,,,,,,,,,,,,,,,,
2016Feb,37,11.3,,,,,,,,,,21,44,32,3,,,,,,
2016Feb,38,11.2,,,,,,,,,,20,60,20,,,,,,,
2016Feb,39,10.8,,,,,,,,5,25,30,25,15,,,,,,,
2016Feb,41,,,,,,,,,,,,,,,,,,,,
2016Feb,47,11.2,,,,,,,,,,,,,,,,,,,
2016Feb,48,,,,,,,,,,,,,,,,,,,,
2016Feb,52,11.8,0,0,0,0,0,0,.9900990099,1.9801980198,4.9504950495,10.8910891089,17.8217821782,21.7821782179,18.8118811881,13.8613861386,5.9405940594,1.9801980198,.9900990099,0,0
2016Feb,56,11,,,,,,,,,,,,,,,,,,,
2016Feb,57,11.2,,,,,,,,,,,,,,,,,,,
2016Feb,59,11,,,,,,,,5,10,35,35,10,5,,,,,,
2016Feb,63,11.3,,,,,,,,,10,25,30,25,10,,,,,,
2016Feb,65,,,,,,,,,,,,,,,,,,,,
2016Feb,67,,,,,,,,,,,,,,,,,,,,
2016Feb,68,,,,,,,,,,,,,,,,,,,,
2016Feb,70,,,,,,,,,,,,,,,,,,,,
2016Feb,71,,,,,,,,,,,,,,,,,,,,
2016Feb,80,,,,,,,,,,,,,,,,,,,,
2016Feb,82,,,,,,,,,,,,,,,,,,,,
2016Feb,83,,,,,,,,,,,,,,,,,,,,
2016Feb,84,,,,,,,,,,,,,,,,,,,,
2016Feb,85,10.9111305974,.0085203056,.032977096,.1302099854,.4331880603,1.2143089319,2.8682717047,5.7090659233,9.5758205127,13.5351369665,16.1224669936,16.1839979152,13.690700778,9.7599578473,5.8633561941,2.9683237921,1.2662823553,.4551860691,.1378696712,.0443588975
2016Feb,88,11.6,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2016Feb,89,10.7,,,,,2.5,2.5,5,12.5,17.5,20,17.5,12.5,5,2.5,2.5,,,,
2016Feb,91,11.6,0,0,0,0,0,0,0,0,0,5,35,50,10,0,0,0,0,0,0
2016Feb,92,,,,,,,,,,,,,,,,,,,,
2016Feb,93,,,,,,,,,,,,,,,,,,,,
2016Feb,94,10.3,,,,2,4,7,8,11,28,12,10,8,5,4,1,,,,
2016Feb,95,11.3205,0,0,0,0,0,0,0,1.5,9,12.4,33.1,30.5,12,1.5,0,0,0,0,0
2016Feb,96,11.3,,,,,,,,,5,25,35,20,10,5,,,,,
2016Feb,98,11,,,,,,,,5,20,30,25,15,5,,,,,,
2016Feb,101,11.8,,,,,,,,,,,30,50,20,,,,,,
2016Feb,102,,,,,,,,,,,,,,,,,,,,
2016Feb,103,,,,,,,,,,,,,,,,,,,,
2016Feb,104,,,,,,,,,,,,,,,,,,,,
2016Feb,105,11.1,,,,,,,,,5,10,55,25,5,,,,,,
2016Feb,107,11.8760648972,0,0,0,.0000000003,.0000001011,.0000151298,.0010749495,.0364147644,.591235467,4.6264553713,17.5400670172,32.3520932792,29.092789655,12.7501424248,2.7156763506,.2798287672,.0138738293,.0003291554,.0000037381
2016Feb,110,,,,,,,,,,,,,,,,,,,,
2016Feb,111,,,,,,,,,,,,,,,,,,,,
2016Feb,112,11.6,,,,,,,,,5,10,20,30,20,10,5,,,,
2016Feb,114,,,,,,,,,,,,,,,,,,,,
2018,1,10.4,,,,,,,10,20,40,20,10,,,,,,,,
2018,2,10,,,,4,5,7,10,16,18,15,9,7,5,4,,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,9.5,,,.5,2,5,15,25,30,15,5,2,.5,,,,,,,
2018,5,8.5,2,3,10,17,22,15,10,7,5,4,2,1,1,1,,,,,
2018,6,10,,,,,,,,40,40,20,,,,,,,,,
2018,14,10,,,,,,,,,,,,,,,,,,,
2018,15,9.7,,,,5,5,10,15,25,20,10,10,,,,,,,,
2018,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2018,20,10.2,,,,,,,10,20,25,18,13,9,5,,,,,,
2018,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2018,23,8,4,8,10,15,15,12,8,7,6,5,4,3,2,1,,,,,
2018,24,10.5,0,0,0,0,4.5,5.5,8.5,10,16,19,15,11,6.5,4,0,0,0,0,0
2018,26,10.3,,,,,,,10,25,35,15,10,5,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,9.2,,,,5,10,15,20,15,15,10,5,5,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,8.5,,,1,5,20,26,18,16,9,4,1,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,9.4,,,,,10,15,30,20,15,10,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2018,48,,,,,,,,,,,,,,,,,,,,
2018,52,10.7,0,0,0,1,3,5,7,10,16,17,16,10,7,5,3,0,0,0,0
2018,56,8,,,,,,,,,,,,,,,,,,,
2018,57,8.5,,,,,,,,,,,,,,,,,,,
2018,59,8.5,,,,10,40,40,10,,,,,,,,,,,,
2018,63,9,,,,5,10,15,25,20,10,10,5,,,,,,,,
2018,65,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,8.9,,,,,20,55,25,,,,,,,,,,,,
2018,71,,,,,,,,,,,,,,,,,,,,
2018,80,8.9,.8888888889,1.3333333333,3.1111111111,4.8888888889,20,20,24.4444444444,14.6666666667,7.5555555556,2.2222222222,.8888888889,0,0,0,0,0,0,0,0
2018,82,,,,,,,,,,,,,,,,,,,,
2018,83,,,,,,,,,,,,,,,,,,,,
2018,84,10.5,0,0,0,0,0,0,8,19,23,24,14,7,4,1,0,0,0,0,0
2018,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858066,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2018,88,9.7,,,,,5,11,20,28,20,11,5,,,,,,,,
2018,89,8.8,2.5,5,7.5,12.5,15,17.5,12.5,10,7.5,5,2.5,2.5,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,9,,,,,12.5,25,50,10,2.5,,,,,,,,,,
2018,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2018,95,9.8525,0,0,0,0,0,0,25.8,39.3,18.8,10.8,5.3,0,0,0,0,0,0,0,0
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,9.5,,,,,2.5,12.5,20,25,17.5,10,7.5,5,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,10.3,,,,,,,5,20,40,25,10,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,9.6,0,0,0,2.5,5,10,20,25,20,10,5,2.5,0,0,0,0,0,0,0
2018,105,10.3,,,,,,,5,15,35,25,15,5,,,,,,,
2018,107,11.2,.0222700109,0,0,0,.005016448,.0622248013,.4977916375,2.5711911336,8.583362516,18.5339404962,25.900339014,23.4303684633,13.7200587309,5.1983413925,1.2735361507,.2015592053,0,0,0
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2018,114,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,
2014,2,,,,1.3,,,,,,,,,,,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,4,,,,.7,,,,,,,,,,,,,,,,
2014,5,,,,,,,,,,,,,,,,,,,,
2014,6,,,,2,,,,,,,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,
2014,16,,,,1.1,,,,,,,,,,,,,,,,
2014,20,,,,1.6,,,,,,,,,,,,,,,,
2014,22,,,,1.5,,,,,,,,,,,,,,,,
2014,23,,,,1,,,,,,,,,,,,,,,,
2014,24,,,,1.25,,,,,,,,,,,,,,,,
2014,26,,,,,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,
2014,32,,,,1.8,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,
2014,38,,,,1.5,,,,,,,,,,,,,,,,
2014,39,,,,1.6,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,47,,,,1.5,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,,,,1.6,,,,,,,,,,,,,,,,
2014,56,,,,,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,59,,,,1.3,,,,,,,,,,,,,,,,
2014,63,,,,,,,,,,,,,,,,,,,,
2014,65,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,,,,1.6,,,,,,,,,,,,,,,,
2014,71,,,,,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,
2014,82,,,,1.3,,,,,,,,,,,,,,,,
2014,83,,,,,,,,,,,,,,,,,,,,
2014,84,,,,1.6,,,,,,,,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,,,,1.55,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,
2014,91,,,,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,,,,1,,,,,,,,,,,,,,,,
2014,94,,,,1.7,,,,,,,,,,,,,,,,
2014,95,,,,1.4,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,,,,1.25,,,,,,,,,,,,,,,,
2014,101,,,,1.2,,,,,,,,,,,,,,,,
2014,102,,,,1.7,,,,,,,,,,,,,,,,
2014,103,,,,1.7,,,,,,,,,,,,,,,,
2014,104,,,,,,,,,,,,,,,,,,,,
2014,105,,,,.9,,,,,,,,,,,,,,,,
2014,107,,,,1.8,,,,,,,,,,,,,,,,
2014,110,,,,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,,,,1.5,,,,,,,,,,,,,,,,
2014,114,,,,,,,,,,,,,,,,,,,,
2014Q2,1,108.3,.25,,,,,,,,,,,,,,,,,,
2014Q2,2,110,.25,1.37931034482759,,,,,,,,,,,,,,,,,
2014Q2,3,108,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,4,104,.25,1.38,,,,,,,,,,,,,,,,,
2014Q2,5,109,.25,1.4,,,,,,,,,,,,,,,,,
2014Q2,6,108,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,14,,,,,,,,,,,,,,,,,,,,
2014Q2,15,111,.4,1.36,,,,,,,,,,,,,,,,,
2014Q2,16,105,.25,1.4,,,,,,,,,,,,,,,,,
2014Q2,20,109,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,22,110,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,23,107,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,24,107.4,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,26,109,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,30,109,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,31,,,,,,,,,,,,,,,,,,,,
2014Q2,32,110.29,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,35,,.25,1.38,,,,,,,,,,,,,,,,,
2014Q2,37,107,.25,1.38,,,,,,,,,,,,,,,,,
2014Q2,38,107,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,39,106,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,41,,,,,,,,,,,,,,,,,,,,
2014Q2,47,104,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,48,107,.25,1.4,,,,,,,,,,,,,,,,,
2014Q2,52,108.62,.25,1.32,,,,,,,,,,,,,,,,,
2014Q2,56,,.216666666666667,,,,,,,,,,,,,,,,,,
2014Q2,57,108,.25,1.38,,,,,,,,,,,,,,,,,
2014Q2,59,106,.1,1.37,,,,,,,,,,,,,,,,,
2014Q2,63,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,65,,,,,,,,,,,,,,,,,,,,
2014Q2,67,,,,,,,,,,,,,,,,,,,,
2014Q2,68,107,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,70,105,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,71,,,,,,,,,,,,,,,,,,,,
2014Q2,80,103.9,.25,1.38,,,,,,,,,,,,,,,,,
2014Q2,82,,.25,1.33,,,,,,,,,,,,,,,,,
2014Q2,83,,,,,,,,,,,,,,,,,,,,
2014Q2,84,106.7,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,85,105.71,.25,1.353,,,,,,,,,,,,,,,,,
2014Q2,88,102,.25,1.39,,,,,,,,,,,,,,,,,
2014Q2,89,107.62,.25,1.36094666666667,,,,,,,,,,,,,,,,,
2014Q2,91,,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,92,,,,,,,,,,,,,,,,,,,,
2014Q2,93,108,.25,1.4,,,,,,,,,,,,,,,,,
2014Q2,94,111,.2,1.36,,,,,,,,,,,,,,,,,
2014Q2,95,109,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,96,,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,98,110,.25,1.36,,,,,,,,,,,,,,,,,
2014Q2,101,110,.1,1.38,,,,,,,,,,,,,,,,,
2014Q2,102,104,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,103,110,.25,1.35,,,,,,,,,,,,,,,,,
2014Q2,104,,.25,,,,,,,,,,,,,,,,,,
2014Q2,105,105.6,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,107,108,.25,1.37,,,,,,,,,,,,,,,,,
2014Q2,110,109,.25,1.38,,,,,,,,,,,,,,,,,
2014Q2,111,107,,1.38,,,,,,,,,,,,,,,,,
2014Q2,112,102,.125,1.37,,,,,,,,,,,,,,,,,
2014Q2,114,,,,,,,,,,,,,,,,,,,,
2014Q3,1,105,.25,,,,,,,,,,,,,,,,,,
2014Q3,2,110,.25,1.37931034482759,,,,,,,,,,,,,,,,,
2014Q3,3,110,.25,1.34,,,,,,,,,,,,,,,,,
2014Q3,4,108,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,5,110,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,6,110,.25,1.32,,,,,,,,,,,,,,,,,
2014Q3,14,,,,,,,,,,,,,,,,,,,,
2014Q3,15,111,.4,1.35,,,,,,,,,,,,,,,,,
2014Q3,16,103,.25,1.41,,,,,,,,,,,,,,,,,
2014Q3,20,111,.25,1.33,,,,,,,,,,,,,,,,,
2014Q3,22,105,.1,1.35,,,,,,,,,,,,,,,,,
2014Q3,23,107,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,24,106.5,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,26,110,.25,1.33,,,,,,,,,,,,,,,,,
2014Q3,30,109,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,31,,,,,,,,,,,,,,,,,,,,
2014Q3,32,110.85,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,35,,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,37,109,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,38,106,.25,1.34,,,,,,,,,,,,,,,,,
2014Q3,39,105.7,.25,1.32,,,,,,,,,,,,,,,,,
2014Q3,41,,,,,,,,,,,,,,,,,,,,
2014Q3,47,108,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,48,103,.25,1.4,,,,,,,,,,,,,,,,,
2014Q3,52,107.4,.25,1.28,,,,,,,,,,,,,,,,,
2014Q3,56,,.15,,,,,,,,,,,,,,,,,,
2014Q3,57,106,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,59,104,.1,1.34,,,,,,,,,,,,,,,,,
2014Q3,63,105,.25,1.33,,,,,,,,,,,,,,,,,
2014Q3,65,,,,,,,,,,,,,,,,,,,,
2014Q3,67,,,,,,,,,,,,,,,,,,,,
2014Q3,68,105.8,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,70,103,.25,1.3,,,,,,,,,,,,,,,,,
2014Q3,71,,,,,,,,,,,,,,,,,,,,
2014Q3,80,100.8,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,82,,.15,1.3,,,,,,,,,,,,,,,,,
2014Q3,83,,,,,,,,,,,,,,,,,,,,
2014Q3,84,106,.25,1.33,,,,,,,,,,,,,,,,,
2014Q3,85,106.59,.25,1.34,,,,,,,,,,,,,,,,,
2014Q3,88,101,.25,1.39,,,,,,,,,,,,,,,,,
2014Q3,89,107.983333333333,.25,1.34333333333333,,,,,,,,,,,,,,,,,
2014Q3,91,,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,92,,,,,,,,,,,,,,,,,,,,
2014Q3,93,109,.25,1.35,,,,,,,,,,,,,,,,,
2014Q3,94,114,.1,1.37,,,,,,,,,,,,,,,,,
2014Q3,95,107,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,96,,.25,1.33,,,,,,,,,,,,,,,,,
2014Q3,98,110,.25,1.33,,,,,,,,,,,,,,,,,
2014Q3,101,110.6,.1,1.35,,,,,,,,,,,,,,,,,
2014Q3,102,108,.25,1.34,,,,,,,,,,,,,,,,,
2014Q3,103,110,.25,1.32,,,,,,,,,,,,,,,,,
2014Q3,104,,.25,,,,,,,,,,,,,,,,,,
2014Q3,105,106,.25,1.36,,,,,,,,,,,,,,,,,
2014Q3,107,108,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,110,109.5,.25,1.38,,,,,,,,,,,,,,,,,
2014Q3,111,107,,1.38,,,,,,,,,,,,,,,,,
2014Q3,112,109,.125,1.35,,,,,,,,,,,,,,,,,
2014Q3,114,,,,,,,,,,,,,,,,,,,,
2014Q4,1,103,.25,,,,,,,,,,,,,,,,,,
2014Q4,2,110,.25,1.38888888888889,,,,,,,,,,,,,,,,,
2014Q4,3,109,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,4,107,.25,1.31,,,,,,,,,,,,,,,,,
2014Q4,5,110,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,6,111,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,14,,,,,,,,,,,,,,,,,,,,
2014Q4,15,111,.4,1.35,,,,,,,,,,,,,,,,,
2014Q4,16,101,.25,1.4,,,,,,,,,,,,,,,,,
2014Q4,20,113,.25,1.31,,,,,,,,,,,,,,,,,
2014Q4,22,95,.1,1.3,,,,,,,,,,,,,,,,,
2014Q4,23,107,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,24,105.5,.25,1.27,,,,,,,,,,,,,,,,,
2014Q4,26,110,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,30,109,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,31,,,,,,,,,,,,,,,,,,,,
2014Q4,32,111.4,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,35,,.25,1.36,,,,,,,,,,,,,,,,,
2014Q4,37,110,.25,1.36,,,,,,,,,,,,,,,,,
2014Q4,38,105,.25,1.33,,,,,,,,,,,,,,,,,
2014Q4,39,105.8,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,41,,,,,,,,,,,,,,,,,,,,
2014Q4,47,107,.25,1.32,,,,,,,,,,,,,,,,,
2014Q4,48,100,.25,1.38,,,,,,,,,,,,,,,,,
2014Q4,52,105,.15,1.26,,,,,,,,,,,,,,,,,
2014Q4,56,,.15,,,,,,,,,,,,,,,,,,
2014Q4,57,104,.25,1.36,,,,,,,,,,,,,,,,,
2014Q4,59,101,.1,1.31,,,,,,,,,,,,,,,,,
2014Q4,63,110,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,65,,,,,,,,,,,,,,,,,,,,
2014Q4,67,,,,,,,,,,,,,,,,,,,,
2014Q4,68,104.6,.25,1.34,,,,,,,,,,,,,,,,,
2014Q4,70,108,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,71,,,,,,,,,,,,,,,,,,,,
2014Q4,80,98.31,.25,1.38,,,,,,,,,,,,,,,,,
2014Q4,82,,.15,1.28,,,,,,,,,,,,,,,,,
2014Q4,83,,,,,,,,,,,,,,,,,,,,
2014Q4,84,106,.25,1.31,,,,,,,,,,,,,,,,,
2014Q4,85,105.77,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,88,100,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,89,108.136666666667,.25,1.33333333333333,,,,,,,,,,,,,,,,,
2014Q4,91,,.25,1.33,,,,,,,,,,,,,,,,,
2014Q4,92,,,,,,,,,,,,,,,,,,,,
2014Q4,93,110,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,94,117,.1,1.41,,,,,,,,,,,,,,,,,
2014Q4,95,106,.25,1.4,,,,,,,,,,,,,,,,,
2014Q4,96,,.25,1.28,,,,,,,,,,,,,,,,,
2014Q4,98,110,.25,1.31,,,,,,,,,,,,,,,,,
2014Q4,101,111.3,.1,1.34,,,,,,,,,,,,,,,,,
2014Q4,102,106,.25,1.32,,,,,,,,,,,,,,,,,
2014Q4,103,110,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,104,,.25,1.3,,,,,,,,,,,,,,,,,
2014Q4,105,107.7,.25,1.35,,,,,,,,,,,,,,,,,
2014Q4,107,109,.25,1.37,,,,,,,,,,,,,,,,,
2014Q4,110,110.1,.25,1.38,,,,,,,,,,,,,,,,,
2014Q4,111,,,,,,,,,,,,,,,,,,,,
2014Q4,112,106,.125,1.35,,,,,,,,,,,,,,,,,
2014Q4,114,,,,,,,,,,,,,,,,,,,,
2015,1,95,.5,,,,,,,,,,,,,,,,,,
2015,2,115,.5,1.36986301369863,1.4,,,,,,,,,,,,,,,,
2015,3,105,.25,1.3,,,,,,,,,,,,,,,,,
2015,4,108,.35,1.27,1.2,,,,,,,,,,,,,,,,
2015,5,110,.3,1.3,,,,,,,,,,,,,,,,,
2015,6,116,.25,1.25,2,,,,,,,,,,,,,,,,
2015,14,,,,,,,,,,,,,,,,,,,,
2015,15,114,.5,1.35,,,,,,,,,,,,,,,,,
2015,16,102,.45,1.36,2,,,,,,,,,,,,,,,,
2015,20,116,.25,1.28,1.7,,,,,,,,,,,,,,,,
2015,22,95,.1,1.3,1.7,,,,,,,,,,,,,,,,
2015,23,110,.25,1.28,1.5,,,,,,,,,,,,,,,,
2015,24,104.3,.25,1.18,1.45,,,,,,,,,,,,,,,,
2015,26,113,.25,1.27,,,,,,,,,,,,,,,,,
2015,30,111,.25,1.37,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,112.8025,.25,1.37,2.2,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,115,.3,1.37,,,,,,,,,,,,,,,,,
2015,38,104.8,.25,1.26,1.8,,,,,,,,,,,,,,,,
2015,39,104,.25,1.28,1.6,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,47,107,.25,1.29,1.7,,,,,,,,,,,,,,,,
2015,48,100,.25,1.39,,,,,,,,,,,,,,,,,
2015,52,106.25,.154,1.25,1.7,,,,,,,,,,,,,,,,
2015,56,,.15,,,,,,,,,,,,,,,,,,
2015,57,102,.5,1.35,,,,,,,,,,,,,,,,,
2015,59,95,.1,1.26,1.5,,,,,,,,,,,,,,,,
2015,63,110,.25,1.25,,,,,,,,,,,,,,,,,
2015,65,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,104.6,.25,1.31,,,,,,,,,,,,,,,,,
2015,70,105,.25,1.25,1.7,,,,,,,,,,,,,,,,
2015,71,,,,,,,,,,,,,,,,,,,,
2015,80,97.14,.28,1.38,,,,,,,,,,,,,,,,,
2015,82,,.15,1.25,1.3,,,,,,,,,,,,,,,,
2015,83,,,,,,,,,,,,,,,,,,,,
2015,84,99.75,.29,1.3,2,,,,,,,,,,,,,,,,
2015,85,104.26,.25,1.334,,,,,,,,,,,,,,,,,
2015,88,100,.25,1.3,1.65,,,,,,,,,,,,,,,,
2015,89,109.425,.42,1.32,,,,,,,,,,,,,,,,,
2015,91,,.75,1.29,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,111,.25,1.32,1.5,,,,,,,,,,,,,,,,
2015,94,123,.19,1.47,1.9,,,,,,,,,,,,,,,,
2015,95,103.436666666667,.375,1.44,1.5,,,,,,,,,,,,,,,,
2015,96,,.25,1.24,,,,,,,,,,,,,,,,,
2015,98,110,.75,1.27,1.9,,,,,,,,,,,,,,,,
2015,101,113.1,.1,1.29,1.2,,,,,,,,,,,,,,,,
2015,102,100,.25,1.2,1.6,,,,,,,,,,,,,,,,
2015,103,115,.7,1.3,2,,,,,,,,,,,,,,,,
2015,104,,.25,1.28,,,,,,,,,,,,,,,,,
2015,105,102.9,.25,1.32,1,,,,,,,,,,,,,,,,
2015,107,111,.25,1.37,2,,,,,,,,,,,,,,,,
2015,110,111.5,.25,1.38,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,104,.375,1.25,1.5,,,,,,,,,,,,,,,,
2015,114,,,,,,,,,,,,,,,,,,,,
2015Q1,1,100,.25,,,,,,,,,,,,,,,,,,
2015Q1,2,112,.25,1.38888888888889,,,,,,,,,,,,,,,,,
2015Q1,3,105,.25,1.3,,,,,,,,,,,,,,,,,
2015Q1,4,107,.25,1.29,,,,,,,,,,,,,,,,,
2015Q1,5,110,.25,1.3,,,,,,,,,,,,,,,,,
2015Q1,6,114,.25,1.27,,,,,,,,,,,,,,,,,
2015Q1,14,,,,,,,,,,,,,,,,,,,,
2015Q1,15,112,.4,1.35,,,,,,,,,,,,,,,,,
2015Q1,16,102,.25,1.39,,,,,,,,,,,,,,,,,
2015Q1,20,114,.25,1.29,,,,,,,,,,,,,,,,,
2015Q1,22,95,.1,1.3,,,,,,,,,,,,,,,,,
2015Q1,23,107,.25,1.34,,,,,,,,,,,,,,,,,
2015Q1,24,104.5,.25,1.23,,,,,,,,,,,,,,,,,
2015Q1,26,115,.25,1.28,,,,,,,,,,,,,,,,,
2015Q1,30,110,.25,1.37,,,,,,,,,,,,,,,,,
2015Q1,31,,,,,,,,,,,,,,,,,,,,
2015Q1,32,111.96,.25,1.37,,,,,,,,,,,,,,,,,
2015Q1,35,,,,,,,,,,,,,,,,,,,,
2015Q1,37,112,.25,1.36,,,,,,,,,,,,,,,,,
2015Q1,38,105,.25,1.3,,,,,,,,,,,,,,,,,
2015Q1,39,104.8,.25,1.3,,,,,,,,,,,,,,,,,
2015Q1,41,,,,,,,,,,,,,,,,,,,,
2015Q1,47,109,.25,1.31,,,,,,,,,,,,,,,,,
2015Q1,48,100,.25,1.35,,,,,,,,,,,,,,,,,
2015Q1,52,108,.15,1.26,,,,,,,,,,,,,,,,,
2015Q1,56,,.15,,,,,,,,,,,,,,,,,,
2015Q1,57,102,.25,1.35,,,,,,,,,,,,,,,,,
2015Q1,59,98,.1,1.28,,,,,,,,,,,,,,,,,
2015Q1,63,110,.25,1.25,,,,,,,,,,,,,,,,,
2015Q1,65,,,,,,,,,,,,,,,,,,,,
2015Q1,67,,,,,,,,,,,,,,,,,,,,
2015Q1,68,103.6,.25,1.32,,,,,,,,,,,,,,,,,
2015Q1,70,110,.25,1.27,,,,,,,,,,,,,,,,,
2015Q1,71,,,,,,,,,,,,,,,,,,,,
2015Q1,80,97.64,.25,1.38,,,,,,,,,,,,,,,,,
2015Q1,82,,.15,1.25,,,,,,,,,,,,,,,,,
2015Q1,83,,,,,,,,,,,,,,,,,,,,
2015Q1,84,102.5,.25,1.3,,,,,,,,,,,,,,,,,
2015Q1,85,104.74,.25,1.347,,,,,,,,,,,,,,,,,
2015Q1,88,100,.25,1.34,,,,,,,,,,,,,,,,,
2015Q1,89,108.633333333333,.25,1.33,,,,,,,,,,,,,,,,,
2015Q1,91,,.25,1.31,,,,,,,,,,,,,,,,,
2015Q1,92,,,,,,,,,,,,,,,,,,,,
2015Q1,93,110,.25,1.33,,,,,,,,,,,,,,,,,
2015Q1,94,119,.1,1.44,,,,,,,,,,,,,,,,,
2015Q1,95,105,.25,1.42,,,,,,,,,,,,,,,,,
2015Q1,96,,.25,1.27,,,,,,,,,,,,,,,,,
2015Q1,98,110,.25,1.29,,,,,,,,,,,,,,,,,
2015Q1,101,112,.1,1.33,,,,,,,,,,,,,,,,,
2015Q1,102,104,.25,1.29,,,,,,,,,,,,,,,,,
2015Q1,103,115,.3333,1.3,,,,,,,,,,,,,,,,,
2015Q1,104,,.25,,,,,,,,,,,,,,,,,,
2015Q1,105,106.9,.25,1.34,,,,,,,,,,,,,,,,,
2015Q1,107,109,.25,1.37,,,,,,,,,,,,,,,,,
2015Q1,110,110.6,.25,1.38,,,,,,,,,,,,,,,,,
2015Q1,111,,,,,,,,,,,,,,,,,,,,
2015Q1,112,105,.125,1.32157170313005,,,,,,,,,,,,,,,,,
2015Q1,114,,,,,,,,,,,,,,,,,,,,
2016,1,100,1.4,,,,,,,,,,,,,,,,,,
2016,2,115,1,1.36986301369863,1.5,,,,,,,,,,,,,,,,
2016,3,100,0,1.3,,,,,,,,,,,,,,,,,
2016,4,106,1.13,1.25,1.5,,,,,,,,,,,,,,,,
2016,5,115,1,1.2,,,,,,,,,,,,,,,,,
2016,6,118,.63,1.2,2.2,,,,,,,,,,,,,,,,
2016,14,,,,,,,,,,,,,,,,,,,,
2016,15,117,.75,1.36,,,,,,,,,,,,,,,,,
2016,16,98,1.5,1.33,2.1,,,,,,,,,,,,,,,,
2016,20,120,.3,1.28,2,,,,,,,,,,,,,,,,
2016,22,95,.6,1.3,2,,,,,,,,,,,,,,,,
2016,23,115,.25,1.25,1.8,,,,,,,,,,,,,,,,
2016,24,100,.5,1.08,1.6,,,,,,,,,,,,,,,,
2016,26,115,.5,1.27,,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,120,.8,1.4,,,,,,,,,,,,,,,,,
2016,38,97.3,.25,1.23,2.1,,,,,,,,,,,,,,,,
2016,39,103,.42,1.28,1.7,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,47,105,.5,1.26,1.8,,,,,,,,,,,,,,,,
2016,48,,.5,,,,,,,,,,,,,,,,,,
2016,52,,.15,,,,,,,,,,,,,,,,,,
2016,56,,,,,,,,,,,,,,,,,,,,
2016,57,100,1,1.32,,,,,,,,,,,,,,,,,
2016,59,95,.5,1.25,1.7,,,,,,,,,,,,,,,,
2016,63,110,.25,1.25,,,,,,,,,,,,,,,,,
2016,65,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,107.7,.5,1.27,,,,,,,,,,,,,,,,,
2016,70,110,.5,1.35,1.8,,,,,,,,,,,,,,,,
2016,71,,,,,,,,,,,,,,,,,,,,
2016,80,97.02,.69,1.39,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,83,,,,,,,,,,,,,,,,,,,,
2016,84,99.24,1.1,1.33,2.6,,,,,,,,,,,,,,,,
2016,85,104.96,.563,1.359,,,,,,,,,,,,,,,,,
2016,88,100,.75,1.25,1.75,,,,,,,,,,,,,,,,
2016,89,,.96,,,,,,,,,,,,,,,,,,
2016,91,,1.75,1.28,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,113,.5,1.32,2,,,,,,,,,,,,,,,,
2016,94,130,.4,1.55,2.2,,,,,,,,,,,,,,,,
2016,95,100,.5,1.45,1.7,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,120,1.5,1.25,2.3,,,,,,,,,,,,,,,,
2016,101,115,.25,1.27,1.4,,,,,,,,,,,,,,,,
2016,102,100,.5,1.15,1.9,,,,,,,,,,,,,,,,
2016,103,120,1.4,1.35,,,,,,,,,,,,,,,,,
2016,104,,,,,,,,,,,,,,,,,,,,
2016,105,103,.5,1.31,1.1,,,,,,,,,,,,,,,,
2016,107,113,.5,1.37,2.1,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,105,.75,1.2,1.5,,,,,,,,,,,,,,,,
2016,114,,,,,,,,,,,,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,
2018,2,,,,1.6,,,,,,,,,,,,,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,,,,1.8,,,,,,,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.2,,,,,,,,,,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,
2018,16,,,,2.3,,,,,,,,,,,,,,,,
2018,20,,,,2.2,,,,,,,,,,,,,,,,
2018,22,,,,2,,,,,,,,,,,,,,,,
2018,23,,,,2.2,,,,,,,,,,,,,,,,
2018,24,,,,1.6,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,,,,2,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,47,,,,2.3,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,56,,,,,,,,,,,,,,,,,,,,
2018,57,,,,,,,,,,,,,,,,,,,,
2018,59,,,,2,,,,,,,,,,,,,,,,
2018,63,,,,,,,,,,,,,,,,,,,,
2018,65,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,2.2,,,,,,,,,,,,,,,,
2018,71,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,83,,,,,,,,,,,,,,,,,,,,
2018,84,,,,2.7,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,
2018,88,,,,1.85,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,,,,2.5,,,,,,,,,,,,,,,,
2018,94,,,,2.6,,,,,,,,,,,,,,,,
2018,95,,,,1.9,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,,,,2.9,,,,,,,,,,,,,,,,
2018,101,,,,1.5,,,,,,,,,,,,,,,,
2018,102,,,,1.8,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,104,,,,,,,,,,,,,,,,,,,,
2018,105,,,,1.3,,,,,,,,,,,,,,,,
2018,107,,,,2.3,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,1.5,,,,,,,,,,,,,,,,
2018,114,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2014Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,4,.7,,,5,15,35,20,12,8,5,,,,,,,,,,
2014,6,.7,,,,15,70,15,,,,,,,,,,,,,
2014,7,.8,,,,,,,,,,,,,,,,,,,
2014,14,.6,,,,,,,,,,,,,,,,,,,
2014,15,.7,,,,5,90,5,,,,,,,,,,,,,
2014,16,.7,1,2,4,21,33,20,8,5,3,2,1,0,,,,,,,
2014,20,.7,,,,15,50,35,,,,,,,,,,,,,
2014,22,.7,,,,20,60,20,,,,,,,,,,,,,
2014,23,.7,,,1,22,56,20,1,,,,,,,,,,,,
2014,24,.7,,5,7.5,22.5,30,22.5,10,2.5,,,,,,,,,,,
2014,26,.5,,,5,42.5,47.5,5,,,,,,,,,,,,,
2014,29,.5,,,,40,50,10,,,,,,,,,,,,,
2014,30,.6,,,,30,70,,,,,,,,,,,,,,
2014,32,.8,,,1,17,46,30,6,,,,,,,,,,,,
2014,35,.7,,,,,100,,,,,,,,,,,,,,
2014,36,.6,,,,10,60,20,10,,,,,,,,,,,,
2014,37,.7,,,,6,80,14,,,,,,,,,,,,,
2014,38,.7,,,,10,80,10,,,,,,,,,,,,,
2014,39,.6,,,10,35,45,10,,,,,,,,,,,,,
2014,41,.7,,,,20,70,10,,,,,,,,,,,,,
2014,42,.7,,,,30,45,25,,,,,,,,,,,,,
2014,45,.65,,,,15,75,10,,,,,,,,,,,,,
2014,47,.6,0,0,0,10,40,40,10,0,0,0,0,0,,,,,,,
2014,48,.7,,,,20,70,10,,,,,,,,,,,,,
2014,52,.6,0,0,1,23,45,18,9,3,1,0,0,0,,,,,,,
2014,57,1,,,,,,,,,,,,,,,,,,,
2014,59,.6,,,,25,75,,,,,,,,,,,,,,
2014,63,1,,,,,25,65,10,,,,,,,,,,,,
2014,67,,.5,1,3,10,27,27,15.8,8,5,2,.5,.2,,,,,,,
2014,68,.7,,,,35,35,18,12,0,0,0,,,,,,,,,
2014,70,.7,,,,15,70,15,,,,,,,,,,,,,
2014,72,.7,,,,,,,,,,,,,,,,,,,
2014,80,.4694,0,0,1.5564202335,55.2529182879,41.2451361868,1.9455252918,0,0,0,0,0,0,,,,,,,
2014,82,.6,,,,,,,,,,,,,,,,,,,
2014,84,.7,,0,0,9,82,9,0,0,0,0,0,0,,,,,,,
2014,85,.5906690789,.0011858613,.1445115962,4.0656256288,27.4684372951,46.3538045437,19.8144643858,2.0988260292,.0528402851,.0003039864,.0000003885,.0000000001,0,,,,,,,
2014,88,.7,,5,12,22,26,20,10,5,,,,,,,,,,,
2014,89,.8,,2.5,5,15,25,27.5,15,7.5,2.5,,,,,,,,,,
2014,90,.8,0,10,20,10,40,20,0,0,0,0,0,0,,,,,,,
2014,91,.7,0,0,0,20,80,0,0,0,0,0,0,0,,,,,,,
2014,92,.5489284509,0,.0000000062,.0379092937,38.1644074121,61.515054237,.2826274314,.0000016196,0,0,0,0,0,,,,,,,
2014,93,.8,,,,15,65,15,5,,,,,,,,,,,,
2014,94,.9,,4,9,15,25,22,12,8.5,3,1.5,,,,,,,,,
2014,95,.7805,0,2.9,7,25.9,27,17.6,13.8,4.1,1.3,.4,0,0,,,,,,,
2014,96,.7,,,5,25,45,20,5,,,,,,,,,,,,
2014,98,.8,,,2.5,17.5,40,30,10,,,,,,,,,,,,
2014,99,.7,,,,10,90,,,,,,,,,,,,,,
2014,101,,,,,50,50,,,,,,,,,,,,,,
2014,102,.7,,,,30,45,25,,,,,,,,,,,,,
2014,103,.8,,,,15,75,10,,,,,,,,,,,,,
2014,104,.6,0,0,15,30,40,15,0,0,0,0,0,0,,,,,,,
2014,105,.8,,,,5,80,15,0,,,,,,,,,,,,
2014,108,.9938857496,,,1.2,13.53,28.58,33.62,18.9,4.17,,,,,,,,,,,
2014,110,.7,0,0,.0000446453,3.2685552343,85.7678791173,10.9626656494,.0008553537,0,0,0,0,0,,,,,,,
2014,111,,,,,,100,,,,,,,,,,,,,,
2014,112,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2014,113,.8,,,,20,35,30,15,,,,,,,,,,,,
2014,114,.6,,,,15,80,5,,,,,,,,,,,,,
2014,115,.7,1.6491259908,3.4801485142,10.5522285026,19.411076034,24.4680191783,21.1368739074,12.5125092141,5.0745891853,1.4093888018,.2679142524,.0348347434,.0032916757,,,,,,,
2015,4,1.5,,,5,10,20,25,26,9,5,,,,,,,,,,
2015,6,1.3,,,,,15,60,25,,,,,,,,,,,,
2015,7,1.2,,,,,,,,,,,,,,,,,,,
2015,14,1.3,,,,,,,,,,,,,,,,,,,
2015,15,1.4,,,,,15,40,30,15,,,,,,,,,,,
2015,16,.8,1,3,10,14,19,17,11,9,7,6,2,1,,,,,,,
2015,20,1.1,,,,10,25,40,25,,,,,,,,,,,,
2015,22,1.1,,,,5,30,40,20,5,,,,,,,,,,,
2015,23,1.1,,,1,10,25,28,20,10,5,1,,,,,,,,,
2015,24,1.2,,2,5,10,22,24,20,10,7,,,,,,,,,,
2015,26,1,,,5,15,30,30,15,5,,,,,,,,,,,
2015,29,.8,,,,10,50,40,,,,,,,,,,,,,
2015,30,1.1,,,,15,30,55,,,,,,,,,,,,,
2015,32,1.5,,,2,9,15,21,22,18,10,3,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,1.1,,,,10,35,40,15,,,,,,,,,,,,
2015,37,1.2,,,,3,24,47,25,1,,,,,,,,,,,
2015,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,39,1.2,,,,10,30,40,20,,,,,,,,,,,,
2015,41,1.1,,,,,10,70,20,,,,,,,,,,,,
2015,42,1.1,,,,10,30,40,20,,,,,,,,,,,,
2015,45,1.15,,,,,30,50,20,,,,,,,,,,,,
2015,47,1,0,0,0,0,30,50,20,0,0,0,0,0,,,,,,,
2015,48,1.2,,,,,25,50,25,,,,,,,,,,,,
2015,52,1.1,0,0,1,5,29,41,19,3,1,1,0,0,,,,,,,
2015,57,1.4,,,,,,,,,,,,,,,,,,,
2015,59,1.3,,,,10,25,55,10,,,,,,,,,,,,
2015,63,1.5,,,,5,10,30,40,15,,,,,,,,,,,
2015,67,,.5,1,3,5,15,28,16.5,15,8,5,2,1,,,,,,,
2015,68,1.1,,,,5,30,35,30,0,0,0,,,,,,,,,
2015,70,.8,,,,,70,30,,,,,,,,,,,,,
2015,72,1.7,,,,,,,,,,,,,,,,,,,
2015,80,1.0211,0,.3891050584,1.1673151751,10.5058365759,35.0194552529,42.0233463035,9.7276264591,1.1673151751,0,0,0,0,,,,,,,
2015,82,.8,,,,,,,,,,,,,,,,,,,
2015,84,1.3,2,5,10,12,14,28,22,5,1,1,0,0,,,,,,,
2015,85,1.0821246691,1.0810145431,2.7498687656,6.8378071355,12.9683733406,18.7613978627,20.7054077834,17.4320638716,11.195594274,5.4846075282,2.0492349867,.5838701637,.1507597449,,,,,,,
2015,88,1.3,,,5,12,23,25,20,10,5,,,,,,,,,,
2015,89,1.5,,,2.5,7.5,15,22.5,22.5,15,10,5,,,,,,,,,
2015,90,1.3,0,10,10,10,10,40,20,0,0,0,0,0,,,,,,,
2015,91,1,0,0,0,5,40,42.5,10,2.5,0,0,0,0,,,,,,,
2015,92,.9871315072,.3440049453,1.8118746252,6.8150800033,16.4108817548,25.3163421629,22.8514813453,16.9328727185,7.5359036266,1.6018436303,.3392535774,.037668507,.0027931034,,,,,,,
2015,93,1.5,,,,1,15,33,35,15,1,,,,,,,,,,
2015,94,1.6,.5,1,2,6,15,18,26,17.5,8,5,1,,,,,,,,
2015,95,1.2855,0,0,0,9.9,15,40.6,20.7,11.1,1.8,.9,0,0,,,,,,,
2015,96,1.2,,,5,10,20,35,25,5,,,,,,,,,,,
2015,98,1.4,,,,5,30,32.5,25,7.5,,,,,,,,,,,
2015,99,1,,,,,30,70,,,,,,,,,,,,,
2015,101,,,,,,50,50,,,,,,,,,,,,,
2015,102,1.2,,,,,30,45,15,10,,,,,,,,,,,
2015,103,1.5,,,,7.5,20,29,31,10,2.5,,,,,,,,,,
2015,104,1.2,0,0,0,10,25,35,20,10,0,0,0,0,,,,,,,
2015,105,1.2,,,,,15,65,20,0,,,,,,,,,,,
2015,108,1.3052250238,,,,4.24,19.22,34.15,28.66,12.92,.81,,,,,,,,,,
2015,110,1,.0001079285,.0074127515,.4506586154,7.3019244932,32.876649629,42.1964985853,15.5167833712,1.6044025852,.0452240001,.0003373888,.0000006515,.0000000003,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.6,,,,,10,25,40,15,10,,,,,,,,,,
2015,113,.8,,,10,25,25,20,15,5,,,,,,,,,,,
2015,114,1.1,,,1,4,10,70,10,4,1,,,,,,,,,,
2015,115,1.1,.4242373836,1.2248886072,4.9352068181,12.2863462065,20.9550760424,24.49151327,19.6171063296,10.7671377082,4.0484414385,1.0423306863,.1836558301,.0240596795,,,,,,,
2015Jun,4,1.4,,,5,10,25,30,15,10,5,,,,,,,,,,
2015Jun,6,1.4,,,,,15,60,25,,,,,,,,,,,,
2015Jun,7,1,,,,,,,,,,,,,,,,,,,
2015Jun,14,1.2,,,,,,,,,,,,,,,,,,,
2015Jun,15,1.3,,,,5,15,40,30,10,,,,,,,,,,,
2015Jun,16,.8,1,3,10,14,19,17,11,9,7,6,2,1,,,,,,,
2015Jun,20,1,,,,10,25,40,25,,,,,,,,,,,,
2015Jun,22,1,,,,10,35,40,10,5,,,,,,,,,,,
2015Jun,23,1.2,,,1,10,23,30,20,10,5,1,,,,,,,,,
2015Jun,24,1.2,,,6,13,20,25,20,10,6,,,,,,,,,,
2015Jun,26,.9,,,5,15,30,30,15,5,,,,,,,,,,,
2015Jun,29,.8,,,,10,50,40,,,,,,,,,,,,,
2015Jun,30,1.2,,,,,30,70,,,,,,,,,,,,,
2015Jun,32,,,,,,,,,,,,,,,,,,,,
2015Jun,35,,,,,,,,,,,,,,,,,,,,
2015Jun,36,.9,,,,20,40,30,10,,,,,,,,,,,,
2015Jun,37,1.4,,,,2,22,46,30,,,,,,,,,,,,
2015Jun,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2015Jun,39,1.3,,,,5,30,40,25,,,,,,,,,,,,
2015Jun,41,,,,,,,,,,,,,,,,,,,,
2015Jun,42,1,,,,5,35,45,15,,,,,,,,,,,,
2015Jun,45,,,,,,,,,,,,,,,,,,,,
2015Jun,47,1.3,,,,,,,,,,,,,,,,,,,
2015Jun,48,1.1,,,,,30,45,25,,,,,,,,,,,,
2015Jun,52,1.1,0,0,1,5,29,41,19,3,1,1,0,0,,,,,,,
2015Jun,57,1.2,,,,,,,,,,,,,,,,,,,
2015Jun,59,1.3,,,,10,25,55,10,,,,,,,,,,,,
2015Jun,63,1.3,,,,10,15,35,30,10,,,,,,,,,,,
2015Jun,67,,,,,,,,,,,,,,,,,,,,
2015Jun,68,1.1,,,,6,28,36,30,0,0,,,,,,,,,,
2015Jun,70,,,,,,,,,,,,,,,,,,,,
2015Jun,72,1.8,,,,,,,,,,,,,,,,,,,
2015Jun,80,,,,,,,,,,,,,,,,,,,,
2015Jun,82,.5,,,,,,,,,,,,,,,,,,,
2015Jun,84,,,,,,,,,,,,,,,,,,,,
2015Jun,85,1.014307945,1.302091847,3.1613099498,7.5772761268,13.8525721285,19.3180685521,20.5512441289,16.6785537217,10.325441535,4.8758791073,1.7560487501,.4822673811,.1192467716,,,,,,,
2015Jun,88,1.3,,,5,12,23,25,20,10,5,,,,,,,,,,
2015Jun,89,1.4,,,2.5,10,15,25,20,15,10,2.5,,,,,,,,,
2015Jun,90,1.4,,,,,,,,,,,,,,,,,,,
2015Jun,91,1,0,0,0,10,42.5,42.5,5,0,0,0,0,0,,,,,,,
2015Jun,92,.9840740495,1.1843048479,3.3470624823,8.5614917484,15.9570582437,21.6744542964,19.5128348416,16.2249325653,9.342162342,2.9459845824,1.0032171749,.2104724776,.0360243975,,,,,,,
2015Jun,93,1.4,,,,,2.5,50,45,2.5,,,,,,,,,,,
2015Jun,94,1.7,.5,1,2,6,10,16,26,22.5,10,5,1,,,,,,,,
2015Jun,95,1.265,0,0,0,7,21,37,24,9,2,0,0,0,,,,,,,
2015Jun,96,1.2,,,5,10,20,35,25,5,,,,,,,,,,,
2015Jun,98,1.2,,,,10,30,30,20,10,,,,,,,,,,,
2015Jun,99,1,,,,,,,,,,,,,,,,,,,
2015Jun,101,,,,,,50,50,,,,,,,,,,,,,
2015Jun,102,1.2,,,,,30,45,15,10,,,,,,,,,,,
2015Jun,103,1.5,,,,7.5,20,29,31,10,2.5,,,,,,,,,,
2015Jun,104,,,,,,,,,,,,,,,,,,,,
2015Jun,105,1.2,,,,,20,60,20,0,,,,,,,,,,,
2015Jun,108,1.1714218408,,,,7.99,23.35,35.47,24.4,8.76,.03,,,,,,,,,,
2015Jun,110,1,.6926897217,1.7559655834,6.3450617024,14.2225981729,22.086996364,23.768017611,17.7240126823,9.1577223442,3.2775229845,.8121834314,.1392776295,.0179517727,,,,,,,
2015Jun,111,,,,,,,,,,,,,,,,,,,,
2015Jun,112,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2015Jun,113,,,,,,,,,,,,,,,,,,,,
2015Jun,114,1.1,,,1,4,10,70,10,4,1,,,,,,,,,,
2015Jun,115,1.1,.4242373836,1.2248886072,4.9352068181,12.2863462065,20.9550760424,24.49151327,19.6171063296,10.7671377082,4.0484414385,1.0423306863,.1836558301,.0240596795,,,,,,,
2016,4,1.9,,,2.5,10,10,20,30,15,10,2.5,,,,,,,,,
2016,6,1.6,,,,,,20,70,10,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.7,,,,,10,25,40,15,10,,,,,,,,,,
2016,16,1.1,1,2,7,12,17,18,16,11,9,4,2,1,,,,,,,
2016,20,1.4,,,,5,15,35,30,15,,,,,,,,,,,
2016,22,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2016,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2016,24,1.6,,2,4,9,12,16.5,18,16.5,11,6,3,2,,,,,,,
2016,26,1.5,,,2.5,5,17.5,25,25,17.5,5,2.5,,,,,,,,,
2016,29,1.1,,,,,30,50,20,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,1.3,,,,10,30,30,20,10,,,,,,,,,,,
2016,37,1.5,,,,1,9,26,43,20,1,,,,,,,,,,
2016,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.4,,,,5,30,40,20,5,,,,,,,,,,,
2016,41,1.5,,,,,,80,20,,,,,,,,,,,,
2016,42,1.6,,,,,10,25,30,25,10,,,,,,,,,,
2016,45,1.5,,,,,10,30,50,10,,,,,,,,,,,
2016,47,1.5,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,
2016,48,1.2,,,,,33,34,33,,,,,,,,,,,,
2016,52,1.5,0,0,1,7,15,21,23,18,10,4,1,0,,,,,,,
2016,57,1.5,,,,,,,,,,,,,,,,,,,
2016,59,1.5,,,,5,15,40,35,5,,,,,,,,,,,
2016,63,1.6,,,,5,15,20,40,15,5,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.4,,,,,25,35,30,5,5,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,72,1.6,,,,,,,,,,,,,,,,,,,
2016,80,1.7168,0,0,.3891050584,3.1128404669,7.7821011673,27.626459144,34.2412451361,20.6225680934,4.6692607004,1.1673151751,.3891050584,0,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.7,1,1,2,5,10,20,26,21,12,1,1,0,,,,,,,
2016,85,1.4590378038,1.3032221124,2.3657160108,5.0910318334,9.095098323,13.4890421455,16.6087300438,16.9776817587,14.4081271904,10.1512582267,5.937545821,2.8830758982,1.6894706361,,,,,,,
2016,88,1.5,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2016,89,1.6,,,2.5,7.5,15,17.5,22.5,15,12.5,5,2.5,,,,,,,,
2016,90,1.5,,,,,,,,,,,,,,,,,,,
2016,91,1.3,0,0,0,2.5,35,45,12.5,5,0,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,1.8,,,,,1,10,68,20,1,,,,,,,,,,
2016,94,1.9,.5,1,2,3.5,7,12,26,24,14,8,2,,,,,,,,
2016,95,1.5505,0,0,2,5.9,9,22.6,37.7,12.1,7.8,2.9,0,0,,,,,,,
2016,96,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2016,98,1.7,,,,5,5,20,40,20,10,,,,,,,,,,
2016,99,1.4,,,,,,70,30,,,,,,,,,,,,
2016,101,,,,,10,30,50,10,,,,,,,,,,,,
2016,102,1.3,,,,,20,45,25,10,,,,,,,,,,,
2016,103,1.7,,,,5,15,25,30,15,10,,,,,,,,,,
2016,104,1.6,,,,,,,,,,,,,,,,,,,
2016,105,1.7,,,,,5,25,55,15,0,,,,,,,,,,
2016,108,1.5873196165,,,,.36,10.8,25.79,34.87,21.71,6.47,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.8,,,,5,10,15,40,15,10,5,,,,,,,,,
2016,113,,,,,,,,,,,,,,,,,,,,
2016,114,1.3,,,1,4,10,60,15,8,2,,,,,,,,,,
2016,115,1.6,.0563066008,.2352687672,1.3575506227,4.9352068181,12.2863462065,20.9550760424,24.49151327,19.6171063296,10.7671377082,4.0484414385,1.0423306863,.2077155096,,,,,,,
2016Jun,4,1.8,,,,5,15,20,25,20,10,5,,,,,,,,,
2016Jun,6,1.6,,,,,,20,70,10,,,,,,,,,,,
2016Jun,7,,,,,,,,,,,,,,,,,,,,
2016Jun,14,1.8,,,,,,,,,,,,,,,,,,,
2016Jun,15,1.7,,,,5,5,25,30,25,10,,,,,,,,,,
2016Jun,16,1.1,1,2,7,12,17,18,16,11,9,4,2,1,,,,,,,
2016Jun,20,1.4,,,,5,15,35,30,15,,,,,,,,,,,
2016Jun,22,1.4,,,,,15,40,35,10,,,,,,,,,,,
2016Jun,23,1.5,,,3,10,15,25,26,15,5,1,,,,,,,,,
2016Jun,24,1.6,,,,7,13.5,23,27,16.5,10,3,,,,,,,,,
2016Jun,26,1.4,,,2.5,5,17.5,25,25,17.5,5,2.5,,,,,,,,,
2016Jun,29,1.1,,,,,30,50,20,,,,,,,,,,,,
2016Jun,30,,,,,,,,,,,,,,,,,,,,
2016Jun,32,,,,,,,,,,,,,,,,,,,,
2016Jun,35,,,,,,,,,,,,,,,,,,,,
2016Jun,36,1.2,,,,10,30,30,20,10,,,,,,,,,,,
2016Jun,37,1.4,,,,1,20,46,32,1,,,,,,,,,,,
2016Jun,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016Jun,39,1.4,,,,5,10,45,35,5,,,,,,,,,,,
2016Jun,41,,,,,,,,,,,,,,,,,,,,
2016Jun,42,1.5,,,,,5,35,45,15,,,,,,,,,,,
2016Jun,45,,,,,,,,,,,,,,,,,,,,
2016Jun,47,1.5,,,,,,,,,,,,,,,,,,,
2016Jun,48,1.2,,,,,33,34,33,,,,,,,,,,,,
2016Jun,52,1.4,0,0,1,7,14,23,23,17,10,4,1,0,,,,,,,
2016Jun,57,1.5,,,,,,,,,,,,,,,,,,,
2016Jun,59,1.6,,,,5,15,40,35,5,,,,,,,,,,,
2016Jun,63,1.6,,,,5,15,20,40,15,5,,,,,,,,,,
2016Jun,67,,,,,,,,,,,,,,,,,,,,
2016Jun,68,1.4,,,,4,16,35,31,14,0,,,,,,,,,,
2016Jun,70,,,,,,,,,,,,,,,,,,,,
2016Jun,72,1.6,,,,,,,,,,,,,,,,,,,
2016Jun,80,,,,,,,,,,,,,,,,,,,,
2016Jun,82,,,,,,,,,,,,,,,,,,,,
2016Jun,84,,,,,,,,,,,,,,,,,,,,
2016Jun,85,1.3883356282,1.905763235,2.9707528122,5.8670820431,9.7643755896,13.6943956966,16.1854087737,16.120927365,13.5313723223,9.5714083573,5.705392894,2.8659026001,1.8172183112,,,,,,,
2016Jun,88,1.55,,,,5,10,22.5,25,22.5,10,5,,,,,,,,,
2016Jun,89,1.6,,,2.5,7.5,15,17.5,22.5,15,12.5,5,2.5,,,,,,,,
2016Jun,90,1.6,,,,,,,,,,,,,,,,,,,
2016Jun,91,1.2,0,0,0,5,37.5,45,10,2.5,0,0,0,0,,,,,,,
2016Jun,92,,,,,,,,,,,,,,,,,,,,
2016Jun,93,1.8,,,,,2.5,15,55,25,2.5,,,,,,,,,,
2016Jun,94,1.9,.5,1,2,4,9,12,24,21.5,14,8,4,,,,,,,,
2016Jun,95,1.595,0,0,0,3,12,22,39,14,10,0,0,0,,,,,,,
2016Jun,96,1.4,,,,5,15,30,30,15,5,,,,,,,,,,
2016Jun,98,1.5,,,,5,10,35,35,10,5,,,,,,,,,,
2016Jun,99,1.4,,,,,,,,,,,,,,,,,,,
2016Jun,101,,,,,10,30,50,10,,,,,,,,,,,,
2016Jun,102,1.3,,,,,20,45,25,10,,,,,,,,,,,
2016Jun,103,,,,,,,,,,,,,,,,,,,,
2016Jun,104,,,,,,,,,,,,,,,,,,,,
2016Jun,105,1.6,,,,,5,20,55,20,0,,,,,,,,,,
2016Jun,108,1.6447648707,,,,.08,9.02,24.04,35.12,23.49,8.24,.01,,,,,,,,,
2016Jun,110,,,,,,,,,,,,,,,,,,,,
2016Jun,111,,,,,,,,,,,,,,,,,,,,
2016Jun,112,1.6,,,,,10,25,40,15,10,,,,,,,,,,
2016Jun,113,,,,,,,,,,,,,,,,,,,,
2016Jun,114,1.3,,,1,4,10,60,15,8,2,,,,,,,,,,
2016Jun,115,1.6,.0563066008,.2352687672,1.3575506227,4.9352068181,12.2863462065,20.9550760424,24.49151327,19.6171063296,10.7671377082,4.0484414385,1.0423306863,.2077155096,,,,,,,
2019,4,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2019,6,2.1,,,,,,10,40,50,,,,,,,,,,,
2019,7,2,,,,,,,,,,,,,,,,,,,
2019,14,,,,,,,,,,,,,,,,,,,,
2019,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2019,22,1.7,,,,,5,20,55,15,5,,,,,,,,,,
2019,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2019,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2019,26,1.7,,,,2.5,15,20,25,20,15,2.5,,,,,,,,,
2019,29,1.5,,,,,10,40,50,,,,,,,,,,,,
2019,30,1.9,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,3.2,,,,,,,10,15,20,30,20,5,,,,,,,
2019,37,2,,,,,,1,30,46,22,1,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,1.8,,,,,10,20,40,30,,,,,,,,,,,
2019,45,1.7,,,,,,30,40,30,,,,,,,,,,,
2019,47,1.9,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2019,48,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2019,52,1.9,0,1,1,6,10,17,22,20,13,9,1,0,,,,,,,
2019,57,2,,,,,,,,,,,,,,,,,,,
2019,59,1.9,,,,,,5,70,20,5,,,,,,,,,,
2019,63,1.8,,,,,10,30,45,10,5,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.8,,,,4,9,20,30,17,10,10,,,,,,,,,
2019,70,1.8,,,,,,35,65,,,,,,,,,,,,
2019,72,2,,,,,,,,,,,,,,,,,,,
2019,80,1.8554,0,0,1.9455252918,6.6147859922,8.9494163424,17.8988326848,20.6225680935,20.6225680934,10.1167315175,7.0038910506,5.4474708171,.7782101167,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.9,1,1,1,2,7,16,24,23,17,5,2,1,,,,,,,
2019,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578887,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2019,88,1.85,,,2.5,7.5,10,17.5,25,17.5,10,7.5,2.5,,,,,,,,
2019,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2019,90,2,,,,,,,,,,,,,,,,,,,
2019,91,1.9,0,0,0,5,12.5,25,37.5,15,5,0,0,0,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,,10,25,55,10,,,,,,,,,,
2019,94,1.7,.5,1,3,5,8,25,26,13,8,6,3,1.5,,,,,,,
2019,95,1.7755,0,0,0,0,7,16.6,42.5,22.1,11.8,0,0,0,,,,,,,
2019,96,1.6,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,5,10,30,35,20,,,,,,,,,,,
2019,99,1.7,,,,,,15,70,15,,,,,,,,,,,
2019,101,,,,,,10,30,50,10,,,,,,,,,,,
2019,102,1.4,,,,,10,45,35,10,,,,,,,,,,,
2019,103,2,,,,2.5,7.5,15,25,30,15,5,,,,,,,,,
2019,104,1.8,0,0,0,0,10,20,30,25,15,0,0,0,,,,,,,
2019,105,2,,,,,0,15,25,35,20,5,0,,,,,,,,
2019,108,1.8034280386,,,,,3.05,16.95,31.8,30.67,15.48,2.05,,,,,,,,,
2019,110,2,.0000013159,.0000696005,.0048385164,.1451393372,1.916217248,11.2220708218,29.354394397,34.4501602496,18.1541755735,4.2822895281,.4493948234,.0212485886,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,,,5,20,35,30,10,,,,,,,,,
2019,113,1.3,,,,9,25,31,25,10,,,,,,,,,,,
2019,114,1.7,,,3,5,5,10,55,10,5,5,2,,,,,,,,
2019,115,1.9,.0563066008,.2352687672,1.3575506227,4.9352068181,12.2863462065,20.9550760424,24.49151327,19.6171063296,10.7671377082,4.0484414385,1.0423306863,.2077155096,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,4,1,,,5,10,25,30,15,10,5,,,,,,,,,,
2014,6,1,,,,,50,50,,,,,,,,,,,,,
2014,7,1.1,,,,,,,,,,,,,,,,,,,
2014,14,1.3,,,,,,,,,,,,,,,,,,,
2014,15,1,,,,5,40,45,10,,,,,,,,,,,,
2014,16,1,1,2,3,11,18,24,16,9,7,5,3,1,,,,,,,
2014,20,1,,,,,25,50,25,,,,,,,,,,,,
2014,22,.9,,,,10,45,40,5,,,,,,,,,,,,
2014,23,.9,,1,2,15,33,31,15,2,1,,,,,,,,,,
2014,24,1.1,,,,20,24,26.5,17.5,12,,,,,,,,,,,
2014,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2014,29,.7,,,,20,60,20,,,,,,,,,,,,,
2014,30,.9,,,,,,,,,,,,,,,,,,,
2014,32,1,,,1,8,37,37,16,1,,,,,,,,,,,
2014,35,1.1,,,,,10,90,,,,,,,,,,,,,
2014,36,1.3,,,,,20,50,30,,,,,,,,,,,,
2014,37,.8,,,,5,70,25,,,,,,,,,,,,,
2014,38,.9,,,,20,60,20,,,,,,,,,,,,,
2014,39,.9,,,,5,45,45,5,,,,,,,,,,,,
2014,41,.8,,,,10,70,20,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,
2014,45,1.253,,,,,15,60,25,,,,,,,,,,,,
2014,47,1,0,0,0,5,45,45,5,0,0,0,0,0,,,,,,,
2014,48,1.2,,,,,15,70,15,,,,,,,,,,,,
2014,52,1,0,0,1,5,37,38,13,3,2,1,0,0,,,,,,,
2014,57,1.2,,,,,,,,,,,,,,,,,,,
2014,59,1.2,,,,,25,60,15,,,,,,,,,,,,
2014,63,1,,,,10,40,45,5,,,,,,,,,,,,
2014,67,,1,2,5,15,25,32,13.8,5,1,.1,.05,.05,,,,,,,
2014,68,1.1,,,,5,35,40,20,,,,,,,,,,,,
2014,70,1,,,,,35,65,,,,,,,,,,,,,
2014,72,1.1,,,,,,,,,,,,,,,,,,,
2014,80,.6568,0,1.568627451,1.9607843137,27.4509803922,49.0196078431,18.8235294118,1.1764705882,0,0,0,0,0,,,,,,,
2014,82,.9,,,,,,,,,,,,,,,,,,,
2014,84,1.1,0,0,1,15,32,42,10,0,0,0,0,0,,,,,,,
2014,85,1.0537247701,.0165630184,.2758160169,2.4324108775,11.0709730812,26.0937505102,31.9177485771,20.2725240044,6.6779247055,1.1377855257,.0998976328,.0045011732,.0001048771,,,,,,,
2014,88,1,,,5,11,20,28,20,11,5,,,,,,,,,,
2014,89,1,,2.5,7.5,15,22.5,22.5,15,10,5,,,,,,,,,,
2014,90,.8,0,10,20,20,40,10,,,,,,,,,,,,,
2014,91,1,0,0,0,10,42.5,47.5,0,0,0,0,0,0,,,,,,,
2014,92,.9124471781,1.0572748136,3.3744322069,9.1366945464,17.3844180469,23.2498665555,19.9479965392,15.2976179664,7.7689642506,2.0806332127,.5910320283,.0985397921,.0125300414,,,,,,,
2014,93,1.1,,,,2.5,25,55,17.5,,,,,,,,,,,,
2014,94,.8,1,3,6,16,40,22,8,3,1,,,,,,,,,,
2014,95,1.126,0,0,0,9.7,25.6,39.2,21.1,4.2,.1,.1,0,0,,,,,,,
2014,96,1,,,,5,35,45,15,,,,,,,,,,,,
2014,98,1,,,,15,30,40,15,,,,,,,,,,,,
2014,99,1,,,,,30,70,,,,,,,,,,,,,
2014,101,,,,,10,30,50,10,,,,,,,,,,,,
2014,102,1,,,,10,43,37,5,5,,,,,,,,,,,
2014,103,1.2,,,,5,25,60,10,,,,,,,,,,,,
2014,104,1,0,0,0,15,35,40,10,0,0,0,0,0,,,,,,,
2014,105,1.1,,,,5,20,60,15,,0,,,,,,,,,,
2014,108,.7856467596,.46,4.01,10.79,17.21,23.3,20.67,14.23,7.75,1.58,,,,,,,,,,
2014,110,1,.0446592014,.3486728427,2.9901780658,12.563144802,27.4569119496,31.2758412933,18.5745970797,5.7437943306,.9222443735,.0766048717,.0032783799,.0000728098,,,,,,,
2014,111,1,,,,,,100,,,,,,,,,,,,,
2014,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2014,113,.8,,0,10,25,35,25,5,0,,,,,,,,,,,
2014,114,.9,,,,5,55,35,5,,,,,,,,,,,,
2014,115,1,8.3598489734,5.1304227699,8.982722372,11.6495545269,13.4085427853,13.6970063196,12.4177146296,9.9914615044,7.1348741859,4.5218011949,2.5433235785,2.1627271596,,,,,,,
2015,4,1.5,,,,5,10,23,25,22,10,5,,,,,,,,,
2015,6,1.5,,,,,25,30,40,5,,,,,,,,,,,
2015,7,1.7,,,,,,,,,,,,,,,,,,,
2015,14,1.4,,,,,,,,,,,,,,,,,,,
2015,15,1.7,,,,5,10,20,35,15,15,,,,,,,,,,
2015,16,1.7,1,2,3,8,12,16,21,18,8,7,3,1,,,,,,,
2015,20,1.4,,,,,15,40,30,15,,,,,,,,,,,
2015,22,1.4,,,,,15,45,35,5,,,,,,,,,,,
2015,23,1.2,,2,4,10,18,25,20,15,5,1,,,,,,,,,
2015,24,1.5,,,5,10,15,17.5,22.5,14,10,6,,,,,,,,,
2015,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,29,1.2,,,,,30,50,20,,,,,,,,,,,,
2015,30,1.2,,,,,,,,,,,,,,,,,,,
2015,32,1.7,,,,4,13,18,27,23,14,1,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,1.4,,,,,15,50,30,5,,,,,,,,,,,
2015,37,1.3,,,,2,24,48,26,,,,,,,,,,,,
2015,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2015,39,1.3,,,,5,15,40,35,5,,,,,,,,,,,
2015,41,1.4,,,,,10,70,20,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,45,1.7,,,,,,20,60,20,,,,,,,,,,,
2015,47,1.2,0,0,0,5,20,50,20,5,0,0,0,0,,,,,,,
2015,48,1.6,,,,,,35,45,20,,,,,,,,,,,
2015,52,1.6,0,0,1,1,9,28,37,19,4,1,0,0,,,,,,,
2015,57,1.6,,,,,,,,,,,,,,,,,,,
2015,59,1.7,,,,5,10,25,50,10,,,,,,,,,,,
2015,63,1.5,,,,5,15,30,45,5,,,,,,,,,,,
2015,67,,1,2,5,10,15,30,30,5.8,1,.1,.05,.05,,,,,,,
2015,68,1.6,,,,0,4,25,53,15,3,,,,,,,,,,
2015,70,1.6,,,,,,35,65,,,,,,,,,,,,
2015,72,1.6,,,,,,,,,,,,,,,,,,,
2015,80,1.7935,0,0,.3921568627,.7843137255,8.2352941176,23.137254902,36.862745098,23.9215686275,5.8823529412,.7843137255,0,0,,,,,,,
2015,82,1.1,,,,,,,,,,,,,,,,,,,
2015,84,1.6,1,1,3,8,16,23,27,16,4,1,0,0,,,,,,,
2015,85,1.9384983924,.287003829,.7637157474,2.1421060333,4.9032991149,9.160072339,13.9666337696,17.3812144793,17.655130962,14.6374261235,9.9050232736,5.470550661,3.7278236672,,,,,,,
2015,88,1.5,,,,5,12,20,26,20,12,5,,,,,,,,,
2015,89,1.5,,2.5,2.5,5,12.5,25,25,17.5,5,2.5,2.5,,,,,,,,
2015,90,1.2,,,20,20,20,40,,,,,,,,,,,,,
2015,91,1.5,0,0,0,2.5,15,37.5,40,5,0,0,0,0,,,,,,,
2015,92,1.2536359485,2.2920362008,3.7192494796,7.32150489,11.8813336405,15.8950813636,15.7971423842,16.2325892282,13.3890714574,6.8310776642,4.0588409966,1.7376809731,.8443917218,,,,,,,
2015,93,1.5,,,,2.5,7.5,17.5,65,7.5,,,,,,,,,,,
2015,94,1.5,.5,2,3,6,10,25,27,15.5,7,3,1,,,,,,,,
2015,95,1.506,0,0,0,1,13.7,31.1,36.8,12.2,5.1,.1,0,0,,,,,,,
2015,96,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2015,98,1.5,,,,5,20,35,25,15,,,,,,,,,,,
2015,99,1.4,,,,,10,60,30,,,,,,,,,,,,
2015,101,,,,,,30,50,20,,,,,,,,,,,,
2015,102,1.3,,,,10,15,30,30,15,,,,,,,,,,,
2015,103,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2015,104,1.6,0,0,0,5,15,30,35,15,0,0,0,0,,,,,,,
2015,105,1.6,,,,5,10,25,50,10,,,,,,,,,,,
2015,108,1.4880858659,,,1.72,8.09,14.72,21.36,23.45,16.94,10.22,3.5,,,,,,,,,
2015,110,1.4,4.0549388552,3.2476226089,6.4783335417,9.5861974331,12.4480104568,14.1848971042,14.1848971044,12.4480104568,9.5861974331,6.4783335417,3.8419130461,3.460648418,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2015,113,.5,,5,20,20,25,15,10,5,,,,,,,,,,,
2015,114,1.3,,,5,5,15,60,15,,,,,,,,,,,,
2015,115,1.5,4.1952748431,3.1478170023,6.1471798979,8.982722372,11.6495545269,13.4085427853,13.6970063196,12.4177146296,9.9914615044,7.1348741859,4.5218011949,4.7060507381,,,,,,,
2015Q1,4,1.5,,,5,10,20,30,20,10,5,,,,,,,,,,
2015Q1,6,1.2,,,,5,25,50,20,,,,,,,,,,,,
2015Q1,7,1.6602280288,,,,,,,,,,,,,,,,,,,
2015Q1,14,.8,,,,,,,,,,,,,,,,,,,
2015Q1,15,1.6,,,5,5,5,15,45,15,10,,,,,,,,,,
2015Q1,16,1.5,1,2,3,8,12,16,21,18,8,7,3,1,,,,,,,
2015Q1,20,1.2,,,,,30,40,20,10,,,,,,,,,,,
2015Q1,22,1.1,,,,5,30,45,15,5,,,,,,,,,,,
2015Q1,23,1.1,,1,5,10,25,30,18,10,1,,,,,,,,,,
2015Q1,24,1.3820659885,,,,11,21,25,21,13,9,,,,,,,,,,
2015Q1,26,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2015Q1,29,1.2,,,,,30,50,20,,,,,,,,,,,,
2015Q1,30,,,,,,,,,,,,,,,,,,,,
2015Q1,32,,,,,,,,,,,,,,,,,,,,
2015Q1,35,,,,,,,,,,,,,,,,,,,,
2015Q1,36,1.3,,,,,20,50,30,,,,,,,,,,,,
2015Q1,37,1,,,,2,47,49,2,,,,,,,,,,,,
2015Q1,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2015Q1,39,1.2,,,,5,20,50,20,5,,,,,,,,,,,
2015Q1,41,,,,,,,,,,,,,,,,,,,,
2015Q1,42,,,,,,,,,,,,,,,,,,,,
2015Q1,45,,,,,,,,,,,,,,,,,,,,
2015Q1,47,1.1,,,,,,,,,,,,,,,,,,,
2015Q1,48,1.6,,,,,,,,,,,,,,,,,,,
2015Q1,52,1.7,0,0,1,1,5,24,40,24,3,1,1,0,,,,,,,
2015Q1,57,1.5,,,,,,,,,,,,,,,,,,,
2015Q1,59,1.6,,,,5,10,25,50,10,,,,,,,,,,,
2015Q1,63,1.3,,,,5,20,40,35,,,,,,,,,,,,
2015Q1,67,,,,,,,,,,,,,,,,,,,,
2015Q1,68,1.6,,,,0,3,30,55,12,,,,,,,,,,,
2015Q1,70,,,,,,,,,,,,,,,,,,,,
2015Q1,72,1.2,,,,,,,,,,,,,,,,,,,
2015Q1,80,,,,,,,,,,,,,,,,,,,,
2015Q1,82,,,,,,,,,,,,,,,,,,,,
2015Q1,84,,,,,,,,,,,,,,,,,,,,
2015Q1,85,1.3968121362,.4291607587,1.3489081614,3.9779273312,8.9465607241,15.3475425031,20.0837711804,20.0491415414,15.2682852305,8.8696819237,3.9301457227,1.3281074358,.420767487,,,,,,,
2015Q1,88,1.4,,,5,11,20,28,20,11,5,,,,,,,,,,
2015Q1,89,1.4,,2.5,2.5,7.5,15,25,25,15,5,2.5,,,,,,,,,
2015Q1,90,.9,,,,,,,,,,,,,,,,,,,
2015Q1,91,1.3,0,0,0,5,35,40,17.5,2.5,0,0,0,0,,,,,,,
2015Q1,92,1.0963213644,.5751595587,2.1406910828,6.5997122251,14.2963846552,21.7662632939,21.1289679432,18.3205883938,10.6406674957,3.2591656105,1.0448890989,.1984241114,.0290865308,,,,,,,
2015Q1,93,,,,,,,,,,,,,,,,,,,,
2015Q1,94,1,.5,1.5,6,10,30,32,8,6,3,2,1,,,,,,,,
2015Q1,95,1.53,0,0,0,6,10,27,32,19,6,0,0,0,,,,,,,
2015Q1,96,1.3,,,,5,15,40,25,10,5,,,,,,,,,,
2015Q1,98,1.5,,,,10,20,30,25,15,,,,,,,,,,,
2015Q1,99,1.2,,,,,,,,,,,,,,,,,,,
2015Q1,101,,,,,,,25,50,25,,,,,,,,,,,
2015Q1,102,,,,,,,,,,,,,,,,,,,,
2015Q1,103,1.7,,,,5,10,30,35,15,5,,,,,,,,,,
2015Q1,104,,,,,,,,,,,,,,,,,,,,
2015Q1,105,1.3,,,,5,15,50,30,0,,,,,,,,,,,
2015Q1,108,1.6879658788,,,.46,5.66,12.09,18.52,23.79,19.44,12.9,6.39,.75,,,,,,,,
2015Q1,110,.4,8.5165081225,7.8528981402,14.8481097437,18.7824839936,18.7824839935,14.8481097437,9.2788861593,4.5835730732,1.7896269492,.5522394987,.1346625452,.0304180372,,,,,,,
2015Q1,111,,,,,,,,,,,,,,,,,,,,
2015Q1,112,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2015Q1,113,,,,,,,,,,,,,,,,,,,,
2015Q1,114,1,,,5,5,40,45,5,,,,,,,,,,,,
2015Q1,115,1.3,5.5964343407,3.8824796252,7.2575254202,10.1108598622,12.5013710829,13.71824548,13.3601535069,11.5477165141,8.8583257451,6.0308201701,3.643912228,3.4921560247,,,,,,,
2016,4,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,6,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,2.2,,,,,,,,,,,,,,,,,,,
2016,15,1.8,,,,5,5,20,30,25,10,5,,,,,,,,,
2016,16,1.6,1,2,3,11,14,17,19,13,9,7,3,1,,,,,,,
2016,20,1.7,,,,,15,25,35,20,5,,,,,,,,,,
2016,22,1.6,,,,,10,25,40,20,5,,,,,,,,,,
2016,23,1.6,,2,5,9,16,21,23,16,7,1,,,,,,,,,
2016,24,1.6,,,6,8.5,12.5,18,21,16,10,5,3,,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,29,1.3,,,,,30,50,20,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,1.7,,,,,5,40,50,5,,,,,,,,,,,
2016,37,1.5,,,,2,14,32,42,10,,,,,,,,,,,
2016,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.7,,,,,10,30,40,20,,,,,,,,,,,
2016,41,1.5,,,,,,20,80,,,,,,,,,,,,
2016,42,,,,,,,,,,,,,,,,,,,,
2016,45,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,47,1.6,0,0,0,0,10,20,50,20,0,0,0,0,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,1.8,0,0,1,5,11,19,24,21,12,6,1,0,,,,,,,
2016,57,1.8,,,,,,,,,,,,,,,,,,,
2016,59,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,63,1.6,,,,5,15,30,45,5,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,72,1.9,,,,,,,,,,,,,,,,,,,
2016,80,2.1297,0,0,0,.7843137255,4.3137254902,10.9803921569,25.8823529412,27.8431372548,14.9019607843,11.7647058824,2.3529411765,1.1764705882,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,1.7,1,2,5,9,12,17,23,19,10,2,0,0,,,,,,,
2016,85,2.472501725,.5358601616,.873596752,1.8973398234,3.6320848764,6.1284170659,9.1143547803,11.9479053649,13.8053640165,14.0603222922,12.622173655,9.9876584044,15.3949228072,,,,,,,
2016,88,1.7,,,,5,12,20,26,20,12,5,,,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,90,1.4,,,,,,,,,,,,,,,,,,,
2016,91,1.7,0,0,0,2.5,10,30,45,10,2.5,0,0,0,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,1.8,,,,,,2.5,70,25,2.5,,,,,,,,,,
2016,94,1.8,.5,1,2.5,5,8,16,25,18,14,8,2,,,,,,,,
2016,95,1.634,0,0,0,0,5.4,32.1,41.1,15.2,4.1,2.1,0,0,,,,,,,
2016,96,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,
2016,98,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2016,99,1.6,,,,,,30,70,,,,,,,,,,,,
2016,101,,,,,,,25,50,25,,,,,,,,,,,
2016,102,1.4,,,,5,15,35,30,15,,,,,,,,,,,
2016,103,1.6,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,
2016,104,1.7,0,0,0,5,15,25,30,15,10,0,0,0,,,,,,,
2016,105,2.1,,,,0,10,20,25,30,15,,,,,,,,,,
2016,108,1.5720055152,,,1.04,7,13.6,20.2,23.94,18.05,11.36,4.68,.13,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2016,113,,,,,,,,,,,,,,,,,,,,
2016,114,1.5,,,5,5,10,10,55,10,5,,,,,,,,,,
2016,115,1.7,3.0927089937,2.5037253469,5.1082247253,7.8295167495,10.6504595239,12.8579606496,13.7767692305,13.1007046853,11.0563962157,8.281387821,5.5050520602,6.2370939983,,,,,,,
2016Q1,4,1.7,,,,5,10,25,24,21,10,5,,,,,,,,,
2016Q1,6,1.6,,,,,5,30,40,25,,,,,,,,,,,
2016Q1,7,,,,,,,,,,,,,,,,,,,,
2016Q1,14,1.9,,,,,,,,,,,,,,,,,,,
2016Q1,15,1.7,,,,5,10,20,30,25,10,,,,,,,,,,
2016Q1,16,1.6,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2016Q1,20,1.5,,,,5,12,23,35,20,5,,,,,,,,,,
2016Q1,22,1.5,,,,,10,35,45,10,,,,,,,,,,,
2016Q1,23,1.3,,2,4,10,20,23,20,15,5,1,,,,,,,,,
2016Q1,24,1.6349268272,,,4.5,10,12.5,15,20,15,14,5,4,,,,,,,,
2016Q1,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016Q1,29,1.3,,,,,30,50,20,,,,,,,,,,,,
2016Q1,30,,,,,,,,,,,,,,,,,,,,
2016Q1,32,,,,,,,,,,,,,,,,,,,,
2016Q1,35,,,,,,,,,,,,,,,,,,,,
2016Q1,36,1.5,,,,,10,50,35,5,,,,,,,,,,,
2016Q1,37,1.4,,,,1,20,46,31,2,,,,,,,,,,,
2016Q1,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2016Q1,39,1.4,,,,,15,45,35,5,,,,,,,,,,,
2016Q1,41,,,,,,,,,,,,,,,,,,,,
2016Q1,42,,,,,,,,,,,,,,,,,,,,
2016Q1,45,,,,,,,,,,,,,,,,,,,,
2016Q1,47,1.3,,,,,,,,,,,,,,,,,,,
2016Q1,48,,,,,,,,,,,,,,,,,,,,
2016Q1,52,1.7,0,0,2,5,13,19,23,19,13,5,1,0,,,,,,,
2016Q1,57,1.8,,,,,,,,,,,,,,,,,,,
2016Q1,59,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2016Q1,63,1.6,,,,5,15,30,45,5,,,,,,,,,,,
2016Q1,67,,,,,,,,,,,,,,,,,,,,
2016Q1,68,2.1,,,,,1,9,25,50,15,,,,,,,,,,
2016Q1,70,,,,,,,,,,,,,,,,,,,,
2016Q1,72,1.6,,,,,,,,,,,,,,,,,,,
2016Q1,80,,,,,,,,,,,,,,,,,,,,
2016Q1,82,,,,,,,,,,,,,,,,,,,,
2016Q1,84,,,,,,,,,,,,,,,,,,,,
2016Q1,85,2.0785856135,.2854986421,.7069120806,1.9160383983,4.3110074926,8.0520754098,12.4855049625,16.0725255172,17.1770265124,15.2405034963,11.2262627465,6.8651220685,5.6615226734,,,,,,,
2016Q1,88,1.6,,,,5,12,20,26,20,12,5,,,,,,,,,
2016Q1,89,1.8,,,2.5,5,10,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2016Q1,90,1.1,,,,,,,,,,,,,,,,,,,
2016Q1,91,1.6,0,0,0,2.5,10,35,40,12.5,0,0,0,0,,,,,,,
2016Q1,92,,,,,,,,,,,,,,,,,,,,
2016Q1,93,,,,,,,,,,,,,,,,,,,,
2016Q1,94,1.8,.5,1,2,5,8,15,28,20,12,6,2.5,,,,,,,,
2016Q1,95,1.585,0,0,0,3,14,22,31,24,6,0,0,0,,,,,,,
2016Q1,96,1.7,,,,2.5,5,25,35,25,7.5,,,,,,,,,,
2016Q1,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2016Q1,99,1.6,,,,,,,,,,,,,,,,,,,
2016Q1,101,,,,,,10,30,50,10,,,,,,,,,,,
2016Q1,102,,,,,,,,,,,,,,,,,,,,
2016Q1,103,,,,,,,,,,,,,,,,,,,,
2016Q1,104,,,,,,,,,,,,,,,,,,,,
2016Q1,105,1.7,,,,0,15,25,45,15,0,0,,,,,,,,,
2016Q1,108,1.5906820562,,,.83,6.67,13.35,20.02,24.14,18.36,11.61,4.86,.16,,,,,,,,
2016Q1,110,,,,,,,,,,,,,,,,,,,,
2016Q1,111,,,,,,,,,,,,,,,,,,,,
2016Q1,112,2,,,,,10,15,30,30,10,5,,,,,,,,,
2016Q1,113,,,,,,,,,,,,,,,,,,,,
2016Q1,114,1.5,,,5,5,10,10,55,10,5,,,,,,,,,,
2016Q1,115,1.7,3.0927089937,2.5037253469,5.1082247253,7.8295167495,10.6504595239,12.8579606496,13.7767692305,13.1007046853,11.0563962157,8.281387821,5.5050520602,6.2370939983,,,,,,,
2019,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,6,1.8,,,,,,25,50,25,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,2,,,,,,,,,,,,,,,,,,,
2019,15,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,2,,,,5,10,15,22,28,15,5,,,,,,,,,
2019,22,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2019,23,1.7,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2019,24,1.6,,,5,6,16,16,19,16,15,4,3,,,,,,,,
2019,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2019,29,1.6,,,,,10,20,50,20,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,2,,,,,10,20,20,30,10,10,,,,,,,,,
2019,37,1.8,,,,1,5,30,43,20,1,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.5,,,,5,10,33,37,15,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,45,1.8,,,,,,5,75,20,,,,,,,,,,,
2019,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2019,48,1.5,,,,,,50,50,,,,,,,,,,,,
2019,52,.9,0,1,9,15,20,19,15,10,6,4,1,0,,,,,,,
2019,57,2,,,,,,,,,,,,,,,,,,,
2019,59,1.5,,,,,10,40,40,10,,,,,,,,,,,
2019,63,1.5,,,,,20,35,40,5,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2019,72,1.9,,,,,,,,,,,,,,,,,,,
2019,80,2.4292,0,.7843137255,2.7450980392,3.5294117647,6.2745098039,10.9803921569,16.862745098,17.6470588236,14.1176470588,9.8039215686,10.5882352941,6.6666666667,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.8,1,1,1,2,7,17,24,23,18,3,2,1,,,,,,,
2019,85,1.6286401897,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2019,88,1.8,,,2.5,7.5,12.5,16.25,22.5,16.25,12.5,7.5,2.5,,,,,,,,
2019,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2019,90,1.5,,,,,,,,,,,,,,,,,,,
2019,91,1.8,0,0,2.5,5,15,30,37.5,7.5,2.5,0,0,0,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,2.5,5,25,60,7.5,,,,,,,,,,
2019,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2019,95,1.76,0,0,0,0,6,11,51,29,3,0,0,0,,,,,,,
2019,96,1.8,,,,,,,,,,,,,,,,,,,
2019,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2019,99,1.6,,,,,,30,70,,,,,,,,,,,,
2019,101,,,,,,10,30,50,10,,,,,,,,,,,
2019,102,1.6,,,,,5,30,45,20,,,,,,,,,,,
2019,103,1.6,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,
2019,104,1.8,0,0,0,5,15,15,30,20,10,5,0,0,,,,,,,
2019,105,2.4,,,,0,5,10,25,35,20,5,,,,,,,,,
2019,108,1.8493886331,,,.01,3.6,10.03,16.45,22.82,21.52,15,8.48,2.09,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2019,113,.8,,,9,25,31,25,10,,,,,,,,,,,,
2019,114,1.4,,,5,5,10,55,10,10,5,,,,,,,,,,
2019,115,1.7,3.0927089937,2.5037253469,5.1082247253,7.8295167495,10.6504595239,12.8579606496,13.7767692305,13.1007046853,11.0563962157,8.281387821,5.5050520602,6.2370939983,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2014,4,11.6,,,,,,,,,,5,15,35,30,15,,,,,
2014,6,11.6,,,,,,,,,,,20,70,10,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,14,11.7,,,,,,,,,,,,,,,,,,,
2014,15,11.5,,,,,,,,,,,40,60,,,,,,,
2014,16,11.5,0,0,0,0,0,0,3,5,9,11,19,23,14,7,4,3,2,0,0
2014,20,11.8,,,,,,,,,,,10,70,20,,,,,,
2014,22,11.6,,,,,,,,,,,35,65,,,,,,,
2014,23,11.6,,,,,,,,,,,25,50,25,,,,,,
2014,24,11.7,,,,,,,,,10,13,16,25,16,11,9,,,,
2014,26,,,,,,,,,,,,5,95,0,0,,,,,
2014,29,11.8,,,,,,,,,,,30,40,30,,,,,,
2014,30,11.9,,,,,,,,,,,,,,,,,,,
2014,32,11.7,,,,,,,,,1,7,23,35,25,8,1,,,,
2014,35,11.6,,,,,,,,,,,20,80,,,,,,,
2014,36,11.5,,,,,,,,,,10,20,40,20,10,,,,,
2014,37,11.6,,,,,,,,,,,10,82,8,,,,,,
2014,38,11.6,,,,,,,,,,,20,60,20,,,,,,
2014,39,11.6,,,,,,,,,,10,30,45,15,,,,,,
2014,41,11.7,,,,,,,,,,,10,80,10,,,,,,
2014,42,12.6,,,,,,,,,,,,,10,80,10,,,,
2014,45,,,,,,,,,,,,,,,,,,,,
2014,47,11.6,0,0,0,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0
2014,48,11.6,,,,,,,,,,,,,,,,,,,
2014,52,11.7,0,0,0,0,0,0,1,1,3,10,22,28,20,10,3,1,1,0,0
2014,57,11.5,,,,,,,,,,,,,,,,,,,
2014,59,11.7,,,,,,,,,,,10,80,10,,,,,,
2014,63,11.5,,,,,,,,,,,40,60,,,,,,,
2014,67,,.01,.01,.01,.01,.1,.5,1,1,5,8,10,20,20.86,12,10,8,2,1,.5
2014,68,11.7,,0,0,0,0,0,0,0,0,0,25,50,25,0,0,0,0,0,
2014,70,11.7,,,,,,,,,,,35,65,,,,,,,
2014,72,11.5,,,,,,,,,,,,,,,,,,,
2014,80,10.3312,0,0,0,0,0,0,0,10.1167315175,67.3151750972,21.0116731518,1.5564202335,0,0,0,0,0,0,0,0
2014,82,11.7,,,,,,,,,,,,,,,,,,,
2014,84,11.6,0,0,0,0,0,0,0,0,0,0,20,80,0,0,0,0,0,0,0
2014,85,11.691270936,0,0,0,.0000000131,.0000020489,.0001622092,.0065412607,.1348744586,1.4278222073,7.7926496051,22.005751487,32.2357480073,24.5205846275,9.6782648495,1.9775428703,.2084501022,.011288994,.0003128096,.0000044495
2014,88,11.8,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2014,89,11.585,,,,,,,,2.5,7.5,15,22.5,22.5,12.5,10,5,2.5,,,
2014,90,11.7,0,0,0,0,0,0,0,0,10,10,20,40,10,10,,,,,
2014,91,11.7,0,0,0,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,11.5,,,,,,,,,,5,37.5,52.5,5,,,,,,
2014,94,11.6,,,,,,,,,2,6,30.5,35.5,18,5,2.5,.5,,,
2014,95,11.78,0,0,0,0,0,0,0,0,2,8.6,18.1,30,25.3,16,0,0,0,0,0
2014,96,11.6,,,,,,,,,,5,25,40,20,10,,,,,
2014,98,11.7,,,,,,,,,,5,15,35,30,15,,,,,
2014,99,11.6,,,,,,,,,,,10,90,,,,,,,
2014,101,,,,,,,,,,,10,30,50,10,,,,,,
2014,102,11.7,,,,,,,,,,,35,40,15,10,,,,,
2014,103,11.6,,,,,,,,,,,12.5,80,7.5,,,,,,
2014,104,11.7,0,0,0,0,0,0,0,0,0,5,20,45,25,5,0,0,0,0,0
2014,105,11.7,,,,,,,,0,,,15,80,5,0,,,,,
2014,108,11.673639615,,,,,,,,,.87,10.55,22.53,32,23.02,10.38,.65,,,,
2014,110,11.5,0,0,0,0,0,0,0,.0000026061,.0091004844,2.0511209585,34.623399571,54.6403389515,8.5661790363,.1097632235,.0000951636,.0000000051,0,0,0
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,12.1,,,,,,,,,,5,10,20,30,20,10,5,,,
2014,113,11.4,,,,,,,,,,20,35,30,15,,,,,,
2014,114,11.7,,,,,,,,,,,8,90,2,,,,,,
2014,115,11.7,.0017921308,.0050208938,.0247890515,.094744784,.309813112,.8667790727,2.0748877618,4.2498150866,7.4480822359,11.1692925568,14.3324133128,15.7372541488,14.7861769147,11.8877388937,8.1781665266,4.8141622307,2.4248574607,1.0450643924,.5491494338
2015,4,11.3,,,,,,,,,10,15,20,25,15,10,5,,,,
2015,6,11.2,,,,,,,,,,15,60,20,5,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,11.3,,,,,,,,,,,,,,,,,,,
2015,15,11.2,,,,,,,,,10,20,40,20,10,,,,,,
2015,16,11.1,0,0,0,0,0,2,3,6,12,17,19,16,11,6,3,2,2,1,0
2015,20,11.4,,,,,,,,,,15,40,35,10,,,,,,
2015,22,11.3,,,,,,,,,5,25,40,25,5,,,,,,
2015,23,11.2,,,,,,,1,2,15,20,25,19,15,2,1,,,,
2015,24,11.45,,,,,,,1,5.5,8,15,18,22.5,15,11,4,,,,
2015,26,,,,,,,,,,,5,35,45,15,,,,,,
2015,29,11.8,,,,,,,,,,,30,40,30,,,,,,
2015,30,11.7,,,,,,,,,,,,,,,,,,,
2015,32,11.2,,,,,,,,4,14,22,23,23,11,3,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,11.3,,,,,,,,,10,10,40,30,10,,,,,,
2015,37,11,,,,,,,,,,14,50,30,6,,,,,,
2015,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2015,39,11.2,,,,,,,,,5,25,45,20,5,,,,,,
2015,41,11.3,,,,,,,,,,20,70,10,,,,,,,
2015,42,12.5,,,,,,,,,,,,,15,75,10,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,11.4,0,0,0,0,0,0,0,0,0,25,50,25,0,0,0,0,0,0,0
2015,48,11.3,,,,,,,,,,,,,,,,,,,
2015,52,11.2,0,0,0,0,0,0,1,4,10,19,22,20,13,7,3,1,0,0,0
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,59,11.2,,,,,,,,,5,15,60,15,5,,,,,,
2015,63,11.1,,,,,,,,,5,30,40,20,5,,,,,,
2015,67,,.0099960016,.0099960016,.0099960016,.0099960016,.099960016,.49980008,.9996001599,.9996001599,4.9980007997,7.9968012795,9.9960015994,23.8904438224,16.9932027189,11.9952019192,9.9960015994,7.9968012795,1.9992003199,.9996001599,.49980008
2015,68,11.5,,0,0,0,0,0,0,0,0,3,42,45,10,0,0,0,0,0,
2015,70,11.5,,,,,,,,,,5,40,55,,,,,,,
2015,72,10.9,,,,,,,,,,,,,,,,,,,
2015,80,9.7609,0,0,0,0,1.5564202335,5.4474708171,18.2879377432,39.6887159532,24.1245136187,10.1167315175,.3891050584,.3891050584,0,0,0,0,0,0,0
2015,82,11.4,,,,,,,,,,,,,,,,,,,
2015,84,11.3,0,0,0,0,0,0,0,0,0,15,35,29,19,2,0,0,0,0,0
2015,85,11.3858883455,.0002912748,.0019791792,.0122597467,.0619547848,.2554506807,.8594418983,2.359595157,5.286881135,9.6677850741,14.4290730489,17.5770681293,17.4766121112,14.1830842831,9.3946398656,5.0789355462,2.2409358917,.8069111302,.2371000697,.0700009932
2015,88,11.7,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2015,89,11.095,,,,,,2.5,2.5,7.5,12.5,17.5,22.5,12.5,10,7.5,2.5,2.5,,,
2015,90,11.3,,,,,,,,10,10,20,40,10,10,,,,,,
2015,91,11.4,0,0,0,0,0,0,0,0,0,2.5,40,35,20,2.5,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,,40,55,5,,,,,,,
2015,94,11.1,,,,,,,3,8,12,20,25,12,10,6,3,1,,,
2015,95,11.562,0,0,0,0,0,0,0,2,5.5,10.3,21.1,32,19.6,9.5,0,0,0,0,0
2015,96,11.1,,,,,,,,,10,25,35,20,7.5,2.5,,,,,
2015,98,11.2,,,,,,,,,10,20,30,20,15,5,,,,,
2015,99,11.3,,,,,,,,,,20,80,,,,,,,,
2015,101,,,,,,,,,,,20,50,30,,,,,,,
2015,102,11.5,,,,,,,,,,10,35,40,13,2,,,,,
2015,103,11.1,,,,,,,,,2.5,27.5,40,25,5,,,,,,
2015,104,11.4,0,0,0,0,0,0,0,0,5,15,35,30,15,0,0,0,0,0,0
2015,105,11.3,,,,,,,,0,,20,65,15,0,0,,,,,
2015,108,11.5991505889,,,,,,,,,2.06,12.56,23.99,31.15,20.97,8.92,.35,,,,
2015,110,11.3,.0000045724,.0000439099,.0006602319,.0069894873,.0546247261,.3152725957,1.3442586619,4.2355500351,9.8645465462,16.9851655106,21.6244122627,20.3575881913,14.1712901198,7.2938246225,2.7752098598,.780432698,.1621643513,.0248896032,.0030720143
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.8,,,,,,,,,,5,10,30,25,20,10,,,,
2015,113,11.6,,,,,,,,5,10,15,25,30,15,,,,,,
2015,114,11.7,,,,,,,,,5,5,10,75,5,,,,,,
2015,115,11.5,.0035365718,.0092771447,.0431826417,.1550609126,.4763769689,1.2521861376,2.8162388171,5.419552704,8.924004198,12.5737664336,15.159509045,15.6394565486,13.8062392599,10.4290459419,6.7410143925,3.728303968,1.7643899642,.7144385698,.3444197799
2015May,4,11.3,,,,,,,,,5,10,20,25,25,10,5,,,,
2015May,6,11.2,,,,,,,,,,15,60,25,,,,,,,
2015May,7,,,,,,,,,,,,,,,,,,,,
2015May,14,11.6,,,,,,,,,,,,,,,,,,,
2015May,15,11.4,,,,,,,,,10,20,30,20,10,5,5,,,,
2015May,16,11.1,0,0,0,0,0,0,1,2,8,14,21,18,14,10,7,3,2,0,0
2015May,20,11.5,,,,,,,,,,,35,50,15,,,,,,
2015May,22,11.3,,,,,,,,,10,25,40,20,5,,,,,,
2015May,23,11.2,,,,,,,,,2,18,30,25,15,8,2,,,,
2015May,24,11.5,,,,,,,,8,10,12,15,20,15,12,5,3,,,
2015May,26,,,,,,,,,,,,20,55,25,,,,,,
2015May,29,11.8,,,,,,,,,,,30,40,30,,,,,,
2015May,30,,,,,,,,,,,,,,,,,,,,
2015May,32,,,,,,,,,,,,,,,,,,,,
2015May,35,,,,,,,,,,,,,,,,,,,,
2015May,36,11.4,,,,,,,,,5,10,45,30,10,,,,,,
2015May,37,11.1,,,,,,,,,,26,50,24,,,,,,,
2015May,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2015May,39,11.3,,,,,,,,,5,25,40,25,5,,,,,,
2015May,41,,,,,,,,,,,,,,,,,,,,
2015May,42,12.4,,,,,,,,,,,5,10,70,15,,,,,
2015May,45,,,,,,,,,,,,,,,,,,,,
2015May,47,11.5,,,,,,,,,,,,,,,,,,,
2015May,48,11.4,,,,,,,,,,,,,,,,,,,
2015May,52,11.3,0,0,0,0,0,0,1,3,8,19,27,23,12,4,2,1,0,0,0
2015May,57,10.8,,,,,,,,,,,,,,,,,,,
2015May,59,11.3,,,,,,,,,,20,60,20,,,,,,,
2015May,63,11.2,,,,,,,,,5,30,40,20,5,,,,,,
2015May,67,,,,,,,,,,,,,,,,,,,,
2015May,68,11.5,,0,0,0,0,0,0,0,0,2,43,45,10,0,0,0,0,0,
2015May,70,,,,,,,,,,,,,,,,,,,,
2015May,72,11,,,,,,,,,,,,,,,,,,,
2015May,80,,,,,,,,,,,,,,,,,,,,
2015May,82,,,,,,,,,,,,,,,,,,,,
2015May,84,,,,,,,,,,,,,,,,,,,,
2015May,85,11.4236410462,.0000061816,.0000897898,.0010446956,.0092593675,.0625341539,.3218899156,1.2631437852,3.7795790584,8.6249235002,15.0123208129,19.9325308934,20.1892681084,15.5999498461,9.1949791504,4.1339362595,1.4174388981,.3705936404,.0738679304,.0126440126
2015May,88,11.7,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2015May,89,11.2,,,,,,,2.5,7.5,10,17.5,25,17.5,10,5,2.5,2.5,,,
2015May,90,,,,,,,,,,,,,,,,,,,,
2015May,91,11.5,0,0,0,0,0,0,0,0,0,2.5,40,45,10,2.5,0,0,0,0,0
2015May,92,,,,,,,,,,,,,,,,,,,,
2015May,93,,,,,,,,,,,,,,,,,,,,
2015May,94,11.2,,,,,,1,3,5,12,20,22,16,8,6.5,4,2,.5,,
2015May,95,11.487,0,0,0,0,0,0,0,0,6.1,10.6,36.5,24.1,15,4.7,3,0,0,0,0
2015May,96,11.2,,,,,,,,5,10,20,35,25,5,,,,,,
2015May,98,11,,,,,,,,,,15,15,25,20,15,10,,,,
2015May,99,,,,,,,,,,,,,,,,,,,,
2015May,101,,,,,,,,,,20,50,30,,,,,,,,
2015May,102,,,,,,,,,,,,,,,,,,,,
2015May,103,11.2,,,,,,,,,,20,45,30,5,,,,,,
2015May,104,,,,,,,,,,,,,,,,,,,,
2015May,105,11.4,,,,,,,,0,,5,45,35,15,0,,,,,
2015May,108,11.4798146575,,,,,,,,,3.89,15.28,26.85,30.02,18.09,5.87,,,,,
2015May,110,11.3,0,0,.0000000008,.0000002046,.000026294,.0016326193,.0491925108,.722839515,5.2067409126,18.4745521032,32.4099045261,28.162580521,12.1158623745,2.5737651226,.2688221607,.0137354361,.0003415605,.0000041142,.000000024
2015May,111,,,,,,,,,,,,,,,,,,,,
2015May,112,12,,,,,,,,,,5,10,25,30,20,10,,,,
2015May,113,,,,,,,,,,,,,,,,,,,,
2015May,114,11.7,,,,,,,,,5,5,10,75,5,,,,,,
2015May,115,,,,,,,,,,,,,,,,,,,,
2016,4,11,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,
2016,6,10.8,,,,,,,,,15,65,20,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,10.8,,,,,,,,,,,,,,,,,,,
2016,15,10.75,,,,,,,,5,25,40,15,5,5,5,,,,,
2016,16,10.8,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,11,,,,,,,,,10,30,40,15,5,,,,,,
2016,22,10.5,,,,,,,,5,25,40,25,5,,,,,,,
2016,23,10.8,,,,,,,1,5,15,22,20,18,13,5,1,,,,
2016,24,11.2188988535,,,,,,,3,6,12.5,17.5,25,15,10,6,5,,,,
2016,26,,,,,,,,,,,10,45,35,10,,,,,,
2016,29,11.6,,,,,,,,,,30,50,20,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,11.1,,,,,,,,,10,20,40,30,,,,,,,
2016,37,10.4,,,,,,,,5,38,34,15,8,,,,,,,
2016,38,11,,,,,,,,,,20,60,20,,,,,,,
2016,39,10.3,,,,,,,,15,35,25,20,5,,,,,,,
2016,41,10.7,,,,,,,,,20,80,,,,,,,,,
2016,42,12.2,,,,,,,,,,,,20,70,10,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,10.5,0,0,0,0,0,0,0,10,30,50,10,0,0,0,0,0,0,0,0
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,10.7,0,0,0,0,1,2,5,12,18,23,18,12,5,2,1,1,0,0,0
2016,57,10.5,,,,,,,,,,,,,,,,,,,
2016,59,10.5,,,,,,,5,10,35,35,10,5,,,,,,,
2016,63,10.8,,,,,,,,5,10,35,30,15,5,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,,,,,,,,,,,,,,,,,
2016,72,10.6,,,,,,,,,,,,,,,,,,,
2016,80,9.0427,0,0,1.9455252918,3.8910505837,14.7859922179,21.0116731518,26.4591439688,18.6770428016,10.8949416342,1.9455252918,.3891050584,0,0,0,0,0,0,0,0
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,10.9,0,0,0,0,0,0,0,2,15,23,22,17,13,7,1,0,0,0,0
2016,85,10.6792954288,.1119166152,.2353055709,.6109046132,1.3979231355,2.8194717271,5.0122394667,7.8537973911,10.8471263494,13.2050249913,14.1695072567,13.4017585194,11.172746144,8.2100881053,5.3176917241,3.0358670187,1.5276451456,.6775438748,.264863299,.1285790522
2016,88,11.5,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2016,89,10.5,,,,2.5,2.5,5,10,12.5,15,17.5,12.5,10,7.5,2.5,2.5,,,,
2016,90,11.15,,,,,,,,,,,,,,,,,,,
2016,91,11.1,0,0,0,0,0,0,0,0,5,25,45,20,5,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,5,32.5,55,7.5,,,,,,,,,
2016,94,9.8,,,,3,7,13,19,25,11,7,5,4,3,2,1,,,,
2016,95,11.298,0,0,0,0,0,0,0,5.5,7.5,10.3,36.7,25,10.3,3,1.7,0,0,0,0
2016,96,10.8,,,,,,,,10,20,30,25,10,5,,,,,,
2016,98,10.6,,,,,,,,5,25,35,15,15,5,,,,,,
2016,99,10.8,,,,,,,,,30,70,,,,,,,,,
2016,101,,,,,,,,,,20,50,30,,,,,,,,
2016,102,11.2,,,,,,,,,5,25,37,25,8,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,104,11,0,0,0,0,0,0,0,5,10,25,30,20,10,0,0,0,0,0,0
2016,105,10.6,,,,,,,,0,15,60,20,5,0,0,,,,,
2016,108,11.5103217911,,,,,,,,,3.87,14.69,25.66,29.77,18.75,7.18,.08,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,11.5,,,,,,,,,5,10,20,30,20,10,5,,,,
2016,113,,,,,,,,,,,,,,,,,,,,
2016,114,11.6,,,,,,,,,5,10,10,70,5,,,,,,
2016,115,,,,,,,,,,,,,,,,,,,,
2016May,4,11,,,,,,,,,5,20,30,20,15,8,2,,,,
2016May,6,10.8,,,,,,,,,10,60,30,,,,,,,,
2016May,7,,,,,,,,,,,,,,,,,,,,
2016May,14,11,,,,,,,,,,,,,,,,,,,
2016May,15,11.3,,,,,,,,,10,20,30,20,10,5,5,,,,
2016May,16,10.8,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016May,20,11.1,,,,,,,,,10,25,35,20,10,,,,,,
2016May,22,10.7,,,,,,,5,10,20,35,20,10,,,,,,,
2016May,23,10.8,,,,,,,1,3,15,22,20,18,10,5,5,1,,,
2016May,24,11.2,,,,,,3,5,7,10,14,20,15,12.5,7,4,2.5,,,
2016May,26,,,,,,,,,,,10,40,40,10,,,,,,
2016May,29,11.6,,,,,,,,,,30,50,20,,,,,,,
2016May,30,,,,,,,,,,,,,,,,,,,,
2016May,32,,,,,,,,,,,,,,,,,,,,
2016May,35,,,,,,,,,,,,,,,,,,,,
2016May,36,11.2,,,,,,,,,10,20,50,20,,,,,,,
2016May,37,10.5,,,,,,,,1,30,41,28,,,,,,,,
2016May,38,11.1,,,,,,,,,,20,60,20,,,,,,,
2016May,39,10.5,,,,,,,,5,30,30,20,15,,,,,,,
2016May,41,,,,,,,,,,,,,,,,,,,,
2016May,42,12.2,,,,,,,,,,,5,10,70,15,,,,,
2016May,45,,,,,,,,,,,,,,,,,,,,
2016May,47,11,,,,,,,,,,,,,,,,,,,
2016May,48,,,,,,,,,,,,,,,,,,,,
2016May,52,10.7,0,0,0,0,1,2,5,12,18,21,18,12,5,3,2,1,0,0,0
2016May,57,10,,,,,,,,,,,,,,,,,,,
2016May,59,10.6,,,,,,,,10,40,40,10,,,,,,,,
2016May,63,10.6,,,,,,,,5,15,30,30,15,5,,,,,,
2016May,67,,,,,,,,,,,,,,,,,,,,
2016May,68,,,,,,,,,,,,,,,,,,,,
2016May,70,,,,,,,,,,,,,,,,,,,,
2016May,72,10.4,,,,,,,,,,,,,,,,,,,
2016May,80,,,,,,,,,,,,,,,,,,,,
2016May,82,,,,,,,,,,,,,,,,,,,,
2016May,84,,,,,,,,,,,,,,,,,,,,
2016May,85,10.7369156749,.0081222097,.0343058779,.1431640587,.4958818981,1.4256996556,3.4025685659,6.7411610489,11.0873440139,15.1390009888,17.161344454,16.1507555524,12.6188665454,8.1851725918,4.4076281486,1.9703213312,.7311484648,.225210266,.0575783513,.014725977
2016May,88,11.6,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2016May,89,10.5,,,,,2.5,5,10,12.5,17.5,17.5,15,10,5,2.5,2.5,,,,
2016May,90,,,,,,,,,,,,,,,,,,,,
2016May,91,11.2,0,0,0,0,0,0,0,0,2.5,25,50,20,2.5,0,0,0,0,0,0
2016May,92,,,,,,,,,,,,,,,,,,,,
2016May,93,,,,,,,,,,,,,,,,,,,,
2016May,94,9.9,,,2,3,6,8,17,20,14,10,8,6,3,2,1,,,,
2016May,95,11.3205,0,0,0,0,0,0,0,1.5,9,12.4,33.1,30.5,12,1.5,0,0,0,0,0
2016May,96,10.8,,,,,,,,10,20,30,25,10,5,,,,,,
2016May,98,10.8,,,,,,,,5,25,30,25,10,5,,,,,,
2016May,99,,,,,,,,,,,,,,,,,,,,
2016May,101,,,,,,,,,,20,50,30,,,,,,,,
2016May,102,,,,,,,,,,,,,,,,,,,,
2016May,103,,,,,,,,,,,,,,,,,,,,
2016May,104,,,,,,,,,,,,,,,,,,,,
2016May,105,10.8,,,,,,,,0,10,55,25,10,0,,,,,,
2016May,108,11.3795408113,,,,,,,,.02,6.31,17.58,28.82,27.58,15.69,4,,,,,
2016May,110,,,,,,,,,,,,,,,,,,,,
2016May,111,,,,,,,,,,,,,,,,,,,,
2016May,112,11.6,,,,,,,,,5,10,20,30,20,10,5,,,,
2016May,113,,,,,,,,,,,,,,,,,,,,
2016May,114,11.6,,,,,,,,,5,10,10,70,5,,,,,,
2016May,115,,,,,,,,,,,,,,,,,,,,
2019,4,9.5,,,.5,2,5,15,25,30,15,5,2,.5,,,,,,,
2019,6,9.5,,,,,,10,20,40,20,10,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,10,,,,,,,,,,,,,,,,,,,
2019,15,9.7,,,,5,5,10,15,25,20,10,10,,,,,,,,
2019,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2019,20,10.2,,,,,,,10,20,25,18,13,9,5,,,,,,
2019,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2019,23,8,4,8,10,14,16,12,8,7,6,5,4,3,2,1,,,,,
2019,24,10.3,,,,2,4.5,7.5,10,15,19,15,11,7.5,5,3.5,,,,,
2019,26,,,,,,,,10,25,35,15,10,5,,,,,,,
2019,29,11.2,,,,,,,,,20,30,40,10,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,10.5,,,,,,,,5,25,40,15,10,5,,,,,,
2019,37,8.4,,,1,7,25,23,18,15,8,2,1,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,9.3,,,,,10,15,30,20,15,10,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,11.2,,,,,,,,,,15,60,20,5,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2019,48,,,,,,,,,,,,,,,,,,,,
2019,52,10,0,0,1,2,5,9,13,16,18,14,10,6,3,2,1,0,0,0,0
2019,57,8.5,,,,,,,,,,,,,,,,,,,
2019,59,8.5,,2,5,10,25,25,15,10,5,2,1,,,,,,,,
2019,63,9,,,,5,10,15,30,15,10,10,5,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,8.9,,,,,10,60,30,,,,,,,,,,,,
2019,72,8,,,,,,,,,,,,,,,,,,,
2019,80,8.1919,5.0583657588,7.0038910506,14.7859922179,14.3968871595,21.7898832686,13.2295719844,12.0622568093,5.4474708171,4.6692607004,.7782101167,.7782101167,0,0,0,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,10.4,0,0,0,0,1,1,8,16,20,19,17,10,6,1,1,0,0,0,0
2019,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858066,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2019,88,9.7,,,,,5,11,20,28,20,11,5,,,,,,,,
2019,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2019,90,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,9,,,,,12.5,25,50,10,2.5,,,,,,,,,,
2019,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2019,95,9.8525,0,0,0,0,0,0,25.8,39.3,18.8,10.8,5.3,0,0,0,0,0,0,0,0
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,9.3,,,,,2.5,12.5,20,25,17.5,10,7.5,5,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,,,,,,,,20,50,30,,,,,,,,,,
2019,102,9.9,,,,,,5,15,37,30,13,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,104,9.2,0,0,0,5,15,20,25,20,10,5,0,0,0,0,0,0,0,0,0
2019,105,9.5,,,,,,,15,40,30,10,5,0,,,,,,,
2019,108,9.9256490952,,,,,,5.2,16.49,27.79,28.66,16.84,5.02,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2019,113,9,,,,,5,15,25,20,15,10,10,,,,,,,,
2019,114,10.1,,,,,,,5,10,55,15,10,5,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2014,4,,,,1.1,,,,,,,,,,,,,,,,
2014,6,,,,1.5,,,,,,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,
2014,16,,,,1,,,,,,,,,,,,,,,,
2014,20,,,,1.6,,,,,,,,,,,,,,,,
2014,22,,,,.8,,,,,,,,,,,,,,,,
2014,23,,,,.8,,,,,,,,,,,,,,,,
2014,24,,,,1.2,,,,,,,,,,,,,,,,
2014,26,,,,,,,,,,,,,,,,,,,,
2014,29,,,,2.5,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,32,,,,1.8,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,,,,1.3,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,
2014,38,,,,1.3,,,,,,,,,,,,,,,,
2014,39,,,,1.6,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,42,,,,,,,,,,,,,,,,,,,,
2014,45,,,,,,,,,,,,,,,,,,,,
2014,47,,,,1.6,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,52,,,,2.5,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,59,,,,1.6,,,,,,,,,,,,,,,,
2014,63,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,,,,1.3,,,,,,,,,,,,,,,,
2014,72,,,,1.3,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,
2014,82,,,,,,,,,,,,,,,,,,,,
2014,84,,,,1.4,,,,,,,,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,,,,1.55,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,
2014,90,,,,,,,,,,,,,,,,,,,,
2014,91,,,,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,,,,.8,,,,,,,,,,,,,,,,
2014,94,,,,1.7,,,,,,,,,,,,,,,,
2014,95,,,,1.4,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,,,,1.25,,,,,,,,,,,,,,,,
2014,99,,,,1.5,,,,,,,,,,,,,,,,
2014,101,,,,1.2,,,,,,,,,,,,,,,,
2014,102,,,,1.5,,,,,,,,,,,,,,,,
2014,103,,,,1.4,,,,,,,,,,,,,,,,
2014,104,,,,,,,,,,,,,,,,,,,,
2014,105,,,,.9,,,,,,,,,,,,,,,,
2014,108,,,,1.4,,,,,,,,,,,,,,,,
2014,110,,,,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,,,,1.5,,,,,,,,,,,,,,,,
2014,113,,,,,,,,,,,,,,,,,,,,
2014,114,,,,1.2,,,,,,,,,,,,,,,,
2014,115,,,,.5,,,,,,,,,,,,,,,,
2014Q3,4,104,.25,1.36,,,,,,,,,,,,,,,,,
2014Q3,6,108,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,7,111.77,.25,1.3592,,,,,,,,,,,,,,,,,
2014Q3,14,,,,,,,,,,,,,,,,,,,,
2014Q3,15,,,,,,,,,,,,,,,,,,,,
2014Q3,16,109.5,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,20,108,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,22,110,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,23,105,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,24,111,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,26,110,.15,1.34,,,,,,,,,,,,,,,,,
2014Q3,29,108,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,30,110,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,32,109.5,.15,1.37,,,,,,,,,,,,,,,,,
2014Q3,35,,.25,1.37,,,,,,,,,,,,,,,,,
2014Q3,36,110,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,37,109,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,38,108,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,39,107.1835796044,.15,1.3481666667,,,,,,,,,,,,,,,,,
2014Q3,41,,,,,,,,,,,,,,,,,,,,
2014Q3,42,106,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,45,,,,,,,,,,,,,,,,,,,,
2014Q3,47,111,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,48,103,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,52,109.15,.15,1.32,,,,,,,,,,,,,,,,,
2014Q3,57,106,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,59,110,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,63,105,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,67,,,,,,,,,,,,,,,,,,,,
2014Q3,68,108,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,70,107,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,72,107.5,.15,1.354,,,,,,,,,,,,,,,,,
2014Q3,80,107.7,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,82,,.15,1.3,,,,,,,,,,,,,,,,,
2014Q3,84,114,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,85,108.89,.15,1.34,,,,,,,,,,,,,,,,,
2014Q3,88,102,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,89,107.676666666667,.15,1.33983,,,,,,,,,,,,,,,,,
2014Q3,90,107,0,1.338,,,,,,,,,,,,,,,,,
2014Q3,91,,.15,1.33,,,,,,,,,,,,,,,,,
2014Q3,92,,,,,,,,,,,,,,,,,,,,
2014Q3,93,110,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,94,112,.15,1.37,,,,,,,,,,,,,,,,,
2014Q3,95,107.2,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,96,,.15,1.34,,,,,,,,,,,,,,,,,
2014Q3,98,110,.15,1.36,,,,,,,,,,,,,,,,,
2014Q3,99,108,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,101,110,.1,1.35,,,,,,,,,,,,,,,,,
2014Q3,102,110,.15,1.34,,,,,,,,,,,,,,,,,
2014Q3,103,110,.15,1.32,,,,,,,,,,,,,,,,,
2014Q3,104,107,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,105,107,.15,1.34,,,,,,,,,,,,,,,,,
2014Q3,108,97.2,.15,1.35,,,,,,,,,,,,,,,,,
2014Q3,110,108.3,,1.3698630137,,,,,,,,,,,,,,,,,
2014Q3,111,114,,1.36,,,,,,,,,,,,,,,,,
2014Q3,112,102,.125,1.38,,,,,,,,,,,,,,,,,
2014Q3,113,,.15,,,,,,,,,,,,,,,,,,
2014Q3,114,107,.15,1.3547,,,,,,,,,,,,,,,,,
2014Q3,115,110,.15,1.38,,,,,,,,,,,,,,,,,
2014Q4,4,108,.25,1.33,,,,,,,,,,,,,,,,,
2014Q4,6,110,.15,1.32,,,,,,,,,,,,,,,,,
2014Q4,7,111.77,.25,1.3592,,,,,,,,,,,,,,,,,
2014Q4,14,,,,,,,,,,,,,,,,,,,,
2014Q4,15,,,,,,,,,,,,,,,,,,,,
2014Q4,16,106.8,.15,1.37,,,,,,,,,,,,,,,,,
2014Q4,20,110,.15,1.33,,,,,,,,,,,,,,,,,
2014Q4,22,105,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,23,107,.15,1.34,,,,,,,,,,,,,,,,,
2014Q4,24,112,.15,1.32,,,,,,,,,,,,,,,,,
2014Q4,26,112,.15,1.31,,,,,,,,,,,,,,,,,
2014Q4,29,108,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,30,110,.15,1.36,,,,,,,,,,,,,,,,,
2014Q4,32,110.1,.15,1.37,,,,,,,,,,,,,,,,,
2014Q4,35,,.25,1.36,,,,,,,,,,,,,,,,,
2014Q4,36,112,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,37,110,.15,1.34,,,,,,,,,,,,,,,,,
2014Q4,38,106,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,39,109.5534955469,.15,1.3220333333,,,,,,,,,,,,,,,,,
2014Q4,41,,,,,,,,,,,,,,,,,,,,
2014Q4,42,105,.15,1.36,,,,,,,,,,,,,,,,,
2014Q4,45,,,,,,,,,,,,,,,,,,,,
2014Q4,47,105,.15,1.34,,,,,,,,,,,,,,,,,
2014Q4,48,100,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,52,110,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,57,104,.15,1.32,,,,,,,,,,,,,,,,,
2014Q4,59,105,.15,1.325,,,,,,,,,,,,,,,,,
2014Q4,63,105,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,67,,,,,,,,,,,,,,,,,,,,
2014Q4,68,107,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,70,112,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,72,107,.15,1.353,,,,,,,,,,,,,,,,,
2014Q4,80,104.2,.15,1.36,,,,,,,,,,,,,,,,,
2014Q4,82,,.15,1.28,,,,,,,,,,,,,,,,,
2014Q4,84,111,.15,1.33,,,,,,,,,,,,,,,,,
2014Q4,85,109.32,.15,1.3166666667,,,,,,,,,,,,,,,,,
2014Q4,88,101,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,89,108.206666666667,.15,1.31,,,,,,,,,,,,,,,,,
2014Q4,90,107,0,1.33,,,,,,,,,,,,,,,,,
2014Q4,91,,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,92,,,,,,,,,,,,,,,,,,,,
2014Q4,93,111,.15,1.34,,,,,,,,,,,,,,,,,
2014Q4,94,115,.15,1.41,,,,,,,,,,,,,,,,,
2014Q4,95,107.6,.15,1.38,,,,,,,,,,,,,,,,,
2014Q4,96,,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,98,110,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,99,105,.15,1.31,,,,,,,,,,,,,,,,,
2014Q4,101,111,.1,1.34,,,,,,,,,,,,,,,,,
2014Q4,102,108,.15,1.32,,,,,,,,,,,,,,,,,
2014Q4,103,110,.15,1.3,,,,,,,,,,,,,,,,,
2014Q4,104,107,.15,1.35,,,,,,,,,,,,,,,,,
2014Q4,105,108,.15,1.32,,,,,,,,,,,,,,,,,
2014Q4,108,91.7,.15,1.34,,,,,,,,,,,,,,,,,
2014Q4,110,108.8,,1.3698630137,,,,,,,,,,,,,,,,,
2014Q4,111,114,,1.36,,,,,,,,,,,,,,,,,
2014Q4,112,109,.125,1.39,,,,,,,,,,,,,,,,,
2014Q4,113,,.15,,,,,,,,,,,,,,,,,,
2014Q4,114,104,.15,1.37,,,,,,,,,,,,,,,,,
2014Q4,115,110,.15,1.29,,,,,,,,,,,,,,,,,
2015,4,108,.16,1.27,1.2,,,,,,,,,,,,,,,,
2015,6,111,.15,1.25,1.8,,,,,,,,,,,,,,,,
2015,7,111.77,.25,1.3592,,,,,,,,,,,,,,,,,
2015,14,,,,,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,102.35,.18,1.37,2.1,,,,,,,,,,,,,,,,
2015,20,116,.15,1.28,1.7,,,,,,,,,,,,,,,,
2015,22,95,.15,1.3,1.5,,,,,,,,,,,,,,,,
2015,23,110,.15,1.28,1.4,,,,,,,,,,,,,,,,
2015,24,109,.15,1.23,1.5,,,,,,,,,,,,,,,,
2015,26,112,.15,1.26,,,,,,,,,,,,,,,,,
2015,29,110,.15,1.33,2.9,,,,,,,,,,,,,,,,
2015,30,111,.15,1.36,,,,,,,,,,,,,,,,,
2015,32,111.475,.15,1.37,2.2,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,110,.5,1.2,1.4,,,,,,,,,,,,,,,,
2015,37,115,.18,1.32,,,,,,,,,,,,,,,,,
2015,38,106.5,.15,1.28,1.5,,,,,,,,,,,,,,,,
2015,39,107.2673809664,.15,1.29,1.6,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,104,.15,1.36,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,107,.15,1.31,1.8,,,,,,,,,,,,,,,,
2015,48,100,.15,1.35,,,,,,,,,,,,,,,,,
2015,52,108.41,.15,1.26,2.9,,,,,,,,,,,,,,,,
2015,57,102,.15,1.3,,,,,,,,,,,,,,,,,
2015,59,95,.15,1.275,1.9,,,,,,,,,,,,,,,,
2015,63,107,.15,1.28,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,104,.15,1.2,,,,,,,,,,,,,,,,,
2015,70,108,.15,1.27,1.7,,,,,,,,,,,,,,,,
2015,72,108.5,.2,1.353,1.5,,,,,,,,,,,,,,,,
2015,80,100.5,.15,1.36,,,,,,,,,,,,,,,,,
2015,82,,.15,1.25,,,,,,,,,,,,,,,,,
2015,84,106,.15,1.3,1.8,,,,,,,,,,,,,,,,
2015,85,108.75,.15,1.29,,,,,,,,,,,,,,,,,
2015,88,100,.15,1.32,1.65,,,,,,,,,,,,,,,,
2015,89,109.43,.15,1.28916666666667,,,,,,,,,,,,,,,,,
2015,90,107,0,1.3,,,,,,,,,,,,,,,,,
2015,91,,.15,1.2,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,112,.15,1.33,1,,,,,,,,,,,,,,,,
2015,94,119,.18,1.47,1.9,,,,,,,,,,,,,,,,
2015,95,105.5,.15,1.44,1.5,,,,,,,,,,,,,,,,
2015,96,,.15,1.25,,,,,,,,,,,,,,,,,
2015,98,110,.15,1.32,1.9,,,,,,,,,,,,,,,,
2015,99,100,.15,1.26,1.8,,,,,,,,,,,,,,,,
2015,101,113,.1,1.29,1.2,,,,,,,,,,,,,,,,
2015,102,103.5,.15,1.28,1.7,,,,,,,,,,,,,,,,
2015,103,115,.25,1.3,1.9,,,,,,,,,,,,,,,,
2015,104,102,.15,1.35,,,,,,,,,,,,,,,,,
2015,105,106,.15,1.31,1,,,,,,,,,,,,,,,,
2015,108,92.2,.33,1.32,1.2,,,,,,,,,,,,,,,,
2015,110,110.2,,1.3698630137,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,104,.375,1.42,1.5,,,,,,,,,,,,,,,,
2015,113,,.15,,,,,,,,,,,,,,,,,,
2015,114,97,.15,1.38,1.3,,,,,,,,,,,,,,,,
2015,115,105,.15,1.22,.5,,,,,,,,,,,,,,,,
2015Q1,4,107,.25,1.31,,,,,,,,,,,,,,,,,
2015Q1,6,110,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,7,111.77,.25,1.3592,,,,,,,,,,,,,,,,,
2015Q1,14,,,,,,,,,,,,,,,,,,,,
2015Q1,15,,,,,,,,,,,,,,,,,,,,
2015Q1,16,103.8,.15,1.38,,,,,,,,,,,,,,,,,
2015Q1,20,112,.15,1.31,,,,,,,,,,,,,,,,,
2015Q1,22,95,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,23,107,.15,1.31,,,,,,,,,,,,,,,,,
2015Q1,24,110,.15,1.28,,,,,,,,,,,,,,,,,
2015Q1,26,115,.15,1.29,,,,,,,,,,,,,,,,,
2015Q1,29,110,.15,1.34,,,,,,,,,,,,,,,,,
2015Q1,30,111,.15,1.36,,,,,,,,,,,,,,,,,
2015Q1,32,110.6,.15,1.37,,,,,,,,,,,,,,,,,
2015Q1,35,,,,,,,,,,,,,,,,,,,,
2015Q1,36,115,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,37,112,.15,1.323,,,,,,,,,,,,,,,,,
2015Q1,38,105,.15,1.33,,,,,,,,,,,,,,,,,
2015Q1,39,108.7482521936,.15,1.2979,,,,,,,,,,,,,,,,,
2015Q1,41,,,,,,,,,,,,,,,,,,,,
2015Q1,42,105,.15,1.36,,,,,,,,,,,,,,,,,
2015Q1,45,,,,,,,,,,,,,,,,,,,,
2015Q1,47,109,.15,1.32,,,,,,,,,,,,,,,,,
2015Q1,48,100,.15,1.35,,,,,,,,,,,,,,,,,
2015Q1,52,112,.15,1.28,,,,,,,,,,,,,,,,,
2015Q1,57,102,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,59,100,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,63,105,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,67,,,,,,,,,,,,,,,,,,,,
2015Q1,68,105,.15,1.34,,,,,,,,,,,,,,,,,
2015Q1,70,114,.15,1.28,,,,,,,,,,,,,,,,,
2015Q1,72,107.5,.15,1.353,,,,,,,,,,,,,,,,,
2015Q1,80,101.5,.15,1.36,,,,,,,,,,,,,,,,,
2015Q1,82,,.15,1.25,,,,,,,,,,,,,,,,,
2015Q1,84,109,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,85,109.13,.15,1.3033333333,,,,,,,,,,,,,,,,,
2015Q1,88,100,.15,1.34,,,,,,,,,,,,,,,,,
2015Q1,89,108.633333333333,.15,1.29666666666667,,,,,,,,,,,,,,,,,
2015Q1,90,107,0,1.33,,,,,,,,,,,,,,,,,
2015Q1,91,,.15,1.27,,,,,,,,,,,,,,,,,
2015Q1,92,,,,,,,,,,,,,,,,,,,,
2015Q1,93,112,.15,1.34,,,,,,,,,,,,,,,,,
2015Q1,94,117,.15,1.44,,,,,,,,,,,,,,,,,
2015Q1,95,107,.15,1.4,,,,,,,,,,,,,,,,,
2015Q1,96,,.15,1.29,,,,,,,,,,,,,,,,,
2015Q1,98,110,.15,1.34,,,,,,,,,,,,,,,,,
2015Q1,99,105,.15,1.28,,,,,,,,,,,,,,,,,
2015Q1,101,112,.1,1.33,,,,,,,,,,,,,,,,,
2015Q1,102,106,.15,1.29,,,,,,,,,,,,,,,,,
2015Q1,103,115,.15,1.3,,,,,,,,,,,,,,,,,
2015Q1,104,102,.15,1.35,,,,,,,,,,,,,,,,,
2015Q1,105,107.7,.15,1.31,,,,,,,,,,,,,,,,,
2015Q1,108,91,.15,1.33,,,,,,,,,,,,,,,,,
2015Q1,110,109.4,,1.3698630137,,,,,,,,,,,,,,,,,
2015Q1,111,,,,,,,,,,,,,,,,,,,,
2015Q1,112,103,.125,1.4,,,,,,,,,,,,,,,,,
2015Q1,113,,.15,,,,,,,,,,,,,,,,,,
2015Q1,114,100.7,.15,1.38,,,,,,,,,,,,,,,,,
2015Q1,115,,.15,1.24,,,,,,,,,,,,,,,,,
2015Q2,4,107,.25,1.29,,,,,,,,,,,,,,,,,
2015Q2,6,110,.15,1.27,,,,,,,,,,,,,,,,,
2015Q2,7,111.77,.25,1.3592,,,,,,,,,,,,,,,,,
2015Q2,14,,,,,,,,,,,,,,,,,,,,
2015Q2,15,,,,,,,,,,,,,,,,,,,,
2015Q2,16,101.9,.15,1.38,,,,,,,,,,,,,,,,,
2015Q2,20,114,.15,1.29,,,,,,,,,,,,,,,,,
2015Q2,22,95,.15,1.3,,,,,,,,,,,,,,,,,
2015Q2,23,109,.15,1.29,,,,,,,,,,,,,,,,,
2015Q2,24,108,.15,1.24,,,,,,,,,,,,,,,,,
2015Q2,26,112,.15,1.27,,,,,,,,,,,,,,,,,
2015Q2,29,110,.15,1.34,,,,,,,,,,,,,,,,,
2015Q2,30,111,.15,1.36,,,,,,,,,,,,,,,,,
2015Q2,32,111.2,.15,1.37,,,,,,,,,,,,,,,,,
2015Q2,35,,,,,,,,,,,,,,,,,,,,
2015Q2,36,112,.2,1.27,,,,,,,,,,,,,,,,,
2015Q2,37,114,.15,1.32,,,,,,,,,,,,,,,,,
2015Q2,38,104,.15,1.3,,,,,,,,,,,,,,,,,
2015Q2,39,107.5072548123,.15,1.2874333333,,,,,,,,,,,,,,,,,
2015Q2,41,,,,,,,,,,,,,,,,,,,,
2015Q2,42,104,.15,1.36,,,,,,,,,,,,,,,,,
2015Q2,45,,,,,,,,,,,,,,,,,,,,
2015Q2,47,104,.15,1.31,,,,,,,,,,,,,,,,,
2015Q2,48,100,.15,1.35,,,,,,,,,,,,,,,,,
2015Q2,52,108,.15,1.27,,,,,,,,,,,,,,,,,
2015Q2,57,102,.15,1.3,,,,,,,,,,,,,,,,,
2015Q2,59,95,.15,1.275,,,,,,,,,,,,,,,,,
2015Q2,63,110,.15,1.25,,,,,,,,,,,,,,,,,
2015Q2,67,,,,,,,,,,,,,,,,,,,,
2015Q2,68,104,.15,1.33,,,,,,,,,,,,,,,,,
2015Q2,70,105,.15,1.27,,,,,,,,,,,,,,,,,
2015Q2,72,108,.15,1.353,,,,,,,,,,,,,,,,,
2015Q2,80,101,.15,1.36,,,,,,,,,,,,,,,,,
2015Q2,82,,.15,1.25,,,,,,,,,,,,,,,,,
2015Q2,84,106,.15,1.29,,,,,,,,,,,,,,,,,
2015Q2,85,109.93,.15,1.2866666667,,,,,,,,,,,,,,,,,
2015Q2,88,100,.15,1.33,,,,,,,,,,,,,,,,,
2015Q2,89,109.12,.15,1.29166666666667,,,,,,,,,,,,,,,,,
2015Q2,90,107,0,1.3,,,,,,,,,,,,,,,,,
2015Q2,91,,.15,1.24,,,,,,,,,,,,,,,,,
2015Q2,92,,,,,,,,,,,,,,,,,,,,
2015Q2,93,112,.15,1.33,,,,,,,,,,,,,,,,,
2015Q2,94,119,.15,1.45,,,,,,,,,,,,,,,,,
2015Q2,95,106.1,.15,1.42,,,,,,,,,,,,,,,,,
2015Q2,96,,.15,1.28,,,,,,,,,,,,,,,,,
2015Q2,98,110,.15,1.32,,,,,,,,,,,,,,,,,
2015Q2,99,105,.15,1.26,,,,,,,,,,,,,,,,,
2015Q2,101,112.7,.1,1.3,,,,,,,,,,,,,,,,,
2015Q2,102,102,.15,1.27,,,,,,,,,,,,,,,,,
2015Q2,103,115,.15,1.3,,,,,,,,,,,,,,,,,
2015Q2,104,102,.15,1.35,,,,,,,,,,,,,,,,,
2015Q2,105,106.9,.15,1.3,,,,,,,,,,,,,,,,,
2015Q2,108,92.1,.15,1.32,,,,,,,,,,,,,,,,,
2015Q2,110,109.9,,1.3698630137,,,,,,,,,,,,,,,,,
2015Q2,111,,,,,,,,,,,,,,,,,,,,
2015Q2,112,103,.125,1.42,,,,,,,,,,,,,,,,,
2015Q2,113,,.15,,,,,,,,,,,,,,,,,,
2015Q2,114,97.4,.15,1.38,,,,,,,,,,,,,,,,,
2015Q2,115,,.15,1.23,,,,,,,,,,,,,,,,,
2016,4,106,.6,1.25,1.6,,,,,,,,,,,,,,,,
2016,6,113,.63,1.2,2,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,,,,,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,102,.54,1.32,2.4,,,,,,,,,,,,,,,,
2016,20,120,.15,1.28,2,,,,,,,,,,,,,,,,
2016,22,95,.3,1.3,1.7,,,,,,,,,,,,,,,,
2016,23,115,.15,1.24,1.8,,,,,,,,,,,,,,,,
2016,24,104,.325,1.1,1.6,,,,,,,,,,,,,,,,
2016,26,112,.15,,,,,,,,,,,,,,,,,,
2016,29,115,.5,1.3,2.9,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,110,1,1.25,1.7,,,,,,,,,,,,,,,,
2016,37,120,.8,1.36,,,,,,,,,,,,,,,,,
2016,38,99,.15,1.24,1.8,,,,,,,,,,,,,,,,
2016,39,103.8999975604,.15,1.27,1.7,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,102,.15,1.36,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,105,.15,1.28,1.9,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,52,,,,,,,,,,,,,,,,,,,,
2016,57,100,.25,1.28,,,,,,,,,,,,,,,,,
2016,59,95,.15,1.25,2,,,,,,,,,,,,,,,,
2016,63,110,.15,1.25,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,107,,1.29,,,,,,,,,,,,,,,,,
2016,70,110,.16,1.25,1.8,,,,,,,,,,,,,,,,
2016,72,110,.5,1.353,1.7,,,,,,,,,,,,,,,,
2016,80,100.7,.465,1.37,,,,,,,,,,,,,,,,,
2016,82,,,1.25,,,,,,,,,,,,,,,,,
2016,84,103,.5,1.33,2.4,,,,,,,,,,,,,,,,
2016,85,106.96,.1583333333,1.3275,,,,,,,,,,,,,,,,,
2016,88,100,.2,1.27,1.75,,,,,,,,,,,,,,,,
2016,89,111.85,.32,1.28,,,,,,,,,,,,,,,,,
2016,90,107,.25,1.28,,,,,,,,,,,,,,,,,
2016,91,,.25,1.18,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,113,.5,1.32,1.5,,,,,,,,,,,,,,,,
2016,94,125,.4,1.55,2.2,,,,,,,,,,,,,,,,
2016,95,101.92,.15,1.45,1.7,,,,,,,,,,,,,,,,
2016,96,,.15,,,,,,,,,,,,,,,,,,
2016,98,120,.5,1.25,2.3,,,,,,,,,,,,,,,,
2016,99,,.15,,2,,,,,,,,,,,,,,,,
2016,101,116,.25,1.24,1.1,,,,,,,,,,,,,,,,
2016,102,100,.15,1.31,1.8,,,,,,,,,,,,,,,,
2016,103,120,.85,1.35,,,,,,,,,,,,,,,,,
2016,104,98,.25,,,,,,,,,,,,,,,,,,
2016,105,109,.5,1.31,1.1,,,,,,,,,,,,,,,,
2016,108,89.5,.88,1.3,1.3,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,105,.75,1.3,1.5,,,,,,,,,,,,,,,,
2016,113,,.15,,,,,,,,,,,,,,,,,,
2016,114,95,.15,1.3896,1.3,,,,,,,,,,,,,,,,
2016,115,100,.15,1.2,,,,,,,,,,,,,,,,,
2019,4,,,,2,,,,,,,,,,,,,,,,
2019,6,,,,2.5,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,,,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.2,,,,,,,,,,,,,,,,
2019,20,,,,2.2,,,,,,,,,,,,,,,,
2019,22,,,,2,,,,,,,,,,,,,,,,
2019,23,,,,2.2,,,,,,,,,,,,,,,,
2019,24,,,,1.6,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,
2019,29,,,,3,,,,,,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,,,,2,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,
2019,38,,,,2,,,,,,,,,,,,,,,,
2019,39,,,,2,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,2.4,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,57,,,,,,,,,,,,,,,,,,,,
2019,59,,,,2.5,,,,,,,,,,,,,,,,
2019,63,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,2,,,,,,,,,,,,,,,,
2019,72,,,,2.5,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,,,,2.7,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,
2019,88,,,,1.85,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,90,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,,,,2.5,,,,,,,,,,,,,,,,
2019,94,,,,2.6,,,,,,,,,,,,,,,,
2019,95,,,,1.9,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.9,,,,,,,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,,,,2.1,,,,,,,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,104,,,,,,,,,,,,,,,,,,,,
2019,105,,,,1.3,,,,,,,,,,,,,,,,
2019,108,,,,2,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,,,,1.5,,,,,,,,,,,,,,,,
2019,113,,,,,,,,,,,,,,,,,,,,
2019,114,,,,1.7,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2014Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,1,.4,,,,50,50,,,,,,,,,,,,,,
2014,2,.5,,,,40,60,,,,,,,,,,,,,,
2014,3,.5,,2.5,5,45,45,2.5,,,,,,,,,,,,,
2014,6,.5,,,,10,90,,,,,,,,,,,,,,
2014,7,.8,,,,,,,,,,,,,,,,,,,
2014,14,.4,,,,,,,,,,,,,,,,,,,
2014,15,.5,,,,10,90,,,,,,,,,,,,,,
2014,16,.6,1,2,3,25,45,16,5,2,1,0,0,0,,,,,,,
2014,20,.5,,,,35,50,15,,,,,,,,,,,,,
2014,23,.5,,,,25,70,5,,,,,,,,,,,,,
2014,24,.5,,5,15,25,30,15,7.5,2.5,,,,,,,,,,,
2014,26,.5,,,5,45,45,5,,,,,,,,,,,,,
2014,29,.5,,,,30,60,10,,,,,,,,,,,,,
2014,30,.5,,,,10,90,,,,,,,,,,,,,,
2014,31,.5,,,,25,75,,,,,,,,,,,,,,
2014,32,.6,,,3,34,50,12,1,,,,,,,,,,,,
2014,35,.5,,,,40,60,,,,,,,,,,,,,,
2014,36,.3,,,,80,20,,,,,,,,,,,,,,
2014,37,.5,,,,5,95,,,,,,,,,,,,,,
2014,38,.6,,,,10,80,10,,,,,,,,,,,,,
2014,39,.6,,,,5,95,,,,,,,,,,,,,,
2014,41,.5,,,,20,70,10,,,,,,,,,,,,,
2014,45,.55,,,,30,70,,,,,,,,,,,,,,
2014,47,.5,0,0,0,20,80,0,0,0,0,0,0,0,,,,,,,
2014,48,.5,0,0,0,50,50,,,,,,,,,,,,,,
2014,49,.5,,,,,,,,,,,,,,,,,,,
2014,52,.5,0,0,3,38,45,10,3,1,0,0,0,0,,,,,,,
2014,54,.7,,,5,20,65,10,,,,,,,,,,,,,
2014,57,.7,,,,,,,,,,,,,,,,,,,
2014,58,.5,,,,40,60,,,,,,,,,,,,,,
2014,59,.5,,,,40,60,,,,,,,,,,,,,,
2014,61,.5,,,,40,60,,,,,,,,,,,,,,
2014,63,.5,,,,85,15,,,,,,,,,,,,,,
2014,67,.5,,,5,45,33.9,10,5,1,.1,0,0,0,,,,,,,
2014,68,.6,,,,25,28,27,20,0,0,0,,,,,,,,,
2014,70,.5,,,,15,85,,,,,,,,,,,,,,
2014,80,.547436893,0,0,0,41.568627451,54.9019607843,3.5294117647,0,0,0,0,0,0,,,,,,,
2014,82,.5,,,,8,90,2,,,,,,,,,,,,,
2014,84,.6,0,0,0,40,60,0,0,0,0,0,0,0,,,,,,,
2014,85,.5498982501,.0000019026,.0063277452,1.5079788372,29.3513872696,56.9739035474,11.9303183741,.2297430983,.0003391908,.0000000348,0,0,0,,,,,,,
2014,88,.5000317608,,5,12,22,26,20,10,5,,,,,,,,,,,
2014,89,.6,,2.5,15,25,30,15,10,2.5,,,,,,,,,,,
2014,90,.5,0,0,20,40,40,0,0,0,0,0,0,0,,,,,,,
2014,91,.5,0,0,0,40,60,0,0,0,0,0,0,0,,,,,,,
2014,92,.5180047839,0,0,.0000000001,40.3815480764,59.6184519199,.0000000036,0,0,0,0,0,0,,,,,,,
2014,93,.5,,,,45,55,,,,,,,,,,,,,,
2014,94,.6,.5,2,4,35,40,10,5,2,1,.5,,,,,,,,,
2014,95,.46,0,7,16.7,30.9,20.5,14.6,8.2,2.1,0,0,0,0,,,,,,,
2014,96,.5,,,5,40,45,10,,,,,,,,,,,,,
2014,98,.5,,,10,30,40,20,,,,,,,,,,,,,
2014,99,.7,,,,10,90,,,,,,,,,,,,,,
2014,101,.5,,,,40,60,,,,,,,,,,,,,,
2014,102,.5,,,1,49,49,1,,,,,,,,,,,,,
2014,104,.5,0,0,0,45,55,0,0,0,0,0,0,0,,,,,,,
2014,107,.5180047839,0,0,.0000000001,40.3815480764,59.6184519199,.0000000036,0,0,0,0,0,0,,,,,,,
2014,108,.58826,,,5.27,28.06,42.81,21.91,1.95,,,,,,,,,,,,
2014,110,.5,0,0,.0000061374,18.9007471426,81.0781713198,.0210754002,0,0,0,0,0,0,,,,,,,
2014,111,.5,,,,,100,,,,,,,,,,,,,,
2014,112,.5,,,10,20,40,20,10,,,,,,,,,,,,
2014,114,.5,,,,30,70,,,,,,,,,,,,,,
2014,115,.6,2.6814040698,4.7915303339,12.8266494242,20.9748947168,23.8982535008,18.9730194307,10.4946544865,4.0434753967,1.0847573115,.2025301798,.0263013473,.002529802,,,,,,,
2015,1,.9,,,,25,50,25,,,,,,,,,,,,,
2015,2,.75,,,5,20,50,20,5,,,,,,,,,,,,
2015,3,.5,2.5,5,15,30,25,15,5,2.5,,,,,,,,,,,
2015,6,1,,,,10,35,55,,,,,,,,,,,,,
2015,7,1.2,,,,,,,,,,,,,,,,,,,
2015,14,1.1,,,,,,,,,,,,,,,,,,,
2015,15,1.2,,,,10,25,35,15,15,,,,,,,,,,,
2015,16,.7,1,3,10,15,19,16,11,9,7,6,2,1,,,,,,,
2015,20,.8,,,5,25,40,25,5,,,,,,,,,,,,
2015,23,1,,,1,10,27,30,20,8,3,1,,,,,,,,,
2015,24,1.1,,1,6,12.5,22,24,17.5,10,7,,,,,,,,,,
2015,26,.8,,,5,15,35,35,10,,,,,,,,,,,,
2015,29,.7,,,,20,60,20,,,,,,,,,,,,,
2015,30,.8,,,,30,60,10,,,,,,,,,,,,,
2015,31,1,,,,15,35,40,10,,,,,,,,,,,,
2015,32,1.1,,1,5,16,22,24,17,10,4,1,,,,,,,,,
2015,35,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,36,.2,,,10,70,20,,,,,,,,,,,,,,
2015,37,1.1,,,,5,27,58,10,,,,,,,,,,,,
2015,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,39,.9,,,5,15,45,30,5,,,,,,,,,,,,
2015,41,1,,,,,10,70,20,,,,,,,,,,,,
2015,45,.875,,,,5,55,40,,,,,,,,,,,,,
2015,47,.9,0,0,0,20,60,20,0,0,0,0,0,0,,,,,,,
2015,48,.6,,,5,15,80,,,,,,,,,,,,,,
2015,49,.9,,,,,,,,,,,,,,,,,,,
2015,52,.9,0,0,2,17,32,29,14,5,1,0,0,0,,,,,,,
2015,54,1.1,,,,5,30,50,15,,,,,,,,,,,,
2015,57,1.1,,,,,,,,,,,,,,,,,,,
2015,58,.85,,,15,25,30,25,5,,,,,,,,,,,,
2015,59,1,,,5,15,35,40,5,,,,,,,,,,,,
2015,61,1.1,,,,5,30,50,15,,,,,,,,,,,,
2015,63,1,,,5,10,20,55,10,,,,,,,,,,,,
2015,67,1,,,5,15,33.9,30,10,5,1,.1,0,0,,,,,,,
2015,68,1,,,,5,30,35,30,0,0,0,,,,,,,,,
2015,70,.6,,,,20,70,10,,,,,,,,,,,,,
2015,80,.862219751,0,.7843137255,2.3529411765,16.862745098,43.1372549019,31.7647058824,4.3137254902,.7843137255,0,0,0,0,,,,,,,
2015,82,.9,1,1,3,12,60,12,5,2,1,1,1,1,,,,,,,
2015,84,1,3,6,12,20,25,26,8,0,0,0,0,0,,,,,,,
2015,85,.9844536129,1.0277508198,2.8883685541,7.4950406119,14.3930625124,20.4576956747,21.5239112238,16.7630098995,9.6632434621,4.1226579331,1.3014589626,.30392977,.059870576,,,,,,,
2015,88,1.1001167724,,,6,13,24,25,19,9,4,,,,,,,,,,
2015,89,1.2,,,5,15,17.5,25,20,10,5,2.5,,,,,,,,,
2015,90,.9,0,0,10,20,30,30,10,0,0,0,0,0,,,,,,,
2015,91,.8,0,2.5,5,25,45,20,2.5,0,0,0,0,0,,,,,,,
2015,92,.9397203943,.1470698289,1.2177812213,6.1187494944,17.527579649,28.6704046535,24.6168743553,15.6308404743,5.233027105,.7348560204,.0968756315,.0057450922,.0001964742,,,,,,,
2015,93,1.5,,,,,5,35,60,,,,,,,,,,,,
2015,94,1.4,.5,1,3,8,16,24,19.5,14,8,5,1,,,,,,,,
2015,95,1.046,0,0,4.7,13.9,21.9,31.6,22.8,5.1,0,0,0,0,,,,,,,
2015,96,.8,,,5,20,35,25,10,5,,,,,,,,,,,
2015,98,1,,,,10,30,35,20,5,,,,,,,,,,,
2015,99,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,101,1,,,5,5,40,50,,,,,,,,,,,,,
2015,102,.7,,,5,25,45,25,,,,,,,,,,,,,
2015,104,.9,0,0,0,20,40,30,10,0,0,0,0,0,,,,,,,
2015,107,.9397203943,.1470698289,1.2177812213,6.1187494944,17.527579649,28.6704046535,24.6168743553,15.6308404743,5.233027105,.7348560204,.0968756315,.0057450922,.0001964742,,,,,,,
2015,108,1.0895275,,,.25,10.46,25.85,35.26,21.86,6.32,,,,,,,,,,,
2015,110,.7,.0160235471,.2805575588,4.2237766304,21.7520347652,40.1242790121,26.6809524076,6.3679248097,.538427722,.0158626915,.0001603062,.0000005488,.0000000006,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.1,,,5,10,25,30,15,10,5,,,,,,,,,,
2015,114,1.1,,,1,4,30,60,4,1,,,,,,,,,,,
2015,115,1.1,.5537765746,1.4550749491,5.46408288,12.8266494242,20.9748947168,23.8982535007,18.9730194307,10.4946544865,4.0434753967,1.0847573115,.2025301798,.0288311494,,,,,,,
2015Sep,1,1,,,,,20,50,30,,,,,,,,,,,,
2015Sep,2,.8,,,,10,42,31,13,4,,,,,,,,,,,
2015Sep,3,.75,2.5,2.5,10,30,32.5,15,5,2.5,,,,,,,,,,,
2015Sep,6,1.1,,,,5,30,60,5,,,,,,,,,,,,
2015Sep,7,,,,,,,,,,,,,,,,,,,,
2015Sep,14,1,,,,,,,,,,,,,,,,,,,
2015Sep,15,1.3,,,,5,15,40,30,10,,,,,,,,,,,
2015Sep,16,.6,1,3,10,15,19,16,11,9,7,6,2,1,,,,,,,
2015Sep,20,1,,,,10,25,40,25,,,,,,,,,,,,
2015Sep,23,1.2,,,1,10,23,30,20,10,5,1,,,,,,,,,
2015Sep,24,1.2,,,6,13,20,25,20,10,6,,,,,,,,,,
2015Sep,26,.9,,,5,15,30,30,15,5,,,,,,,,,,,
2015Sep,29,.7,,,,20,60,20,,,,,,,,,,,,,
2015Sep,30,.9,,,,20,60,20,,,,,,,,,,,,,
2015Sep,31,1.2,,,,10,25,40,20,5,,,,,,,,,,,
2015Sep,32,,,,,,,,,,,,,,,,,,,,
2015Sep,35,,,,,,,,,,,,,,,,,,,,
2015Sep,36,.25,,,5,70,25,,,,,,,,,,,,,,
2015Sep,37,1.1,,,,2,38,50,10,,,,,,,,,,,,
2015Sep,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2015Sep,39,1.1,,,5,10,35,40,10,,,,,,,,,,,,
2015Sep,41,,,,,,,,,,,,,,,,,,,,
2015Sep,45,,,,,,,,,,,,,,,,,,,,
2015Sep,47,1.1,,,,,,,,,,,,,,,,,,,
2015Sep,48,.7,,,5,10,85,,,,,,,,,,,,,,
2015Sep,49,,,,,,,,,,,,,,,,,,,,
2015Sep,52,1.1,0,0,0,5,29,40,19,6,1,0,0,0,,,,,,,
2015Sep,54,1,,,,10,40,40,10,,,,,,,,,,,,
2015Sep,57,1,,,,,,,,,,,,,,,,,,,
2015Sep,58,.95,,,,,,,,,,,,,,,,,,,
2015Sep,59,1.2,,,,15,35,50,,,,,,,,,,,,,
2015Sep,61,1.3,,,,,20,60,20,,,,,,,,,,,,
2015Sep,63,1.1,,,5,10,20,55,10,,,,,,,,,,,,
2015Sep,67,,,,,,,,,,,,,,,,,,,,
2015Sep,68,1,,,,6,28,36,30,0,0,,,,,,,,,,
2015Sep,70,,,,,,,,,,,,,,,,,,,,
2015Sep,80,,,,,,,,,,,,,,,,,,,,
2015Sep,82,1,1,1,1,3,35,50,4,1,1,1,1,1,,,,,,,
2015Sep,84,,,,,,,,,,,,,,,,,,,,
2015Sep,85,1.0948927675,1.4085645382,3.0962237018,7.1016582118,12.7496788277,17.9177195387,19.7119310365,16.9763340189,11.4450733095,6.0399216409,2.4948667492,.8065292137,.2514992131,,,,,,,
2015Sep,88,1.2,,,6,13,24,25,19,9,4,,,,,,,,,,
2015Sep,89,1.3,,,5,10,20,25,15,12.5,10,2.5,,,,,,,,,
2015Sep,90,1,0,0,10,20,30,30,10,0,0,0,0,0,,,,,,,
2015Sep,91,1,0,0,0,10,42.5,42.5,5,0,0,0,0,0,,,,,,,
2015Sep,92,1.1316432822,.7508944876,2.3827306019,6.700376098,13.7229000216,20.4738710459,20.1466975878,18.298206576,11.5996652705,4.0231305125,1.4930307502,.3433666098,.0651304382,,,,,,,
2015Sep,93,1.7,,,,,,7.5,87.5,5,,,,,,,,,,,
2015Sep,94,1.5,.5,1,3,8,15,19,21.5,16,10,5,1,,,,,,,,
2015Sep,95,1.28,0,0,0,5,26,31,24,14,0,0,0,0,,,,,,,
2015Sep,96,.96,,,5,10,25,35,20,5,,,,,,,,,,,
2015Sep,98,1.2,,,,10,25,35,20,10,,,,,,,,,,,
2015Sep,99,,,,,,,,,,,,,,,,,,,,
2015Sep,101,1.1,,,,,,,,,,,,,,,,,,,
2015Sep,102,.8,,,,25,45,25,5,,,,,,,,,,,,
2015Sep,104,,,,,,,,,,,,,,,,,,,,
2015Sep,107,1.1316432822,.7508944876,2.3827306019,6.700376098,13.7229000216,20.4738710459,20.1466975878,18.298206576,11.5996652705,4.0231305125,1.4930307502,.3433666098,.0651304382,,,,,,,
2015Sep,108,1.09634,,,,10.8,25.51,34.94,22,6.75,,,,,,,,,,,
2015Sep,110,.8,1.8000416566,3.345147069,9.57617019,17.3400681259,22.5755781845,21.1345393325,14.2266711227,6.8851873941,2.3951515495,.5987149376,.1075005928,.0152298448,,,,,,,
2015Sep,111,,,,,,,,,,,,,,,,,,,,
2015Sep,112,1.2,,,5,10,25,30,15,10,5,,,,,,,,,,
2015Sep,114,1.3,,,1,4,30,60,4,1,,,,,,,,,,,
2015Sep,115,1.5,.1228086532,.4309679214,2.1276274952,6.6711938939,14.5675839858,22.1607752323,23.4894211069,17.3484386271,8.9267536317,3.1992871787,.798298223,.1568440508,,,,,,,
2016,1,1.3,,,,,30,50,20,,,,,,,,,,,,
2016,2,1.3,,,,10,30,30,17,8,5,,,,,,,,,,
2016,3,1,2.5,2.5,5,15,25,25,15,5,2.5,2.5,,,,,,,,,
2016,6,1.3,,,,,30,60,10,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.7,,,,5,10,20,30,20,15,,,,,,,,,,
2016,16,.8,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2016,20,1.4,,,,7.5,20,35,30,7.5,,,,,,,,,,,
2016,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2016,24,1.54,,3,5,9,14,16.5,18,16.5,10,5,3,,,,,,,,
2016,26,1.5,,,2.5,5,17.5,25,25,17.5,5,2.5,,,,,,,,,
2016,29,1,,,,,20,50,30,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,.5,,,,40,40,20,,,,,,,,,,,,,
2016,37,1.6,,,,,8,39,46,7,,,,,,,,,,,
2016,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.3,,,5,12,35,38,10,,,,,,,,,,,,
2016,41,1.2,,,,,10,70,20,,,,,,,,,,,,
2016,45,1.3,,,,5,15,40,35,5,,,,,,,,,,,
2016,47,1.2,0,0,0,5,15,55,20,5,0,0,0,0,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,1.3,,,,,,,,,,,,,,,,,,,
2016,52,1.1,0,0,4,12,21,24,19,12,6,2,0,0,,,,,,,
2016,54,1.5,,,,,5,20,50,20,5,,,,,,,,,,
2016,57,1.4,,,,,,,,,,,,,,,,,,,
2016,58,1.15,,,10,15,20,25,20,10,,,,,,,,,,,
2016,59,1.6,,,,5,20,35,40,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,63,1.6,,,,10,15,30,40,5,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.2,,,,,25,35,30,5,5,,,,,,,,,,
2016,70,.9,,,,,70,30,,,,,,,,,,,,,
2016,80,1.472213745,0,0,.3921568627,6.6666666667,17.6470588235,34.1176470589,27.8431372549,10.1960784314,2.7450980392,.3921568627,0,0,,,,,,,
2016,82,1.1,1,1,2,5,30,50,5,2,1,1,1,1,,,,,,,
2016,84,1.5,3,3,6,10,16,21,22,13,6,0,0,0,,,,,,,
2016,85,1.5542410182,.5738191658,1.4363258469,3.7472821392,7.8249324261,13.079018408,17.499319273,18.7426389438,16.0696634862,11.0291702674,6.0593118577,2.6645493246,1.2739688613,,,,,,,
2016,88,1.5004273564,,,,6,13,24,25,19,9,4,,,,,,,,,
2016,89,1.6,,,2.5,7.5,15,17.5,22.5,15,12.5,5,2.5,,,,,,,,
2016,90,1.1,0,0,10,10,20,30,20,10,0,0,0,0,,,,,,,
2016,91,1.2,0,0,2.5,5,30,40,20,2.5,0,0,0,0,,,,,,,
2016,92,1.142317396,.2541583704,1.3322556294,5.1734272543,13.2850021509,22.5726026661,23.0125656883,19.8280779885,10.7517421924,2.8864257013,.7765093399,.1151942838,.0120387347,,,,,,,
2016,93,1.8,,,,,,2.5,75,17.5,5,,,,,,,,,,
2016,94,1.8,.5,1,2,3.5,7,14,26,22,14,8,2,,,,,,,,
2016,95,1.387,0,0,0,5.9,15,38.6,22.6,12.1,5.8,0,0,0,,,,,,,
2016,96,1.2,,,,10,20,35,27,6,2,,,,,,,,,,
2016,98,1.4,,,,5,10,40,25,15,5,,,,,,,,,,
2016,99,1.6,,,,,,30,70,,,,,,,,,,,,
2016,101,1.2,,,,10,30,50,10,,,,,,,,,,,,
2016,102,1.2,,,,5,25,45,15,10,,,,,,,,,,,
2016,104,1.5,0,0,0,10,20,25,35,10,0,0,0,0,,,,,,,
2016,107,1.142317396,.2541583704,1.3322556294,5.1734272543,13.2850021509,22.5726026661,23.0125656883,19.8280779885,10.7517421924,2.8864257013,.7765093399,.1151942838,.0120387347,,,,,,,
2016,108,1.1820475,,,,7.68,23.03,35.44,24.72,9.08,.05,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.5,,,,5,10,15,40,15,10,5,,,,,,,,,
2016,114,1.2,,,1,4,10,65,10,8,2,,,,,,,,,,
2016,115,1.6,.0814162327,.3065092587,1.6209260322,5.46408288,12.8266494242,20.9748947168,23.8982535008,18.9730194307,10.4946544865,4.0434753967,1.0847573115,.2313613292,,,,,,,
2016Sep,1,1.1,,,,,30,40,30,,,,,,,,,,,,
2016Sep,2,1.2,,,,10,31,29,17,8,5,,,,,,,,,,
2016Sep,3,.5,2.5,2.5,5,15,25,25,15,5,2.5,2.5,,,,,,,,,
2016Sep,6,1.3,,,,,10,70,20,,,,,,,,,,,,
2016Sep,7,,,,,,,,,,,,,,,,,,,,
2016Sep,14,1.8,,,,,,,,,,,,,,,,,,,
2016Sep,15,1.7,,,,5,5,25,30,25,10,,,,,,,,,,
2016Sep,16,.8,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2016Sep,20,1.4,,,,5,15,35,30,15,,,,,,,,,,,
2016Sep,23,1.5,,,3,10,15,25,26,15,5,1,,,,,,,,,
2016Sep,24,1.5,,,,7,15,23,27,17,8,3,,,,,,,,,
2016Sep,26,1.5,,,2.5,5,17.5,25,25,17.5,5,2.5,,,,,,,,,
2016Sep,29,1,,,,,20,50,30,,,,,,,,,,,,
2016Sep,30,,,,,,,,,,,,,,,,,,,,
2016Sep,31,1.4,,,,10,20,35,20,10,5,,,,,,,,,,
2016Sep,32,,,,,,,,,,,,,,,,,,,,
2016Sep,35,,,,,,,,,,,,,,,,,,,,
2016Sep,36,.7,,,,30,50,20,,,,,,,,,,,,,
2016Sep,37,1.8,,,,,4,38,43,15,,,,,,,,,,,
2016Sep,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2016Sep,39,1.4,,,5,10,30,35,20,,,,,,,,,,,,
2016Sep,41,,,,,,,,,,,,,,,,,,,,
2016Sep,45,,,,,,,,,,,,,,,,,,,,
2016Sep,47,1.2,,,,,,,,,,,,,,,,,,,
2016Sep,48,,,,,,,,,,,,,,,,,,,,
2016Sep,49,,,,,,,,,,,,,,,,,,,,
2016Sep,52,1.2,0,0,1,7,15,24,22,16,10,4,1,0,,,,,,,
2016Sep,54,1.4,,,,,20,30,30,20,,,,,,,,,,,
2016Sep,57,1.2,,,,,,,,,,,,,,,,,,,
2016Sep,58,1.25,,,,,,,,,,,,,,,,,,,
2016Sep,59,1.6,,,,5,15,30,40,10,,,,,,,,,,,
2016Sep,61,,,,,,,,,,,,,,,,,,,,
2016Sep,63,1.6,,,,10,15,30,40,5,,,,,,,,,,,
2016Sep,67,,,,,,,,,,,,,,,,,,,,
2016Sep,68,1.3,,,,4,18,41,25,12,0,,,,,,,,,,
2016Sep,70,,,,,,,,,,,,,,,,,,,,
2016Sep,80,,,,,,,,,,,,,,,,,,,,
2016Sep,82,1.2,1,1,2,5,25,55,5,2,1,1,1,1,,,,,,,
2016Sep,84,,,,,,,,,,,,,,,,,,,,
2016Sep,85,1.6720012152,1.044404903,1.8712661168,4.0725659805,7.4689699313,11.5431517983,15.0337493279,16.5003957393,15.2618552062,11.8961036432,7.8141530751,4.3254474353,3.1679368431,,,,,,,
2016Sep,88,1.5,,,,6,13,24,25,19,9,4,,,,,,,,,
2016Sep,89,1.6,,,2.5,7.5,15,17.5,22.5,15,12.5,5,2.5,,,,,,,,
2016Sep,90,1.3,0,0,10,10,20,30,20,10,0,0,0,0,,,,,,,
2016Sep,91,1.2,0,0,0,5,37.5,45,10,2.5,0,0,0,0,,,,,,,
2016Sep,92,1.3043257425,.8466729379,2.2277885097,5.7479402394,11.4033591783,17.3972859745,18.3771180618,18.8302187401,14.4054678435,6.3594451472,3.0963613468,1.0029312686,.3054107522,,,,,,,
2016Sep,93,1.8,,,,,,2.5,75,17.5,5,,,,,,,,,,
2016Sep,94,1.8,.5,1,2,4,9,13.5,24,20,14,8,4,,,,,,,,
2016Sep,95,1.525,0,0,0,3,17,21,38,13,8,0,0,0,,,,,,,
2016Sep,96,1.23,,,,7,22,35,25,8,3,,,,,,,,,,
2016Sep,98,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2016Sep,99,,,,,,,,,,,,,,,,,,,,
2016Sep,101,1.4,,,,,,,,,,,,,,,,,,,
2016Sep,102,1.3,,,,,20,45,25,10,,,,,,,,,,,
2016Sep,104,,,,,,,,,,,,,,,,,,,,
2016Sep,107,1.3043257425,.8466729379,2.2277885097,5.7479402394,11.4033591783,17.3972859745,18.3771180618,18.8302187401,14.4054678435,6.3594451472,3.0963613468,1.0029312686,.3054107522,,,,,,,
2016Sep,108,1.17808,,,,10.16,24.01,35.12,23.5,7.21,,,,,,,,,,,
2016Sep,110,,,,,,,,,,,,,,,,,,,,
2016Sep,111,,,,,,,,,,,,,,,,,,,,
2016Sep,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Sep,114,1.3,,,1,4,10,65,10,8,2,,,,,,,,,,
2016Sep,115,1.6,.0814162327,.3065092587,1.6209260322,5.46408288,12.8266494242,20.9748947168,23.8982535008,18.9730194307,10.4946544865,4.0434753967,1.0847573115,.2313613292,,,,,,,
2019,1,1.7,,,,,,40,50,10,,,,,,,,,,,
2019,2,1.6,,,2,6,10,18,26,24,10,4,,,,,,,,,
2019,3,1.9,2.5,2.5,2.5,5,12.5,15,20,15,15,5,2.5,2.5,,,,,,,
2019,6,2,,,,,,10,40,50,,,,,,,,,,,
2019,7,2,,,,,,,,,,,,,,,,,,,
2019,14,,,,,,,,,,,,,,,,,,,,
2019,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,2,,,,5,10,15,25,30,15,,,,,,,,,,
2019,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2019,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2019,26,1.7,,,,2.5,15,20,25,20,15,2.5,,,,,,,,,
2019,29,1.5,,,,,,30,40,30,,,,,,,,,,,
2019,30,1.9,,,,,,30,50,20,,,,,,,,,,,
2019,31,1.7,,,,,10,30,40,15,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.4,,,,10,30,40,10,10,,,,,,,,,,,
2019,37,2,,,,,,1,34,42,22,1,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.8,,,,5,15,25,40,15,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,47,1.9,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2019,48,1.4,,,,,,50,50,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,2,0,0,2,5,11,15,20,20,18,7,2,0,,,,,,,
2019,54,2,,,,,5,20,40,30,5,,,,,,,,,,
2019,57,2,,,,,,,,,,,,,,,,,,,
2019,58,1.7,,,,,,,,,,,,,,,,,,,
2019,59,1.8,,,,,,30,60,10,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,1.8,,,,5,15,25,40,10,5,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.7,,,,4,9,20,30,17,10,10,,,,,,,,,
2019,70,1.8,,,,,,35,65,,,,,,,,,,,,
2019,80,1.916421413,0,0,1.9607843137,5.4901960784,9.0196078431,16.862745098,18.431372549,21.5686274511,12.1568627451,7.4509803922,5.8823529412,1.1764705882,,,,,,,
2019,82,1.5,1,1,1,5,10,50,20,5,4,1,1,1,,,,,,,
2019,84,1.9,1,1,1,2,7,16,24,23,17,5,2,1,,,,,,,
2019,85,2,.0967603213,.3693584811,1.3203232539,3.6934871137,8.0866769247,13.8587056804,18.5919044973,19.5249578886,16.0518133043,10.3303466113,5.2040099418,2.8716559816,,,,,,,
2019,88,1.85,,,2.5,8,12,19,24,16,9,7,2.5,,,,,,,,
2019,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2019,90,1.5,0,0,0,10,20,20,30,20,0,0,0,0,,,,,,,
2019,91,1.7,0,0,0,5,15,25,37.5,15,2.5,0,0,0,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,,10,25,55,10,,,,,,,,,,
2019,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2019,95,1.7755,0,0,0,0,7,16.6,42.5,22.1,11.8,0,0,0,,,,,,,
2019,96,1.6,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,,,15,35,35,15,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,1.8,,,,,10,25,50,15,,,,,,,,,,,
2019,102,1.4,,,,,10,45,35,10,,,,,,,,,,,
2019,104,1.8,0,0,0,0,10,20,30,25,15,0,0,0,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,
2019,108,1.7149525,,,,,7.13,21.98,34.77,25.53,10.34,.25,,,,,,,,,
2019,110,2,.0664311568,.2038929433,.9622939464,3.1135701315,7.6156042497,14.0836564674,19.69436455,20.8262926528,16.6544427454,10.0711174543,4.6048255407,2.1035081617,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2019,114,1.7,,,3,5,5,10,55,10,5,5,2,,,,,,,,
2019,115,1.9,.0563066008,.2352687672,1.3575506227,4.9352068181,12.2863462065,20.9550760424,24.4915132701,19.6171063296,10.7671377082,4.0484414385,1.0423306863,.2077155096,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2014,1,.9,,,,5,90,5,,,,,,,,,,,,,
2014,2,.6,,,,20,70,10,,,,,,,,,,,,,
2014,3,1,,,5,10,45,35,5,,,,,,,,,,,,
2014,6,.7,,,,20,80,,,,,,,,,,,,,,
2014,7,1.1,,,,,,,,,,,,,,,,,,,
2014,14,.8,,,,,,,,,,,,,,,,,,,
2014,15,.7,,,,10,80,10,,,,,,,,,,,,,
2014,16,.8,1,2,3,18,30,25,9,6,3,2,1,0,,,,,,,
2014,20,.7,,,,35,50,15,,,,,,,,,,,,,
2014,23,.7,,1,2,20,35,25,14,2,1,,,,,,,,,,
2014,24,.7448897657,,,18,20,27,20,15,,,,,,,,,,,,
2014,26,.6,5,10,15,20,20,15,10,5,,,,,,,,,,,
2014,29,.6,,,,20,50,30,,,,,,,,,,,,,
2014,30,.8,,,,,,,,,,,,,,,,,,,
2014,31,.8,,,,15,70,15,,,,,,,,,,,,,
2014,32,.7,,,3,23,46,20,8,,,,,,,,,,,,
2014,35,.8,,,,,80,20,,,,,,,,,,,,,
2014,36,.6,,,,10,80,10,,,,,,,,,,,,,
2014,37,.7,,,,8,92,,,,,,,,,,,,,,
2014,38,.6,,,,10,80,10,,,,,,,,,,,,,
2014,39,.7,,,,10,90,,,,,,,,,,,,,,
2014,41,.8,,,,10,70,20,,,,,,,,,,,,,
2014,45,.775,,,,5,75,20,,,,,,,,,,,,,
2014,47,.8,0,0,0,20,70,10,0,0,0,0,0,0,,,,,,,
2014,48,.8,,,,,90,10,,,,,,,,,,,,,
2014,49,.7,,,,,,,,,,,,,,,,,,,
2014,52,.7,0,0,3,23,45,23,5,1,0,0,0,0,,,,,,,
2014,54,.9,,,,10,60,30,,,,,,,,,,,,,
2014,57,1,,,,,,,,,,,,,,,,,,,
2014,58,.7,,,,10,90,,,,,,,,,,,,,,
2014,59,.8,,,,5,70,25,,,,,,,,,,,,,
2014,61,.8,,,,5,80,15,,,,,,,,,,,,,
2014,63,.7,,,5,15,75,5,,,,,,,,,,,,,
2014,67,.8,.1,.1,3,15,47,28.7,5,1,.1,0,0,0,,,,,,,
2014,68,.8,,,,12,48,40,0,,,,,,,,,,,,
2014,70,.7,,,,15,85,,,,,,,,,,,,,,
2014,80,.720263302,0,.7843137255,1.9607843137,21.1764705882,50.5882352941,23.9215686275,1.568627451,0,0,0,0,0,,,,,,,
2014,82,.7,,,,,,,,,,,,,,,,,,,
2014,84,.8,0,0,0,0,83,17,0,0,0,0,0,0,,,,,,,
2014,85,.8074283091,.0068131014,.2371819029,3.2333023353,17.2804220442,36.5864518137,30.8577907413,10.3541212962,1.371575613,.0709162213,.0014141383,.0000107614,.000000031,,,,,,,
2014,88,.7910471948,,5,11,22,26,20,11,5,,,,,,,,,,,
2014,89,.8,,2.5,12.5,20,25,20,12.5,5,2.5,,,,,,,,,,
2014,90,.8,0,0,20,40,40,0,0,0,0,0,0,0,,,,,,,
2014,91,.7,0,0,0,30,70,0,0,0,0,0,0,0,,,,,,,
2014,92,.8621612885,.0125053778,.3568791972,4.1292932488,19.3174112793,36.8672565529,26.9336393264,10.7626777797,1.5564638661,.0618602617,.0019951385,.0000179087,.0000000629,,,,,,,
2014,93,.9,,,,5,65,25,5,,,,,,,,,,,,
2014,94,.7,1,2,3,18,56,16,2,1.5,.5,,,,,,,,,,
2014,95,.804199148,0,0,5,19.7,35.6,24.2,11.1,4.2,.1,.1,0,0,,,,,,,
2014,96,.7,,,,20,55,25,,,,,,,,,,,,,
2014,98,.8,,,,15,60,25,,,,,,,,,,,,,
2014,99,.8,,,,,90,10,,,,,,,,,,,,,
2014,101,.8,,,,25,75,,,,,,,,,,,,,,
2014,102,.8,,,,15,55,30,,,,,,,,,,,,,
2014,104,.7,0,0,10,30,50,10,0,0,0,0,0,0,,,,,,,
2014,107,.9244130484,0,.0000000002,.0002174533,1.2651936305,53.5354672381,44.5383855043,.6606696767,.0000664969,0,0,0,0,,,,,,,
2014,108,.82661725,,,1.01,14.75,32.3,34.04,16.33,1.57,,,,,,,,,,,
2014,110,.8,.0049962654,.1188455976,2.4625815107,16.7760488117,39.1941449416,31.7105227534,8.8617980121,.8438989698,.0268808448,.0002813382,.0000009537,.000000001,,,,,,,
2014,111,.8,,,,,100,,,,,,,,,,,,,,
2014,112,.9,,5,10,20,30,20,10,5,,,,,,,,,,,
2014,114,.8,,,5,25,55,10,5,,,,,,,,,,,,
2014,115,.9,9.8851753821,5.664639503,9.6122541759,12.0718957542,13.4869750878,13.404269234,11.8511692646,9.3211178426,6.5217194342,4.0592091976,2.2475180714,1.8740570526,,,,,,,
2015,1,1.3,,,,,25,60,15,,,,,,,,,,,,
2015,2,1.4,,,5,10,15,35,25,10,,,,,,,,,,,
2015,3,.8,2.5,7.5,15,20,25,15,12.5,2.5,,,,,,,,,,,
2015,6,.9,,,,20,60,20,,,,,,,,,,,,,
2015,7,1.6,,,,,,,,,,,,,,,,,,,
2015,14,1.1,,,,,,,,,,,,,,,,,,,
2015,15,1.4,,,,10,10,35,25,10,10,,,,,,,,,,
2015,16,1.3,1,2,3,9,17,21,18,13,7,5,3,1,,,,,,,
2015,20,1,,,,15,20,40,15,10,,,,,,,,,,,
2015,23,.8,1,2,6,15,25,20,15,10,5,1,,,,,,,,,
2015,24,1.0406387896,,5,10,15,17.5,22.5,14,10,6,,,,,,,,,,
2015,26,.6,5,10,15,20,20,15,10,5,,,,,,,,,,,
2015,29,.8,,,,10,60,30,,,,,,,,,,,,,
2015,30,1.1,,,,,,,,,,,,,,,,,,,
2015,31,1.3,,,,5,25,40,20,10,,,,,,,,,,,
2015,32,1.3,,,2,9,22,30,21,11,5,,,,,,,,,,
2015,35,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,36,.8,,,10,10,60,10,10,,,,,,,,,,,,
2015,37,.8,,,1,10,68,20,1,,,,,,,,,,,,
2015,38,.8,,,,20,60,20,,,,,,,,,,,,,
2015,39,1,,,10,15,20,40,15,,,,,,,,,,,,
2015,41,1.4,,,,,10,70,20,,,,,,,,,,,,
2015,45,1,,,,5,40,45,10,,,,,,,,,,,,
2015,47,1,0,0,0,5,25,55,10,5,0,0,0,0,,,,,,,
2015,48,1.3,,,,,15,60,25,,,,,,,,,,,,
2015,49,1,,,,,,,,,,,,,,,,,,,
2015,52,.9,0,0,2,15,35,32,12,3,1,0,0,0,,,,,,,
2015,54,1.4,,,,10,20,50,20,,,,,,,,,,,,
2015,57,1.2,,,,,,,,,,,,,,,,,,,
2015,58,1.1,,,5,10,25,40,15,5,,,,,,,,,,,
2015,59,1.4,,,,5,25,60,10,,,,,,,,,,,,
2015,61,1.3,,,,,20,60,20,,,,,,,,,,,,
2015,63,1.2,,,5,15,25,40,15,,,,,,,,,,,,
2015,67,1.2,1,5,5,10,25,35,15,3,1,0,0,0,,,,,,,
2015,68,1.3,,,,1,18,46,28,7,0,,,,,,,,,,
2015,70,1.1,,,,,45,55,,,,,,,,,,,,,
2015,80,1.334557056,0,.3921568627,.7843137255,7.0588235294,18.8235294118,40.3921568627,25.8823529412,5.8823529412,.7843137255,0,0,0,,,,,,,
2015,82,1,,,,,,,,,,,,,,,,,,,
2015,84,1.2,2,2,8,14,22,28,18,5,1,0,0,0,,,,,,,
2015,85,1.2961663254,1.469062616,2.7682473657,5.9804262638,10.5445620552,15.1744048207,17.8234977031,17.0874577065,13.3709997624,8.5397364532,4.4514879598,1.8937650243,.8963522693,,,,,,,
2015,88,1.1683158702,,,5,12,22,25,19,12,5,,,,,,,,,,
2015,89,1.4,,2.5,2.5,5,15,25,25,15,7.5,2.5,,,,,,,,,
2015,90,.9,0,0,10,30,30,20,10,0,0,0,0,0,,,,,,,
2015,91,1.1,0,0,0,5,35,40,20,0,0,0,0,0,,,,,,,
2015,92,1.2054687475,2.7401791046,4.1363359302,7.8169341699,12.257645047,15.9491823289,15.5305523152,15.72984302,12.8569350331,6.5450869422,3.9048707113,1.6896114716,.842823926,,,,,,,
2015,93,1.3,,,,2.5,10,65,20,2.5,,,,,,,,,,,
2015,94,1.1,2,4,7,12,17,26,16,9,4,2,1,,,,,,,,
2015,95,1.2041055359,0,0,0,5.1,23.7,37.2,21.8,12.2,0,0,0,0,,,,,,,
2015,96,1.1,,,,10,30,35,20,5,,,,,,,,,,,
2015,98,1.3,,,,5,20,35,25,15,,,,,,,,,,,
2015,99,1.1,,,,,10,80,10,,,,,,,,,,,,
2015,101,1.3,,,,5,40,50,5,,,,,,,,,,,,
2015,102,1,,,,10,43,37,10,,,,,,,,,,,,
2015,104,1.2,0,0,0,10,30,35,20,5,0,0,0,0,,,,,,,
2015,107,1.4379593926,.0449090462,.3536582831,1.9534141412,7.013072315,16.3786362968,24.8973947705,24.6414664596,15.8786079095,6.6597141945,1.8169348217,.3221866644,.0400050975,,,,,,,
2015,108,1.60268,,,.23,5.12,11.86,18.59,24.28,19.93,13.11,6.28,.6,,,,,,,,
2015,110,1.2,2.2144668516,2.7773918578,6.7395652866,11.4954072395,15.9668750398,18.060479685,16.6362894529,12.4795461181,7.6233676599,3.7921439572,1.5359977679,.6784690837,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.4,,,,10,15,30,30,10,5,,,,,,,,,,
2015,114,1.1,,,5,5,20,55,15,,,,,,,,,,,,
2015,115,1.4,5.1354775608,3.6056637522,6.8086735722,9.6122541759,12.0718957542,13.4869750877,13.404269234,11.8511692646,9.3211178426,6.5217194342,4.0592091976,4.121575124,,,,,,,
2015Q2,1,1.1,,,,,30,50,20,,,,,,,,,,,,
2015Q2,2,1.2,,,5,10,18,35,22,10,,,,,,,,,,,
2015Q2,3,,,,,,,,,,,,,,,,,,,,
2015Q2,6,.8,,,,25,50,25,,,,,,,,,,,,,
2015Q2,7,.4,,,,,,,,,,,,,,,,,,,
2015Q2,14,.8,,,,,,,,,,,,,,,,,,,
2015Q2,15,1.4,,,5,5,10,35,25,10,10,,,,,,,,,,
2015Q2,16,1.6,1,2,3,8,12,16,21,18,8,7,3,1,,,,,,,
2015Q2,20,1,,,,15,30,40,15,,,,,,,,,,,,
2015Q2,23,.8,1,1,5,15,30,20,15,10,2,1,,,,,,,,,
2015Q2,24,1.3078394789,,,,15,19,25,19,13,9,,,,,,,,,,
2015Q2,26,.4,5,10,15,20,20,15,10,5,,,,,,,,,,,
2015Q2,29,.8,,,,10,60,30,,,,,,,,,,,,,
2015Q2,30,1,,,,,,,,,,,,,,,,,,,
2015Q2,31,1.2,,,,5,20,40,25,10,,,,,,,,,,,
2015Q2,32,,,,,,,,,,,,,,,,,,,,
2015Q2,35,,,,,,,,,,,,,,,,,,,,
2015Q2,36,.8,,,20,20,50,10,,,,,,,,,,,,,
2015Q2,37,.6,,,,31,61,8,,,,,,,,,,,,,
2015Q2,38,.5,,,,20,60,20,,,,,,,,,,,,,
2015Q2,39,1,,,,15,25,45,15,,,,,,,,,,,,
2015Q2,41,,,,,,,,,,,,,,,,,,,,
2015Q2,45,,,,,,,,,,,,,,,,,,,,
2015Q2,47,.9,,,,,,,,,,,,,,,,,,,
2015Q2,48,1.3,,,,,15,60,25,,,,,,,,,,,,
2015Q2,49,.4,,,,,,,,,,,,,,,,,,,
2015Q2,52,.8,0,2,5,18,40,27,5,2,1,0,0,0,,,,,,,
2015Q2,54,1.3,,,,5,20,55,20,,,,,,,,,,,,
2015Q2,57,1.2,,,,,,,,,,,,,,,,,,,
2015Q2,58,1,,,,,,,,,,,,,,,,,,,
2015Q2,59,1.2,,,,5,25,60,10,,,,,,,,,,,,
2015Q2,61,1.2,,,,,30,50,20,,,,,,,,,,,,
2015Q2,63,1,,,10,15,20,40,15,,,,,,,,,,,,
2015Q2,67,,,,,,,,,,,,,,,,,,,,
2015Q2,68,1.3,,,,3,22,44,22,9,,,,,,,,,,,
2015Q2,70,,,,,,,,,,,,,,,,,,,,
2015Q2,80,,,,,,,,,,,,,,,,,,,,
2015Q2,82,1,,,,,,,,,,,,,,,,,,,
2015Q2,84,,,,,,,,,,,,,,,,,,,,
2015Q2,85,1.1416180986,.9147374034,2.423293283,6.2231751356,12.1891944234,18.2114440327,20.7563223211,18.0469178805,11.9699305886,6.0559916162,2.3368662786,.6876538415,.1844731954,,,,,,,
2015Q2,88,1.1,,,5,12,22,25,19,12,5,,,,,,,,,,
2015Q2,89,1.4,,2.5,2.5,7.5,15,25,25,15,5,2.5,,,,,,,,,
2015Q2,90,.8,0,0,10,20,40,20,10,0,0,0,0,0,,,,,,,
2015Q2,91,.6,0,0,0,7.5,42.5,32.5,15,2.5,0,0,0,0,,,,,,,
2015Q2,92,1.2020058551,3.7882022718,4.7058619042,8.1242269097,11.9468518675,14.9644027016,14.3962406442,14.7561325509,12.5577854693,6.8284781752,4.4394436539,2.1582243649,1.3341494868,,,,,,,
2015Q2,93,,,,,,,,,,,,,,,,,,,,
2015Q2,94,.9,1.5,3.5,8,18,24,20,12,6,4,2,1,,,,,,,,
2015Q2,95,1.1447967538,0,0,4,12,24,30,16,9,4,1,0,0,,,,,,,
2015Q2,96,1.24,,,,10,20,42,22,6,,,,,,,,,,,
2015Q2,98,.9,,,,15,30,30,25,,,,,,,,,,,,
2015Q2,99,,,,,,,,,,,,,,,,,,,,
2015Q2,101,1.2,,,,,,,,,,,,,,,,,,,
2015Q2,102,.9,,,,15,55,15,15,,,,,,,,,,,,
2015Q2,104,,,,,,,,,,,,,,,,,,,,
2015Q2,107,1.220893657,.1448991368,.662604363,2.5351851263,7.0442927382,14.218583102,20.8521987212,22.2214243697,17.2077656803,9.682275365,3.9578549707,1.1750753198,.297841107,,,,,,,
2015Q2,108,1.75997,,,.01,3.55,9.9,16.24,22.55,21.53,15.13,8.72,2.37,,,,,,,,
2015Q2,110,1.1,1.7576140566,2.6489121422,7.0273724166,12.6938253884,17.9217273897,19.7776442544,17.0601261207,11.5025585254,6.0616230505,2.496492095,.8034717503,.2486328102,,,,,,,
2015Q2,111,,,,,,,,,,,,,,,,,,,,
2015Q2,112,1.4,,,,10,15,30,30,10,5,,,,,,,,,,
2015Q2,114,1,,,5,5,40,45,5,,,,,,,,,,,,
2015Q2,115,1.3,5.9013334446,3.9838419375,7.3634297536,10.1550072874,12.4585687538,13.5970627936,13.2011452573,11.4016445352,8.7601570785,5.9874684557,3.6404853782,3.5498553246,,,,,,,
2016,1,1.6,,,,,,40,50,10,,,,,,,,,,,
2016,2,1.8,,1,2,4,8,20,30,20,8,5,2,,,,,,,,
2016,3,1.3,2.5,2.5,10,12.5,17.5,22.5,15,10,5,2.5,,,,,,,,,
2016,6,1.2,,,,,30,50,20,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,1.5,,,,,,,,,,,,,,,,,,,
2016,15,1.8,,,,5,5,20,30,25,10,5,,,,,,,,,
2016,16,1.6,1,2,3,11,14,17,19,13,9,7,3,1,,,,,,,
2016,20,1.5,,,,,15,25,35,20,5,,,,,,,,,,
2016,23,1.3,1,2,5,10,16,23,20,15,7,1,,,,,,,,,
2016,24,1.4470604478,,1.5,5,10,15,21,18,17,8.5,4,,,,,,,,,
2016,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2016,29,1,,,,10,30,40,20,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,1.6,,,,5,10,20,40,25,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,.9,,,,10,50,40,,,,,,,,,,,,,
2016,37,1.4,,,,1,15,47,32,5,,,,,,,,,,,
2016,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.4,,,,10,25,45,20,,,,,,,,,,,,
2016,41,1.5,,,,,,10,70,20,,,,,,,,,,,
2016,45,1.4,,,,5,5,40,45,5,,,,,,,,,,,
2016,47,1.3,0,0,0,5,15,45,25,10,0,0,0,0,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,1.7,,,,,,,,,,,,,,,,,,,
2016,52,1.5,0,1,3,9,15,20,21,16,10,4,1,0,,,,,,,
2016,54,1.9,,,,5,5,15,35,35,5,,,,,,,,,,
2016,57,1.6,,,,,,,,,,,,,,,,,,,
2016,58,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2016,59,1.6,,,,,5,20,60,10,5,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,63,1.6,,,5,10,20,25,35,5,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,1.5,,,,,,45,55,,,,,,,,,,,,
2016,80,2.151803017,0,0,0,.7843137255,3.5294117647,11.3725490196,26.274509804,26.2745098039,16.0784313725,12.1568627451,2.3529411765,1.1764705882,,,,,,,
2016,82,1.3,,,,,,,,,,,,,,,,,,,
2016,84,1.6,3,2,6,10,15,18,20,17,8,1,0,0,,,,,,,
2016,85,2.3518375944,.6839232212,1.0656575089,2.2450234757,4.1687139117,6.8228490117,9.8427286647,12.515668887,14.0275946539,13.8581033283,12.0674563298,9.2622819049,13.4399991022,,,,,,,
2016,88,1.7857442958,,,,5,12,22,25,19,12,5,,,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,90,1,0,0,10,10,20,30,20,10,0,0,0,0,,,,,,,
2016,91,1.5,0,0,0,2.5,15,40,40,2.5,0,0,0,0,,,,,,,
2016,92,1.4991743479,2.4966048103,3.3438744587,6.1379047517,9.6786249103,13.1110173406,13.6933894715,15.3589903458,14.5605762766,8.8659081216,6.456952409,3.5697473955,2.7264097084,,,,,,,
2016,93,1.8,,,,,,2.5,70,25,2.5,,,,,,,,,,
2016,94,1.7,1,2,3,4,10,14,26,24,10,4,2,,,,,,,,
2016,95,1.5991678519,0,0,0,0,5.4,32.1,41.1,15.2,4.1,2.1,0,0,,,,,,,
2016,96,1.6,,,,5,10,25,35,20,5,,,,,,,,,,
2016,98,1.8,,,,,10,15,40,30,5,,,,,,,,,,
2016,99,1.5,,,,,,30,60,10,,,,,,,,,,,
2016,101,1.5,,,,,10,40,50,,,,,,,,,,,,
2016,102,1.3,,,,10,15,30,30,15,,,,,,,,,,,
2016,104,1.6,0,0,0,5,10,25,35,15,10,0,0,0,,,,,,,
2016,107,1.6195463615,.068492526,.3730333567,1.6451679782,5.2136515714,11.8764774536,19.4516303353,22.909448719,19.4037802718,11.81810891,5.175254079,1.629027057,.435927742,,,,,,,
2016,108,1.4451775,,.19,4.82,11.31,17.83,23.71,20.25,13.68,7.1,1.11,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.8,,,,,10,15,35,25,10,5,,,,,,,,,
2016,114,1.5,,,5,5,10,15,50,10,5,,,,,,,,,,
2016,115,1.7,3.3023946459,2.5989387988,5.2337630155,7.9262035642,10.6783154825,12.7975959296,13.6440479053,12.9403986202,10.9179558979,8.1945152665,5.471315462,6.2945554116,,,,,,,
2016Q2,1,1.6,,,,,10,30,50,10,,,,,,,,,,,
2016Q2,2,1.8,,1,2,4,8,20,30,20,8,5,2,,,,,,,,
2016Q2,3,,,,,,,,,,,,,,,,,,,,
2016Q2,6,1.2,,,,,30,50,20,,,,,,,,,,,,
2016Q2,7,,,,,,,,,,,,,,,,,,,,
2016Q2,14,1.7,,,,,,,,,,,,,,,,,,,
2016Q2,15,1.7,,,,5,10,20,30,25,10,,,,,,,,,,
2016Q2,16,1.6,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2016Q2,20,1.3,,,,10,20,40,15,15,,,,,,,,,,,
2016Q2,23,1.2,,2,4,10,20,23,20,15,5,1,,,,,,,,,
2016Q2,24,1.6078136154,,,4.5,10,12.5,15,20,15,14,5,4,,,,,,,,
2016Q2,26,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Q2,29,1,,,,10,30,40,20,,,,,,,,,,,,
2016Q2,30,,,,,,,,,,,,,,,,,,,,
2016Q2,31,1.6,,,,5,10,20,40,20,5,,,,,,,,,,
2016Q2,32,,,,,,,,,,,,,,,,,,,,
2016Q2,35,,,,,,,,,,,,,,,,,,,,
2016Q2,36,.9,,,,30,50,20,,,,,,,,,,,,,
2016Q2,37,1.3,,,,1,23,42,32,2,,,,,,,,,,,
2016Q2,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2016Q2,39,1.3,,,,10,20,45,25,,,,,,,,,,,,
2016Q2,41,,,,,,,,,,,,,,,,,,,,
2016Q2,45,,,,,,,,,,,,,,,,,,,,
2016Q2,47,1.3,,,,,,,,,,,,,,,,,,,
2016Q2,48,,,,,,,,,,,,,,,,,,,,
2016Q2,49,.4,,,,,,,,,,,,,,,,,,,
2016Q2,52,1.5,0,1,3,9,15,20,21,16,10,4,1,0,,,,,,,
2016Q2,54,1.9,,,,,10,15,30,30,15,,,,,,,,,,
2016Q2,57,1.5,,,,,,,,,,,,,,,,,,,
2016Q2,58,1.5,,,,,,,,,,,,,,,,,,,
2016Q2,59,2.1,,,,,5,15,25,40,10,5,,,,,,,,,
2016Q2,61,,,,,,,,,,,,,,,,,,,,
2016Q2,63,1.6,,,5,10,20,25,35,5,,,,,,,,,,,
2016Q2,67,,,,,,,,,,,,,,,,,,,,
2016Q2,68,1.6,,,,,8,20,50,19,3,,,,,,,,,,
2016Q2,70,,,,,,,,,,,,,,,,,,,,
2016Q2,80,,,,,,,,,,,,,,,,,,,,
2016Q2,82,1.2,,,,,,,,,,,,,,,,,,,
2016Q2,84,,,,,,,,,,,,,,,,,,,,
2016Q2,85,2.2799214022,.1646035588,.4489017788,1.3114688924,3.1804738272,6.4028462014,10.7008456204,14.8470150606,17.1018905883,16.3544693917,12.9841960868,8.5580407951,7.9452481985,,,,,,,
2016Q2,88,1.8,,,,5,12,22,25,19,12,5,,,,,,,,,
2016Q2,89,1.8,,,2.5,5,10,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2016Q2,90,1,0,0,10,10,20,40,10,10,0,0,0,0,,,,,,,
2016Q2,91,1,0,0,0,5,35,40,17.5,2.5,0,0,0,0,,,,,,,
2016Q2,92,1.5649208466,4.6828090046,4.1740628627,6.4626798635,9.0010542338,11.2772351441,11.4084530774,12.9295071379,13.0096110629,8.7887486372,7.3698408376,4.9447044931,5.9512936452,,,,,,,
2016Q2,93,,,,,,,,,,,,,,,,,,,,
2016Q2,94,1.4,.5,1.5,3.5,10,16,23,18,16,7,3,1.5,,,,,,,,
2016Q2,95,1.6196593928,0,0,0,0,14,27,31,22,6,0,0,0,,,,,,,
2016Q2,96,1.5,,,,7,10,25,35,20,3,,,,,,,,,,
2016Q2,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2016Q2,99,,,,,,,,,,,,,,,,,,,,
2016Q2,101,1.4,,,,,,,,,,,,,,,,,,,
2016Q2,102,1.3,,,,10,15,30,30,15,,,,,,,,,,,
2016Q2,104,,,,,,,,,,,,,,,,,,,,
2016Q2,107,1.5672292145,.278652047,.9143845236,2.8403037005,6.8212916412,12.6674154731,18.191480788,20.2036600549,17.3532507955,11.5268472355,5.9209698422,2.3517216779,.9300222206,,,,,,,
2016Q2,108,1.42383,,.22,5,11.58,18.16,23.91,20.05,13.41,6.77,.9,,,,,,,,,
2016Q2,110,,,,,,,,,,,,,,,,,,,,
2016Q2,111,,,,,,,,,,,,,,,,,,,,
2016Q2,112,1.8,,,,,10,15,35,25,10,5,,,,,,,,,
2016Q2,114,1.5,,,5,5,10,15,50,10,5,,,,,,,,,,
2016Q2,115,1.7,3.3023946459,2.5989387988,5.2337630155,7.9262035642,10.6783154825,12.7975959296,13.6440479053,12.9403986202,10.9179558979,8.1945152665,5.471315462,6.2945554116,,,,,,,
2019,1,1.8,,,,,20,30,40,10,,,,,,,,,,,
2019,2,1.5,,1,4,7,16,25,20,17,7,2,1,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,,,,,,,,,,,,,,,,,,,,
2019,15,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,2,,,,5,10,15,20,30,15,5,,,,,,,,,
2019,23,1.7,,1,3,8,15,20,22,15,10,5,1,,,,,,,,
2019,24,1.6,,,5,6,16,16,19,16,15,4,3,,,,,,,,
2019,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2019,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.3,,,,20,20,40,10,10,,,,,,,,,,,
2019,37,1.8,,,,1,5,30,43,20,1,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.5,,,,5,10,35,35,15,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,1.75,,,,,5,25,35,25,10,,,,,,,,,,
2019,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2019,48,1.5,,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,1.2,0,1,7,13,17,19,17,12,8,5,1,0,,,,,,,
2019,54,2.5,,,,,,5,15,35,35,10,,,,,,,,,
2019,57,2,,,,,,,,,,,,,,,,,,,
2019,58,1.6,,,,,,,,,,,,,,,,,,,
2019,59,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,1.5,,,5,15,20,25,30,5,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2019,80,2.049258947,.7843137255,1.9607843137,3.9215686275,5.0980392157,10.9803921569,14.5098039216,16.4705882352,15.6862745098,10.9803921569,10.5882352941,4.7058823529,4.3137254902,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.7,2,2,3,4,9,17,22,20,15,3,2,1,,,,,,,
2019,85,1.6286401897,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2019,88,1.8,,,2.5,7.5,12.5,20,22.5,15,11,6.5,2.5,,,,,,,,
2019,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2019,90,1.2,0,0,10,10,20,40,10,10,0,0,0,0,,,,,,,
2019,91,1.6,0,0,2.5,5,20,30,35,5,2.5,0,0,0,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,2.5,5,25,60,7.5,,,,,,,,,,
2019,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2019,95,1.8,0,0,0,0,6,11,51,29,3,0,0,0,,,,,,,
2019,96,1.8,,,,,,,,,,,,,,,,,,,
2019,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,1.6,,,,,10,30,50,10,,,,,,,,,,,
2019,102,1.5,,,,,15,35,35,15,,,,,,,,,,,
2019,104,1.9,0,0,0,5,10,15,30,25,10,5,0,0,,,,,,,
2019,107,1.19394358,1.7103639594,4.415988726,10.4538950655,17.9689770414,22.4300847024,20.3342859357,13.3876674649,6.4003900729,2.221486411,.5596204253,.1022834649,.0149567306,,,,,,,
2019,108,1.4415275,,,2.39,8.8,15.27,21.74,22.74,16.23,9.69,3.14,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2019,114,1.4,,,5,5,10,55,10,10,5,,,,,,,,,,
2019,115,1.7,3.0927089937,2.5037253469,5.1082247253,7.8295167495,10.6504595239,12.8579606496,13.7767692306,13.1007046853,11.0563962157,8.281387821,5.5050520602,6.2370939983,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2014,1,11.7,,,,,,,,,,,10,90,,,,,,,
2014,2,11.6,,,,,,,,,,,15,85,,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,6,11.6,,,,,,,,,,,10,90,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,14,11.6,,,,,,,,,,,,,,,,,,,
2014,15,11.5,,,,,,,,,,,25,75,,,,,,,
2014,16,11.5,0,0,0,0,0,0,3,5,9,11,18,23,15,7,4,3,2,0,0
2014,20,11.6,,,,,,,,,,,10,70,20,,,,,,
2014,23,11.6,,,,,,,,,,,25,50,25,,,,,,
2014,24,11.5615279866,,,,,,,,,12,13,15,25,15,11,9,,,,
2014,26,11.9,,,,,,,,,,,5,90,5,,,,,,
2014,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2014,30,11.6,,,,,,,,,,,,,,,,,,,
2014,31,11.6,,,,,,,,,,,30,60,10,,,,,,
2014,32,11.7,,,,,,,,,,6,24,36,29,5,,,,,
2014,35,11.6,,,,,,,,,,,10,90,,,,,,,
2014,36,,,,,,,,,,,,10,80,10,,,,,,
2014,37,11.6,,,,,,,,,,,2,98,,,,,,,
2014,38,11.6,,,,,,,,,,,10,80,10,,,,,,
2014,39,11.5,,,,,,,,,,0,25,75,,,,,,,
2014,41,11.6,,,,,,,,,,,10,80,10,,,,,,
2014,45,,,,,,,,,,,,,,,,,,,,
2014,47,11.6,0,0,0,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0
2014,48,11.6,,,,,,,,,,,,,,,,,,,
2014,49,11.7,,,,,,,,,,,,,,,,,,,
2014,52,11.6,0,0,0,0,0,0,0,0,1,5,29,44,17,3,1,0,0,0,0
2014,54,11.5,,,,,,,,,,10,40,40,10,,,,,,
2014,57,11.5,,,,,,,,,,,,,,,,,,,
2014,58,11.5,,,,,,,,,,,,,,,,,,,
2014,59,11.5,,,,,,,,,,,10,80,10,,,,,,
2014,61,11.5,,,,,,,,,,,50,50,,,,,,,
2014,63,11.6,,,,,,,,,,,40,60,,,,,,,
2014,67,11.6,0,0,0,0,0,0,0,.1,1,5,30,37.8,20,5,1,.1,0,0,0
2014,68,11.5,,,,,,,,,0,0,45,55,0,0,0,,,,
2014,70,11.5,,,,,,,,,,,45,55,,,,,,,
2014,80,11.293581009,0,0,0,0,0,0,0,0,0,11.7647058824,67.0588235293,19.6078431373,1.568627451,0,0,0,0,0,0
2014,82,11.6,,,,,,,,,,,,,,,,,,,
2014,84,11.6,0,0,0,0,0,0,0,0,0,0,5,95,0,0,0,0,0,0,0
2014,85,11.5571208529,0,0,0,0,.0000000136,.0000053415,.0007954032,.0451452595,.9867773542,8.4055205097,28.2286295761,37.6898495509,20.0511588048,4.2302910998,.3504259524,.0112616717,.0001388115,.00000065,.0000000011
2014,88,11.6,,,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,
2014,89,11.585,,,,,,,,2.5,7.5,15,22.5,22.5,12.5,10,5,2.5,,,
2014,90,11.5,,,,,,,,,,10,20,40,20,10,,,,,
2014,91,11.4,0,0,0,0,0,0,0,0,0,0,55,45,0,0,0,0,0,0,0
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,11.5,,,,,,,,,,2.5,42.5,55,,,,,,,
2014,94,11.6,,,,,,,,,2,6,30.5,35.5,18,5,2.5,.5,,,
2014,95,11.625,0,0,0,0,0,0,0,0,3,10.6,30.1,24,19.3,13,0,0,0,0,0
2014,96,11.6,,,,,,,,,,,33,42,20,5,,,,,
2014,98,11.7,,,,,,,,,,5,20,35,25,15,,,,,
2014,99,11.5,,,,,,,,,,,30,70,,,,,,,
2014,101,11.6,,,,,,,,,,,15,85,,,,,,,
2014,102,11.6,,,,,,,,,,10,30,40,15,5,,,,,
2014,104,11.6,0,0,0,0,0,0,0,0,0,0,15,65,20,0,0,0,0,0,0
2014,107,11.5893887073,0,0,0,0,0,0,0,0,0,.0000000403,9.0223225069,90.9511759815,.0265014713,0,0,0,0,0,0
2014,108,11.5083825,,,,,,,,,,.72,37.16,56.44,5.68,,,,,,
2014,110,11.6,0,0,0,0,0,0,0,.0000000072,.0003000548,.4137798162,22.1166456173,64.5788567075,12.7630100827,.1273606521,.0000470616,.0000000006,0,0,0
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,11.6,,,,,,,,,5,10,20,30,20,10,5,,,,
2014,114,11.7,,,,,,,,,,,8,90,2,,,,,,
2014,115,11.5,.0040634984,.0102452261,.0462779199,.1616770189,.4854899511,1.2530910862,2.7801416583,5.3020390473,8.6919801796,12.2489998136,14.8386035272,15.4524880527,13.8330297189,10.6450640061,7.0418689572,4.0043405917,1.9573583949,.8224264313,.4208149206
2015,1,11.4,,,,,,,,,,20,40,35,5,,,,,,
2015,2,11.4,,,,,,,,,,15,45,30,10,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,6,11.4,,,,,,,,,,,60,40,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,11.3,,,,,,,,,,,,,,,,,,,
2015,15,11.3,,,,,,,,,10,15,40,20,15,,,,,,
2015,16,11.2,0,0,0,0,0,2,3,6,12,17,19,16,11,6,3,2,2,1,0
2015,20,11.2,,,,,,,,,,25,40,25,10,,,,,,
2015,23,11.2,,,,,,,1,2,15,20,25,19,15,2,1,,,,
2015,24,11.4884365325,,,,,,,1,5.5,8,15,18,22.5,15,11,4,,,,
2015,26,11.9,,,,,,,,,,,25,50,25,,,,,,
2015,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2015,30,11.3,,,,,,,,,,,,,,,,,,,
2015,31,11.4,,,,,,,,,10,20,50,15,5,,,,,,
2015,32,11.3,,,,,,,,1,8,22,27,25,14,3,,,,,
2015,35,11.2,,,,,,,,,,20,60,20,,,,,,,
2015,36,,,,,,,,,,,,10,60,20,10,,,,,
2015,37,11.2,,,,,,,,,,10,54,35,1,,,,,,
2015,38,11.5,,,,,,,,,,,20,60,20,,,,,,
2015,39,11.2,,,,,,,,,,25,40,30,5,,,,,,
2015,41,11.3,,,,,,,,,,10,70,20,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,11.4,0,0,0,0,0,0,0,0,0,25,50,25,0,0,0,0,0,0,0
2015,48,11.3,,,,,,,,,,,,,,,,,,,
2015,49,11.5,,,,,,,,,,,,,,,,,,,
2015,52,11.4,0,0,0,0,0,0,1,2,7,17,27,26,14,5,1,0,0,0,0
2015,54,11,,,,,,,,,5,20,50,20,5,,,,,,
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,58,11.3,,,,,,,,,,,,,,,,,,,
2015,59,11.2,,,,,,,,,5,15,60,15,5,,,,,,
2015,61,11.2,,,,,,,,,,20,70,10,,,,,,,
2015,63,11.3,,,,,,,,,,15,45,35,5,,,,,,
2015,67,11.3,0,0,0,0,0,0,0,3,5,12,22,26.9,15,10,5,1,.1,0,0
2015,68,11.3,,,,,,,,,0,8,60,30,2,0,0,,,,
2015,70,11.2,,,,,,,,,,5,65,30,,,,,,,
2015,80,10.954112053,0,0,0,0,0,0,0,3.9215686275,14.1176470588,30.5882352941,34.1176470589,14.9019607843,1.9607843137,.3921568627,0,0,0,0,0
2015,82,11.3,,,,,,,,,,,,,,,,,,,
2015,84,11.3,0,0,0,0,0,0,0,0,0,15,34,31,19,1,0,0,0,0,0
2015,85,11.404882327,.000268366,.0018393115,.0114818213,.0584738384,.2429683748,.823784761,2.2792294923,5.1463865548,9.4837767085,14.2640759497,17.5106457073,17.5454037473,14.3491878743,9.57828292,5.2183321022,2.3202819456,.8419579133,.2493164476,.0743061641
2015,88,11.375,,,,,,,2.5,5,10,21,24,20,10,5,2.5,,,,
2015,89,11.095,,,,,,2.5,2.5,7.5,12.5,17.5,22.5,12.5,10,7.5,2.5,2.5,,,
2015,90,11.3,,,,,,,,,10,20,40,20,10,,,,,,
2015,91,11,0,0,0,0,0,0,0,0,5,25,45,20,5,0,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,,40,55,5,,,,,,,
2015,94,11.1,,,,,,,3,8,12,20,25,12,10,6,3,1,,,
2015,95,11.452,0,0,0,0,0,0,0,2,5.5,14.3,31.1,22,15.6,9.5,0,0,0,0,0
2015,96,11.1,,,,,,,,,10,25,35,20,8,2,,,,,
2015,98,11.2,,,,,,,,,10,20,30,20,15,5,,,,,
2015,99,11,,,,,,,,,,30,60,10,,,,,,,
2015,101,11.2,,,,,,,,,,35,55,10,,,,,,,
2015,102,11.5,,,,,,,,,,10,35,40,15,,,,,,
2015,104,11.3,0,0,0,0,0,0,0,0,5,15,35,30,15,0,0,0,0,0,0
2015,107,11.4712881524,0,0,0,0,.0000000011,.0000011886,.0003810059,.0374791573,1.150021017,11.2355297354,35.6970783053,37.4181473923,12.948728946,1.4595613704,.0524802862,.0005895575,.0000020349,.0000000021,0
2015,108,11.2304425,,,,,,,,,4.55,22.29,38.66,27.12,7.38,,,,,,
2015,110,11.3,0,0,.0000000002,.000000085,.0000138091,.0010453581,.0370488289,.6181679962,4.8848425673,18.3853432207,33.1046977496,28.5798588493,11.8232709908,2.3363527282,.2194170845,.0097358383,.0002029089,.0000019759,.000000009
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.3,,,,,,,,,5,10,30,25,20,10,,,,,
2015,114,11.8,,,,,,,,,5,5,10,75,5,,,,,,
2015,115,11.3,.00771441,.0182172106,.077727304,.2555932717,.7224171943,1.7551002992,3.665235003,6.5795603309,10.153001882,13.4679081702,15.3573949745,15.0538779068,12.6850561499,9.1885578151,5.7214896557,3.062468669,1.4090522843,.5572702845,.2623571843
2015Aug,1,11.5,,,,,,,,,,15,40,40,5,,,,,,
2015Aug,2,11.4,,,,,,,,,,15,45,30,10,,,,,,
2015Aug,3,,,,,,,,,,,,,,,,,,,,
2015Aug,6,11.3,,,,,,,,,,,60,40,,,,,,,
2015Aug,7,,,,,,,,,,,,,,,,,,,,
2015Aug,14,11.6,,,,,,,,,,,,,,,,,,,
2015Aug,15,11.4,,,,,,,,,10,20,30,20,10,5,5,,,,
2015Aug,16,11.2,0,0,0,0,0,0,1,2,8,14,21,18,14,10,7,3,2,0,0
2015Aug,20,11.3,,,,,,,,,,30,45,20,5,,,,,,
2015Aug,23,11.2,,,,,,,,,2,18,30,25,15,8,2,,,,
2015Aug,24,11.4847181528,,,,,,,,8,10,12,15,20,15,12,5,3,,,
2015Aug,26,11.8,,,,,,,,,,,20,55,25,,,,,,
2015Aug,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2015Aug,30,,,,,,,,,,,,,,,,,,,,
2015Aug,31,11.3,,,,,,,,,5,25,50,15,5,,,,,,
2015Aug,32,,,,,,,,,,,,,,,,,,,,
2015Aug,35,,,,,,,,,,,,,,,,,,,,
2015Aug,36,,,,,,,,,,,10,10,50,20,10,,,,,
2015Aug,37,11.2,,,,,,,,,,7,57,35,1,,,,,,
2015Aug,38,11.4,,,,,,,,,,20,60,20,,,,,,,
2015Aug,39,11.2,,,,,,,,,,15,50,30,5,,,,,,
2015Aug,41,,,,,,,,,,,,,,,,,,,,
2015Aug,45,,,,,,,,,,,,,,,,,,,,
2015Aug,47,11.4,,,,,,,,,,,,,,,,,,,
2015Aug,48,11.2,,,,,,,,,,,,,,,,,,,
2015Aug,49,11.4,,,,,,,,,,,,,,,,,,,
2015Aug,52,11.3,0,0,0,0,0,0,0,3,8,19,27,23,12,5,2,1,0,0,0
2015Aug,54,11.2,,,,,,,,,5,20,50,20,5,,,,,,
2015Aug,57,10.8,,,,,,,,,,,,,,,,,,,
2015Aug,58,,,,,,,,,,,,,,,,,,,,
2015Aug,59,11.3,,,,,,,,,,20,60,20,,,,,,,
2015Aug,61,11.2,,,,,,,,,,40,60,,,,,,,,
2015Aug,63,11.3,,,,,,,,,,15,45,35,5,,,,,,
2015Aug,67,,,,,,,,,,,,,,,,,,,,
2015Aug,68,11.3,,,,,,,,,0,18,47,30,5,0,0,,,,
2015Aug,70,,,,,,,,,,,,,,,,,,,,
2015Aug,80,,,,,,,,,,,,,,,,,,,,
2015Aug,82,11.3,,,,,,,,,,,,,,,,,,,
2015Aug,84,,,,,,,,,,,,,,,,,,,,
2015Aug,85,11.3763310395,.0000081056,.0001145868,.0012993039,.011223466,.0738751417,.3706242028,1.4175343284,4.1341520251,9.1953200119,15.6002923205,20.1894062188,19.9323660399,15.0119697774,8.6245914444,3.7793763888,1.2630569396,.3218629106,.06252796,.0103988278
2015Aug,88,11.4,,,,,,,2.5,5,10,21,24,20,10,5,2.5,,,,
2015Aug,89,11.2,,,,,,,2.5,7.5,10,17.5,25,17.5,10,5,2.5,2.5,,,
2015Aug,90,,,,,,,,,,,,,,,,,,,,
2015Aug,91,10.8,0,0,0,0,0,0,0,0,7.5,40,35,15,2.5,0,0,0,0,0,0
2015Aug,92,,,,,,,,,,,,,,,,,,,,
2015Aug,93,,,,,,,,,,,,,,,,,,,,
2015Aug,94,11.1,,,,,,2,4,8,11,18,22,15,8,6,4,2,,,
2015Aug,95,11.312,0,0,0,0,0,0,0,2,5.8,15.3,41.8,20,10,5.1,0,0,0,0,0
2015Aug,96,11.1,,,,,,,,5,10,20,35,25,5,,,,,,
2015Aug,98,11,,,,,,,,5,15,20,25,20,10,5,,,,,
2015Aug,99,,,,,,,,,,,,,,,,,,,,
2015Aug,101,11,,,,,,,,,,,,,,,,,,,
2015Aug,102,11.4,,,,,,,,5,5,5,30,40,15,,,,,,
2015Aug,104,,,,,,,,,,,,,,,,,,,,
2015Aug,107,11.4805134568,0,0,0,.0000000006,.0000002921,.0000593057,.0048903553,.1650247956,2.2998124826,13.3661466137,32.6768519009,33.7817621726,14.7714616063,2.7184814129,.2087946095,.0066278419,.0000861543,.000000455,.000000001
2015Aug,108,10.79373,,,,,,,,4.04,20.64,36.69,28.03,10.51,.09,,,,,,
2015Aug,110,11.2,.0000000034,.0000001167,.0000065537,.0002257474,.004860714,.0655126559,.5534972707,2.9353771188,9.7836295806,20.5138871467,27.0762406439,22.502488932,11.7733859811,3.8757232319,.8020222052,.1042054642,.0084894871,.0004330559,.0000140908
2015Aug,111,,,,,,,,,,,,,,,,,,,,
2015Aug,112,11.3,,,,,,,,5,10,25,30,20,10,,,,,,
2015Aug,114,11.7,,,,,,,,,5,5,10,75,5,,,,,,
2015Aug,115,,,,,,,,,,,,,,,,,,,,
2016,1,11.1,,,,,,,,,15,30,40,10,5,,,,,,
2016,2,11,,,,,,,,,10,23,40,17,10,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,6,11.2,,,,,,,,,,15,45,30,10,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,11,,,,,,,,,,,,,,,,,,,
2016,15,10.9,,,,,,,,5,20,35,20,10,5,5,,,,,
2016,16,10.8,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,11,,,,,,,,,10,30,40,15,5,,,,,,
2016,23,10.8,,,,,,,1,5,15,22,20,18,13,5,1,,,,
2016,24,11.0110759913,,,,,,,5,9,12.5,17.5,25,16,7.5,5,2.5,,,,
2016,26,11.6,,,,,,,,,,10,35,45,10,,,,,,
2016,29,11.3,,,,,,,,,,30,50,20,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,10.8,,,,,,,,5,10,40,30,10,5,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,,,,,,,,,,,,10,70,10,10,,,,,
2016,37,10.6,,,,,,,,,15,50,30,5,,,,,,,
2016,38,11,,,,,,,,,,20,60,20,,,,,,,
2016,39,10.6,,,,,,,,,10,40,30,15,5,,,,,,
2016,41,11,,,,,,,,,,20,70,10,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,11.2,0,0,0,0,0,0,0,0,20,30,40,10,0,0,0,0,0,0,0
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,11,,,,,,,,,,,,,,,,,,,
2016,52,11.1,0,0,0,0,0,1,2,6,13,20,23,18,11,5,1,0,0,0,0
2016,54,10.8,,,,,,,,,5,40,30,20,5,,,,,,
2016,57,10.5,,,,,,,,,,,,,,,,,,,
2016,58,10.9,,,,,,,,,,,,,,,,,,,
2016,59,10.7,,,,,,,5,10,35,35,10,5,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,63,11,,,,,,,,,10,25,40,20,5,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,11,,,,,,,,,,37,60,3,,,,,,,
2016,70,11,,,,,,,,,,45,55,,,,,,,,
2016,80,10.233495712,0,0,0,0,0,4.7058823529,7.8431372549,14.9019607843,30.1960784314,25.4901960784,12.1568627451,3.9215686275,.7843137255,0,0,0,0,0,0
2016,82,11.1,,,,,,,,,,,,,,,,,,,
2016,84,10.9,0,0,0,0,0,0,0,1,15,23,23,17,13,7,1,0,0,0,0
2016,85,10.7330075151,.0984046676,.2107949484,.5547431963,1.2867429118,2.630665057,4.7404376821,7.52930226,10.5409034191,13.0073925141,14.1479506615,13.5640173261,11.4623674834,8.5378840826,5.6054944065,3.2438609398,1.6545929436,.7438680037,.2947614401,.1458160563
2016,88,11.1375,,,,,,,2.5,5,10,21,24,20,10,5,2.5,,,,
2016,89,10.5,,,,2.5,2.5,5,10,12.5,15,17.5,12.5,10,7.5,2.5,2.5,,,,
2016,90,11,,,,,,,,,10,20,40,20,10,,,,,,
2016,91,10.7,0,0,0,0,0,0,0,2.5,15,37.5,27.5,15,2.5,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,,39,56,3,2,,,,,,,,
2016,94,9.8,,,,3,7,13,19,25,11,7,5,4,3,2,1,,,,
2016,95,11.168,0,0,0,0,0,0,0,6,7.5,21.3,36.7,15,9.3,2.5,1.7,0,0,0,0
2016,96,10.8,,,,,,,,10,20,30,25,10,5,,,,,,
2016,98,10.6,,,,,,,,5,25,35,15,15,5,,,,,,
2016,99,10.5,,,,,,,,,30,60,10,,,,,,,,
2016,101,10.9,,,,,,,,5,25,50,20,,,,,,,,
2016,102,11.2,,,,,,,,,5,30,45,10,10,,,,,,
2016,104,10.8,0,0,0,0,0,0,0,5,15,35,25,15,5,0,0,0,0,0,0
2016,107,11.2939548135,.0000000002,.000000024,.0000017919,.000080982,.0022179281,.0368730868,.3727515213,2.2951429402,8.6208486436,19.778354519,27.7399679262,23.7934780543,12.4787968264,3.9990020031,.7821756321,.0932393718,.006762722,.0002979376,.0000080894
2016,108,11.21888,,,,,,,,.41,9.3,21.55,32.12,24.31,11.38,.93,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,11,,,,,,,,5,10,20,30,20,10,5,,,,,
2016,114,11.7,,,,,,,,,5,10,10,70,5,,,,,,
2016,115,,,,,,,,,,,,,,,,,,,,
2016Aug,1,11.2,,,,,,,,,15,30,40,10,5,,,,,,
2016Aug,2,11.1,,,,,,,,,10,22,40,18,10,,,,,,
2016Aug,3,,,,,,,,,,,,,,,,,,,,
2016Aug,6,11.2,,,,,,,,,,15,45,30,10,,,,,,
2016Aug,7,,,,,,,,,,,,,,,,,,,,
2016Aug,14,11.2,,,,,,,,,,,,,,,,,,,
2016Aug,15,11.3,,,,,,,,,10,20,30,20,10,5,5,,,,
2016Aug,16,10.8,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016Aug,20,11.1,,,,,,,,,10,25,35,20,10,,,,,,
2016Aug,23,10.8,,,,,,,1,3,15,22,20,18,10,5,5,1,,,
2016Aug,24,10.9474371313,,,,,2.5,4,6,9,12,20,13,12.5,9,7,5,,,,
2016Aug,26,11.5,,,,,,,,,,10,40,40,10,,,,,,
2016Aug,29,11.3,,,,,,,,,,30,50,20,,,,,,,
2016Aug,30,,,,,,,,,,,,,,,,,,,,
2016Aug,31,10.7,,,,,,,,10,15,40,20,15,,,,,,,
2016Aug,32,,,,,,,,,,,,,,,,,,,,
2016Aug,35,,,,,,,,,,,,,,,,,,,,
2016Aug,36,,,,,,,,,,,,10,60,20,10,,,,,
2016Aug,37,10.5,,,,,,,,,20,47,25,8,,,,,,,
2016Aug,38,10.9,,,,,,,,,20,60,20,,,,,,,,
2016Aug,39,10.8,,,,,,,,5,20,35,20,15,5,,,,,,
2016Aug,41,,,,,,,,,,,,,,,,,,,,
2016Aug,45,,,,,,,,,,,,,,,,,,,,
2016Aug,47,11.1,,,,,,,,,,,,,,,,,,,
2016Aug,48,,,,,,,,,,,,,,,,,,,,
2016Aug,49,10.9,,,,,,,,,,,,,,,,,,,
2016Aug,52,11,0,0,0,0,0,1,3,8,14,21,22,17,9,4,1,0,0,0,0
2016Aug,54,10.9,,,,,,,,,10,40,35,10,5,,,,,,
2016Aug,57,10,,,,,,,,,,,,,,,,,,,
2016Aug,58,,,,,,,,,,,,,,,,,,,,
2016Aug,59,10.8,,,,,,,,10,40,40,10,,,,,,,,
2016Aug,61,,,,,,,,,,,,,,,,,,,,
2016Aug,63,11.1,,,,,,,,,10,25,40,20,5,,,,,,
2016Aug,67,,,,,,,,,,,,,,,,,,,,
2016Aug,68,11,,,,,,,,,5,35,50,6,4,,,,,,
2016Aug,70,,,,,,,,,,,,,,,,,,,,
2016Aug,80,,,,,,,,,,,,,,,,,,,,
2016Aug,82,11.1,,,,,,,,,,,,,,,,,,,
2016Aug,84,,,,,,,,,,,,,,,,,,,,
2016Aug,85,10.6794723206,.0099107644,.0408100421,.1666994939,.5651757682,1.5905275467,3.7156122498,7.2056074382,11.6005182701,15.5046565138,17.2040969901,15.848534893,12.1208162401,7.6957975298,4.056425881,1.7749516288,.6447086855,.1943801143,.0486435686,.0121263816
2016Aug,88,11.1,,,,,,,2.5,5,10,21,24,20,10,5,2.5,,,,
2016Aug,89,10.5,,,,,2.5,5,10,12.5,17.5,17.5,15,10,5,2.5,2.5,,,,
2016Aug,90,,,,,,,,,,,,,,,,,,,,
2016Aug,91,10.5,0,0,0,0,0,0,0,5,25,40,20,10,0,0,0,0,0,0,0
2016Aug,92,,,,,,,,,,,,,,,,,,,,
2016Aug,93,,,,,,,,,,,,,,,,,,,,
2016Aug,94,9.6,,,2,4,6,14.5,20.5,22,10,8,5,4,3,1,,,,,
2016Aug,95,11.141,0,0,0,0,0,0,1.2,4,7.8,22.3,37.4,16,7,4.3,0,0,0,0,0
2016Aug,96,10.7,,,,,,,,10,20,35,20,10,5,,,,,,
2016Aug,98,10.6,,,,,,,,5,25,30,25,10,5,,,,,,
2016Aug,99,,,,,,,,,,,,,,,,,,,,
2016Aug,101,10.8,,,,,,,,,,,,,,,,,,,
2016Aug,102,11.2,,,,,,,,,5,30,45,10,10,,,,,,
2016Aug,104,,,,,,,,,,,,,,,,,,,,
2016Aug,107,11.3411464202,.0000000073,.0000004573,.0000186707,.0004940156,.0084797079,.0945285699,.6851190706,3.2317747148,9.930811539,19.8934981281,25.9912608115,22.1521416128,12.3147846788,4.4635840728,1.0541372165,.1620648067,.0162038524,.0010524744,.0000455929
2016Aug,108,10.78463,,,,,,,.15,7.91,19.88,31.21,25.83,13.17,1.85,,,,,,
2016Aug,110,,,,,,,,,,,,,,,,,,,,
2016Aug,111,,,,,,,,,,,,,,,,,,,,
2016Aug,112,11,,,,,,,,5,10,20,30,20,10,5,,,,,
2016Aug,114,11.5,,,,,,,,,5,10,10,70,5,,,,,,
2016Aug,115,,,,,,,,,,,,,,,,,,,,
2019,1,10.4,,,,,,,,15,30,30,20,5,,,,,,,
2019,2,10,,,,4,5,7,10,16,18,15,9,7,5,4,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,6,9.5,,,,,,5,20,40,20,10,5,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,10,,,,,,,,,,,,,,,,,,,
2019,15,9.9,,,,5,5,5,10,20,30,15,10,,,,,,,,
2019,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2019,20,10.2,,,,,,,10,20,25,18,13,9,5,,,,,,
2019,23,8,4,8,10,14,16,12,8,7,6,5,4,3,2,1,,,,,
2019,24,10,,,,2,4.5,9.5,12,18,20,14,10,7,2,1,,,,,
2019,26,10.3,,,,,,,10,25,35,15,10,5,,,,,,,
2019,29,10.8,,,,,,,,10,30,40,20,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,9.3,,,,,10,15,40,20,10,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,,,,,,,,10,20,30,20,10,10,,,,,,,
2019,37,8.5,,,1,7,20,25,20,15,9,2,1,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,9.3,,,,,5,15,30,25,15,10,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,10.2,0,0,1,2,4,7,11,16,17,16,11,7,5,2,1,0,0,0,0
2019,54,9.4,,,,,,15,30,30,15,10,,,,,,,,,
2019,57,8.5,,,,,,,,,,,,,,,,,,,
2019,58,,,,,,,,,,,,,,,,,,,,
2019,59,8.5,,2,5,10,25,25,15,10,5,2,1,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,8.5,,,5,15,30,20,15,10,5,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,8.9,,,,,10,60,30,,,,,,,,,,,,
2019,80,9.40229702,0,0,3.9215686275,3.9215686275,12.5490196078,15.2941176471,15.6862745098,18.0392156863,14.1176470588,8.6274509804,4.7058823529,2.3529411765,.3921568627,.3921568627,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,10.4,0,0,0,0,1,1,8,16,20,19,17,10,6,1,1,0,0,0,0
2019,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2019,88,9.7,,,,,5,11,21,27,20,11,5,,,,,,,,
2019,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2019,90,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,9,,,,,12.5,25,50,10,2.5,,,,,,,,,,
2019,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2019,95,9.8525,0,0,0,0,0,0,25.8,39.3,18.8,10.8,5.3,0,0,0,0,0,0,0,0
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,9.3,,,,2.5,12.5,20,25,17.5,10,7.5,5,,,,,,,,
2019,99,8.5,,,,,,,,,,,,,,,,,,,
2019,101,9.5,,,,,,10,20,50,20,,,,,,,,,,
2019,102,10.1,,,,,5,5,10,10,30,35,5,,,,,,,,
2019,104,9.3,0,0,0,5,15,20,25,20,10,5,0,0,0,0,0,0,0,0,0
2019,107,9.2,.0243419575,.1808662464,.9508216469,3.5382880343,9.3244363098,17.4072705521,23.0257637404,21.5832617287,14.336048042,6.7466268976,2.2489193264,.5308011476,.0886676968,.0104773759,0,0,0,0,.0034092976
2019,108,10.7559325,,,,,,,2.15,10.52,19.31,27.34,22.72,13.56,4.4,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2019,114,10,,,,,,,5,10,55,15,10,5,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2014,1,,,,,,,,,,,,,,,,,,,,
2014,2,,,,1,,,,,,,,,,,,,,,,
2014,3,,,,,,,,,,,,,,,,,,,,
2014,6,,,,1.2,,,,,,,,,,,,,,,,
2014,7,,,,,,,,,,,,,,,,,,,,
2014,14,,,,,,,,,,,,,,,,,,,,
2014,15,,,,,,,,,,,,,,,,,,,,
2014,16,,,,1,,,,,,,,,,,,,,,,
2014,20,,,,1.6,,,,,,,,,,,,,,,,
2014,23,,,,.8,,,,,,,,,,,,,,,,
2014,24,,,,1.2,,,,,,,,,,,,,,,,
2014,26,,,,,,,,,,,,,,,,,,,,
2014,29,,,,2.5,,,,,,,,,,,,,,,,
2014,30,,,,,,,,,,,,,,,,,,,,
2014,31,,,,,,,,,,,,,,,,,,,,
2014,32,,,,1.6,,,,,,,,,,,,,,,,
2014,35,,,,,,,,,,,,,,,,,,,,
2014,36,,,,,,,,,,,,,,,,,,,,
2014,37,,,,,,,,,,,,,,,,,,,,
2014,38,,,,1.3,,,,,,,,,,,,,,,,
2014,39,,,,1.6,,,,,,,,,,,,,,,,
2014,41,,,,,,,,,,,,,,,,,,,,
2014,45,,,,,,,,,,,,,,,,,,,,
2014,47,,,,1.4,,,,,,,,,,,,,,,,
2014,48,,,,,,,,,,,,,,,,,,,,
2014,49,,,,,,,,,,,,,,,,,,,,
2014,52,,,,1.1,,,,,,,,,,,,,,,,
2014,54,,,,,,,,,,,,,,,,,,,,
2014,57,,,,,,,,,,,,,,,,,,,,
2014,58,,,,,,,,,,,,,,,,,,,,
2014,59,,,,1.5,,,,,,,,,,,,,,,,
2014,61,,,,,,,,,,,,,,,,,,,,
2014,63,,,,,,,,,,,,,,,,,,,,
2014,67,,,,,,,,,,,,,,,,,,,,
2014,68,,,,,,,,,,,,,,,,,,,,
2014,70,,,,1,,,,,,,,,,,,,,,,
2014,80,,,,,,,,,,,,,,,,,,,,
2014,82,,,,1.4,,,,,,,,,,,,,,,,
2014,84,,,,1.3,,,,,,,,,,,,,,,,
2014,85,,,,,,,,,,,,,,,,,,,,
2014,88,,,,1.55,,,,,,,,,,,,,,,,
2014,89,,,,,,,,,,,,,,,,,,,,
2014,90,,,,,,,,,,,,,,,,,,,,
2014,91,,,,,,,,,,,,,,,,,,,,
2014,92,,,,,,,,,,,,,,,,,,,,
2014,93,,,,.7,,,,,,,,,,,,,,,,
2014,94,,,,1.4,,,,,,,,,,,,,,,,
2014,95,,,,1.2,,,,,,,,,,,,,,,,
2014,96,,,,,,,,,,,,,,,,,,,,
2014,98,,,,1.2,,,,,,,,,,,,,,,,
2014,99,,,,,,,,,,,,,,,,,,,,
2014,101,,,,1.2,,,,,,,,,,,,,,,,
2014,102,,,,1.4,,,,,,,,,,,,,,,,
2014,104,,,,,,,,,,,,,,,,,,,,
2014,107,,,,1.3,,,,,,,,,,,,,,,,
2014,108,,,,1.8,,,,,,,,,,,,,,,,
2014,110,,,,,,,,,,,,,,,,,,,,
2014,111,,,,,,,,,,,,,,,,,,,,
2014,112,,,,1.5,,,,,,,,,,,,,,,,
2014,114,,,,1.2,,,,,,,,,,,,,,,,
2014,115,,,,.5,,,,,,,,,,,,,,,,
2014Q4,1,102,.05,1.3,,,,,,,,,,,,,,,,,
2014Q4,2,89,.25,1.26582278481013,,,,,,,,,,,,,,,,,
2014Q4,3,88,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,6,86,.05,1.26,,,,,,,,,,,,,,,,,
2014Q4,7,106.94,.2,1.35,,,,,,,,,,,,,,,,,
2014Q4,14,,,,,,,,,,,,,,,,,,,,
2014Q4,15,,,,,,,,,,,,,,,,,,,,
2014Q4,16,88,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,20,85,.05,,,,,,,,,,,,,,,,,,
2014Q4,23,90,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,24,103.8560731539,.05,1.25591,,,,,,,,,,,,,,,,,
2014Q4,26,90,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,29,80,.05,1.29,,,,,,,,,,,,,,,,,
2014Q4,30,100,.05,1.3,,,,,,,,,,,,,,,,,
2014Q4,31,,,,,,,,,,,,,,,,,,,,
2014Q4,32,100,.05,1.3,,,,,,,,,,,,,,,,,
2014Q4,35,,,,,,,,,,,,,,,,,,,,
2014Q4,36,,,,,,,,,,,,,,,,,,,,
2014Q4,37,90,.05,1.23,,,,,,,,,,,,,,,,,
2014Q4,38,90,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,39,88.3,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,41,,,,,,,,,,,,,,,,,,,,
2014Q4,45,,,,,,,,,,,,,,,,,,,,
2014Q4,47,93,.05,1.23,,,,,,,,,,,,,,,,,
2014Q4,48,90,.05,1.3,,,,,,,,,,,,,,,,,
2014Q4,49,100,.1,1.23,,,,,,,,,,,,,,,,,
2014Q4,52,,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,54,,,,,,,,,,,,,,,,,,,,
2014Q4,57,90,.05,1.26,,,,,,,,,,,,,,,,,
2014Q4,58,85.4,.05,1.273,,,,,,,,,,,,,,,,,
2014Q4,59,87,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,61,87,.15,1.27,,,,,,,,,,,,,,,,,
2014Q4,63,85,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,67,,.05,,,,,,,,,,,,,,,,,,
2014Q4,68,,.05,,,,,,,,,,,,,,,,,,
2014Q4,70,85,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,80,92.607810974,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,82,,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,84,89,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,85,101.5,.05,1.247,,,,,,,,,,,,,,,,,
2014Q4,88,92.3,.05,1.247,,,,,,,,,,,,,,,,,
2014Q4,89,92.0466666666667,.05,1.28,,,,,,,,,,,,,,,,,
2014Q4,90,,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,91,,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,92,,,,,,,,,,,,,,,,,,,,
2014Q4,93,89,.05,1.26,,,,,,,,,,,,,,,,,
2014Q4,94,94,.05,1.26,,,,,,,,,,,,,,,,,
2014Q4,95,95,.05,1.28,,,,,,,,,,,,,,,,,
2014Q4,96,,.05,1.25,,,,,,,,,,,,,,,,,
2014Q4,98,85,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,99,85,.05,1.26,,,,,,,,,,,,,,,,,
2014Q4,101,87,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,102,88,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,104,,.05,1.26,,,,,,,,,,,,,,,,,
2014Q4,107,90,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,108,95.2,.05,1.27,,,,,,,,,,,,,,,,,
2014Q4,110,,.05,,,,,,,,,,,,,,,,,,
2014Q4,111,,,,,,,,,,,,,,,,,,,,
2014Q4,112,95,.05,1.28,,,,,,,,,,,,,,,,,
2014Q4,114,89.4,.05,1.2767,,,,,,,,,,,,,,,,,
2014Q4,115,110,.05,1.25,,,,,,,,,,,,,,,,,
2015,1,102,.11,1.3,,,,,,,,,,,,,,,,,
2015,2,100,.5,1.25,1.3,,,,,,,,,,,,,,,,
2015,3,77,.05,1.225,,,,,,,,,,,,,,,,,
2015,6,89,.05,1.19,1.5,,,,,,,,,,,,,,,,
2015,7,106.94,.2,1.35,,,,,,,,,,,,,,,,,
2015,14,,,,,,,,,,,,,,,,,,,,
2015,15,110,.05,1.27,,,,,,,,,,,,,,,,,
2015,16,90,.05,1.26,2,,,,,,,,,,,,,,,,
2015,20,90,.05,,1.7,,,,,,,,,,,,,,,,
2015,23,93,.05,1.19,1.4,,,,,,,,,,,,,,,,
2015,24,104.665,.05,1.2,1.1,,,,,,,,,,,,,,,,
2015,26,98,.05,1.25,,,,,,,,,,,,,,,,,
2015,29,85,.2,1.27,2.5,,,,,,,,,,,,,,,,
2015,30,100,.05,1.3,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,101.25,.05,1.3,2.3,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,,,,,,,,,,,,,,,,,,,,
2015,37,100,.05,1.19,,,,,,,,,,,,,,,,,
2015,38,91.3,.05,1.23,1.5,,,,,,,,,,,,,,,,
2015,39,96.6,.05,1.25,1.6,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,101,.05,1.2,1.6,,,,,,,,,,,,,,,,
2015,48,100,.05,1.2,,,,,,,,,,,,,,,,,
2015,49,,.1,,,,,,,,,,,,,,,,,,
2015,52,,.05,1.18,1.2,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,57,100,.05,1.2,,,,,,,,,,,,,,,,,
2015,58,87.4,.05,1.265,,,,,,,,,,,,,,,,,
2015,59,90,.05,1.2,1.6,,,,,,,,,,,,,,,,
2015,61,95,.15,,,,,,,,,,,,,,,,,,
2015,63,92,.05,1.22,,,,,,,,,,,,,,,,,
2015,67,,.05,,,,,,,,,,,,,,,,,,
2015,68,,.05,,,,,,,,,,,,,,,,,,
2015,70,85,.05,1.2,1.3,,,,,,,,,,,,,,,,
2015,80,97.40499115,.05,1.27,,,,,,,,,,,,,,,,,
2015,82,,.05,1.19,1.3,,,,,,,,,,,,,,,,
2015,84,99,.05,1.21,1.6,,,,,,,,,,,,,,,,
2015,85,104.6,.05,1.193,,,,,,,,,,,,,,,,,
2015,88,103.3,.05,1.33,1.65,,,,,,,,,,,,,,,,
2015,89,97.0733333333334,.05,1.25,,,,,,,,,,,,,,,,,
2015,90,,.05,1.22,,,,,,,,,,,,,,,,,
2015,91,,.05,1.19,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,92,.05,1.27,.8,,,,,,,,,,,,,,,,
2015,94,105,.05,1.35,1.9,,,,,,,,,,,,,,,,
2015,95,88,.05,1.27,1.5,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,98,95,.05,1.24,1.5,,,,,,,,,,,,,,,,
2015,99,93,.05,1.23,,,,,,,,,,,,,,,,,
2015,101,95,.05,1.25,1.2,,,,,,,,,,,,,,,,
2015,102,91,.05,1.24,1.8,,,,,,,,,,,,,,,,
2015,104,,.05,,,,,,,,,,,,,,,,,,
2015,107,92,.05,1.27,1.8,,,,,,,,,,,,,,,,
2015,108,90.7,.05,1.27,1.6,,,,,,,,,,,,,,,,
2015,110,,.05,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,101,.05,1.21,1.5,,,,,,,,,,,,,,,,
2015,114,95,.05,1.3433,1.3,,,,,,,,,,,,,,,,
2015,115,105,.05,1.2,.5,,,,,,,,,,,,,,,,
2015Q1,1,102,.05,1.3,,,,,,,,,,,,,,,,,
2015Q1,2,92,.25,1.230012300123,,,,,,,,,,,,,,,,,
2015Q1,3,80,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,6,86,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,7,106.94,.2,1.35,,,,,,,,,,,,,,,,,
2015Q1,14,,,,,,,,,,,,,,,,,,,,
2015Q1,15,,,,,,,,,,,,,,,,,,,,
2015Q1,16,89,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,20,86,.05,,,,,,,,,,,,,,,,,,
2015Q1,23,90,.05,1.22,,,,,,,,,,,,,,,,,
2015Q1,24,103.5,.05,1.235,,,,,,,,,,,,,,,,,
2015Q1,26,95,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,29,85,.05,1.27,,,,,,,,,,,,,,,,,
2015Q1,30,100,.05,1.3,,,,,,,,,,,,,,,,,
2015Q1,31,,,,,,,,,,,,,,,,,,,,
2015Q1,32,100.5,.05,1.3,,,,,,,,,,,,,,,,,
2015Q1,35,,,,,,,,,,,,,,,,,,,,
2015Q1,36,,,,,,,,,,,,,,,,,,,,
2015Q1,37,95,.05,1.21,,,,,,,,,,,,,,,,,
2015Q1,38,90,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,39,91.2,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,41,,,,,,,,,,,,,,,,,,,,
2015Q1,45,,,,,,,,,,,,,,,,,,,,
2015Q1,47,98,.05,1.23,,,,,,,,,,,,,,,,,
2015Q1,48,95,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,49,100,.1,1.2,,,,,,,,,,,,,,,,,
2015Q1,52,,.05,1.23,,,,,,,,,,,,,,,,,
2015Q1,54,,,,,,,,,,,,,,,,,,,,
2015Q1,57,95,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,58,85.5,.05,1.265,,,,,,,,,,,,,,,,,
2015Q1,59,90,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,61,90,.15,1.25,,,,,,,,,,,,,,,,,
2015Q1,63,90,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,67,,.05,,,,,,,,,,,,,,,,,,
2015Q1,68,,.05,,,,,,,,,,,,,,,,,,
2015Q1,70,90,.05,1.22,,,,,,,,,,,,,,,,,
2015Q1,80,95.924972534,.05,1.27,,,,,,,,,,,,,,,,,
2015Q1,82,,.05,1.23,,,,,,,,,,,,,,,,,
2015Q1,84,94,.05,1.23,,,,,,,,,,,,,,,,,
2015Q1,85,103.87,.05,1.21,,,,,,,,,,,,,,,,,
2015Q1,88,96,.05,1.27,,,,,,,,,,,,,,,,,
2015Q1,89,94.0633333333333,.05,1.26,,,,,,,,,,,,,,,,,
2015Q1,90,,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,91,,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,92,,,,,,,,,,,,,,,,,,,,
2015Q1,93,90,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,94,100,.05,1.29,,,,,,,,,,,,,,,,,
2015Q1,95,87,.05,1.3,,,,,,,,,,,,,,,,,
2015Q1,96,,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,98,90,.05,1.26,,,,,,,,,,,,,,,,,
2015Q1,99,90,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,101,93,.05,1.26,,,,,,,,,,,,,,,,,
2015Q1,102,92,.05,1.26896073111861,,,,,,,,,,,,,,,,,
2015Q1,104,,.05,1.22,,,,,,,,,,,,,,,,,
2015Q1,107,90,.05,1.27,,,,,,,,,,,,,,,,,
2015Q1,108,92.5,.05,1.27,,,,,,,,,,,,,,,,,
2015Q1,110,,.05,,,,,,,,,,,,,,,,,,
2015Q1,111,,,,,,,,,,,,,,,,,,,,
2015Q1,112,100,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,114,96.6,.05,1.3,,,,,,,,,,,,,,,,,
2015Q1,115,,.05,1.2375,,,,,,,,,,,,,,,,,
2015Q2,1,103,.05,1.3,,,,,,,,,,,,,,,,,
2015Q2,2,95,.25,1.230012300123,,,,,,,,,,,,,,,,,
2015Q2,3,70,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,6,88,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,7,106.94,.19,1.35,,,,,,,,,,,,,,,,,
2015Q2,14,,,,,,,,,,,,,,,,,,,,
2015Q2,15,,,,,,,,,,,,,,,,,,,,
2015Q2,16,90,.05,1.26,,,,,,,,,,,,,,,,,
2015Q2,20,88,.05,,,,,,,,,,,,,,,,,,
2015Q2,23,90,.05,1.19,,,,,,,,,,,,,,,,,
2015Q2,24,104,.05,1.21,,,,,,,,,,,,,,,,,
2015Q2,26,95,.05,1.23,,,,,,,,,,,,,,,,,
2015Q2,29,85,.05,1.27,,,,,,,,,,,,,,,,,
2015Q2,30,100,.05,1.3,,,,,,,,,,,,,,,,,
2015Q2,31,,,,,,,,,,,,,,,,,,,,
2015Q2,32,101,.05,1.3,,,,,,,,,,,,,,,,,
2015Q2,35,,,,,,,,,,,,,,,,,,,,
2015Q2,36,,,,,,,,,,,,,,,,,,,,
2015Q2,37,100,.05,1.18,,,,,,,,,,,,,,,,,
2015Q2,38,91,.05,1.22,,,,,,,,,,,,,,,,,
2015Q2,39,95.4,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,41,,,,,,,,,,,,,,,,,,,,
2015Q2,45,,,,,,,,,,,,,,,,,,,,
2015Q2,47,97,.05,1.23,,,,,,,,,,,,,,,,,
2015Q2,48,100,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,49,100,.1,1.15,,,,,,,,,,,,,,,,,
2015Q2,52,,.05,1.22,,,,,,,,,,,,,,,,,
2015Q2,54,,,,,,,,,,,,,,,,,,,,
2015Q2,57,100,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,58,87,.05,1.26,,,,,,,,,,,,,,,,,
2015Q2,59,90,.05,1.23,,,,,,,,,,,,,,,,,
2015Q2,61,95,.15,1.2,,,,,,,,,,,,,,,,,
2015Q2,63,90,.05,1.22,,,,,,,,,,,,,,,,,
2015Q2,67,,.05,,,,,,,,,,,,,,,,,,
2015Q2,68,,.05,,,,,,,,,,,,,,,,,,
2015Q2,70,85,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,80,97.780929565,.05,1.27,,,,,,,,,,,,,,,,,
2015Q2,82,,.05,1.21,,,,,,,,,,,,,,,,,
2015Q2,84,97,.05,1.21,,,,,,,,,,,,,,,,,
2015Q2,85,104.54,.05,1.183,,,,,,,,,,,,,,,,,
2015Q2,88,98,.05,1.26,,,,,,,,,,,,,,,,,
2015Q2,89,96.11,.05,1.25,,,,,,,,,,,,,,,,,
2015Q2,90,,.05,1.23,,,,,,,,,,,,,,,,,
2015Q2,91,,.05,1.23,,,,,,,,,,,,,,,,,
2015Q2,92,,,,,,,,,,,,,,,,,,,,
2015Q2,93,91,.05,1.26,,,,,,,,,,,,,,,,,
2015Q2,94,103,.05,1.33,,,,,,,,,,,,,,,,,
2015Q2,95,88.5,.05,1.25,,,,,,,,,,,,,,,,,
2015Q2,96,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,98,90,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,99,90,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,101,94,.05,1.25,,,,,,,,,,,,,,,,,
2015Q2,102,90,.05,1.25,,,,,,,,,,,,,,,,,
2015Q2,104,,.05,1.17,,,,,,,,,,,,,,,,,
2015Q2,107,91,.05,1.27,,,,,,,,,,,,,,,,,
2015Q2,108,90.5,.05,1.27,,,,,,,,,,,,,,,,,
2015Q2,110,,.05,,,,,,,,,,,,,,,,,,
2015Q2,111,,,,,,,,,,,,,,,,,,,,
2015Q2,112,101,.05,1.21,,,,,,,,,,,,,,,,,
2015Q2,114,98.4,.05,1.3267,,,,,,,,,,,,,,,,,
2015Q2,115,,.05,1.225,,,,,,,,,,,,,,,,,
2015Q3,1,103,.05,1.3,,,,,,,,,,,,,,,,,
2015Q3,2,96,.25,1.25,,,,,,,,,,,,,,,,,
2015Q3,3,80,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,6,90,.05,1.17,,,,,,,,,,,,,,,,,
2015Q3,7,106.94,.2,1.35,,,,,,,,,,,,,,,,,
2015Q3,14,,,,,,,,,,,,,,,,,,,,
2015Q3,15,,,,,,,,,,,,,,,,,,,,
2015Q3,16,91,.05,1.27,,,,,,,,,,,,,,,,,
2015Q3,20,89,.05,,,,,,,,,,,,,,,,,,
2015Q3,23,95,.05,1.17,,,,,,,,,,,,,,,,,
2015Q3,24,103.5,.05,1.19,,,,,,,,,,,,,,,,,
2015Q3,26,100,.05,1.25,,,,,,,,,,,,,,,,,
2015Q3,29,85,.2,1.27,,,,,,,,,,,,,,,,,
2015Q3,30,100,.05,1.3,,,,,,,,,,,,,,,,,
2015Q3,31,,,,,,,,,,,,,,,,,,,,
2015Q3,32,101.5,.05,1.3,,,,,,,,,,,,,,,,,
2015Q3,35,,,,,,,,,,,,,,,,,,,,
2015Q3,36,,,,,,,,,,,,,,,,,,,,
2015Q3,37,100,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,38,92,.05,1.23,,,,,,,,,,,,,,,,,
2015Q3,39,98,.05,1.26,,,,,,,,,,,,,,,,,
2015Q3,41,,,,,,,,,,,,,,,,,,,,
2015Q3,45,,,,,,,,,,,,,,,,,,,,
2015Q3,47,101,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,48,100,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,49,,.1,1.15,,,,,,,,,,,,,,,,,
2015Q3,52,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,54,,,,,,,,,,,,,,,,,,,,
2015Q3,57,100,.05,1.23,,,,,,,,,,,,,,,,,
2015Q3,58,88.3,.05,1.255,,,,,,,,,,,,,,,,,
2015Q3,59,90,.05,1.21,,,,,,,,,,,,,,,,,
2015Q3,61,100,.15,1.2,,,,,,,,,,,,,,,,,
2015Q3,63,92,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,67,,.05,,,,,,,,,,,,,,,,,,
2015Q3,68,,.05,,,,,,,,,,,,,,,,,,
2015Q3,70,80,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,80,98.973999023,.05,1.27,,,,,,,,,,,,,,,,,
2015Q3,82,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,84,102,.05,1.19,,,,,,,,,,,,,,,,,
2015Q3,85,105,.05,1.183,,,,,,,,,,,,,,,,,
2015Q3,88,99,.05,1.24,,,,,,,,,,,,,,,,,
2015Q3,89,98.1100000000001,.12,1.24,,,,,,,,,,,,,,,,,
2015Q3,90,,.05,1.215,,,,,,,,,,,,,,,,,
2015Q3,91,,.05,1.21,,,,,,,,,,,,,,,,,
2015Q3,92,,,,,,,,,,,,,,,,,,,,
2015Q3,93,93,.05,1.27,,,,,,,,,,,,,,,,,
2015Q3,94,108,.05,1.37,,,,,,,,,,,,,,,,,
2015Q3,95,89.1,.05,1.27,,,,,,,,,,,,,,,,,
2015Q3,96,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,98,95,.05,1.22,,,,,,,,,,,,,,,,,
2015Q3,99,95,.05,1.22,,,,,,,,,,,,,,,,,
2015Q3,101,96,.05,1.25,,,,,,,,,,,,,,,,,
2015Q3,102,92,.05,1.21,,,,,,,,,,,,,,,,,
2015Q3,104,,.05,1.17,,,,,,,,,,,,,,,,,
2015Q3,107,92,.05,1.27,,,,,,,,,,,,,,,,,
2015Q3,108,90.1,.05,1.27,,,,,,,,,,,,,,,,,
2015Q3,110,,.05,,,,,,,,,,,,,,,,,,
2015Q3,111,,,,,,,,,,,,,,,,,,,,
2015Q3,112,100,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,114,95,.05,1.3667,,,,,,,,,,,,,,,,,
2015Q3,115,,.05,1.2125,,,,,,,,,,,,,,,,,
2016,1,103,.93,1.3,,,,,,,,,,,,,,,,,
2016,2,110,1,1.25,1.5,,,,,,,,,,,,,,,,
2016,3,80,.05,1.2,,,,,,,,,,,,,,,,,
2016,6,95,.05,1.15,2,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,,,,,,,,,,,,,,,,,,,,
2016,15,113,.25,1.25,,,,,,,,,,,,,,,,,
2016,16,92,.13,1.27,2.2,,,,,,,,,,,,,,,,
2016,20,100,.05,,2,,,,,,,,,,,,,,,,
2016,23,100,.05,1.15,1.8,,,,,,,,,,,,,,,,
2016,24,102,.05,1.1,1.3,,,,,,,,,,,,,,,,
2016,26,,.05,,,,,,,,,,,,,,,,,,
2016,29,85,.5,1.25,2.7,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,,,,,,,,,,,,,,,,,,,,
2016,37,105,.18,1.21,,,,,,,,,,,,,,,,,
2016,38,96.9,.05,1.23,2,,,,,,,,,,,,,,,,
2016,39,102,.05,1.28,1.7,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,103.5,.05,1.18,1.8,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,.4,,,,,,,,,,,,,,,,,,
2016,52,,.05,1.15,1.3,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,57,100,.05,1.15,,,,,,,,,,,,,,,,,
2016,58,89.1,.05,1.25,,,,,,,,,,,,,,,,,
2016,59,90,.05,1.2,1.8,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,63,100,.05,1.2,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,.05,,,,,,,,,,,,,,,,,,
2016,70,95,.05,1.15,1.5,,,,,,,,,,,,,,,,
2016,80,98.157875061,.24,1.28,,,,,,,,,,,,,,,,,
2016,82,,.05,1.19,1.3,,,,,,,,,,,,,,,,
2016,84,101,.14,1.24,2.2,,,,,,,,,,,,,,,,
2016,85,105.96,.05,1.222,,,,,,,,,,,,,,,,,
2016,88,98.3,.05,1.25,1.75,,,,,,,,,,,,,,,,
2016,89,104.062166666667,.12,1.21,,,,,,,,,,,,,,,,,
2016,90,,.05,1.2,,,,,,,,,,,,,,,,,
2016,91,,.25,1.16,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,99,.25,1.29,1.5,,,,,,,,,,,,,,,,
2016,94,115,.375,1.5,2.1,,,,,,,,,,,,,,,,
2016,95,90.5,.05,1.32,1.7,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,105,.05,1.2,2,,,,,,,,,,,,,,,,
2016,99,95,.125,1.22,,,,,,,,,,,,,,,,,
2016,101,105,.05,1.25,1.4,,,,,,,,,,,,,,,,
2016,102,95,.05,1.29,1.9,,,,,,,,,,,,,,,,
2016,104,,.15,,,,,,,,,,,,,,,,,,
2016,107,100,.25,1.27,2.3,,,,,,,,,,,,,,,,
2016,108,88.8,.38,1.27,1.4,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,105,.0625,1.25,1.5,,,,,,,,,,,,,,,,
2016,114,90,.05,1.385,1.3,,,,,,,,,,,,,,,,
2016,115,100,.05,1.2,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,
2019,2,,,,1.6,,,,,,,,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2.5,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,,,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.2,,,,,,,,,,,,,,,,
2019,20,,,,2.2,,,,,,,,,,,,,,,,
2019,23,,,,2.2,,,,,,,,,,,,,,,,
2019,24,,,,1.6,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,
2019,29,,,,2.7,,,,,,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,,,,,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,,,,2,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,2.4,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,
2019,57,,,,,,,,,,,,,,,,,,,,
2019,58,,,,,,,,,,,,,,,,,,,,
2019,59,,,,2,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,1.9,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,,,,2.5,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,
2019,88,,,,1.85,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,90,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,,,,2.5,,,,,,,,,,,,,,,,
2019,94,,,,2.4,,,,,,,,,,,,,,,,
2019,95,,,,1.9,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.5,,,,,,,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,,,,1.8,,,,,,,,,,,,,,,,
2019,102,,,,1.9,,,,,,,,,,,,,,,,
2019,104,,,,,,,,,,,,,,,,,,,,
2019,107,,,,2.6,,,,,,,,,,,,,,,,
2019,108,,,,1.7,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,,,,1.5,,,,,,,,,,,,,,,,
2019,114,,,,1.7,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2015Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,1,.2,,,25,70,5,,,,,,,,,,,,,,
2015,2,.2,,10,35,40,10,5,,,,,,,,,,,,,
2015,3,.2,5,10,20,35,20,5,2.5,2.5,,,,,,,,,,,
2015,4,.1,5,10,30,35,15,5,,,,,,,,,,,,,
2015,5,-.2,5,25,45,15,5,3,2,,,,,,,,,,,,
2015,6,0,,10,40,45,5,,,,,,,,,,,,,,
2015,7,.9,,,,,,,,,,,,,,,,,,,
2015,14,.5,,,,,,,,,,,,,,,,,,,
2015,15,.6,,,10,30,40,15,5,,,,,,,,,,,,
2015,16,.2,4,12,19,22,18,11,7,4,2,1,0,0,,,,,,,
2015,20,-.5,5,35,40,20,0,0,,,,,,,,,,,,,
2015,22,-.2,,15,40,30,15,,,,,,,,,,,,,,
2015,23,-.1,5,15,35,30,15,,,,,,,,,,,,,,
2015,24,-.1,5,20,25,25,20,5,,,,,,,,,,,,,
2015,29,.2,,,40,40,20,,,,,,,,,,,,,,
2015,31,.8,,,10,25,50,15,,,,,,,,,,,,,
2015,32,.3,1,5,21,34,30,8,1,,,,,,,,,,,,
2015,35,.3,,,,80,20,,,,,,,,,,,,,,
2015,36,.2,0,10,30,50,10,0,0,0,0,0,0,0,,,,,,,
2015,37,-.2,,9,59,27,5,,,,,,,,,,,,,,
2015,39,0,,,30,50,20,,,,,,,,,,,,,,
2015,41,.6,,,,20,70,10,,,,,,,,,,,,,
2015,42,.1,,,40,50,10,,,,,,,,,,,,,,
2015,45,.25,,,20,50,30,,,,,,,,,,,,,,
2015,47,.3,0,10,35,45,10,0,0,0,0,0,0,0,,,,,,,
2015,48,.6,,,5,20,75,,,,,,,,,,,,,,
2015,49,-.1,,,,,,,,,,,,,,,,,,,
2015,52,-.4,1,23,55,12,5,3,1,0,0,0,0,0,,,,,,,
2015,54,.5,,,10,40,40,10,,,,,,,,,,,,,
2015,57,.5,,,,,,,,,,,,,,,,,,,
2015,61,.7,,,10,35,50,5,,,,,,,,,,,,,
2015,67,.5,2,5,15,32,25,15,5,1,0,0,0,0,,,,,,,
2015,68,.3,,,20,50,30,,,,,,,,,,,,,,
2015,70,.5,,,,45,55,,,,,,,,,,,,,,
2015,80,.9,0,0,.3921568627,11.3725490196,54.5098039216,29.4117647059,4.3137254902,0,0,0,0,0,,,,,,,
2015,82,.2,1,4,10,80,4,1,,,,,,,,,,,,,
2015,84,0,5,18,25,30,20,2,0,0,0,0,0,0,,,,,,,
2015,85,.0537802059,6.1978645732,12.9705490563,22.7086193148,25.9055038097,19.2576545485,9.3268028502,2.9414625674,.6036308921,.0805290165,.0069766715,.0003920807,.0000146191,,,,,,,
2015,88,0,5,12,23,25,20,10,5,,,,,,,,,,,,
2015,89,.7,,2.5,15,20,30,20,10,2.5,,,,,,,,,,,
2015,90,.6,,,,20,60,20,,,,,,,,,,,,,
2015,92,.2547233075,1.1161258056,7.3506614898,23.6710514806,35.1056152043,24.0196959957,7.2612663752,1.3745159591,.0988979509,.0021237488,.0000456932,.0000002959,.0000000009,,,,,,,
2015,93,.7,,,7.5,17.5,57.5,15,2.5,,,,,,,,,,,,
2015,94,.2,5,10,26,28,14,8,4,2,1.5,1,.5,,,,,,,,
2015,95,.6425,0,4.8,10.3,22.6,33.1,16.7,8.1,4.4,0,0,0,0,,,,,,,
2015,96,.25,,5,20,35,30,10,,,,,,,,,,,,,
2015,97,.2513053124,,,,,,,,,,,,,,,,,,,
2015,98,-.3,10,15,40,20,10,5,,,,,,,,,,,,,
2015,101,.1,,5,25,60,10,,,,,,,,,,,,,,
2015,102,-.3,5,30,45,20,,,,,,,,,,,,,,,
2015,103,.3,,5,20,45,20,10,,,,,,,,,,,,,
2015,104,.4,0,5,20,40,30,5,0,0,0,0,0,0,,,,,,,
2015,105,.6,0,0,0,30,70,0,0,0,0,0,0,0,,,,,,,
2015,107,.2547233075,1.1161258056,7.3506614898,23.6710514806,35.1056152043,24.0196959957,7.2612663752,1.3745159591,.0988979509,.0021237488,.0000456932,.0000002959,.0000000009,,,,,,,
2015,110,.1,.0482496876,1.7366848815,25.6371130154,54.1758495006,17.583226422,.814079492,.0047936851,.0000033155,.0000000003,0,0,0,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,.5,,,10,25,40,15,10,,,,,,,,,,,,
2015,114,.2,,4,20,60,15,1,,,,,,,,,,,,,
2015,115,.3,6.1501503272,8.1317490664,17.4734548395,22.9665273111,21.4495044317,14.2342282593,6.7109233644,2.2472449125,.5342979678,.0901554102,.0107909364,.0009731735,,,,,,,
2015Dec,1,.4,,,5,50,35,10,,,,,,,,,,,,,
2015Dec,2,.5,,,12,36,34,13,5,,,,,,,,,,,,
2015Dec,3,-.25,7.5,22.5,35,22.5,5,2.5,2.5,2.5,,,,,,,,,,,
2015Dec,4,1,,,5,10,30,35,15,5,,,,,,,,,,,
2015Dec,5,.3,1,9,25,30,20,10,5,,,,,,,,,,,,
2015Dec,6,.6,,,20,35,45,,,,,,,,,,,,,,
2015Dec,7,,,,,,,,,,,,,,,,,,,,
2015Dec,14,.7,,,,,,,,,,,,,,,,,,,
2015Dec,15,.9,,,10,15,35,20,15,5,,,,,,,,,,,
2015Dec,16,.5,1,6,12,19,22,18,10,6,3,2,1,0,,,,,,,
2015Dec,20,0,5,10,25,30,20,10,,,,,,,,,,,,,
2015Dec,22,.5,,,15,30,35,20,,,,,,,,,,,,,
2015Dec,23,.7,5,10,20,25,30,10,,,,,,,,,,,,,
2015Dec,24,1.3,,,3,12,20,25,20,11,9,,,,,,,,,,
2015Dec,29,.4,,,30,50,20,,,,,,,,,,,,,,
2015Dec,31,.9,,,,25,45,25,5,,,,,,,,,,,,
2015Dec,32,,,,,,,,,,,,,,,,,,,,
2015Dec,35,,,,,,,,,,,,,,,,,,,,
2015Dec,36,.3,0,0,30,60,10,0,0,0,0,0,0,0,,,,,,,
2015Dec,37,.4,,1,24,47,28,,,,,,,,,,,,,,
2015Dec,39,.8,,,15,30,45,10,,,,,,,,,,,,,
2015Dec,41,,,,,,,,,,,,,,,,,,,,
2015Dec,42,.3,,,30,40,30,,,,,,,,,,,,,,
2015Dec,45,,,,,,,,,,,,,,,,,,,,
2015Dec,47,1.3,,,,,,,,,,,,,,,,,,,
2015Dec,48,.6,,,5,20,75,,,,,,,,,,,,,,
2015Dec,49,.3,,,,,,,,,,,,,,,,,,,
2015Dec,52,.4,0,0,10,41,36,10,1,1,1,0,0,0,,,,,,,
2015Dec,54,.9,,,10,30,45,15,,,,,,,,,,,,,
2015Dec,57,1,,,,,,,,,,,,,,,,,,,
2015Dec,61,1.2,,,,20,35,40,5,,,,,,,,,,,,
2015Dec,67,,,,,,,,,,,,,,,,,,,,
2015Dec,68,.5,,,10,40,35,15,0,0,,,,,,,,,,,
2015Dec,70,,,,,,,,,,,,,,,,,,,,
2015Dec,80,,,,,,,,,,,,,,,,,,,,
2015Dec,82,.5,1,2,5,30,40,15,2,1,1,1,1,1,,,,,,,
2015Dec,84,,,,,,,,,,,,,,,,,,,,
2015Dec,85,.6387424543,4.8866459021,7.0182432957,12.180320118,16.921446573,18.8182158769,16.7527471477,11.9386542911,6.8103964315,3.1096687227,1.1364472344,.3323830833,.0948313236,,,,,,,
2015Dec,88,.9,,6,13,24,25,19,9,4,,,,,,,,,,,
2015Dec,89,1.8,,,2.5,5,10,15,22.5,20,17.5,5,2.5,,,,,,,,
2015Dec,90,.8,,,,20,60,20,,,,,,,,,,,,,
2015Dec,92,.8373932513,1.8267463064,4.5745642473,10.6297176434,18.0198212745,22.289417222,18.3738632498,14.0125120002,7.3489374247,2.11383016,.6631880709,.1275543181,.0198480827,,,,,,,
2015Dec,93,1.8,,,,,2.5,12.5,65,12.5,7.5,,,,,,,,,,
2015Dec,94,.7,4,6,12,18,27,16,6,4,3,2,1.5,.5,,,,,,,
2015Dec,95,1.1485,0,0,4.5,10.9,23.8,28.6,19.7,8.4,4.1,0,0,0,,,,,,,
2015Dec,96,.75,,,5,20,35,25,10,5,,,,,,,,,,,
2015Dec,97,.6981444557,,,,,,,,,,,,,,,,,,,
2015Dec,98,.7,,,10,25,35,25,5,,,,,,,,,,,,
2015Dec,101,.5,,,,,,,,,,,,,,,,,,,
2015Dec,102,.6,,,5,30,45,20,,,,,,,,,,,,,
2015Dec,103,1.3,,,,10,35,40,15,,,,,,,,,,,,
2015Dec,104,,,,,,,,,,,,,,,,,,,,
2015Dec,105,1.4,0,0,0,0,5,55,40,0,0,0,0,0,,,,,,,
2015Dec,107,.8373932513,1.8267463064,4.5745642473,10.6297176434,18.0198212745,22.289417222,18.3738632498,14.0125120002,7.3489374247,2.11383016,.6631880709,.1275543181,.0198480827,,,,,,,
2015Dec,110,.3,5.7914974525,8.0235215793,17.609512823,23.3894548383,21.7872870556,14.2325951655,6.5191280204,2.0930971936,.4708739464,.0741851165,.0081804756,.0006663333,,,,,,,
2015Dec,111,,,,,,,,,,,,,,,,,,,,
2015Dec,112,.9,,5,10,20,30,20,10,5,,,,,,,,,,,
2015Dec,114,1.5,,,2,7,10,40,40,1,,,,,,,,,,,
2015Dec,115,1.2,.4526712206,1.1834231087,4.514055998,10.9782898114,18.966838301,23.2825669314,20.3083338258,12.5864707362,5.5417471155,1.7329317309,.3847208808,.0679503397,,,,,,,
2016,1,.8,,,,20,45,30,5,,,,,,,,,,,,
2016,2,.7,,,12,32,36,15,5,,,,,,,,,,,,
2016,3,.75,2.5,2.5,5,15,25,25,15,5,2.5,2.5,,,,,,,,,
2016,4,1.3,,5,10,15,25,30,10,5,,,,,,,,,,,
2016,5,.5,1,5,20,25,25,15,5,3,1,,,,,,,,,,
2016,6,.6,,,5,35,45,15,,,,,,,,,,,,,
2016,7,1.2,,,,,,,,,,,,,,,,,,,
2016,14,1,,,,,,,,,,,,,,,,,,,
2016,15,1.4,,,5,5,10,35,25,15,5,,,,,,,,,,
2016,16,.9,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2016,20,.7,,,10,25,35,20,10,,,,,,,,,,,,
2016,22,.8,,,10,20,45,25,,,,,,,,,,,,,
2016,23,1.2,,,5,15,20,25,20,10,5,,,,,,,,,,
2016,24,1.2,,,2.5,14,22.5,24,20,12,5,,,,,,,,,,
2016,29,.4,,,20,40,40,,,,,,,,,,,,,,
2016,31,1.4,,,,15,30,45,10,,,,,,,,,,,,
2016,32,1.3,,,1,9,20,29,23,12,5,1,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,.4,0,0,20,50,20,10,0,0,0,0,0,0,,,,,,,
2016,37,1.2,,1,2,8,25,44,18,2,,,,,,,,,,,
2016,39,1,,,5,15,20,45,15,,,,,,,,,,,,
2016,41,1.1,,,,,15,70,15,,,,,,,,,,,,
2016,42,.5,,,15,35,45,5,,,,,,,,,,,,,
2016,45,.55,,,10,30,40,20,,,,,,,,,,,,,
2016,47,1.4,0,0,0,10,20,40,20,10,0,0,0,0,,,,,,,
2016,48,.6,,,5,10,85,,,,,,,,,,,,,,
2016,49,1.2,,,,,,,,,,,,,,,,,,,
2016,52,1.15,0,0,1,9,23,32,23,8,3,1,0,0,,,,,,,
2016,54,1,,,5,10,40,40,5,,,,,,,,,,,,
2016,57,1,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1,,,2,5,37,50,6,,,,,,,,,,,,
2016,70,1,,,,,45,55,,,,,,,,,,,,,
2016,80,1.5,0,0,.7843137255,5.4901960784,18.8235294118,32.1568627451,28.6274509804,12.1568627451,1.568627451,.3921568627,0,0,,,,,,,
2016,82,.8,1,1,2,20,50,20,1,1,1,1,1,1,,,,,,,
2016,84,1.3,5,6,11,15,22,24,15,2,0,0,0,0,,,,,,,
2016,85,1.0062215943,1.4951891821,3.3919290759,7.8181452914,13.8942503589,19.0405125913,20.1212681116,16.3971729001,10.3039982025,4.9926943454,1.8651329636,.5371169569,.1425900203,,,,,,,
2016,88,1.1,,,6,13,24,25,19,9,4,,,,,,,,,,
2016,89,1.5,,2.5,5,7.5,12.5,17.5,22.5,17.5,10,5,,,,,,,,,
2016,90,1.1,,,,,30,60,10,,,,,,,,,,,,
2016,92,1.1045195912,.2817220412,1.4585309068,5.5722045145,14.012461727,23.207362681,22.992551254,19.171760975,9.9828939561,2.5605239216,.6583127686,.092583638,.0090916162,,,,,,,
2016,93,1.8,,,,,2.5,12.5,62.5,17.5,5,,,,,,,,,,
2016,94,1.6,1,2,4,6,10,18,25,18,8,5,2,1,,,,,,,
2016,95,1.387,0,0,0,5.9,15,38.6,22.6,12.1,5.8,0,0,0,,,,,,,
2016,96,.9,,,5,20,35,25,10,5,,,,,,,,,,,
2016,97,.9971822919,,,,,,,,,,,,,,,,,,,
2016,98,1.2,,,,10,25,35,25,5,,,,,,,,,,,
2016,101,1.2,,,,10,30,50,10,,,,,,,,,,,,
2016,102,1.1,,,,,40,50,10,,,,,,,,,,,,
2016,103,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2016,104,1,0,0,10,20,30,30,10,0,0,0,0,0,,,,,,,
2016,105,1.2,0,0,0,0,20,65,15,0,0,0,0,0,,,,,,,
2016,107,1.1045195912,.2817220412,1.4585309068,5.5722045145,14.012461727,23.207362681,22.992551254,19.171760975,9.9828939561,2.5605239216,.6583127686,.092583638,.0090916162,,,,,,,
2016,110,.5,.0003469327,.0485591614,3.5581645449,34.6130725095,50.2498904562,11.1804839165,.3481232734,.0013585863,.0000006191,0,0,0,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.2,,,5,10,15,40,15,10,5,,,,,,,,,,
2016,114,1.7,,,2,7,10,30,45,5,1,,,,,,,,,,
2016,115,1.3,.3179535644,.8914870343,3.6269520412,9.4455067536,17.4734548395,22.9665273112,21.4495044317,14.2342282593,6.7109233644,2.2472449125,.5342979678,.1019195201,,,,,,,
2016Dec,1,1,,,,20,30,40,10,,,,,,,,,,,,
2016Dec,2,1,,,4,11,28,33,16,6,2,,,,,,,,,,
2016Dec,3,1,2.5,2.5,5,15,25,25,15,5,2.5,2.5,,,,,,,,,
2016Dec,4,1.6,,,5,10,15,25,30,10,5,,,,,,,,,,
2016Dec,5,1,1,1,8,15,20,25,20,8,1,1,,,,,,,,,
2016Dec,6,.5,,,,30,45,20,5,,,,,,,,,,,,
2016Dec,7,,,,,,,,,,,,,,,,,,,,
2016Dec,14,1.2,,,,,,,,,,,,,,,,,,,
2016Dec,15,1.5,,,5,5,5,25,35,15,10,,,,,,,,,,
2016Dec,16,1.1,1,1,2,7,15,18,16,14,11,9,4,2,,,,,,,
2016Dec,20,1,,5,10,15,20,25,15,10,,,,,,,,,,,
2016Dec,22,1.2,,,,10,20,45,20,5,,,,,,,,,,,
2016Dec,23,1.5,,,3,10,15,25,26,15,5,1,,,,,,,,,
2016Dec,24,1.5,,,,7,15,23,27,17,8,3,,,,,,,,,
2016Dec,29,.4,,,30,50,20,,,,,,,,,,,,,,
2016Dec,31,1.6,,,,5,20,25,35,10,5,,,,,,,,,,
2016Dec,32,,,,,,,,,,,,,,,,,,,,
2016Dec,35,,,,,,,,,,,,,,,,,,,,
2016Dec,36,.5,0,0,10,30,50,10,0,0,0,0,0,0,,,,,,,
2016Dec,37,1.3,,,1,6,25,36,25,6,1,,,,,,,,,,
2016Dec,39,1.2,,,5,10,20,50,15,,,,,,,,,,,,
2016Dec,41,,,,,,,,,,,,,,,,,,,,
2016Dec,42,.7,,,,30,40,30,,,,,,,,,,,,,
2016Dec,45,,,,,,,,,,,,,,,,,,,,
2016Dec,47,1.3,,,,,,,,,,,,,,,,,,,
2016Dec,48,.6,,,5,10,85,,,,,,,,,,,,,,
2016Dec,49,1.4,,,,,,,,,,,,,,,,,,,
2016Dec,52,1.65,0,0,1,5,12,19,25,19,12,6,1,0,,,,,,,
2016Dec,54,1.2,,,5,10,45,35,5,,,,,,,,,,,,
2016Dec,57,1.5,,,,,,,,,,,,,,,,,,,
2016Dec,61,,,,,,,,,,,,,,,,,,,,
2016Dec,67,,,,,,,,,,,,,,,,,,,,
2016Dec,68,1.3,,,0,4,10,59,25,2,,,,,,,,,,,
2016Dec,70,,,,,,,,,,,,,,,,,,,,
2016Dec,80,,,,,,,,,,,,,,,,,,,,
2016Dec,82,1,1,1,5,15,35,35,3,1,1,1,1,1,,,,,,,
2016Dec,84,,,,,,,,,,,,,,,,,,,,
2016Dec,85,1.2055567789,2.7347117682,3.8862413293,7.2095973141,11.2710068036,14.8488620202,16.4857062282,15.4243843119,12.1616572527,8.0808651587,4.5247598059,2.1349864426,1.2372215646,,,,,,,
2016Dec,88,1.4,,,6,13,23,25,20,9,4,,,,,,,,,,
2016Dec,89,1.2,,2.5,5,12.5,20,25,15,10,7.5,2.5,,,,,,,,,
2016Dec,90,1.3,,,,,40,50,10,,,,,,,,,,,,
2016Dec,92,1.2339813015,1.0192365892,2.5728557128,6.4167486499,12.2948484597,18.1002274805,18.4682596265,18.2637027207,13.4269807937,5.6953654233,2.6708989043,.8304679552,.2404076842,,,,,,,
2016Dec,93,1.8,,,,,2.5,10,65,15,7.5,,,,,,,,,,
2016Dec,94,1.9,.5,1,2,4,10,14,22,20.5,12,8,4,2,,,,,,,
2016Dec,95,1.3575,0,0,2,5.6,17.1,36.1,19.7,12.4,7.1,0,0,0,,,,,,,
2016Dec,96,1.1,,,5,12,20,30,25,8,,,,,,,,,,,
2016Dec,97,,,,,,,,,,,,,,,,,,,,
2016Dec,98,1.3,,,,5,20,35,25,10,5,,,,,,,,,,
2016Dec,101,1.3,,,,,,,,,,,,,,,,,,,
2016Dec,102,1.1,,,,,40,50,10,,,,,,,,,,,,
2016Dec,103,1.3,,,,7.5,20,35,30,7.5,,,,,,,,,,,
2016Dec,104,,,,,,,,,,,,,,,,,,,,
2016Dec,105,1.6,0,0,0,0,5,20,55,20,0,0,0,0,,,,,,,
2016Dec,107,1.2339813015,1.0192365892,2.5728557128,6.4167486499,12.2948484597,18.1002274805,18.4682596265,18.2637027207,13.4269807937,5.6953654233,2.6708989043,.8304679552,.2404076842,,,,,,,
2016Dec,110,.5,3.7735991804,5.8455391112,14.2340158655,21.4301952194,22.9424666556,17.465456689,9.4537401003,3.6376347254,.9946926532,.1932136226,.0266477498,.0027984276,,,,,,,
2016Dec,111,,,,,,,,,,,,,,,,,,,,
2016Dec,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2016Dec,114,1.7,,,2,7,10,30,45,5,1,,,,,,,,,,
2016Dec,115,1.4,.2204550602,.6623442586,2.8745513428,8.0163151729,15.8790788921,22.3472552734,22.3472552734,15.8790788921,8.0163151729,2.8745513428,.7319212842,.1508780346,,,,,,,
2017,1,1.3,,,,5,25,45,25,,,,,,,,,,,,
2017,2,1.2,,3,5,15,20,35,17,5,,,,,,,,,,,
2017,3,1.75,2.5,2.5,2.5,2.5,10,15,20,20,15,5,2.5,2.5,,,,,,,
2017,4,1.5,,,5,10,15,25,30,10,5,,,,,,,,,,
2017,5,1.5,,1,1,8,15,20,25,20,8,1,1,,,,,,,,
2017,6,1.3,,,,5,30,45,20,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,1.5,,,,,,,,,,,,,,,,,,,
2017,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017,16,1.1,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2017,20,1.3,,,10,15,20,30,20,5,,,,,,,,,,,
2017,22,1.4,,,,10,25,40,25,,,,,,,,,,,,
2017,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2017,24,1.66,,,2.5,8,12.5,16.5,20,16.5,13,8,3,,,,,,,,
2017,29,.8,,,,20,60,20,,,,,,,,,,,,,
2017,31,1.7,,,,5,10,30,40,10,5,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,.7,0,0,10,20,50,20,0,0,0,0,0,0,,,,,,,
2017,37,1.8,,,1,2,9,21,45,20,2,,,,,,,,,,
2017,39,1.4,,,,10,20,45,25,,,,,,,,,,,,
2017,41,1.5,,,,,,15,70,15,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,.95,,,5,15,30,30,15,5,,,,,,,,,,,
2017,47,1.7,0,0,0,0,10,25,30,25,10,0,0,0,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.7,,,,,,,,,,,,,,,,,,,
2017,52,1.6,0,0,2,6,13,21,24,18,10,5,1,0,,,,,,,
2017,54,1.3,,,,5,30,50,15,,,,,,,,,,,,
2017,57,1.5,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.5,,,2,6,10,15,55,10,2,,,,,,,,,,
2017,70,,,,,,,,,,,,,,,,,,,,
2017,80,2.1,0,0,0,.7843137255,4.3137254902,18.8235294118,29.4117647059,28.2352941176,16.0784313725,2.3529411765,0,0,,,,,,,
2017,82,,1,1,2,15,30,30,15,2,1,1,1,1,,,,,,,
2017,84,1.6,6,5,6,10,15,20,21,12,5,0,0,0,,,,,,,
2017,85,1.7680215576,.3152823996,.8905725985,2.5555744835,5.869396879,10.7898926137,15.8775785329,18.7029852068,17.6361572032,13.3125391808,8.043962161,3.8905465449,2.1155121961,,,,,,,
2017,88,1.5,,,,6,13,24,25,19,9,4,,,,,,,,,
2017,89,1.6,,,2,7.5,12.5,19,24.5,20.5,10,2.5,1.5,,,,,,,,
2017,90,1.6,,,,,,45,50,5,,,,,,,,,,,
2017,92,1.1680008668,.2173386893,1.1939869011,4.810528471,12.7562751305,22.27680741,23.2112373074,20.3518119654,11.1945269348,3.0337819978,.8195066305,.1215632083,.0126353539,,,,,,,
2017,93,2,,,,,,12.5,22.5,55,10,,,,,,,,,,
2017,94,2,.5,1,2,3,5,10,24,26,16,7.5,3,2,,,,,,,
2017,95,1.4565,0,0,0,5.6,15.6,26.7,31.9,14.4,5.8,0,0,0,,,,,,,
2017,96,1.5,,,,2,10,30,35,15,8,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,25,40,20,5,,,,,,,,,,
2017,101,1.4,,,,5,20,50,25,,,,,,,,,,,,
2017,102,1.1,,,,,40,50,10,,,,,,,,,,,,
2017,103,1.7,,,,5,10,30,35,15,5,,,,,,,,,,
2017,104,1.7,0,0,0,5,5,30,40,15,5,0,0,0,,,,,,,
2017,105,1.5,0,0,0,0,10,25,55,10,0,0,0,0,,,,,,,
2017,107,1.1680008668,.2173386893,1.1939869011,4.810528471,12.7562751305,22.27680741,23.2112373074,20.3518119654,11.1945269348,3.0337819978,.8195066305,.1215632083,.0126353539,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,1.5,,,1,3,10,40,40,5,1,,,,,,,,,,
2017,115,1.6,.1019195201,.3507517004,1.7329317309,5.5417471155,12.5864707362,20.3083338258,23.2825669315,18.966838301,10.9782898114,4.514055998,1.3181407648,.3179535644,,,,,,,
2019,1,1.6,,,,,20,30,40,10,,,,,,,,,,,
2019,2,1.5,,,2,6,10,19,26,23,10,4,,,,,,,,,
2019,3,1.75,2.5,2.5,2.5,5,12.5,15,20,15,15,5,2.5,2.5,,,,,,,
2019,4,1.7,,,5,10,15,25,30,10,5,,,,,,,,,,
2019,5,1.5,1,2,3,6,15,15,25,15,10,5,2,1,,,,,,,
2019,6,2,,,,,5,20,30,40,5,,,,,,,,,,
2019,7,2,,,,,,,,,,,,,,,,,,,
2019,14,2,,,,,,,,,,,,,,,,,,,
2019,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,1.8,,,5,10,15,20,25,17,8,,,,,,,,,,
2019,22,1.6,,,,,5,15,60,15,5,,,,,,,,,,
2019,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2019,24,1.85,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2019,29,1.3,,,,,30,40,20,10,,,,,,,,,,,
2019,31,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.5,0,0,0,0,10,30,50,10,0,0,0,0,,,,,,,
2019,37,2,,,,,,1,34,42,22,1,,,,,,,,,
2019,39,1.7,,,,10,15,30,35,10,,,,,,,,,,,
2019,41,1.8,,,,,,10,80,10,,,,,,,,,,,
2019,42,1.8,,,,,,25,50,25,,,,,,,,,,,
2019,45,1.7,,,,,5,10,20,30,20,10,5,,,,,,,,
2019,47,1.8,0,0,0,0,0,10,40,40,10,0,0,0,,,,,,,
2019,48,1,,,,,40,60,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,2,0,0,2,7,11,14,18,19,15,11,3,0,,,,,,,
2019,54,2,,,,,5,30,50,15,,,,,,,,,,,
2019,57,1.6,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.7,,,0,3,8,15,50,18,6,,,,,,,,,,
2019,70,1.8,,,,,,35,65,,,,,,,,,,,,
2019,80,1.9,0,0,1.9607843137,3.5294117647,10.1960784314,19.6078431373,21.1764705883,19.2156862745,14.1176470588,7.0588235294,2.7450980392,.3921568627,,,,,,,
2019,82,,1,1,1,5,20,40,20,5,4,1,1,1,,,,,,,
2019,84,1.9,3,2,3,6,10,14,20,19,15,5,2,1,,,,,,,
2019,85,1.95,.1144206831,.4241939123,1.4796069452,4.0388542596,8.6288298374,14.4300630412,18.8901507373,19.3583585551,15.5299093979,9.7526866699,4.7941200088,2.5588059522,,,,,,,
2019,88,1.85,,,2.5,8,12,20,23,16,9,7,2.5,,,,,,,,
2019,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2019,90,1.8,,,,,10,40,40,10,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,,12.5,22.5,55,10,,,,,,,,,,
2019,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2019,95,1.7715,0,0,0,0,12.5248508946,15.606361829,41.5506958251,19.2842942346,11.0337972167,0,0,0,,,,,,,
2019,96,1.6,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,,,15,35,35,15,,,,,,,,,,
2019,101,1.8,,,,,10,25,50,15,,,,,,,,,,,
2019,102,1.3,,,,,25,31,44,,,,,,,,,,,,
2019,103,1.8,,,,2.5,7.5,15,30,25,15,5,,,,,,,,,
2019,104,1.8,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2019,105,1.9,0,0,0,0,0,15,25,35,20,5,0,0,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,,,5,20,35,30,10,,,,,,,,,
2019,114,1.7,,,3,5,5,10,55,10,5,5,2,,,,,,,,
2019,115,1.8,.0447103268,.1757447334,.9889855386,3.6269520412,9.4455067536,17.4734548395,22.9665273111,21.4495044317,14.2342282593,6.7109233644,2.2472449125,.6362174879,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,1,1.2,,,,5,40,50,5,,,,,,,,,,,,
2015,2,1.2,,,4,5,25,35,25,6,,,,,,,,,,,
2015,3,1,2.5,2.5,7.5,12.5,20,25,15,12.5,2.5,,,,,,,,,,
2015,4,1,,,5,15,20,40,15,5,,,,,,,,,,,
2015,5,1.1,1,2,5,8,22,32,25,5,,,,,,,,,,,
2015,6,1.3,,,,5,40,50,5,,,,,,,,,,,,
2015,7,1.1,,,,,,,,,,,,,,,,,,,
2015,14,.9,,,,,,,,,,,,,,,,,,,
2015,15,1.1,,,,10,30,35,15,10,0,,,,,,,,,,
2015,16,.7,2,6,13,18,22,17,11,5,3,2,1,0,,,,,,,
2015,20,1,,,5,20,30,40,5,,,,,,,,,,,,
2015,22,.9,,,5,15,40,30,10,,,,,,,,,,,,
2015,23,.8,,,3,20,35,25,14,3,,,,,,,,,,,
2015,24,.9645501915,,,,22,24,27,17,10,,,,,,,,,,,
2015,29,1,,,,10,30,40,20,,,,,,,,,,,,
2015,31,1.2,,,,5,25,40,20,10,,,,,,,,,,,
2015,32,1.2,,,1,9,22,30,24,13,1,,,,,,,,,,
2015,35,1.2,,,,,20,60,20,,,,,,,,,,,,
2015,36,1,0,0,0,10,20,50,20,0,0,0,0,0,,,,,,,
2015,37,1,,,,5,40,45,10,,,,,,,,,,,,
2015,39,1.1,,,,15,25,40,20,,,,,,,,,,,,
2015,41,1.2,,,,,10,70,20,,,,,,,,,,,,
2015,42,1,,,,,10,70,20,,,,,,,,,,,,
2015,45,1.05,,,,10,25,50,15,,,,,,,,,,,,
2015,47,1.2,0,0,0,0,10,70,20,0,0,0,0,0,,,,,,,
2015,48,1.3,,,,,10,60,30,,,,,,,,,,,,
2015,49,.9,,,,,,,,,,,,,,,,,,,
2015,52,1.1,0,0,1,5,27,44,17,5,1,0,0,0,,,,,,,
2015,54,1.2,,,,10,40,45,5,,,,,,,,,,,,
2015,57,.8,,,,,,,,,,,,,,,,,,,
2015,61,1,,,,5,40,50,5,,,,,,,,,,,,
2015,67,1.1,,1,4,11,40,30,11,3,0,0,0,0,,,,,,,
2015,68,1.1,,,,5,30,55,10,,,,,,,,,,,,
2015,70,.9,,,,,75,25,,,,,,,,,,,,,
2015,80,1.3,0,0,0,3.9215686275,41.568627451,43.9215686274,10.5882352941,0,0,0,0,0,,,,,,,
2015,82,.9,,,,,,,,,,,,,,,,,,,
2015,84,1.4,4,4,8,13,27,34,10,0,0,0,0,0,,,,,,,
2015,85,1.2764400828,.0037359948,.0844438657,1.0011532273,6.1150968955,19.3154188829,31.6379963835,26.9081148996,11.8778568301,2.7156192878,.3205017069,.0194481478,.0006138781,,,,,,,
2015,88,1,,,5,12,20.5,25,20.5,12,5,,,,,,,,,,
2015,89,1.3,,2.5,5,7.5,15,25,20,15,7.5,2.5,,,,,,,,,
2015,90,.9,,,,20,70,10,,,,,,,,,,,,,
2015,92,1.2054687475,3.6651267292,4.6387298083,8.0777053193,11.9549661732,15.037871538,14.4956702803,14.8574819287,12.6145503055,6.8284861292,4.4116892848,2.1259824909,1.2917400126,,,,,,,
2015,93,1,,,,7.5,25,60,7.5,,,,,,,,,,,,
2015,94,.8,4,6,10,14,28,14.5,10,8,4,1,.5,,,,,,,,
2015,95,1.102,0,0,5.8,10,21.1,35.6,18.7,6.2,2.6,0,0,0,,,,,,,
2015,96,1.2,,,,5,30,35,25,5,,,,,,,,,,,
2015,97,1.1735460196,,,,,,,,,,,,,,,,,,,
2015,98,1.2,,,,5,20,35,30,10,,,,,,,,,,,
2015,101,1.1,,,,5,30,50,15,,,,,,,,,,,,
2015,102,1.1,,,,,35,50,15,,,,,,,,,,,,
2015,103,1.3,,,,5,25,35,30,5,,,,,,,,,,,
2015,104,1.1,0,0,5,15,30,35,15,0,0,0,0,0,,,,,,,
2015,105,1.1,0,0,0,5,20,60,15,0,0,0,0,0,,,,,,,
2015,107,1.4077203981,.0171618212,.2001322582,1.4681912866,6.4629769025,17.0971085161,27.2099862449,26.06697913,15.0309747119,5.2135553735,1.0864780975,.135821446,.0106342116,,,,,,,
2015,110,.9,1.2396287737,2.5795350871,8.0534531558,15.8638132757,22.2635697078,22.2635697076,15.8638132757,8.0534531558,2.9121865711,.7498538013,.1374283819,.0196951065,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2015,114,1,,,5,5,20,55,15,,,,,,,,,,,,
2015,115,1.2,6.684346024,4.3519705179,7.8877564801,10.6463409975,12.7816446888,13.6494039892,12.9652712367,10.9544402204,8.2326268755,5.503318398,3.2722497056,3.0706308663,,,,,,,
2015Q3,1,1.3,,,,10,30,40,20,,,,,,,,,,,,
2015Q3,2,1.2,,,4,5,25,35,25,6,,,,,,,,,,,
2015Q3,3,,,,,,,,,,,,,,,,,,,,
2015Q3,4,1,,,5,15,20,40,15,5,,,,,,,,,,,
2015Q3,5,1.1,1,2,5,8,22,32,25,5,,,,,,,,,,,
2015Q3,6,1.5,,,,,5,40,50,5,,,,,,,,,,,
2015Q3,7,1.27,,,,,,,,,,,,,,,,,,,
2015Q3,14,1,,,,,,,,,,,,,,,,,,,
2015Q3,15,1.2,,,,10,25,35,20,10,0,,,,,,,,,,
2015Q3,16,.8,2,6,13,18,22,17,11,5,3,2,1,0,,,,,,,
2015Q3,20,1,,,5,20,30,40,5,,,,,,,,,,,,
2015Q3,22,1,,,5,10,35,35,15,,,,,,,,,,,,
2015Q3,23,.8,,2,6,20,25,20,15,10,2,,,,,,,,,,
2015Q3,24,1.0524472023,,,6,15,20,25,20,14,,,,,,,,,,,
2015Q3,29,1,,,,10,30,40,20,,,,,,,,,,,,
2015Q3,31,1.3,,,,10,20,40,25,5,,,,,,,,,,,
2015Q3,32,,,,,,,,,,,,,,,,,,,,
2015Q3,35,,,,,,,,,,,,,,,,,,,,
2015Q3,36,1.3,0,0,0,10,20,50,10,10,0,0,0,0,,,,,,,
2015Q3,37,1.1,,,,5,39,46,10,,,,,,,,,,,,
2015Q3,39,1.2,,,,10,25,45,20,,,,,,,,,,,,
2015Q3,41,,,,,,,,,,,,,,,,,,,,
2015Q3,42,1,,,,,30,50,20,,,,,,,,,,,,
2015Q3,45,,,,,,,,,,,,,,,,,,,,
2015Q3,47,1.3,,,,,,,,,,,,,,,,,,,
2015Q3,48,1.5,,,,,15,20,50,15,,,,,,,,,,,
2015Q3,49,1,,,,,,,,,,,,,,,,,,,
2015Q3,52,1.3,0,0,1,5,19,40,29,5,1,0,0,0,,,,,,,
2015Q3,54,1.3,,,,5,35,50,10,,,,,,,,,,,,
2015Q3,57,1,,,,,,,,,,,,,,,,,,,
2015Q3,61,1.1,,,,,30,60,10,,,,,,,,,,,,
2015Q3,67,,,,,,,,,,,,,,,,,,,,
2015Q3,68,1.5,,,,0,15,30,40,15,,,,,,,,,,,
2015Q3,70,,,,,,,,,,,,,,,,,,,,
2015Q3,80,,,,,,,,,,,,,,,,,,,,
2015Q3,82,1.1,,,,,,,,,,,,,,,,,,,
2015Q3,84,,,,,,,,,,,,,,,,,,,,
2015Q3,85,1.4345454229,.3815865325,1.229589893,3.700992019,8.4956320725,14.8748604448,19.8669608147,20.2419915584,15.7332969623,9.3284997257,4.2188143081,1.4551173164,.4726583526,,,,,,,
2015Q3,88,1.2,,,,5,12,21,25,20,12,5,,,,,,,,,
2015Q3,89,1.5,,2.5,2.5,5,10,25,25,20,7.5,2.5,,,,,,,,,
2015Q3,90,.8,,,,20,60,20,,,,,,,,,,,,,
2015Q3,92,1.3219463896,3.7882022718,4.7058619042,8.1242269097,11.9468518675,14.9644027016,14.3962406442,14.7561325509,12.5577854693,6.8284781752,4.4394436539,2.1582243649,1.3341494868,,,,,,,
2015Q3,93,.8,,,,15,62.5,20,2.5,,,,,,,,,,,,
2015Q3,94,.9,2,5,9,15,26,18,10,8,4,2,1,,,,,,,,
2015Q3,95,1.1485,0,0,5.2,10.3,20.3,34.4,18.1,7.1,4.5,.1,0,0,,,,,,,
2015Q3,96,1.3,,,,5,23,35,27,10,,,,,,,,,,,
2015Q3,97,1.338671717,,,,,,,,,,,,,,,,,,,
2015Q3,98,1.4,,,,5,15,40,35,5,,,,,,,,,,,
2015Q3,101,1.5,,,,,,,,,,,,,,,,,,,
2015Q3,102,1.6,,,,,5,30,50,15,,,,,,,,,,,
2015Q3,103,1.4,,,,5,25,35,30,5,,,,,,,,,,,
2015Q3,104,,,,,,,,,,,,,,,,,,,,
2015Q3,105,1.3,0,0,0,0,10,55,35,0,0,0,0,0,,,,,,,
2015Q3,107,1.6036651349,.121894542,.573063493,2.2511591779,6.4343283397,13.3848393871,20.2685732286,22.3451930171,17.9352763871,10.4801585567,4.4575706163,1.3797458397,.3681974148,,,,,,,
2015Q3,110,,,,,,,,,,,,,,,,,,,,
2015Q3,111,,,,,,,,,,,,,,,,,,,,
2015Q3,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2015Q3,114,1.1,,,5,5,20,55,15,,,,,,,,,,,,
2015Q3,115,1.4,5.0785922267,3.5787843571,6.7703859181,9.576459283,12.0485662289,13.483604297,13.4220090308,11.8841992769,9.3597116486,6.5568271966,4.0856543992,4.1552061371,,,,,,,
2016,1,1.4,,,,5,40,50,5,,,,,,,,,,,,
2016,2,1.8,,,2,4,10,19,32,21,10,2,,,,,,,,,
2016,3,1.5,2.5,2.5,2.5,10,12.5,17.5,20,15,10,5,2.5,,,,,,,,
2016,4,1.5,,,2.5,5,15,20,40,10,5,2.5,,,,,,,,,
2016,5,1.2,1,2,5,10,15,26,25,10,5,1,,,,,,,,,
2016,6,1.7,,,,,15,40,45,,,,,,,,,,,,
2016,7,1.7,,,,,,,,,,,,,,,,,,,
2016,14,1.1,,,,,,,,,,,,,,,,,,,
2016,15,1.5,,,,10,10,25,35,10,10,,,,,,,,,,
2016,16,1.6,1,2,3,11,14,17,19,13,9,7,3,1,,,,,,,
2016,20,1.5,,,5,10,17,28,30,10,,,,,,,,,,,
2016,22,1.4,,,,10,25,40,20,5,,,,,,,,,,,
2016,23,1,,2,6,15,22,25,15,10,5,,,,,,,,,,
2016,24,1.3279409356,,2.5,6,10,17.5,22.5,17,14,10.5,,,,,,,,,,
2016,29,1.3,,,,,40,40,20,,,,,,,,,,,,
2016,31,1.6,,,,5,10,20,40,25,,,,,,,,,,,
2016,32,1.5,,,1,5,18,26,26,17,6,1,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,1.5,0,0,0,0,10,30,40,20,0,0,0,0,,,,,,,
2016,37,1.3,,,,2,25,49,22,2,,,,,,,,,,,
2016,39,1.6,,,,5,20,30,40,5,,,,,,,,,,,
2016,41,1.4,,,,,5,70,25,,,,,,,,,,,,
2016,42,1.5,,,,,,25,60,15,,,,,,,,,,,
2016,45,1.4,,,,5,5,40,45,5,,,,,,,,,,,
2016,47,1.3,0,0,0,0,10,60,20,10,0,0,0,0,,,,,,,
2016,48,1.6,,,,,15,20,40,25,,,,,,,,,,,
2016,49,1.4,,,,,,,,,,,,,,,,,,,
2016,52,1.8,0,0,0,1,5,19,37,28,9,1,0,0,,,,,,,
2016,54,1.4,,,,5,30,60,5,,,,,,,,,,,,
2016,57,1.2,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,1.6,,,,0,10,25,50,15,,,,,,,,,,,
2016,70,1.3,,,,,15,65,20,,,,,,,,,,,,
2016,80,2.2,0,0,0,0,1.9607843137,7.4509803922,21.9607843137,34.5098039216,24.3137254902,8.6274509804,.7843137255,.3921568627,,,,,,,
2016,82,1.2,,,,,,,,,,,,,,,,,,,
2016,84,1.7,3,2,5,13,14,19,22,16,5,1,0,0,,,,,,,
2016,85,2.1514516734,.3368797929,.7558763171,1.9385682315,4.1894605451,7.6294922971,11.7085921888,15.1423468008,16.5031174621,15.157399912,11.7318834495,7.6522698307,7.2541131724,,,,,,,
2016,88,1.8,,,,5,12,22,25,19,12,5,,,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,90,1.2,,,,,20,70,10,,,,,,,,,,,,
2016,92,1.4991743479,2.4966048103,3.3438744587,6.1379047517,9.6786249103,13.1110173406,13.6933894715,15.3589903458,14.5605762766,8.8659081216,6.456952409,3.5697473955,2.7264097084,,,,,,,
2016,93,1.7,,,,,,20,62.5,15,2.5,,,,,,,,,,
2016,94,1.5,1,3,5,9,10,16,26,14,8,6,2,,,,,,,,
2016,95,1.463,0,0,0,5.6,11.1,27.4,38.6,15.6,1.7,0,0,0,,,,,,,
2016,96,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2016,97,1.323189819,,,,,,,,,,,,,,,,,,,
2016,98,1.8,,,,,10,15,40,30,5,,,,,,,,,,
2016,101,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2016,102,1.5,,,,,5,50,35,10,,,,,,,,,,,
2016,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2016,104,1.5,0,0,0,5,15,25,30,20,5,0,0,0,,,,,,,
2016,105,1.5,0,0,0,0,10,30,50,10,0,0,0,0,,,,,,,
2016,107,1.6086014193,.0404225155,.2861091316,1.5049538688,5.3849629328,13.1147439312,21.7490691184,24.5660779727,18.9004620218,9.903581454,3.5331008215,.857734172,.1587820597,,,,,,,
2016,110,1.4,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2016,114,1.7,,,5,5,10,10,50,15,5,,,,,,,,,,
2016,115,1.6,3.7962057986,2.8881402254,5.7034186587,8.4541857582,11.146703315,13.0725665421,13.6369106133,12.6535414577,10.4435634546,7.66698658,5.0065463365,5.5312312599,,,,,,,
2016Q3,1,1.3,,,,20,30,40,10,,,,,,,,,,,,
2016Q3,2,1.8,,,2,4,10,19,32,21,10,2,,,,,,,,,
2016Q3,3,,,,,,,,,,,,,,,,,,,,
2016Q3,4,1.5,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2016Q3,5,1.2,1,2,5,10,15,26,25,10,5,1,,,,,,,,,
2016Q3,6,1.7,,,,,15,40,45,,,,,,,,,,,,
2016Q3,7,,,,,,,,,,,,,,,,,,,,
2016Q3,14,1.2,,,,,,,,,,,,,,,,,,,
2016Q3,15,1.5,,,,10,10,25,35,10,10,,,,,,,,,,
2016Q3,16,1.5,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2016Q3,20,1.5,,,5,10,17,28,30,10,,,,,,,,,,,
2016Q3,22,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2016Q3,23,1.1,,2,4,10,20,23,20,15,5,1,,,,,,,,,
2016Q3,24,1.3507524901,,1,7.5,11,15,20,16,13,10,6.5,,,,,,,,,
2016Q3,29,1.3,,,,,40,40,20,,,,,,,,,,,,
2016Q3,31,1.6,,,,5,10,20,40,20,5,,,,,,,,,,
2016Q3,32,,,,,,,,,,,,,,,,,,,,
2016Q3,35,,,,,,,,,,,,,,,,,,,,
2016Q3,36,1.8,0,0,0,0,10,20,50,10,10,0,0,0,,,,,,,
2016Q3,37,1.4,,,,2,24,49,23,2,,,,,,,,,,,
2016Q3,39,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2016Q3,41,,,,,,,,,,,,,,,,,,,,
2016Q3,42,1.6,,,,,,30,50,20,,,,,,,,,,,
2016Q3,45,,,,,,,,,,,,,,,,,,,,
2016Q3,47,1.3,,,,,,,,,,,,,,,,,,,
2016Q3,48,1.6,,,,,15,20,40,25,,,,,,,,,,,
2016Q3,49,1.4,,,,,,,,,,,,,,,,,,,
2016Q3,52,1.8,0,0,1,5,11,17,24,21,13,7,1,0,,,,,,,
2016Q3,54,1.7,,,,,5,35,55,5,,,,,,,,,,,
2016Q3,57,1.5,,,,,,,,,,,,,,,,,,,
2016Q3,61,,,,,,,,,,,,,,,,,,,,
2016Q3,67,,,,,,,,,,,,,,,,,,,,
2016Q3,68,1.7,,,,,6,20,50,19,5,,,,,,,,,,
2016Q3,70,,,,,,,,,,,,,,,,,,,,
2016Q3,80,,,,,,,,,,,,,,,,,,,,
2016Q3,82,,,,,,,,,,,,,,,,,,,,
2016Q3,84,,,,,,,,,,,,,,,,,,,,
2016Q3,85,2.2396696426,.1841784513,.4927516155,1.4181538246,3.3880324036,6.7192476354,11.0626370699,15.1207559244,17.1582388386,16.1643912839,12.6424716606,8.2088942055,7.4402470867,,,,,,,
2016Q3,88,1.8,,,,5,12,22,25,19,12,5,,,,,,,,,
2016Q3,89,1.8,,,2.5,5,10,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2016Q3,90,1.1,,,,,20,70,10,,,,,,,,,,,,
2016Q3,92,1.5015517406,4.6828090046,4.1740628627,6.4626798635,9.0010542338,11.2772351441,11.4084530774,12.9295071379,13.0096110629,8.7887486372,7.3698408376,4.9447044931,5.9512936452,,,,,,,
2016Q3,93,1.6,,,,,2.5,22.5,62.5,12.5,,,,,,,,,,,
2016Q3,94,1.6,.5,1.5,3,5,12,16,26,18,9,6,2,1,,,,,,,
2016Q3,95,1.446,0,0,2.5,5.3,10.3,27.1,37,12.8,5,0,0,0,,,,,,,
2016Q3,96,1.5,,,,5,10,25,35,20,5,,,,,,,,,,
2016Q3,97,1.2583971048,,,,,,,,,,,,,,,,,,,
2016Q3,98,1.8,,,,,10,15,40,30,5,,,,,,,,,,
2016Q3,101,1.5,,,,,,,,,,,,,,,,,,,
2016Q3,102,,,,,,,,,,,,,,,,,,,,
2016Q3,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2016Q3,104,,,,,,,,,,,,,,,,,,,,
2016Q3,105,1.6,0,0,0,0,15,25,45,15,0,0,0,0,,,,,,,
2016Q3,107,1.6175393111,.2081923608,.7864206996,2.6678607603,6.8264935183,13.1775258619,19.1922747721,21.0914983454,17.4898040311,10.9431636805,5.1658477886,1.8395825948,.6113355866,,,,,,,
2016Q3,110,,,,,,,,,,,,,,,,,,,,
2016Q3,111,,,,,,,,,,,,,,,,,,,,
2016Q3,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2016Q3,114,1.7,,,5,5,10,10,50,15,5,,,,,,,,,,
2016Q3,115,1.6,3.7962057986,2.8881402254,5.7034186587,8.4541857582,11.146703315,13.0725665421,13.6369106133,12.6535414577,10.4435634546,7.66698658,5.0065463365,5.5312312599,,,,,,,
2017,1,1.7,,,,5,10,30,50,5,,,,,,,,,,,
2017,2,1.8,,,3,5,10,18,30,20,10,4,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,1.8,,,2.5,5,15,20,40,10,5,2.5,,,,,,,,,
2017,5,1.2,1,2,5,10,15,25,25,10,5,1,1,,,,,,,,
2017,6,1.7,,,,,15,40,45,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,1.5,,,,,,,,,,,,,,,,,,,
2017,15,1.7,,,,5,10,20,30,25,10,,,,,,,,,,
2017,16,1.6,1,2,5,9,12,15,18,15,12,7,3,1,,,,,,,
2017,20,1.8,,,5,10,15,25,30,10,5,,,,,,,,,,
2017,22,1.6,,,,5,15,30,40,10,,,,,,,,,,,
2017,23,1.2,1,2,5,10,16,23,20,15,7,1,,,,,,,,,
2017,24,1.6,,,3,7.5,14,17.5,21,17,11,7,2,,,,,,,,
2017,29,1.4,,,,,30,50,20,,,,,,,,,,,,
2017,31,1.65,,,,5,10,20,35,20,10,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,2.1,0,0,0,0,0,10,30,40,20,0,0,0,,,,,,,
2017,37,1.5,,,,1,10,31,48,10,,,,,,,,,,,
2017,39,1.4,,,,5,25,40,25,5,,,,,,,,,,,
2017,41,1.5,,,,,,20,70,10,,,,,,,,,,,
2017,42,1.8,,,,,,20,60,20,,,,,,,,,,,
2017,45,1.5,,,,5,10,25,45,10,5,,,,,,,,,,
2017,47,1.5,0,0,0,0,10,20,40,20,10,0,0,0,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.5,,,,,,,,,,,,,,,,,,,
2017,52,1.8,0,0,1,5,12,18,22,21,13,7,1,0,,,,,,,
2017,54,1.6,,,,5,10,35,45,5,,,,,,,,,,,
2017,57,1.5,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.9,,,,,2,12,43,38,5,,,,,,,,,,
2017,70,,,,,,,,,,,,,,,,,,,,
2017,80,2.1,0,.4484304933,.4484304933,1.7937219731,4.932735426,13.4529147982,16.1434977578,23.3183856503,22.4215246637,9.4170403587,4.4843049327,3.1390134529,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.7,3,2,6,12,15,18,20,17,6,1,0,0,,,,,,,
2017,85,2.2091931541,.9046499369,1.3351419234,2.7132514623,4.859952186,7.6728646027,10.6775109191,13.0970027692,14.1600486327,13.494260365,11.3350797484,8.392472476,11.3577649783,,,,,,,
2017,88,1.8,,,,5,12,21,25,20,12,5,,,,,,,,,
2017,89,2,,,2.5,5,7.5,10,20,25,17.5,10,2.5,,,,,,,,
2017,90,1.7,,,,,,20,70,10,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2017,94,1.8,1,2,3,4,8,15,22,20,15,6.5,2.5,1,,,,,,,
2017,95,1.6345,0,0,0,2.9,11.1,20.6,36.1,22.2,5.1,2,0,0,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,25,35,25,5,,,,,,,,,,
2017,101,1.6,,,,5,10,30,50,5,,,,,,,,,,,
2017,102,1.5,,,,,5,50,35,10,,,,,,,,,,,
2017,103,1.7,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,
2017,104,1.6,0,0,0,5,10,30,30,20,5,0,0,0,,,,,,,
2017,105,1.8,0,0,0,0,5,25,40,30,0,0,0,0,,,,,,,
2017,107,1.4517742832,.1366166514,.6887424753,2.7782683281,7.9069378001,15.8824370877,22.522220863,22.550053254,15.9413987015,7.9559331082,2.8024086788,.6964499275,.1385331244,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,1.6,,,5,5,10,10,50,15,5,,,,,,,,,,
2017,115,1.7,3.2619164671,2.576303698,5.1980963767,7.8877564801,10.6463409975,12.7816446888,13.6494039893,12.9652712367,10.9544402204,8.2326268755,5.503318398,6.3428805719,,,,,,,
2019,1,1.8,,,,,20,40,40,,,,,,,,,,,,
2019,2,1.5,,1,4,7,16,23,22,17,7,2,1,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,1.7,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2019,5,1.3,1,2,3,10,15,26,25,10,5,2,1,,,,,,,,
2019,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,1.2,,,,,,,,,,,,,,,,,,,
2019,15,1.6,,,,5,15,20,30,15,10,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2019,22,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2019,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2019,24,1.7,,,5,8,12,16,19,16,12,8,4,,,,,,,,
2019,29,1.5,,,,,,20,50,30,,,,,,,,,,,
2019,31,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,2.5,0,0,0,0,0,0,10,40,40,10,0,0,,,,,,,
2019,37,1.8,,,,1,5,30,43,20,1,,,,,,,,,,
2019,39,1.4,,,,5,23,35,27,10,,,,,,,,,,,
2019,41,1.7,,,,,,10,70,20,,,,,,,,,,,
2019,42,1.8,,,,,10,20,60,10,,,,,,,,,,,
2019,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2019,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2019,48,1.5,,,,,,60,40,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,1.2,0,1,7,13,17,19,17,12,8,5,1,0,,,,,,,
2019,54,1.8,,,,5,10,35,40,10,,,,,,,,,,,
2019,57,2,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2019,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2019,80,2,.4484304933,1.3452914798,2.2421524664,7.1748878924,8.5201793722,14.798206278,17.9372197309,19.2825112109,16.1434977578,6.2780269058,1.3452914798,4.4843049327,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2019,85,1.6286401897,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2019,88,1.8,,,2.5,7.5,12.5,20,22.5,15,11,6.5,2.5,,,,,,,,
2019,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2019,90,2,,,,,,,20,70,10,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2019,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2019,95,1.7545,0,0,0,0,6.1,11.1,51.1,29.2,2.5,0,0,0,,,,,,,
2019,96,1.8,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2019,101,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2019,102,1.4,,,,5,5,50,30,10,,,,,,,,,,,
2019,103,1.6,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,
2019,104,2,0,0,0,0,5,10,20,30,25,10,0,0,,,,,,,
2019,105,1.9,0,0,0,0,5,10,25,35,20,5,0,0,,,,,,,
2019,107,1.2,.1253206901,1.6,4.415988726,10.4538950655,17.9689770414,22.4300847023,20.3342859357,13.3876674649,6.4003900729,2.221486411,.5596204253,.1022834649,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,,,5,20,35,30,10,,,,,,,,,
2019,114,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2019,115,1.5,4.3998370229,3.2225358907,6.2286167724,9.0189422294,11.6160401455,13.3076267842,13.5607572101,12.291593834,9.909980666,7.1068390107,4.5333290528,4.8039013813,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2015,1,11.3,,,,,,,,,,20,50,30,,,,,,,
2015,2,11.4,,,,,,,,,,15,45,30,10,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,11.4,,,,,,,,2.5,5,10,40,30,10,2.5,,,,,
2015,5,11,,,,,,,,2,15,20,35,20,5,2,1,,,,
2015,6,11.4,,,,,,,,,,20,50,30,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,11.3,,,,,,,,,,,,,,,,,,,
2015,15,11.3,,,,,,,,,5,25,35,20,15,,,,,,
2015,16,11.3,0,0,0,0,0,2,3,6,12,17,19,16,11,6,3,2,2,1,0
2015,20,11.4,,,,,,,,,,12,40,35,13,,,,,,
2015,22,11.5,,,,,,,,,,10,40,45,5,,,,,,
2015,23,11.2,,,,,,,,3,15,20,25,20,15,2,,,,,
2015,24,11.6376313055,,,,,,,,,12,13,15,25,15,11,9,,,,
2015,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2015,31,11.4,,,,,,,,,10,20,45,20,5,,,,,,
2015,32,11.2,,,,,,,,3,8,23,30,25,10,1,,,,,
2015,35,11.2,,,,,,,,,,20,60,20,,,,,,,
2015,36,11,0,0,0,0,0,0,0,0,10,20,30,20,20,0,0,0,0,0,0
2015,37,11.2,,,,,,,,,,2,68,30,,,,,,,
2015,39,11.4,,,,,,,,,,10,40,35,15,,,,,,
2015,41,11.2,,,,,,,,,,5,80,15,,,,,,,
2015,42,,,,,,,,,,,,,,5,45,45,5,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,11.4,0,0,0,0,0,0,0,0,0,35,45,20,0,0,0,0,0,0,0
2015,48,11.1,,,,,,,,,,,,,,,,,,,
2015,49,11.3,,,,,,,,,,,,,,,,,,,
2015,52,11.5,0,0,0,0,0,0,0,1,3,8,35,40,7,3,2,1,0,0,0
2015,54,11.3,,,,,,,,,5,15,50,25,5,,,,,,
2015,57,11.2,,,,,,,,,,,,,,,,,,,
2015,61,11.3,,,,,,,,,,25,75,,,,,,,,
2015,67,11.6,,,,,,,,,2,12,26,27,20,10,3,0,0,0,0
2015,68,11.3,,,,,,,,,,7,63,30,0,,,,,,
2015,70,11.3,,,,,,,,,,15,65,20,,,,,,,
2015,80,9.954112053,0,0,0,0,0,1.568627451,14.1176470588,33.3333333333,34.5098039215,11.7647058824,3.9215686275,.7843137255,0,0,0,0,0,0,0
2015,82,11.4,,,,,,,,,,,,,,,,,,,
2015,84,11.3,0,0,0,0,0,0,0,0,0,15,40,35,10,0,0,0,0,0,0
2015,85,11.2133411391,0,0,0,.0000000017,.0000009168,.0001848664,.0141685242,.4167546861,4.7591207284,21.3531464118,38.0110244498,26.9629196315,7.6012251807,.8443205021,.0365222384,.0006079971,.0000038558,.0000000092,0
2015,88,11.4,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2015,89,11.095,,,,,,2.5,2.5,7.5,10,20,25,15,7.5,5,2.5,2.5,,,
2015,90,11.5,,,,,,,,,,25,45,30,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,6,12,10,57,10,5,,,,,,
2015,94,11.1,,,,,,1,2,4,8,28,30,17,4,3,2,1,,,
2015,95,11.3625,0,0,0,0,0,0,0,2.5,9.3,12.8,32,21,16.8,5.6,0,0,0,0,0
2015,96,11.2,,,,,,,,,10,25,35,20,8,2,,,,,
2015,97,11.3833333333,,,,,,,,,,,,,,,,,,,
2015,98,11.2,,,,,,,,,5,20,35,25,15,,,,,,
2015,101,11.2,,,,,,,,,,30,60,10,,,,,,,
2015,102,11.4,,,,,,,,,5,10,30,45,10,,,,,,
2015,103,11.1,,,,,,,,,,12.5,80,7.5,,,,,,,
2015,104,11.3,0,0,0,0,0,0,0,0,5,20,35,30,10,0,0,0,0,0,0
2015,105,11.3,0,0,0,0,0,0,0,0,,10,70,20,0,0,0,0,0,0,0
2015,107,11.1438134585,0,0,0,0,.0000000029,.0000048014,.0019036749,.1831289604,4.3959190262,27.2927816099,45.2961414305,20.3311409431,2.4242738013,.0741429178,.0005618035,.0000010277,.0000000004,0,0
2015,110,11.3,0,0,0,.0000000004,.0000002504,.0000651228,.0063269615,.2318429471,3.2419532446,17.5193917253,36.9892974696,30.6905324561,9.9918199295,1.2659468843,.0616740706,.0011409884,.0000079289,.0000000205,0
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.3,,,,,,,,5,10,20,30,20,10,5,,,,,
2015,114,11.6,,,,,,,,,5,5,10,75,5,,,,,,
2015,115,11,.0333920631,.0633644459,.227722036,.6296570016,1.5115975699,3.1507226852,5.7020816468,8.9600826412,12.2250491717,14.4827981379,14.8977055129,13.306126113,10.3192477347,6.948737907,4.0627602902,2.0624732155,.9090764397,.3478958716,.1595095161
2015Nov,1,11,,,,,,,,,10,40,40,10,,,,,,,
2015Nov,2,11.2,,,,,,,,,2,15,43,30,10,,,,,,
2015Nov,3,,,,,,,,,,,,,,,,,,,,
2015Nov,4,11.3,,,,,,,,2.5,5,10,40,30,10,2.5,,,,,
2015Nov,5,10.9,,,,,,,,2,15,21,34,20,5,2,1,,,,
2015Nov,6,11.2,,,,,,,,,,20,55,25,,,,,,,
2015Nov,7,,,,,,,,,,,,,,,,,,,,
2015Nov,14,11.1,,,,,,,,,,,,,,,,,,,
2015Nov,15,11.2,,,,,,,,,10,20,35,20,15,,,,,,
2015Nov,16,11.1,0,0,0,0,0,0,1,2,8,14,21,18,14,10,7,3,2,0,0
2015Nov,20,11.3,,,,,,,,,0,25,40,25,10,,,,,,
2015Nov,22,11.4,,,,,,,,,,8,45,40,7,,,,,,
2015Nov,23,11,,,,,,,,3,15,22,24,19,15,2,,,,,
2015Nov,24,11.613847286,,,,,,,,7,10,12,15,20,15,12,5,4,,,
2015Nov,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2015Nov,31,11.1,,,,,,,,,5,25,50,15,5,,,,,,
2015Nov,32,,,,,,,,,,,,,,,,,,,,
2015Nov,35,,,,,,,,,,,,,,,,,,,,
2015Nov,36,10.8,0,0,0,0,0,0,0,0,10,30,20,20,20,0,0,0,0,0,0
2015Nov,37,11,,,,,,,,,,28,44,28,,,,,,,
2015Nov,39,11.2,,,,,,,,,,15,45,30,10,,,,,,
2015Nov,41,,,,,,,,,,,,,,,,,,,,
2015Nov,42,,,,,,,,,,,,,3,5,55,35,2,,,
2015Nov,45,,,,,,,,,,,,,,,,,,,,
2015Nov,47,11.3,,,,,,,,,,,,,,,,,,,
2015Nov,48,11,,,,,,,,,,,,,,,,,,,
2015Nov,49,11.3,,,,,,,,,,,,,,,,,,,
2015Nov,52,11.5,0,0,0,0,0,0,0,1,2,8,34,39,13,2,1,0,0,0,0
2015Nov,54,11.1,,,,,,,,,5,25,45,20,5,,,,,,
2015Nov,57,11,,,,,,,,,,,,,,,,,,,
2015Nov,61,11.2,,,,,,,,,5,50,45,,,,,,,,
2015Nov,67,,,,,,,,,,,,,,,,,,,,
2015Nov,68,11.2,,,,,,,,,,15,61,24,0,,,,,,
2015Nov,70,,,,,,,,,,,,,,,,,,,,
2015Nov,80,,,,,,,,,,,,,,,,,,,,
2015Nov,82,11.3,,,,,,,,,,,,,,,,,,,
2015Nov,84,,,,,,,,,,,,,,,,,,,,
2015Nov,85,11.1306505367,.0000318526,.0003909175,.0038778188,.0293080564,.1688092004,.741173444,2.4811506693,6.3339992735,12.3327832,18.3168782053,20.7529051211,17.9371295238,11.8266699817,5.9480711861,2.2816209632,.6674159683,.1488511923,.0253054976,.0036279281
2015Nov,88,11.3,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2015Nov,89,10.8,,,,,2.5,2.5,7.5,10,17.5,17.5,15,10,7.5,5,2.5,2.5,,,
2015Nov,90,11.1,,,,,,,,,,30,50,20,,,,,,,
2015Nov,92,,,,,,,,,,,,,,,,,,,,
2015Nov,93,,,,,,,,,,,,,,,,,,,,
2015Nov,94,10.7,,,,1,2,3,6,10,14,22,18,14,6,3,1,,,,
2015Nov,95,11.0695,0,0,0,0,0,0,2.3,7.8,14.3,22.6,19.5,16.3,11.2,5,1,0,0,0,0
2015Nov,96,11,,,,,,,,5,10,25,35,20,5,,,,,,
2015Nov,97,11.2,,,,,,,,,,,,,,,,,,,
2015Nov,98,11.1,,,,,,,,5,15,20,25,20,10,5,,,,,
2015Nov,101,11.15,,,,,,,,,,,,,,,,,,,
2015Nov,102,,,,,,,,,,,,,,,,,,,,
2015Nov,103,10.8,,,,,,,,,20,45,30,5,,,,,,,
2015Nov,104,,,,,,,,,,,,,,,,,,,,
2015Nov,105,10.8,0,0,0,0,0,0,0,0,5,50,40,5,0,0,0,0,0,0,0
2015Nov,107,11.1146750165,0,0,.0000000042,.000001124,.0001367511,.0075449307,.1898510609,2.1929176626,11.7047807292,29.0358001193,33.598610017,18.1467357531,4.5629802421,.531448939,.0284867665,.0006980874,.0000077737,.0000000391,.0000000001
2015Nov,110,11.3,0,.0000000011,.0000001555,.0000118718,.000516026,.0127994463,.1815932002,1.4772346458,6.9063040271,18.593015178,28.8655814577,25.8600992997,13.366727495,3.9823012483,.6827003403,.0672019764,.0037892685,.0001220958,.0000022665
2015Nov,111,,,,,,,,,,,,,,,,,,,,
2015Nov,112,11.3,,,,,,,,5,10,20,30,20,10,5,,,,,
2015Nov,114,11.6,,,,,,,,,5,5,10,75,5,,,,,,
2015Nov,115,,,,,,,,,,,,,,,,,,,,
2016,1,10.6,,,,,,,,,30,40,20,10,,,,,,,
2016,2,11,,,,,,,,,10,25,38,17,10,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,11.1,,,,,,,,2.5,10,20,40,15,10,2.5,,,,,
2016,5,10.8,,,,,,,2,5,20,30,20,15,5,2,1,,,,
2016,6,11.2,,,,,,,,,,30,45,25,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,11,,,,,,,,,,,,,,,,,,,
2016,15,11,,,,,,,,,10,40,30,10,10,,,,,,
2016,16,10.8,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,11.2,,,,,,,,,10,20,40,20,10,,,,,,
2016,22,11.2,,,,,,,,0,10,20,40,20,10,0,,,,,
2016,23,10.8,,,,,,,1,5,15,22,20,18,13,5,1,,,,
2016,24,11.4695360953,,,,,,,1,5.5,8,15,18,22.5,15,11,4,,,,
2016,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2016,31,10.8,,,,,,,,5,10,40,30,10,5,,,,,,
2016,32,10.6,,,,,,1,5,15,19,23,21,10,5,1,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,10.5,0,0,0,0,0,0,0,0,20,40,30,10,0,0,0,0,0,0,0
2016,37,10.7,,,,,,,,,15,52,31,2,,,,,,,
2016,39,10.8,,,,,,,,,20,30,25,15,10,,,,,,
2016,41,11,,,,,,,,,,30,60,10,,,,,,,
2016,42,,,,,,,,,,,,,10,40,45,5,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,11.2,0,0,0,0,0,0,0,0,0,25,50,25,0,0,0,0,0,0,0
2016,48,10.6,,,,,,,,,,,,,,,,,,,
2016,49,11,,,,,,,,,,,,,,,,,,,
2016,52,11.1,0,0,0,0,0,0,1,5,12,23,27,19,10,2,1,0,0,0,0
2016,54,10.9,,,,,,,,,5,30,45,15,5,,,,,,
2016,57,10.8,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,11,,,,,,,,,,37,60,3,0,,,,,,
2016,70,11.1,,,,,,,,,,35,65,,,,,,,,
2016,80,9.233495712,0,0,.3921568627,3.9215686275,9.8039215686,20,27.843137255,22.7450980392,9.0196078431,3.9215686275,1.9607843137,.3921568627,0,0,0,0,0,0,0
2016,82,11.1,,,,,,,,,,,,,,,,,,,
2016,84,10.8,0,0,0,0,0,0,0,1,15,27,23,17,12,5,0,0,0,0,0
2016,85,10.5936784969,.0068802212,.0323897744,.1453303798,.5320674014,1.589551883,3.8753609952,7.7109089304,12.5220654821,16.5973389396,17.9556835393,15.8550971181,11.427083697,6.7218858946,3.2271534462,1.2644408945,.4042966609,.105485274,.0224562169,.0045232514
2016,88,11.1,,,,,,,2.5,5,10,21,24,20,10,5,2.5,,,,
2016,89,10.4,,,,2.5,2.5,5,10,12.5,20,15,12.5,10,5,2.5,2.5,,,,
2016,90,11,,,,,,,,,30,40,30,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,12.5,17.5,60,10,,,,,,,,,
2016,94,10.1,,,1,2,3,6,12,16,28,12,8,6,3,2,1,,,,
2016,95,11.2405,0,0,0,0,0,0,0,5.5,10.3,17.9,29,17.5,14.8,4,1,0,0,0,0
2016,96,10.8,,,,,,,,10,25,35,20,8,2,,,,,,
2016,97,11.1,,,,,,,,,,,,,,,,,,,
2016,98,10.5,,,,,,,5,10,25,30,20,10,,,,,,,
2016,101,10.9,,,,,,,,,10,50,40,,,,,,,,
2016,102,11.1,,,,,,,,,10,30,40,15,5,,,,,,
2016,103,10.5,,,,,,,,2.5,27.5,40,25,5,,,,,,,
2016,104,10.8,0,0,0,0,0,0,0,5,20,35,30,10,0,0,0,0,0,0,0
2016,105,10.8,0,0,0,0,0,0,0,0,20,55,25,0,0,0,0,0,0,0,0
2016,107,10.8517572072,.0000000101,.0000008507,.0000434407,.0013326471,.0246035275,.2738567193,1.8410660066,7.4878121773,18.449407,27.5661677816,24.9882813851,13.7408308462,4.5805106114,.9245661982,.1128312674,.0083107347,.0003687946,.0000098423,.0000001592
2016,110,11.2,.0000924179,.0005477669,.0051213376,.0348370294,.1840477348,.7553244791,2.4083757605,5.9671419527,11.4897870066,17.1949084963,20.0011255577,18.0836016236,12.708233316,6.9411874276,2.9464203926,.9718930807,.2490826637,.0495904131,.0086815432
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2016,114,11.5,,,,,,,,,5,10,10,70,5,,,,,,
2016,115,10.6,.096756509,.1606853342,.5196056763,1.2831536616,2.751209476,5.121728221,8.2787282437,11.6190311664,14.1592071984,14.9821025137,13.76486618,10.9808442732,7.6060926362,4.5745228436,2.3888179671,1.0830955277,.4263723094,.1457271869,.0574530756
2016Nov,1,10,,,,,,,,20,30,30,20,,,,,,,,
2016Nov,2,10.7,,,,,,,,6,25,35,18,10,6,,,,,,
2016Nov,3,,,,,,,,,,,,,,,,,,,,
2016Nov,4,10.9,,,,,,,2.5,10,15,35,25,10,2.5,,,,,,
2016Nov,5,10.7,,,,,,,2,6,20,30,20,14,5,2,1,,,,
2016Nov,6,11,,,,,,,,,10,35,45,10,,,,,,,
2016Nov,7,,,,,,,,,,,,,,,,,,,,
2016Nov,14,10.9,,,,,,,,,,,,,,,,,,,
2016Nov,15,10.8,,,,,,,,5,20,40,20,10,5,,,,,,
2016Nov,16,10.6,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016Nov,20,11,,,,,,,,0,15,25,30,20,10,,,,,,
2016Nov,22,11,,,,,,,,,15,35,40,10,,,,,,,
2016Nov,23,10.4,,,,,,,1,15,21,20,17,13,8,4,1,,,,
2016Nov,24,11.2418480614,,,,,,3,7,8,10,13,17,13,11,8,7,3,,,
2016Nov,29,11.6,,,,,,,,,,,30,50,20,,,,,,
2016Nov,31,10.5,,,,,,,,10,15,40,20,15,,,,,,,
2016Nov,32,,,,,,,,,,,,,,,,,,,,
2016Nov,35,,,,,,,,,,,,,,,,,,,,
2016Nov,36,11.3,0,0,0,0,0,0,0,0,10,20,30,20,10,10,0,0,0,0,0
2016Nov,37,10.4,,,,,,,,3,47,40,10,,,,,,,,
2016Nov,39,10.6,,,,,,,,,20,40,20,15,5,,,,,,
2016Nov,41,,,,,,,,,,,,,,,,,,,,
2016Nov,42,,,,,,,,,,,,3,15,50,30,2,,,,
2016Nov,45,,,,,,,,,,,,,,,,,,,,
2016Nov,47,11.1,,,,,,,,,,,,,,,,,,,
2016Nov,48,10.6,,,,,,,,,,,,,,,,,,,
2016Nov,49,10.9,,,,,,,,,,,,,,,,,,,
2016Nov,52,11,0,0,0,0,0,1,2,7,15,24,25,16,7,2,1,0,0,0,0
2016Nov,54,10.8,,,,,,,,,5,30,45,15,5,,,,,,
2016Nov,57,10.5,,,,,,,,,,,,,,,,,,,
2016Nov,61,,,,,,,,,,,,,,,,,,,,
2016Nov,67,,,,,,,,,,,,,,,,,,,,
2016Nov,68,11,,,,,,,,,,38,60,2,0,,,,,,
2016Nov,70,,,,,,,,,,,,,,,,,,,,
2016Nov,80,,,,,,,,,,,,,,,,,,,,
2016Nov,82,,,,,,,,,,,,,,,,,,,,
2016Nov,84,,,,,,,,,,,,,,,,,,,,
2016Nov,85,10.4311200388,.0228027866,.084033544,.3129133521,.9671437314,2.4812942736,5.2845402439,9.3431948205,13.713754499,16.7108806468,16.9055420875,14.1986137175,9.9002378583,5.7308556633,2.7539400336,1.0985847665,.3637775098,.0999854706,.0228091541,.0050958409
2016Nov,88,11,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2016Nov,89,10.2,,,,2.5,2.5,10,12.5,15,20,12.5,10,5,5,2.5,2.5,,,,
2016Nov,90,10.2,,,,,,,,30,50,20,,,,,,,,,
2016Nov,92,,,,,,,,,,,,,,,,,,,,
2016Nov,93,,,,,,,,,,,,,,,,,,,,
2016Nov,94,9.8,,,1,2,3.5,10,17,26,18,12,3.5,2.5,2,1.5,1,,,,
2016Nov,95,10.865,0,0,0,0,0,1.5,4.3,10,16.3,21.5,20.5,14.3,7.3,4.3,0,0,0,0,0
2016Nov,96,10.7,,,,,,,,10,20,35,20,10,5,,,,,,
2016Nov,97,11.1,,,,,,,,,,,,,,,,,,,
2016Nov,98,9.6,,,,,,5,25,30,25,10,5,,,,,,,,
2016Nov,101,10.8,,,,,,,,,,,,,,,,,,,
2016Nov,102,,,,,,,,,,,,,,,,,,,,
2016Nov,103,10.3,,,,,,,,,,,,,,,,,,,
2016Nov,104,,,,,,,,,,,,,,,,,,,,
2016Nov,105,10,0,0,0,0,0,0,5,20,55,15,5,0,0,0,0,0,0,0,0
2016Nov,107,10.8151379159,.0000038596,.0001002433,.0018149722,.022346675,.1872516667,1.0686532916,4.1566839796,11.0258803609,19.9541768643,24.6453591714,20.7760731678,11.9531220751,4.6921346264,1.2561446019,.229212002,.0284883169,.0024099145,.000138644,.0000055668
2016Nov,110,11.2,.0003695648,.0016904594,.0124539624,.0679621915,.2965703172,1.0350014213,2.8890418494,6.4506908769,11.5220666748,16.4645613122,18.8226388186,17.2157945549,12.5975496973,7.3747012603,3.453663371,1.2937851853,.3876613597,.0928978456,.0208992774
2016Nov,111,,,,,,,,,,,,,,,,,,,,
2016Nov,112,10.3,,,,,,5,10,20,30,20,10,5,,,,,,,
2016Nov,114,11.5,,,,,,,,,5,10,10,70,5,,,,,,
2016Nov,115,,,,,,,,,,,,,,,,,,,,
2017,1,9.1,,,,,,10,40,30,20,,,,,,,,,,
2017,2,10.6,,,,,,,2,8,24,32,16,10,6,2,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,10.6,,,,,,,2.5,10,18,40,17,10,2.5,,,,,,
2017,5,10.3,,,,,1,1,5,20,30,20,15,4,2,1,1,,,,
2017,6,10.9,,,,,,,,,25,45,30,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,10.8,,,,,,,,,,,,,,,,,,,
2017,15,10.5,,,,,,,5,10,35,30,10,5,5,,,,,,
2017,16,10.3,0,0,0,0,2,6,11,15,17,16,10,8,6,3,3,2,1,0,0
2017,20,10.8,,,,,,,,5,20,35,20,15,5,,,,,,
2017,22,10.5,,,,,,,,15,35,40,10,,,,,,,,
2017,23,10,,,,,,,2,21,25,18,15,10,5,3,1,,,,
2017,24,11.1506713341,,,,,,,3,7,11.5,16,25,16,11,7,3.5,,,,
2017,29,11.3,,,,,,,,,,20,50,30,,,,,,,
2017,31,10,,,,,,,5,20,35,25,10,5,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,12,0,0,0,0,0,0,0,0,10,20,20,30,10,10,0,0,0,0,0
2017,37,9.8,,,,,,,8,38,34,19,1,,,,,,,,
2017,39,10.4,,,,,,,,10,35,25,20,10,,,,,,,
2017,41,10.5,,,,,,,,,30,60,10,,,,,,,,
2017,42,,,,,,,,,,,,2,10,45,40,3,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,10.7,0,0,0,0,0,0,0,20,30,40,10,0,0,0,0,0,0,0,0
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,10.4,,,,,,,,,,,,,,,,,,,
2017,52,10.7,0,0,0,0,1,3,5,12,18,22,18,12,5,3,1,0,0,0,0
2017,54,10.6,,,,,,,,,5,40,35,15,5,,,,,,
2017,57,10,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,,,,,,,,,,,,,,,,,
2017,80,8.543884277,.7843137255,1.1764705882,5.0980392157,14.9019607843,20.7843137255,25.8823529413,19.2156862745,10.1960784314,1.1764705882,.3921568627,.3921568627,0,0,0,0,0,0,0,0
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,10.4,0,0,0,0,0,0,2,10,22,20,17,14,10,5,0,0,0,0,0
2017,85,9.7331478768,.8637077267,1.2864618207,2.6301835886,4.7397380256,7.5284577271,10.540094513,13.0068551349,14.1478673798,13.5644180287,11.4631122096,8.5387413169,5.60625585,3.2444165402,1.6549349817,.7440481447,.294843272,.1029781323,.0316997026,.0111859049
2017,88,10.8,,,,,,2.5,5,10,21,24,20,10,5,2.5,,,,,
2017,89,9.8,,2.5,2.5,2.5,5,10,15,20,12.5,10,7.5,5,5,2.5,,,,,
2017,90,10,,,,,,,,30,50,20,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,9.5,,,,,,5,37.5,52.5,5,,,,,,,,,,
2017,94,9.2,,1,2,6,15,20,22,12,8,5,3.5,2.5,2,1,,,,,
2017,95,10.9,0,0,0,0,0,0,4.8,7,11.3,30.8,24.3,12.5,6.8,2.5,0,0,0,0,0
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,98,9.8,,,,,,5,15,30,30,15,5,,,,,,,,
2017,101,10.7,,,,,,,,5,20,50,20,5,,,,,,,
2017,102,10.7,,,,,,,,8,10,50,30,2,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,104,10,0,0,0,0,0,0,5,25,35,25,10,0,0,0,0,0,0,0,0
2017,105,10.2,0,0,0,0,0,0,0,25,55,15,5,0,0,0,0,0,0,0,0
2017,107,10.5255192133,.0001654784,.0020857784,.020196212,.1422176115,.7286143697,2.7168547168,7.3756616845,14.5819397835,20.9986057636,22.0277961635,16.8330564696,9.3698623023,3.7984929999,1.1212253394,.2409040793,.0376623669,.0042826067,.0003540457,.0000222283
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017,114,11,,,,,,,,5,10,15,55,10,5,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2019,1,8.7,,,,,20,30,30,20,,,,,,,,,,,
2019,2,10,,,,4,5,7,10,16,18,15,9,7,5,4,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,9.5,,,.5,2,5,15,25,30,15,5,2,.5,,,,,,,
2019,5,8.7,,,,10,25,30,25,5,3,2,,,,,,,,,
2019,6,9.5,,,,,,5,20,40,20,10,5,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,10,,,,,,,,,,,,,,,,,,,
2019,15,9.9,,,,5,5,5,10,20,30,15,10,,,,,,,,
2019,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2019,20,10.2,,,,,,,10,18,25,20,13,9,5,,,,,,
2019,22,9.5,,,,,,10,20,40,20,10,,,,,,,,,
2019,23,7.5,8,12,14,16,12,10,7,6,5,4,3,2,1,,,,,,
2019,24,10.5559873055,,,,,2,3,9,12,18,20,14,10,8,3,1,,,,
2019,29,11,,,,,,,,,,30,50,20,,,,,,,
2019,31,9.3,,,,,10,15,40,20,10,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,12.5,0,0,0,0,0,0,0,0,0,0,0,10,30,30,20,10,0,0,0
2019,37,8.5,,,1,7,20,25,20,15,9,2,1,,,,,,,,
2019,39,9.5,,,,,,5,15,30,25,15,10,,,,,,,,
2019,41,9.5,,,,,,,20,70,10,,,,,,,,,,
2019,42,,,,,5,20,30,30,15,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,10.2,0,0,1,2,4,7,11,16,18,16,11,7,4,2,1,0,0,0,0
2019,54,10,,,,,,,,20,40,25,10,5,,,,,,,
2019,57,8.5,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,8.9,,,,,10,60,30,,,,,,,,,,,,
2019,80,8.40229702,.7843137255,7.4509803922,8.6274509804,16.0784313725,20.3921568627,18.8235294118,11.7647058824,9.8039215686,5.8823529412,.3921568627,0,0,0,0,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,10.2,0,0,0,0,1,1,8,15,19,18,15,11,8,3,1,0,0,0,0
2019,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2019,88,9.6,,,,,5,11,21,27,20,11,5,,,,,,,,
2019,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2019,90,9.5,,,,,,,,70,20,10,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2019,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2019,95,9.8525,0,0,0,0,0,0,25.8,39.3,18.8,10.8,5.3,0,0,0,0,0,0,0,0
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,9,,,,2.5,12.5,20,25,17.5,10,7.5,5,,,,,,,,
2019,101,9.5,,,,,,10,30,40,15,5,,,,,,,,,
2019,102,9.9,,,,,,,20,40,30,10,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,104,8.2,0,5,10,25,30,15,10,5,0,0,0,0,0,0,0,0,0,0,0
2019,105,9.5,0,0,0,0,0,5,25,40,15,10,5,0,0,0,0,0,0,0,0
2019,107,9.2,.0243419575,.1808662464,.9508216469,3.5382880343,9.3244363098,17.4072705521,23.0257637404,21.5832617287,14.336048042,6.7466268976,2.2489193264,.5308011476,.0886676968,.0104773759,.0034092976,0,0,0,0
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2019,114,9,,,,2,10,15,55,10,4,4,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2015,1,,,,,,,,,,,,,,,,,,,,
2015,2,,,,1.2,,,,,,,,,,,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,,,,1.2,,,,,,,,,,,,,,,,
2015,5,,,,,,,,,,,,,,,,,,,,
2015,6,,,,1.4,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,,,,,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,1.8,,,,,,,,,,,,,,,,
2015,20,,,,,,,,,,,,,,,,,,,,
2015,22,,,,1,,,,,,,,,,,,,,,,
2015,23,,,,1,,,,,,,,,,,,,,,,
2015,24,,,,1.1,,,,,,,,,,,,,,,,
2015,29,,,,2.2,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,1.6,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,,,,2.2,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,39,,,,1.4,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,1.5,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,,,,1.3,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,1.3,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,1.2,,,,,,,,,,,,,,,,
2015,84,,,,1.5,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,,,,1.6,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,90,,,,,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,,,,.8,,,,,,,,,,,,,,,,
2015,94,,,,1.4,,,,,,,,,,,,,,,,
2015,95,,,,1.3,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,,,,,,,,,,,,,,,,,
2015,98,,,,1.2,,,,,,,,,,,,,,,,
2015,101,,,,1.2,,,,,,,,,,,,,,,,
2015,102,,,,1,,,,,,,,,,,,,,,,
2015,103,,,,1.5,,,,,,,,,,,,,,,,
2015,104,,,,,,,,,,,,,,,,,,,,
2015,105,,,,.9,,,,,,,,,,,,,,,,
2015,107,,,,1.2,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,,,,1.5,,,,,,,,,,,,,,,,
2015,114,,,,,,,,,,,,,,,,,,,,
2015,115,,,,1.7,,,,,,,,,,,,,,,,
2015Q1,1,71,.05,,,,,,,,,,,,,,,,,,
2015Q1,2,45,.05,1.1235955056,,,,,,,,,,,,,,,,,
2015Q1,3,45,.05,1.15,,,,,,,,,,,,,,,,,
2015Q1,4,55,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,5,45,.05,1.14,,,,,,,,,,,,,,,,,
2015Q1,6,55,.05,1.15,,,,,,,,,,,,,,,,,
2015Q1,7,77,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,14,50,.2,1.2,,,,,,,,,,,,,,,,,
2015Q1,15,55,.12,1.23,,,,,,,,,,,,,,,,,
2015Q1,16,50,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,20,50,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,22,50,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,23,50,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,24,57.5,.05,1.22,,,,,,,,,,,,,,,,,
2015Q1,29,48,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,31,,,,,,,,,,,,,,,,,,,,
2015Q1,32,70,.05,1.25,,,,,,,,,,,,,,,,,
2015Q1,35,,,,,,,,,,,,,,,,,,,,
2015Q1,36,46,.05,1.15,,,,,,,,,,,,,,,,,
2015Q1,37,50,.05,1.16,,,,,,,,,,,,,,,,,
2015Q1,39,47.6,.05,1.17,,,,,,,,,,,,,,,,,
2015Q1,41,55,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,42,45,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,45,,,,,,,,,,,,,,,,,,,,
2015Q1,47,55,.05,1.13,,,,,,,,,,,,,,,,,
2015Q1,48,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,49,47,.05,1.16,,,,,,,,,,,,,,,,,
2015Q1,52,53,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,54,,.05,,,,,,,,,,,,,,,,,,
2015Q1,57,50,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,61,56,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,67,,.05,,,,,,,,,,,,,,,,,,
2015Q1,68,,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,70,55,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,80,95.924972534,.05,1.3,,,,,,,,,,,,,,,,,
2015Q1,82,,.05,1.21,,,,,,,,,,,,,,,,,
2015Q1,84,55,.05,1.176,,,,,,,,,,,,,,,,,
2015Q1,85,53,.05,1.21,,,,,,,,,,,,,,,,,
2015Q1,88,54,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,89,61.9,.05,1.22,,,,,,,,,,,,,,,,,
2015Q1,90,50,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,92,,,,,,,,,,,,,,,,,,,,
2015Q1,93,50,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,94,51,.05,1.19,,,,,,,,,,,,,,,,,
2015Q1,95,47,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,96,,.05,1.15,,,,,,,,,,,,,,,,,
2015Q1,97,,.05,,,,,,,,,,,,,,,,,,
2015Q1,98,45,.05,,,,,,,,,,,,,,,,,,
2015Q1,101,60,.05,1.24,,,,,,,,,,,,,,,,,
2015Q1,102,45,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,103,50,.05,1.16,,,,,,,,,,,,,,,,,
2015Q1,104,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q1,105,52,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,107,53,.05,1.2,,,,,,,,,,,,,,,,,
2015Q1,110,70,.05,1.18,,,,,,,,,,,,,,,,,
2015Q1,111,56,,1.21,,,,,,,,,,,,,,,,,
2015Q1,112,65,.125,1.25,,,,,,,,,,,,,,,,,
2015Q1,114,65,.05,1.21,,,,,,,,,,,,,,,,,
2015Q1,115,69.75,.05,,,,,,,,,,,,,,,,,,
2015Q2,1,60,.05,,,,,,,,,,,,,,,,,,
2015Q2,2,50,.05,1.0989010989,,,,,,,,,,,,,,,,,
2015Q2,3,40,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,4,57,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,5,45,.05,1.14,,,,,,,,,,,,,,,,,
2015Q2,6,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,7,77,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,14,55,.2,1.1,,,,,,,,,,,,,,,,,
2015Q2,15,62,.12,1.23,,,,,,,,,,,,,,,,,
2015Q2,16,53,.05,1.19,,,,,,,,,,,,,,,,,
2015Q2,20,50,.05,1.16,,,,,,,,,,,,,,,,,
2015Q2,22,45,.05,1.17,,,,,,,,,,,,,,,,,
2015Q2,23,55,.05,1.16,,,,,,,,,,,,,,,,,
2015Q2,24,57.5,.05,1.18,,,,,,,,,,,,,,,,,
2015Q2,29,47,.05,1.16,,,,,,,,,,,,,,,,,
2015Q2,31,,,,,,,,,,,,,,,,,,,,
2015Q2,32,70.4,.05,1.25,,,,,,,,,,,,,,,,,
2015Q2,35,,,,,,,,,,,,,,,,,,,,
2015Q2,36,45,.05,1.08,,,,,,,,,,,,,,,,,
2015Q2,37,50,.05,1.12,,,,,,,,,,,,,,,,,
2015Q2,39,55.5,.05,1.17,,,,,,,,,,,,,,,,,
2015Q2,41,55,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,42,45,.05,1.18,,,,,,,,,,,,,,,,,
2015Q2,45,,,,,,,,,,,,,,,,,,,,
2015Q2,47,65,.05,1.12,,,,,,,,,,,,,,,,,
2015Q2,48,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,49,42,.05,1.13,,,,,,,,,,,,,,,,,
2015Q2,52,63,.05,1.18,,,,,,,,,,,,,,,,,
2015Q2,54,,.05,,,,,,,,,,,,,,,,,,
2015Q2,57,55,.05,1.15,,,,,,,,,,,,,,,,,
2015Q2,61,58,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,67,,.05,,,,,,,,,,,,,,,,,,
2015Q2,68,,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,70,55,.05,1.24,,,,,,,,,,,,,,,,,
2015Q2,80,97.780929565,.05,1.3,,,,,,,,,,,,,,,,,
2015Q2,82,,.05,1.19,,,,,,,,,,,,,,,,,
2015Q2,84,61,.05,1.136,,,,,,,,,,,,,,,,,
2015Q2,85,65,.05,1.183,,,,,,,,,,,,,,,,,
2015Q2,88,60,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,89,66.4,.05,1.19,,,,,,,,,,,,,,,,,
2015Q2,90,55,.05,1.15,,,,,,,,,,,,,,,,,
2015Q2,92,,,,,,,,,,,,,,,,,,,,
2015Q2,93,50,.05,1.17,,,,,,,,,,,,,,,,,
2015Q2,94,57,.05,1.15,,,,,,,,,,,,,,,,,
2015Q2,95,51,.05,1.18,,,,,,,,,,,,,,,,,
2015Q2,96,,.05,1.13,,,,,,,,,,,,,,,,,
2015Q2,97,,.05,,,,,,,,,,,,,,,,,,
2015Q2,98,50,.05,,,,,,,,,,,,,,,,,,
2015Q2,101,65,.05,1.22,,,,,,,,,,,,,,,,,
2015Q2,102,50,.05,1.17,,,,,,,,,,,,,,,,,
2015Q2,103,55,.05,1.16,,,,,,,,,,,,,,,,,
2015Q2,104,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,105,56,.05,1.19,,,,,,,,,,,,,,,,,
2015Q2,107,56,.05,1.2,,,,,,,,,,,,,,,,,
2015Q2,110,70,.05,1.18,,,,,,,,,,,,,,,,,
2015Q2,111,56,,1.21,,,,,,,,,,,,,,,,,
2015Q2,112,92,.125,1.25,,,,,,,,,,,,,,,,,
2015Q2,114,65,.05,1.23,,,,,,,,,,,,,,,,,
2015Q2,115,69.75,.05,,,,,,,,,,,,,,,,,,
2015Q3,1,65,.05,,,,,,,,,,,,,,,,,,
2015Q3,2,55,.05,1.0989010989,,,,,,,,,,,,,,,,,
2015Q3,3,50,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,4,65,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,5,50,.05,1.15,,,,,,,,,,,,,,,,,
2015Q3,6,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,7,77,.05,1.24,,,,,,,,,,,,,,,,,
2015Q3,14,60,.2,1,,,,,,,,,,,,,,,,,
2015Q3,15,65,.12,1.23,,,,,,,,,,,,,,,,,
2015Q3,16,56,.05,1.16,,,,,,,,,,,,,,,,,
2015Q3,20,50,.05,1.14,,,,,,,,,,,,,,,,,
2015Q3,22,45,.05,1.15,,,,,,,,,,,,,,,,,
2015Q3,23,62,.05,1.15,,,,,,,,,,,,,,,,,
2015Q3,24,60,.05,1.15,,,,,,,,,,,,,,,,,
2015Q3,29,45,.05,1.14,,,,,,,,,,,,,,,,,
2015Q3,31,,,,,,,,,,,,,,,,,,,,
2015Q3,32,70.7,.05,1.25,,,,,,,,,,,,,,,,,
2015Q3,35,,,,,,,,,,,,,,,,,,,,
2015Q3,36,47,.1,1.02,,,,,,,,,,,,,,,,,
2015Q3,37,55,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,39,60,.05,1.21,,,,,,,,,,,,,,,,,
2015Q3,41,55,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,42,45,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,45,,,,,,,,,,,,,,,,,,,,
2015Q3,47,70,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,48,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,49,48,.05,1.11,,,,,,,,,,,,,,,,,
2015Q3,52,61,.05,1.16,,,,,,,,,,,,,,,,,
2015Q3,54,,.05,,,,,,,,,,,,,,,,,,
2015Q3,57,60,.05,1.12,,,,,,,,,,,,,,,,,
2015Q3,61,58,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,67,,.05,,,,,,,,,,,,,,,,,,
2015Q3,68,,.05,1.24,,,,,,,,,,,,,,,,,
2015Q3,70,60,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,80,98.973999023,.05,1.3,,,,,,,,,,,,,,,,,
2015Q3,82,,.05,1.17,,,,,,,,,,,,,,,,,
2015Q3,84,65,.05,1.122,,,,,,,,,,,,,,,,,
2015Q3,85,69.9,.05,1.183,,,,,,,,,,,,,,,,,
2015Q3,88,65,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,89,71.7,.05,1.16,,,,,,,,,,,,,,,,,
2015Q3,90,60,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,92,,,,,,,,,,,,,,,,,,,,
2015Q3,93,51,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,94,63,.05,1.19,,,,,,,,,,,,,,,,,
2015Q3,95,54.5,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,96,,.05,1.12,,,,,,,,,,,,,,,,,
2015Q3,97,,.05,,,,,,,,,,,,,,,,,,
2015Q3,98,50,.05,,,,,,,,,,,,,,,,,,
2015Q3,101,75,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,102,60,.05,1.16,,,,,,,,,,,,,,,,,
2015Q3,103,55,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,104,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,105,58,.05,1.19,,,,,,,,,,,,,,,,,
2015Q3,107,57,.05,1.2,,,,,,,,,,,,,,,,,
2015Q3,110,70,.05,1.18,,,,,,,,,,,,,,,,,
2015Q3,111,,,,,,,,,,,,,,,,,,,,
2015Q3,112,108,.125,1.23,,,,,,,,,,,,,,,,,
2015Q3,114,65,.05,1.24,,,,,,,,,,,,,,,,,
2015Q3,115,69.75,.05,,,,,,,,,,,,,,,,,,
2015Q4,1,65,.05,,,,,,,,,,,,,,,,,,
2015Q4,2,60,.05,1.1494252874,,,,,,,,,,,,,,,,,
2015Q4,3,50,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,4,69,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,5,55,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,6,70,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,7,77,.05,1.24,,,,,,,,,,,,,,,,,
2015Q4,14,60,.2,1.1,,,,,,,,,,,,,,,,,
2015Q4,15,65,.12,1.23,,,,,,,,,,,,,,,,,
2015Q4,16,58,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,20,50,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,22,55,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,23,65,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,24,62.5,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,29,45,.05,1.13,,,,,,,,,,,,,,,,,
2015Q4,31,,,,,,,,,,,,,,,,,,,,
2015Q4,32,71.1,.05,1.25,,,,,,,,,,,,,,,,,
2015Q4,35,,,,,,,,,,,,,,,,,,,,
2015Q4,36,50,.1,1.05,,,,,,,,,,,,,,,,,
2015Q4,37,60,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,39,65,.05,1.24,,,,,,,,,,,,,,,,,
2015Q4,41,60,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,42,45,.05,1.18,,,,,,,,,,,,,,,,,
2015Q4,45,,,,,,,,,,,,,,,,,,,,
2015Q4,47,75,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,48,,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,49,64.5,.05,,,,,,,,,,,,,,,,,,
2015Q4,52,69,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,54,,.05,,,,,,,,,,,,,,,,,,
2015Q4,57,70,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,61,60,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,67,,.05,,,,,,,,,,,,,,,,,,
2015Q4,68,,.05,1.24,,,,,,,,,,,,,,,,,
2015Q4,70,65,.05,1.16,,,,,,,,,,,,,,,,,
2015Q4,80,96.940055847,.05,1.3,,,,,,,,,,,,,,,,,
2015Q4,82,,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,84,72,.05,1.132,,,,,,,,,,,,,,,,,
2015Q4,85,72.1,.05,1.197,,,,,,,,,,,,,,,,,
2015Q4,88,70,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,89,76.5,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,90,65,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,92,,,,,,,,,,,,,,,,,,,,
2015Q4,93,52,.05,1.19,,,,,,,,,,,,,,,,,
2015Q4,94,68,.05,1.21,,,,,,,,,,,,,,,,,
2015Q4,95,57.2,.05,1.17,,,,,,,,,,,,,,,,,
2015Q4,96,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,97,,.05,,,,,,,,,,,,,,,,,,
2015Q4,98,55,.05,,,,,,,,,,,,,,,,,,
2015Q4,101,80,.05,1.18,,,,,,,,,,,,,,,,,
2015Q4,102,65,.05,1.14,,,,,,,,,,,,,,,,,
2015Q4,103,60,.025,1.2,,,,,,,,,,,,,,,,,
2015Q4,104,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,105,60,.05,1.19,,,,,,,,,,,,,,,,,
2015Q4,107,59,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,110,70,.05,1.18,,,,,,,,,,,,,,,,,
2015Q4,111,,,,,,,,,,,,,,,,,,,,
2015Q4,112,110,.125,1.21,,,,,,,,,,,,,,,,,
2015Q4,114,65,.05,1.26,,,,,,,,,,,,,,,,,
2015Q4,115,69.75,.05,1.15,,,,,,,,,,,,,,,,,
2016,1,71,.07,,,,,,,,,,,,,,,,,,
2016,2,62,.05,1.2048192771,1.4,,,,,,,,,,,,,,,,
2016,3,60,.05,1.225,,,,,,,,,,,,,,,,,
2016,4,75,.05,1.2,1.2,,,,,,,,,,,,,,,,
2016,5,60,.05,1.15,,,,,,,,,,,,,,,,,
2016,6,75,.05,1.1,1.4,,,,,,,,,,,,,,,,
2016,7,77,.1,1.24,,,,,,,,,,,,,,,,,
2016,14,65,.5,1.2,,,,,,,,,,,,,,,,,
2016,15,70,.23,1.22,,,,,,,,,,,,,,,,,
2016,16,62,.05,1.15,2.2,,,,,,,,,,,,,,,,
2016,20,60,.05,1.15,,,,,,,,,,,,,,,,,
2016,22,65,.05,1.18,1,,,,,,,,,,,,,,,,
2016,23,70,.05,1.13,1.4,,,,,,,,,,,,,,,,
2016,24,70,.05,1.05,1.1,,,,,,,,,,,,,,,,
2016,29,47,.05,1.1,2.4,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,71.95,.05,1.25,2.3,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,65,.3,1.15,2.5,,,,,,,,,,,,,,,,
2016,37,75,.18,1.2,,,,,,,,,,,,,,,,,
2016,39,69,.05,1.26,1.5,,,,,,,,,,,,,,,,
2016,41,65,.07,1.2,,,,,,,,,,,,,,,,,
2016,42,45,.05,1.18,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,80,.05,1.15,1.7,,,,,,,,,,,,,,,,
2016,48,,.25,1.2,,,,,,,,,,,,,,,,,
2016,49,50.4,.05,1.05,,,,,,,,,,,,,,,,,
2016,52,85,.05,1.1,1.4,,,,,,,,,,,,,,,,
2016,54,,.5,,,,,,,,,,,,,,,,,,
2016,57,85,.15,1.05,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,.05,,,,,,,,,,,,,,,,,,
2016,68,,.05,1.24,,,,,,,,,,,,,,,,,
2016,70,75,.05,1.13,1.5,,,,,,,,,,,,,,,,
2016,80,98.157875061,.24,1.3,,,,,,,,,,,,,,,,,
2016,82,,.05,1.15,1.2,,,,,,,,,,,,,,,,
2016,84,75,.07,1.172,1.9,,,,,,,,,,,,,,,,
2016,85,75.38,.05,1.222,,,,,,,,,,,,,,,,,
2016,88,75,.05,1.2,1.75,,,,,,,,,,,,,,,,
2016,89,84.7,.05,1.15,,,,,,,,,,,,,,,,,
2016,90,70,.1,1.1,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,60,.1,1.2,1.5,,,,,,,,,,,,,,,,
2016,94,78,.07,1.34,1.8,,,,,,,,,,,,,,,,
2016,95,61.5,.05,1.15,1.5,,,,,,,,,,,,,,,,
2016,96,,.17,1.07,,,,,,,,,,,,,,,,,
2016,97,,.05,,,,,,,,,,,,,,,,,,
2016,98,70,.05,,1.8,,,,,,,,,,,,,,,,
2016,101,82.9,.05,1.14942528735632,1.3,,,,,,,,,,,,,,,,
2016,102,65,.05,1.17,1.6,,,,,,,,,,,,,,,,
2016,103,75,.5,1.22,1.8,,,,,,,,,,,,,,,,
2016,104,,.05,1.1,,,,,,,,,,,,,,,,,
2016,105,65,.05,1.2,1,,,,,,,,,,,,,,,,
2016,107,65,.25,1.2,1.9,,,,,,,,,,,,,,,,
2016,110,,.05,1.18,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,110,.25,1.18,1.5,,,,,,,,,,,,,,,,
2016,114,62.5,.05,1.28,,,,,,,,,,,,,,,,,
2016,115,80,.05,1.1,1.9,,,,,,,,,,,,,,,,
2017,1,74,.6,,,,,,,,,,,,,,,,,,
2017,2,65,.05,1.2048192771,1.5,,,,,,,,,,,,,,,,
2017,3,60,.05,1.3,,,,,,,,,,,,,,,,,
2017,4,82,.05,1.2,1.3,,,,,,,,,,,,,,,,
2017,5,80,.5,1.15,,,,,,,,,,,,,,,,,
2017,6,75,.5,1.15,2,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,70,.5,1.2,,,,,,,,,,,,,,,,,
2017,15,75,.6,1.2,,,,,,,,,,,,,,,,,
2017,16,65,.25,1.16,2.2,,,,,,,,,,,,,,,,
2017,20,75,.05,1.1,,,,,,,,,,,,,,,,,
2017,22,70,,1.2,1.5,,,,,,,,,,,,,,,,
2017,23,80,.05,1.1,1.8,,,,,,,,,,,,,,,,
2017,24,75,.2,.95,1.3,,,,,,,,,,,,,,,,
2017,29,50,.1,1.1,2.5,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,75,1.5,1.2,2.5,,,,,,,,,,,,,,,,
2017,37,90,1.5,1.26,,,,,,,,,,,,,,,,,
2017,39,75.7,.4,1.28,1.5,,,,,,,,,,,,,,,,
2017,41,70,.05,1.2,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,,.25,1.15,1.8,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,.1,.95,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,1.5,,,,,,,,,,,,,,,,,,
2017,57,100,.25,1,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,.125,1.24,,,,,,,,,,,,,,,,,
2017,70,75,.05,,1.6,,,,,,,,,,,,,,,,
2017,80,100.1358,.715,1.3,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,84,.73,1.267,2.3,,,,,,,,,,,,,,,,
2017,85,87.5,.271,1.261,,,,,,,,,,,,,,,,,
2017,88,80,.1,1.2,1.85,,,,,,,,,,,,,,,,
2017,89,90.4,.1875,1.17,,,,,,,,,,,,,,,,,
2017,90,70,.15,1.08,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,65,1,1.23,2,,,,,,,,,,,,,,,,
2017,94,94,.79,1.48,2.1,,,,,,,,,,,,,,,,
2017,95,67,1,1.19,1.7,,,,,,,,,,,,,,,,
2017,96,,.88,,,,,,,,,,,,,,,,,,
2017,97,,.05,,,,,,,,,,,,,,,,,,
2017,98,70,.5,,2.3,,,,,,,,,,,,,,,,
2017,101,85,.2,1.0989010989011,1.4,,,,,,,,,,,,,,,,
2017,102,70,.1,1.24,1.6,,,,,,,,,,,,,,,,
2017,103,85,1.25,1.25,,,,,,,,,,,,,,,,,
2017,104,,.15,1.1,,,,,,,,,,,,,,,,,
2017,105,70,.5,1.23,1.1,,,,,,,,,,,,,,,,
2017,107,70,.5,1.2,2.2,,,,,,,,,,,,,,,,
2017,110,,.05,1.18,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,110,.5,1.2,1.5,,,,,,,,,,,,,,,,
2017,114,65,.05,1.3,,,,,,,,,,,,,,,,,
2017,115,85,,1.1,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,
2019,2,,,,1.5,,,,,,,,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,,,,1.5,,,,,,,,,,,,,,,,
2019,5,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2.5,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,,,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.2,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,
2019,22,,,,2.2,,,,,,,,,,,,,,,,
2019,23,,,,2.2,,,,,,,,,,,,,,,,
2019,24,,,,1.6,,,,,,,,,,,,,,,,
2019,29,,,,2.5,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,,,,3,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,
2019,39,,,,1.8,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,2.4,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,
2019,57,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,1.9,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,,,,2.5,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,
2019,88,,,,1.9,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,90,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,,,,2.5,,,,,,,,,,,,,,,,
2019,94,,,,2.4,,,,,,,,,,,,,,,,
2019,95,,,,1.9,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.7,,,,,,,,,,,,,,,,
2019,101,,,,1.8,,,,,,,,,,,,,,,,
2019,102,,,,1.7,,,,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,104,,,,,,,,,,,,,,,,,,,,
2019,105,,,,1.3,,,,,,,,,,,,,,,,
2019,107,,,,2.5,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,,,,1.5,,,,,,,,,,,,,,,,
2019,114,,,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2015Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,1,.3,,,40,60,,,,,,,,,,,,,,,
2015,2,.2,,3,25,55,15,2,,,,,,,,,,,,,
2015,3,.2,5,10,20,35,20,5,2.5,2.5,,,,,,,,,,,
2015,4,.2,5,10,30,35,15,5,,,,,,,,,,,,,
2015,5,.2,1,5,25,40,23,5,1,,,,,,,,,,,,
2015,6,0,,10,40,45,5,,,,,,,,,,,,,,
2015,7,0,,,,,,,,,,,,,,,,,,,
2015,8,-.1,1,10,40,38,10,1,,,,,,,,,,,,,
2015,15,.1,,,25,65,10,,,,,,,,,,,,,,
2015,16,0,4,12,20,24,17,9,7,4,2,1,0,0,,,,,,,
2015,20,.2,,,27,50,23,,,,,,,,,,,,,,
2015,23,-.1,5,15,35,30,15,,,,,,,,,,,,,,
2015,24,0,5,17,22.5,25,20.5,10,,,,,,,,,,,,,
2015,26,0,,5,45,45,5,,,,,,,,,,,,,,
2015,30,0,,,40,50,10,,,,,,,,,,,,,,
2015,31,.2,,5,20,40,25,10,,,,,,,,,,,,,
2015,32,0,2,10,30,30,24,3,1,,,,,,,,,,,,
2015,35,.2,,,10,90,,,,,,,,,,,,,,,
2015,36,.3,,10,30,50,10,,,,,,,,,,,,,,
2015,37,0,,2,48,49,1,,,,,,,,,,,,,,
2015,38,-.1,,20,60,20,,,,,,,,,,,,,,,
2015,39,.3,,,25,55,20,,,,,,,,,,,,,,
2015,41,0,,,10,70,20,,,,,,,,,,,,,,
2015,42,.1,,,30,50,20,,,,,,,,,,,,,,
2015,45,.15,,,30,50,20,,,,,,,,,,,,,,
2015,47,.3,0,10,20,55,15,0,0,0,0,0,0,0,,,,,,,
2015,49,0,,,,,,,,,,,,,,,,,,,
2015,52,0,0,6,37,43,11,2,1,0,0,0,0,0,,,,,,,
2015,54,.1,,,20,60,20,,,,,,,,,,,,,,
2015,59,0,,,40,50,10,,,,,,,,,,,,,,
2015,61,0,,,35,55,10,,,,,,,,,,,,,,
2015,67,,2,5,28,42,15,5,2,1,0,0,0,0,,,,,,,
2015,68,0,,,38,61,1,0,0,0,0,,,,,,,,,,
2015,70,-.3,,,70,30,,,,,,,,,,,,,,,
2015,80,-.36,3.4220532319,36.1216730038,41.0646387833,18.6311787072,.7604562738,0,0,0,0,0,0,0,,,,,,,
2015,82,-.1,1,4,48,42,4,1,,,,,,,,,,,,,
2015,84,0,5,20,27,30,16,2,0,0,0,0,0,0,,,,,,,
2015,85,.1388818785,.4195489303,5.3769454847,24.767080469,40.511198999,23.6571675548,4.9034844861,.3556281051,.008870841,.0000749182,.0000002116,.0000000002,0,,,,,,,
2015,88,-.1,5,12,21,26,21,10,5,,,,,,,,,,,,
2015,89,.3,,5,25,35,20,10,5,,,,,,,,,,,,
2015,91,.2,0,2.5,40,52.5,5,0,0,0,0,0,0,0,,,,,,,
2015,92,.0811440214,.0408292764,3.558822087,36.4827988785,50.1814321358,9.5138399252,.221149282,.0011280542,.0000003609,0,0,0,0,,,,,,,
2015,93,.2,,,7.5,85,7.5,,,,,,,,,,,,,,
2015,94,.2,5,10,26,28,14,8,4,2,1.5,1,.5,,,,,,,,
2015,95,.193935,1.7,4.8,25,43.1,15.6,6.7,3.1,0,0,0,0,0,,,,,,,
2015,96,.05,,5,30,40,23,2,,,,,,,,,,,,,
2015,98,-.2,5,15,35,30,10,5,,,,,,,,,,,,,
2015,99,.2,,,20,80,,,,,,,,,,,,,,,
2015,101,.2,,,15,60,25,,,,,,,,,,,,,,
2015,102,.042179847,1,1,20,50,15,8,4,1,0,0,0,0,,,,,,,
2015,103,.1,,5,25,50,15,5,,,,,,,,,,,,,
2015,105,,,,,70,30,,,,,,,,,,,,,,
2015,107,.0811440214,.0408292764,3.558822087,36.4827988785,50.1814321358,9.5138399252,.221149282,.0011280542,.0000003609,0,0,0,0,,,,,,,
2015,108,.8953895,,,1.65,15.97,32.98,32.59,15.44,1.37,,,,,,,,,,,
2015,110,0,0,.0000004951,16.9688040175,83.0245659206,.0066295668,0,0,0,0,0,0,0,,,,,,,
2015,112,.2,,5,20,35,25,10,5,,,,,,,,,,,,
2015,114,.5,,5,10,35,45,5,,,,,,,,,,,,,
2015,115,.1,10.6113922385,10.7530375937,19.664089258,22.2868300667,18.4708064206,11.1934560471,4.9593514113,1.6061127961,.3800987864,.0657114092,.0082955451,.0008184273,,,,,,,
2015,116,0,,10,30,50,10,,,,,,,,,,,,,,
2016,1,1.3,,,,,30,50,20,,,,,,,,,,,,
2016,2,.6,,,10,30,38,16,6,,,,,,,,,,,,
2016,3,1,2.5,2.5,10,15,20,25,15,5,2.5,2.5,,,,,,,,,
2016,4,1.2,,5,10,15,25,30,10,5,,,,,,,,,,,
2016,5,1.2,1,2,5,10,15,26,25,10,5,1,,,,,,,,,
2016,6,1,,,5,15,35,40,5,,,,,,,,,,,,
2016,7,1.1,,,,,,,,,,,,,,,,,,,
2016,8,1.2,,1,6,10,25,33,20,4,1,,,,,,,,,,
2016,15,.8,,,15,15,30,25,15,,,,,,,,,,,,
2016,16,.8,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2016,20,1.3,,,,10,25,35,25,5,,,,,,,,,,,
2016,23,1.2,,,5,15,20,25,20,10,5,,,,,,,,,,
2016,24,1.4,,,2.5,10,20,22,20,15,10.5,,,,,,,,,,
2016,26,1.3,,,2.5,5,25,37.5,25,5,,,,,,,,,,,
2016,30,.9,,,,30,50,20,,,,,,,,,,,,,
2016,31,1.3,,,5,15,30,35,10,5,,,,,,,,,,,
2016,32,1.1,,1,3,12,22,30,18,9,4,1,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,.5,,,20,30,30,10,10,,,,,,,,,,,,
2016,37,1.2,,,3,8,25,44,18,2,,,,,,,,,,,
2016,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.3,,,,5,25,50,20,,,,,,,,,,,,
2016,41,1.2,,,,,10,60,30,,,,,,,,,,,,
2016,42,.6,,,10,30,45,15,,,,,,,,,,,,,
2016,45,.65,,,10,20,40,30,,,,,,,,,,,,,
2016,47,1.3,0,0,0,0,15,40,30,15,0,0,0,0,,,,,,,
2016,49,1.3,,,,,,,,,,,,,,,,,,,
2016,52,1.3,0,0,1,5,18,36,28,8,3,1,0,0,,,,,,,
2016,54,1.2,,,,5,15,50,25,5,,,,,,,,,,,
2016,59,1.4,,,,,10,50,40,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,.05,1,10,15,30,30,13.85,.1,0,0,0,0,,,,,,,
2016,68,1.1,,,2,3,30,50,15,0,0,,,,,,,,,,
2016,70,.9,,,,5,65,30,,,,,,,,,,,,,
2016,80,1.42,0,0,.7604562738,5.7034220532,20.5323193916,39.1634980989,24.3346007605,7.6045627376,1.9011406844,0,0,0,,,,,,,
2016,82,.8,1,1,2,25,45,15,6,1,1,1,1,1,,,,,,,
2016,84,1.3,5,6,11,15,22,24,15,2,0,0,0,0,,,,,,,
2016,85,1.281030141,.4077441031,1.4229954678,4.4148663096,10.1353108079,17.2204656479,21.6568669991,20.161059399,13.8928231692,7.0857902278,2.6744734675,.7468706578,.1807337433,,,,,,,
2016,88,1.2,,,5,11,21.5,25,21.5,11,5,,,,,,,,,,
2016,89,1.6,,2.5,2.5,5,12.5,17.5,25,20,10,5,,,,,,,,,
2016,91,1.5,0,0,2.5,5,10,35,42.5,5,0,0,0,0,,,,,,,
2016,92,1.2647808215,.1609588724,.9239737283,3.9114032426,10.9949504283,20.5351178743,22.9931462561,21.8426651283,13.2323853213,3.98681829,1.1947762507,.1999139023,.0238907054,,,,,,,
2016,93,1.5,,,,,5,40,55,,,,,,,,,,,,
2016,94,1.7,.5,1.5,2,5,8,12,35,18,10,5,2,1,,,,,,,
2016,95,1.192,0,0,3.5,5.9,20,43.6,15.6,9.1,2.3,0,0,0,,,,,,,
2016,96,1.04,,,5,15,34,30,10,6,,,,,,,,,,,
2016,98,1.2,,,,10,25,35,25,5,,,,,,,,,,,
2016,99,1.3,,,,,10,80,10,,,,,,,,,,,,
2016,101,1.1,,,,15,30,40,15,,,,,,,,,,,,
2016,102,1.2639334138,1,1,10,20,20,25,18,1,1,1,1,1,,,,,,,
2016,103,1.2,,,,10,20,40,20,10,,,,,,,,,,,
2016,105,,,,,,15,70,15,,,,,,,,,,,,
2016,107,1.2647808215,.1609588724,.9239737283,3.9114032426,10.9949504283,20.5351178743,22.9931462561,21.8426651283,13.2323853213,3.98681829,1.1947762507,.1999139023,.0238907054,,,,,,,
2016,108,1.4125,,,,2.76,16.09,30.48,31.11,16.58,2.98,,,,,,,,,,
2016,110,1.1,.0000000011,.0000030779,.0066222836,1.2828894527,24.9180769961,56.8245919285,16.4258464584,.5402350178,.0017342895,.0000004944,0,0,,,,,,,
2016,112,1.2,,,5,10,15,40,15,10,5,,,,,,,,,,
2016,114,1.3,,,2,6,10,60,15,6,1,,,,,,,,,,
2016,115,1.5,.2290260503,.6330418401,2.6180375826,7.1312867655,14.2000842989,20.6739690758,22.0095389449,17.1340340073,9.7530450114,4.0587038408,1.2345336362,.3246989462,,,,,,,
2016,116,1.2,,,,10,10,50,30,,,,,,,,,,,,
2016Mar,1,.5,,,,30,50,20,,,,,,,,,,,,,
2016Mar,2,.4,,,12,38,33,12,5,,,,,,,,,,,,
2016Mar,3,.8,2.5,2.5,10,15,25,20,15,5,2.5,2.5,,,,,,,,,
2016Mar,4,1.1,,,5,10,30,35,15,5,,,,,,,,,,,
2016Mar,5,1,1,2,5,12,30,25,20,5,,,,,,,,,,,
2016Mar,6,1.1,,,,,20,45,30,5,,,,,,,,,,,
2016Mar,7,.7,,,,,,,,,,,,,,,,,,,
2016Mar,8,.9,,1,8,20,33,25,10,2,1,,,,,,,,,,
2016Mar,15,.7,,,15,15,40,20,10,,,,,,,,,,,,
2016Mar,16,.5,1,6,12,19,21,19,10,6,3,2,1,0,,,,,,,
2016Mar,20,1.2,,,,10,25,35,25,5,,,,,,,,,,,
2016Mar,23,1,1,5,10,15,25,29,10,5,,,,,,,,,,,
2016Mar,24,1.4,,,2,10,20,22.5,21,13,11.5,,,,,,,,,,
2016Mar,26,1.1,,,2.5,12.5,27.5,27.5,25,5,,,,,,,,,,,
2016Mar,30,.9,,,,,,,,,,,,,,,,,,,
2016Mar,31,.5,,,5,30,40,20,5,,,,,,,,,,,,
2016Mar,32,,,,,,,,,,,,,,,,,,,,
2016Mar,35,,,,,,,,,,,,,,,,,,,,
2016Mar,36,.4,,,30,30,20,10,10,,,,,,,,,,,,
2016Mar,37,.8,,,6,41,49,4,,,,,,,,,,,,,
2016Mar,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2016Mar,39,1.3,,,,5,25,45,25,,,,,,,,,,,,
2016Mar,41,,,,,,,,,,,,,,,,,,,,
2016Mar,42,.4,,,15,45,30,10,,,,,,,,,,,,,
2016Mar,45,,,,,,,,,,,,,,,,,,,,
2016Mar,47,1.3,,,,,,,,,,,,,,,,,,,
2016Mar,49,1.2,,,,,,,,,,,,,,,,,,,
2016Mar,52,1.1,0,0,1,8,31,39,15,5,1,0,0,0,,,,,,,
2016Mar,54,1,,,,10,40,40,10,,,,,,,,,,,,
2016Mar,59,1.4,,,,,,35,60,5,,,,,,,,,,,
2016Mar,61,,,,,,,,,,,,,,,,,,,,
2016Mar,67,,,,,,,,,,,,,,,,,,,,
2016Mar,68,.9,,,2,8,59,17,13,1,,,,,,,,,,,
2016Mar,70,,,,,,,,,,,,,,,,,,,,
2016Mar,80,,,,,,,,,,,,,,,,,,,,
2016Mar,82,.6,1,2,5,30,40,15,2,1,1,1,1,1,,,,,,,
2016Mar,84,,,,,,,,,,,,,,,,,,,,
2016Mar,85,1.2756568384,.8758872973,2.1592335141,5.4112742206,10.6144357725,16.2977706684,19.5892198065,18.4320665207,13.576738473,7.8282442077,3.5330565668,1.2479916222,.4340813302,,,,,,,
2016Mar,88,1.1,,5,11,21.5,25,21.5,11,5,,,,,,,,,,,
2016Mar,89,1.7,,,2.5,5,15,17.5,25,15,12.5,5,2.5,,,,,,,,
2016Mar,91,1.4,0,0,2.5,5,12.5,40,35,5,0,0,0,0,,,,,,,
2016Mar,92,.0158368605,13.0492432202,15.3576782583,20.8940016704,21.0924046723,15.7993764363,8.1812340712,4.0092653795,1.3177556044,.240680462,.0511267796,.0065629826,.0006704632,,,,,,,
2016Mar,93,1.6,,,,,2.5,27.5,65,5,,,,,,,,,,,
2016Mar,94,1.9,1,2,3,4,5,8,28,26,11,7,3,2,,,,,,,
2016Mar,95,.9805,0,1.2,6,14.3,25.5,30.5,13.1,8.3,1.1,0,0,0,,,,,,,
2016Mar,96,.7,,,5,25,40,20,8,2,,,,,,,,,,,
2016Mar,98,1,,,5,15,30,35,10,5,,,,,,,,,,,
2016Mar,99,1,,,,,,,,,,,,,,,,,,,
2016Mar,101,.8,,,,,,,,,,,,,,,,,,,
2016Mar,102,1.6131103358,,,,,,,,,,,,,,,,,,,
2016Mar,103,1,,,,10,35,40,15,,,,,,,,,,,,
2016Mar,105,,,,,,15,50,35,,,,,,,,,,,,
2016Mar,107,.0158368605,13.0492432202,15.3576782583,20.8940016704,21.0924046723,15.7993764363,8.1812340712,4.0092653795,1.3177556044,.240680462,.0511267796,.0065629826,.0006704632,,,,,,,
2016Mar,108,1.2,,,.03,7.97,22.21,34.16,24.87,10.41,.35,,,,,,,,,,
2016Mar,110,.9,1.2531316161,2.5935212805,8.0697355331,15.8569425238,22.2266690464,22.2266690466,15.8569425238,8.0697355331,2.9288431333,.7578612687,.139754118,.0201943766,,,,,,,
2016Mar,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Mar,114,1.4,,,1,6,10,61,15,6,1,,,,,,,,,,
2016Mar,115,1,1.1661122991,2.3139931739,7.1312867655,14.2000842989,20.6739690758,22.0095389449,17.1340340073,9.7530450114,4.0587038408,1.2345336362,.2743850541,.0503138921,,,,,,,
2016Mar,116,1,,,,,50,50,,,,,,,,,,,,,
2017,1,1.8,,,,,10,30,50,10,,,,,,,,,,,
2017,2,1.2,,3,5,15,20,35,17,5,,,,,,,,,,,
2017,3,1.8,1,1,2,2.5,10,20,24,20,15,2.5,1,1,,,,,,,
2017,4,1.7,,,5,10,15,25,30,10,5,,,,,,,,,,
2017,5,1.3,1,2,5,10,15,25,25,10,5,1,1,,,,,,,,
2017,6,1.7,,,,,15,30,45,10,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,1.5,1,3,5,10,15,22,25,12,6,1,,,,,,,,,
2017,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017,16,1.1,1,2,7,14,16,18,15,11,9,4,2,1,,,,,,,
2017,20,1.7,,,,5,15,20,35,20,5,,,,,,,,,,
2017,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2017,24,1.8,,,2.5,6,12.5,16.5,20,16,12.5,9,5,,,,,,,,
2017,26,1.5,,,2.5,5,17.5,25,25,17.5,5,2.5,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.7,,,,5,15,30,35,10,5,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,1,,,10,20,30,30,10,,,,,,,,,,,,
2017,37,1.8,,,,2,9,21,46,20,2,,,,,,,,,,
2017,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.6,,,,5,10,30,45,10,,,,,,,,,,,
2017,41,1.4,,,,,10,60,30,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,.95,,,5,15,30,30,15,5,,,,,,,,,,,
2017,47,1.7,0,0,0,0,10,25,30,25,10,0,0,0,,,,,,,
2017,49,1.6,,,,,,,,,,,,,,,,,,,
2017,52,1.5,0,0,2,8,15,21,23,17,9,4,1,0,,,,,,,
2017,54,1.7,,,,5,10,25,50,10,,,,,,,,,,,
2017,59,1.7,,,,,,40,50,10,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.3,,,2,4,8,48,38,0,0,,,,,,,,,,
2017,70,1.5,,,,,,40,60,,,,,,,,,,,,
2017,80,2.13,0,0,0,.7604562738,6.0836501901,14.8288973384,29.6577946768,27.7566539924,14.4486692015,4.5627376426,1.5209125475,.3802281369,,,,,,,
2017,82,,1,1,2,15,30,30,15,2,1,1,1,1,,,,,,,
2017,84,1.6,6,5,6,10,15,20,21,12,5,0,0,0,,,,,,,
2017,85,1.8982480147,.2148630033,.6524527029,1.9841025877,4.8289763644,9.407125059,14.6688688548,18.3101772087,18.2959071823,14.6345979498,9.3705214512,4.8026886539,2.829718982,,,,,,,
2017,88,1.6,,,,5,11,21.5,25,21.5,11,5,,,,,,,,,
2017,89,1.6,,2.5,2.5,5,12.5,19,24.5,20,10,2.5,1.5,,,,,,,,
2017,91,1.6,0,0,0,2.5,10,35,42.5,7.5,2.5,0,0,0,,,,,,,
2017,92,1.365067306,.1047420846,.6584595924,3.0262449895,9.2343420529,18.7200366336,22.6547092752,23.2647944308,15.3435612442,5.0310944675,1.6276736736,.2957136436,.0386279121,,,,,,,
2017,93,1.8,,,,,,12.5,57.5,20,10,,,,,,,,,,
2017,94,2,.5,1,2,3,5,10,24,26,16,7.5,3,2,,,,,,,
2017,95,1.4065,0,0,0,5.6,15.6,36.7,21.9,14.4,5.8,0,0,0,,,,,,,
2017,96,1.5,,,1,7,15,25,32,15,5,,,,,,,,,,
2017,98,1.2,,,,5,30,30,20,10,5,,,,,,,,,,
2017,99,1.7,,,,,,10,80,10,,,,,,,,,,,
2017,101,1.3,,,,5,20,40,30,5,,,,,,,,,,,
2017,102,1.5093959049,1,1,1,10,15,20,30,15,4,1,1,1,,,,,,,
2017,103,1.7,,,,5,10,30,35,15,5,,,,,,,,,,
2017,105,,,,,,5,50,40,5,,,,,,,,,,,
2017,107,1.365067306,.1047420846,.6584595924,3.0262449895,9.2343420529,18.7200366336,22.6547092752,23.2647944308,15.3435612442,5.0310944675,1.6276736736,.2957136436,.0386279121,,,,,,,
2017,108,1.5425,,,,1.12,12.6,26.6,33.38,20.26,6.04,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,1.5,,,5,5,10,25,35,10,5,5,,,,,,,,,
2017,115,1.8,.0748253816,.2498735646,1.2345336362,4.0587038408,9.7530450114,17.1340340073,22.0095389449,20.6739690758,14.2000842989,7.1312867655,2.6180375826,.8620678904,,,,,,,
2017,116,1.5,,,,10,10,40,40,,,,,,,,,,,,
2017Mar,1,1.5,,,,,10,40,40,10,,,,,,,,,,,
2017Mar,2,1,,,4,11,28,33,16,6,2,,,,,,,,,,
2017Mar,3,1.2,1,1,2,7.5,15,24,20,15,10,2.5,1,1,,,,,,,
2017Mar,4,1.8,,,,5,10,17.5,35,17.5,10,5,,,,,,,,,
2017Mar,5,1.2,1,2,5,10,15,26,25,10,5,1,,,,,,,,,
2017Mar,6,1.6,,,,,10,25,45,20,,,,,,,,,,,
2017Mar,7,,,,,,,,,,,,,,,,,,,,
2017Mar,8,1.4,1,3,5,10,16,25,22,11,6,1,,,,,,,,,
2017Mar,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017Mar,16,1.1,1,1,2,7,15,18,16,14,11,9,4,2,,,,,,,
2017Mar,20,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2017Mar,23,1.4,,,3,12,18,25,22,15,4,1,,,,,,,,,
2017Mar,24,1.5,,,,10,13.5,21,23,22,9,1.5,,,,,,,,,
2017Mar,26,1.5,,,2.5,5,17.5,25,25,17.5,5,2.5,,,,,,,,,
2017Mar,30,,,,,,,,,,,,,,,,,,,,
2017Mar,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2017Mar,32,,,,,,,,,,,,,,,,,,,,
2017Mar,35,,,,,,,,,,,,,,,,,,,,
2017Mar,36,.7,,,10,30,40,10,10,,,,,,,,,,,,
2017Mar,37,1.5,,,,4,15,35,37,8,1,,,,,,,,,,
2017Mar,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017Mar,39,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2017Mar,41,,,,,,,,,,,,,,,,,,,,
2017Mar,42,.8,,,,25,40,35,,,,,,,,,,,,,
2017Mar,45,,,,,,,,,,,,,,,,,,,,
2017Mar,47,1.5,,,,,,,,,,,,,,,,,,,
2017Mar,49,1.5,,,,,,,,,,,,,,,,,,,
2017Mar,52,1.5,0,1,2,6,15,23,24,17,8,3,1,0,,,,,,,
2017Mar,54,1.5,,,,,10,40,40,10,,,,,,,,,,,
2017Mar,59,1.6,,,,,,25,70,5,,,,,,,,,,,
2017Mar,61,,,,,,,,,,,,,,,,,,,,
2017Mar,67,,,,,,,,,,,,,,,,,,,,
2017Mar,68,1.35,,,0,2,10,57,28,3,,,,,,,,,,,
2017Mar,70,,,,,,,,,,,,,,,,,,,,
2017Mar,80,,,,,,,,,,,,,,,,,,,,
2017Mar,82,,1,1,5,15,35,35,3,1,1,1,1,1,,,,,,,
2017Mar,84,,,,,,,,,,,,,,,,,,,,
2017Mar,85,1.6252631132,.8898999012,1.75954492,4.0283125282,7.6559459498,12.079322669,15.8221407335,17.2057406333,15.5334887847,11.6425916519,7.2444992617,3.7422585528,2.3962544139,,,,,,,
2017Mar,88,1.5,,,5,11,21.5,25,21.5,11,5,,,,,,,,,,
2017Mar,89,1.5,,,2.5,10,15,20,30,10,7.5,5,,,,,,,,,
2017Mar,91,1.5,0,0,0,2.5,12.5,35,40,7.5,2.5,0,0,0,,,,,,,
2017Mar,92,1.250200899,.9951195,2.5130441865,6.2832725719,12.0901218955,17.9051511459,18.401991139,18.3595801909,13.6530969518,5.8672551925,2.7891698922,.8813811486,.2608161852,,,,,,,
2017Mar,93,1.8,,,,,2.5,10,65,15,7.5,,,,,,,,,,
2017Mar,94,2,.5,1,2.5,4,5,8,26,28,11,8,4,2,,,,,,,
2017Mar,95,1.1055,0,.7,5,10.3,21.5,36,16.1,6.3,4.1,0,0,0,,,,,,,
2017Mar,96,1.4,,,2,10,15,35,25,10,3,,,,,,,,,,
2017Mar,98,1.4,,,,10,25,35,20,5,5,,,,,,,,,,
2017Mar,99,1.7,,,,,,,,,,,,,,,,,,,
2017Mar,101,1.2,,,,,,,,,,,,,,,,,,,
2017Mar,102,,,,,,,,,,,,,,,,,,,,
2017Mar,103,1.3,,,,7.5,20,35,30,7.5,,,,,,,,,,,
2017Mar,105,,,,,,5,45,45,5,,,,,,,,,,,
2017Mar,107,1.250200899,.9951195,2.5130441865,6.2832725719,12.0901218955,17.9051511459,18.401991139,18.3595801909,13.6530969518,5.8672551925,2.7891698922,.8813811486,.2608161852,,,,,,,
2017Mar,108,1.47,,,,2.04,14.59,28.62,32.19,18.23,4.33,,,,,,,,,,
2017Mar,110,1.4,.2741607315,.7583482834,3.0979824328,8.2298592804,15.7832801554,21.8563691165,21.8563691166,15.7832801554,8.2298592804,3.0979824328,.8416575467,.1908514681,,,,,,,
2017Mar,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Mar,114,1.5,,,5,5,10,25,35,10,5,5,,,,,,,,,
2017Mar,115,1.8,.0748253816,.2498735646,1.2345336362,4.0587038408,9.7530450114,17.1340340073,22.0095389449,20.6739690758,14.2000842989,7.1312867655,2.6180375826,.8620678904,,,,,,,
2017Mar,116,1.4,,,,10,15,30,30,15,,,,,,,,,,,
2019,1,1.8,,,,,5,40,45,10,,,,,,,,,,,
2019,2,1.5,,,2,6,10,19,26,23,10,4,,,,,,,,,
2019,3,2,0,1,1,7,10,12,15,21,15,12,5,1,,,,,,,
2019,4,1.7,,,5,10,15,25,30,10,5,,,,,,,,,,
2019,5,1.3,1,2,3,10,15,26,25,10,5,2,1,,,,,,,,
2019,6,2,,,,,5,20,30,40,5,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,2,,,1,3,12,18,22,24,13,4,2,1,,,,,,,
2019,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,1.9,,,,10,15,20,27,20,8,,,,,,,,,,
2019,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2019,24,1.85,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2019,26,1.8,,,2.5,5,10,17.5,30,17.5,10,5,2.5,,,,,,,,
2019,30,1.9,,,,,,,,,,,,,,,,,,,
2019,31,1.8,,,,5,10,25,35,15,5,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,2,,,,,10,20,20,30,10,10,,,,,,,,,
2019,37,2.2,,,,,,1,33,42,23,1,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.8,,,,5,15,30,40,10,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,1.8,,,,,,25,50,25,,,,,,,,,,,
2019,45,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,47,1.8,0,0,0,0,0,10,40,40,10,0,0,0,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,1.9,0,1,2,7,10,16,20,18,14,9,2,1,,,,,,,
2019,54,2,,,,,5,15,35,30,15,,,,,,,,,,
2019,59,2,,,,,,,40,60,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.8,,,0,1,5,8,55,23,8,,,,,,,,,,
2019,70,1.8,,,,,,35,65,,,,,,,,,,,,
2019,80,2.23,0,.3802281369,.7604562738,1.1406844106,9.8859315589,12.5475285171,24.7148288974,21.2927756654,16.3498098859,8.7452471483,3.0418250951,1.1406844106,,,,,,,
2019,82,,1,1,1,5,20,40,20,5,4,1,1,1,,,,,,,
2019,84,1.9,3,2,3,6,10,14,20,19,15,5,2,1,,,,,,,
2019,85,1.95,.1144206831,.4241939123,1.4796069452,4.0388542596,8.6288298374,14.4300630412,18.8901507373,19.3583585551,15.5299093979,9.7526866699,4.7941200088,2.5588059522,,,,,,,
2019,88,1.85,,,2,7.5,11,18,23,18,11,7.5,2,,,,,,,,
2019,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2019,91,1.7,0,0,2.5,5,17.5,25,30,12.5,5,2.5,0,0,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,,12.5,22.5,55,10,,,,,,,,,,
2019,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2019,95,1.7715,0,0,0,0,7,16.7,42.6,22.4,11.3,0,0,0,,,,,,,
2019,96,1.6,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,,,15,35,35,15,,,,,,,,,,
2019,99,1.7,,,,,,20,70,10,,,,,,,,,,,
2019,101,1.6,,,,5,15,30,40,10,,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,
2019,103,1.9,,,,2.5,7.5,15,30,25,15,5,,,,,,,,,
2019,105,,,,,,,10,30,35,20,5,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,
2019,108,1.7003,,,,.03,8,22.29,34.28,24.87,10.24,.29,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2019,114,1.7,,,3,5,5,10,55,10,5,5,2,,,,,,,,
2019,115,1.9,.0503138921,.1787121582,.9370862488,3.2802328277,8.3921845401,15.6962094131,21.46526092,21.46526092,15.6962094131,8.3921845401,3.2802328277,1.1661122991,,,,,,,
2019,116,1.5,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,1,1.4,,,,,20,60,20,,,,,,,,,,,,
2015,2,1.6,,,,4,14,30,40,12,,,,,,,,,,,
2015,3,1.2,2,2.5,7.5,12.5,15,30,15,13,2.5,,,,,,,,,,
2015,4,1.3,,,5,10,15,40,20,10,,,,,,,,,,,
2015,5,1.4,1,1,2,5,10,30,35,13,3,,,,,,,,,,
2015,6,1.5,,,,,10,30,60,,,,,,,,,,,,
2015,7,1.4,,,,,,,,,,,,,,,,,,,
2015,8,1.4,,,,5,18,35,34,7,1,,,,,,,,,,
2015,15,1.3,,,5,5,10,40,30,10,,,,,,,,,,,
2015,16,1.2,2,4,8,11,20,24,20,5,3,2,1,0,,,,,,,
2015,20,1.2,,,,,20,45,35,,,,,,,,,,,,
2015,23,1.2,,,1,15,23,27,23,10,1,,,,,,,,,,
2015,24,1.4216446536,,,,10,17,27,24,22,,,,,,,,,,,
2015,26,1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2015,30,1.4,,,,10,30,50,10,,,,,,,,,,,,
2015,31,1.3,,,,10,25,40,15,10,,,,,,,,,,,
2015,32,1.3,,,1,4,22,31,26,15,1,,,,,,,,,,
2015,35,1.2,,,,,10,80,10,,,,,,,,,,,,
2015,36,1,,,,10,20,50,20,,,,,,,,,,,,
2015,37,1.4,,,,,10,48,42,,,,,,,,,,,,
2015,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2015,39,1.5,,,,,,20,60,20,,,,,,,,,,,
2015,41,1.2,,,,,15,70,15,,,,,,,,,,,,
2015,42,1.4,,,,,10,60,30,,,,,,,,,,,,
2015,45,1.15,,,,,25,60,15,,,,,,,,,,,,
2015,47,1.7,0,0,0,0,10,20,50,20,0,0,0,0,,,,,,,
2015,49,1.5,,,,,,,,,,,,,,,,,,,
2015,52,1.8,0,1,1,1,2,17,42,29,5,1,1,0,,,,,,,
2015,54,1.2,,,,5,25,65,5,,,,,,,,,,,,
2015,59,1.5,,,,,,20,55,25,,,,,,,,,,,
2015,61,1.3,,,,5,25,50,20,0,,,,,,,,,,,
2015,67,,,1,2,5,26,36,25,5,0,0,0,0,,,,,,,
2015,68,1.5,,,,0,5,40,53,2,,,,,,,,,,,
2015,70,1.2,,,,,10,75,15,,,,,,,,,,,,
2015,80,1.3619,0,.3802281369,.7604562738,3.8022813688,19.7718631179,41.0646387832,26.6159695817,6.8441064639,.7604562738,0,0,0,,,,,,,
2015,82,1.3,,,,,,,,,,,,,,,,,,,
2015,84,1.6,1,1,2,8,20,27,31,10,0,0,0,0,,,,,,,
2015,85,1.6265367988,.0000000005,.0000013002,.00079188,.1075544706,3.357548687,25.0921694839,46.732376741,22.0517979056,2.5850461709,.0722501226,.0004625785,.0000006592,,,,,,,
2015,88,1.5,,,5,12,20.5,25,20.5,12,5,,,,,,,,,,
2015,89,1.5,,,5,7.5,15,20,25,15,7.5,5,,,,,,,,,
2015,91,1.6,0,0,0,2.5,20,35,40,2.5,0,0,0,0,,,,,,,
2015,92,1.3591237069,.5779481681,1.762493213,5.0024286822,10.7082855308,17.2904887391,18.9371868729,19.7671993557,15.1273213152,6.5493310482,3.0759070361,.9410934137,.260316625,,,,,,,
2015,93,1,,,,7,35,40,18,,,,,,,,,,,,
2015,94,1.4,1,2,3,5,10,35,24,12,5,2,1,,,,,,,,
2015,95,1.5175,0,0,0,3.6,11.1,25.6,41.1,15.1,3.5,0,0,0,,,,,,,
2015,96,1.5,,,,,5,35,40,15,5,,,,,,,,,,
2015,98,1.4,,,,,20,35,35,10,,,,,,,,,,,
2015,99,1.4,,,,,10,70,20,,,,,,,,,,,,
2015,101,1.6,,,,,,30,55,15,,,,,,,,,,,
2015,102,1.4262166366,1,1,5,6,20,35,25,7,0,0,0,0,,,,,,,
2015,103,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2015,105,1.2,,,,5,25,60,10,,,,,,,,,,,,
2015,107,1.6538494817,.0000003288,.0001126967,.0127054904,.4769057545,6.0599922201,26.5419565202,40.6507966893,21.8778951594,4.1087135595,.2651079262,.005771832,.0000418229,,,,,,,
2015,108,1.0026195,,.36,6.54,14.71,22.89,25.88,17.98,9.73,1.91,,,,,,,,,,
2015,110,1.3,.1441487417,.5472602961,2.7933911932,8.6945769445,18.0347528599,24.9402590359,22.9988124786,14.1417193694,5.7964985252,1.5829814046,.2878286835,.0377704674,,,,,,,
2015,112,1.5,,,5,10,15,25,30,10,5,,,,,,,,,,
2015,114,1.8,,,,2,8,30,50,10,,,,,,,,,,,
2015,115,1.6,3.700065707,2.8614774533,5.688219537,8.4776090352,11.2174244549,13.1776328006,13.7438097952,12.7263135984,10.4622085665,7.6360395701,4.9480610893,5.3611383925,,,,,,,
2015,116,1.5,,,,,10,30,50,10,,,,,,,,,,,
2015Q4,1,1.6,,,,,,20,60,20,,,,,,,,,,,
2015Q4,2,1.8,,,,2,8,14,30,28,16,2,,,,,,,,,
2015Q4,3,,,,,,,,,,,,,,,,,,,,
2015Q4,4,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2015Q4,5,1.4,1,1,2,5,15,20,35,15,5,1,,,,,,,,,
2015Q4,6,1.6,,,,,,20,65,15,,,,,,,,,,,
2015Q4,7,.65,,,,,,,,,,,,,,,,,,,
2015Q4,8,1.8,1,2,3,7,10,17,28,20,10,2,,,,,,,,,
2015Q4,15,1.3,,,5,5,10,35,30,15,,,,,,,,,,,
2015Q4,16,1.6,1,2,3,10,13,16,19,15,10,7,3,1,,,,,,,
2015Q4,20,1.5,,,,,20,30,40,10,,,,,,,,,,,
2015Q4,23,1.3,,1,5,15,20,25,22,10,2,,,,,,,,,,
2015Q4,24,1.6312229015,,,,6,15,20,25,20,14,,,,,,,,,,
2015Q4,26,1.1,,5,10,15,20,20,15,10,5,,,,,,,,,,
2015Q4,30,,,,,,,,,,,,,,,,,,,,
2015Q4,31,1.6,,,,,10,20,40,25,5,,,,,,,,,,
2015Q4,32,,,,,,,,,,,,,,,,,,,,
2015Q4,35,,,,,,,,,,,,,,,,,,,,
2015Q4,36,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2015Q4,37,1.5,,,,,10,40,42,8,,,,,,,,,,,
2015Q4,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2015Q4,39,1.9,,,,,15,20,40,25,,,,,,,,,,,
2015Q4,41,,,,,,,,,,,,,,,,,,,,
2015Q4,42,1.7,,,,,,20,70,10,,,,,,,,,,,
2015Q4,45,,,,,,,,,,,,,,,,,,,,
2015Q4,47,2,,,,,,,,,,,,,,,,,,,
2015Q4,49,1.8,,,,,,,,,,,,,,,,,,,
2015Q4,52,2.3,0,0,0,1,2,5,17,41,28,5,1,0,,,,,,,
2015Q4,54,1.4,,,,5,20,50,20,5,,,,,,,,,,,
2015Q4,59,1.6,,,,,,20,55,25,,,,,,,,,,,
2015Q4,61,1.6,,,,0,15,40,40,5,,,,,,,,,,,
2015Q4,67,,,,,,,,,,,,,,,,,,,,
2015Q4,68,1.8,,,0,0,1,14,45,39,1,,,,,,,,,,
2015Q4,70,,,,,,,,,,,,,,,,,,,,
2015Q4,80,,,,,,,,,,,,,,,,,,,,
2015Q4,82,1.4,,,,,,,,,,,,,,,,,,,
2015Q4,84,,,,,,,,,,,,,,,,,,,,
2015Q4,85,2.1325172751,.0071488291,.0581356681,.3660669838,1.644867315,5.2764237955,12.0876486328,19.7812420893,23.1284461824,19.3216253808,11.5323699212,4.9169558748,1.8790693272,,,,,,,
2015Q4,88,1.8,,,,5,12,20.5,25,20.5,12,5,,,,,,,,,
2015Q4,89,1.8,,,2.5,5,10,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2015Q4,91,2.1,0,0,0,0,2.5,20,35,40,2.5,0,0,0,,,,,,,
2015Q4,92,1.7591,3.7882022718,4.7058619042,8.1242269097,11.9468518675,14.9644027015,14.3962406442,14.7561325509,12.5577854693,6.8284781752,4.4394436539,2.1582243649,1.3341494869,,,,,,,
2015Q4,93,2.4,,,,,,2.5,2.5,62.5,27.5,5,,,,,,,,,
2015Q4,94,1.7,1,3,4,6,8,14,26,16,10,8,3,1,,,,,,,
2015Q4,95,1.8085,0,0,0,0,7.5,23.1,30.9,21.1,13.5,3.9,0,0,,,,,,,
2015Q4,96,1.9,,,,,5,15,35,30,15,,,,,,,,,,
2015Q4,98,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2015Q4,99,1.8,,,,,,,,,,,,,,,,,,,
2015Q4,101,2.1,,,,,,,,,,,,,,,,,,,
2015Q4,102,,,,,,,,,,,,,,,,,,,,
2015Q4,103,1.8,,,,5,25,35,30,5,,,,,,,,,,,
2015Q4,105,1.3,,,,,35,55,10,,,,,,,,,,,,
2015Q4,107,2.1104594922,.0003566205,.007503515,.0994870774,.8093044452,4.0455437361,12.4439045303,23.5783034955,27.5375818688,19.8274531308,8.7980768627,2.4040195083,.4484652094,,,,,,,
2015Q4,108,1.4,,.09,3.91,9.66,15.41,21.16,21.14,15.33,9.52,3.72,.06,,,,,,,,
2015Q4,110,1.5,.7485637185,1.3001932671,3.9227869595,8.2469972858,13.7445746888,18.1603815243,19.0234841584,15.7989709809,10.4023711201,5.4297647147,2.2466985168,.9752130651,,,,,,,
2015Q4,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2015Q4,114,2.4,,,,5,5,5,10,20,35,15,5,,,,,,,,
2015Q4,115,1.9,2.3042727052,1.9922162926,4.2285555869,6.7685645851,9.6188344388,12.135895892,13.5939668214,13.5190523674,11.9363609094,9.3566955873,6.5117303328,8.0338544811,,,,,,,
2015Q4,116,2,,,,,,,,,,,,,,,,,,,
2016,1,1.9,,,,,,30,50,20,,,,,,,,,,,
2016,2,2,,,,2,8,14,28,30,16,2,,,,,,,,,
2016,3,1.2,2,2.5,7.5,12.5,17,25,17,13,2.5,1,,,,,,,,,
2016,4,1.6,,,2.5,5,15,20,40,10,5,2.5,,,,,,,,,
2016,5,1.4,1,1,2,5,15,20,35,15,5,1,,,,,,,,,
2016,6,1.8,,,,,5,25,50,20,,,,,,,,,,,
2016,7,1.8,,,,,,,,,,,,,,,,,,,
2016,8,1.8,1,2,3,7,10,17,28,20,10,2,,,,,,,,,
2016,15,1.5,,,5,5,10,25,30,20,5,,,,,,,,,,
2016,16,1.7,1,2,3,10,13,16,19,15,10,7,3,1,,,,,,,
2016,20,1.6,,,,,15,28,37,20,,,,,,,,,,,
2016,23,1.3,,1,5,13,20,25,21,10,5,,,,,,,,,,
2016,24,1.6163084677,,,,10.5,14,17,22.5,17.5,10,6,2.5,,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,30,1.5,,,,,30,30,40,,,,,,,,,,,,
2016,31,1.5,,,,5,15,20,40,15,5,,,,,,,,,,
2016,32,1.7,,,,2,11,25,28,22,10,2,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,1.5,,,,,10,30,40,20,,,,,,,,,,,
2016,37,1.7,,,,,4,35,51,10,,,,,,,,,,,
2016,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2016,39,2,,,,,,20,25,45,10,,,,,,,,,,
2016,41,1.4,,,,,10,70,20,,,,,,,,,,,,
2016,42,1.7,,,,,,25,60,15,,,,,,,,,,,
2016,45,1.45,,,,5,10,25,50,10,,,,,,,,,,,
2016,47,1.7,0,0,0,0,5,20,50,20,5,0,0,0,,,,,,,
2016,49,1.7,,,,,,,,,,,,,,,,,,,
2016,52,2,0,0,1,2,3,12,31,32,15,3,1,0,,,,,,,
2016,54,1.6,,,,,10,30,50,10,,,,,,,,,,,
2016,59,1.8,,,,,,15,60,25,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,0,1,5,11,27,40,13,3,0,0,0,,,,,,,
2016,68,1.8,,,0,0,0,5,77,18,0,,,,,,,,,,
2016,70,1.7,,,,,,35,65,,,,,,,,,,,,
2016,80,1.9463,0,0,0,1.5209125475,6.0836501901,15.969581749,33.0798479088,27.3764258556,12.5475285171,1.9011406844,1.5209125475,0,,,,,,,
2016,82,1.4,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,3,8,12,19,22,21,12,1,0,0,,,,,,,
2016,85,2.1598439419,.1520837524,.4533710118,1.3913775618,3.4846706674,7.1224798827,11.8816090546,16.1774376213,17.9781245312,16.3073187051,12.0731657234,7.2954269789,5.6829345094,,,,,,,
2016,88,1.8,,,,5,12,20.5,25,20.5,12,5,,,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,91,1.8,0,0,0,2.5,10,35,40,10,2.5,0,0,0,,,,,,,
2016,92,1.7837354272,1.1282695882,1.9385780274,4.1283885875,7.4505120593,11.3948792765,13.1865138437,16.1917268303,16.7166439171,10.8997957985,8.3554421035,4.8132957223,3.7959542457,,,,,,,
2016,93,1.7,,,,,,20,62.5,15,2.5,,,,,,,,,,
2016,94,1.8,.5,1.5,2.5,4,7,10,30,28,8,6,2.5,,,,,,,,
2016,95,1.758,0,0,0,0,6.1,20.4,38.6,25.6,9.3,0,0,0,,,,,,,
2016,96,2,,,,,5,15,30,35,10,5,,,,,,,,,
2016,98,1.8,,,,,10,15,40,30,5,,,,,,,,,,
2016,99,1.9,,,,,,20,70,10,,,,,,,,,,,
2016,101,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2016,102,1.5981623685,1,1,2,5,20,25,30,8,2,2,2,2,,,,,,,
2016,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2016,105,1.6,,,,,10,30,50,10,,,,,,,,,,,
2016,107,2.0389469639,.0000916109,.0030914126,.0594677805,.6432571616,3.9229518619,13.5209437528,26.3865214301,29.1890250469,18.306051783,6.5037703801,1.3068429922,.1579847874,,,,,,,
2016,108,1.7516225,,,.71,5.69,11.39,17.07,22.26,19.34,13.58,7.83,2.13,,,,,,,,
2016,110,1.6,2.8414410523,2.5109457204,5.2981038148,8.318007901,11.436633804,13.7708223865,14.521314358,13.4102485908,10.8455576668,7.6815570742,4.7645948021,4.6007728291,,,,,,,
2016,112,2.25,,,,,5,10,20,30,20,10,5,,,,,,,,
2016,114,2,,,,5,5,10,35,40,5,,,,,,,,,,
2016,115,2,1.951148228,1.748917479,3.7942806896,6.2197087144,9.0517271197,11.6954248267,13.4160692232,13.6634438943,12.3543749661,9.9175971072,7.0683143442,9.1189934076,,,,,,,
2016,116,2.1,,,,,,,10,50,30,10,,,,,,,,,
2016Q4,1,1.9,,,,,,30,50,20,,,,,,,,,,,
2016Q4,2,2,,,,3,8,14,27,29,16,3,,,,,,,,,
2016Q4,3,,,,,,,,,,,,,,,,,,,,
2016Q4,4,1.5,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2016Q4,5,1.4,1,1,2,5,15,20,34,15,5,1,1,,,,,,,,
2016Q4,6,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2016Q4,7,1.6,,,,,,,,,,,,,,,,,,,
2016Q4,8,1.7,1,2,4,8,11,18,25,20,9,2,,,,,,,,,
2016Q4,15,1.6,,,5,5,5,20,35,20,10,,,,,,,,,,
2016Q4,16,1.7,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2016Q4,20,1.7,,,,5,12,23,35,20,5,,,,,,,,,,
2016Q4,23,1.3,,2,4,10,20,23,20,15,5,1,,,,,,,,,
2016Q4,24,1.6923875259,,,4,7.5,12,15,20,16,12,8,5.5,,,,,,,,
2016Q4,26,1.6,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016Q4,30,,,,,,,,,,,,,,,,,,,,
2016Q4,31,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2016Q4,32,,,,,,,,,,,,,,,,,,,,
2016Q4,35,,,,,,,,,,,,,,,,,,,,
2016Q4,36,1.8,,,,,10,20,50,10,10,,,,,,,,,,
2016Q4,37,1.7,,,,,2,35,47,16,,,,,,,,,,,
2016Q4,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016Q4,39,1.9,,,,,10,25,45,20,,,,,,,,,,,
2016Q4,41,,,,,,,,,,,,,,,,,,,,
2016Q4,42,1.6,,,,,,20,50,30,,,,,,,,,,,
2016Q4,45,,,,,,,,,,,,,,,,,,,,
2016Q4,47,1.5,,,,,,,,,,,,,,,,,,,
2016Q4,49,1.7,,,,,,,,,,,,,,,,,,,
2016Q4,52,1.9,0,1,2,4,9,16,21,20,15,8,3,1,,,,,,,
2016Q4,54,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2016Q4,59,1.8,,,,,,15,60,25,,,,,,,,,,,
2016Q4,61,,,,,,,,,,,,,,,,,,,,
2016Q4,67,,,,,,,,,,,,,,,,,,,,
2016Q4,68,1.9,,,,,0,14,42,41,3,,,,,,,,,,
2016Q4,70,,,,,,,,,,,,,,,,,,,,
2016Q4,80,,,,,,,,,,,,,,,,,,,,
2016Q4,82,,,,,,,,,,,,,,,,,,,,
2016Q4,84,,,,,,,,,,,,,,,,,,,,
2016Q4,85,2.1484331006,.0988233732,.3439872677,1.1694206882,3.1816671943,6.928401496,12.0763795935,16.8495618435,18.8192566381,16.8260799434,12.0427416424,6.8994714673,4.7642088524,,,,,,,
2016Q4,88,1.8,,,,5,12,20.5,25,20.5,12,5,,,,,,,,,
2016Q4,89,1.9,,,2.5,5,5,15,25,20,15,10,2.5,,,,,,,,
2016Q4,91,1.7,0,0,0,1.25,5,35,40,17.5,1.25,0,0,0,,,,,,,
2016Q4,92,1.78805,4.682808922,4.1740627892,6.4626797496,9.0010540751,11.2772349453,11.4084528763,12.92950691,13.0096108336,8.7887484823,7.3698407077,4.944704406,5.9512953029,,,,,,,
2016Q4,93,1.9,,,,,,2.5,50,45,2.5,,,,,,,,,,
2016Q4,94,1.8,.5,1,3,5,10,14,26,18,11,7,2.5,2,,,,,,,
2016Q4,95,1.7385,0,0,0,0,8.5,25.1,32.9,19.1,12.5,1.9,0,0,,,,,,,
2016Q4,96,2.1,,,,,5,10,25,35,20,5,,,,,,,,,
2016Q4,98,1.8,,,,,10,15,40,25,10,,,,,,,,,,
2016Q4,99,1.9,,,,,,,,,,,,,,,,,,,
2016Q4,101,1.7,,,,,,,,,,,,,,,,,,,
2016Q4,102,,,,,,,,,,,,,,,,,,,,
2016Q4,103,1.7,,,,5,10,30,35,15,5,,,,,,,,,,
2016Q4,105,1.6,,,,,,35,45,20,,,,,,,,,,,
2016Q4,107,1.9361989989,.007417337,.0718484506,.5019153803,2.3691521757,7.5614452747,16.327133486,23.8605375765,23.6049745214,15.8080155739,7.1648802974,2.1969596475,.525720279,,,,,,,
2016Q4,108,1.74438,,,.87,5.91,11.49,17.07,22.1,19.11,13.46,7.8,2.19,,,,,,,,
2016Q4,110,1.6,1.7794860956,1.9885434052,4.7023054354,8.1329391787,11.9728355475,15.0025581258,16.0013254122,14.5267996784,11.2255019851,7.383451004,4.1335608491,3.150693283,,,,,,,
2016Q4,112,2.5,,,,,5,10,15,20,30,15,5,,,,,,,,
2016Q4,114,1.5,,1,4,5,10,25,35,15,5,,,,,,,,,,
2016Q4,115,1.9,2.3042727052,1.9922162926,4.2285555869,6.7685645851,9.6188344388,12.135895892,13.5939668214,13.5190523674,11.9363609094,9.3566955873,6.5117303328,8.0338544811,,,,,,,
2016Q4,116,2,,,,,,,,,,,,,,,,,,,
2017,1,1.8,,,,,,25,50,25,,,,,,,,,,,
2017,2,2.2,,,,4,8,14,24,28,18,4,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,1.8,,,2.5,5,10,15,40,15,10,2.5,,,,,,,,,
2017,5,1.4,1,1,2,5,15,20,34,15,5,1,1,,,,,,,,
2017,6,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,1.7,1,2,4,8,11,18,25,20,9,2,,,,,,,,,
2017,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017,16,1.6,1,2,5,9,12,15,18,15,12,7,3,1,,,,,,,
2017,20,1.8,,,,5,15,20,35,20,5,,,,,,,,,,
2017,23,1.5,1,2,5,10,16,20,23,15,7,1,,,,,,,,,
2017,24,1.6,,,3,7.5,14,17,21,17.5,11,7,2,,,,,,,,
2017,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.7,,,,5,10,25,30,20,10,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,2.1,,,,,,10,30,40,20,,,,,,,,,,
2017,37,1.9,,,,,3,22,49,24,2,,,,,,,,,,
2017,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.6,,,,,,30,40,25,5,,,,,,,,,,
2017,41,1.5,,,,,,15,80,5,,,,,,,,,,,
2017,42,1.6,,,,,,20,60,20,,,,,,,,,,,
2017,45,1.55,,,,5,10,20,45,15,5,,,,,,,,,,
2017,47,1.7,0,0,0,0,10,20,40,20,10,0,0,0,,,,,,,
2017,49,1.7,,,,,,,,,,,,,,,,,,,
2017,52,1.7,0,1,2,6,12,19,22,19,12,6,1,0,,,,,,,
2017,54,2,,,,,5,20,30,40,5,,,,,,,,,,
2017,59,1.8,,,,,,15,60,25,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.8,,,,,1,14,45,39,1,,,,,,,,,,
2017,70,1.9,,,,,,25,65,10,,,,,,,,,,,
2017,80,2.0527,0,0,.3802281369,2.6615969582,6.8441064639,19.0114068441,20.5323193916,23.1939163497,17.8707224335,7.2243346008,1.9011406844,.3802281369,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.8,2,2,5,11,13,19,20,18,9,1,0,0,,,,,,,
2017,85,2.1538096081,.6158486979,1.091570906,2.4411493987,4.7169252982,7.8750496298,11.3601253486,14.1596560419,15.2498159963,14.19121855,11.4108269329,7.9278305096,8.9599826901,,,,,,,
2017,88,1.8,,,,5,12,20.5,25,20.5,12,5,,,,,,,,,
2017,89,2,,,2.5,5,7.5,10,20,25,17.5,10,2.5,,,,,,,,
2017,91,1.9,0,0,0,2.5,5,30,40,17.5,5,0,0,0,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2017,94,2,.5,1.5,3,4,7.5,10,16,26,18,7,4,2.5,,,,,,,
2017,95,1.894,0,0,0,0,5.1,15.6,36.1,27.2,10.6,5.4,0,0,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,10,25,35,25,5,,,,,,,,,,
2017,99,2,,,,,,,40,60,,,,,,,,,,,
2017,101,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2017,102,1.4433269752,1,1,5,5,20,30,25,5,2,2,2,2,,,,,,,
2017,103,1.7,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,
2017,105,1.8,,,,,,25,50,25,,,,,,,,,,,
2017,107,1.9501419204,.0006533815,.0133805591,.1689784623,1.2813888585,5.8450192419,16.0620857174,26.6202676258,26.6240833849,16.0689965021,5.8492144759,1.2826780344,.1832537562,,,,,,,
2017,108,1.56864,,,2.43,7.92,13.43,18.92,21.99,17.05,11.48,5.91,.87,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,1.7,,,5,5,10,10,50,15,5,,,,,,,,,,
2017,115,1.9,2.3042727052,1.9922162926,4.2285555869,6.7685645851,9.6188344388,12.135895892,13.5939668214,13.5190523674,11.9363609094,9.3566955873,6.5117303328,8.0338544811,,,,,,,
2017,116,2.3,,,,,,10,30,40,20,,,,,,,,,,
2019,1,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2019,2,1.5,,1,4,7,16,23,22,17,7,2,1,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,1.7,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2019,5,1.3,1,2,3,10,15,26,25,10,5,2,1,,,,,,,,
2019,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,1.5,1,3,5,7,13,18,20,15,10,5,2,1,,,,,,,
2019,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2019,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2019,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2019,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2019,24,1.7,,,4,8,12,16,19,16,12,8,5,,,,,,,,
2019,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,2.5,,,,,,,10,30,40,10,10,,,,,,,,
2019,37,2,,,,,1,8,35,39,16,1,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.4,,,,5,23,35,25,12,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,1.6,,,,,,15,60,25,,,,,,,,,,,
2019,45,1.45,,,,5,15,30,30,15,5,,,,,,,,,,
2019,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,1.2,0,4,7,12,17,19,17,12,7,4,1,0,,,,,,,
2019,54,2.2,,,,,5,10,35,40,10,,,,,,,,,,
2019,59,1.5,,,,,,35,50,15,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,7,25,45,20,3,,,,,,,,,,
2019,70,1.7,,,,,,20,60,20,,,,,,,,,,,
2019,80,2.28,.3802281369,.3802281369,.7604562738,2.2813688213,5.7034220532,11.7870722433,17.8707224335,17.1102661597,19.0114068441,11.4068441065,7.6045627376,5.7034220532,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2019,85,1.6286401897,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2019,88,1.8,,,2.5,7.5,12.5,20,22.5,15,11,6.5,2.5,,,,,,,,
2019,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2019,91,1.6,0,0,0,2.5,20,35,40,2.5,0,0,0,0,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2019,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2019,95,1.7545,0,0,0,0,6.1,11.1,51.1,29.2,2.5,0,0,0,,,,,,,
2019,96,2.2,,,,,,,,,,,,,,,,,,,
2019,98,1.5,,,,,10,30,35,20,5,,,,,,,,,,
2019,99,1.5,,,,,,30,70,,,,,,,,,,,,
2019,101,1.2,,,5,10,15,40,15,10,5,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,
2019,103,1.6,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,
2019,105,2,,,,,,5,30,40,25,,,,,,,,,,
2019,107,1.19394358,.1253206901,1.6,4.415988726,10.4538950655,17.9689770414,22.4300847023,20.3342859357,13.3876674649,6.4003900729,2.221486411,.5596204253,.1022834649,,,,,,,
2019,108,1.6423525,,,1.68,7.08,12.61,18.14,22.19,17.9,12.31,6.72,1.37,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2019,114,1.6,,1,2,3,10,30,40,10,4,,,,,,,,,,
2019,115,1.5,4.2964889978,3.1978573987,6.2197087144,9.0517271197,11.6954248267,13.4160692232,13.6634438944,12.3543749661,9.9175971072,7.0683143442,4.47246403,4.6465293776,,,,,,,
2019,116,1.3,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2015,1,11.1,,,,,,,,,,30,50,20,,,,,,,
2015,2,11.1,,,,,,,,,,26,50,24,,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,11.1,,,,,,,,2.5,5,20,40,20,10,2.5,,,,,
2015,5,11.1,,,,,,,,2,15,25,35,15,5,2,1,,,,
2015,6,11,,,,,,,,,,50,50,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,11.1,,,,,,,,,,35,40,25,,,,,,,
2015,15,11.1,,,,,,,,,10,30,35,20,5,,,,,,
2015,16,11,0,0,0,0,0,2,3,6,12,21,23,13,8,4,3,2,2,1,0
2015,20,11,,,,,,,,,,45,55,,,,,,,,
2015,23,11.2,,,,,,,,3,15,20,25,20,15,2,,,,,
2015,24,10.9707436663,,,,,,,,15,15.5,16,20,14.5,11,8,,,,,
2015,26,11.2,,,,,,,,,,5,65,20,10,,,,,,
2015,30,11.1,,,,,,,,,,20,50,30,,,,,,,
2015,31,11.2,,,,,,,,,10,20,45,20,5,,,,,,
2015,32,11.1,,,,,,,1,3,8,23,31,25,8,1,,,,,
2015,35,11.1,,,,,,,,,,30,70,,,,,,,,
2015,36,11,,,,,,,,,10,20,30,20,20,,,,,,
2015,37,11.1,,,,,,,,,,28,64,8,,,,,,,
2015,38,11.2,,,,,,,,,,20,60,20,,,,,,,
2015,39,11,,,,,,,,,,20,45,30,5,,,,,,
2015,41,11.2,,,,,,,,,,10,70,20,,,,,,,
2015,42,11.6,,,,,,,,,,,10,70,20,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,11.1,0,0,0,0,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0
2015,49,11.6,,,,,,,,,,,,,,,,,,,
2015,52,10.8,0,0,0,0,0,1,2,5,16,41,27,5,2,1,0,0,0,0,0
2015,54,10.8,,,,,,,,5,15,50,25,5,,,,,,,
2015,59,11.2,,,,,,,,,,30,50,20,,,,,,,
2015,61,10.7,,,,,,,,0,10,60,30,,,,,,,,
2015,67,,0,0,0,0,0,0,0,0,9,18,30,25,12,5,1,0,0,0,0
2015,68,11.1,,0,0,0,0,0,0,0,0,40,40,20,0,0,0,0,0,0,
2015,70,11.2,,,,,,,,,,15,70,15,,,,,,,
2015,80,9.4436,0,0,0,0,0,3.4220532319,48.6692015209,42.9657794677,4.9429657795,0,0,0,0,0,0,0,0,0,0
2015,82,11.1,,,,,,,,,,,,,,,,,,,
2015,84,11,0,0,0,0,0,0,0,0,1,35,40,23,1,0,0,0,0,0,0
2015,85,11.0222992026,0,0,0,0,.0000000028,.0000056078,.0024930952,.248500963,5.7374016382,32.0014246217,44.7581294961,15.841179646,1.3822328434,.0284982939,.0001336531,.0000001388,0,0,0
2015,88,11.2,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2015,89,10.9,,,,,2.5,2.5,5,5,10,25,20,15,7.5,5,2.5,,,,
2015,91,11.1,0,0,0,0,0,0,0,0,2.5,45,47.5,5,0,0,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,11,,,,,,,,,7.5,30,55,7.5,,,,,,,
2015,94,11.1,,,,,,1,2,4,8,28,30,17,4,3,2,1,,,
2015,95,11.2455,0,0,0,0,0,0,0,2.5,7.3,25,31,17.8,10.8,5.6,0,0,0,0,0
2015,96,11,,,,,,,,7,10,25,35,15,8,,,,,,
2015,98,11.1,,,,,,,,5,10,25,30,20,10,,,,,,
2015,99,11.1,,,,,,,,,,40,60,,,,,,,,
2015,101,11.4,,,,,,,,,,10,50,40,,,,,,,
2015,102,11.1884276916,0,0,0,0,0,1,5,5,5,15,25,22,18,1,1,1,.5,.25,.25
2015,103,11,,,,,,,,,,22.5,70,7.5,,,,,,,
2015,105,11.1,,,,,,,,,,10,70,20,,,,,,,
2015,107,11.1227137842,0,0,0,0,0,0,.0000000069,.0003411651,.4924170434,24.8860233728,64.1588084244,10.3872041635,.0751881218,.000017702,.0000000001,0,0,0,0
2015,108,11.3549925,,,,,,,,,1.18,17.22,37.51,33.07,11.02,,,,,,
2015,110,11.1,0,0,0,0,.0000000001,.0000004088,.0004198731,.0827903263,3.2477077125,26.6806233809,48.3980975975,19.7874677123,1.7699856847,.0327874048,.0001198154,.0000000836,0,0,0
2015,112,11.1,,,,,,,,5,10,20,30,20,10,5,,,,,
2015,114,11.3,,,,,,,,,5,5,75,10,5,,,,,,
2015,115,11,.0373302834,.0689328608,.2430552222,.6600650066,1.5602302753,3.2101034181,5.7488977576,8.9617132267,12.1602571126,14.3629204029,14.7670140611,13.2157811641,10.2953732918,6.9813270974,4.1207538631,2.1171567638,.9468051209,.3685460782,.1737369934
2015,116,11.2,,,,,,,,,,,,,,,,,,,
2016,1,10.4,,,,,,,,20,50,30,,,,,,,,,
2016,2,10.7,,,,,,,,4,28,40,20,6,2,,,,,,
2016,3,,,,,,,,,,,,,,,,,,,,
2016,4,10.6,,,,,,,2.5,10,20,40,15,10,2.5,,,,,,
2016,5,10.7,,,,,,,2,5,35,25,15,10,5,2,1,,,,
2016,6,10.2,,,,,,,,20,50,30,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,10.7,,,,,,,,,20,35,25,15,5,,,,,,
2016,15,10.8,,,,,,,,5,20,35,25,10,5,,,,,,
2016,16,10.5,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,10.5,,,,,,,,10,40,45,5,,,,,,,,
2016,23,10.7,,,,,,,1,5,20,25,20,18,10,1,,,,,
2016,24,10.2704874765,,,,1,3,4,11.5,16,23,16,13,12.5,,,,,,,
2016,26,10.9,,,,,,,,,,45,40,10,5,,,,,,
2016,30,10.7,,,,,,,,,20,50,30,,,,,,,,
2016,31,10.8,,,,,,,,5,10,40,30,10,5,,,,,,
2016,32,10.5,,,,,,1,6,16,22,24,18,9,3,1,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,10.5,,,,,,,,,20,40,30,10,,,,,,,
2016,37,10.6,,,,,,,,2,34,52,12,,,,,,,,
2016,38,10.9,,,,,,,,,20,60,20,,,,,,,,
2016,39,10.5,,,,,,,,5,30,35,20,10,,,,,,,
2016,41,10.8,,,,,,,,,20,70,10,,,,,,,,
2016,42,11.1,,,,,,,,,,15,60,25,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,10.7,0,0,0,0,0,0,0,5,25,40,25,5,0,0,0,0,0,0,0
2016,49,11.2,,,,,,,,,,,,,,,,,,,
2016,52,10.1,0,0,0,0,1,4,12,23,28,19,8,4,1,0,0,0,0,0,0
2016,54,10.1,,,,,,,5,15,50,25,5,,,,,,,,
2016,59,10.9,,,,,,,,,25,45,30,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,1,5,15,30,20,15,10,3,1,,,,
2016,68,10.9,,0,0,0,0,0,0,0,6,45,45,4,0,0,0,0,0,0,
2016,70,11,,,,,,,,,,45,55,,,,,,,,
2016,80,8.9688,0,0,0,1.1406844106,10.6463878327,31.9391634981,38.0228136882,15.2091254753,2.6615969582,.3802281369,0,0,0,0,0,0,0,0,0
2016,82,10.8,,,,,,,,,,,,,,,,,,,
2016,84,10.6,0,0,0,0,0,0,1,5,22,27,23,16,5,1,0,0,0,0,0
2016,85,10.2912311979,.0021014517,.0157668991,.0990917452,.4746905029,1.7336600975,4.8281879158,10.2551735181,16.6148111267,20.5341858494,19.3600002736,13.9243370677,7.6394142571,3.1968146878,1.0201973691,.2482457208,.0460487836,.0065101431,.0007012744,.0000613164
2016,88,10.9,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2016,89,10.3,,,,2.5,2.5,7.5,10,15,20,15,12.5,10,2.5,2.5,,,,,
2016,91,10.1,0,0,0,0,0,0,5,35,40,15,5,0,0,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,12.5,17.5,60,10,,,,,,,,,
2016,94,10.1,,,1,2,3,6,12,16,28,12,8,6,3,2,1,,,,
2016,95,11.026,0,0,0,0,0,0,0,5.5,12.8,23.1,36.5,13.8,8.3,0,0,0,0,0,0
2016,96,10.5,,,,,,,7,10,25,35,20,3,,,,,,,
2016,98,10.4,,,,,,,10,20,25,25,15,5,,,,,,,
2016,99,10.3,,,,,,,,30,70,,,,,,,,,,
2016,101,11,,,,,,,,,10,40,45,5,,,,,,,
2016,102,10.6572308634,1,1,1,1,1,1,5,10,15,25,20,10,5,1,1,1,.5,.25,.25
2016,103,10.5,,,,,,,,2.5,27.5,40,25,5,,,,,,,
2016,105,10.8,,,,,,,,,20,60,20,,,,,,,,
2016,107,10.6025286629,0,.0000000019,.000000582,.0000788952,.004832412,.1344964469,1.7120214915,10.0342453613,27.2419686971,34.3961859025,20.2180567138,5.5200599842,.6966020238,.0403713338,.0010672933,.0000127914,.0000000691,.0000000002,0
2016,108,10.974525,,,,,,,,2.7,15.03,28.2,31.6,18.03,4.44,,,,,,
2016,110,10.6,.0000000143,.000000618,.0000422538,.0015997797,.034114678,.4107961819,2.8005440556,10.8351030641,23.836770702,29.8559616607,21.2984167085,8.6487323968,1.9963310788,.2613908795,.0193667667,.0008098436,.0000190641,.000000252,.0000000019
2016,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2016,114,11.2,,,,,,,,,5,10,70,10,5,,,,,,
2016,115,10.6,.1062631442,.1719396176,.5465539264,1.3282819721,2.8097931137,5.1735942314,8.2918273515,11.5678494894,14.0476213559,14.849186886,13.6632125562,10.9434036054,7.6295556154,4.6300932874,2.4457892154,1.1245555977,.45005757,.1567732262,.0636482381
2016,116,10.6,,,,,,,,,,,,,,,,,,,
2016Feb,1,10.6,,,,,,,,,20,50,30,,,,,,,,
2016Feb,2,10.9,,,,,,,,4,30,38,20,6,2,,,,,,
2016Feb,3,,,,,,,,,,,,,,,,,,,,
2016Feb,4,10.8,,,,,,,2.5,5,10,40,30,10,2.5,,,,,,
2016Feb,5,10.8,,,,,,,1,5,35,25,15,11,5,2,1,,,,
2016Feb,6,10.5,,,,,,,,5,45,40,10,,,,,,,,
2016Feb,7,,,,,,,,,,,,,,,,,,,,
2016Feb,8,10.9,,,,,,,,,19,32,28,16,5,,,,,,
2016Feb,15,11,,,,,,,,5,10,30,30,15,10,,,,,,
2016Feb,16,10.8,0,0,0,0,0,1,2,8,18,20,18,13,8,7,3,2,0,0,0
2016Feb,20,10.7,,,,,,,,,30,50,20,,,,,,,,
2016Feb,23,11,,,,,,,,3,15,22,24,19,15,2,,,,,
2016Feb,24,10.5,,,,,,8,11,12,15,18,15,12,5,4,,,,,
2016Feb,26,11,,,,,,,,,,35,45,10,10,,,,,,
2016Feb,30,,,,,,,,,,,,,,,,,,,,
2016Feb,31,10.9,,,,,,,,5,25,40,25,5,,,,,,,
2016Feb,32,,,,,,,,,,,,,,,,,,,,
2016Feb,35,,,,,,,,,,,,,,,,,,,,
2016Feb,36,10.8,,,,,,,,,10,30,20,20,20,,,,,,
2016Feb,37,10.8,,,,,,,,,20,50,29,1,,,,,,,
2016Feb,38,11.1,,,,,,,,,,20,60,20,,,,,,,
2016Feb,39,10.6,,,,,,,,5,25,35,25,10,,,,,,,
2016Feb,41,,,,,,,,,,,,,,,,,,,,
2016Feb,42,11.3,,,,,,,,,,30,50,20,,,,,,,
2016Feb,45,,,,,,,,,,,,,,,,,,,,
2016Feb,47,10.9,,,,,,,,,,,,,,,,,,,
2016Feb,49,11.5,,,,,,,,,,,,,,,,,,,
2016Feb,52,10.4,0,0,0,0,0,1,5,13,38,34,8,1,0,0,0,0,0,0,0
2016Feb,54,10.7,,,,,,,5,15,50,25,5,,,,,,,,
2016Feb,59,10.9,,,,,,,,,20,50,30,,,,,,,,
2016Feb,61,10.2,,,,,,,,15,40,40,5,,,,,,,,
2016Feb,67,,,,,,,,,,,,,,,,,,,,
2016Feb,68,11,,0,0,0,0,0,0,0,5,40,45,10,0,0,0,0,0,0,
2016Feb,70,,,,,,,,,,,,,,,,,,,,
2016Feb,80,,,,,,,,,,,,,,,,,,,,
2016Feb,82,10.9,,,,,,,,,,,,,,,,,,,
2016Feb,84,,,,,,,,,,,,,,,,,,,,
2016Feb,85,10.4443739178,.0010348506,.0085042429,.0580850869,.3023732513,1.1999784081,3.6311588745,8.3798337817,14.7504138712,19.8058600654,20.2873929165,15.8527146401,9.4494640556,4.2963356945,1.489771041,.3939102501,.0794041709,.0121999433,.0014283415,.0001365139
2016Feb,88,11,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2016Feb,89,10.6,,,,2.5,2.5,5,7.5,10,17.5,17.5,15,10,7.5,5,,,,,
2016Feb,91,10.4,0,0,0,0,0,0,5,25,35,30,5,0,0,0,0,0,0,0,0
2016Feb,92,,,,,,,,,,,,,,,,,,,,
2016Feb,93,,,,,,,,,,,,,,,,,,,,
2016Feb,94,10.5,,,,1,3,4,8,11,18,20,15,10,6,3,1,,,,
2016Feb,95,11.025,0,0,0,0,0,0,2.3,7.8,14.5,26.8,18,14.8,9.8,5,1,0,0,0,0
2016Feb,96,10.8,,,,,,,2,10,18,35,25,10,,,,,,,
2016Feb,98,11.3,,,,,,,,5,15,20,25,20,10,5,,,,,
2016Feb,99,10.7,,,,,,,,,,,,,,,,,,,
2016Feb,101,11.2,,,,,,,,,,,,,,,,,,,
2016Feb,102,,,,,,,,,,,,,,,,,,,,
2016Feb,103,10.7,,,,,,,,,20,45,30,5,,,,,,,
2016Feb,105,11,,,,,,,,,10,35,50,5,,,,,,,
2016Feb,107,10.8037292914,0,0,.0000000001,.0000001246,.0000437512,.0053376375,.2287151551,3.4906117781,19.2708658225,39.0082436632,29.14786433,8.0166837136,.8024732206,.0287943067,.0003648814,.0000016129,.0000000025,0,0
2016Feb,108,11.55199,,,,,,,,,.86,12.41,27.18,34.56,20.19,4.8,,,,,
2016Feb,110,10.7,0,.0000000001,.0000000439,.0000098664,.0009576078,.0403959155,.7459276575,6.0766289514,22.0038766958,35.6189708076,25.8375083255,8.3850424755,1.2111873088,.0773047674,.0021630958,.0000263419,.0000001388,.0000000003,0
2016Feb,112,10.9,,,,,,,5,10,20,30,20,10,5,,,,,,
2016Feb,114,11.2,,,,,,,,,5,5,75,10,5,,,,,,
2016Feb,115,,,,,,,,,,,,,,,,,,,,
2016Feb,116,,,,,,,,,,,,,,,,,,,,
2017,1,9,,,,,,10,40,30,20,,,,,,,,,,
2017,2,10.4,,,,,,2,4,16,26,22,12,8,6,4,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,10,,,,,,2.5,10,25,35,15,10,2.5,,,,,,,
2017,5,10.4,,,,,1,1,5,20,30,20,15,4,2,1,1,,,,
2017,6,9.6,,,,,,15,30,40,15,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,10.3,,,,,,,5,14,28,25,13,10,5,,,,,,
2017,15,10.4,,,,,,,5,20,35,20,10,5,5,,,,,,
2017,16,10.1,0,0,0,0,2,6,11,15,17,16,10,8,6,3,3,2,1,0,0
2017,20,10,,,,,,5,13,27,35,15,5,,,,,,,,
2017,23,10,,,,,,,2,21,25,18,15,10,5,3,1,,,,
2017,24,9.79,,,,3,7,11,16,23,16,11,8,5,,,,,,,
2017,26,10.6,,,,,,,,,10,40,25,15,5,5,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,10,,,,,,,5,20,35,25,10,5,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,12,,,,,,,,,,,10,20,20,30,10,10,,,
2017,37,9.7,,,,,,1,23,40,23,13,,,,,,,,,
2017,38,10.6,,,,,,,,,20,60,20,,,,,,,,
2017,39,9.9,,,,,,,15,35,30,15,5,,,,,,,,
2017,41,10.5,,,,,,,,,25,70,5,,,,,,,,
2017,42,10.7,,,,,,,,,10,50,40,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,10.2,0,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0
2017,49,10.5,,,,,,,,,,,,,,,,,,,
2017,52,9.8,0,0,0,1,4,12,19,21,18,12,9,3,1,0,0,0,0,0,0
2017,54,9.5,,,,,,5,35,40,15,5,,,,,,,,,
2017,59,10.7,,,,,,,,,30,60,10,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,10.8,,,,,,,,,,65,35,,,,,,,,
2017,80,8.2349,0,1.9011406844,4.9429657795,21.6730038023,35.7414448669,21.6730038023,10.6463878327,3.4220532319,0,0,0,0,0,0,0,0,0,0,0
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,10.2,0,0,0,0,0,1,10,18,21,17,13,11,7,2,0,0,0,0,0
2017,85,9.4564097899,.7240040428,1.3181088089,2.9550597554,5.6570656441,9.2477352694,12.9093953081,15.3889020388,15.6654611399,13.6179836556,10.109145424,6.4083130597,3.468917836,1.6034540849,.632878579,.2132911327,.0613760758,.0150793657,.0031630562,.000665723
2017,88,10.5,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,
2017,89,9.7,,2.5,2.5,5,5,10,15,20,12.5,10,7.5,5,2.5,2.5,,,,,
2017,91,9.6,0,0,0,0,0,5,25,35,25,7.5,2.5,0,0,0,0,0,0,0,0
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,9.5,,,,,,5,37.5,52.5,5,,,,,,,,,,
2017,94,9.2,,1,2,6,15,20,22,12,8,5,3.5,2.5,2,1,,,,,
2017,95,10.723,0,0,0,0,0,2,3.8,9.5,14.3,33,22.3,10.3,4.8,0,0,0,0,0,0
2017,96,10.2,,,,,,5,10,25,35,20,5,,,,,,,,
2017,98,9.8,,,,,5,10,15,30,25,10,5,,,,,,,,
2017,99,9.3,,,,,,30,70,,,,,,,,,,,,
2017,101,10.6,,,,,,,5,10,30,40,10,5,,,,,,,
2017,102,10.1617529062,1,1,1,1,1,1,5,10,25,20,15,10,5,1,1,1,.5,.25,.25
2017,103,,,,,,,,,,,,,,,,,,,,
2017,105,10.5,,,,,,,,,30,55,15,,,,,,,,
2017,107,10.0333248167,.0000964645,.0020015779,.0278455804,.2522019705,1.4887149337,5.7328206577,14.4136827468,23.6752395165,25.4141360176,17.8295151653,8.172965049,2.4466324633,.477946202,.0608704947,.0050489373,.0002724481,.000009554,.0000002175,.0000000032
2017,108,10.15921625,,,,,,2.42,11.84,21.7,29.23,21.63,11.33,1.85,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017,114,11,,,,,,,,5,10,15,55,10,5,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,116,10.1,,,,,,,,,,,,,,,,,,,
2017Feb,1,9.5,,,,,,,10,40,30,20,,,,,,,,,
2017Feb,2,10.6,,,,,,2,4,16,24,24,12,8,6,4,,,,,
2017Feb,3,,,,,,,,,,,,,,,,,,,,
2017Feb,4,10.3,,,,,,2.5,10,15,35,25,10,2.5,,,,,,,
2017Feb,5,10.4,,,,,1,1,5,20,30,20,15,4,2,1,1,,,,
2017Feb,6,9.9,,,,,,10,35,45,10,,,,,,,,,,
2017Feb,7,,,,,,,,,,,,,,,,,,,,
2017Feb,8,10.5,,,,,,,4,13,25,28,15,10,5,,,,,,
2017Feb,15,10.8,,,,,,,,10,20,35,20,10,5,,,,,,
2017Feb,16,10.3,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0,0
2017Feb,20,10.2,,,,,,,8,25,35,25,7,,,,,,,,
2017Feb,23,10.4,,,,,,,1,15,21,20,17,13,8,4,1,,,,
2017Feb,24,10,,,,6,7,10,11,13,17,12,10,7,5,2,,,,,
2017Feb,26,10.8,,,,,,,,,5,45,25,15,5,5,,,,,
2017Feb,30,,,,,,,,,,,,,,,,,,,,
2017Feb,31,10.2,,,,,,,10,15,40,20,15,,,,,,,,
2017Feb,32,,,,,,,,,,,,,,,,,,,,
2017Feb,35,,,,,,,,,,,,,,,,,,,,
2017Feb,36,11.3,,,,,,,,,10,20,30,20,10,10,,,,,
2017Feb,37,10.2,,,,,,,,28,44,27,1,,,,,,,,
2017Feb,38,10.7,,,,,,,,,20,60,20,,,,,,,,
2017Feb,39,10,,,,,,,5,15,35,30,15,,,,,,,,
2017Feb,41,,,,,,,,,,,,,,,,,,,,
2017Feb,42,10.9,,,,,,,,,30,40,30,,,,,,,,
2017Feb,45,,,,,,,,,,,,,,,,,,,,
2017Feb,47,10.5,,,,,,,,,,,,,,,,,,,
2017Feb,49,10.9,,,,,,,,,,,,,,,,,,,
2017Feb,52,10,0,0,0,1,3,7,14,23,24,16,8,3,1,0,0,0,0,0,0
2017Feb,54,10,,,,,,,5,35,40,15,5,,,,,,,,
2017Feb,59,10.7,,,,,,,,,30,65,5,,,,,,,,
2017Feb,61,,,,,,,,,,,,,,,,,,,,
2017Feb,67,,,,,,,,,,,,,,,,,,,,
2017Feb,68,10.7,,,,,,,,,13,67,20,0,0,,,,,,
2017Feb,70,,,,,,,,,,,,,,,,,,,,
2017Feb,80,,,,,,,,,,,,,,,,,,,,
2017Feb,82,,,,,,,,,,,,,,,,,,,,
2017Feb,84,,,,,,,,,,,,,,,,,,,,
2017Feb,85,9.581397524,.3272563451,.7686239006,2.0171004224,4.4216134433,8.0963642289,12.3842072215,15.8242992005,16.8913444879,15.0622149973,11.2200771224,6.9819831839,3.6293385781,1.5758977128,.5715616749,.1731458962,.0438078487,.009256702,.0016334169,.0002736166
2017Feb,88,10.65,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2017Feb,89,10,,,2.5,5,5,5,12.5,17.5,20,12.5,7.5,5,2.5,2.5,2.5,,,,
2017Feb,91,9.8,0,0,0,0,2.5,5,30,35,20,5,2.5,0,0,0,0,0,0,0,0
2017Feb,92,,,,,,,,,,,,,,,,,,,,
2017Feb,93,,,,,,,,,,,,,,,,,,,,
2017Feb,94,9.5,,,2.5,5,7,12,20,26,10,8,4,2.5,1.5,1,.5,,,,
2017Feb,95,10.8385,0,0,0,0,0,1.5,4.8,9.8,16.5,21.5,21,14.8,6.8,3.3,0,0,0,0,0
2017Feb,96,10.4,,,,,,,5,15,35,25,15,5,,,,,,,
2017Feb,98,10,,,,,,5,25,30,20,15,5,,,,,,,,
2017Feb,99,9.7,,,,,,,,,,,,,,,,,,,
2017Feb,101,10.8,,,,,,,,,,,,,,,,,,,
2017Feb,102,,,,,,,,,,,,,,,,,,,,
2017Feb,103,,,,,,,,,,,,,,,,,,,,
2017Feb,105,10.7,,,,,,,,5,20,55,15,5,,,,,,,
2017Feb,107,10.2597410791,.0000036969,.0001432313,.00346471,.0515956875,.4737652842,2.6864711809,9.4204334845,20.4510267959,27.5067648734,22.9283906905,11.8423363381,3.787481438,.7493104182,.0915784838,.0069038433,.0003205307,.0000091507,.0000001604,.0000000017
2017Feb,108,10.62867,,,,,,,2.4,12.26,22.63,29.89,21.26,10.41,1.15,,,,,,
2017Feb,110,10.3,.0003013861,.0022698553,.0250860169,.185397783,.9696319323,3.5904687448,9.4171422039,17.5006187649,23.0488749914,21.5155152668,14.2347055361,6.6738276782,2.2167463431,.5214494864,.0868297519,.0102297039,.0008522293,.0000501765,.0000021492
2017Feb,112,10.3,,,,,,5,10,20,30,20,10,5,,,,,,,
2017Feb,114,11,,,,,,,,,5,10,70,10,5,,,,,,
2017Feb,115,,,,,,,,,,,,,,,,,,,,
2017Feb,116,,,,,,,,,,,,,,,,,,,,
2019,1,8.5,,,,,10,40,30,20,,,,,,,,,,,
2019,2,10,,,,4,5,7,10,16,18,15,9,7,5,4,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,9,,,.5,2,5,15,25,30,15,5,2,.5,,,,,,,
2019,5,8.7,,,,10,25,30,25,5,3,2,,,,,,,,,
2019,6,9,,,,,15,25,30,25,5,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,8.5,,,1,8,20,22,17,14,9,7,2,,,,,,,,
2019,15,9.9,,,,5,5,5,10,20,30,15,10,,,,,,,,
2019,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2019,20,9.2,,,,,6,20,25,18,13,10,5,3,,,,,,,
2019,23,7.5,8,12,14,16,12,10,7,6,5,4,3,2,1,,,,,,
2019,24,9,,3,6,9,11,16,20,14,10,7,3,1,,,,,,,
2019,26,9.8,,,,,,,15,40,15,10,10,5,5,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,9.3,,,,5,10,15,30,20,10,5,5,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,12.5,,,,,,,,,,,,10,30,30,20,10,,,
2019,37,8.2,,,5,16,25,21,15,10,7,1,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,9.2,,,,,5,15,30,25,15,10,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,9.5,,,,,,,15,50,35,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,9.8,0,1,2,4,8,12,16,17,14,12,7,4,2,1,0,0,0,0,0
2019,54,8.8,,,,,5,40,35,15,5,,,,,,,,,,
2019,59,9.5,,,,,,,20,50,30,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,8.9,,,,,10,60,30,,,,,,,,,,,,
2019,80,7.9936,1.5209125475,6.0836501901,15.5893536122,19.391634981,29.6577946767,15.2091254753,7.2243346008,4.5627376426,.7604562738,0,0,0,0,0,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,9.9,0,0,0,0,2,3,12,18,17,15,13,10,6,3,1,0,0,0,0
2019,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2019,88,9.5,,,,,5,11,20.5,27,20.5,11,5,,,,,,,,
2019,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2019,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2019,95,9.9005,0,0,0,0,0,0,25.8,39.3,18.8,6,5.3,4.8,0,0,0,0,0,0,0
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,9,,,,5,15,20,25,15,10,5,5,,,,,,,,
2019,99,9,,,,,,30,70,,,,,,,,,,,,
2019,101,10.3,,,,,,5,10,15,35,20,10,5,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,105,9.8,,,,,,5,25,40,15,10,5,,,,,,,,
2019,107,9.2,.0243419575,.1808662464,.9508216469,3.5382880343,9.3244363098,17.4072705521,23.0257637404,21.5832617287,14.336048042,6.7466268976,2.2489193264,.5308011476,.0886676968,.0104773759,.0034092976,0,0,0,0
2019,108,9.88799675,,,,,1.28,8.61,16.74,24.86,24.34,15.95,7.55,.67,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2019,114,9,,,,2,10,15,55,10,4,4,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2015,1,,,,,,,,,,,,,,,,,,,,
2015,2,,,,1.2,,,,,,,,,,,,,,,,
2015,3,,,,,,,,,,,,,,,,,,,,
2015,4,,,,1.3,,,,,,,,,,,,,,,,
2015,5,,,,,,,,,,,,,,,,,,,,
2015,6,,,,1.4,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,,,,1.5,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,1.7,,,,,,,,,,,,,,,,
2015,20,,,,,,,,,,,,,,,,,,,,
2015,23,,,,1,,,,,,,,,,,,,,,,
2015,24,,,,1.3,,,,,,,,,,,,,,,,
2015,26,,,,,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,1.8,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,,,,2.2,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,38,,,,1.5,,,,,,,,,,,,,,,,
2015,39,,,,1.5,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,1.5,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,,,,1.3,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,59,,,,1.9,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,1.4,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,1.4,,,,,,,,,,,,,,,,
2015,84,,,,1.5,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,,,,1.6,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,91,,,,1,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,,,,1,,,,,,,,,,,,,,,,
2015,94,,,,1.4,,,,,,,,,,,,,,,,
2015,95,,,,1.3,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,98,,,,1.2,,,,,,,,,,,,,,,,
2015,99,,,,1.5,,,,,,,,,,,,,,,,
2015,101,,,,1.2,,,,,,,,,,,,,,,,
2015,102,,,,,,,,,,,,,,,,,,,,
2015,103,,,,1.6,,,,,,,,,,,,,,,,
2015,105,,,,.9,,,,,,,,,,,,,,,,
2015,107,,,,,,,,,,,,,,,,,,,,
2015,108,,,,1,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,112,,,,1.5,,,,,,,,,,,,,,,,
2015,114,,,,1.3,,,,,,,,,,,,,,,,
2015,115,,,,.4,,,,,,,,,,,,,,,,
2015,116,,,,,,,,,,,,,,,,,,,,
2015Q2,1,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,2,58,.05,1.0799136069,,,,,,,,,,,,,,,,,
2015Q2,3,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,4,60,.05,1.09,,,,,,,,,,,,,,,,,
2015Q2,5,57,.05,1,,,,,,,,,,,,,,,,,
2015Q2,6,55,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,7,51.92,.05,1.13,,,,,,,,,,,,,,,,,
2015Q2,8,60,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,15,65,.1,1.14,,,,,,,,,,,,,,,,,
2015Q2,16,56,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,20,55,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,23,58,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,24,57.5,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,26,52,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,30,60.2,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,31,50,.05,1.04,,,,,,,,,,,,,,,,,
2015Q2,32,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,35,,,,,,,,,,,,,,,,,,,,
2015Q2,36,46,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,37,55,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,38,62,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,39,57.9,.05,1,,,,,,,,,,,,,,,,,
2015Q2,41,,,,,,,,,,,,,,,,,,,,
2015Q2,42,57,.05,1.08,,,,,,,,,,,,,,,,,
2015Q2,45,,,,,,,,,,,,,,,,,,,,
2015Q2,47,50,.05,1,,,,,,,,,,,,,,,,,
2015Q2,49,42,.05,1.02,,,,,,,,,,,,,,,,,
2015Q2,52,55,.05,1.04,,,,,,,,,,,,,,,,,
2015Q2,54,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,59,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,61,58,0,1.09,,,,,,,,,,,,,,,,,
2015Q2,67,,,,,,,,,,,,,,,,,,,,
2015Q2,68,57,.05,1.08,,,,,,,,,,,,,,,,,
2015Q2,70,55,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,80,53.0769,.05,1.14,,,,,,,,,,,,,,,,,
2015Q2,82,,.05,1.01,,,,,,,,,,,,,,,,,
2015Q2,84,52,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,85,60,.05,1.02,,,,,,,,,,,,,,,,,
2015Q2,88,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,89,56.68,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,91,58,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,92,57.02,,1.1163074,,,,,,,,,,,,,,,,,
2015Q2,93,56,.05,1.06,,,,,,,,,,,,,,,,,
2015Q2,94,52,.05,1.09,,,,,,,,,,,,,,,,,
2015Q2,95,57.5,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,96,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q2,98,60,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,99,54,.05,1.04,,,,,,,,,,,,,,,,,
2015Q2,101,62,.05,1,,,,,,,,,,,,,,,,,
2015Q2,102,51.3,.05,1.07,,,,,,,,,,,,,,,,,
2015Q2,103,55,.05,1,,,,,,,,,,,,,,,,,
2015Q2,105,57,.05,1.08,,,,,,,,,,,,,,,,,
2015Q2,107,57.02,.05,1.1163074074,,,,,,,,,,,,,,,,,
2015Q2,108,49,.05,1.084,,,,,,,,,,,,,,,,,
2015Q2,110,58,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,112,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q2,114,59.2008667287,.05,1.08,,,,,,,,,,,,,,,,,
2015Q2,115,50,.05,1.06,,,,,,,,,,,,,,,,,
2015Q2,116,55,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,1,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,2,60,.05,1.0526315789,,,,,,,,,,,,,,,,,
2015Q3,3,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,4,65,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,5,60,.05,1,,,,,,,,,,,,,,,,,
2015Q3,6,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,7,55.16,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,8,62,.05,1.07,,,,,,,,,,,,,,,,,
2015Q3,15,65,.1,1.14,,,,,,,,,,,,,,,,,
2015Q3,16,59,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,20,55,.05,1.04,,,,,,,,,,,,,,,,,
2015Q3,23,62,.05,1.07,,,,,,,,,,,,,,,,,
2015Q3,24,60,.05,1.03,,,,,,,,,,,,,,,,,
2015Q3,26,55,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,30,60.3,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,31,55,.05,1.04,,,,,,,,,,,,,,,,,
2015Q3,32,68,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,35,,,,,,,,,,,,,,,,,,,,
2015Q3,36,45,.05,1,,,,,,,,,,,,,,,,,
2015Q3,37,58,.05,1.02,,,,,,,,,,,,,,,,,
2015Q3,38,67,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,39,62.5,.05,.98,,,,,,,,,,,,,,,,,
2015Q3,41,,,,,,,,,,,,,,,,,,,,
2015Q3,42,57,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,45,,,,,,,,,,,,,,,,,,,,
2015Q3,47,60,.05,1,,,,,,,,,,,,,,,,,
2015Q3,49,48,.05,1,,,,,,,,,,,,,,,,,
2015Q3,52,63,.05,1.02,,,,,,,,,,,,,,,,,
2015Q3,54,,.05,1.07,,,,,,,,,,,,,,,,,
2015Q3,59,60,.05,1,,,,,,,,,,,,,,,,,
2015Q3,61,60,0,1.09,,,,,,,,,,,,,,,,,
2015Q3,67,,,,,,,,,,,,,,,,,,,,
2015Q3,68,59,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,70,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,80,59.3708,.05,1.14,,,,,,,,,,,,,,,,,
2015Q3,82,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,84,54,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,85,63,.05,.995,,,,,,,,,,,,,,,,,
2015Q3,88,65,.05,1.02,,,,,,,,,,,,,,,,,
2015Q3,89,62.13,.05,1.06,,,,,,,,,,,,,,,,,
2015Q3,91,60,.05,1.03,,,,,,,,,,,,,,,,,
2015Q3,92,59.5866666667,,1.1116666667,,,,,,,,,,,,,,,,,
2015Q3,93,60,.05,1.02,,,,,,,,,,,,,,,,,
2015Q3,94,63,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,95,60.1,.05,1.12,,,,,,,,,,,,,,,,,
2015Q3,96,,.05,1,,,,,,,,,,,,,,,,,
2015Q3,98,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,99,55.5,.05,1.03,,,,,,,,,,,,,,,,,
2015Q3,101,65,.05,1,,,,,,,,,,,,,,,,,
2015Q3,102,55,.05,1.03,,,,,,,,,,,,,,,,,
2015Q3,103,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,105,55,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,107,59.5866666667,.05,1.1116666667,,,,,,,,,,,,,,,,,
2015Q3,108,53,.05,1.084,,,,,,,,,,,,,,,,,
2015Q3,110,58,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,112,77,.05,1.12,,,,,,,,,,,,,,,,,
2015Q3,114,65,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,115,55,.05,1.06,,,,,,,,,,,,,,,,,
2015Q3,116,55,.05,1.08,,,,,,,,,,,,,,,,,
2015Q4,1,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,2,65,.05,1.0989010989,,,,,,,,,,,,,,,,,
2015Q4,3,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,4,69,.05,1.03,,,,,,,,,,,,,,,,,
2015Q4,5,65,.05,1,,,,,,,,,,,,,,,,,
2015Q4,6,62,.05,1,,,,,,,,,,,,,,,,,
2015Q4,7,57.64,.05,1.13,,,,,,,,,,,,,,,,,
2015Q4,8,64,.05,1.08,,,,,,,,,,,,,,,,,
2015Q4,15,65,.1,1.14,,,,,,,,,,,,,,,,,
2015Q4,16,61,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,20,55,.05,1.02,,,,,,,,,,,,,,,,,
2015Q4,23,65,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,24,62.5,.05,1.01,,,,,,,,,,,,,,,,,
2015Q4,26,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,30,60.6,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,31,60,.05,1.08,,,,,,,,,,,,,,,,,
2015Q4,32,71,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,35,,,,,,,,,,,,,,,,,,,,
2015Q4,36,47,.1,.97,,,,,,,,,,,,,,,,,
2015Q4,37,62,.05,1,,,,,,,,,,,,,,,,,
2015Q4,38,67,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,39,65.5,.05,1.01,,,,,,,,,,,,,,,,,
2015Q4,41,,,,,,,,,,,,,,,,,,,,
2015Q4,42,57,.05,1.08,,,,,,,,,,,,,,,,,
2015Q4,45,,,,,,,,,,,,,,,,,,,,
2015Q4,47,65,.05,1.03,,,,,,,,,,,,,,,,,
2015Q4,49,64.5,.05,,,,,,,,,,,,,,,,,,
2015Q4,52,67,.05,1,,,,,,,,,,,,,,,,,
2015Q4,54,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,59,65,.05,.95,,,,,,,,,,,,,,,,,
2015Q4,61,60,0,1.09,,,,,,,,,,,,,,,,,
2015Q4,67,,,,,,,,,,,,,,,,,,,,
2015Q4,68,60,.05,1.08,,,,,,,,,,,,,,,,,
2015Q4,70,65,.05,1,,,,,,,,,,,,,,,,,
2015Q4,80,66.7137,.05,1.14,,,,,,,,,,,,,,,,,
2015Q4,82,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,84,62,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,85,68,.05,1.01,,,,,,,,,,,,,,,,,
2015Q4,88,70,.05,1,,,,,,,,,,,,,,,,,
2015Q4,89,67.55,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,91,60,.05,1,,,,,,,,,,,,,,,,,
2015Q4,92,61.68,,1.10633333,,,,,,,,,,,,,,,,,
2015Q4,93,61,.05,1.04,,,,,,,,,,,,,,,,,
2015Q4,94,68,.05,1.18,,,,,,,,,,,,,,,,,
2015Q4,95,61.98,.05,1.14,,,,,,,,,,,,,,,,,
2015Q4,96,,.05,1,,,,,,,,,,,,,,,,,
2015Q4,98,65,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,99,56.5,.05,1.02,,,,,,,,,,,,,,,,,
2015Q4,101,70,.05,1,,,,,,,,,,,,,,,,,
2015Q4,102,60,.05,1.03,,,,,,,,,,,,,,,,,
2015Q4,103,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,105,52,.05,1.04,,,,,,,,,,,,,,,,,
2015Q4,107,61.68,.05,1.1063333333,,,,,,,,,,,,,,,,,
2015Q4,108,57,.05,1.084,,,,,,,,,,,,,,,,,
2015Q4,110,58,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,112,95,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,114,65,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,115,55,.05,1.13,,,,,,,,,,,,,,,,,
2015Q4,116,55,.05,1.08,,,,,,,,,,,,,,,,,
2016,1,69.5,.05,1.1,,,,,,,,,,,,,,,,,
2016,2,72,.05,1.1235955056,1.4,,,,,,,,,,,,,,,,
2016,3,60,.05,1.2,,,,,,,,,,,,,,,,,
2016,4,75,.05,1.02,1.4,,,,,,,,,,,,,,,,
2016,5,75,.05,1.1,,,,,,,,,,,,,,,,,
2016,6,66,.05,1.1,1.4,,,,,,,,,,,,,,,,
2016,7,62.1,.05,1.13,,,,,,,,,,,,,,,,,
2016,8,70,.05,1.14,1.7,,,,,,,,,,,,,,,,
2016,15,68,.1,1.14,,,,,,,,,,,,,,,,,
2016,16,64,.05,1.12,2.4,,,,,,,,,,,,,,,,
2016,20,60,.05,1,,,,,,,,,,,,,,,,,
2016,23,70,.05,1.01,1.4,,,,,,,,,,,,,,,,
2016,24,64.4,.05,.95,1.45,,,,,,,,,,,,,,,,
2016,26,55,.05,1.12,,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,60,.15,1.1,,,,,,,,,,,,,,,,,
2016,32,74.25,.05,1.1,1.6,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,65,.3,1.1,2.5,,,,,,,,,,,,,,,,
2016,37,70,.09,1.04,,,,,,,,,,,,,,,,,
2016,38,62.6,.05,1.09,1.9,,,,,,,,,,,,,,,,
2016,39,69,.05,1.1,1.6,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,57,.05,1.08,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,63.3,.05,1.08,1.7,,,,,,,,,,,,,,,,
2016,49,70,.05,.9,,,,,,,,,,,,,,,,,
2016,52,75,.05,1.02,1.3,,,,,,,,,,,,,,,,
2016,54,,.05,1.05,,,,,,,,,,,,,,,,,
2016,59,62,.05,1.02,2,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,63,.05,1.09,,,,,,,,,,,,,,,,,
2016,70,70,.05,1,1.5,,,,,,,,,,,,,,,,
2016,80,74.5566,.05,1.15,,,,,,,,,,,,,,,,,
2016,82,,.05,1.1,1.3,,,,,,,,,,,,,,,,
2016,84,66,.05,1.09,1.8,,,,,,,,,,,,,,,,
2016,85,74.5,.05,1.066,,,,,,,,,,,,,,,,,
2016,88,75,.05,1,1.75,,,,,,,,,,,,,,,,
2016,89,78.68,.05,1.04,,,,,,,,,,,,,,,,,
2016,91,70,.05,1.06,1.3,,,,,,,,,,,,,,,,
2016,92,64.9633333333,,1.1064953704,,,,,,,,,,,,,,,,,
2016,93,63,.05,1.12,1.5,,,,,,,,,,,,,,,,
2016,94,78,.05,1.3,1.8,,,,,,,,,,,,,,,,
2016,95,65.81,.05,1.2,1.5,,,,,,,,,,,,,,,,
2016,96,,.05,,,,,,,,,,,,,,,,,,
2016,98,70,.05,1.05,1.8,,,,,,,,,,,,,,,,
2016,99,58.5,.05,1.03,1.7,,,,,,,,,,,,,,,,
2016,101,75,.09,.92,1.4,,,,,,,,,,,,,,,,
2016,102,55.2,.05,1.0025,,,,,,,,,,,,,,,,,
2016,103,70,.5,1.14,1.8,,,,,,,,,,,,,,,,
2016,105,55,.05,1.05,1,,,,,,,,,,,,,,,,
2016,107,64.9633333333,.05,1.1064953704,,,,,,,,,,,,,,,,,
2016,108,67,.4,1.084,.9,,,,,,,,,,,,,,,,
2016,110,60,.05,1.1,,,,,,,,,,,,,,,,,
2016,112,110,.125,1.11,1.5,,,,,,,,,,,,,,,,
2016,114,62.5,.05,1.16,2.2,,,,,,,,,,,,,,,,
2016,115,67.5,.05,1.12,.9,,,,,,,,,,,,,,,,
2016,116,55,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,1,68,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,2,70,.05,1.1235955056,,,,,,,,,,,,,,,,,
2016Q1,3,60,.05,1.2,,,,,,,,,,,,,,,,,
2016Q1,4,72,.05,1.03,,,,,,,,,,,,,,,,,
2016Q1,5,70,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,6,63,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,7,59.64,.05,1.13,,,,,,,,,,,,,,,,,
2016Q1,8,66,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,15,65,.1,1.14,,,,,,,,,,,,,,,,,
2016Q1,16,62,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,20,60,.05,1,,,,,,,,,,,,,,,,,
2016Q1,23,67,.05,1.03,,,,,,,,,,,,,,,,,
2016Q1,24,68,.05,.99,,,,,,,,,,,,,,,,,
2016Q1,26,60,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,30,,,,,,,,,,,,,,,,,,,,
2016Q1,31,60,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,32,73,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,35,,,,,,,,,,,,,,,,,,,,
2016Q1,36,50,.1,1,,,,,,,,,,,,,,,,,
2016Q1,37,65,.05,1.02,,,,,,,,,,,,,,,,,
2016Q1,38,68,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,39,65.9,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,41,,,,,,,,,,,,,,,,,,,,
2016Q1,42,57,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,45,,,,,,,,,,,,,,,,,,,,
2016Q1,47,60,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,49,70,.05,.95,,,,,,,,,,,,,,,,,
2016Q1,52,,.05,1,,,,,,,,,,,,,,,,,
2016Q1,54,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,59,70,.05,.95,,,,,,,,,,,,,,,,,
2016Q1,61,,,,,,,,,,,,,,,,,,,,
2016Q1,67,,,,,,,,,,,,,,,,,,,,
2016Q1,68,62,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,70,70,.05,1,,,,,,,,,,,,,,,,,
2016Q1,80,71.4096,.05,1.14,,,,,,,,,,,,,,,,,
2016Q1,82,,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,84,58,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,85,70,.05,1.025,,,,,,,,,,,,,,,,,
2016Q1,88,71,.05,1,,,,,,,,,,,,,,,,,
2016Q1,89,72.92,.05,1.03,,,,,,,,,,,,,,,,,
2016Q1,91,62.5,.05,.97,,,,,,,,,,,,,,,,,
2016Q1,92,63.1566666667,,1.101981481,,,,,,,,,,,,,,,,,
2016Q1,93,62,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,94,71,.05,1.22,,,,,,,,,,,,,,,,,
2016Q1,95,63.74,.05,1.16,,,,,,,,,,,,,,,,,
2016Q1,96,,.05,1.02,,,,,,,,,,,,,,,,,
2016Q1,98,65,.05,1.04,,,,,,,,,,,,,,,,,
2016Q1,99,57.5,.05,1.02,,,,,,,,,,,,,,,,,
2016Q1,101,72,.05,.95,,,,,,,,,,,,,,,,,
2016Q1,102,,.05,1,,,,,,,,,,,,,,,,,
2016Q1,103,65,.25,1.12,,,,,,,,,,,,,,,,,
2016Q1,105,55,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,107,63.1566666667,.05,1.1019814815,,,,,,,,,,,,,,,,,
2016Q1,108,65,.05,1.084,,,,,,,,,,,,,,,,,
2016Q1,110,60,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,112,105,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,114,65,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,115,,.05,1.14,,,,,,,,,,,,,,,,,
2016Q1,116,55,.05,1.08,,,,,,,,,,,,,,,,,
2017,1,73.5,.8,1.1,,,,,,,,,,,,,,,,,
2017,2,80,.05,1.1494252874,1.5,,,,,,,,,,,,,,,,
2017,3,75,.05,1.3,,,,,,,,,,,,,,,,,
2017,4,80,.05,1,1.5,,,,,,,,,,,,,,,,
2017,5,80,.5,1.2,,,,,,,,,,,,,,,,,
2017,6,70,.5,1.15,2,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,80,.1,1.2,1.9,,,,,,,,,,,,,,,,
2017,15,75,.25,1.14,,,,,,,,,,,,,,,,,
2017,16,66,.25,1.14,2.4,,,,,,,,,,,,,,,,
2017,20,65,.05,1.03,,,,,,,,,,,,,,,,,
2017,23,80,.05,.99,1.8,,,,,,,,,,,,,,,,
2017,24,72.5,.2,.88,1.7,,,,,,,,,,,,,,,,
2017,26,62,.1,1.12,,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,70,.25,1.15,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,75,1.5,1.2,2.5,,,,,,,,,,,,,,,,
2017,37,84,.75,1.08,,,,,,,,,,,,,,,,,
2017,38,68,.1,1.12,2.2,,,,,,,,,,,,,,,,
2017,39,76,.55,1.2,1.6,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,70,.05,1.1,1.8,,,,,,,,,,,,,,,,
2017,49,,.1,.825,,,,,,,,,,,,,,,,,
2017,52,,.05,,,,,,,,,,,,,,,,,,
2017,54,,1,1.1,,,,,,,,,,,,,,,,,
2017,59,65,.05,1.05,2.1,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,.1,1.11,,,,,,,,,,,,,,,,,
2017,70,75,.25,1.2,1.5,,,,,,,,,,,,,,,,
2017,80,75.8473,.2,1.17,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,70,.47,1.19,2.2,,,,,,,,,,,,,,,,
2017,85,87.5,.271,1.185,,,,,,,,,,,,,,,,,
2017,88,80,.1,1,1.85,,,,,,,,,,,,,,,,
2017,89,86.1,.19,1.1,,,,,,,,,,,,,,,,,
2017,91,80,1,1.17,1.4,,,,,,,,,,,,,,,,
2017,92,68.645,,1.1149027778,,,,,,,,,,,,,,,,,
2017,93,75,.1,1.15,2,,,,,,,,,,,,,,,,
2017,94,94,.37,1.47,2.1,,,,,,,,,,,,,,,,
2017,95,69.33,.5,1.2,1.7,,,,,,,,,,,,,,,,
2017,96,,.2,,,,,,,,,,,,,,,,,,
2017,98,70,.25,1.08,2.3,,,,,,,,,,,,,,,,
2017,99,63,.41,1.01,1.9,,,,,,,,,,,,,,,,
2017,101,83,.78,.85,1.5,,,,,,,,,,,,,,,,
2017,102,65,.05,1.0391666667,,,,,,,,,,,,,,,,,
2017,103,80,1.25,1.2,,,,,,,,,,,,,,,,,
2017,105,55,.25,1.1,1.1,,,,,,,,,,,,,,,,
2017,107,68.645,.2,1.1149027778,,,,,,,,,,,,,,,,,
2017,108,80,1,1.084,1.1,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,112,110,.5,1.15,1.5,,,,,,,,,,,,,,,,
2017,114,60,.05,1.22,1.8,,,,,,,,,,,,,,,,
2017,115,80,,,,,,,,,,,,,,,,,,,
2017,116,55,,1.08,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,
2019,2,,,,1.5,,,,,,,,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,,,,1.7,,,,,,,,,,,,,,,,
2019,5,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2.5,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,,,,2,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.4,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,
2019,23,,,,2.2,,,,,,,,,,,,,,,,
2019,24,,,,1.8,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,,,,3,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,,,,1.8,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,2.4,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,
2019,59,,,,2.2,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,1.6,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,,,,2.5,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,
2019,88,,,,1.9,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,,,,2.5,,,,,,,,,,,,,,,,
2019,94,,,,2.4,,,,,,,,,,,,,,,,
2019,95,,,,1.9,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.7,,,,,,,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,,,,2,,,,,,,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,105,,,,1.2,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,
2019,108,,,,1.4,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,112,,,,1.5,,,,,,,,,,,,,,,,
2019,114,,,,1.8,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2015Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,4,.4,5,10,30,35,15,5,,,,,,,,,,,,,
2015,6,0,,10,30,55,5,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,.3,,,,,,,,,,,,,,,,,,,
2015,15,.3,,,15,55,30,,,,,,,,,,,,,,
2015,16,.1,4,12,20,24,17,9,7,4,2,1,0,0,,,,,,,
2015,20,.2,,,27,50,23,,,,,,,,,,,,,,
2015,22,.2,,,30,40,30,,,,,,,,,,,,,,
2015,23,.3,1,10,25,35,25,4,,,,,,,,,,,,,
2015,24,.25,,12.5,20,30,22.5,15,,,,,,,,,,,,,
2015,29,.2,,,30,50,20,,,,,,,,,,,,,,
2015,30,.2,,,15,60,25,,,,,,,,,,,,,,
2015,31,.3,,5,30,40,20,5,,,,,,,,,,,,,
2015,32,.3,.0000000444,.0011044804,2.9662174147,65.1650836487,31.6337076626,.2338759743,.0000107747,0,0,0,0,0,,,,,,,
2015,35,.3,,,,80,20,,,,,,,,,,,,,,
2015,37,.3,,,5,87,8,,,,,,,,,,,,,,
2015,38,.3,,,20,60,20,,,,,,,,,,,,,,
2015,39,.3,,,20,55,25,,,,,,,,,,,,,,
2015,41,0,,,10,70,20,,,,,,,,,,,,,,
2015,42,.3,,,15,50,25,10,,,,,,,,,,,,,
2015,45,.25,,,15,60,25,,,,,,,,,,,,,,
2015,47,.3,0,0,15,65,20,0,0,0,0,0,0,0,,,,,,,
2015,48,.2,,,15,70,15,,,,,,,,,,,,,,
2015,49,.3,,,,,,,,,,,,,,,,,,,
2015,52,.2,0,2,22,40,24,8,3,1,0,0,0,0,,,,,,,
2015,54,.3,,,10,75,15,,,,,,,,,,,,,,
2015,57,.3,,,,,,,,,,,,,,,,,,,
2015,61,.4,,,15,60,25,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,70,0,,,25,75,,,,,,,,,,,,,,,
2015,72,.3,,,,,,,,,,,,,,,,,,,
2015,80,-.2,0,18.8679245283,61.5094339623,19.6226415094,0,0,0,0,0,0,0,0,,,,,,,
2015,82,.2,1,5,15,65,10,3,1,,,,,,,,,,,,
2015,84,.3,0,3,34,50,13,0,0,0,0,0,0,0,,,,,,,
2015,85,.2528056284,.0003251296,.2233508701,11.7556929482,56.8368561568,29.6347167763,1.5424924234,.0065636933,.0000020023,0,0,0,0,,,,,,,
2015,88,.2,5,12,21,26,21,10,5,,,,,,,,,,,,
2015,89,.4,,5,20,35,25,10,5,,,,,,,,,,,,
2015,91,.3,0,2.5,30,52.5,15,0,0,0,0,0,0,0,,,,,,,
2015,93,.4,,,7.5,45,47.5,,,,,,,,,,,,,,
2015,94,.2,5,10,26,28,14,8,4,2,1.5,1,.5,,,,,,,,
2015,95,.3105,0,4.3,17,43.1,25.6,7.9,2.1,0,0,0,0,0,,,,,,,
2015,96,.2584097924,,2,20,43,30,5,,,,,,,,,,,,,
2015,98,.2,,10,15,45,20,10,,,,,,,,,,,,,
2015,99,.36,,,,100,,,,,,,,,,,,,,,
2015,101,.3,,,,65,35,,,,,,,,,,,,,,
2015,102,.1862168955,5,15,40,10,10,5,5,5,5,0,0,0,,,,,,,
2015,103,.3,,,20,50,30,,,,,,,,,,,,,,
2015,105,,,,,60,40,,,,,,,,,,,,,,
2015,110,.2,0,.0000604564,3.4355990288,85.3180534671,11.2452055691,.0010814786,0,0,0,0,0,0,,,,,,,
2015,111,-.1,,,100,,,,,,,,,,,,,,,,
2015,112,.2,,5,20,35,25,10,5,,,,,,,,,,,,
2015,114,.5,,5,10,35,45,5,,,,,,,,,,,,,
2015,115,.3,7.8503454694,8.7307296174,17.3111396268,21.6763587722,20.0938940183,13.7895791166,7.0049953734,2.6336977442,.7327062887,.15079317,.0229501035,.0028106996,,,,,,,
2015,116,.2,,10,20,50,20,,,,,,,,,,,,,,
2016,4,1.4,,5,5,15,25,30,15,5,,,,,,,,,,,
2016,6,1,,,5,15,35,40,5,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,1,,,,,,,,,,,,,,,,,,,
2016,15,1.1,,,5,10,20,35,25,5,,,,,,,,,,,
2016,16,.8,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2016,20,1.3,,,,10,25,35,25,5,,,,,,,,,,,
2016,22,1.4,,,,10,20,45,25,,,,,,,,,,,,
2016,23,1.2,,,5,15,20,25,20,10,5,,,,,,,,,,
2016,24,1.4,,,2.5,10,20,22,20,15,10.5,,,,,,,,,,
2016,29,.5,,,20,30,40,10,,,,,,,,,,,,,
2016,30,1.1,,,,,30,50,20,,,,,,,,,,,,
2016,31,1.3,,,,15,30,45,10,,,,,,,,,,,,
2016,32,1.3,.0013392612,.0247895086,.5032280969,4.4880554564,18.2430285995,33.9829520482,29.0905231146,11.4355980134,2.0561356566,.1680479221,.0061990582,.0001032643,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,1.5,,,,1,9,38,41,10,1,,,,,,,,,,
2016,38,1,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.3,,,,10,25,40,25,,,,,,,,,,,,
2016,41,1.2,,,,,10,60,30,,,,,,,,,,,,
2016,42,.7,,,5,25,50,20,,,,,,,,,,,,,
2016,45,.85,,,5,15,25,55,,,,,,,,,,,,,
2016,47,1.4,0,0,0,0,10,45,35,10,0,0,0,0,,,,,,,
2016,48,1.1,,,,,25,60,15,,,,,,,,,,,,
2016,49,1.4,,,,,,,,,,,,,,,,,,,
2016,52,1.5,0,0,0,2,12,32,35,14,3,1,1,0,,,,,,,
2016,54,1.3,,,,5,15,50,25,5,,,,,,,,,,,
2016,57,1.5,,,,,,,,,,,,,,,,,,,
2016,61,1.5,,,,,10,30,45,15,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,70,.8,,,,20,75,5,,,,,,,,,,,,,
2016,72,1.2,,,,,,,,,,,,,,,,,,,
2016,80,1.6,0,0,0,.3773584906,12.0754716981,30.1886792453,39.2452830189,16.2264150943,1.8867924528,0,0,0,,,,,,,
2016,82,.9,1,1,2,15,45,25,6,1,1,1,1,1,,,,,,,
2016,84,1.3,2,6,9,15,20,26,20,2,0,0,0,0,,,,,,,
2016,85,1.380957708,.6551495923,1.7246512366,4.551091353,9.3997877011,15.1966479644,19.2323037837,19.0538059007,14.7774180217,8.9715518997,4.263451347,1.5857685916,.5883726083,,,,,,,
2016,88,1.2,,,5,11,21.5,25,21.5,11,5,,,,,,,,,,
2016,89,1.6,,2.5,2.5,5,12.5,17.5,25,20,10,5,,,,,,,,,
2016,91,1.5,0,0,0,5,10,37.5,42.5,5,0,0,0,0,,,,,,,
2016,93,1.7,,,,,7.5,10,67.5,15,,,,,,,,,,,
2016,94,1.7,.5,1.5,2,5,8,12,35,18,10,5,2,1,,,,,,,
2016,95,1.359,0,0,0,3.6,13.1,46.7,24.3,9.1,3.2,0,0,0,,,,,,,
2016,96,1.1210501522,,,2,10,30,35,15,8,,,,,,,,,,,
2016,98,1.3,,,,10,20,35,30,5,,,,,,,,,,,
2016,99,1.5,,,,,,30,70,,,,,,,,,,,,
2016,101,1.2,,,,10,20,45,20,5,,,,,,,,,,,
2016,102,1.3836037172,0,0,5,10,10,30,30,10,5,0,0,0,,,,,,,
2016,103,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2016,105,,,,,15,55,30,,,,,,,,,,,,,
2016,110,1,.0000991101,.0070144984,.4385317647,7.2395606867,32.9180970069,42.3176482464,15.4607192073,1.5746972595,.0433193041,.0003123386,.0000005771,.0000000003,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.2,,,5,10,15,40,15,10,5,,,,,,,,,,
2016,114,1.5,,,2,6,10,30,45,6,1,,,,,,,,,,
2016,115,1.5,.2995428188,.7618018202,2.9577206664,7.6237860418,14.5443374811,20.5396305559,21.4734954845,16.6199218369,9.5223576223,4.0382397288,1.2673212433,.3518446998,,,,,,,
2016,116,1.2,,,,,30,50,20,,,,,,,,,,,,
2016Jun,4,1.3,,,5,10,30,35,15,5,,,,,,,,,,,
2016Jun,6,1,,,,,20,45,30,5,,,,,,,,,,,
2016Jun,7,,,,,,,,,,,,,,,,,,,,
2016Jun,14,.7,,,,,,,,,,,,,,,,,,,
2016Jun,15,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Jun,16,.7,1,6,12,19,21,19,10,6,3,2,1,0,,,,,,,
2016Jun,20,1.2,,,,10,25,35,25,5,,,,,,,,,,,
2016Jun,22,1.2,,,,15,30,35,20,,,,,,,,,,,,
2016Jun,23,1.1,1,5,10,22,27,20,10,5,,,,,,,,,,,
2016Jun,24,1.2711864407,,,4,12,20,23,21,15,5,,,,,,,,,,
2016Jun,29,.5,,,20,30,40,10,,,,,,,,,,,,,
2016Jun,30,1,,,,,35,45,20,,,,,,,,,,,,
2016Jun,31,.9,,,5,20,40,30,5,,,,,,,,,,,,
2016Jun,32,,,,,,,,,,,,,,,,,,,,
2016Jun,35,,,,,,,,,,,,,,,,,,,,
2016Jun,37,1.5,,,,,6,44,45,5,,,,,,,,,,,
2016Jun,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2016Jun,39,1.2,,,,5,25,50,20,,,,,,,,,,,,
2016Jun,41,,,,,,,,,,,,,,,,,,,,
2016Jun,42,.6,,,5,35,50,10,,,,,,,,,,,,,
2016Jun,45,,,,,,,,,,,,,,,,,,,,
2016Jun,47,1.2,,,,,,,,,,,,,,,,,,,
2016Jun,48,1,,,,,30,60,10,,,,,,,,,,,,
2016Jun,49,1.2,,,,,,,,,,,,,,,,,,,
2016Jun,52,1.4,0,0,1,3,16,35,31,11,2,1,0,0,,,,,,,
2016Jun,54,1.1,,,,10,40,40,10,,,,,,,,,,,,
2016Jun,57,1.25,,,,,,,,,,,,,,,,,,,
2016Jun,61,1.5,,,,,5,30,50,15,,,,,,,,,,,
2016Jun,67,,,,,,,,,,,,,,,,,,,,
2016Jun,70,,,,,,,,,,,,,,,,,,,,
2016Jun,72,1.1,,,,,,,,,,,,,,,,,,,
2016Jun,80,,,,,,,,,,,,,,,,,,,,
2016Jun,82,.8,1,2,5,30,40,15,2,1,1,1,1,1,,,,,,,
2016Jun,84,,,,,,,,,,,,,,,,,,,,
2016Jun,85,1.2822288939,1.750826629,3.0379392166,6.2737270001,10.6854688017,15.010565142,17.3918230724,16.6204106525,13.1004357394,8.516686816,4.5665171101,2.0193548704,1.0262449499,,,,,,,
2016Jun,88,1.1,,,5,11,21.5,25,21.5,11,5,,,,,,,,,,
2016Jun,89,1.6,,,2.5,5,15,20,25,12.5,12.5,5,2.5,,,,,,,,
2016Jun,91,1.6,0,0,0,5,12.5,35,42.5,5,0,0,0,0,,,,,,,
2016Jun,93,1.6,,,,,,30,55,15,,,,,,,,,,,
2016Jun,94,1.9,1,2,3,4,5,8,28,26,11,7,3,2,,,,,,,
2016Jun,95,1.385,0,0,0,3.3,17.5,41,21.1,11.3,5.8,0,0,0,,,,,,,
2016Jun,96,1.04,,,2,10,30,35,15,8,,,,,,,,,,,
2016Jun,98,1.2,,,,10,30,35,20,5,,,,,,,,,,,
2016Jun,99,1.5,,,,,,,,,,,,,,,,,,,
2016Jun,101,1.2,,,,,,,,,,,,,,,,,,,
2016Jun,102,1.4,,,,,,,,,,,,,,,,,,,
2016Jun,103,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2016Jun,105,,,,,30,55,15,,,,,,,,,,,,,
2016Jun,110,1,1.1600926127,2.3078464198,7.1235106978,14.2012282264,20.6888429821,22.0277176133,17.1408874318,9.7476007689,4.0503910112,1.2295103693,.2725688175,.0498030494,,,,,,,
2016Jun,111,,,,,,,,,,,,,,,,,,,,
2016Jun,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Jun,114,1.7,,,1,6,10,30,45,7,1,,,,,,,,,,
2016Jun,115,1.4,.4179773264,.9979860213,3.661501179,8.8864450407,15.963277045,21.2276114879,20.8975373804,15.2300855047,8.2165552925,3.2809109111,.9694513632,.2506614478,,,,,,,
2016Jun,116,1.1,,,,,,,,,,,,,,,,,,,
2017,4,1.7,,,5,10,15,25,30,10,5,,,,,,,,,,
2017,6,1.7,,,,,15,30,45,10,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,1.5,,,,,,,,,,,,,,,,,,,
2017,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017,16,.9,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2017,20,1.7,,,,5,15,20,35,20,5,,,,,,,,,,
2017,22,1.8,,,,,10,25,40,25,,,,,,,,,,,
2017,23,1.5,,1,3,5,16,25,25,16,5,3,1,,,,,,,,
2017,24,1.7,,,2.5,8.5,12.5,16.5,20,16,12.5,9,2.5,,,,,,,,
2017,29,1,,,,20,30,40,10,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.7,,,,5,15,30,35,10,5,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.8,,,,,5,12,41,32,10,,,,,,,,,,
2017,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.7,,,,7,18,25,36,14,,,,,,,,,,,
2017,41,1.4,,,,,10,60,30,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,1.08,,,5,10,20,40,20,5,,,,,,,,,,,
2017,47,1.7,0,0,0,0,10,25,30,25,10,0,0,0,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.5,,,,,,,,,,,,,,,,,,,
2017,52,1.5,0,0,2,8,15,21,23,17,9,4,1,0,,,,,,,
2017,54,1.8,,,,5,10,40,40,5,,,,,,,,,,,
2017,57,1.8,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,70,1.5,,,,,10,60,30,,,,,,,,,,,,
2017,72,1.3,,,,,,,,,,,,,,,,,,,
2017,80,2.4,0,0,0,0,.7547169811,7.9245283019,19.2452830189,27.1698113208,32.4528301887,10.5660377358,1.5094339623,.3773584906,,,,,,,
2017,82,,1,1,2,15,30,30,15,2,1,1,1,1,,,,,,,
2017,84,1.6,6,5,6,10,15,20,21,12,5,0,0,0,,,,,,,
2017,85,1.8982787728,.2148431834,.6524035947,1.9839804372,4.8287452138,9.406803576,14.6685683708,18.3100527675,18.296033267,14.6348991295,9.3708425856,4.8029190141,2.8299088605,,,,,,,
2017,88,1.6,,,,5,11,21.5,25,21.5,11,5,,,,,,,,,
2017,89,1.6,,2.5,2.5,5,12.5,19,24.5,20,10,2.5,1.5,,,,,,,,
2017,91,1.6,0,0,0,2.5,10,30,45,10,2.5,0,0,0,,,,,,,
2017,93,1.8,,,,,1.5,8.5,75,7.5,7.5,,,,,,,,,,
2017,94,2,.5,1,2,3,5,10,24,26,16,7.5,3,2,,,,,,,
2017,95,1.5525,0,0,0,2.6,10.6,27.5,36.1,19.4,3.8,0,0,0,,,,,,,
2017,96,1.6957982777,,,,2,10,15,35,25,10,3,,,,,,,,,
2017,98,1.5,,,,5,20,30,30,10,5,,,,,,,,,,
2017,99,1.7,,,,,,30,70,,,,,,,,,,,,
2017,101,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2017,102,1.389217861,0,0,5,5,10,30,30,15,5,0,0,0,,,,,,,
2017,103,1.7,,,,5,15,30,40,10,,,,,,,,,,,
2017,105,,,,,,35,60,5,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,1.5,,,5,5,10,25,35,10,5,5,,,,,,,,,
2017,115,1.8,.1029632002,.3150141261,1.4503076273,4.4784814396,10.2343086935,17.3111396268,21.6763587722,20.0938940183,13.7895791166,7.0049953734,2.6336977442,.9092602617,,,,,,,
2017,116,1.3,,,,10,30,50,10,,,,,,,,,,,,
2017Jun,4,1.6,,,,5,10,17.5,35,17.5,10,5,,,,,,,,,
2017Jun,6,1.6,,,,,10,25,45,20,,,,,,,,,,,
2017Jun,7,,,,,,,,,,,,,,,,,,,,
2017Jun,14,1.3,,,,,,,,,,,,,,,,,,,
2017Jun,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017Jun,16,.9,1,1,2,10,18,16,14,12,11,9,4,2,,,,,,,
2017Jun,20,1.7,,,,5,15,25,30,20,5,,,,,,,,,,
2017Jun,22,1.7,,,,,10,20,45,25,,,,,,,,,,,
2017Jun,23,1.3,,,3,12,18,25,22,15,4,1,,,,,,,,,
2017Jun,24,1.6736401674,,,,6.5,12,21,23,22,12.5,3,,,,,,,,,
2017Jun,29,1,,,,20,30,40,10,,,,,,,,,,,,
2017Jun,30,,,,,,,,,,,,,,,,,,,,
2017Jun,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2017Jun,32,,,,,,,,,,,,,,,,,,,,
2017Jun,35,,,,,,,,,,,,,,,,,,,,
2017Jun,37,1.7,,,,,3,21,47,28,1,,,,,,,,,,
2017Jun,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017Jun,39,1.4,,,,,20,55,25,,,,,,,,,,,,
2017Jun,41,,,,,,,,,,,,,,,,,,,,
2017Jun,42,,,,,,,,,,,,,,,,,,,,
2017Jun,45,,,,,,,,,,,,,,,,,,,,
2017Jun,47,1.5,,,,,,,,,,,,,,,,,,,
2017Jun,48,,,,,,,,,,,,,,,,,,,,
2017Jun,49,1.5,,,,,,,,,,,,,,,,,,,
2017Jun,52,1.5,0,0,2,8,15,21,23,17,9,4,1,0,,,,,,,
2017Jun,54,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2017Jun,57,1.6,,,,,,,,,,,,,,,,,,,
2017Jun,61,,,,,,,,,,,,,,,,,,,,
2017Jun,67,,,,,,,,,,,,,,,,,,,,
2017Jun,70,,,,,,,,,,,,,,,,,,,,
2017Jun,72,1.2,,,,,,,,,,,,,,,,,,,
2017Jun,80,,,,,,,,,,,,,,,,,,,,
2017Jun,82,,1,1,5,15,35,35,3,1,1,1,1,1,,,,,,,
2017Jun,84,,,,,,,,,,,,,,,,,,,,
2017Jun,85,1.7137425938,.7207885512,1.4904714156,3.5265897941,6.9268542343,11.2949105953,15.2899782253,17.1836561429,16.0328879163,12.4192030897,7.9864781446,4.263692872,2.8644890186,,,,,,,
2017Jun,88,1.6,,,,5,11,21.5,25,21.5,11,5,,,,,,,,,
2017Jun,89,1.5,,,2.5,10,15,20,30,10,7.5,5,,,,,,,,,
2017Jun,91,1.7,0,0,0,2.5,10,30,45,10,2.5,0,0,0,,,,,,,
2017Jun,93,1.7,,,,,,25,55,20,,,,,,,,,,,
2017Jun,94,2,.5,1,2.5,4,5,8,26,28,11,8,4,2,,,,,,,
2017Jun,95,1.585,0,0,0,3.8,8.5,24.5,39.1,18.3,5.8,0,0,0,,,,,,,
2017Jun,96,1.68,,,,2,10,15,35,25,10,3,,,,,,,,,
2017Jun,98,1.4,,,,10,20,35,20,10,5,,,,,,,,,,
2017Jun,99,1.7,,,,,,,,,,,,,,,,,,,
2017Jun,101,1.4,,,,,,,,,,,,,,,,,,,
2017Jun,102,,,,,,,,,,,,,,,,,,,,
2017Jun,103,,,,,,,,,,,,,,,,,,,,
2017Jun,105,,,,,20,55,25,,,,,,,,,,,,,
2017Jun,110,,,,,,,,,,,,,,,,,,,,
2017Jun,111,,,,,,,,,,,,,,,,,,,,
2017Jun,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Jun,114,1.5,,,5,5,10,25,35,10,5,5,,,,,,,,,
2017Jun,115,1.8,.1029632002,.3150141261,1.4503076273,4.4784814396,10.2343086935,17.3111396268,21.6763587722,20.0938940183,13.7895791166,7.0049953734,2.6336977442,.9092602617,,,,,,,
2017Jun,116,1.3,,,,,,,,,,,,,,,,,,,
2020,4,1.7,,,5,10,15,25,30,10,5,,,,,,,,,,
2020,6,2,,,,,5,20,30,40,5,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,2,,,,,,,,,,,,,,,,,,,
2020,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,1.9,,,,10,15,20,27,20,8,,,,,,,,,,
2020,22,1.8,,,,,5,15,60,15,5,,,,,,,,,,
2020,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2020,24,1.85,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2020,29,2,,,,,10,20,20,40,10,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,
2020,31,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,2.2,,,,,,1,33,42,23,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.85,,,,5,20,25,35,15,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,1.8,,,,,,25,50,25,,,,,,,,,,,
2020,45,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,47,2,,,,,,,,,,,,,,,,,,,
2020,48,1,,,,,20,70,10,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,1.9,0,0,1,5,11,16,19,18,14,11,5,0,,,,,,,
2020,54,2,,,,,5,20,35,25,15,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,70,1.9,,,,,,35,65,,,,,,,,,,,,
2020,72,2,,,,,,,,,,,,,,,,,,,
2020,80,2.3,0,.3773584906,1.1320754717,3.0188679245,8.679245283,11.320754717,21.5094339623,23.0188679245,18.1132075472,9.0566037736,2.2641509434,1.5094339623,,,,,,,
2020,82,,1,1,1,5,20,40,20,5,4,1,1,1,,,,,,,
2020,84,1.9,3,2,3,6,10,14,20,19,15,5,2,1,,,,,,,
2020,85,1.95,.1144206831,.4241939123,1.4796069452,4.0388542596,8.6288298374,14.4300630412,18.8901507373,19.358358555,15.5299093979,9.7526866699,4.7941200088,2.5588059522,,,,,,,
2020,88,1.85,,,2,7.5,11,18,23,18,11,7.5,2,,,,,,,,
2020,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2020,91,1.7,0,0,2.5,5,17.5,25,30,12.5,5,2.5,0,0,,,,,,,
2020,93,2,,,,,,5,35,50,10,,,,,,,,,,
2020,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2020,95,1.7715,0,0,0,0,7,16.7,42.6,22.4,11.3,0,0,0,,,,,,,
2020,96,1.7,,,,,,,,,,,,,,,,,,,
2020,98,2,,,,,,15,35,35,15,,,,,,,,,,
2020,99,1.7,,,,,,30,70,,,,,,,,,,,,
2020,101,1.7,,,,5,15,30,40,10,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,1.9,,,,2.5,10,15,30,25,15,2.5,,,,,,,,,
2020,105,,,,,,,5,35,35,20,5,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2020,114,1.7,,,3,5,5,10,55,10,5,5,2,,,,,,,,
2020,115,1.9,.0704896496,.2290531692,1.1164205288,3.661501179,8.8864450407,15.963277045,21.2276114879,20.8975373804,15.2300855047,8.2165552925,3.2809109111,1.220112811,,,,,,,
2020,116,1.5,,,,,10,40,40,10,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,4,1.3,,,5,10,15,40,20,10,,,,,,,,,,,
2015,6,1.5,,,,,20,35,45,,,,,,,,,,,,
2015,7,1.5,,,,,,,,,,,,,,,,,,,
2015,14,1.3,,,,,,,,,,,,,,,,,,,
2015,15,1.4,,,,10,15,35,25,15,,,,,,,,,,,
2015,16,1.3,2,4,8,10,19,25,21,5,3,2,1,0,,,,,,,
2015,20,1.4,,,,,20,45,35,,,,,,,,,,,,
2015,22,1.4,,,,10,15,45,30,,,,,,,,,,,,
2015,23,1.2,,,1,15,20,30,23,10,1,,,,,,,,,,
2015,24,1.406085994,,,,10,17,27,24,22,,,,,,,,,,,
2015,29,1.1,,,,,20,50,30,,,,,,,,,,,,
2015,30,1.4,,,,,30,35,35,,,,,,,,,,,,
2015,31,1.3,,,,15,25,45,15,,,,,,,,,,,,
2015,32,1.5,.0000000666,.0000175324,.0051929982,.3764334921,6.8988606805,33.1377530259,42.9829688501,15.146322246,1.4181992648,.0340487357,.0002028148,.0000002927,,,,,,,
2015,35,1.5,,,,,,40,60,,,,,,,,,,,,
2015,37,1.4,,,,,10,48,42,,,,,,,,,,,,
2015,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2015,39,1.4,,,,,25,55,20,,,,,,,,,,,,
2015,41,1.2,,,,,15,70,15,,,,,,,,,,,,
2015,42,1.4,,,,,10,60,30,,,,,,,,,,,,
2015,45,1.35,,,,,10,50,40,,,,,,,,,,,,
2015,47,1.7,0,0,0,0,10,20,65,5,0,0,0,0,,,,,,,
2015,48,1.6,,,,,,20,60,20,,,,,,,,,,,
2015,49,1.5,,,,,,,,,,,,,,,,,,,
2015,52,1.6,0,0,1,2,5,30,41,18,2,1,0,0,,,,,,,
2015,54,1.5,,,,5,15,40,40,,,,,,,,,,,,
2015,57,1.5,,,,,,,,,,,,,,,,,,,
2015,61,1.4,,,,,15,50,35,,,,,,,,,,,,
2015,67,1.4,,,,,,,,,,,,,,,,,,,
2015,70,1.7,,,,,,25,75,,,,,,,,,,,,
2015,72,1.4,,,,,,,,,,,,,,,,,,,
2015,80,1.5,0,0,.3773584906,6.4150943396,28.679245283,49.0566037736,14.3396226415,1.1320754717,0,0,0,0,,,,,,,
2015,82,1.3,,,,,,,,,,,,,,,,,,,
2015,84,1.5,0,0,0,0,2,38,50,10,0,0,0,0,,,,,,,
2015,85,1.6308831822,0,0,.0000003973,.0020392333,.7399256118,21.3345803039,59.4390042459,17.9666690314,.5166147409,.0011662506,.000000185,0,,,,,,,
2015,88,1.5,,,5,12,20.5,25,20.5,12,5,,,,,,,,,,
2015,89,1.5,,,5,7.5,15,20,25,15,7.5,5,,,,,,,,,
2015,91,1.5,0,0,0,0,10,40,47.5,2.5,0,0,0,0,,,,,,,
2015,93,1,,,,7,35,40,18,,,,,,,,,,,,
2015,94,1.4,1,2,3,5,10,35,24,12,5,2,1,,,,,,,,
2015,95,1.5175,0,0,0,3.6,11.1,25.6,41.1,15.1,3.5,0,0,0,,,,,,,
2015,96,1.51,,,,,5,30,45,15,5,,,,,,,,,,
2015,98,1.4,,,,,5,45,45,5,,,,,,,,,,,
2015,99,1.4,,,,,10,60,30,,,,,,,,,,,,
2015,101,1.6,,,,,,25,75,,,,,,,,,,,,
2015,102,1.4571963161,0,0,0,5,10,40,40,5,0,0,0,0,,,,,,,
2015,103,1.5,,,,,10,35,50,5,,,,,,,,,,,
2015,105,,,,,5,30,60,5,,,,,,,,,,,,
2015,110,1.4,.0055396474,.0582485837,.720745185,4.5778513479,15.668671993,28.968943243,28.968943243,15.668671993,4.5778513479,.720745185,.0609602217,.0028280094,,,,,,,
2015,111,1.3,,,,,,100,,,,,,,,,,,,,
2015,112,1.5,,,5,10,15,25,30,10,5,,,,,,,,,,
2015,114,1.6,,,,2,8,35,45,10,,,,,,,,,,,
2015,115,1.6,3.5206730697,2.8023250537,5.6382860119,8.4892176406,11.3120290009,13.3403604244,13.9235489133,12.8613910947,10.5143159844,7.6072523346,4.8710900667,5.119510405,,,,,,,
2015,116,1.5,,,,,10,40,50,,,,,,,,,,,,
2016,4,1.6,,,2.5,5,15,20,40,10,5,2.5,,,,,,,,,
2016,6,1.5,,,,,5,40,50,5,,,,,,,,,,,
2016,7,2,,,,,,,,,,,,,,,,,,,
2016,14,1.5,,,,,,,,,,,,,,,,,,,
2016,15,1.8,,,,5,5,15,35,25,15,,,,,,,,,,
2016,16,1.7,1,2,3,10,13,15,19,16,10,7,3,1,,,,,,,
2016,20,1.8,,,,,10,30,40,20,,,,,,,,,,,
2016,22,1.7,,,,5,10,25,40,20,,,,,,,,,,,
2016,23,1.3,,1,5,10,20,26,23,10,5,,,,,,,,,,
2016,24,1.6153757003,,,,10.5,14,17,22.5,17.5,10,6,2.5,,,,,,,,
2016,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2016,30,1.5,,,,,15,35,40,10,,,,,,,,,,,
2016,31,1.6,,,,5,15,25,40,15,,,,,,,,,,,
2016,32,1.8,.5293568667,.8936299791,2.7188844121,5.9202597899,10.5035585409,15.1843431456,17.8867435893,17.1691026377,13.4289984344,8.5587708633,4.4446390549,2.7617126859,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,1.7,,,,,4,35,51,10,,,,,,,,,,,
2016,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.8,,,,,20,25,35,20,,,,,,,,,,,
2016,41,1.4,,,,,10,70,20,,,,,,,,,,,,
2016,42,1.8,,,,,,20,60,20,,,,,,,,,,,
2016,45,1.93,,,,,,5,50,40,5,,,,,,,,,,
2016,47,1.7,0,0,0,0,5,20,50,20,5,0,0,0,,,,,,,
2016,48,2,,,,,,,30,60,10,,,,,,,,,,
2016,49,1.9,,,,,,,,,,,,,,,,,,,
2016,52,1.9,0,0,0,1,3,15,34,31,12,3,1,0,,,,,,,
2016,54,1.7,,,,,10,40,40,10,,,,,,,,,,,
2016,57,1.9,,,,,,,,,,,,,,,,,,,
2016,61,2,,,,,7.5,20,30,35,7.5,,,,,,,,,,
2016,67,1.8,,,,,,,,,,,,,,,,,,,
2016,70,2.1,,,,,,,35,65,,,,,,,,,,,
2016,72,1.8,,,,,,,,,,,,,,,,,,,
2016,80,2.2,0,0,0,0,2.641509434,9.4339622642,16.9811320755,33.5849056604,27.1698113208,7.9245283019,1.5094339623,.7547169811,,,,,,,
2016,82,1.4,,,,,,,,,,,,,,,,,,,
2016,84,1.9,1,1,2,6,10,20,28,22,9,1,0,0,,,,,,,
2016,85,2.154628566,.1544431648,.459186511,1.4062399818,3.5144354342,7.1681106417,11.9324208932,16.2122394503,17.9786756875,16.2733105492,12.0224917727,7.2494303658,5.6290155478,,,,,,,
2016,88,1.9,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,91,1.7,0,0,0,2.5,10,30,42.5,12.5,2.5,0,0,0,,,,,,,
2016,93,1.7,,,,,,20,62.5,15,2.5,,,,,,,,,,
2016,94,1.8,.5,1.5,2.5,4,7,10,30,28,8,6,2.5,,,,,,,,
2016,95,1.758,0,0,0,0,6.1,20.4,38.6,25.6,9.3,0,0,0,,,,,,,
2016,96,2,,,,,5,10,30,35,15,5,,,,,,,,,
2016,98,1.8,,,,,10,15,40,30,5,,,,,,,,,,
2016,99,1.7,,,,,,20,80,,,,,,,,,,,,
2016,101,1.6,,,,,10,35,50,5,,,,,,,,,,,
2016,102,1.6091837178,0,0,0,10,10,35,40,5,0,0,0,0,,,,,,,
2016,103,1.6,,,,2.5,7.5,30,40,15,5,,,,,,,,,,
2016,105,,,,,,15,30,50,5,,,,,,,,,,,
2016,110,1.7,3.2275689246,2.5407671618,5.1247306629,7.7816382575,10.5215650391,12.6677855526,13.5810450275,12.9651697485,11.0213675949,8.34265125,5.6231854215,6.6025253591,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2.25,,,,,5,10,20,30,20,10,5,,,,,,,,
2016,114,2,,,,5,5,10,35,40,5,,,,,,,,,,
2016,115,2,1.8296703742,1.6910026955,3.7219837691,6.1792412808,9.0791664994,11.8061836906,13.587125666,13.8388850075,12.474702177,9.9520865611,7.0267006196,8.8132516591,,,,,,,
2016,116,2,,,,,,10,40,50,,,,,,,,,,,
2016Q1,4,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2016Q1,6,1.5,,,,,25,35,40,,,,,,,,,,,,
2016Q1,7,,,,,,,,,,,,,,,,,,,,
2016Q1,14,1.3,,,,,,,,,,,,,,,,,,,
2016Q1,15,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2016Q1,16,1.6,1,2,3,10,13,15,19,16,10,7,3,1,,,,,,,
2016Q1,20,1.6,,,,,20,30,40,10,,,,,,,,,,,
2016Q1,22,1.7,,,,0,10,25,40,20,5,,,,,,,,,,
2016Q1,23,1.4,,1,5,15,20,25,22,10,2,,,,,,,,,,
2016Q1,24,1.6550807877,,,,4,15,20,25,20,16,,,,,,,,,,
2016Q1,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2016Q1,30,1.6,,,,,10,40,40,10,,,,,,,,,,,
2016Q1,31,1.6,,,,,10,25,40,25,,,,,,,,,,,
2016Q1,32,,,,,,,,,,,,,,,,,,,,
2016Q1,35,,,,,,,,,,,,,,,,,,,,
2016Q1,37,1.6,,,,,10,40,48,2,,,,,,,,,,,
2016Q1,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2016Q1,39,1.8,,,,,15,25,45,15,,,,,,,,,,,
2016Q1,41,,,,,,,,,,,,,,,,,,,,
2016Q1,42,1.7,,,,,,20,70,10,,,,,,,,,,,
2016Q1,45,,,,,,,,,,,,,,,,,,,,
2016Q1,47,2.1,,,,,,,,,,,,,,,,,,,
2016Q1,48,2,,,,,,,,,,,,,,,,,,,
2016Q1,49,1.9,,,,,,,,,,,,,,,,,,,
2016Q1,52,2.2,0,0,0,0,1,5,24,40,24,5,1,0,,,,,,,
2016Q1,54,1.6,,,,5,20,30,40,5,,,,,,,,,,,
2016Q1,57,1.7,,,,,,,,,,,,,,,,,,,
2016Q1,61,1.9,,,,,10,20,40,30,0,,,,,,,,,,
2016Q1,67,,,,,,,,,,,,,,,,,,,,
2016Q1,70,,,,,,,,,,,,,,,,,,,,
2016Q1,72,1.6,,,,,,,,,,,,,,,,,,,
2016Q1,80,,,,,,,,,,,,,,,,,,,,
2016Q1,82,1.4,,,,,,,,,,,,,,,,,,,
2016Q1,84,,,,,,,,,,,,,,,,,,,,
2016Q1,85,2.1635581125,.0061647553,.0512856756,.3297756567,1.5131470204,4.9564579289,11.5943530083,19.3742642832,23.130340565,19.730729776,12.0249993527,5.2352304447,2.0532515333,,,,,,,
2016Q1,88,1.9,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2016Q1,89,1.9,,,2.5,5,5,15,25,20,15,10,2.5,,,,,,,,
2016Q1,91,1.9,0,0,0,0,7.5,35,47.5,10,0,0,0,0,,,,,,,
2016Q1,93,2.4,,,,,,2.5,2.5,62.5,27.5,5,,,,,,,,,
2016Q1,94,1.7,1,3,4,6,8,14,26,16,10,8,3,1,,,,,,,
2016Q1,95,1.8235,0,0,0,0,7.5,23.1,30.9,21.1,10.5,6.9,0,0,,,,,,,
2016Q1,96,2,,,,,5,10,30,35,15,5,,,,,,,,,
2016Q1,98,1.8,,,,,5,30,35,25,5,,,,,,,,,,
2016Q1,99,1.7,,,,,,,,,,,,,,,,,,,
2016Q1,101,1.5,,,,,,,,,,,,,,,,,,,
2016Q1,102,,,,,,,,,,,,,,,,,,,,
2016Q1,103,1.8,,,,2.5,10,35,40,10,2.5,,,,,,,,,,
2016Q1,105,,,,,,25,60,15,,,,,,,,,,,,
2016Q1,110,1.6,.8698320256,1.3393920332,3.7882310339,7.6206729953,12.4811125236,16.643026853,18.0692360575,15.9727038486,11.4959323258,6.736376094,3.2137168689,1.7697673406,,,,,,,
2016Q1,111,,,,,,,,,,,,,,,,,,,,
2016Q1,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2016Q1,114,2.2,,,5,5,5,10,25,30,15,5,,,,,,,,,
2016Q1,115,1.9,2.1690960542,1.9327808354,4.1595921437,6.7390893256,9.6627869684,12.2618710578,13.771011525,13.6877001311,12.0406691997,9.3740097601,6.4588191072,7.7425738917,,,,,,,
2016Q1,116,2,,,,,,,,,,,,,,,,,,,
2017,4,1.8,,,2.5,5,10,15,40,15,10,2.5,,,,,,,,,
2017,6,1.7,,,,,5,40,50,5,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,2,,,,,,,,,,,,,,,,,,,
2017,15,1.9,,,,5,5,10,35,25,15,5,,,,,,,,,
2017,16,1.6,1,2,5,9,12,15,18,15,12,7,3,1,,,,,,,
2017,20,2,,,,,5,15,25,35,15,5,,,,,,,,,
2017,22,1.8,,,,5,10,30,40,15,,,,,,,,,,,
2017,23,1.5,1,2,5,10,16,20,23,15,7,1,,,,,,,,,
2017,24,1.6,,,3,7.5,14,17,21,17.5,11,7,2,,,,,,,,
2017,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.7,,,,5,10,20,40,15,10,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.9,,,,,3,22,49,24,2,,,,,,,,,,
2017,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.7,,,,,15,25,40,20,,,,,,,,,,,
2017,41,1.5,,,,,,15,80,5,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,1.48,,,,5,10,30,40,10,5,,,,,,,,,,
2017,47,1.7,0,0,0,0,10,20,40,20,10,0,0,0,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.7,,,,,,,,,,,,,,,,,,,
2017,52,1.7,0,0,1,6,13,19,22,19,13,6,1,0,,,,,,,
2017,54,2,,,,,5,25,40,25,5,,,,,,,,,,
2017,57,2,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,70,2.1,,,,,,,45,55,,,,,,,,,,,
2017,72,1.8,,,,,,,,,,,,,,,,,,,
2017,80,2.1,0,0,.3773584906,.7547169811,4.5283018868,15.0943396226,23.3962264151,24.9056603774,15.0943396226,11.6981132075,3.0188679245,1.1320754717,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.8,2,2,5,11,13,19,20,18,9,1,0,0,,,,,,,
2017,85,2.1539438891,.6156689883,1.0913135588,2.440669687,4.7161834853,7.8741201821,11.3592303513,14.1590961065,15.2498113565,14.1917711198,11.411719051,7.9287614718,8.9616546415,,,,,,,
2017,88,1.7,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2017,89,2,,,2.5,5,7.5,10,20,25,17.5,10,2.5,,,,,,,,
2017,91,1.9,0,0,0,2.5,5,30,40,17.5,5,0,0,0,,,,,,,
2017,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2017,94,2,.5,1.5,3,4,7.5,10,16,26,18,7,4,2.5,,,,,,,
2017,95,1.894,0,0,0,0,5.1,15.6,36.1,27.2,10.6,5.4,0,0,,,,,,,
2017,96,2.1,,,,,5,10,25,35,20,5,,,,,,,,,
2017,98,1.6,,,,,10,25,35,25,5,,,,,,,,,,
2017,99,1.8,,,,,,20,60,20,,,,,,,,,,,
2017,101,1.4,,,,5,10,50,30,5,,,,,,,,,,,
2017,102,1.4298135971,0,0,5,5,15,40,30,5,0,0,0,0,,,,,,,
2017,103,1.7,,,,5,10,25,32.5,20,5,2.5,,,,,,,,,
2017,105,,,,,,,20,55,25,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,1.8,,,5,5,10,10,50,15,5,,,,,,,,,,
2017,115,1.9,2.1690960542,1.9327808354,4.1595921437,6.7390893256,9.6627869684,12.2618710578,13.771011525,13.6877001311,12.0406691997,9.3740097601,6.4588191072,7.7425738917,,,,,,,
2017,116,2.1,,,,,,20,30,50,,,,,,,,,,,
2017Q1,4,1.6,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2017Q1,6,1.6,,,,,5,30,50,15,,,,,,,,,,,
2017Q1,7,,,,,,,,,,,,,,,,,,,,
2017Q1,14,1.7,,,,,,,,,,,,,,,,,,,
2017Q1,15,1.8,,,,5,5,15,35,25,10,5,,,,,,,,,
2017Q1,16,1.7,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2017Q1,20,1.8,,,,5,10,20,40,20,5,,,,,,,,,,
2017Q1,22,1.8,,,,,5,15,35,25,15,5,,,,,,,,,
2017Q1,23,1.5,,2,4,10,20,23,20,15,5,1,,,,,,,,,
2017Q1,24,1.6536297661,,,4,7.5,12,15,20,16,12,8,5.5,,,,,,,,
2017Q1,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017Q1,30,,,,,,,,,,,,,,,,,,,,
2017Q1,31,1.6,,,,5,20,40,30,5,,,,,,,,,,,
2017Q1,32,,,,,,,,,,,,,,,,,,,,
2017Q1,35,,,,,,,,,,,,,,,,,,,,
2017Q1,37,1.8,,,,,3,27,55,15,,,,,,,,,,,
2017Q1,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017Q1,39,1.7,,,,,10,30,45,15,,,,,,,,,,,
2017Q1,41,,,,,,,,,,,,,,,,,,,,
2017Q1,42,,,,,,,,,,,,,,,,,,,,
2017Q1,45,,,,,,,,,,,,,,,,,,,,
2017Q1,47,1.7,,,,,,,,,,,,,,,,,,,
2017Q1,48,,,,,,,,,,,,,,,,,,,,
2017Q1,49,1.8,,,,,,,,,,,,,,,,,,,
2017Q1,52,1.7,0,0,1,6,13,19,22,19,13,6,1,0,,,,,,,
2017Q1,54,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2017Q1,57,1.8,,,,,,,,,,,,,,,,,,,
2017Q1,61,,,,,,,,,,,,,,,,,,,,
2017Q1,67,,,,,,,,,,,,,,,,,,,,
2017Q1,70,,,,,,,,,,,,,,,,,,,,
2017Q1,72,1.8,,,,,,,,,,,,,,,,,,,
2017Q1,80,,,,,,,,,,,,,,,,,,,,
2017Q1,82,,,,,,,,,,,,,,,,,,,,
2017Q1,84,,,,,,,,,,,,,,,,,,,,
2017Q1,85,2.1609617974,.0949216921,.3326467789,1.1371989468,3.1113157383,6.8131062467,11.941832347,16.75500117,18.8182709073,16.9192691177,12.1771498267,7.0154929385,4.88379429,,,,,,,
2017Q1,88,1.8,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2017Q1,89,1.7,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,
2017Q1,91,1.8,0,0,0,2.5,5,32.5,40,17.5,2.5,0,0,0,,,,,,,
2017Q1,93,1.9,,,,,,2.5,50,45,2.5,,,,,,,,,,
2017Q1,94,1.8,.5,1,3,5,10,14,26,18,11,7,2.5,2,,,,,,,
2017Q1,95,1.816,0,0,0,2.5,6.5,22.1,30.9,20.1,9.5,6.9,1.5,0,,,,,,,
2017Q1,96,2.1,,,,,5,10,25,35,20,5,,,,,,,,,
2017Q1,98,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2017Q1,99,1.9,,,,,,,,,,,,,,,,,,,
2017Q1,101,1.4,,,,,,,,,,,,,,,,,,,
2017Q1,102,,,,,,,,,,,,,,,,,,,,
2017Q1,103,,,,,,,,,,,,,,,,,,,,
2017Q1,105,,,,,,,30,50,20,,,,,,,,,,,
2017Q1,110,1.5,3.6226935828,2.9441020145,5.9485631328,8.9507387083,11.8536365103,13.8163211655,14.1736762818,12.7974096531,10.1697509168,7.1128797252,4.3784941436,4.2317341653,,,,,,,
2017Q1,111,,,,,,,,,,,,,,,,,,,,
2017Q1,112,2.5,,,,,5,10,15,20,30,15,5,,,,,,,,
2017Q1,114,1.6,,1,4,5,10,25,35,15,5,,,,,,,,,,
2017Q1,115,1.8,2.5602564767,2.1983208212,4.6259925254,7.3138374526,10.2338007675,12.673079132,13.889362595,13.4721865044,11.5650962587,8.7864770358,5.9078956077,6.7736948231,,,,,,,
2017Q1,116,2,,,,,,,,,,,,,,,,,,,
2020,4,1.7,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2020,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,2.2,,,,,,,,,,,,,,,,,,,
2020,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2020,22,1.7,,,,5,10,25,40,15,5,,,,,,,,,,
2020,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2020,24,1.7,,,4,8,12,16,19,16,12,8,5,,,,,,,,
2020,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,
2020,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,2,,,,,1,8,35,39,16,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.4,,,,12,24,38,16,10,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,1.6,,,,,,20,60,20,,,,,,,,,,,
2020,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2020,47,2,0,0,0,0,5,10,20,30,20,10,5,0,,,,,,,
2020,48,1.5,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,1,1,3,9,14,17,17,15,10,8,5,1,0,,,,,,,
2020,54,2.2,,,,,5,20,35,30,10,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,20,60,20,,,,,,,,,,,
2020,72,1.3,,,,,,,,,,,,,,,,,,,
2020,80,1.8,.7547169811,1.5094339623,4.9056603774,6.0377358491,13.2075471698,13.9622641509,17.358490566,18.4905660377,12.8301886792,6.4150943396,2.641509434,1.8867924528,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2020,85,1.6286401897,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2020,88,1.5,,,2.5,7.5,12.5,20,22.5,15,11,6.5,2.5,,,,,,,,
2020,89,2,,,2.5,5,10,15,17.5,17.5,15,10,5,2.5,,,,,,,
2020,91,1.8,0,0,0,2.5,20,35,40,2.5,0,0,0,0,,,,,,,
2020,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2020,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2020,95,1.7545,0,0,0,0,6.1,11.1,51.1,29.2,2.5,0,0,0,,,,,,,
2020,96,2.3,,,,,,,,,,,,,,,,,,,
2020,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2020,99,1.8,,,,,,30,70,,,,,,,,,,,,
2020,101,1.2,,,5,10,20,45,15,5,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2020,105,,,,,,,5,35,45,15,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,1.6,,1,2,3,10,30,40,10,4,,,,,,,,,,
2020,115,1.5,4.1018768896,3.1407799491,6.1792412808,9.0791664994,11.8061836906,13.587125666,13.8388850075,12.474702177,9.9520865611,7.0267006196,4.3907606561,4.422491003,,,,,,,
2020,116,1.3,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2015,4,11,,,,,,,,2.5,5,25,40,15,10,2.5,,,,,
2015,6,11.1,,,,,,,,,,20,50,30,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,11,,,,,,,,,,,,,,,,,,,
2015,15,11,,,,,,,,,,45,55,,,,,,,,
2015,16,10.9,0,0,0,0,0,2,3,6,12,23,22,12,8,4,3,2,2,1,0
2015,20,11,,,,,,,,,,20,80,,,,,,,,
2015,22,11,,,,,,,,,,30,60,10,,,,,,,
2015,23,11.2,,,,,,,,,10,20,35,20,15,,,,,,
2015,24,10.9227904807,,,,,,,6,11,15,21,18,16,13,,,,,,
2015,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2015,30,11.1,,,,,,,,,5,30,55,10,,,,,,,
2015,31,11.2,,,,,,,,,10,20,45,20,5,,,,,,
2015,32,11.1,0,0,0,0,0,0,0,.0000000987,.0232628092,15.8422624852,77.45375448,6.6775530027,.0031671202,.000000004,0,0,0,0,0
2015,35,11,,,,,,,,,,40,60,,,,,,,,
2015,37,11.1,,,,,,,,,,18,80,2,,,,,,,
2015,38,10.8,,,,,,,,,20,60,20,,,,,,,,
2015,39,11,,,,,,,,,,20,45,30,5,,,,,,
2015,41,11.2,,,,,,,,,,10,70,20,,,,,,,
2015,42,11.1,,,,,,,,,,10,70,20,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,11.1,0,0,0,0,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0
2015,48,11.2,,,,,,,,,,,,,,,,,,,
2015,49,11.3,,,,,,,,,,,,,,,,,,,
2015,52,10.9,0,0,0,0,0,0,0,1,12,40,35,8,3,1,0,0,0,0,0
2015,54,10.7,,,,,,,,,20,45,35,,,,,,,,
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,61,11.1,,,,,,,,,,45,55,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,70,11.1,,,,,,,,,,45,55,,,,,,,,
2015,72,11,,,,,,,,,,,,,,,,,,,
2015,80,9.6,0,0,0,0,0,0,44.1509433962,51.320754717,3.7735849057,.7547169811,0,0,0,0,0,0,0,0,0
2015,82,11,,,,,,,,,,,,,,,,,,,
2015,84,11,0,0,0,0,0,0,0,0,0,39,52,9,0,0,0,0,0,0,0
2015,85,11.0222992026,0,0,0,0,0,.0000000001,.0000031925,.0091613804,1.893265967,32.2735876827,55.4225131875,10.2296105547,.1716388791,.0002191366,.0000000194,0,0,0,0
2015,88,11.1,,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,
2015,89,10.9,,,,,2.5,2.5,5,5,10,25,20,15,7.5,5,2.5,,,,
2015,91,11,0,0,0,0,0,0,0,0,2.5,45,47.5,5,0,0,0,0,0,0,0
2015,93,11,,,,,,,,,7.5,30,55,7.5,,,,,,,
2015,94,11.1,,,,,,1,2,4,8,28,30,17,4,3,2,1,,,
2015,95,11.1545,0,0,0,0,0,0,0,3.5,10.5,24.8,31,16.8,9.8,3.6,0,0,0,0,0
2015,96,11,,,,,,,,7,15,25,35,18,,,,,,,
2015,98,11.1,,,,,,,,,,30,50,20,,,,,,,
2015,99,11,,,,,,,,,,20,80,,,,,,,,
2015,101,11,,,,,,,,,,40,60,,,,,,,,
2015,102,11.2119157992,0,0,0,0,0,0,0,5,5,20,50,15,5,0,0,0,0,0,0
2015,103,11,,,,,,,,,,45,55,,,,,,,,
2015,105,,,,,,,,,,,10,75,15,,,,,,,
2015,110,11,0,0,0,0,0,0,.0000021978,.008375623,1.9961514128,34.6079083288,54.830452447,8.453338851,.1036877074,.0000834281,.000000004,0,0,0,0
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.1,,,,,,,,5,10,20,30,20,10,5,,,,,
2015,114,11,,,,,,,,,5,25,60,5,5,,,,,,
2015,115,11,.0318968022,.0606805456,.218651871,.606579074,1.4617639923,3.0600697179,5.5648950297,8.7914453554,12.0655165462,14.3852417337,14.8996423224,13.4067132822,10.4798604856,7.116604446,4.1982695294,2.1515061496,.9578178624,.37041054,.1724347145
2015,116,11.1,,,,,,,,,,,,,,,,,,,
2016,4,10.5,,,,,,,2.5,10,25,35,15,10,2.5,,,,,,
2016,6,10.8,,,,,,,,,5,40,45,10,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,10.5,,,,,,,,,,,,,,,,,,,
2016,15,10.6,,,,,,,,10,20,50,15,5,,,,,,,
2016,16,10.5,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,10.5,,,,,,,,10,40,45,5,,,,,,,,
2016,22,10.7,,,,,,,0,10,15,40,25,10,0,,,,,,
2016,23,10.7,,,,,,,1,5,22,26,20,20,5,1,,,,,
2016,24,10.1174688348,,,,2.5,4,5,12.5,16,23,16,13,8,,,,,,,
2016,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2016,30,10.7,,,,,,,,5,25,50,10,10,,,,,,,
2016,31,10.8,,,,,,,,5,10,40,30,10,5,,,,,,
2016,32,10.5,0,.0000000025,.0000007553,.0001025065,.0061990582,.1680479221,2.0561356566,11.4355980134,29.0905231146,33.9829520482,18.2430285995,4.4880554564,.5032280969,.0255402028,.0005826048,.0000059353,.0000000269,0,0
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,10.6,,,,,,,,2,34,52,12,,,,,,,,
2016,38,10.5,,,,,,,,,20,60,20,,,,,,,,
2016,39,10.5,,,,,,,,5,25,35,25,10,,,,,,,
2016,41,10.8,,,,,,,,,20,70,10,,,,,,,,
2016,42,10.6,,,,,,,,,15,60,25,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,10.7,0,0,0,0,0,0,0,5,25,40,25,5,0,0,0,0,0,0,0
2016,48,10.7,,,,,,,,,,,,,,,,,,,
2016,49,10.8,,,,,,,,,,,,,,,,,,,
2016,52,10.2,0,0,0,0,0,4,8,22,32,22,8,4,0,0,0,0,0,0,0
2016,54,10,,,,,,,,20,45,30,5,,,,,,,,
2016,57,10.5,,,,,,,,,,,,,,,,,,,
2016,61,10.4,,,,,,,,10,50,30,10,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,70,10.7,,,,,,,,,25,75,,,,,,,,,
2016,72,10.4,,,,,,,,,,,,,,,,,,,
2016,80,8.8,0,0,0,4.5283018868,26.7924528302,40.7547169811,22.2641509434,4.5283018868,1.1320754717,0,0,0,0,0,0,0,0,0,0
2016,82,10.7,,,,,,,,,,,,,,,,,,,
2016,84,10.6,0,0,0,0,0,0,0,5,22,30,23,15,5,0,0,0,0,0,0
2016,85,10.2912311979,.0002348122,.0030732601,.0302068101,.2117307307,1.0588905438,3.7800771815,9.6360338911,17.545802679,22.8250491278,21.2154643055,14.0891522472,6.6841905299,2.2648464385,.5479093769,.0945974959,.0116505738,.0010230357,.0000640148,.0000029455
2016,88,10.7,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,
2016,89,10.3,,,,2.5,2.5,7.5,10,15,20,15,12.5,10,2.5,2.5,,,,,
2016,91,10.4,0,0,0,0,0,0,2.5,25,42.5,25,5,0,0,0,0,0,0,0,0
2016,93,10,,,,,,17.5,25,40,10,5,2.5,,,,,,,,
2016,94,10.1,,,1,2,3,6,12,16,28,12,8,6,3,2,1,,,,
2016,95,10.705,0,0,0,0,0,0,3,7.5,20.5,35.9,23.5,6.8,2.8,0,0,0,0,0,0
2016,96,10.5,,,,,,,7,10,25,35,20,3,,,,,,,
2016,98,10.5,,,,,,,5,15,25,30,20,5,,,,,,,
2016,99,10.2,,,,,,,,30,70,,,,,,,,,,
2016,101,10.4,,,,,,,,5,50,40,5,,,,,,,,
2016,102,10.688694013,0,0,0,0,0,0,0,10,30,45,10,5,0,0,0,0,0,0,0
2016,103,10.5,,,,,,,,7.5,40,45,7.5,,,,,,,,
2016,105,,,,,,,,,,20,65,15,,,,,,,,
2016,110,10.7,.000110642,.000814674,.0090854921,.0701564294,.3971374739,1.6486387765,5.0206536042,11.2191682979,18.399846955,22.1501419387,19.573513317,12.6962908317,6.0443813354,2.1116035624,.5411880022,.1017242673,.0140180598,.0014156985,.000110642
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2016,114,10.8,,,,,,,,2,3,65,20,5,5,,,,,,
2016,115,10.6,.0925773478,.1542225323,.5002100655,1.2398536151,2.6696295362,4.9934626755,8.1138908885,11.4534949169,14.0453303422,14.9628069884,13.847839891,11.1336619544,7.7764037577,4.7184639841,2.4871298373,1.1388480562,.4529965301,.1565224919,.0626545887
2016,116,10.6,,,,,,,,,,,,,,,,,,,
2016May,4,10.7,,,,,,,2.5,5,15,40,25,10,2.5,,,,,,
2016May,6,10.8,,,,,,,,,10,50,35,5,,,,,,,
2016May,7,,,,,,,,,,,,,,,,,,,,
2016May,14,10.8,,,,,,,,,,,,,,,,,,,
2016May,15,10.75,,,,,,,,5,20,45,20,10,,,,,,,
2016May,16,10.8,0,0,0,0,0,1,2,8,18,20,18,13,8,7,3,2,0,0,0
2016May,20,10.5,,,,,,,,,25,50,25,,,,,,,,
2016May,22,10.9,,,,,,,,,8,45,40,7,,,,,,,
2016May,23,10.7,,,,,,,,8,20,25,20,15,10,2,,,,,
2016May,24,10.1500584171,,,,,7,9,12,15,18,15,12,8,4,,,,,,
2016May,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2016May,30,,,,,,,,,,,,,,,,,,,,
2016May,31,10.9,,,,,,,,5,25,40,25,5,,,,,,,
2016May,32,,,,,,,,,,,,,,,,,,,,
2016May,35,,,,,,,,,,,,,,,,,,,,
2016May,37,10.7,,,,,,,,,20,55,24,1,,,,,,,
2016May,38,10.5,,,,,,,,,20,60,20,,,,,,,,
2016May,39,10.6,,,,,,,,5,20,40,25,10,,,,,,,
2016May,41,,,,,,,,,,,,,,,,,,,,
2016May,42,10.7,,,,,,,,,30,50,20,,,,,,,,
2016May,45,,,,,,,,,,,,,,,,,,,,
2016May,47,10.8,,,,,,,,,,,,,,,,,,,
2016May,48,10.8,,,,,,,,,,,,,,,,,,,
2016May,49,10.9,,,,,,,,,,,,,,,,,,,
2016May,52,10.3,0,0,0,0,0,1,4,19,36,27,8,4,1,0,0,0,0,0,0
2016May,54,10.5,,,,,,,5,15,50,25,5,,,,,,,,
2016May,57,10.8,,,,,,,,,,,,,,,,,,,
2016May,61,10.4,,,,,,,,15,55,25,5,,,,,,,,
2016May,67,,,,,,,,,,,,,,,,,,,,
2016May,70,,,,,,,,,,,,,,,,,,,,
2016May,72,10.5,,,,,,,,,,,,,,,,,,,
2016May,80,,,,,,,,,,,,,,,,,,,,
2016May,82,10.7,,,,,,,,,,,,,,,,,,,
2016May,84,,,,,,,,,,,,,,,,,,,,
2016May,85,10.3418195911,.0040432897,.0248474839,.1342542055,.5675273881,1.8772748494,4.8597165148,9.8465869282,15.6167373742,19.3887656819,18.8441864193,14.3373998089,8.5391356697,3.9808834613,1.4525334839,.4147647074,.092671094,.0161988121,.0022148343,.0002579935
2016May,88,10.7,,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,
2016May,89,10.3,,,,2.5,5,5,7.5,15,20,15,12.5,10,5,2.5,,,,,
2016May,91,10.5,0,0,0,0,0,0,2.5,30,35,30,2.5,0,0,0,0,0,0,0,0
2016May,93,,,,,,,,,,,,,,,,,,,,
2016May,94,10.3,,,,1,3,4,8,18,29,12,9,7,5,3,1,,,,
2016May,95,10.735,0,0,0,0,0,1,3,8.5,16.5,35.4,21.5,10.3,3.8,0,0,0,0,0,0
2016May,96,10.6,,,,,,,2,13,20,35,20,10,,,,,,,
2016May,98,10.8,,,,,,,,10,20,25,20,20,5,,,,,,
2016May,99,10.4,,,,,,,,,,,,,,,,,,,
2016May,101,10.5,,,,,,,,,,,,,,,,,,,
2016May,102,,,,,,,,,,,,,,,,,,,,
2016May,103,10.5,,,,,,,,2.5,40,50,7.5,,,,,,,,
2016May,105,,,,,,,,,,5,45,45,5,,,,,,,
2016May,110,10.7,.000000001,.0000000615,.0000065897,.0003746517,.0114535876,.188866923,1.6853456056,8.1642328492,21.5285328576,30.9603735852,24.3007202163,10.4047816032,2.426147401,.3072922008,.0210759622,.000780198,.0000155394,.000000166,.000000001
2016May,111,,,,,,,,,,,,,,,,,,,,
2016May,112,10.9,,,,,,,5,10,20,30,20,10,5,,,,,,
2016May,114,10.8,,,,,,,,2,3,65,20,5,5,,,,,,
2016May,115,,,,,,,,,,,,,,,,,,,,
2016May,116,,,,,,,,,,,,,,,,,,,,
2017,4,10,,,,,,2.5,10,25,35,15,10,2.5,,,,,,,
2017,6,10.5,,,,,,,,,10,45,35,10,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,9.5,,,,,,,,,,,,,,,,,,,
2017,15,10.3,,,,,,,5,25,35,20,10,5,,,,,,,
2017,16,10.1,0,0,0,0,2,6,11,15,17,16,10,8,6,3,3,2,1,0,0
2017,20,10,,,,,,5,13,27,35,15,5,,,,,,,,
2017,22,10.2,,,,,,,15,35,40,10,,,,,,,,,
2017,23,10,,,,,,,5,23,28,18,12,8,5,1,,,,,
2017,24,9.848,,,,3,7,11,16,23,16,11,8,5,,,,,,,
2017,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,10,,,,,,,5,20,35,25,10,5,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,9.8,,,,,,1,23,40,23,13,,,,,,,,,
2017,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2017,39,10,,,,,,,,10,36,34,15,5,,,,,,,
2017,41,10.5,,,,,,,,,25,70,5,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,10.2,0,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,10.3,,,,,,,,,,,,,,,,,,,
2017,52,9.9,0,0,0,1,4,9,17,22,21,14,8,3,1,0,0,0,0,0,0
2017,54,9.4,,,,,,5,40,40,10,5,,,,,,,,,
2017,57,10,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,70,10.2,,,,,,,,20,60,20,,,,,,,,,
2017,72,9.8,,,,,,,,,,,,,,,,,,,
2017,80,8,0,5.2830188679,18.1132075472,27.1698113208,29.8113207547,15.8490566038,3.0188679245,.3773584906,.3773584906,0,0,0,0,0,0,0,0,0,0
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,10.2,0,0,0,0,0,1,10,18,21,17,13,11,7,2,0,0,0,0,0
2017,85,9.4564097899,.3933238619,.917584028,2.3764211434,5.1090677565,9.1183945968,13.5103714889,16.6187302634,16.9712976153,14.3886296209,10.1276102938,5.9179219154,2.8707369818,1.15601274,.3864169432,.107213578,.0246897173,.0047187285,.0007484174,.0001103096
2017,88,10.3,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,
2017,89,9.7,,2.5,2.5,5,5,10,15,20,12.5,10,7.5,5,2.5,2.5,,,,,
2017,91,9.8,0,0,0,0,0,2.5,27.5,35,27.5,5,2.5,0,0,0,0,0,0,0,0
2017,93,9.5,,,,,,5,37.5,52.5,5,,,,,,,,,,
2017,94,9.2,,1,2,6,15,20,22,12,8,5,3.5,2.5,2,1,,,,,
2017,95,10.25,0,0,0,0,0,1.9,8.5,19.5,36.5,19.8,9,4.8,0,0,0,0,0,0,0
2017,96,10.2,,,,,,5,10,25,35,20,5,,,,,,,,
2017,98,9.9,,,,,5,10,15,30,25,10,5,,,,,,,,
2017,99,9.2,,,,,,30,70,,,,,,,,,,,,
2017,101,10.2,,,,,,,5,20,50,20,5,,,,,,,,
2017,102,10.2617169607,0,0,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0,0,0
2017,103,,,,,,,,,,,,,,,,,,,,
2017,105,,,,,,,,,,35,55,10,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017,114,10.5,,,,,,,,5,25,40,15,10,5,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,116,10.1,,,,,,,,,,,,,,,,,,,
2017May,4,10.3,,,,,,2.5,10,15,35,25,10,2.5,,,,,,,
2017May,6,10.5,,,,,,,,,30,45,20,5,,,,,,,
2017May,7,,,,,,,,,,,,,,,,,,,,
2017May,14,9.8,,,,,,,,,,,,,,,,,,,
2017May,15,10.5,,,,,,,5,20,30,20,15,10,,,,,,,
2017May,16,10.3,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0,0
2017May,20,10.1,,,,,,,8,25,35,25,7,,,,,,,,
2017May,22,10.5,,,,,,,,15,35,40,10,,,,,,,,
2017May,23,10.2,,,,,,,1,18,22,20,17,13,8,1,,,,,
2017May,24,9.8,,,2,5,10,11,13,17,13,11,7,6,5,,,,,,
2017May,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2017May,30,,,,,,,,,,,,,,,,,,,,
2017May,31,10.2,,,,,,,10,15,40,20,15,,,,,,,,
2017May,32,,,,,,,,,,,,,,,,,,,,
2017May,35,,,,,,,,,,,,,,,,,,,,
2017May,37,9.9,,,,,,,,39,38,22,1,,,,,,,,
2017May,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2017May,39,10.1,,,,,,,,15,40,25,15,5,,,,,,,
2017May,41,,,,,,,,,,,,,,,,,,,,
2017May,42,,,,,,,,,,,,,,,,,,,,
2017May,45,,,,,,,,,,,,,,,,,,,,
2017May,47,10.3,,,,,,,,,,,,,,,,,,,
2017May,48,,,,,,,,,,,,,,,,,,,,
2017May,49,10.4,,,,,,,,,,,,,,,,,,,
2017May,52,9.9,0,0,0,1,4,9,17,22,21,14,8,3,1,0,0,0,0,0,0
2017May,54,9.8,,,,,,,5,40,35,15,5,,,,,,,,
2017May,57,10.2,,,,,,,,,,,,,,,,,,,
2017May,61,,,,,,,,,,,,,,,,,,,,
2017May,67,,,,,,,,,,,,,,,,,,,,
2017May,70,,,,,,,,,,,,,,,,,,,,
2017May,72,9.9,,,,,,,,,,,,,,,,,,,
2017May,80,,,,,,,,,,,,,,,,,,,,
2017May,82,,,,,,,,,,,,,,,,,,,,
2017May,84,,,,,,,,,,,,,,,,,,,,
2017May,85,9.4926352003,.4980272667,1.0385584988,2.5225662281,5.1630407645,8.9049781997,12.9429876427,15.8532225747,16.3638592597,14.2344165372,10.4346223374,6.4460121156,3.3556286911,1.4720182002,.5441194357,.169472693,.0444743804,.0098333808,.0018317019,.0003300918
2017May,88,10.3,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,
2017May,89,9.8,,,2.5,5,5,10,15,20,17.5,10,7.5,2.5,2.5,2.5,,,,,
2017May,91,9.9,0,0,0,0,0,5,30,35,25,5,0,0,0,0,0,0,0,0,0
2017May,93,,,,,,,,,,,,,,,,,,,,
2017May,94,9.4,,,2.5,5,7,20,30,12,8,6,4,2.5,1.5,1,.5,,,,
2017May,95,10.3935,0,0,0,0,0,2.5,9,15.9,29.5,19.5,13,7.8,2.8,0,0,0,0,0,0
2017May,96,10.3,,,,,,,10,25,35,15,10,5,,,,,,,
2017May,98,10,,,,,,5,25,25,25,15,5,,,,,,,,
2017May,99,9.3,,,,,,,,,,,,,,,,,,,
2017May,101,10.2,,,,,,,,,,,,,,,,,,,
2017May,102,,,,,,,,,,,,,,,,,,,,
2017May,103,,,,,,,,,,,,,,,,,,,,
2017May,105,,,,,,,,,15,20,55,10,,,,,,,,
2017May,110,,,,,,,,,,,,,,,,,,,,
2017May,111,,,,,,,,,,,,,,,,,,,,
2017May,112,10.3,,,,,,5,10,20,30,20,10,5,,,,,,,
2017May,114,10.4,,,,,,,,5,35,30,15,10,5,,,,,,
2017May,115,,,,,,,,,,,,,,,,,,,,
2017May,116,,,,,,,,,,,,,,,,,,,,
2020,4,9,,,.5,2,5,15,25,30,15,5,2,.5,,,,,,,
2020,6,9.5,,,,,,5,20,40,20,10,5,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,9,,,,,,,,,,,,,,,,,,,
2020,15,9.75,,,,5,5,5,10,20,30,15,10,,,,,,,,
2020,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2020,20,9,,,,,6,20,25,18,13,10,5,3,,,,,,,
2020,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2020,23,7.5,8,12,14,16,12,10,7,6,5,4,3,2,1,,,,,,
2020,24,9,,3,6,9,11,16,20,14,10,7,3,1,,,,,,,
2020,29,10,,,,,,,,30,50,20,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,
2020,31,9.3,,,,,10,15,40,20,10,5,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,8.2,,,5,16,25,21,15,10,7,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,9.3,,,,,5,10,30,25,15,10,5,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,9.5,,,,,,,15,50,35,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,
2020,47,9.5,0,0,0,0,5,10,20,30,20,10,5,0,0,0,0,0,0,0,0
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,9.6,0,1,2,4,8,12,17,18,15,12,7,3,1,0,0,0,0,0,0
2020,54,8.8,,,,,5,40,35,15,5,,,,,,,,,,
2020,57,8.5,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,70,8.4,,,,10,60,30,,,,,,,,,,,,,
2020,72,8,,,,,,,,,,,,,,,,,,,
2020,80,8.2,2.641509434,1.1320754717,8.3018867925,13.9622641509,25.6603773585,25.2830188679,13.9622641509,4.5283018868,4.1509433962,.3773584906,0,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,9.9,0,0,0,0,2,3,12,18,17,15,13,10,6,3,1,0,0,0,0
2020,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858066,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2020,88,9.5,,,,,5,11,20.5,27,20.5,11,5,,,,,,,,
2020,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,
2020,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2020,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2020,95,9.9005,0,0,0,0,0,0,25.8,39.3,18.8,6,5.3,4.8,0,0,0,0,0,0,0
2020,96,,,,,,,,,,,,,,,,,,,,
2020,98,9.1,,,,5,15,20,25,15,10,5,5,,,,,,,,
2020,99,9,,,,,,30,70,,,,,,,,,,,,
2020,101,10,,,,,,5,10,35,35,10,5,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,,,,,,,5,25,45,15,10,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,9,,,,2,10,15,55,10,4,4,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2015,4,,,,1.3,,,,,,,,,,,,,,,,
2015,6,,,,1.8,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,14,,,,,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,1.7,,,,,,,,,,,,,,,,
2015,20,,,,,,,,,,,,,,,,,,,,
2015,22,,,,1.3,,,,,,,,,,,,,,,,
2015,23,,,,1,,,,,,,,,,,,,,,,
2015,24,,,,1.4,,,,,,,,,,,,,,,,
2015,29,,,,1.3,,,,,,,,,,,,,,,,
2015,30,,,,,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,1.8,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,38,,,,1.6,,,,,,,,,,,,,,,,
2015,39,,,,1.5,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,1.5,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,,,,1.4,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,70,,,,1.5,,,,,,,,,,,,,,,,
2015,72,,,,1.5,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,,,,,,,,,,,,,,,,,
2015,84,,,,1.8,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,88,,,,1.6,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,91,,,,1.6,,,,,,,,,,,,,,,,
2015,93,,,,1.5,,,,,,,,,,,,,,,,
2015,94,,,,1.4,,,,,,,,,,,,,,,,
2015,95,,,,1.3,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,98,,,,1.5,,,,,,,,,,,,,,,,
2015,99,,,,1.5,,,,,,,,,,,,,,,,
2015,101,,,,1.3,,,,,,,,,,,,,,,,
2015,102,,,,,,,,,,,,,,,,,,,,
2015,103,,,,1.7,,,,,,,,,,,,,,,,
2015,105,,,,.9,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,,,,1.5,,,,,,,,,,,,,,,,
2015,114,,,,1.7,,,,,,,,,,,,,,,,
2015,115,,,,1.7,,,,,,,,,,,,,,,,
2015,116,,,,,,,,,,,,,,,,,,,,
2015Q3,4,65,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,6,62,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,7,66,.05,1.09915,,,,,,,,,,,,,,,,,
2015Q3,14,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,15,62,0,1.1,,,,,,,,,,,,,,,,,
2015Q3,16,63,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,20,58,.05,,,,,,,,,,,,,,,,,,
2015Q3,22,60,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,23,63,.05,1.06,,,,,,,,,,,,,,,,,
2015Q3,24,61.85,.05,1.05115,,,,,,,,,,,,,,,,,
2015Q3,29,65,.05,1.12,,,,,,,,,,,,,,,,,
2015Q3,30,66,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,31,,,,,,,,,,,,,,,,,,,,
2015Q3,32,68,.1,1.11,,,,,,,,,,,,,,,,,
2015Q3,35,,,,,,,,,,,,,,,,,,,,
2015Q3,37,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,38,67.3,.05,1.06,,,,,,,,,,,,,,,,,
2015Q3,39,63.6,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,41,,,,,,,,,,,,,,,,,,,,
2015Q3,42,65,.05,1.15,,,,,,,,,,,,,,,,,
2015Q3,45,,,,,,,,,,,,,,,,,,,,
2015Q3,47,62,.05,1,,,,,,,,,,,,,,,,,
2015Q3,48,55,.05,1,,,,,,,,,,,,,,,,,
2015Q3,49,61,.05,1.02,,,,,,,,,,,,,,,,,
2015Q3,52,62,.05,1.04,,,,,,,,,,,,,,,,,
2015Q3,54,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,57,65,.05,1.11,,,,,,,,,,,,,,,,,
2015Q3,61,63,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,67,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q3,70,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,72,63,.05,1.11,,,,,,,,,,,,,,,,,
2015Q3,80,61.5,.05,1.07,,,,,,,,,,,,,,,,,
2015Q3,82,,.05,,,,,,,,,,,,,,,,,,
2015Q3,84,60.67,.05,1.096,,,,,,,,,,,,,,,,,
2015Q3,85,63,.05,1.02,,,,,,,,,,,,,,,,,
2015Q3,88,70,.05,1.07,,,,,,,,,,,,,,,,,
2015Q3,89,66.3333333333,.05,1.076468,,,,,,,,,,,,,,,,,
2015Q3,91,57,.05,1.03,,,,,,,,,,,,,,,,,
2015Q3,93,62,.05,1.09,,,,,,,,,,,,,,,,,
2015Q3,94,63,.05,1.13,,,,,,,,,,,,,,,,,
2015Q3,95,62.8,.05,1.14,,,,,,,,,,,,,,,,,
2015Q3,96,,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,98,62.5,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,99,58,.05,1.09,,,,,,,,,,,,,,,,,
2015Q3,101,62.5,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,102,65,.05,1.09,,,,,,,,,,,,,,,,,
2015Q3,103,60,.05,1.08,,,,,,,,,,,,,,,,,
2015Q3,105,,.05,,,,,,,,,,,,,,,,,,
2015Q3,110,,,,,,,,,,,,,,,,,,,,
2015Q3,111,,,,,,,,,,,,,,,,,,,,
2015Q3,112,60,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,114,61.6,.05,1.1,,,,,,,,,,,,,,,,,
2015Q3,115,62.5,.05,1.06,,,,,,,,,,,,,,,,,
2015Q3,116,61,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,4,69,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,6,65,.05,1,,,,,,,,,,,,,,,,,
2015Q4,7,67.5,.05,1.09915,,,,,,,,,,,,,,,,,
2015Q4,14,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,15,62,0,1.1,,,,,,,,,,,,,,,,,
2015Q4,16,64,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,20,60,.05,,,,,,,,,,,,,,,,,,
2015Q4,22,62,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,23,65,.05,1.04,,,,,,,,,,,,,,,,,
2015Q4,24,61.25,.05,1.03115,,,,,,,,,,,,,,,,,
2015Q4,29,65,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,30,66,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,31,,,,,,,,,,,,,,,,,,,,
2015Q4,32,71,.1,1.11,,,,,,,,,,,,,,,,,
2015Q4,35,,,,,,,,,,,,,,,,,,,,
2015Q4,37,67,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,38,65.7,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,39,68.2,.05,1.09,,,,,,,,,,,,,,,,,
2015Q4,41,,,,,,,,,,,,,,,,,,,,
2015Q4,42,65,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,45,,,,,,,,,,,,,,,,,,,,
2015Q4,47,65,.05,1,,,,,,,,,,,,,,,,,
2015Q4,48,57,.05,.95,,,,,,,,,,,,,,,,,
2015Q4,49,53,.05,1,,,,,,,,,,,,,,,,,
2015Q4,52,69,.05,1.02,,,,,,,,,,,,,,,,,
2015Q4,54,,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,57,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,61,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,67,,.05,1.03,,,,,,,,,,,,,,,,,
2015Q4,70,55,.05,1,,,,,,,,,,,,,,,,,
2015Q4,72,65,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,80,69.8,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,82,,.05,,,,,,,,,,,,,,,,,,
2015Q4,84,60.67,.05,1.075,,,,,,,,,,,,,,,,,
2015Q4,85,68,.05,1.007,,,,,,,,,,,,,,,,,
2015Q4,88,75,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,89,69.3333333333,.05,1.0475,,,,,,,,,,,,,,,,,
2015Q4,91,60,.05,1,,,,,,,,,,,,,,,,,
2015Q4,93,64,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,94,68,.05,1.18,,,,,,,,,,,,,,,,,
2015Q4,95,64.3,.05,1.16,,,,,,,,,,,,,,,,,
2015Q4,96,,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,98,62.5,.05,1.06,,,,,,,,,,,,,,,,,
2015Q4,99,60,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,101,63.5,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,102,65,.05,1.04,,,,,,,,,,,,,,,,,
2015Q4,103,65,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,105,,.05,,,,,,,,,,,,,,,,,,
2015Q4,110,,,,,,,,,,,,,,,,,,,,
2015Q4,111,,,,,,,,,,,,,,,,,,,,
2015Q4,112,80,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,114,66,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,115,65,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,116,61,.05,1.11,,,,,,,,,,,,,,,,,
2016,4,70,.05,1.02,1.4,,,,,,,,,,,,,,,,
2016,6,68,.05,1.1,1.8,,,,,,,,,,,,,,,,
2016,7,69.5,.05,1.09915,,,,,,,,,,,,,,,,,
2016,14,70,.2,1.1,,,,,,,,,,,,,,,,,
2016,15,68,.1,1.11,,,,,,,,,,,,,,,,,
2016,16,66,.05,1.18,2.2,,,,,,,,,,,,,,,,
2016,20,65,.05,,,,,,,,,,,,,,,,,,
2016,22,64,.05,1.1,1.6,,,,,,,,,,,,,,,,
2016,23,75,.05,.99,1.4,,,,,,,,,,,,,,,,
2016,24,70,.05,.95,1.6,,,,,,,,,,,,,,,,
2016,29,70,.05,1.1,1.4,,,,,,,,,,,,,,,,
2016,30,66,.05,1.1,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,75,.1,1.11,1.6,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,78,.09,1.11,,,,,,,,,,,,,,,,,
2016,38,68,.05,1.06,2,,,,,,,,,,,,,,,,
2016,39,69.6,.05,1.15,1.8,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,70,.05,1.15,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,65,.05,1.065,1.7,,,,,,,,,,,,,,,,
2016,48,62.5,.05,.95,,,,,,,,,,,,,,,,,
2016,49,62,.05,,,,,,,,,,,,,,,,,,
2016,52,76,.05,1.04,1.4,,,,,,,,,,,,,,,,
2016,54,,.05,1.05,,,,,,,,,,,,,,,,,
2016,57,68,.05,1.12,,,,,,,,,,,,,,,,,
2016,61,68,.05,1.1,,,,,,,,,,,,,,,,,
2016,67,,.05,1,,,,,,,,,,,,,,,,,
2016,70,60,.05,1,1.7,,,,,,,,,,,,,,,,
2016,72,70,.15,1.11,1.6,,,,,,,,,,,,,,,,
2016,80,79.8,.05,1.07,,,,,,,,,,,,,,,,,
2016,82,,.05,,,,,,,,,,,,,,,,,,
2016,84,65.5,.05,1.11,1.9,,,,,,,,,,,,,,,,
2016,85,74.5,.05,1.066,,,,,,,,,,,,,,,,,
2016,88,75,.05,1.05,1.75,,,,,,,,,,,,,,,,
2016,89,78.8,.05,1.04,,,,,,,,,,,,,,,,,
2016,91,65,.05,1.06,1.7,,,,,,,,,,,,,,,,
2016,93,65,.05,1.12,2,,,,,,,,,,,,,,,,
2016,94,78,.05,1.3,1.8,,,,,,,,,,,,,,,,
2016,95,67.2,.05,1.2,1.5,,,,,,,,,,,,,,,,
2016,96,,.05,1.11,,,,,,,,,,,,,,,,,
2016,98,70,.05,1.06,1.8,,,,,,,,,,,,,,,,
2016,99,64,.05,1.03,1.7,,,,,,,,,,,,,,,,
2016,101,61,.05,1.09,1.5,,,,,,,,,,,,,,,,
2016,102,65,.05,1.02,,,,,,,,,,,,,,,,,
2016,103,70,.15,1.12,1.8,,,,,,,,,,,,,,,,
2016,105,,.05,,1,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,90,.125,1.12,1.5,,,,,,,,,,,,,,,,
2016,114,64.7,.05,1.15,1.9,,,,,,,,,,,,,,,,
2016,115,70,.05,1.08,1.9,,,,,,,,,,,,,,,,
2016,116,61,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,4,66,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,6,66,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,7,68.5,.05,1.09915,,,,,,,,,,,,,,,,,
2016Q1,14,67,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,15,63,0,1.1,,,,,,,,,,,,,,,,,
2016Q1,16,65,.05,1.18,,,,,,,,,,,,,,,,,
2016Q1,20,62,.05,,,,,,,,,,,,,,,,,,
2016Q1,22,63,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,23,70,.05,1.02,,,,,,,,,,,,,,,,,
2016Q1,24,65.25,.05,.9875,,,,,,,,,,,,,,,,,
2016Q1,29,65,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,30,66,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,31,,,,,,,,,,,,,,,,,,,,
2016Q1,32,73,.1,1.11,,,,,,,,,,,,,,,,,
2016Q1,35,,,,,,,,,,,,,,,,,,,,
2016Q1,37,72,.05,1.09,,,,,,,,,,,,,,,,,
2016Q1,38,66,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,39,69.3,.05,1.13,,,,,,,,,,,,,,,,,
2016Q1,41,,,,,,,,,,,,,,,,,,,,
2016Q1,42,70,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,45,,,,,,,,,,,,,,,,,,,,
2016Q1,47,65,.05,1.03,,,,,,,,,,,,,,,,,
2016Q1,48,60,.05,.95,,,,,,,,,,,,,,,,,
2016Q1,49,,.05,,,,,,,,,,,,,,,,,,
2016Q1,52,,.05,1,,,,,,,,,,,,,,,,,
2016Q1,54,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,57,67,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,61,67,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,67,,.05,1.02,,,,,,,,,,,,,,,,,
2016Q1,70,55,.05,1,,,,,,,,,,,,,,,,,
2016Q1,72,67,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,80,76.37,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,82,,.05,,,,,,,,,,,,,,,,,,
2016Q1,84,58.67,.05,1.087,,,,,,,,,,,,,,,,,
2016Q1,85,70,.05,1.023,,,,,,,,,,,,,,,,,
2016Q1,88,75,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,89,73.2,.05,1.0275,,,,,,,,,,,,,,,,,
2016Q1,91,62,.05,1.03,,,,,,,,,,,,,,,,,
2016Q1,93,65,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,94,71,.05,1.22,,,,,,,,,,,,,,,,,
2016Q1,95,65.6,.05,1.18,,,,,,,,,,,,,,,,,
2016Q1,96,,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,98,65,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,99,60,.05,1.04,,,,,,,,,,,,,,,,,
2016Q1,101,65,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,102,66,.05,1,,,,,,,,,,,,,,,,,
2016Q1,103,65,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,105,,.05,,,,,,,,,,,,,,,,,,
2016Q1,110,,,,,,,,,,,,,,,,,,,,
2016Q1,111,,,,,,,,,,,,,,,,,,,,
2016Q1,112,85,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,114,67.7,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,115,,.05,1.0625,,,,,,,,,,,,,,,,,
2016Q1,116,61,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,4,69,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,6,66,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,7,69.2,.05,1.09915,,,,,,,,,,,,,,,,,
2016Q2,14,70,.25,1.1,,,,,,,,,,,,,,,,,
2016Q2,15,65,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,16,66,.05,1.18,,,,,,,,,,,,,,,,,
2016Q2,20,64,.05,,,,,,,,,,,,,,,,,,
2016Q2,22,63,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,23,75,.05,1.01,,,,,,,,,,,,,,,,,
2016Q2,24,68,.05,.9625,,,,,,,,,,,,,,,,,
2016Q2,29,65,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,30,66,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,31,,,,,,,,,,,,,,,,,,,,
2016Q2,32,74,.1,1.11,,,,,,,,,,,,,,,,,
2016Q2,35,,,,,,,,,,,,,,,,,,,,
2016Q2,37,76,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,38,68,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,39,69.2,.05,1.14,,,,,,,,,,,,,,,,,
2016Q2,41,,,,,,,,,,,,,,,,,,,,
2016Q2,42,70,.05,1.15,,,,,,,,,,,,,,,,,
2016Q2,45,,,,,,,,,,,,,,,,,,,,
2016Q2,47,60,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,48,60,.05,.95,,,,,,,,,,,,,,,,,
2016Q2,49,,.05,.95,,,,,,,,,,,,,,,,,
2016Q2,52,,.05,1,,,,,,,,,,,,,,,,,
2016Q2,54,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,57,70,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,61,68,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,67,,.05,1.01,,,,,,,,,,,,,,,,,
2016Q2,70,60,.05,1,,,,,,,,,,,,,,,,,
2016Q2,72,69,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,80,80.9,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,82,,.05,,,,,,,,,,,,,,,,,,
2016Q2,84,63.3,.05,1.102,,,,,,,,,,,,,,,,,
2016Q2,85,73,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,88,75,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,89,77.5833333333,.05,1.0285714286,,,,,,,,,,,,,,,,,
2016Q2,91,64,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,93,65,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,94,76,.05,1.28,,,,,,,,,,,,,,,,,
2016Q2,95,66.8,.05,1.19,,,,,,,,,,,,,,,,,
2016Q2,96,,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,98,65,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,99,65,.05,1.02,,,,,,,,,,,,,,,,,
2016Q2,101,66.5,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,102,64,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,103,70,.25,1.12,,,,,,,,,,,,,,,,,
2016Q2,105,,.05,,,,,,,,,,,,,,,,,,
2016Q2,110,,,,,,,,,,,,,,,,,,,,
2016Q2,111,,,,,,,,,,,,,,,,,,,,
2016Q2,112,85,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,114,66.8,.05,1.15,,,,,,,,,,,,,,,,,
2016Q2,115,,.05,1.075,,,,,,,,,,,,,,,,,
2016Q2,116,61,.05,1.11,,,,,,,,,,,,,,,,,
2017,4,75,.05,1,1.5,,,,,,,,,,,,,,,,
2017,6,70,.5,1.15,2,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,73,.5,1.1,,,,,,,,,,,,,,,,,
2017,15,73,.5,1.11,,,,,,,,,,,,,,,,,
2017,16,68,.25,1.2,2.2,,,,,,,,,,,,,,,,
2017,20,75,.05,,,,,,,,,,,,,,,,,,
2017,22,70,.2,1.15,2.1,,,,,,,,,,,,,,,,
2017,23,80,.05,.98,1.8,,,,,,,,,,,,,,,,
2017,24,,.1,.875,1.7,,,,,,,,,,,,,,,,
2017,29,70,.15,1.08,1.7,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,85,.75,1.15,,,,,,,,,,,,,,,,,
2017,38,72.8,.05,1.11,2.2,,,,,,,,,,,,,,,,
2017,39,75.2,.3,1.15,1.7,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,65,.05,1.065,1.8,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,65,.15,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,1,1.1,,,,,,,,,,,,,,,,,
2017,57,75,.25,1.15,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,70,70,.25,1.2,1.8,,,,,,,,,,,,,,,,
2017,72,75,.5,1.11,1.8,,,,,,,,,,,,,,,,
2017,80,81.2,.2,1.09,,,,,,,,,,,,,,,,,
2017,82,,.05,,,,,,,,,,,,,,,,,,
2017,84,73.23,.27,1.191,2.2,,,,,,,,,,,,,,,,
2017,85,87.5,.271,1.185,,,,,,,,,,,,,,,,,
2017,88,75,.14,1.08,1.85,,,,,,,,,,,,,,,,
2017,89,86.1,.19,1.1,,,,,,,,,,,,,,,,,
2017,91,70,1,1.17,2.1,,,,,,,,,,,,,,,,
2017,93,70,.25,1.15,2,,,,,,,,,,,,,,,,
2017,94,94,.37,1.47,2.1,,,,,,,,,,,,,,,,
2017,95,69.8,.5,1.2,1.7,,,,,,,,,,,,,,,,
2017,96,,.25,,,,,,,,,,,,,,,,,,
2017,98,70,.2,1.1,2.3,,,,,,,,,,,,,,,,
2017,99,65,.41,1.02,1.9,,,,,,,,,,,,,,,,
2017,101,67,.78,1.09,1.6,,,,,,,,,,,,,,,,
2017,102,70,.05,1.07,,,,,,,,,,,,,,,,,
2017,103,80,.6,1.17,2,,,,,,,,,,,,,,,,
2017,105,,.25,,1.1,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,105,.5,1.15,1.5,,,,,,,,,,,,,,,,
2017,114,60,.13,1.22,1.8,,,,,,,,,,,,,,,,
2017,115,80,.05,,,,,,,,,,,,,,,,,,
2017,116,61,,1.11,,,,,,,,,,,,,,,,,
2020,4,,,,1.7,,,,,,,,,,,,,,,,
2020,6,,,,2.5,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,,,,,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,
2020,16,,,,2.3,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,
2020,22,,,,2.5,,,,,,,,,,,,,,,,
2020,23,,,,2.2,,,,,,,,,,,,,,,,
2020,24,,,,1.8,,,,,,,,,,,,,,,,
2020,29,,,,2,,,,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,,,,1.9,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,
2020,47,,,,2.4,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,
2020,57,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,70,,,,1.9,,,,,,,,,,,,,,,,
2020,72,,,,2.3,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,,,,2.5,,,,,,,,,,,,,,,,
2020,85,,,,,,,,,,,,,,,,,,,,
2020,88,,,,1.9,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,
2020,93,,,,2.5,,,,,,,,,,,,,,,,
2020,94,,,,2.4,,,,,,,,,,,,,,,,
2020,95,,,,1.9,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,
2020,98,,,,2.7,,,,,,,,,,,,,,,,
2020,99,,,,,,,,,,,,,,,,,,,,
2020,101,,,,1.9,,,,,,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,,,,1.2,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,,,,1.5,,,,,,,,,,,,,,,,
2020,114,,,,1.8,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2015Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,1,.2,,,40,60,,,,,,,,,,,,,,,
2015,2,0,,,45,55,,,,,,,,,,,,,,,
2015,4,.1,5,10,30,35,15,5,,,,,,,,,,,,,
2015,6,0,,,20,80,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,.1,,,10,90,,,,,,,,,,,,,,,
2015,14,.3,,,,,,,,,,,,,,,,,,,
2015,15,.1,,,30,70,,,,,,,,,,,,,,,
2015,16,.2,1,10,27,40,18,3,1,0,0,0,0,0,,,,,,,
2015,20,0,,,10,90,,,,,,,,,,,,,,,
2015,22,0,,,50,50,,,,,,,,,,,,,,,
2015,23,.1,,2,33,60,5,,,,,,,,,,,,,,
2015,24,.1,,17.5,23,25,22,12.5,,,,,,,,,,,,,
2015,29,.3,,,30,50,20,,,,,,,,,,,,,,
2015,31,.1,,,40,40,20,,,,,,,,,,,,,,
2015,32,0,,,,,,,,,,,,,,,,,,,
2015,35,.1,,,20,80,,,,,,,,,,,,,,,
2015,36,.3,,10,30,50,10,,,,,,,,,,,,,,
2015,37,0,,,30,70,,,,,,,,,,,,,,,
2015,38,.1,,,10,80,10,,,,,,,,,,,,,,
2015,39,.1,,,5,90,5,,,,,,,,,,,,,,
2015,41,.2,,,20,60,20,,,,,,,,,,,,,,
2015,42,.2,,,20,50,25,5,,,,,,,,,,,,,
2015,45,.15,,,10,90,,,,,,,,,,,,,,,
2015,47,.1,0,0,10,80,10,0,0,0,0,0,0,0,,,,,,,
2015,48,.1,,,20,80,,,,,,,,,,,,,,,
2015,49,.1,,,,,,,,,,,,,,,,,,,
2015,52,.1,0,2,21,46,19,8,3,1,0,0,0,0,,,,,,,
2015,54,.2,,,10,75,15,,,,,,,,,,,,,,
2015,57,.1,,,,,,,,,,,,,,,,,,,
2015,61,.1,,,15,75,10,,,,,,,,,,,,,,
2015,65,.4,,,,,,,,,,,,,,,,,,,
2015,67,,1,3,15,42,28,7,3,1,0,0,0,0,,,,,,,
2015,68,.1,,,,,,,,,,,,,,,,,,,
2015,70,0,,,25,75,,,,,,,,,,,,,,,
2015,73,.3,5,10,25,30,20,10,0,0,0,0,0,0,,,,,,,
2015,80,.1,0,.6,35.7,62.8,.9,0,0,0,0,0,0,0,,,,,,,
2015,82,0,,,,,,,,,,,,,,,,,,,
2015,84,0,0,0,40,60,0,0,0,0,0,0,0,0,,,,,,,
2015,85,.139,0,0,11.6,78.8,9.6,0,0,0,0,0,0,0,,,,,,,
2015,89,.2,2.5,10,20,35,25,5,2.5,,,,,,,,,,,,
2015,91,0,0,0,60,40,0,0,0,0,0,0,0,0,,,,,,,
2015,92,.0686,0,0,24.1,75.9,0,0,0,0,0,0,0,0,,,,,,,
2015,93,.2,,,7.5,85,7.5,,,,,,,,,,,,,,
2015,94,.1,5,14,29,35,5,4,3,2,1.5,1,.5,,,,,,,,
2015,95,.0965,0,5,26.3,53.1,15.6,0,0,0,0,0,0,0,,,,,,,
2015,96,0,,2,45,50,3,,,,,,,,,,,,,,
2015,97,.1,0,0,20,80,0,0,0,0,0,0,0,0,,,,,,,
2015,99,.1,,,20,80,,,,,,,,,,,,,,,
2015,101,.1,,,15,85,,,,,,,,,,,,,,,
2015,102,.1,0,0,45,50,5,0,0,0,0,0,0,0,,,,,,,
2015,103,.1,,,25,70,5,,,,,,,,,,,,,,
2015,105,.1,,,15,85,,,,,,,,,,,,,,,
2015,107,.0686,0,0,24.1,75.9,0,0,0,0,0,0,0,0,,,,,,,
2015,110,.1,0,.0000000097,3.4451541315,96.2368095609,.3180362979,0,0,0,0,0,0,0,,,,,,,
2015,111,0,,,,,,,,,,,,,,,,,,,
2015,112,.2,,5,20,35,25,10,5,,,,,,,,,,,,
2015,114,.1,,5,10,60,20,5,,,,,,,,,,,,,
2015,115,.1,11.6,10.7,19.1,21.4,18,11.3,5.4,1.9,.5,.1,0,0,,,,,,,
2015,116,.1,,,40,60,,,,,,,,,,,,,,,
2016,1,1.3,,,,,30,50,20,,,,,,,,,,,,
2016,2,.5,,,10,40,40,10,,,,,,,,,,,,,
2016,4,1.1,,5,5,15,25,30,15,5,,,,,,,,,,,
2016,6,.8,,,5,25,45,25,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,1.1,,1,4,12,29,35,15,3,1,,,,,,,,,,
2016,14,1.4,,,,,,,,,,,,,,,,,,,
2016,15,1.2,,,5,5,15,40,30,5,,,,,,,,,,,
2016,16,.9,1,2,7,14,18,17,14,11,9,4,2,1,,,,,,,
2016,20,.8,,,10,25,40,25,,,,,,,,,,,,,
2016,22,.9,,,10,15,35,25,15,,,,,,,,,,,,
2016,23,1.2,,,5,15,20,25,20,10,5,,,,,,,,,,
2016,24,1,,,11,16,20,22,18,9,4,,,,,,,,,,
2016,29,.5,,,20,30,40,10,,,,,,,,,,,,,
2016,31,1.2,,,,15,30,45,10,,,,,,,,,,,,
2016,32,.9,,,,,,,,,,,,,,,,,,,
2016,35,1,,,,20,20,40,20,,,,,,,,,,,,
2016,36,1,,,,10,30,30,20,10,,,,,,,,,,,
2016,37,.9,,,,5,46,44,5,,,,,,,,,,,,
2016,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.2,,,,10,25,40,25,,,,,,,,,,,,
2016,41,1.2,,,,,10,70,20,,,,,,,,,,,,
2016,42,.6,,,5,30,50,15,,,,,,,,,,,,,
2016,45,1.2,,,,5,15,60,15,5,,,,,,,,,,,
2016,47,1.1,0,0,0,5,30,45,20,0,0,0,0,0,,,,,,,
2016,48,.9,,,,5,50,45,,,,,,,,,,,,,
2016,49,1,,,,,,,,,,,,,,,,,,,
2016,52,1,0,0,2,13,30,34,16,4,1,0,0,0,,,,,,,
2016,54,1,,,,10,40,45,5,,,,,,,,,,,,
2016,57,1.3,,,,,,,,,,,,,,,,,,,
2016,61,1.3,,,,5,15,40,30,10,,,,,,,,,,,
2016,65,1.5,,,,,,,,,,,,,,,,,,,
2016,67,,.05,1,5,10,20,37,25.95,1,0,0,0,0,,,,,,,
2016,68,1.1,,,,,,,,,,,,,,,,,,,
2016,70,.7,,,,20,75,5,,,,,,,,,,,,,
2016,73,1.2,2,8,20,20,20,20,10,0,0,0,0,0,,,,,,,
2016,80,.9,0,0,1.3,19.1,38.5,34.8,6.3,0,0,0,0,0,,,,,,,
2016,82,.6,,,,,,,,,,,,,,,,,,,
2016,84,1.1,2,6,9,15,24,26,18,0,0,0,0,0,,,,,,,
2016,85,1.1435,.6,2,5.7,12.1,18.9,21.9,18.8,11.9,5.6,1.9,.5,.1,,,,,,,
2016,89,1.3,2.5,2.5,5,10,12.5,15,25,20,5,2.5,,,,,,,,,
2016,91,1,0,0,0,5,35,40,15,5,0,0,0,0,,,,,,,
2016,92,1.3291,.1,.5,2.6,9.2,19.9,24.5,24,14.2,3.9,1,.1,0,,,,,,,
2016,93,1.5,,,,,5,32.5,57.5,5,,,,,,,,,,,
2016,94,1.3,.5,1.5,3,10,18,30,15,8,6,5,2,1,,,,,,,
2016,95,1.117,0,0,0,7.7,25.6,46.7,15.6,4.4,0,0,0,0,,,,,,,
2016,96,.7,,5,10,15,40,20,8,2,,,,,,,,,,,
2016,97,.8,1,5,10,15,55,5,3,2,1,1,1,1,,,,,,,
2016,99,1,,,,,30,70,,,,,,,,,,,,,
2016,101,1.1,,,,5,30,60,5,,,,,,,,,,,,
2016,102,1,0,0,0,10,30,45,10,5,0,0,0,0,,,,,,,
2016,103,1.2,,,,5,25,40,25,5,,,,,,,,,,,
2016,105,1,,,,,35,65,,,,,,,,,,,,,
2016,107,1.3291,.1,.5,2.6,9.2,19.9,24.5,24,14.2,3.9,1,.1,0,,,,,,,
2016,110,1,.0514061825,.3803491532,3.1181190094,12.6858817346,27.2454568655,30.9450498401,18.5929300258,5.9024355651,.9875091418,.0867757925,.003989863,.0000968265,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,1.2,,,5,10,15,40,15,10,5,,,,,,,,,,
2016,114,1,,,3,10,30,40,10,6,1,,,,,,,,,,
2016,115,1.1,1.1,2.1,6.4,12.7,19.1,21.4,18,11.3,5.4,1.9,.5,.1,,,,,,,
2016,116,1,,,,10,40,40,10,,,,,,,,,,,,
2016Sep,1,1.2,,,,,30,50,20,,,,,,,,,,,,
2016Sep,2,.6,,,8,39,41,10,2,,,,,,,,,,,,
2016Sep,4,1.4,,,5,10,15,35,20,10,5,,,,,,,,,,
2016Sep,6,1,,,,5,30,45,15,5,,,,,,,,,,,
2016Sep,7,,,,,,,,,,,,,,,,,,,,
2016Sep,8,1.3,,1,7,13,21,31,21,5,1,,,,,,,,,,
2016Sep,14,1.2,,,,,,,,,,,,,,,,,,,
2016Sep,15,1.3,,,5,10,15,30,20,15,5,,,,,,,,,,
2016Sep,16,.7,1,6,12,19,21,19,10,6,3,2,1,0,,,,,,,
2016Sep,20,.8,,,10,25,35,20,10,,,,,,,,,,,,
2016Sep,22,1,,,10,15,25,30,15,5,,,,,,,,,,,
2016Sep,23,1.7,,1,4,8,12,25,30,15,5,,,,,,,,,,
2016Sep,24,1.0998,,,6,15,21,23,20,11,4,,,,,,,,,,
2016Sep,29,.5,,,20,30,40,10,,,,,,,,,,,,,
2016Sep,31,.8,,,5,20,40,30,5,,,,,,,,,,,,
2016Sep,32,,,,,,,,,,,,,,,,,,,,
2016Sep,35,,,,,,,,,,,,,,,,,,,,
2016Sep,36,.7,,,,10,30,30,20,10,,,,,,,,,,,
2016Sep,37,1.1,,,,,29,45,25,1,,,,,,,,,,,
2016Sep,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2016Sep,39,1.4,,,,5,27.5,37.5,25,5,,,,,,,,,,,
2016Sep,41,,,,,,,,,,,,,,,,,,,,
2016Sep,42,.7,,,,35,45,20,,,,,,,,,,,,,
2016Sep,45,,,,,,,,,,,,,,,,,,,,
2016Sep,47,1.4,,,,,,,,,,,,,,,,,,,
2016Sep,48,.9,,,,5,50,45,,,,,,,,,,,,,
2016Sep,49,1.1,,,,,,,,,,,,,,,,,,,
2016Sep,52,.7,0,0,5,24,39,23,8,1,0,0,0,0,,,,,,,
2016Sep,54,.9,,,,10,45,40,5,,,,,,,,,,,,
2016Sep,57,1.1,,,,,,,,,,,,,,,,,,,
2016Sep,61,1.4,,,,,10,45,35,10,,,,,,,,,,,
2016Sep,65,,,,,,,,,,,,,,,,,,,,
2016Sep,67,,,,,,,,,,,,,,,,,,,,
2016Sep,68,1.3,,,,,,,,,,,,,,,,,,,
2016Sep,70,,,,,,,,,,,,,,,,,,,,
2016Sep,73,.6,5,10,25,30,20,10,,,,,,,,,,,,,
2016Sep,80,,,,,,,,,,,,,,,,,,,,
2016Sep,82,,,,,,,,,,,,,,,,,,,,
2016Sep,84,,,,,,,,,,,,,,,,,,,,
2016Sep,85,1.234,1.2,2.6,6,11.1,16.4,19.1,17.7,13,7.6,3.5,1.3,.5,,,,,,,
2016Sep,89,1.5,2.5,2.5,2.5,2.5,12.5,20,25,20,10,2.5,,,,,,,,,
2016Sep,91,.9,0,0,0,7.5,40,32.5,15,5,0,0,0,0,,,,,,,
2016Sep,92,1.46915,.4,1.4,4.1,9.2,15.7,18.3,20.4,16.8,7.9,4,1.4,.4,,,,,,,
2016Sep,93,1.2,,,,,17.5,60,22.5,,,,,,,,,,,,
2016Sep,94,1.4,1,2,4,5,11,30,26,8,6,4,2,1,,,,,,,
2016Sep,95,1.2565,0,0,0,3.3,24.5,41,21.7,7.8,1.7,0,0,0,,,,,,,
2016Sep,96,.95,,,2,10,30,35,15,8,,,,,,,,,,,
2016Sep,97,.9,1,5,10,15,55,5,3,2,1,1,1,1,,,,,,,
2016Sep,99,1.2,,,,,,,,,,,,,,,,,,,
2016Sep,101,1.1,,,,,,,,,,,,,,,,,,,
2016Sep,102,1,0,0,0,5,40,40,15,0,0,0,0,0,,,,,,,
2016Sep,103,1.5,,,,5,20,30,40,5,,,,,,,,,,,
2016Sep,105,.9,,,,10,70,20,,,,,,,,,,,,,
2016Sep,107,1.4691497,.4,1.4,4.1,9.2,15.7,18.3,20.4,16.8,7.9,4,1.4,.4,,,,,,,
2016Sep,110,.9,2.0095142987,3.2538988203,8.7461823064,15.4521814352,20.5382231393,20.5382231394,15.4521814352,8.7461823064,3.7239149897,1.1925097252,.2871533021,.0598351021,,,,,,,
2016Sep,111,,,,,,,,,,,,,,,,,,,,
2016Sep,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Sep,114,1.3,,2,8,10,19,40,10,5,5,1,,,,,,,,,
2016Sep,115,1.4,.5,1,3.7,8.7,15.5,20.6,20.6,15.5,8.7,3.7,1.2,.3,,,,,,,
2016Sep,116,1.2,,,,10,30,45,15,,,,,,,,,,,,
2017,1,1.7,,,,,10,30,50,10,,,,,,,,,,,
2017,2,1.1,,3,5,15,20,35,17,5,,,,,,,,,,,
2017,4,1.6,,,5,10,15,25,30,10,5,,,,,,,,,,
2017,6,1.5,,,,,15,30,45,10,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,1.4,1,2,5,10,17,25,22,12,5,1,,,,,,,,,
2017,14,1.7,,,,,,,,,,,,,,,,,,,
2017,15,1.7,,,,5,10,15,35,25,10,,,,,,,,,,
2017,16,1,1,2,7,14,17,18,14,11,9,4,2,1,,,,,,,
2017,20,1.4,,,,5,20,40,25,10,,,,,,,,,,,
2017,22,1.4,,,,10,20,35,25,10,,,,,,,,,,,
2017,23,1.6,,1,3,5,16,24,26,16,5,3,1,,,,,,,,
2017,24,1.6,,,5,10,13,16.5,20,17,11,6,1.5,,,,,,,,
2017,29,1,,,,20,30,40,10,,,,,,,,,,,,
2017,31,1.7,,,,5,15,30,35,10,5,,,,,,,,,,
2017,32,1.8,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,2,,,,,,10,20,40,20,10,,,,,,,,,
2017,37,1.7,,,,,5,24,41,25,5,,,,,,,,,,
2017,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.5,,,,10,20,27,33,10,,,,,,,,,,,
2017,41,1.5,,,,,,20,70,10,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,1.28,,,,5,20,35,35,5,,,,,,,,,,,
2017,47,1.6,0,0,0,0,10,25,30,25,10,0,0,0,,,,,,,
2017,48,1.3,,,,,,55,45,,,,,,,,,,,,
2017,49,1.7,,,,,,,,,,,,,,,,,,,
2017,52,1.4,0,1,3,8,16,24,21,15,8,3,1,0,,,,,,,
2017,54,1.7,,,,,5,20,60,15,,,,,,,,,,,
2017,57,1.5,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,65,2.3,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.6,,,,,,,,,,,,,,,,,,,
2017,70,1.1,,,,,,55,45,,,,,,,,,,,,
2017,73,1.6,1,3,5,15,20,20,30,6,0,0,0,0,,,,,,,
2017,80,1.8,0,.3,.3,1.9,6,21.3,35.6,25.1,8.2,1.3,0,0,,,,,,,
2017,82,1.1,,,,,,,,,,,,,,,,,,,
2017,84,1.6,6,5,6,10,15,20,22,12,4,0,0,0,,,,,,,
2017,85,1.7482,.2,.7,2.3,5.7,10.9,16.6,19.6,18.2,13.3,7.5,3.4,1.6,,,,,,,
2017,89,1.5,2.5,2.5,2.5,2.5,12.5,20,25,20,10,2.5,,,,,,,,,
2017,91,1.5,0,0,0,2.5,10,35,40,10,2.5,0,0,0,,,,,,,
2017,92,1.196235,.2,1.2,4.6,12.3,21.7,22.9,20.7,11.8,3.4,1,.2,0,,,,,,,
2017,93,2,,,,,,7.5,35,55,2.5,,,,,,,,,,
2017,94,2,.5,1,2,3,5,10,24,26,16,7.5,3,2,,,,,,,
2017,95,1.5525,0,0,0,2.6,10.6,27.5,36.1,19.4,3.8,0,0,0,,,,,,,
2017,96,1.2,,,3,10,15,35,25,10,2,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,99,1.5,,,,,,30,70,,,,,,,,,,,,
2017,101,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2017,102,1.5,0,0,0,5,10,30,45,10,0,0,0,0,,,,,,,
2017,103,1.7,,,,5,15,30,40,10,,,,,,,,,,,
2017,105,1.8,,,,,,20,70,10,,,,,,,,,,,
2017,107,1.196235,.2,1.2,4.6,12.3,21.7,22.9,20.7,11.8,3.4,1,.2,0,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,1.2,,5,5,10,15,37,10,8,5,5,,,,,,,,,
2017,115,1.7,.2,.5,1.9,5.4,11.3,18,21.3,19.1,12.7,6.4,2.4,.8,,,,,,,
2017,116,1.4,,,,,10,40,35,15,,,,,,,,,,,
2017Sep,1,1.5,,,,,10,40,40,10,,,,,,,,,,,
2017Sep,2,1.3,,3,5,15,20,35,17,5,,,,,,,,,,,
2017Sep,4,1.6,,,,5,10,17.5,35,17.5,10,5,,,,,,,,,
2017Sep,6,1.6,,,,,10,25,45,20,,,,,,,,,,,
2017Sep,7,,,,,,,,,,,,,,,,,,,,
2017Sep,8,1.4,1,3,5,10,17,25,21,11,6,1,,,,,,,,,
2017Sep,14,2.1,,,,,,,,,,,,,,,,,,,
2017Sep,15,1.8,,,,5,5,15,35,25,10,5,,,,,,,,,
2017Sep,16,.9,1,1,2,10,18,16,14,12,11,9,4,2,,,,,,,
2017Sep,20,1.5,,,,5,20,32,33,10,,,,,,,,,,,
2017Sep,22,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2017Sep,23,1.5,,,3,12,18,22,25,15,4,1,,,,,,,,,
2017Sep,24,1.6736,,,,6.5,12,21,23,22,12.5,3,,,,,,,,,
2017Sep,29,1,,,,20,30,40,10,,,,,,,,,,,,
2017Sep,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2017Sep,32,,,,,,,,,,,,,,,,,,,,
2017Sep,35,,,,,,,,,,,,,,,,,,,,
2017Sep,36,1.6,,,,,10,30,40,10,10,,,,,,,,,,
2017Sep,37,1.8,,,,,3,27,41,28,1,,,,,,,,,,
2017Sep,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017Sep,39,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2017Sep,41,,,,,,,,,,,,,,,,,,,,
2017Sep,42,,,,,,,,,,,,,,,,,,,,
2017Sep,45,,,,,,,,,,,,,,,,,,,,
2017Sep,47,1.6,,,,,,,,,,,,,,,,,,,
2017Sep,48,1.3,,,,,,55,45,,,,,,,,,,,,
2017Sep,49,1.8,,,,,,,,,,,,,,,,,,,
2017Sep,52,1.4,0,0,2,7,17,25,23,15,7,3,1,0,,,,,,,
2017Sep,54,1.3,,,,5,20,50,20,5,,,,,,,,,,,
2017Sep,57,1.5,,,,,,,,,,,,,,,,,,,
2017Sep,61,,,,,,,,,,,,,,,,,,,,
2017Sep,65,,,,,,,,,,,,,,,,,,,,
2017Sep,67,,,,,,,,,,,,,,,,,,,,
2017Sep,68,1.6,,,,,,,,,,,,,,,,,,,
2017Sep,70,,,,,,,,,,,,,,,,,,,,
2017Sep,73,1.4,1,5,7,15,20,20,30,2,,,,,,,,,,,
2017Sep,80,,,,,,,,,,,,,,,,,,,,
2017Sep,82,,,,,,,,,,,,,,,,,,,,
2017Sep,84,,,,,,,,,,,,,,,,,,,,
2017Sep,85,1.8868,.3,.8,2.2,5.1,9.6,14.6,18,17.8,14.3,9.3,4.9,3.1,,,,,,,
2017Sep,89,1.6,2.5,2.5,2.5,2.5,10,20,25,20,10,5,,,,,,,,,
2017Sep,91,1.5,0,0,0,5,15,30,40,7.5,2.5,0,0,0,,,,,,,
2017Sep,92,1.28981,.9,2.3,5.9,11.6,17.5,18.4,18.7,14.2,6.2,3,1,.3,,,,,,,
2017Sep,93,1.8,,,,,,15,60,20,5,,,,,,,,,,
2017Sep,94,2,.5,1,2.5,4,5,8,26,28,11,8,4,2,,,,,,,
2017Sep,95,1.585,0,0,0,3.8,8.5,24.5,39.1,18.3,5.8,0,0,0,,,,,,,
2017Sep,96,1.29,,,2,10,15,35,25,10,3,,,,,,,,,,
2017Sep,97,,,,,,,,,,,,,,,,,,,,
2017Sep,99,1.6,,,,,,,,,,,,,,,,,,,
2017Sep,101,1.4,,,,,,,,,,,,,,,,,,,
2017Sep,102,,,,,,,,,,,,,,,,,,,,
2017Sep,103,,,,,,,,,,,,,,,,,,,,
2017Sep,105,1.5,,,,,,20,70,10,,,,,,,,,,,
2017Sep,107,1.28981,.9,2.3,5.9,11.6,17.5,18.4,18.7,14.2,6.2,3,1,.3,,,,,,,
2017Sep,110,,,,,,,,,,,,,,,,,,,,
2017Sep,111,,,,,,,,,,,,,,,,,,,,
2017Sep,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Sep,114,1.3,,3,8,9,16,40,13,5,5,1,,,,,,,,,
2017Sep,115,1.7,.2,.5,1.9,5.4,11.3,18,21.3,19.1,12.7,6.4,2.4,.8,,,,,,,
2017Sep,116,1.5,,,,,10,35,40,15,,,,,,,,,,,
2020,1,1.9,,,,,5,25,60,10,,,,,,,,,,,
2020,2,1.6,,,2,6,10,21,26,21,10,4,,,,,,,,,
2020,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,6,2,,,,,5,20,30,40,5,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,8,1.9,,,1,3,12,20,25,22,10,4,2,1,,,,,,,
2020,14,2,,,,,,,,,,,,,,,,,,,
2020,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,1.9,,,,10,15,20,27,20,8,,,,,,,,,,
2020,22,1.7,,,,,10,20,50,20,,,,,,,,,,,
2020,23,2,,,1,2,4,15,20,20,18,15,5,,,,,,,,
2020,24,1.85,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2020,29,2,,,,,10,20,20,40,10,,,,,,,,,,
2020,31,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,36,2.5,,,,,,10,10,30,40,10,,,,,,,,,
2020,37,2.2,,,,,,2,34,40,23,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.85,,,,5,23,27,30,15,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,1.8,,,,,,30,50,20,,,,,,,,,,,
2020,45,1.53,,,,5,10,15,55,15,,,,,,,,,,,
2020,47,2,,,,,,,,,,,,,,,,,,,
2020,48,1.5,,,,,,50,50,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,2,0,0,2,5,9,15,18,18,16,10,7,0,,,,,,,
2020,54,2,,,,,5,20,35,25,15,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,65,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,1.8,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,35,65,,,,,,,,,,,,
2020,73,1.8,,,,5,20,35,35,5,,,,,,,,,,,
2020,80,1.9,0,0,.9,3.8,10.7,22.6,25.3,16.6,13.5,5.3,1.3,0,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.9,3,2,3,6,10,14,20,19,15,5,2,1,,,,,,,
2020,85,1.95,.1,.4,1.5,4,8.6,14.4,18.9,19.4,15.5,9.8,4.8,2.6,,,,,,,
2020,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2020,91,1.7,0,0,2.5,5,17.5,25,30,12.5,5,2.5,0,0,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,2,,,,,,5,35,50,10,,,,,,,,,,
2020,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2020,95,1.7715,0,0,0,0,7,16.7,42.6,22.4,11.3,0,0,0,,,,,,,
2020,96,1.5,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,
2020,99,1.7,,,,,,,,,,,,,,,,,,,
2020,101,1.7,,,5,7,15,28,40,5,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,1.9,,,,2.5,10,15,30,25,15,2.5,,,,,,,,,
2020,105,2.2,,,,,,,30,65,5,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2020,114,1.5,,1,3,8,10,16,40,10,5,5,2,,,,,,,,
2020,115,1.9,.1,.2,1.2,3.7,8.7,15.5,20.6,20.6,15.5,8.7,3.7,1.5,,,,,,,
2020,116,1.9,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2015,1,1.5,,,,,,20,60,20,,,,,,,,,,,
2015,2,1.6,,,,,,45,55,,,,,,,,,,,,
2015,4,1.5,,,,5,10,20,35,20,10,,,,,,,,,,
2015,6,1.4,,,,,,55,45,,,,,,,,,,,,
2015,7,1.3,,,,,,,,,,,,,,,,,,,
2015,8,1.6,,,,,,40,60,,,,,,,,,,,,
2015,14,1.6,,,,,,,,,,,,,,,,,,,
2015,15,1.4,,,,,,60,40,,,,,,,,,,,,
2015,16,1.5,0,0,1,5,10,27,35,16,3,2,1,0,,,,,,,
2015,20,1.6,,,,,,15,85,,,,,,,,,,,,
2015,22,1.4,,,,,10,45,35,10,,,,,,,,,,,
2015,23,1.5,,,,,5,45,45,5,,,,,,,,,,,
2015,24,1.5163,,,,10,15,22,27,18,8,,,,,,,,,,
2015,29,1.1,,,,,20,50,30,,,,,,,,,,,,
2015,31,1.5,,,,,15,25,50,10,,,,,,,,,,,
2015,32,1.5,0,0,0,0,.2,30.9,66.5,2.4,0,0,0,0,,,,,,,
2015,35,1.5,,,,,,40,60,,,,,,,,,,,,
2015,36,.9,,,,10,40,30,20,,,,,,,,,,,,
2015,37,1.4,,,,,4,52,44,,,,,,,,,,,,
2015,38,1.5,,,,,,10,80,10,,,,,,,,,,,
2015,39,1.5,,,,,5,45,50,,,,,,,,,,,,
2015,41,1.6,,,,,,20,70,10,,,,,,,,,,,
2015,42,1.6,,,,,,15,85,,,,,,,,,,,,
2015,45,1.55,,,,,,30,70,,,,,,,,,,,,
2015,47,1.5,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,
2015,48,1.5,,,,,,,,,,,,,,,,,,,
2015,49,1.6,,,,,,,,,,,,,,,,,,,
2015,52,1.6,0,0,1,2,5,30,41,18,2,1,0,0,,,,,,,
2015,54,1.6,,,,,5,30,45,20,,,,,,,,,,,
2015,57,1.5,,,,,,,,,,,,,,,,,,,
2015,61,1.5,,,,,,45,55,,,,,,,,,,,,
2015,65,1.3,,,,,,,,,,,,,,,,,,,
2015,67,,,1,2,5,15,33,32,12,0,0,0,0,,,,,,,
2015,68,1.5,,,,,,,,,,,,,,,,,,,
2015,70,1.6,,,,,,10,90,,,,,,,,,,,,
2015,73,1.6,5,5,10,10,20,25,20,5,,,,,,,,,,,
2015,80,1.3,0,0,0,.6,12.2,61.2,26,0,0,0,0,0,,,,,,,
2015,82,1.5,,,,,,,,,,,,,,,,,,,
2015,84,1.6,0,0,0,0,0,25,75,0,0,0,0,0,,,,,,,
2015,85,1.5198,0,0,0,0,.1,27.4,69.6,2.9,0,0,0,0,,,,,,,
2015,89,1.5,,,5,7.5,15,20,25,15,7.5,5,,,,,,,,,
2015,91,1.5,0,0,0,0,10,40,47.5,2.5,0,0,0,0,,,,,,,
2015,92,1.6983,0,0,.3,2.4,10.4,21.4,31.2,24.4,7.7,2,.2,0,,,,,,,
2015,93,1.4,,,,,,,,,,,,,,,,,,,
2015,94,1.4,1,2,3,5,10,35,24,12,5,2,1,,,,,,,,
2015,95,1.5175,0,0,0,3.6,11.1,25.6,41.1,15.1,3.5,0,0,0,,,,,,,
2015,96,1.6,,,,,,35,50,15,,,,,,,,,,,
2015,97,1.6,0,0,0,0,0,20,77,3,0,0,0,0,,,,,,,
2015,99,1.4,,,,,,60,40,,,,,,,,,,,,
2015,101,1.5,,,,,,30,70,,,,,,,,,,,,
2015,102,1.3,0,0,0,5,10,45,40,0,0,0,0,0,,,,,,,
2015,103,1.5,,,,,10,35,50,5,,,,,,,,,,,
2015,105,1.4,,,,,5,80,15,,,,,,,,,,,,
2015,107,1.657242,0,0,0,0,0,14.5,78.7,6.8,0,0,0,0,,,,,,,
2015,110,1.5,.0000029705,.0002611141,.0258400824,.827737469,8.8101767938,31.7533090239,39.2935337482,16.7386883329,2.4303887376,.1181643262,.0018876357,.0000097657,,,,,,,
2015,111,1.6,,,,,,,,,,,,,,,,,,,
2015,112,1.5,,,5,10,15,25,30,10,5,,,,,,,,,,
2015,114,1.6,,,,2,8,35,45,10,,,,,,,,,,,
2015,115,1.4,4.6,3.5,6.7,9.7,12.3,13.9,13.8,12.1,9.4,6.4,3.9,3.7,,,,,,,
2015,116,1.5,,,,,10,40,50,,,,,,,,,,,,
2016,1,1.8,,,,,,20,50,30,,,,,,,,,,,
2016,2,2,,,,,6,10,34,40,10,,,,,,,,,,
2016,4,1.6,,,2.5,5,15,20,40,10,5,2.5,,,,,,,,,
2016,6,1.5,,,,,5,40,50,5,,,,,,,,,,,
2016,7,1.9,,,,,,,,,,,,,,,,,,,
2016,8,1.8,,2,3,7,12,21,32,16,5,2,,,,,,,,,
2016,14,2.4,,,,,,,,,,,,,,,,,,,
2016,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2016,16,1.7,1,2,3,10,13,15,19,16,10,7,3,1,,,,,,,
2016,20,1.8,,,,,10,25,45,20,,,,,,,,,,,
2016,22,1.6,,,,,15,30,40,15,,,,,,,,,,,
2016,23,1.3,,1,5,10,20,26,23,10,5,,,,,,,,,,
2016,24,1.6426,,,,10.5,14,17,22.5,17.5,10,6,2.5,,,,,,,,
2016,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2016,31,1.7,,,,5,15,25,40,15,,,,,,,,,,,
2016,32,1.7,.4,.8,2.6,6.2,11.5,16.9,19.4,17.7,12.7,7.1,3.2,1.5,,,,,,,
2016,35,1.5,,,,,10,30,50,10,,,,,,,,,,,
2016,36,1.4,,,,,10,40,30,20,,,,,,,,,,,
2016,37,1.6,,,,,3,39,52,6,,,,,,,,,,,
2016,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.7,,,,,15,30,40,15,,,,,,,,,,,
2016,41,1.7,,,,,,20,60,20,,,,,,,,,,,
2016,42,1.8,,,,,,30,60,10,,,,,,,,,,,
2016,45,1.83,,,,,,10,55,35,,,,,,,,,,,
2016,47,1.6,0,0,0,0,5,20,50,20,5,0,0,0,,,,,,,
2016,48,1.8,,,,,,,,,,,,,,,,,,,
2016,49,1.8,,,,,,,,,,,,,,,,,,,
2016,52,1.5,0,0,0,3,11,32,35,15,3,1,0,0,,,,,,,
2016,54,1.7,,,,,5,25,50,20,,,,,,,,,,,
2016,57,1.8,,,,,,,,,,,,,,,,,,,
2016,61,1.9,,,,,10,20,45,20,5,,,,,,,,,,
2016,65,1.9,,,,,,,,,,,,,,,,,,,
2016,67,,,0,1,5,11,27,40,13,3,0,0,0,,,,,,,
2016,68,1.8,,,,,,,,,,,,,,,,,,,
2016,70,2.1,,,,,,,45,55,,,,,,,,,,,
2016,73,1.8,5,5,10,10,20,20,20,10,,,,,,,,,,,
2016,80,1.8,0,0,.3,.3,6.6,16.3,39.5,27.6,6.9,1.9,.6,0,,,,,,,
2016,82,1.4,,,,,,,,,,,,,,,,,,,
2016,84,1.7,1,1,1,4,10,23,29,21,9,1,0,0,,,,,,,
2016,85,1.85795,.2,.5,1.8,4.7,9.7,15.4,19.4,18.9,14.5,8.7,4.1,2.1,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,91,1.7,0,0,0,5,15,30,40,7.5,2.5,0,0,0,,,,,,,
2016,92,1.73607,.4,1.1,3.1,6.9,12.2,15.4,19.2,18.8,11,7.1,3.2,1.6,,,,,,,
2016,93,1.7,,,,,2.5,22.5,60,12.5,2.5,,,,,,,,,,
2016,94,1.7,.5,1.5,2.5,4,9,20,28,18,8,6,2.5,,,,,,,,
2016,95,1.758,0,0,0,0,6.1,20.4,38.6,25.6,9.3,0,0,0,,,,,,,
2016,96,2,,,,,5,10,30,35,15,5,,,,,,,,,
2016,97,1.9,1,1,3,5,10,17,51,8,1,1,1,1,,,,,,,
2016,99,1.7,,,,,,30,70,,,,,,,,,,,,
2016,101,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2016,102,1.5,0,0,0,10,10,30,45,5,0,0,0,0,,,,,,,
2016,103,1.6,,,,2.5,7.5,30,40,15,5,,,,,,,,,,
2016,105,1.6,,,,,,20,80,,,,,,,,,,,,
2016,107,1.873257,0,0,.1,1.1,6,17.9,29.7,27.1,13.6,3.8,.6,.1,,,,,,,
2016,110,1.6,.7213494078,1.2009165184,3.5620633769,7.4577818519,12.5635874323,17.030740306,18.5772335467,16.3064566274,11.5176564762,6.5460778838,2.9935688495,1.5225677231,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2016,114,2,,,,5,5,10,35,40,5,,,,,,,,,,
2016,115,1.9,2.1,1.9,4.1,6.7,9.7,12.3,13.9,13.8,12.1,9.4,6.4,7.6,,,,,,,
2016,116,1.8,,,,,10,40,50,,,,,,,,,,,,
2016Q2,1,1.5,,,,,,30,60,10,,,,,,,,,,,
2016Q2,2,2,,,,,6,10,34,40,10,,,,,,,,,,
2016Q2,4,1.6,,,,10,15,30,35,10,,,,,,,,,,,
2016Q2,6,1.4,,,,,25,40,35,,,,,,,,,,,,
2016Q2,7,,,,,,,,,,,,,,,,,,,,
2016Q2,8,1.8,1,2,3,7,10,20,26,19,10,2,,,,,,,,,
2016Q2,14,2.7,,,,,,,,,,,,,,,,,,,
2016Q2,15,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2016Q2,16,1.6,1,2,3,10,13,15,19,16,10,7,3,1,,,,,,,
2016Q2,20,1.8,,,,,5,25,50,20,,,,,,,,,,,
2016Q2,22,1.5,,,,,10,35,40,15,,,,,,,,,,,
2016Q2,23,1.3,,1,5,15,20,25,22,10,2,,,,,,,,,,
2016Q2,24,1.558,,,,5,15,20,25,20,15,,,,,,,,,,
2016Q2,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2016Q2,31,1.7,,,,,10,25,40,25,,,,,,,,,,,
2016Q2,32,,,,,,,,,,,,,,,,,,,,
2016Q2,35,,,,,,,,,,,,,,,,,,,,
2016Q2,36,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2016Q2,37,1.3,,,,,10,47,42,1,,,,,,,,,,,
2016Q2,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2016Q2,39,1.7,,,,,10,25,45,20,,,,,,,,,,,
2016Q2,41,,,,,,,,,,,,,,,,,,,,
2016Q2,42,1.8,,,,,5,30,55,10,,,,,,,,,,,
2016Q2,45,,,,,,,,,,,,,,,,,,,,
2016Q2,47,1.6,,,,,,,,,,,,,,,,,,,
2016Q2,48,1.8,,,,,,,,,,,,,,,,,,,
2016Q2,49,1.9,,,,,,,,,,,,,,,,,,,
2016Q2,52,1.5,0,0,0,3,11,32,35,15,3,1,0,0,,,,,,,
2016Q2,54,1.7,,,,,20,30,40,10,,,,,,,,,,,
2016Q2,57,1.7,,,,,,,,,,,,,,,,,,,
2016Q2,61,1.8,,,,,15,30,40,15,0,,,,,,,,,,
2016Q2,65,1.9,,,,,,,,,,,,,,,,,,,
2016Q2,67,,,,,,,,,,,,,,,,,,,,
2016Q2,68,1.8,,,,,,,,,,,,,,,,,,,
2016Q2,70,,,,,,,,,,,,,,,,,,,,
2016Q2,73,1.5,5,5,10,10,20,20,20,10,,,,,,,,,,,
2016Q2,80,,,,,,,,,,,,,,,,,,,,
2016Q2,82,,,,,,,,,,,,,,,,,,,,
2016Q2,84,,,,,,,,,,,,,,,,,,,,
2016Q2,85,1.852,0,.2,.9,3.3,8.8,16.6,22.4,21.8,15.1,7.5,2.6,.8,,,,,,,
2016Q2,89,1.77,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016Q2,91,1.8,0,0,0,0,5,40,45,10,0,0,0,0,,,,,,,
2016Q2,92,1.925754,.9,1.6,3.5,6.5,10.3,12.3,15.7,17.1,11.7,9.5,5.8,5.1,,,,,,,
2016Q2,93,2.3,,,,,,2.5,17.5,52.5,22.5,5,,,,,,,,,
2016Q2,94,1.7,1,3,4,6,8,14,26,16,10,8,3,1,,,,,,,
2016Q2,95,1.8235,0,0,0,0,7.5,23.1,30.9,21.1,10.5,6.9,0,0,,,,,,,
2016Q2,96,2,,,,,5,10,30,35,15,5,,,,,,,,,
2016Q2,97,1.9,1,1,3,5,10,17,51,8,1,1,1,1,,,,,,,
2016Q2,99,1.7,,,,,,,,,,,,,,,,,,,
2016Q2,101,1.5,,,,,,,,,,,,,,,,,,,
2016Q2,102,1.6,0,0,0,10,10,35,40,5,0,0,0,0,,,,,,,
2016Q2,103,1.3,,,,2.5,15,40,30,10,2.5,,,,,,,,,,
2016Q2,105,,,,,,,,,,,,,,,,,,,,
2016Q2,107,1.9803556,0,0,.3,1.7,6.4,15.5,24.4,25.1,16.8,7.3,2.1,.4,,,,,,,
2016Q2,110,1.6,.4250187521,.8734442349,2.9676221872,6.9608433044,12.7052381157,18.0470713634,19.9505381202,17.1645528085,11.492944482,5.988625586,2.4281864557,.9959145899,,,,,,,
2016Q2,111,,,,,,,,,,,,,,,,,,,,
2016Q2,112,2.1,,,,5,10,20,30,20,10,5,,,,,,,,,
2016Q2,114,2.1,,,5,5,5,15,25,30,10,5,,,,,,,,,
2016Q2,115,1.9,2.1,1.9,4.1,6.7,9.7,12.3,13.9,13.8,12.1,9.4,6.4,7.6,,,,,,,
2016Q2,116,1.8,,,,,,,,,,,,,,,,,,,
2017,1,1.9,,,,,,20,50,30,,,,,,,,,,,
2017,2,2.2,,,,4,8,13,23,28,20,4,,,,,,,,,
2017,4,1.5,,,2.5,5,10,15,40,15,10,2.5,,,,,,,,,
2017,6,1.7,,,,,5,40,50,5,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,1.7,1,2,4,7,13,20,26,18,7,2,,,,,,,,,
2017,14,1.9,,,,,,,,,,,,,,,,,,,
2017,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2017,16,1.6,1,2,5,9,12,15,18,15,12,7,3,1,,,,,,,
2017,20,2,,,,,5,15,25,35,15,5,,,,,,,,,
2017,22,1.7,,,,5,10,25,40,20,0,,,,,,,,,,
2017,23,1.5,1,2,5,10,16,20,23,15,7,1,,,,,,,,,
2017,24,1.6,,,3,7.5,14,17,21,17.5,11,7,2,,,,,,,,
2017,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017,31,1.7,,,,5,10,20,40,15,10,,,,,,,,,,
2017,32,2,.3,.5,1.8,4.3,8.5,13.5,17.4,18.2,15.3,10.5,5.8,3.9,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,2.1,,,,,,10,30,40,20,,,,,,,,,,
2017,37,1.8,,,,,3,22,49,24,2,,,,,,,,,,
2017,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.6,,,,,15,30,40,15,,,,,,,,,,,
2017,41,1.7,,,,,,10,70,20,,,,,,,,,,,
2017,42,1.6,,,,,10,30,50,10,,,,,,,,,,,
2017,45,1.7,,,,,5,30,30,30,5,,,,,,,,,,
2017,47,1.4,0,0,0,10,20,30,20,10,10,0,0,0,,,,,,,
2017,48,1.8,,,,,,,,,,,,,,,,,,,
2017,49,1.7,,,,,,,,,,,,,,,,,,,
2017,52,1.7,0,0,1,6,13,19,22,19,13,6,1,0,,,,,,,
2017,54,2,,,,,5,25,40,30,,,,,,,,,,,
2017,57,2,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,65,1.8,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.9,,,,,,,,,,,,,,,,,,,
2017,70,2,,,,,,,45,55,,,,,,,,,,,
2017,73,1.8,2.5,2.5,5,10,20,20,30,10,,,,,,,,,,,
2017,80,1.9,0,0,.3,.3,6.3,14.4,26.3,27.3,15.4,7.8,1.6,.3,,,,,,,
2017,82,1.4,,,,,,,,,,,,,,,,,,,
2017,84,1.8,2,2,5,9,13,19,21,19,9,1,0,0,,,,,,,
2017,85,2.0037,.5,1,2.5,5.1,8.8,12.9,15.8,16.4,14.3,10.5,6.5,5.7,,,,,,,
2017,89,1.7,,2.5,2.5,5,7.5,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2017,91,1.8,0,0,0,5,10,30,40,12.5,2.5,0,0,0,,,,,,,
2017,92,1.481265,2.6,3.4,6.3,9.8,13.2,13.7,15.4,14.5,8.7,6.3,3.5,2.6,,,,,,,
2017,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2017,94,1.9,.5,1.5,3,4,6,13,25,20,16,6,3,2,,,,,,,
2017,95,1.691,0,0,0,2.6,11.1,17.3,36.5,22.2,7.6,2.7,0,0,,,,,,,
2017,96,2,,,,,5,10,25,35,20,5,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,99,,,,,,,,,,,,,,,,,,,,
2017,101,1.4,,,5,5,10,40,35,5,,,,,,,,,,,
2017,102,1.5,0,0,0,10,10,30,45,5,0,0,0,0,,,,,,,
2017,103,1.7,,,,5,10,25,32.5,20,5,2.5,,,,,,,,,
2017,105,1.8,,,,,,15,80,5,,,,,,,,,,,
2017,107,1.887123,0,0,.3,1.7,7.1,17.6,26.9,25.3,14.6,5.2,1.1,.2,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,1.7,,,5,5,10,15,50,10,5,,,,,,,,,,
2017,115,1.9,2.1,1.9,4.1,6.7,9.7,12.3,13.9,13.8,12.1,9.4,6.4,7.6,,,,,,,
2017,116,1.6,,,,,20,30,50,,,,,,,,,,,,
2017Q2,1,1.7,,,,,,30,50,20,,,,,,,,,,,
2017Q2,2,2.2,,,,4,8,13,23,28,20,4,,,,,,,,,
2017Q2,4,1.6,,,2.5,5,15,25,35,10,5,2.5,,,,,,,,,
2017Q2,6,1.7,,,,,5,30,50,15,,,,,,,,,,,
2017Q2,7,,,,,,,,,,,,,,,,,,,,
2017Q2,8,1.7,1,2,4,8,11,21,24,18,9,2,,,,,,,,,
2017Q2,14,1.9,,,,,,,,,,,,,,,,,,,
2017Q2,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2017Q2,16,1.7,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2017Q2,20,1.9,,,,5,10,20,35,25,5,,,,,,,,,,
2017Q2,22,1.7,,,,,10,30,40,20,,,,,,,,,,,
2017Q2,23,1.5,,2,4,10,20,23,20,15,5,1,,,,,,,,,
2017Q2,24,1.7765,,,4,6.5,12,15,20,16,12,8,6.5,,,,,,,,
2017Q2,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017Q2,31,1.6,,,,5,20,30,40,5,,,,,,,,,,,
2017Q2,32,,,,,,,,,,,,,,,,,,,,
2017Q2,35,,,,,,,,,,,,,,,,,,,,
2017Q2,36,1.8,,,,,10,30,40,10,10,,,,,,,,,,
2017Q2,37,1.8,,,,,3,33,52,12,,,,,,,,,,,
2017Q2,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2017Q2,39,1.6,,,,,10,30,45,15,,,,,,,,,,,
2017Q2,41,,,,,,,,,,,,,,,,,,,,
2017Q2,42,1.6,,,,,10,25,45,20,,,,,,,,,,,
2017Q2,45,,,,,,,,,,,,,,,,,,,,
2017Q2,47,1.4,,,,,,,,,,,,,,,,,,,
2017Q2,48,1.9,,,,,,,,,,,,,,,,,,,
2017Q2,49,1.7,,,,,,,,,,,,,,,,,,,
2017Q2,52,1.7,0,0,1,6,13,19,22,19,13,6,1,0,,,,,,,
2017Q2,54,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2017Q2,57,1.8,,,,,,,,,,,,,,,,,,,
2017Q2,61,,,,,,,,,,,,,,,,,,,,
2017Q2,65,1.8,,,,,,,,,,,,,,,,,,,
2017Q2,67,,,,,,,,,,,,,,,,,,,,
2017Q2,68,1.9,,,,,,,,,,,,,,,,,,,
2017Q2,70,,,,,,,,,,,,,,,,,,,,
2017Q2,73,1.8,2.5,2.5,5,10,20,20,30,10,,,,,,,,,,,
2017Q2,80,,,,,,,,,,,,,,,,,,,,
2017Q2,82,,,,,,,,,,,,,,,,,,,,
2017Q2,84,,,,,,,,,,,,,,,,,,,,
2017Q2,85,2.034,.1,.5,1.5,3.9,8,13.3,17.6,18.7,15.9,10.8,5.9,3.8,,,,,,,
2017Q2,89,1.7,,2.5,2.5,5,7.5,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2017Q2,91,1.7,0,0,0,2.5,5,35,40,15,2.5,0,0,0,,,,,,,
2017Q2,92,1.485944,5.2,4.5,6.9,9.4,11.6,11.5,12.8,12.7,8.4,7,4.6,5.4,,,,,,,
2017Q2,93,1.9,,,,,,2.5,50,45,2.5,,,,,,,,,,
2017Q2,94,1.8,.5,1,3,5,10,14,26,18,11,7,2.5,2,,,,,,,
2017Q2,95,1.696,0,0,1.5,3.5,7.5,23.1,30.9,19.1,8.5,5.9,0,0,,,,,,,
2017Q2,96,2.1,,,,,5,10,25,35,20,5,,,,,,,,,
2017Q2,97,,,,,,,,,,,,,,,,,,,,
2017Q2,99,,,,,,,,,,,,,,,,,,,,
2017Q2,101,1.4,,,,,,,,,,,,,,,,,,,
2017Q2,102,,,,,,,,,,,,,,,,,,,,
2017Q2,103,,,,,,,,,,,,,,,,,,,,
2017Q2,105,,,,,,,,,,,,,,,,,,,,
2017Q2,107,1.89392015,0,.1,.7,2.9,8.4,17,23.6,22.7,15,6.9,2.2,.5,,,,,,,
2017Q2,110,,,,,,,,,,,,,,,,,,,,
2017Q2,111,,,,,,,,,,,,,,,,,,,,
2017Q2,112,2.4,,,,,5,10,15,20,30,15,5,,,,,,,,
2017Q2,114,1.5,,1,4,5,15,30,30,10,5,,,,,,,,,,
2017Q2,115,1.8,2.5,2.2,4.6,7.3,10.3,12.8,13.8,13.6,11.6,8.8,5.9,6.6,,,,,,,
2017Q2,116,1.4,,,,,,,,,,,,,,,,,,,
2020,1,,,,,,10,20,40,20,10,,,,,,,,,,
2020,2,1.5,,1,4,7,16,22,23,17,7,2,1,,,,,,,,
2020,4,1.7,,,2.5,5,15,20,35,15,5,2.5,,,,,,,,,
2020,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,8,1.5,1,3,5,7,13,20,21,14,9,4,2,1,,,,,,,
2020,14,1.7,,,,,,,,,,,,,,,,,,,
2020,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2020,22,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2020,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2020,24,1.7,,,4,8,12,16,19,16,12,8,5,,,,,,,,
2020,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2020,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2020,32,2.2,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,36,2.5,,,,,,,10,30,40,10,10,,,,,,,,
2020,37,2,,,,,1,8,35,39,16,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.4,,,,10,25,35,20,10,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,1.6,,,,,,30,50,20,,,,,,,,,,,
2020,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2020,47,1.7,,,,,,,,,,,,,,,,,,,
2020,48,1.5,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,1,1,3,9,14,17,17,15,10,8,5,1,0,,,,,,,
2020,54,2.2,,,,,5,20,35,30,10,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,65,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,20,60,20,,,,,,,,,,,
2020,73,1.5,5,10,5,10,20,20,20,5,5,,,,,,,,,,
2020,80,1.6,.6,2.8,3.1,10.3,14.1,16.3,21.4,16.9,9.1,3.8,1.3,.3,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2020,85,1.6286,.7,1.5,3.7,7.4,12.2,16.4,17.9,16.1,11.8,7,3.4,1.9,,,,,,,
2020,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2020,91,1.8,0,0,0,2.5,20,35,40,2.5,0,0,0,0,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2020,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2020,95,1.7545,0,0,0,0,6.1,11.1,51.1,29.2,2.5,0,0,0,,,,,,,
2020,96,2.3,,,,,,,,,,,,,,,,,,,
2020,97,1,,,,,,,,,,,,,,,,,,,
2020,99,1.7,,,,,,,,,,,,,,,,,,,
2020,101,1.2,,,5,5,20,40,25,5,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2020,105,1.9,,,,,,5,75,20,,,,,,,,,,,
2020,107,1.19394358,.1,1.6,4.4,10.5,18,22.4,20.3,13.4,6.4,2.2,.6,.1,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,1.6,,1,2,3,15,30,35,10,4,,,,,,,,,,
2020,115,1.5,4,3.1,6.1,9.1,11.9,13.7,13.9,12.6,10,7,4.3,4.3,,,,,,,
2020,116,1.5,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2015,1,11.2,,,,,,,,,,30,50,20,,,,,,,
2015,2,11.1,,,,,,,,,,10,90,,,,,,,,
2015,4,11,,,,,,,,2.5,5,25,40,15,10,2.5,,,,,
2015,6,11.1,,,,,,,,,,30,70,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,11.1,,,,,,,,,,10,90,,,,,,,,
2015,14,11,,,,,,,,,,,,,,,,,,,
2015,15,11,,,,,,,,,,40,60,,,,,,,,
2015,16,10.8,0,0,0,0,0,2,3,6,14,23,22,10,8,4,3,2,2,1,0
2015,20,11,,,,,,,,,,5,95,,,,,,,,
2015,22,11,,,,,,,,,,40,60,,,,,,,,
2015,23,11.1,,,,,,,,,,40,60,,,,,,,,
2015,24,11.0477696568,,,,,,,,13,16,18,21,15,10,7,,,,,
2015,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2015,31,11.1,,,,,,,,,5,30,45,20,,,,,,,
2015,32,11,0,0,0,0,0,0,0,0,0,14,86,0,0,0,0,0,0,0,0
2015,35,11,,,,,,,,,,40,60,,,,,,,,
2015,36,11,,,,,,,,,10,15,25,30,10,10,,,,,
2015,37,11.1,,,,,,,,,,4,96,,,,,,,,
2015,38,10.7,,,,,,,,,10,80,10,,,,,,,,
2015,39,11,,,,,,,,,,20,45,30,5,,,,,,
2015,41,11,,,,,,,,,,20,70,10,,,,,,,
2015,42,11.6,,,,,,,,,,,30,55,15,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,11,0,0,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0,0
2015,48,11,,,,,,,,,,,,,,,,,,,
2015,49,11.1,,,,,,,,,,,,,,,,,,,
2015,52,11,0,0,0,0,0,0,1,3,8,32,39,11,5,1,0,0,0,0,0
2015,54,10.7,,,,,,,,,20,45,35,,,,,,,,
2015,57,11,,,,,,,,,,,,,,,,,,,
2015,61,11.1,,,,,,,,,,35,65,,,,,,,,
2015,65,11,,,,,,,,,,,,,,,,,,,
2015,67,,0,0,0,0,0,0,0,0,9,25,30,18,12,5,1,0,0,0,0
2015,68,11.1,,,,,,,,,,,,,,,,,,,
2015,70,11.1,,,,,,,,,,35,65,,,,,,,,
2015,73,,,,,,,,,,,,,,,,,,,,
2015,80,9.57,0,0,0,0,0,0,32.6,66.8,.6,0,0,0,0,0,0,0,0,0,0
2015,82,11,,,,,,,,,,,,,,,,,,,
2015,84,11,0,0,0,0,0,0,0,0,0,30,70,0,0,0,0,0,0,0,0
2015,85,11.025,0,0,0,0,0,0,0,0,.1,26.5,70.4,3,0,0,0,0,0,0,0
2015,89,11,,,,,2.5,2.5,5,5,10,15,25,20,7.5,5,2.5,,,,
2015,91,11,0,0,0,0,0,0,0,0,0,40,60,0,0,0,0,0,0,0,0
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,10.9,,,,,,,,,2.5,50,45,2.5,,,,,,,
2015,94,11,,,,,,1,2,4,10,30,37,6,4,3,2,1,,,
2015,95,11.0815,0,0,0,0,0,0,0,2.5,8.5,24.8,44,14.8,5.4,0,0,0,0,0,0
2015,96,11,,,,,,,,,15,30,35,20,,,,,,,
2015,97,11.2,,,,,,,,,,,,,,,,,,,
2015,99,11,,,,,,,,,,10,90,,,,,,,,
2015,101,11,,,,,,,,,,40,60,,,,,,,,
2015,102,11.1,0,0,0,0,0,0,0,0,0,30,50,20,0,0,0,0,0,0,0
2015,103,11,,,,,,,,,,45,55,,,,,,,,
2015,105,11,,,,,,,,,,15,80,5,,,,,,,
2015,107,10.97732,0,0,0,0,0,0,0,0,0,36.4,63.6,0,0,0,0,0,0,0,0
2015,110,11,0,0,0,0,0,0,.0000000032,.0003523016,.7132531856,33.4357589013,60.7330769054,5.1056900149,.0118681474,.0000005406,0,0,0,0,0
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,11.1,,,,,,,,5,10,20,30,20,10,5,,,,,
2015,114,11.1,,,,,,,,,5,25,55,10,5,,,,,,
2015,115,10.9,0,.1,.3,.8,1.8,3.6,6.3,9.6,12.7,14.8,14.8,12.7,9.6,6.3,3.6,1.8,.8,.3,.1
2015,116,11,,,,,,,,,,,,,,,,,,,
2016,1,10.6,,,,,,,,,20,50,30,,,,,,,,
2016,2,10.7,,,,,,,,,28,44,22,6,,,,,,,
2016,4,10.5,,,,,,,2.5,10,25,35,15,10,2.5,,,,,,
2016,6,10.7,,,,,,,,,5,55,35,5,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,10.7,,,,,,,,5,18,35,24,13,5,,,,,,
2016,14,10.4,,,,,,,,,,,,,,,,,,,
2016,15,10.6,,,,,,,,10,20,50,15,5,,,,,,,
2016,16,10.5,0,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0
2016,20,10.6,,,,,,,,5,35,50,10,,,,,,,,
2016,22,10.6,,,,,,,,5,25,40,20,10,,,,,,,
2016,23,10.6,,,,,,,1,5,22,26,20,20,5,1,,,,,
2016,24,10.4316770569,,,,,,7,13,16,20,15,13,11,5,,,,,,
2016,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2016,31,10.7,,,,,,,,5,10,40,30,15,,,,,,,
2016,32,10.5,0,0,0,0,0,0,.9,8.9,31.7,39.1,16.8,2.5,.1,0,0,0,0,0,0
2016,35,10.5,,,,,,,,10,30,50,10,,,,,,,,
2016,36,11,,,,,,,,,10,20,40,20,10,,,,,,
2016,37,10.6,,,,,,,,,34,51,15,,,,,,,,
2016,38,10.4,,,,,,,,20,60,20,,,,,,,,,
2016,39,10.5,,,,,,,,5,20,35,30,10,,,,,,,
2016,41,10.4,,,,,,,,10,60,30,,,,,,,,,
2016,42,11,,,,,,,,,,30,50,20,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,10.5,0,0,0,0,0,0,0,0,30,40,30,0,0,0,0,0,0,0,0
2016,48,10.4,,,,,,,,,,,,,,,,,,,
2016,49,10.6,,,,,,,,,,,,,,,,,,,
2016,52,10.5,0,0,0,0,0,1,3,13,29,31,17,5,1,0,0,0,0,0,0
2016,54,10,,,,,,,,20,45,30,5,,,,,,,,
2016,57,10.5,,,,,,,,,,,,,,,,,,,
2016,61,10.4,,,,,,,,5,45,40,10,,,,,,,,
2016,65,10.2,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,1,10,20,30,15,12,8,3,1,,,,
2016,68,10.7,,,,,,,,,,,,,,,,,,,
2016,70,10.7,,,,,,,,,20,60,20,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,80,9.03,0,0,0,.6,9.4,38.3,37,12.2,2.2,.3,0,0,0,0,0,0,0,0,0
2016,82,10.6,,,,,,,,,,,,,,,,,,,
2016,84,10.5,0,0,0,0,0,0,0,4,25,32,23,13,3,0,0,0,0,0,0
2016,85,10.36,0,0,0,0,.4,2.1,7.4,17,25.2,24.3,15.3,6.3,1.7,.3,0,0,0,0,0
2016,89,10.4,,,,2.5,2.5,5,10,12.5,20,17.5,15,10,2.5,2.5,,,,,
2016,91,10.4,0,0,0,0,0,0,0,17.5,40,35,7.5,0,0,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,17.5,25,40,10,5,2.5,,,,,,,
2016,94,10.1,,,1,2,3,6,12,16,28,12,8,6,3,2,1,,,,
2016,95,10.705,0,0,0,0,0,0,3,7.5,20.5,35.9,23.5,6.8,2.8,0,0,0,0,0,0
2016,96,10.5,,,,,,,7,10,25,35,20,3,,,,,,,
2016,97,10.8,,,,,,,,,,,,,,,,,,,
2016,99,10.3,,,,,,,,,80,20,,,,,,,,,
2016,101,10.8,,,,,,,,,30,50,20,,,,,,,,
2016,102,10.6,0,0,0,0,0,0,0,5,30,50,10,5,0,0,0,0,0,0,0
2016,103,10.5,,,,,,,,7.5,40,45,7.5,,,,,,,,
2016,105,10.7,,,,,,,,,,80,20,,,,,,,,
2016,107,10.4348465,0,0,0,0,0,0,.4,9.2,42,40.1,8,.3,0,0,0,0,0,0,0
2016,110,10.5,.0000000001,.0000000121,.0000024837,.0002386907,.0108391074,.2337712988,2.4081042651,11.9149078749,28.4524061161,32.8904183298,18.415083479,4.9834317325,.6491037577,.0404745615,.0012012977,.0000168808,.0000001118,.0000000003,0
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,10.5,,,,,,,5,10,20,30,20,10,5,,,,,,
2016,114,10.9,,,,,,,,2,3,55,20,10,5,3,2,,,,
2016,115,10.5,.1,.2,.6,1.5,3.2,5.7,9,12.2,14.4,14.9,13.3,10.3,7,4.1,2.1,.9,.4,.1,0
2016,116,10.4,,,,,,,,,,,,,,,,,,,
2016Aug,1,10.5,,,,,,,,,30,50,20,,,,,,,,
2016Aug,2,10.6,,,,,,,,6,28,38,20,6,2,,,,,,
2016Aug,4,10.4,,,,,,,2.5,5,15,40,25,10,2.5,,,,,,
2016Aug,6,10.7,,,,,,,,,10,50,35,5,,,,,,,
2016Aug,7,,,,,,,,,,,,,,,,,,,,
2016Aug,8,10.6,,,,,,,,5,20,35,21,14,5,,,,,,
2016Aug,14,10.4,,,,,,,,,,,,,,,,,,,
2016Aug,15,10.5,,,,,,,5,20,30,20,15,10,,,,,,,
2016Aug,16,10.5,0,0,0,0,0,1,2,8,18,20,18,13,8,7,3,2,0,0,0
2016Aug,20,10.5,,,,,,,,,40,50,10,,,,,,,,
2016Aug,22,10.5,,,,,,,,,30,40,25,5,,,,,,,
2016Aug,23,10.6,,,,,,,,8,20,25,20,15,10,2,,,,,
2016Aug,24,10.2746379187,,,,,5,8,11,15,18,15,13,9,6,,,,,,
2016Aug,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2016Aug,31,10.5,,,,,,,,5,25,40,25,5,,,,,,,
2016Aug,32,,,,,,,,,,,,,,,,,,,,
2016Aug,35,,,,,,,,,,,,,,,,,,,,
2016Aug,36,10.8,,,,,,,,,10,30,30,20,10,,,,,,
2016Aug,37,10.6,,,,,,,,,17,57,25,1,,,,,,,
2016Aug,38,10.4,,,,,,,,20,60,20,,,,,,,,,
2016Aug,39,10.5,,,,,,,,10,30,40,15,5,,,,,,,
2016Aug,41,,,,,,,,,,,,,,,,,,,,
2016Aug,42,11,,,,,,,,,10,35,45,10,,,,,,,
2016Aug,45,,,,,,,,,,,,,,,,,,,,
2016Aug,47,10.4,,,,,,,,,,,,,,,,,,,
2016Aug,48,10.3,,,,,,,,,,,,,,,,,,,
2016Aug,49,10.5,,,,,,,,,,,,,,,,,,,
2016Aug,52,10.6,0,0,0,0,0,0,1,8,27,36,18,6,3,1,0,0,0,0,0
2016Aug,54,10.5,,,,,,,5,15,50,25,5,,,,,,,,
2016Aug,57,10.5,,,,,,,,,,,,,,,,,,,
2016Aug,61,10.3,,,,,,,,10,50,35,5,,,,,,,,
2016Aug,65,,,,,,,,,,,,,,,,,,,,
2016Aug,67,,,,,,,,,,,,,,,,,,,,
2016Aug,68,,,,,,,,,,,,,,,,,,,,
2016Aug,70,,,,,,,,,,,,,,,,,,,,
2016Aug,73,,,,,,,,,,,,,,,,,,,,
2016Aug,80,,,,,,,,,,,,,,,,,,,,
2016Aug,82,,,,,,,,,,,,,,,,,,,,
2016Aug,84,,,,,,,,,,,,,,,,,,,,
2016Aug,85,10.31,0,0,.1,.3,1.3,4.2,9.7,16.8,21.6,20.4,14.3,7.4,2.9,.8,.2,0,0,0,0
2016Aug,89,10.4,,,,2.5,2.5,5,10,12.5,20,17.5,15,10,2.5,2.5,,,,,
2016Aug,91,10.4,0,0,0,0,0,0,2.5,15,45,35,2.5,0,0,0,0,0,0,0,0
2016Aug,92,,,,,,,,,,,,,,,,,,,,
2016Aug,93,,,,,,,,,,,,,,,,,,,,
2016Aug,94,10,,,,1,3,6,15,25,27,8,5,4,3,2,1,,,,
2016Aug,95,10.645,0,0,0,0,0,1,3,10.5,21.5,35.4,16.5,8.3,3.8,0,0,0,0,0,0
2016Aug,96,10.3,,,,,,,10,20,35,20,10,5,,,,,,,
2016Aug,97,10.7,,,,,,,,,,,,,,,,,,,
2016Aug,99,10.2,,,,,,,,,,,,,,,,,,,
2016Aug,101,10.8,,,,,,,,,,,,,,,,,,,
2016Aug,102,,,,,,,,,,,,,,,,,,,,
2016Aug,103,10.5,,,,,,,,2.5,40,50,7.5,,,,,,,,
2016Aug,105,10.8,,,,,,,,,,85,15,,,,,,,,
2016Aug,107,10.2635454,0,0,0,0,0,0,1.3,13.9,41.5,34.7,8.1,.5,0,0,0,0,0,0,0
2016Aug,110,10.6,.000000739,.0000152407,.0004757793,.0090814316,.1090004064,.8238060412,3.925642555,11.8081176846,22.4398254114,26.9566878557,20.4735138796,9.8285984555,2.9805291149,.5704109227,.0688117202,.0052256687,.0002494744,.0000074769,.0000001422
2016Aug,111,,,,,,,,,,,,,,,,,,,,
2016Aug,112,10.7,,,,,,,5,10,20,30,20,10,5,,,,,,
2016Aug,114,10.9,,,,,,,,2,3,55,20,10,5,3,2,,,,
2016Aug,115,,,,,,,,,,,,,,,,,,,,
2016Aug,116,,,,,,,,,,,,,,,,,,,,
2017,1,10.2,,,,,,,,20,40,30,10,,,,,,,,
2017,2,10.4,,,,,,2,6,17,26,21,12,8,6,2,,,,,
2017,4,10,,,,,,2.5,10,25,35,15,10,2.5,,,,,,,
2017,6,10.4,,,,,,,,10,45,35,10,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,10.3,,,,,,,5,14,28,25,13,10,5,,,,,,
2017,14,10.2,,,,,,,,,,,,,,,,,,,
2017,15,10.3,,,,,,,5,25,35,20,10,5,,,,,,,
2017,16,10.2,0,0,0,0,2,6,11,15,17,16,10,8,6,3,3,2,1,0,0
2017,20,10.1,,,,,,,10,25,35,25,5,,,,,,,,
2017,22,10,,,,,,,10,30,40,20,,,,,,,,,
2017,23,10.2,,,,,,,5,23,28,18,12,8,5,1,,,,,
2017,24,9.848,,,,3,7,11,16,23,16,11,8,5,,,,,,,
2017,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2017,31,10,,,,,,,5,25,35,20,10,5,,,,,,,
2017,32,9.9,0,0,0,0,.4,3.5,15,31.1,31.1,15,3.5,.4,0,0,0,0,0,0,0
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,12,,,,,,,,,,10,20,30,30,10,,,,,
2017,37,10.2,,,,,,,12,34,41,13,,,,,,,,,
2017,38,9.9,,,,,,,20,60,20,,,,,,,,,,
2017,39,10,,,,,,,,10,40,35,10,5,,,,,,,
2017,41,10,,,,,,,,30,70,,,,,,,,,,
2017,42,10.5,,,,,,,,,30,50,20,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,10.1,0,0,0,0,0,0,15,20,30,20,15,0,0,0,0,0,0,0,0
2017,48,10,,,,,,,,,,,,,,,,,,,
2017,49,10.1,,,,,,,,,,,,,,,,,,,
2017,52,10,0,0,0,1,3,8,14,21,23,16,9,4,1,0,0,0,0,0,0
2017,54,9.4,,,,,,5,40,40,10,5,,,,,,,,,
2017,57,10,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,65,9.5,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,10.6,,,,,,,,,,,,,,,,,,,
2017,70,10.3,,,,,,,,,55,45,,,,,,,,,
2017,73,,,,,,,,,,,,,,,,,,,,
2017,80,8.41,0,.3,4.7,17.6,34.2,26.6,12.5,2.8,1.3,0,0,0,0,0,0,0,0,0,0
2017,82,10.2,,,,,,,,,,,,,,,,,,,
2017,84,10.2,0,0,0,0,0,1,10,18,21,17,13,11,7,2,0,0,0,0,0
2017,85,9.4675,.2,.5,1.7,4.3,8.7,14,18,18.6,15.3,10.1,5.3,2.3,.8,.2,0,0,0,0,0
2017,89,9.9,,,2.5,2.5,7.5,10,10,25,15,10,7.5,5,2.5,2.5,,,,,
2017,91,9.8,0,0,0,0,0,2.5,20,35,30,10,2.5,0,0,0,0,0,0,0,0
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,9.5,,,,,,5,37.5,52.5,5,,,,,,,,,,
2017,94,9.1,,1,2,10,16,20,24,8,6,4,3.5,2.5,2,1,,,,,
2017,95,10.25,0,0,0,0,0,1.9,8.5,19.5,36.5,19.8,9,4.8,0,0,0,0,0,0,0
2017,96,10.2,,,,,,,10,20,35,20,10,5,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,99,9.3,,,,,,,70,30,,,,,,,,,,,
2017,101,10.5,,,,,,,,15,30,40,15,,,,,,,,
2017,102,10.2,0,0,0,0,0,0,0,25,50,20,5,0,0,0,0,0,0,0,0
2017,103,,,,,,,,,,,,,,,,,,,,
2017,105,10.4,,,,,,,,,70,30,,,,,,,,,
2017,107,9.9886384,0,0,0,0,.5,3.8,14.4,28.7,30.3,16.7,4.8,.7,.1,0,0,0,0,0,0
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017,114,10.9,,,,,,,2,5,15,35,20,10,5,5,2,1,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,116,10,,,,,,,,,,,,,,,,,,,
2017Aug,1,10,,,,,,,10,40,30,20,,,,,,,,,
2017Aug,2,10.3,,,,,,2,7,18,26,20,11,8,6,2,,,,,
2017Aug,4,9.8,,,,,2.5,10,15,35,25,10,2.5,,,,,,,,
2017Aug,6,10.4,,,,,,,,,45,40,10,5,,,,,,,
2017Aug,7,,,,,,,,,,,,,,,,,,,,
2017Aug,8,10.3,,,,,,,5,18,28,24,13,8,4,,,,,,
2017Aug,14,10.2,,,,,,,,,,,,,,,,,,,
2017Aug,15,10.3,,,,,,,10,20,35,20,10,5,,,,,,,
2017Aug,16,10.3,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0,0
2017Aug,20,10,,,,,,,10,25,35,20,10,,,,,,,,
2017Aug,22,9.9,,,,,,,10,40,35,15,,,,,,,,,
2017Aug,23,10.1,,,,,,,1,18,22,20,17,13,8,1,,,,,
2017Aug,24,9.7,,,3,5,10,11,13,17,13,11,7,6,4,,,,,,
2017Aug,29,11.5,,,,,,,,,,20,20,40,20,,,,,,
2017Aug,31,9.8,,,,,,10,15,40,20,15,,,,,,,,,
2017Aug,32,,,,,,,,,,,,,,,,,,,,
2017Aug,35,,,,,,,,,,,,,,,,,,,,
2017Aug,36,11.5,,,,,,,,,5,10,20,30,20,10,5,,,,
2017Aug,37,10.1,,,,,,,,39,41,19,1,,,,,,,,
2017Aug,38,10,,,,,,,,20,60,20,,,,,,,,,
2017Aug,39,10,,,,,,,,10,40,35,15,,,,,,,,
2017Aug,41,,,,,,,,,,,,,,,,,,,,
2017Aug,42,10.5,,,,,,,,15,30,40,15,,,,,,,,
2017Aug,45,,,,,,,,,,,,,,,,,,,,
2017Aug,47,10,,,,,,,,,,,,,,,,,,,
2017Aug,48,9.9,,,,,,,,,,,,,,,,,,,
2017Aug,49,10,,,,,,,,,,,,,,,,,,,
2017Aug,52,10,0,0,0,1,3,8,14,23,24,16,8,2,1,0,0,0,0,0,0
2017Aug,54,9.8,,,,,,,5,40,35,15,5,,,,,,,,
2017Aug,57,10.2,,,,,,,,,,,,,,,,,,,
2017Aug,61,,,,,,,,,,,,,,,,,,,,
2017Aug,65,,,,,,,,,,,,,,,,,,,,
2017Aug,67,,,,,,,,,,,,,,,,,,,,
2017Aug,68,,,,,,,,,,,,,,,,,,,,
2017Aug,70,,,,,,,,,,,,,,,,,,,,
2017Aug,73,,,,,,,,,,,,,,,,,,,,
2017Aug,80,,,,,,,,,,,,,,,,,,,,
2017Aug,82,,,,,,,,,,,,,,,,,,,,
2017Aug,84,,,,,,,,,,,,,,,,,,,,
2017Aug,85,9.43,.3,.8,2.2,5,9.2,14,17.4,17.6,14.6,9.8,5.4,2.4,.9,.3,.1,0,0,0,0
2017Aug,89,9.88,,,2.5,2.5,7.5,10,10,25,15,10,7.5,5,2.5,2.5,,,,,
2017Aug,91,9.7,0,0,0,0,0,1.25,20,40,30,7.5,1.25,0,0,0,0,0,0,0,0
2017Aug,92,,,,,,,,,,,,,,,,,,,,
2017Aug,93,,,,,,,,,,,,,,,,,,,,
2017Aug,94,9.1,,,3,6,16,22,28,7,6,4,3,2,1.5,1,.5,,,,
2017Aug,95,10.3485,0,0,0,0,0,2.5,9,19.9,30.5,14.5,13,7.8,2.8,0,0,0,0,0,0
2017Aug,96,10.3,,,,,,,10,25,30,20,10,5,,,,,,,
2017Aug,97,,,,,,,,,,,,,,,,,,,,
2017Aug,99,9.3,,,,,,,,,,,,,,,,,,,
2017Aug,101,10.5,,,,,,,,,,,,,,,,,,,
2017Aug,102,,,,,,,,,,,,,,,,,,,,
2017Aug,103,,,,,,,,,,,,,,,,,,,,
2017Aug,105,10.5,,,,,,,,,10,85,5,,,,,,,,
2017Aug,107,9.93452373,0,0,0,.1,.9,5.2,16.3,28.5,27.9,15.4,4.8,.8,.1,0,0,0,0,0,0
2017Aug,110,,,,,,,,,,,,,,,,,,,,
2017Aug,111,,,,,,,,,,,,,,,,,,,,
2017Aug,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017Aug,114,11,,,,,,,2,5,15,25,30,10,5,5,2,1,,,
2017Aug,115,,,,,,,,,,,,,,,,,,,,
2017Aug,116,,,,,,,,,,,,,,,,,,,,
2020,1,8.8,,,,,10,40,30,20,,,,,,,,,,,
2020,2,9.8,,,2,4,7,12,16,18,14,10,7,5,3,2,,,,,
2020,4,9,,.5,2,5,15,25,30,15,5,2,.5,,,,,,,,
2020,6,9.5,,,,,,5,20,40,20,10,5,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,8,8.5,,,1,8,18,22,19,14,9,7,2,,,,,,,,
2020,14,10,,,,,,,,,,,,,,,,,,,
2020,15,9.75,,,,5,5,5,10,20,30,15,10,,,,,,,,
2020,16,9.5,1,3,5,6,8,11,13,17,13,11,6,3,2,1,0,0,0,0,0
2020,20,9,,,,,6,20,25,18,13,10,5,3,,,,,,,
2020,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2020,23,7.5,8,12,14,16,12,10,7,6,5,4,3,2,1,,,,,,
2020,24,9,,3,6,9,11,16,20,14,10,7,3,1,,,,,,,
2020,29,10,,,,,,,,30,50,20,,,,,,,,,
2020,31,9.4,,,,,10,15,40,20,10,5,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,36,13,,,,,,,,,,,,5,15,20,30,20,10,,
2020,37,8.3,,,5,16,25,21,15,10,7,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,9.3,,,,,5,10,30,25,15,10,5,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,9.2,,,,,,25,45,25,5,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,
2020,47,9.5,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,9.6,0,1,2,4,8,12,17,18,15,12,7,3,1,0,0,0,0,0,0
2020,54,8.8,,,,,5,40,35,15,5,,,,,,,,,,
2020,57,8.5,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,65,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,8.4,,,,,55,45,,,,,,,,,,,,,
2020,73,,,,,,,,,,,,,,,,,,,,
2020,80,8.53,0,2.8,7.5,13.2,19.7,22.7,19.4,8.2,3.1,3.1,.3,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,9.9,0,0,0,0,2,3,12,18,17,15,13,10,6,3,1,0,0,0,0
2020,85,8.6,2.3,3.8,7.7,12.5,16.5,17.9,15.9,11.5,6.8,3.3,1.3,.4,.1,0,0,0,0,0,0
2020,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2020,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2020,95,9.9005,0,0,0,0,0,0,25.8,39.3,18.8,6,5.3,4.8,0,0,0,0,0,0,0
2020,96,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,
2020,99,9,,,,,,,,,,,,,,,,,,,
2020,101,10,,,,,5,7,9,27,27,9,7,5,4,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,9.9,,,,,,,5,70,20,5,,,,,,,,,
2020,107,9.2,0,.2,1,3.5,9.3,17.4,23.1,21.7,14.3,6.7,2.2,.5,.1,0,0,0,0,0,0
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,9.5,,,,2,5,15,35,15,10,5,5,4,3,1,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2015,1,,,,,,,,,,,,,,,,,,,,
2015,2,,,,1.6,,,,,,,,,,,,,,,,
2015,4,,,,1.4,,,,,,,,,,,,,,,,
2015,6,,,,1.7,,,,,,,,,,,,,,,,
2015,7,,,,,,,,,,,,,,,,,,,,
2015,8,,,,1.5,,,,,,,,,,,,,,,,
2015,14,,,,,,,,,,,,,,,,,,,,
2015,15,,,,,,,,,,,,,,,,,,,,
2015,16,,,,1.6,,,,,,,,,,,,,,,,
2015,20,,,,,,,,,,,,,,,,,,,,
2015,22,,,,1.6,,,,,,,,,,,,,,,,
2015,23,,,,1,,,,,,,,,,,,,,,,
2015,24,,,,1.5,,,,,,,,,,,,,,,,
2015,29,,,,1.3,,,,,,,,,,,,,,,,
2015,31,,,,,,,,,,,,,,,,,,,,
2015,32,,,,1.8,,,,,,,,,,,,,,,,
2015,35,,,,,,,,,,,,,,,,,,,,
2015,36,,,,2.2,,,,,,,,,,,,,,,,
2015,37,,,,,,,,,,,,,,,,,,,,
2015,38,,,,1.7,,,,,,,,,,,,,,,,
2015,39,,,,1.5,,,,,,,,,,,,,,,,
2015,41,,,,,,,,,,,,,,,,,,,,
2015,42,,,,,,,,,,,,,,,,,,,,
2015,45,,,,,,,,,,,,,,,,,,,,
2015,47,,,,1.6,,,,,,,,,,,,,,,,
2015,48,,,,,,,,,,,,,,,,,,,,
2015,49,,,,,,,,,,,,,,,,,,,,
2015,52,,,,1.4,,,,,,,,,,,,,,,,
2015,54,,,,,,,,,,,,,,,,,,,,
2015,57,,,,,,,,,,,,,,,,,,,,
2015,61,,,,,,,,,,,,,,,,,,,,
2015,65,,,,,,,,,,,,,,,,,,,,
2015,67,,,,,,,,,,,,,,,,,,,,
2015,68,,,,,,,,,,,,,,,,,,,,
2015,70,,,,1.8,,,,,,,,,,,,,,,,
2015,73,,,,2,,,,,,,,,,,,,,,,
2015,80,,,,,,,,,,,,,,,,,,,,
2015,82,,,,1.8,,,,,,,,,,,,,,,,
2015,84,,,,1.7,,,,,,,,,,,,,,,,
2015,85,,,,,,,,,,,,,,,,,,,,
2015,89,,,,,,,,,,,,,,,,,,,,
2015,91,,,,1.8,,,,,,,,,,,,,,,,
2015,92,,,,,,,,,,,,,,,,,,,,
2015,93,,,,1.5,,,,,,,,,,,,,,,,
2015,94,,,,1.4,,,,,,,,,,,,,,,,
2015,95,,,,1.3,,,,,,,,,,,,,,,,
2015,96,,,,,,,,,,,,,,,,,,,,
2015,97,,,,,,,,,,,,,,,,,,,,
2015,99,,,,1.6,,,,,,,,,,,,,,,,
2015,101,,,,2.3,,,,,,,,,,,,,,,,
2015,102,,,,,,,,,,,,,,,,,,,,
2015,103,,,,1.5,,,,,,,,,,,,,,,,
2015,105,,,,.9,,,,,,,,,,,,,,,,
2015,107,,,,1.6,,,,,,,,,,,,,,,,
2015,110,,,,,,,,,,,,,,,,,,,,
2015,111,,,,,,,,,,,,,,,,,,,,
2015,112,,,,1.5,,,,,,,,,,,,,,,,
2015,114,,,,1.5,,,,,,,,,,,,,,,,
2015,115,,,,1.3,,,,,,,,,,,,,,,,
2015,116,,,,,,,,,,,,,,,,,,,,
2015Q4,1,55,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,2,58,.05,1.111,,,,,,,,,,,,,,,,,
2015Q4,4,47,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,6,48,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,7,56.864,0,1.09118,,,,,,,,,,,,,,,,,
2015Q4,8,53,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,14,52,.05,1.2,,,,,,,,,,,,,,,,,
2015Q4,15,51,0,1.1,,,,,,,,,,,,,,,,,
2015Q4,16,51,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,20,48,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,22,49,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,23,53,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,24,52.3264,.05,1.08285,,,,,,,,,,,,,,,,,
2015Q4,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,31,,,,,,,,,,,,,,,,,,,,
2015Q4,32,45,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,35,,,,,,,,,,,,,,,,,,,,
2015Q4,36,46,.1,1.05,,,,,,,,,,,,,,,,,
2015Q4,37,50,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,38,50,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,39,51.7,.05,1.08,,,,,,,,,,,,,,,,,
2015Q4,41,,,,,,,,,,,,,,,,,,,,
2015Q4,42,48,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,45,,,,,,,,,,,,,,,,,,,,
2015Q4,47,45,.05,1.06,,,,,,,,,,,,,,,,,
2015Q4,48,50,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,49,,.05,,,,,,,,,,,,,,,,,,
2015Q4,52,55,.05,1.06,,,,,,,,,,,,,,,,,
2015Q4,54,,.05,,,,,,,,,,,,,,,,,,
2015Q4,57,55,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,61,50,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,65,48,.05,1.111,,,,,,,,,,,,,,,,,
2015Q4,67,,,,,,,,,,,,,,,,,,,,
2015Q4,68,,.05,,,,,,,,,,,,,,,,,,
2015Q4,70,50,.05,1.07,,,,,,,,,,,,,,,,,
2015Q4,73,50,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,80,54.7,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,82,,.05,1.14,,,,,,,,,,,,,,,,,
2015Q4,84,45.2,.05,1.09,,,,,,,,,,,,,,,,,
2015Q4,85,52,.05,1.097,,,,,,,,,,,,,,,,,
2015Q4,89,54.7533,.05,1.096645,,,,,,,,,,,,,,,,,
2015Q4,91,50,.05,1.09,,,,,,,,,,,,,,,,,
2015Q4,92,,,,,,,,,,,,,,,,,,,,
2015Q4,93,49,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,94,51.3,.05,1.15,,,,,,,,,,,,,,,,,
2015Q4,95,49.1,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,96,,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,97,48.6,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,99,49,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,101,49.3,.05,1.1,,,,,,,,,,,,,,,,,
2015Q4,102,47.5,.05,1.05,,,,,,,,,,,,,,,,,
2015Q4,103,48,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,105,48,.005,1.08,,,,,,,,,,,,,,,,,
2015Q4,107,52,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,110,49.5,.05,1.12,,,,,,,,,,,,,,,,,
2015Q4,111,,,,,,,,,,,,,,,,,,,,
2015Q4,112,50,.05,1.11,,,,,,,,,,,,,,,,,
2015Q4,114,51.8,.05,1.13,,,,,,,,,,,,,,,,,
2015Q4,115,50.5,.05,1.14,,,,,,,,,,,,,,,,,
2015Q4,116,48,.05,1.12,,,,,,,,,,,,,,,,,
2016,1,58,.05,1.1,,,,,,,,,,,,,,,,,
2016,2,72,.05,1.053,1.7,,,,,,,,,,,,,,,,
2016,4,55,.05,1.03,1.5,,,,,,,,,,,,,,,,
2016,6,55,.05,1.02,1.8,,,,,,,,,,,,,,,,
2016,7,60.079166,0,1.09118,,,,,,,,,,,,,,,,,
2016,8,62,.05,1.2,1.7,,,,,,,,,,,,,,,,
2016,14,60,.05,1.3,,,,,,,,,,,,,,,,,
2016,15,59,.1,1.1,,,,,,,,,,,,,,,,,
2016,16,54,.05,1.15,2,,,,,,,,,,,,,,,,
2016,20,53,.05,1.08,,,,,,,,,,,,,,,,,
2016,22,55,.05,1.05,1.5,,,,,,,,,,,,,,,,
2016,23,62,.05,1.03,1.4,,,,,,,,,,,,,,,,
2016,24,56.4112868188,.05,.975,1.5,,,,,,,,,,,,,,,,
2016,29,50,.05,1.1,1.4,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,54,.05,1.12,1.5,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,36,65,.4,1.1,2.5,,,,,,,,,,,,,,,,
2016,37,59,.05,1.07,,,,,,,,,,,,,,,,,
2016,38,52.8,.05,1.06,1.7,,,,,,,,,,,,,,,,
2016,39,58,.05,1.12,1.5,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,42,51,.05,1.15,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,48,.05,1.08,1.7,,,,,,,,,,,,,,,,
2016,48,50,.05,1.06,,,,,,,,,,,,,,,,,
2016,49,,.05,,,,,,,,,,,,,,,,,,
2016,52,62,.05,1.02,1.1,,,,,,,,,,,,,,,,
2016,54,,.05,,,,,,,,,,,,,,,,,,
2016,57,65,.05,1.12,,,,,,,,,,,,,,,,,
2016,61,53,.05,1.11,,,,,,,,,,,,,,,,,
2016,65,56.5,.05,1.1494,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,.05,,,,,,,,,,,,,,,,,,
2016,70,55,.05,1.05,1.8,,,,,,,,,,,,,,,,
2016,73,55,.05,1.09,1.8,,,,,,,,,,,,,,,,
2016,80,59.7,.05,1.11,,,,,,,,,,,,,,,,,
2016,82,,.05,1.2,1.5,,,,,,,,,,,,,,,,
2016,84,55.3,.05,1.1,1.8,,,,,,,,,,,,,,,,
2016,85,59.25,.05,1.129,,,,,,,,,,,,,,,,,
2016,89,63.594166,.05,1.04,,,,,,,,,,,,,,,,,
2016,91,58,.05,1.03,2,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,60,.05,1.12,2,,,,,,,,,,,,,,,,
2016,94,58,.05,1.19,1.8,,,,,,,,,,,,,,,,
2016,95,54.2,.05,1.12,1.5,,,,,,,,,,,,,,,,
2016,96,,.05,1.118,,,,,,,,,,,,,,,,,
2016,97,53.4,.05,1,,,,,,,,,,,,,,,,,
2016,99,56,.05,1.07,1.6,,,,,,,,,,,,,,,,
2016,101,56.3,.05,1.1,2.3,,,,,,,,,,,,,,,,
2016,102,54.38,.05,1.02,,,,,,,,,,,,,,,,,
2016,103,55,.05,1.12,1.8,,,,,,,,,,,,,,,,
2016,105,48,.005,1.1,1,,,,,,,,,,,,,,,,
2016,107,55,.05,1.12,1.8,,,,,,,,,,,,,,,,
2016,110,49.3,.05,1.12,,,,,,,,,,,,,,,,,
2016,111,,,,,,,,,,,,,,,,,,,,
2016,112,62,.125,1.1,1.5,,,,,,,,,,,,,,,,
2016,114,57.5,.05,1.1617,1.9,,,,,,,,,,,,,,,,
2016,115,57.5,.05,1.12,1.4,,,,,,,,,,,,,,,,
2016,116,48,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,1,55,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,2,60,.05,1.053,,,,,,,,,,,,,,,,,
2016Q1,4,50,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,6,65,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,7,58.34933,0,1.09118,,,,,,,,,,,,,,,,,
2016Q1,8,57,.05,1.17,,,,,,,,,,,,,,,,,
2016Q1,14,56,.05,1.2,,,,,,,,,,,,,,,,,
2016Q1,15,56,0,1.1,,,,,,,,,,,,,,,,,
2016Q1,16,52,.05,1.14,,,,,,,,,,,,,,,,,
2016Q1,20,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,22,50,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,23,57,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,24,54,.05,1.015,,,,,,,,,,,,,,,,,
2016Q1,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,31,,,,,,,,,,,,,,,,,,,,
2016Q1,32,45.1,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,35,,,,,,,,,,,,,,,,,,,,
2016Q1,36,50,.1,1.05,,,,,,,,,,,,,,,,,
2016Q1,37,55,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,38,51,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,39,54.8,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,41,,,,,,,,,,,,,,,,,,,,
2016Q1,42,49,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,45,,,,,,,,,,,,,,,,,,,,
2016Q1,47,44,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,48,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,49,,.05,,,,,,,,,,,,,,,,,,
2016Q1,52,61,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,54,,.05,,,,,,,,,,,,,,,,,,
2016Q1,57,60,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,61,50,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,65,55,.05,1.0638,,,,,,,,,,,,,,,,,
2016Q1,67,,,,,,,,,,,,,,,,,,,,
2016Q1,68,,.05,,,,,,,,,,,,,,,,,,
2016Q1,70,50,.05,1.04,,,,,,,,,,,,,,,,,
2016Q1,73,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,80,56.4,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,82,,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,84,47,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,85,55,.05,1.109,,,,,,,,,,,,,,,,,
2016Q1,89,60.8866,.05,1.0616125,,,,,,,,,,,,,,,,,
2016Q1,91,55,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,92,,,,,,,,,,,,,,,,,,,,
2016Q1,93,54,.05,1.09,,,,,,,,,,,,,,,,,
2016Q1,94,54,.05,1.16,,,,,,,,,,,,,,,,,
2016Q1,95,51.4,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,96,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,97,50.9,.05,1,,,,,,,,,,,,,,,,,
2016Q1,99,52,.05,1.09,,,,,,,,,,,,,,,,,
2016Q1,101,52,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,102,52.5,.05,1,,,,,,,,,,,,,,,,,
2016Q1,103,50,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,105,50,.005,1.09,,,,,,,,,,,,,,,,,
2016Q1,107,53,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,110,,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,111,,,,,,,,,,,,,,,,,,,,
2016Q1,112,55,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,114,59.3,.05,1.14,,,,,,,,,,,,,,,,,
2016Q1,115,,.05,1.13,,,,,,,,,,,,,,,,,
2016Q1,116,48,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,1,60,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,2,65,.05,1.053,,,,,,,,,,,,,,,,,
2016Q2,4,53,.05,1.04,,,,,,,,,,,,,,,,,
2016Q2,6,66,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,7,59.57266,0,1.09118,,,,,,,,,,,,,,,,,
2016Q2,8,60,.05,1.18,,,,,,,,,,,,,,,,,
2016Q2,14,60,.05,1.3,,,,,,,,,,,,,,,,,
2016Q2,15,59,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,16,54,.05,1.15,,,,,,,,,,,,,,,,,
2016Q2,20,52,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,22,50,.05,1,,,,,,,,,,,,,,,,,
2016Q2,23,60,.05,1.04,,,,,,,,,,,,,,,,,
2016Q2,24,55,.05,.965,,,,,,,,,,,,,,,,,
2016Q2,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,31,,,,,,,,,,,,,,,,,,,,
2016Q2,32,45.3,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,35,,,,,,,,,,,,,,,,,,,,
2016Q2,36,50,.2,1,,,,,,,,,,,,,,,,,
2016Q2,37,58,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,38,52,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,39,57.3,.05,1.13,,,,,,,,,,,,,,,,,
2016Q2,41,,,,,,,,,,,,,,,,,,,,
2016Q2,42,50,.05,1.15,,,,,,,,,,,,,,,,,
2016Q2,45,,,,,,,,,,,,,,,,,,,,
2016Q2,47,47,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,48,50,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,49,,.05,,,,,,,,,,,,,,,,,,
2016Q2,52,58,.05,1.04,,,,,,,,,,,,,,,,,
2016Q2,54,,.05,,,,,,,,,,,,,,,,,,
2016Q2,57,62,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,61,52,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,65,56,.05,1.0638,,,,,,,,,,,,,,,,,
2016Q2,67,,,,,,,,,,,,,,,,,,,,
2016Q2,68,,.05,,,,,,,,,,,,,,,,,,
2016Q2,70,48,.05,1,,,,,,,,,,,,,,,,,
2016Q2,73,55,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,80,60,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,82,,.05,1.16,,,,,,,,,,,,,,,,,
2016Q2,84,53,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,85,58,.05,1.122,,,,,,,,,,,,,,,,,
2016Q2,89,63.6033,.05,1.0221475,,,,,,,,,,,,,,,,,
2016Q2,91,57,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,92,,,,,,,,,,,,,,,,,,,,
2016Q2,93,53,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,94,57,.05,1.19,,,,,,,,,,,,,,,,,
2016Q2,95,53.2,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,96,,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,97,52.8,.05,1,,,,,,,,,,,,,,,,,
2016Q2,99,54,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,101,55,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,102,50,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,103,55,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,105,48,.005,1.1,,,,,,,,,,,,,,,,,
2016Q2,107,54,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,110,,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,111,,,,,,,,,,,,,,,,,,,,
2016Q2,112,60,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,114,59.5,.05,1.1533,,,,,,,,,,,,,,,,,
2016Q2,115,,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,116,48,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,1,60,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,2,70,.05,1.053,,,,,,,,,,,,,,,,,
2016Q3,4,56,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,6,66,.05,1,,,,,,,,,,,,,,,,,
2016Q3,7,60.66,0,1.09118,,,,,,,,,,,,,,,,,
2016Q3,8,63,.05,1.19,,,,,,,,,,,,,,,,,
2016Q3,14,60,.05,1.3,,,,,,,,,,,,,,,,,
2016Q3,15,60,.1,1.1,,,,,,,,,,,,,,,,,
2016Q3,16,55,.05,1.15,,,,,,,,,,,,,,,,,
2016Q3,20,54,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,22,55,.05,1,,,,,,,,,,,,,,,,,
2016Q3,23,64,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,24,57,.05,.9375,,,,,,,,,,,,,,,,,
2016Q3,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,31,,,,,,,,,,,,,,,,,,,,
2016Q3,32,50,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,35,,,,,,,,,,,,,,,,,,,,
2016Q3,36,60,.3,1.1,,,,,,,,,,,,,,,,,
2016Q3,37,60,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,38,54,.05,1.07,,,,,,,,,,,,,,,,,
2016Q3,39,59.3,.05,1.14,,,,,,,,,,,,,,,,,
2016Q3,41,,,,,,,,,,,,,,,,,,,,
2016Q3,42,51,.05,1.15,,,,,,,,,,,,,,,,,
2016Q3,45,,,,,,,,,,,,,,,,,,,,
2016Q3,47,51,.05,1.09,,,,,,,,,,,,,,,,,
2016Q3,48,50,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,49,,.05,,,,,,,,,,,,,,,,,,
2016Q3,52,63,.05,1.03,,,,,,,,,,,,,,,,,
2016Q3,54,,.05,,,,,,,,,,,,,,,,,,
2016Q3,57,67,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,61,54,.05,1.11,,,,,,,,,,,,,,,,,
2016Q3,65,57,.05,1.1494,,,,,,,,,,,,,,,,,
2016Q3,67,,,,,,,,,,,,,,,,,,,,
2016Q3,68,,.05,,,,,,,,,,,,,,,,,,
2016Q3,70,52,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,73,55,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,80,62.7,.05,1.11,,,,,,,,,,,,,,,,,
2016Q3,82,,.05,1.18,,,,,,,,,,,,,,,,,
2016Q3,84,58.3,.05,1.11,,,,,,,,,,,,,,,,,
2016Q3,85,61,.05,1.137,,,,,,,,,,,,,,,,,
2016Q3,89,64.61,.05,1.02859,,,,,,,,,,,,,,,,,
2016Q3,91,58,.05,1,,,,,,,,,,,,,,,,,
2016Q3,92,,,,,,,,,,,,,,,,,,,,
2016Q3,93,55,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,94,59,.05,1.2,,,,,,,,,,,,,,,,,
2016Q3,95,54.8,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,96,,.05,1.15,,,,,,,,,,,,,,,,,
2016Q3,97,54.3,.05,1,,,,,,,,,,,,,,,,,
2016Q3,99,57,.05,1.07,,,,,,,,,,,,,,,,,
2016Q3,101,58,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,102,55,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,103,55,.05,1.13,,,,,,,,,,,,,,,,,
2016Q3,105,47,.005,1.1,,,,,,,,,,,,,,,,,
2016Q3,107,55,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,110,,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,111,,,,,,,,,,,,,,,,,,,,
2016Q3,112,65,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,114,56.5,.05,1.1733,,,,,,,,,,,,,,,,,
2016Q3,115,,.05,1.11,,,,,,,,,,,,,,,,,
2016Q3,116,48,.05,1.12,,,,,,,,,,,,,,,,,
2017,1,60,.25,1.1,,,,,,,,,,,,,,,,,
2017,2,80,.05,1.111,1.8,,,,,,,,,,,,,,,,
2017,4,65,.05,1.05,1.6,,,,,,,,,,,,,,,,
2017,6,58,.05,1.1,2,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,70,.05,1.2,1.9,,,,,,,,,,,,,,,,
2017,14,67,.05,1.3,,,,,,,,,,,,,,,,,
2017,15,63,.3,1.1,,,,,,,,,,,,,,,,,
2017,16,60,.25,1.16,2.1,,,,,,,,,,,,,,,,
2017,20,60,.05,1.07,,,,,,,,,,,,,,,,,
2017,22,60,.1,1.15,1.7,,,,,,,,,,,,,,,,
2017,23,65,.05,.98,1.8,,,,,,,,,,,,,,,,
2017,24,60,.05,.875,1.7,,,,,,,,,,,,,,,,
2017,29,50,.15,1.1,1.7,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,68,.5,1.12,1.9,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,85,1.5,1.2,3,,,,,,,,,,,,,,,,
2017,37,75,.6,1.14,,,,,,,,,,,,,,,,,
2017,38,55.3,.1,1.09,1.9,,,,,,,,,,,,,,,,
2017,39,63,.05,1.18,1.6,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,58,.14,1.14,1.7,,,,,,,,,,,,,,,,
2017,48,50,.6,1.05,,,,,,,,,,,,,,,,,
2017,49,,.15,,,,,,,,,,,,,,,,,,
2017,52,,.05,1.1,1.2,,,,,,,,,,,,,,,,
2017,54,,.15,,,,,,,,,,,,,,,,,,
2017,57,75,.25,1.15,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,65,62.75,.1,1.17647,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,.1,,,,,,,,,,,,,,,,,,
2017,70,60,.05,1.1,1.9,,,,,,,,,,,,,,,,
2017,73,55,.05,1.12,1.8,,,,,,,,,,,,,,,,
2017,80,60.5,.2,1.12,,,,,,,,,,,,,,,,,
2017,82,,.05,1.2,1.5,,,,,,,,,,,,,,,,
2017,84,63,.05,1.19,2.1,,,,,,,,,,,,,,,,
2017,85,67,.271,1.18,,,,,,,,,,,,,,,,,
2017,89,69.314166,.19,1.09,,,,,,,,,,,,,,,,,
2017,91,65,1,1.15,2.1,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,64,.15,1.15,2,,,,,,,,,,,,,,,,
2017,94,69,.37,1.25,2.1,,,,,,,,,,,,,,,,
2017,95,58.1,.25,1.12,1.7,,,,,,,,,,,,,,,,
2017,96,,.21,,,,,,,,,,,,,,,,,,
2017,97,58.1,,,,,,,,,,,,,,,,,,,
2017,99,62,.075,1.05,1.7,,,,,,,,,,,,,,,,
2017,101,59.8,.05,1.18,2,,,,,,,,,,,,,,,,
2017,102,65,.05,1.07,,,,,,,,,,,,,,,,,
2017,103,65,.3,1.17,2,,,,,,,,,,,,,,,,
2017,105,50,.005,1.08,1.1,,,,,,,,,,,,,,,,
2017,107,59,.5,1.12,1.9,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,65,.5,1.15,1.5,,,,,,,,,,,,,,,,
2017,114,52.6,.13,1.2125,1.8,,,,,,,,,,,,,,,,
2017,115,70,.05,,,,,,,,,,,,,,,,,,
2017,116,48,.05,1.12,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,
2020,2,,,,2,,,,,,,,,,,,,,,,
2020,4,,,,1.7,,,,,,,,,,,,,,,,
2020,6,,,,2.3,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,8,,,,2,,,,,,,,,,,,,,,,
2020,14,,,,,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,
2020,16,,,,2.2,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,
2020,22,,,,2.2,,,,,,,,,,,,,,,,
2020,23,,,,2.2,,,,,,,,,,,,,,,,
2020,24,,,,1.8,,,,,,,,,,,,,,,,
2020,29,,,,1.9,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,36,,,,3.5,,,,,,,,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,,,,1.8,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,
2020,47,,,,2.4,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,
2020,57,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,65,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,,,,1.9,,,,,,,,,,,,,,,,
2020,73,,,,2,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,,,,2.5,,,,,,,,,,,,,,,,
2020,85,,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,,,,2.5,,,,,,,,,,,,,,,,
2020,94,,,,2.4,,,,,,,,,,,,,,,,
2020,95,,,,1.9,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,
2020,99,,,,,,,,,,,,,,,,,,,,
2020,101,,,,1.9,,,,,,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,,,,1.2,,,,,,,,,,,,,,,,
2020,107,,,,2.4,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,
2020,112,,,,1.5,,,,,,,,,,,,,,,,
2020,114,,,,1.8,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2016Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,.3,,,20,60,20,,,,,,,,,,,,,,
2016,2,.3,,2,8,43,37,8,2,,,,,,,,,,,,
2016,4,.9,0,5,10,25,45,10,5,0,0,0,0,0,,,,,,,
2016,5,.9,,,5,20,30,30,10,5,,,,,,,,,,,
2016,6,.6,,,5,25,45,25,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,0,,,,,,,,,,,,,,,,,,,
2016,15,1.2,,,5,5,15,40,30,5,,,,,,,,,,,
2016,16,.7,1,2,7,15,18,16,14,11,9,4,2,1,,,,,,,
2016,20,.7,,,5,25,45,25,,,,,,,,,,,,,
2016,22,.7,,,5,25,40,25,5,,,,,,,,,,,,
2016,23,.6,,1,10,25,30,23,10,1,,,,,,,,,,,
2016,24,.94,,,5,18,30,25,22,,,,,,,,,,,,
2016,26,.32,,,20,45,30,5,,,,,,,,,,,,,
2016,29,.3,,,20,60,20,,,,,,,,,,,,,,
2016,31,1.1,,,5,10,35,40,10,,,,,,,,,,,,
2016,32,.9,.0012935594,.0649233661,1.7047514349,14.127881776,38.4211133977,34.4735426368,10.1968408889,.979458621,.0299089977,.0002844913,.0000008295,.0000000007,,,,,,,
2016,35,.9,,,,20,40,30,10,,,,,,,,,,,,
2016,37,.6,,,2,34,55,9,,,,,,,,,,,,,
2016,38,1,,,,,20,60,20,,,,,,,,,,,,
2016,39,.6,,,,25,40,20,15,,,,,,,,,,,,
2016,41,1,,,,,20,70,10,,,,,,,,,,,,
2016,45,.85,,,,15,50,25,10,,,,,,,,,,,,
2016,47,.9,0,5,10,25,45,10,5,0,0,0,0,0,,,,,,,
2016,48,.9,,,,5,50,45,,,,,,,,,,,,,
2016,49,.7,,,,,,,,,,,,,,,,,,,
2016,52,.5,0,0,9,34,38,15,3,1,0,0,0,0,,,,,,,
2016,54,.9,,,5,10,50,30,5,,,,,,,,,,,,
2016,57,1.1,,,,,,,,,,,,,,,,,,,
2016,61,1,,,,5,40,40,15,,,,,,,,,,,,
2016,63,.5,,,10,30,50,10,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,.9,,,,,,,,,,,,,,,,,,,
2016,70,.8,,,,15,75,10,,,,,,,,,,,,,
2016,73,.7,2,8,20,20,20,20,10,0,0,0,0,0,,,,,,,
2016,80,.5,0,.3436426117,7.560137457,40.8934707904,40.206185567,10.6529209622,.3436426117,0,0,0,0,0,,,,,,,
2016,82,.5,,,,,,,,,,,,,,,,,,,
2016,84,.8,2,3,17,25,34,19,0,0,0,0,0,0,,,,,,,
2016,85,.378,1.7342128813,6.3753474319,16.6064361462,26.5138111745,25.9601519113,15.5873296685,5.7362848158,1.2925602857,.1780925643,.0149806718,.0007680309,.0000244178,,,,,,,
2016,88,.9,,5,11,21.5,25,21.5,11,5,,,,,,,,,,,
2016,89,1.3,2.5,2.5,5,10,12.5,15,25,20,5,2.5,,,,,,,,,
2016,91,.9,0,0,0,15,40,35,10,0,0,0,0,0,,,,,,,
2016,92,1.064,.0024660688,.1025591929,1.7148329763,11.5455288278,31.6170431181,32.6176279711,18.3239430174,3.8384352489,.2271304527,.0102975014,.0001349297,.0000006949,,,,,,,
2016,93,1.1,,,,,30,55,15,,,,,,,,,,,,
2016,94,.4,6,8,14,26,24,12,5,2,1.5,1,.5,,,,,,,,
2016,95,1.159,0,0,0,6.3,25.3,45.8,15.5,7.1,0,0,0,0,,,,,,,
2016,96,.4,,5,15,40,25,10,5,,,,,,,,,,,,
2016,98,.06,5,15,25,25,15,10,5,,,,,,,,,,,,
2016,99,.5,,,,30,70,,,,,,,,,,,,,,
2016,101,.8,,,,,65,35,,,,,,,,,,,,,
2016,102,.9,,,5,15,50,30,,,,,,,,,,,,,
2016,103,.7,,,5,30,40,20,5,,,,,,,,,,,,
2016,105,1,,,,,45,55,,,,,,,,,,,,,
2016,110,.7,.0039542688,.1230970695,3.0350600787,21.1418999099,43.5768966123,26.9141498819,4.9383146276,.2626732825,.0039379966,.000016254,.0000000182,0,,,,,,,
2016,112,1,,,5,10,15,40,15,10,5,,,,,,,,,,
2016,114,.8,,,3,10,45,25,10,6,1,,,,,,,,,,
2016,115,.7,,,,,,,,,,,,,,,,,,,
2016Dec,1,.4,,,20,60,20,,,,,,,,,,,,,,
2016Dec,2,.8,,,9,16,26,24,16,9,,,,,,,,,,,
2016Dec,4,1.9,,,,,,,,,,,,,,,,,,,
2016Dec,5,1.1,,,5,10,30,30,15,5,5,,,,,,,,,,
2016Dec,6,.8,,,,15,45,30,10,,,,,,,,,,,,
2016Dec,7,,,,,,,,,,,,,,,,,,,,
2016Dec,14,.2,,,,,,,,,,,,,,,,,,,
2016Dec,15,1.4,,,,10,15,30,25,15,5,,,,,,,,,,
2016Dec,16,1,1,6,12,14,17,19,15,8,4,3,1,0,,,,,,,
2016Dec,20,1,,,5,20,30,35,10,,,,,,,,,,,,
2016Dec,22,.9,,,5,25,40,25,5,,,,,,,,,,,,
2016Dec,23,1.3,,1,8,18,25,30,15,3,,,,,,,,,,,
2016Dec,24,1.81,,,,4,13,20,23,20,12,8,,,,,,,,,
2016Dec,26,1.05,,,,10,40,30,15,5,,,,,,,,,,,
2016Dec,29,.4,,,10,60,20,10,,,,,,,,,,,,,
2016Dec,31,.9,,,5,20,35,35,5,,,,,,,,,,,,
2016Dec,32,1.3,,,,,,,,,,,,,,,,,,,
2016Dec,35,,,,,,,,,,,,,,,,,,,,
2016Dec,37,1.2,,,,5,39,48,8,,,,,,,,,,,,
2016Dec,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2016Dec,39,1.3,,,,5,25,45,20,5,,,,,,,,,,,
2016Dec,41,,,,,,,,,,,,,,,,,,,,
2016Dec,45,,,,,,,,,,,,,,,,,,,,
2016Dec,47,1.9,,,,,,,,,,,,,,,,,,,
2016Dec,48,.9,,,,5,50,45,,,,,,,,,,,,,
2016Dec,49,1.1,,,,,,,,,,,,,,,,,,,
2016Dec,52,.9,0,0,2,15,36,32,11,3,1,0,0,0,,,,,,,
2016Dec,54,1,,,,10,30,50,10,,,,,,,,,,,,
2016Dec,57,1.4,,,,,,,,,,,,,,,,,,,
2016Dec,61,1.4,,,,,20,50,20,10,,,,,,,,,,,
2016Dec,63,.8,,,5,25,60,10,,,,,,,,,,,,,
2016Dec,67,,,,,,,,,,,,,,,,,,,,
2016Dec,68,1.3,,,,,,,,,,,,,,,,,,,
2016Dec,70,,,,,,,,,,,,,,,,,,,,
2016Dec,73,1.4,,,5,10,25,30,20,10,,,,,,,,,,,
2016Dec,80,,,,,,,,,,,,,,,,,,,,
2016Dec,82,,,,,,,,,,,,,,,,,,,,
2016Dec,84,,,,,,,,,,,,,,,,,,,,
2016Dec,85,.789,.5888495805,2.6117933276,8.5918568343,18.4040120266,25.6827868581,23.3549594257,13.8386509072,5.3410445845,1.3418386028,.2192532326,.0232769968,.0016776233,,,,,,,
2016Dec,88,1.1,,,5,11,21.5,25,21.5,11,5,,,,,,,,,,
2016Dec,89,1.5,2.5,2.5,2.5,2.5,12.5,20,25,20,10,2.5,,,,,,,,,
2016Dec,91,1.3,0,0,2.5,15,35,40,7.5,0,0,0,0,0,,,,,,,
2016Dec,92,1.5405,.365112596,1.1939703048,3.6303522466,8.4040416955,14.8140394001,17.7849125269,20.5351317297,17.7239995672,8.7159308637,4.6444527888,1.6406674443,.5473888364,,,,,,,
2016Dec,93,1.1,,,,,30,55,15,,,,,,,,,,,,
2016Dec,94,.9,2,4,8,20,26,16,8,6,4,3,2,1,,,,,,,
2016Dec,95,1.2645,0,0,0,3.3,23.1,40.6,24.5,7.4,1.1,0,0,0,,,,,,,
2016Dec,96,.87,,2,5,15,40,25,10,3,,,,,,,,,,,
2016Dec,98,.4,,10,20,25,25,15,5,,,,,,,,,,,,
2016Dec,99,1.4,,,,,10,70,20,,,,,,,,,,,,
2016Dec,101,1.2,,,,,,,,,,,,,,,,,,,
2016Dec,102,1.9,,,,5,10,20,50,15,,,,,,,,,,,
2016Dec,103,1.6,,,,10,20,30,35,5,,,,,,,,,,,
2016Dec,105,.9,,,,,90,10,,,,,,,,,,,,,
2016Dec,110,1.1,1.1553824165,2.1407086013,6.4168014865,12.733109171,18.9898373698,21.2869967691,17.9359405976,11.3588713845,5.406386937,1.93364263,.5195862294,.1227364073,,,,,,,
2016Dec,112,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,
2016Dec,114,1.8,,,,7,10,20,40,12,6,5,,,,,,,,,
2016Dec,115,1.5,,,,,,,,,,,,,,,,,,,
2017,1,.7,,,,20,60,20,,,,,,,,,,,,,
2017,2,1,,1,8,16,24,26,16,8,1,,,,,,,,,,
2017,4,1.6,0,0,0,0,20,30,35,10,5,0,0,0,,,,,,,
2017,5,1.2,,,5,5,25,30,25,5,5,,,,,,,,,,
2017,6,1.5,,,,,15,30,45,10,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,.5,,,,,,,,,,,,,,,,,,,
2017,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2017,16,1.3,1,2,7,14,16,18,15,11,9,4,2,1,,,,,,,
2017,20,1.3,,,,5,20,40,25,10,,,,,,,,,,,
2017,22,1.3,,,,10,30,40,20,,,,,,,,,,,,
2017,23,1.7,,1,2,6,12,23,28,22,5,1,,,,,,,,,
2017,24,1.6,,,,11,13,16,24,17,11,8,,,,,,,,,
2017,26,1.46,,,,5,15,30,30,15,5,,,,,,,,,,
2017,29,.5,,,10,30,40,20,,,,,,,,,,,,,
2017,31,1.6,,,,5,15,30,35,10,5,,,,,,,,,,
2017,32,1.7,.0003397673,.0085019612,.1680550954,1.6765682028,8.6811025278,23.2506035263,32.307733763,23.3116445574,8.726804231,1.6908020965,.1689435928,.0089006785,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.5,,,,,8,42,44,6,,,,,,,,,,,
2017,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.5,,,,5,20,30,40,5,,,,,,,,,,,
2017,41,1.5,,,,,,30,70,,,,,,,,,,,,
2017,45,1.275,,,,5,20,35,35,5,,,,,,,,,,,
2017,47,1.6,0,0,0,0,20,30,35,10,5,0,0,0,,,,,,,
2017,48,1.3,,,,,,55,45,,,,,,,,,,,,
2017,49,1.7,,,,,,,,,,,,,,,,,,,
2017,52,1.5,0,0,0,2,12,32,36,14,3,1,0,0,,,,,,,
2017,54,1.7,,,,,10,40,45,5,,,,,,,,,,,
2017,57,1.5,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,1.5,,,,5,15,35,40,5,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.5,,,,,,,,,,,,,,,,,,,
2017,70,1.3,,,,,,55,45,,,,,,,,,,,,
2017,73,1.4,1,3,5,15,20,20,30,6,0,0,0,0,,,,,,,
2017,80,1.2,0,.6872852234,2.0618556701,10.3092783505,20.9621993127,38.1443298969,22.6804123711,3.7800687285,1.0309278351,.3436426117,0,0,,,,,,,
2017,82,1.3,,,,,,,,,,,,,,,,,,,
2017,84,1.5,2,4,6,10,18,21,25,13,1,0,0,0,,,,,,,
2017,85,1.43,.145599049,.6999336433,2.7442692185,7.682487649,15.3611032252,21.9425506944,22.3948575073,16.3308583615,8.5079082252,3.1658933235,.8411899094,.1833491937,,,,,,,
2017,88,1.5,,,,5,11,21.5,25,21.5,11,5,,,,,,,,,
2017,89,1.4,2.5,2.5,5,5,12.5,20,25,20,5,2.5,,,,,,,,,
2017,91,1.4,0,0,0,10,17.5,37.5,30,5,0,0,0,0,,,,,,,
2017,92,1.505,.0560892445,.3997246865,2.0599751676,7.0469412541,16.0129165286,21.5890643008,24.7146971639,18.3493195037,6.7662001071,2.435476855,.496169455,.0734257332,,,,,,,
2017,93,1.8,,,,,2.5,10,47.5,37.5,2.5,,,,,,,,,,
2017,94,1.7,.5,1.5,3,8,10,14,24,18,12,6,2,1,,,,,,,
2017,95,1.5515,0,0,0,3.5,9.3,28.3,36.5,17.1,5.3,0,0,0,,,,,,,
2017,96,1.1,,,5,10,20,35,20,10,,,,,,,,,,,
2017,98,1.28,,,,15,20,30,20,10,5,,,,,,,,,,
2017,99,1.5,,,,,,30,70,,,,,,,,,,,,
2017,101,1.6,,,,,15,40,40,5,,,,,,,,,,,
2017,102,1.5,,,,10,15,30,40,5,,,,,,,,,,,
2017,103,1.6,,,,10,20,30,35,5,,,,,,,,,,,
2017,105,1.6,,,,,,40,60,,,,,,,,,,,,
2017,110,1.2,.1701891017,.658085055,3.3479009884,10.1679984038,20.1369022461,26.0164298983,21.9320610311,12.0624400098,4.3264849025,1.0113192616,.1539270289,.0162620728,,,,,,,
2017,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,1.4,,5,5,10,10,37,15,8,5,5,,,,,,,,,
2017,115,1.7,,,,,,,,,,,,,,,,,,,
2017Dec,1,.8,,,,20,60,20,,,,,,,,,,,,,
2017Dec,2,1.1,,1,7,14,25,26,18,8,1,,,,,,,,,,
2017Dec,4,1.5,,,,,,,,,,,,,,,,,,,
2017Dec,5,1.2,,,5,5,25,30,25,5,5,,,,,,,,,,
2017Dec,6,1.7,,,,,5,25,45,25,,,,,,,,,,,
2017Dec,7,,,,,,,,,,,,,,,,,,,,
2017Dec,14,.6,,,,,,,,,,,,,,,,,,,
2017Dec,15,1.7,,,,5,5,20,30,25,10,5,,,,,,,,,
2017Dec,16,1.4,1,1,2,10,15,18,17,11,10,9,4,2,,,,,,,
2017Dec,20,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2017Dec,22,1.4,,,,10,20,40,30,,,,,,,,,,,,
2017Dec,23,1.8,,1,2,5,11,22,28,22,8,1,,,,,,,,,
2017Dec,24,1.91,,,1.5,5,12,15,20,17,15,10,4.5,,,,,,,,
2017Dec,26,1.69,,,,5,10,20,35,15,10,5,,,,,,,,,
2017Dec,29,.7,,,,20,40,30,10,,,,,,,,,,,,
2017Dec,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2017Dec,32,1.8,,,,,,,,,,,,,,,,,,,
2017Dec,35,,,,,,,,,,,,,,,,,,,,
2017Dec,37,1.7,,,,,2,39,47,12,,,,,,,,,,,
2017Dec,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2017Dec,39,1.6,,,,5,20,33,37,5,,,,,,,,,,,
2017Dec,41,,,,,,,,,,,,,,,,,,,,
2017Dec,45,,,,,,,,,,,,,,,,,,,,
2017Dec,47,1.5,,,,,,,,,,,,,,,,,,,
2017Dec,48,1.3,,,,,,55,45,,,,,,,,,,,,
2017Dec,49,1.4,,,,,,,,,,,,,,,,,,,
2017Dec,52,1.5,0,0,0,2,12,32,36,14,3,1,0,0,,,,,,,
2017Dec,54,1.5,,,,,10,35,45,10,,,,,,,,,,,
2017Dec,57,1.7,,,,,,,,,,,,,,,,,,,
2017Dec,61,,,,,,,,,,,,,,,,,,,,
2017Dec,63,1.8,,,,5,10,35,45,5,,,,,,,,,,,
2017Dec,67,,,,,,,,,,,,,,,,,,,,
2017Dec,68,1.5,,,,,,,,,,,,,,,,,,,
2017Dec,70,,,,,,,,,,,,,,,,,,,,
2017Dec,73,1.6,1,5,7,15,20,20,30,2,,,,,,,,,,,
2017Dec,80,,,,,,,,,,,,,,,,,,,,
2017Dec,82,,,,,,,,,,,,,,,,,,,,
2017Dec,84,,,,,,,,,,,,,,,,,,,,
2017Dec,85,1.565,.2516333876,.8828512071,2.8515950553,7.0240807909,13.1964428028,18.9119625023,20.6754909531,17.2433394955,10.9703232293,5.3237299644,1.9704175673,.6981330444,,,,,,,
2017Dec,88,1.6,,,,5,11,21.5,25,21.5,11,5,,,,,,,,,
2017Dec,89,1.6,2.5,2.5,2.5,2.5,10,20,25,20,10,5,,,,,,,,,
2017Dec,91,1.5,0,0,2.5,10,20,27.5,30,7.5,2.5,0,0,0,,,,,,,
2017Dec,92,1.3629,.7144786992,1.9566769454,5.2106096918,10.6668392419,16.788375298,18.2619867397,19.2665552582,15.2147270427,6.9272571283,3.4692661994,1.1577617245,.3654660309,,,,,,,
2017Dec,93,1.8,,,,,2.5,10,47.5,37.5,2.5,,,,,,,,,,
2017Dec,94,1.9,.5,1,4,4.5,8,10,24,23,11,8,4,2,,,,,,,
2017Dec,95,1.7575,0,0,0,0,6.1,20.6,41.1,23.1,6.1,3,0,0,,,,,,,
2017Dec,96,1.27,,,2,10,15,35,25,10,3,,,,,,,,,,
2017Dec,98,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2017Dec,99,1.7,,,,,,,,,,,,,,,,,,,
2017Dec,101,1.6,,,,,,,,,,,,,,,,,,,
2017Dec,102,1.2,,,,5,20,50,20,5,,,,,,,,,,,
2017Dec,103,1.8,,,,5,15,30,35,10,5,,,,,,,,,,
2017Dec,105,1.5,,,,,,20,75,5,,,,,,,,,,,
2017Dec,110,1.4,.9096107351,1.5433956089,4.5434961005,9.2584280259,14.8804291139,18.8646404157,18.8646404157,14.8804291139,9.2584280259,4.5434961005,1.7584876117,.6945187323,,,,,,,
2017Dec,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Dec,114,1.1,,5,5,10,15,37,10,8,5,5,,,,,,,,,
2017Dec,115,1.7,,,,,,,,,,,,,,,,,,,
2018,1,1.5,,,,,10,30,50,10,,,,,,,,,,,
2018,2,1.2,,1,7,14,24,27,18,8,1,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,1.2,,,5,5,25,30,25,5,5,,,,,,,,,,
2018,6,1.8,,,,,5,25,45,25,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,1.1,,,,,,,,,,,,,,,,,,,
2018,15,1.8,,,,5,5,15,35,25,10,5,,,,,,,,,
2018,16,1.3,1,2,7,12,15,18,16,13,9,4,2,1,,,,,,,
2018,20,1.8,,,,5,15,20,35,20,5,,,,,,,,,,
2018,22,1.6,,,,5,10,35,40,10,,,,,,,,,,,
2018,23,1.8,,1,2,5,10,20,28,23,10,1,,,,,,,,,
2018,24,1.9,,,2,5,11,16.5,20,17,13,10.5,5,,,,,,,,
2018,26,1.8,,,,5,10,20,25,25,10,5,,,,,,,,,
2018,29,.8,,,,20,40,30,10,,,,,,,,,,,,
2018,31,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,2,,,,,,8,42,44,6,,,,,,,,,,
2018,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.7,,,,5,15,25,45,10,,,,,,,,,,,
2018,41,1.7,,,,,,20,70,10,,,,,,,,,,,
2018,45,1.35,,,,5,10,40,40,5,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.8,,,,,,,,,,,,,,,,,,,
2018,52,1.6,0,0,2,6,13,21,24,17,11,5,1,0,,,,,,,
2018,54,1.9,,,,,10,25,40,25,,,,,,,,,,,
2018,57,1.8,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,1.7,,,,,10,25,45,10,10,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,73,1.7,1,3,5,15,20,20,30,6,0,0,0,0,,,,,,,
2018,80,1.8,0,0,0,1.7182130584,12.3711340206,21.9931271478,30.5841924398,20.618556701,9.2783505155,2.4054982818,.6872852234,.3436426117,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.8,5,4,6,8,13,18,22,16,8,0,0,0,,,,,,,
2018,85,2.025,.1459256303,.4750367243,1.5285130743,3.9361979949,8.1131116006,13.3853517778,17.6776502503,18.6888806358,15.8164270188,10.7150160502,5.8105933803,3.7072958624,,,,,,,
2018,88,1.7,,,,5,11,21.5,25,21.5,11,5,,,,,,,,,
2018,89,1.5,2.5,2.5,2.5,2.5,12.5,20,25,20,10,2.5,,,,,,,,,
2018,91,1.6,0,0,2.5,10,15,30,30,7.5,5,0,0,0,,,,,,,
2018,92,1.307,.1344419511,.8020984194,3.515750783,10.232242559,19.7855654633,22.8953850968,22.4790155214,14.1165489333,4.4085053302,1.3646657351,.2364410922,.0293391152,,,,,,,
2018,93,2,,,,,,7.5,35,55,2.5,,,,,,,,,,
2018,94,1.9,.5,1,2,3,5,14,26,24,12,7.5,3,2,,,,,,,
2018,95,1.7565,0,0,0,0,5.3,20.8,39,27.1,7.8,0,0,0,,,,,,,
2018,96,1.3,,,3,5,15,40,25,10,2,,,,,,,,,,
2018,98,1.6,,,,5,15,30,25,20,5,,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,1.7,,,,5,15,30,40,10,,,,,,,,,,,
2018,102,1.4,,,,5,30,40,25,,,,,,,,,,,,
2018,103,1.8,,,,5,15,30,35,10,5,,,,,,,,,,
2018,105,1.8,,,,,,10,80,10,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,1.3,,2,8,10,19,40,10,5,5,1,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2020,1,1.9,,,,,10,30,50,10,,,,,,,,,,,
2020,2,1.6,,,2,6,10,21,26,21,10,4,,,,,,,,,
2020,4,1.9,,,,,,,,,,,,,,,,,,,
2020,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,6,2,,,,,5,20,30,40,5,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,2,,,,,,,,,,,,,,,,,,,
2020,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,1.9,,,,10,15,20,27,20,8,,,,,,,,,,
2020,22,1.7,,,,,10,25,50,15,,,,,,,,,,,
2020,23,2,,1,2,4,10,15,19,17,15,11,5,1,,,,,,,
2020,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2020,26,1.9,,,,2.5,7.5,20,30,20,10,7.5,2.5,,,,,,,,
2020,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2020,31,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,2.2,,,,,,2,34,40,23,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.9,,,,5,20,27,33,15,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,45,1.6,,,,,,,,,,,,,,,,,,,
2020,47,1.9,,,,,,,,,,,,,,,,,,,
2020,48,1.5,,,,,,50,50,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,1,0,1,8,14,19,20,16,11,7,3,1,0,,,,,,,
2020,54,2,,,,,,15,40,40,5,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,1.8,,,,5,10,30,40,10,5,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,1.9,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,35,65,,,,,,,,,,,,
2020,73,1.8,,,,5,20,35,35,5,,,,,,,,,,,
2020,80,1.5,.3436426117,.3436426117,4.4673539519,12.0274914089,16.4948453608,24.0549828178,24.0549828179,11.3402061856,5.1546391753,1.7182130584,0,0,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.9,3,2,3,6,10,14,20,19,15,5,2,1,,,,,,,
2020,85,1.95,.1144206831,.4241939123,1.4796069452,4.0388542596,8.6288298374,14.4300630412,18.8901507373,19.3583585551,15.5299093979,9.7526866699,4.7941200088,2.5588059522,,,,,,,
2020,88,1.85,,,2,7.5,11,18,23,18,11,7.5,2,,,,,,,,
2020,89,2,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2020,91,1.7,0,0,2.5,5,17.5,25,30,12.5,5,2.5,0,0,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,2,,,,,,,,,,,,,,,,,,,
2020,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2020,95,1.7685,0,0,0,0,7,17,42.6,22.1,11.3,0,0,0,,,,,,,
2020,96,1.5,,,,,,,,,,,,,,,,,,,
2020,98,2,,,,,,15,35,35,15,,,,,,,,,,
2020,99,1.7,,,,,,30,70,,,,,,,,,,,,
2020,101,1.8,,,5,7,15,25,35,10,3,,,,,,,,,,
2020,102,1.4,,,,5,15,60,20,,,,,,,,,,,,
2020,103,1.8,0,0,0,4.8780487805,12.1951219512,19.512195122,29.2682926829,19.512195122,12.1951219512,2.4390243902,0,0,,,,,,,
2020,105,2.2,,,,,,,20,80,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2020,114,1.5,,1,3,8,10,16,40,10,5,5,2,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,1.7,,,,,,20,50,30,,,,,,,,,,,
2016,2,1.8,,,,,2,10,39,39,10,,,,,,,,,,
2016,4,1.5,0,0,0,5,10,25,45,10,5,0,0,0,,,,,,,
2016,5,1.6,,,,5,10,25,30,25,5,,,,,,,,,,
2016,6,1.5,,,,,10,25,50,15,,,,,,,,,,,
2016,7,1.8,,,,,,,,,,,,,,,,,,,
2016,14,2,,,,,,,,,,,,,,,,,,,
2016,15,1.6,,,,5,5,25,35,25,5,,,,,,,,,,
2016,16,1.7,1,2,3,10,13,15,19,16,10,7,3,1,,,,,,,
2016,20,1.7,,,,,10,25,45,20,,,,,,,,,,,
2016,22,1.7,,,,,15,30,40,15,,,,,,,,,,,
2016,23,1.3,,1,5,10,18,25,22,14,5,,,,,,,,,,
2016,24,1.57,,,,,17.5,23,30,17.5,12,,,,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2016,31,1.7,,,,5,15,25,40,15,,,,,,,,,,,
2016,32,1.7,.1056236713,.41529947,1.7955858608,5.4020252113,11.9086767743,19.1257649091,22.4068151377,19.1499094583,11.938767211,5.4287750419,1.8001241928,.5226330615,,,,,,,
2016,35,1.5,,,,,10,30,50,10,,,,,,,,,,,
2016,37,1.5,,,,,3,46,50,1,,,,,,,,,,,
2016,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.7,,,,,15,35,40,10,,,,,,,,,,,
2016,41,1.7,,,,,,20,70,10,,,,,,,,,,,
2016,45,1.75,,,,,5,10,60,20,5,,,,,,,,,,
2016,47,1.5,0,0,0,5,10,25,45,10,5,0,0,0,,,,,,,
2016,48,1.8,,,,,,,,,,,,,,,,,,,
2016,49,1.7,,,,,,,,,,,,,,,,,,,
2016,52,1.6,0,0,0,1,7,32,40,17,2,1,0,0,,,,,,,
2016,54,1.7,,,,,10,20,50,20,,,,,,,,,,,
2016,57,1.8,,,,,,,,,,,,,,,,,,,
2016,61,1.8,,,,,15,30,45,10,,,,,,,,,,,
2016,63,1.6,,,,,5,25,60,10,,,,,,,,,,,
2016,67,1.6,,,,,,,,,,,,,,,,,,,
2016,68,1.8,,,,,,,,,,,,,,,,,,,
2016,70,2,,,,,,,40,60,,,,,,,,,,,
2016,73,1.8,5,5,10,10,20,20,20,10,,,,,,,,,,,
2016,80,1.7,0,0,0,1.3745704467,7.9037800687,31.9587628867,31.9587628866,23.0240549828,3.7800687285,0,0,0,,,,,,,
2016,82,1.5,,,,,,,,,,,,,,,,,,,
2016,84,1.7,0,0,0,0,7,33,39,20,1,0,0,0,,,,,,,
2016,85,1.809,.0137997025,.1160313354,.7198433767,3.0550697001,8.8753351806,17.6577696742,24.066625087,22.4744035844,14.3793824691,6.3019925287,1.8911896162,.4485577451,,,,,,,
2016,88,1.7674,,,,5,13,22,26,18,11,5,,,,,,,,,
2016,89,1.8,,,2.5,5,7.5,17.5,22.5,22.5,12.5,7.5,2.5,,,,,,,,
2016,91,1.7,0,0,0,7.5,17.5,32.5,37.5,5,0,0,0,0,,,,,,,
2016,92,1.827,.0017051776,.0291484983,.3118874392,2.0220842231,7.9564669994,19.025769441,27.673859435,24.4954686875,13.1925908447,4.3202267445,.8592449787,.111547531,,,,,,,
2016,93,1.7,,,,,2.5,22.5,60,12.5,2.5,,,,,,,,,,
2016,94,1.4,1,2,4,6,12,28,27,12,5,2,1,,,,,,,,
2016,95,1.7545,0,0,0,0,4.1,20.6,41.1,28.7,5.5,0,0,0,,,,,,,
2016,96,1.8,,,,3,9,18,35,25,10,,,,,,,,,,
2016,98,1.6,,,,,15,25,40,20,,,,,,,,,,,
2016,99,1.6,,,,,,30,70,,,,,,,,,,,,
2016,101,1.6,,,,,,35,65,,,,,,,,,,,,
2016,102,1.6,,,,,10,20,50,15,5,,,,,,,,,,
2016,103,1.8,,,,2.5,10,30,40,15,2.5,,,,,,,,,,
2016,105,1.6,,,,,,20,80,,,,,,,,,,,,
2016,110,1.5,.0560327444,.253972317,1.5419241413,5.731390427,14.127351998,23.1044510118,25.0781932327,18.0669522377,8.6371987754,2.738846626,.5756887233,.0879977654,,,,,,,
2016,112,2.1,,,,,5,10,20,30,20,10,5,,,,,,,,
2016,114,1.7,,,,5,5,10,45,30,5,,,,,,,,,,
2016,115,1.8,,,,,,,,,,,,,,,,,,,
2016Q3,1,1.8,,,,,,30,50,20,,,,,,,,,,,
2016Q3,2,1.8,,,,,2,12,37,37,11,1,,,,,,,,,
2016Q3,4,,,,,,,,,,,,,,,,,,,,
2016Q3,5,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2016Q3,6,1.5,,,,,5,40,50,5,,,,,,,,,,,
2016Q3,7,,,,,,,,,,,,,,,,,,,,
2016Q3,14,,,,,,,,,,,,,,,,,,,,
2016Q3,15,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2016Q3,16,1.8,1,2,3,10,13,15,19,16,10,7,3,1,,,,,,,
2016Q3,20,1.8,,,,,10,23,45,22,,,,,,,,,,,
2016Q3,22,1.7,,,,,15,30,40,15,,,,,,,,,,,
2016Q3,23,1.3,,,5,10,20,25,21,14,5,,,,,,,,,,
2016Q3,24,1.65,,,,5,15,20,25,20,15,,,,,,,,,,
2016Q3,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016Q3,29,1.4,,,,,10,60,30,,,,,,,,,,,,
2016Q3,31,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2016Q3,32,1.8,,,,,,,,,,,,,,,,,,,
2016Q3,35,,,,,,,,,,,,,,,,,,,,
2016Q3,37,1.6,,,,,3,46,51,,,,,,,,,,,,
2016Q3,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2016Q3,39,1.7,,,,,10,30,45,15,,,,,,,,,,,
2016Q3,41,,,,,,,,,,,,,,,,,,,,
2016Q3,45,,,,,,,,,,,,,,,,,,,,
2016Q3,47,,,,,,,,,,,,,,,,,,,,
2016Q3,48,1.8,,,,,,,,,,,,,,,,,,,
2016Q3,49,1.8,,,,,,,,,,,,,,,,,,,
2016Q3,52,1.6,0,0,0,1,7,29,40,19,3,1,0,0,,,,,,,
2016Q3,54,1.9,,,,,10,20,50,20,,,,,,,,,,,
2016Q3,57,1.8,,,,,,,,,,,,,,,,,,,
2016Q3,61,1.9,,,,,10,25,50,15,,,,,,,,,,,
2016Q3,63,1.6,,,,,5,25,60,10,,,,,,,,,,,
2016Q3,67,,,,,,,,,,,,,,,,,,,,
2016Q3,68,1.9,,,,,,,,,,,,,,,,,,,
2016Q3,70,,,,,,,,,,,,,,,,,,,,
2016Q3,73,1.8,5,5,10,10,20,20,20,10,,,,,,,,,,,
2016Q3,80,,,,,,,,,,,,,,,,,,,,
2016Q3,82,1.5,,,,,,,,,,,,,,,,,,,
2016Q3,84,,,,,,,,,,,,,,,,,,,,
2016Q3,85,1.927,.0184595182,.129018759,.7071500759,2.7663204183,7.7268012723,15.4149879005,21.9700633137,22.372581806,16.2779709463,8.4612988814,3.1414686249,1.0138784835,,,,,,,
2016Q3,88,1.8145,,,,5,13,22,26,18,11,5,,,,,,,,,
2016Q3,89,1.9,,,2.5,5,5,17.5,22.5,22.5,15,7.5,2.5,,,,,,,,
2016Q3,91,1.7,0,0,0,5,22.5,32.5,35,5,0,0,0,0,,,,,,,
2016Q3,92,1.915,.0448513301,.2433120956,1.0988806492,3.6537799418,8.9465909561,16.1357404604,21.4387636101,20.9855959632,15.1339136467,8.0399571332,3.1460168977,1.1325973159,,,,,,,
2016Q3,93,1.8,,,,,,5,65,27.5,2.5,,,,,,,,,,
2016Q3,94,1.4,1.5,3,4.5,6.5,12.5,23,18,14,9,6,1.5,.5,,,,,,,
2016Q3,95,1.8245,0,0,0,0,7.3,23.3,30.5,21.1,11.7,6.1,0,0,,,,,,,
2016Q3,96,1.9,,,,,5,10,35,30,15,5,,,,,,,,,
2016Q3,98,1.6,,,,,10,30,35,25,,,,,,,,,,,
2016Q3,99,1.6,,,,,,,,,,,,,,,,,,,
2016Q3,101,1.7,,,,,,,,,,,,,,,,,,,
2016Q3,102,1.6,,,,,,,,,,,,,,,,,,,
2016Q3,103,1.8,,,,2.5,5,25,35,25,7.5,,,,,,,,,,
2016Q3,105,1.6,,,,,,15,80,5,,,,,,,,,,,
2016Q3,110,1.5,.6371380254,1.1832759141,3.7245694853,8.1092476047,13.8440749707,18.5333933811,19.4567136474,16.0180720869,10.3410957287,5.2349767062,2.0778720197,.8395704298,,,,,,,
2016Q3,112,2.1,,,,,5,10,20,30,20,10,5,,,,,,,,
2016Q3,114,1.8,,,,5,5,10,45,30,5,,,,,,,,,,
2016Q3,115,1.9,,,,,,,,,,,,,,,,,,,
2017,1,1.8,,,,,,20,50,30,,,,,,,,,,,
2017,2,2,,,,2,4,15,26,28,18,6,1,,,,,,,,
2017,4,1.4,0,0,0,5,20,35,25,10,5,0,0,0,,,,,,,
2017,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,6,1.7,,,,,10,35,40,15,,,,,,,,,,,
2017,7,1.9,,,,,,,,,,,,,,,,,,,
2017,14,2.8,,,,,,,,,,,,,,,,,,,
2017,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2017,16,1.6,1,2,5,9,12,15,18,15,12,7,3,1,,,,,,,
2017,20,1.9,,,,,5,20,35,25,15,,,,,,,,,,
2017,22,1.8,,,,5,10,20,40,20,5,,,,,,,,,,
2017,23,1.5,1,2,5,10,15,20,22,17,7,1,,,,,,,,,
2017,24,1.54,,,,11,16,17.5,25,17.5,10,3,,,,,,,,,
2017,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017,29,1.4,,,,,10,60,30,,,,,,,,,,,,
2017,31,1.7,,,,5,10,20,40,15,10,,,,,,,,,,
2017,32,2,.2759317005,.6407083807,1.9793007559,4.6723784258,8.9790665674,13.9659900171,17.6052504312,17.9866695937,14.8935467131,9.99488268,5.4359516689,3.5703230657,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.6,,,,,1,40,53,6,,,,,,,,,,,
2017,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.7,,,,,10,35,40,15,,,,,,,,,,,
2017,41,1.7,,,,,,15,60,25,,,,,,,,,,,
2017,45,1.825,,,,,5,10,50,25,10,,,,,,,,,,
2017,47,1.4,0,0,0,5,20,35,25,10,5,0,0,0,,,,,,,
2017,48,1.8,,,,,,,,,,,,,,,,,,,
2017,49,1.6,,,,,,,,,,,,,,,,,,,
2017,52,1.8,0,0,0,1,5,19,37,28,9,1,0,0,,,,,,,
2017,54,2,,,,,5,15,40,40,,,,,,,,,,,
2017,57,1.9,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,1.8,,,,,15,25,45,15,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,2,,,,,,,,,,,,,,,,,,,
2017,70,2.1,,,,,,,45,55,,,,,,,,,,,
2017,73,1.8,2.5,2.5,5,10,20,20,30,10,,,,,,,,,,,
2017,80,1.9,0,0,0,.3436426117,3.7800687285,15.4639175258,31.6151202749,25.7731958763,16.1512027491,5.1546391753,1.3745704467,.3436426117,,,,,,,
2017,82,1.5,,,,,,,,,,,,,,,,,,,
2017,84,1.8,1,2,5,8,13,19,22,19,10,1,0,0,,,,,,,
2017,85,1.987,.1641191327,.5232736883,1.6554350121,4.1914495873,8.4941825742,13.7788392219,17.8919338936,18.5980087325,15.4753950207,10.3080254719,5.4960521517,3.4232855131,,,,,,,
2017,88,1.7125,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2017,89,1.7,,2.5,2.5,5,7.5,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2017,91,1.8,0,0,0,7.5,20,27.5,35,10,0,0,0,0,,,,,,,
2017,92,1.8027,.0117758764,.1093113371,.7250347887,3.2133542277,9.5232046145,18.8835961555,25.0629261366,22.26876984,13.2448753434,5.2717742619,1.4034704584,.2819069598,,,,,,,
2017,93,1.9,,,,,,7.5,47.5,37.5,7.5,,,,,,,,,,
2017,94,1.9,.5,1,2,3,6,10,30,29,10,6,2,.5,,,,,,,
2017,95,1.731,0,0,0,0,6.1,20.4,40.3,27.6,5.6,0,0,0,,,,,,,
2017,96,2,,,,,5,10,30,35,15,5,,,,,,,,,
2017,98,1.6,,,,5,15,25,30,20,5,,,,,,,,,,
2017,99,1.7,,,,,,30,70,,,,,,,,,,,,
2017,101,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2017,102,1.5,,,,5,10,25,35,15,5,5,,,,,,,,,
2017,103,1.8,,,,2.5,5,25,35,25,7.5,,,,,,,,,,
2017,105,1.8,,,,,,15,80,5,,,,,,,,,,,
2017,110,1.6,2.3456387842,2.2888063254,5.0584780458,8.2611435968,11.6789476656,14.2927022116,15.1416893435,13.8862288929,11.0241049054,7.576154151,4.5070933061,3.9390127717,,,,,,,
2017,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,1.6,,,5,5,10,20,45,10,5,,,,,,,,,,
2017,115,1.8,,,,,,,,,,,,,,,,,,,
2017Q3,1,1.9,,,,,10,20,40,20,10,,,,,,,,,,
2017Q3,2,2,,,,2,4,15,26,28,18,6,1,,,,,,,,
2017Q3,4,,,,,,,,,,,,,,,,,,,,
2017Q3,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Q3,6,1.7,,,,,5,40,50,5,,,,,,,,,,,
2017Q3,7,,,,,,,,,,,,,,,,,,,,
2017Q3,14,,,,,,,,,,,,,,,,,,,,
2017Q3,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2017Q3,16,1.5,1,2,3,10,13,16,19,14,10,8,3,1,,,,,,,
2017Q3,20,2,,,,,5,20,25,30,15,5,,,,,,,,,
2017Q3,22,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2017Q3,23,1.5,1,2,5,10,15,20,22,17,7,1,,,,,,,,,
2017Q3,24,1.5,,,6,9.5,12,16,22.5,15,12,5,2,,,,,,,,
2017Q3,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017Q3,29,1.4,,,,,10,60,30,,,,,,,,,,,,
2017Q3,31,1.6,,,,5,20,30,40,5,,,,,,,,,,,
2017Q3,32,2,,,,,,,,,,,,,,,,,,,
2017Q3,35,,,,,,,,,,,,,,,,,,,,
2017Q3,37,1.7,,,,,1,44,52,3,,,,,,,,,,,
2017Q3,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017Q3,39,1.7,,,,,10,25,45,20,,,,,,,,,,,
2017Q3,41,,,,,,,,,,,,,,,,,,,,
2017Q3,45,,,,,,,,,,,,,,,,,,,,
2017Q3,47,,,,,,,,,,,,,,,,,,,,
2017Q3,48,1.8,,,,,,,,,,,,,,,,,,,
2017Q3,49,1.5,,,,,,,,,,,,,,,,,,,
2017Q3,52,1.7,0,0,0,1,7,24,36,24,7,1,0,0,,,,,,,
2017Q3,54,1.8,,,,,10,20,50,20,,,,,,,,,,,
2017Q3,57,2,,,,,,,,,,,,,,,,,,,
2017Q3,61,,,,,,,,,,,,,,,,,,,,
2017Q3,63,1.8,,,,,15,25,45,15,,,,,,,,,,,
2017Q3,67,,,,,,,,,,,,,,,,,,,,
2017Q3,68,2,,,,,,,,,,,,,,,,,,,
2017Q3,70,,,,,,,,,,,,,,,,,,,,
2017Q3,73,1.8,2.5,2.5,5,10,20,20,30,10,,,,,,,,,,,
2017Q3,80,,,,,,,,,,,,,,,,,,,,
2017Q3,82,,,,,,,,,,,,,,,,,,,,
2017Q3,84,,,,,,,,,,,,,,,,,,,,
2017Q3,85,1.973,.2603177302,.7053275921,2.0065889456,4.6586729741,8.8272935833,13.6513025644,17.2311961299,17.7524760421,14.9281354657,10.2458933789,5.7395773349,3.9932182588,,,,,,,
2017Q3,88,1.7,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2017Q3,89,1.7,,2.5,2.5,5,7.5,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2017Q3,91,1.7,0,0,0,10,20,27.5,35,7.5,0,0,0,0,,,,,,,
2017Q3,92,1.8122,.0880084127,.4037906926,1.6001750716,4.7365597129,10.4745915047,17.308592108,21.3739085577,19.7253073569,13.6042178602,7.0112953767,2.6998321292,.9737212168,,,,,,,
2017Q3,93,1.8,,,,,,5,65,27.5,2.5,,,,,,,,,,
2017Q3,94,2,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2017Q3,95,1.696,0,0,1.4,3.8,7.8,22.3,30.5,19.1,10.3,4.8,0,0,,,,,,,
2017Q3,96,2,,,,,5,10,30,35,15,5,,,,,,,,,
2017Q3,98,1.5,,,,5,15,25,30,20,5,,,,,,,,,,
2017Q3,99,1.7,,,,,,,,,,,,,,,,,,,
2017Q3,101,1.5,,,,,,,,,,,,,,,,,,,
2017Q3,102,1.5,,,,,,,,,,,,,,,,,,,
2017Q3,103,1.8,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,
2017Q3,105,1.9,,,,,,,80,20,,,,,,,,,,,
2017Q3,110,1.6,2.2388417281,2.2364057645,4.9990314531,8.2430849094,11.7329208917,14.4158130552,15.2894272534,13.9979058799,11.062509254,7.5467533897,4.4440414303,3.7932649907,,,,,,,
2017Q3,112,2.4,,,,,5,10,20,30,20,10,5,,,,,,,,
2017Q3,114,1.7,,,5,5,10,15,50,10,5,,,,,,,,,,
2017Q3,115,1.7,,,,,,,,,,,,,,,,,,,
2018,1,1.9,,,,,10,20,50,20,,,,,,,,,,,
2018,2,2.2,,,,2,4,15,25,26,18,8,2,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,6,1.7,,,,,15,35,40,10,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,2.3,,,,,,,,,,,,,,,,,,,
2018,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,16,1.3,1,2,5,9,15,18,16,13,10,7,3,1,,,,,,,
2018,20,2,,,,,5,15,25,35,15,5,,,,,,,,,
2018,22,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2018,23,1.7,1,2,5,9,14,19,23,18,8,1,,,,,,,,,
2018,24,1.4,,,4.5,14,17,20,17.5,13,9,5,,,,,,,,,
2018,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2018,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2018,31,1.8,,,,5,10,25,40,15,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.8,,,,,1,34,52,12,1,,,,,,,,,,
2018,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.5,,,,,10,30,40,20,,,,,,,,,,,
2018,41,1.7,,,,,,10,60,30,,,,,,,,,,,
2018,45,1.75,,,,,10,15,40,25,10,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.6,,,,,,,,,,,,,,,,,,,
2018,52,1.7,0,0,1,6,11,20,24,20,11,6,1,0,,,,,,,
2018,54,2.2,,,,,,10,35,45,10,,,,,,,,,,
2018,57,2,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,1.8,,,,,15,25,45,15,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,73,1.5,,2.5,2.5,5,10,40,20,10,10,,,,,,,,,,
2018,80,1.7,0,.6872852234,.6872852234,6.8728522337,12.7147766323,27.1477663229,20.2749140893,17.5257731959,9.9656357388,2.7491408935,1.0309278351,.3436426117,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.6,1,2,5,9,14,21,23,17,7,1,0,0,,,,,,,
2018,85,1.868,.8780955438,1.5368585723,3.3510139461,6.2392199579,9.9198473596,13.4681221518,15.614962707,15.4599784702,13.0710567315,9.4372165728,5.818402751,5.205225236,,,,,,,
2018,88,1.6,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2018,89,1.5,,2.5,2.5,7.5,15,20,20,15,10,5,2.5,,,,,,,,
2018,91,1.7,0,0,2.5,5,20,27.5,35,7.5,2.5,0,0,0,,,,,,,
2018,92,1.489,.0987733978,.5497031296,2.3890015797,7.2377679236,15.2924242228,22.5404279152,23.1810007728,16.6338023127,8.3268372304,2.9072081903,.7076260808,.1354272443,,,,,,,
2018,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,
2018,94,2.1,.5,1.5,2.5,3.5,4.5,8.5,12,30,25,8,3,1,,,,,,,
2018,95,1.691,0,0,0,2.6,11.1,17.3,36.5,22.2,7.6,2.7,0,0,,,,,,,
2018,96,1.7,,,,5,10,20,35,15,10,5,,,,,,,,,
2018,98,1.2,,,,10,25,30,25,10,,,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,1.4,,,5,5,15,40,30,5,,,,,,,,,,,
2018,102,1.3,,,,5,10,25,35,15,5,5,,,,,,,,,
2018,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2018,105,2,,,,,,,40,60,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,5,15,20,25,20,10,5,,,,,,,,,
2018,114,1.4,,1,3,4,5,45,25,10,5,2,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2020,1,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2020,2,1.5,,1,4,7,16,22,23,17,7,2,1,,,,,,,,
2020,4,2,,,,,,,,,,,,,,,,,,,
2020,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,1.5,,,,,,,,,,,,,,,,,,,
2020,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2020,22,1.8,,,,,10,20,40,20,10,,,,,,,,,,
2020,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2020,24,1.5,,2,4,10,12,17,21,14,10,8,2,,,,,,,,
2020,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2020,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2020,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,2,,,,,1,8,37,39,15,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.4,,,,10,25,30,25,10,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2020,47,2,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,1,0,1,10,15,20,20,15,11,7,1,0,0,,,,,,,
2020,54,2.2,,,,,5,20,35,35,5,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,20,60,20,,,,,,,,,,,
2020,73,1.5,5,10,5,10,20,20,20,5,5,,,,,,,,,,
2020,80,1.6,0,1.3745704467,3.4364261168,10.3092783505,17.5257731959,17.8694158075,17.5257731959,15.4639175258,9.2783505155,4.4673539519,1.7182130584,1.0309278351,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2020,85,1.629,.6558404676,1.4822115684,3.6653791829,7.3974474908,12.1848609516,16.3813806784,17.9755008537,16.0995974343,11.769257254,7.0222008189,3.4195702727,1.9467530267,,,,,,,
2020,88,1.5,,,2.5,7.5,12.5,20,22.5,15,11,6.5,2.5,,,,,,,,
2020,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2020,91,1.8,0,0,0,7.5,25,30,35,2.5,0,0,0,0,,,,,,,
2020,92,1.194,.1253206901,1.6,4.415988726,10.4538950655,17.9689770414,22.4300847023,20.3342859357,13.3876674649,6.4003900729,2.221486411,.5596204253,.1022834649,,,,,,,
2020,93,2,,,,,,7.5,27.5,55,10,,,,,,,,,,
2020,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2020,95,1.7545,0,0,0,0,6.1,11.1,51.1,29.2,2.5,0,0,0,,,,,,,
2020,96,2.3,,,,,,,,,,,,,,,,,,,
2020,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2020,99,1.5,,,,,,,,,,,,,,,,,,,
2020,101,1.2,,,5,15,20,35,20,5,,,,,,,,,,,
2020,102,1.3,,,2,5,10,25,38,15,5,,,,,,,,,,
2020,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2020,105,2,,,,,,,20,80,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,1.5,,1,2,3,15,31,34,10,4,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2016,1,10,,,,,,,,40,50,10,,,,,,,,,
2016,2,10.4,,,,,,,,10,41,39,10,,,,,,,,
2016,4,10.3,0,0,0,0,0,5,15,25,40,10,5,0,0,0,0,0,0,0,0
2016,5,10.1,,,,,,,5,35,35,20,5,,,,,,,,
2016,6,10.3,,,,,,,,30,50,20,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,10.4,,,,,,,,,,,,,,,,,,,
2016,15,10.3,,,,,,,5,15,45,30,5,,,,,,,,
2016,16,10.2,0,0,0,0,0,2,8,17,19,16,12,9,6,4,3,2,1,1,0
2016,20,10,,,,,,,,40,60,,,,,,,,,,
2016,22,10.2,,,,,,,0,20,50,20,10,,,,,,,,
2016,23,10.5,,,,,,,1,10,23,28,20,15,3,,,,,,
2016,24,10.41,,,,,,,10,15,30,24,21,,,,,,,,
2016,26,,,,,,,,,5,55,35,5,,,,,,,,
2016,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2016,31,10.4,,,,,,,5,10,40,35,10,,,,,,,,
2016,32,10.4,0,0,0,.0000000529,.0000600382,.0152236604,.8848862293,12.2215912038,41.8219941745,36.5083872402,8.1004503369,.4417126834,.0056777369,.0000166326,.0000000109,0,0,0,0
2016,35,10.5,,,,,,,,10,30,50,10,,,,,,,,
2016,37,10.3,,,,,,,,2,50,48,,,,,,,,,
2016,38,10.3,,,,,,,,20,60,20,,,,,,,,,
2016,39,10.3,,,,,,,,20,35,30,15,,,,,,,,
2016,41,10.5,,,,,,,,,10,70,20,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,10.3,0,0,0,0,0,5,15,25,40,10,5,0,0,0,0,0,0,0,0
2016,48,10.4,,,,,,,,,,,,,,,,,,,
2016,49,10.7,,,,,,,,,,,,,,,,,,,
2016,52,10.4,0,0,0,0,0,0,1,17,40,30,8,3,1,0,0,0,0,0,0
2016,54,9.9,,,,,,,5,50,35,10,,,,,,,,,
2016,57,10.4,,,,,,,,,,,,,,,,,,,
2016,61,10.1,,,,,,,5,20,65,10,,,,,,,,,
2016,63,10.1,,,,,,,,30,50,20,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,10.4,,,,,,,,,,,,,,,,,,,
2016,70,10.3,,,,,,,,20,55,25,,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,80,9.2,0,0,0,0,3.4364261168,22.6804123711,44.6735395189,26.116838488,2.7491408935,.3436426117,0,0,0,0,0,0,0,0,0
2016,82,10.6,,,,,,,,,,,,,,,,,,,
2016,84,10.4,0,0,0,0,0,0,0,4,37,37,20,2,0,0,0,0,0,0,0
2016,85,10.305,.0000000944,.0000080278,.0003854805,.0104117324,.1585814265,1.3656039968,6.6655012968,18.4808052589,29.1522447868,26.1826152568,13.3864567226,3.8918698799,.6422371974,.0600153938,.0031676708,.0000941891,.0000015739,.0000000147,.0000000001
2016,88,10.65,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,
2016,89,10.3,,,,2.5,2.5,5,10,15,20,17.5,15,7.5,2.5,2.5,,,,,
2016,91,10,0,0,0,0,0,0,5,32.5,35,22.5,5,0,0,0,0,0,0,0,0
2016,92,10.367,0,0,0,0,.0000000725,.0003873072,.189598499,9.2084489287,50.9009220829,36.40354964,3.265381592,.0316823451,.0000295301,.0000000025,0,0,0,0,0
2016,93,10,,,,,,17.5,25,40,10,5,2.5,,,,,,,,
2016,94,10.3,,,,,2,3,12,20,28,14,8,5,4,2.5,1,.5,,,
2016,95,10.584,0,0,0,0,0,1.5,4.8,10.5,21.8,34.8,16,7.8,2.8,0,0,0,0,0,0
2016,96,10.3,,,,,,,7,25,35,20,10,3,,,,,,,
2016,98,10.2,,,,,,,,35,40,25,,,,,,,,,
2016,99,10,,,,,,,,40,60,,,,,,,,,,
2016,101,10.2,,,,,,,,15,80,5,,,,,,,,,
2016,102,10.2,,,,,,,,,,,,,,,,,,,
2016,103,10.2,,,,,,,5,25,50,15,5,,,,,,,,
2016,105,10.7,,,,,,,,,10,90,,,,,,,,,
2016,110,10.2,0,0,.000000032,.0000191956,.0035313068,.202141655,3.6664355722,21.5217670903,41.6610338825,26.82783625,5.7130844336,.3953846557,.0087059556,.000059844,.0000001266,.0000000001,0,0,0
2016,112,10.2,,,,,,,5,10,20,30,20,10,5,,,,,,
2016,114,10.5,,,,,,,5,10,30,45,5,5,,,,,,,
2016,115,9.9,,,,,,,,,,,,,,,,,,,
2016Nov,1,9.8,,,,,,,,30,50,20,,,,,,,,,
2016Nov,2,10.2,,,,,,,,11,41,39,9,,,,,,,,
2016Nov,4,10.1,,,,,,,,,,,,,,,,,,,
2016Nov,5,9.8,,,,,,5,25,35,25,5,5,,,,,,,,
2016Nov,6,10.2,,,,,,,,15,50,35,,,,,,,,,
2016Nov,7,,,,,,,,,,,,,,,,,,,,
2016Nov,14,10.3,,,,,,,,,,,,,,,,,,,
2016Nov,15,10.2,,,,,,5,10,20,30,20,10,5,,,,,,,
2016Nov,16,10.1,0,0,0,0,0,2,8,17,19,16,12,9,6,4,3,2,1,1,0
2016Nov,20,9.6,,,,,,,20,60,20,,,,,,,,,,
2016Nov,22,10,,,,,,,10,30,35,20,5,,,,,,,,
2016Nov,23,10.3,,,,,,,3,17,25,24,16,11,4,,,,,,
2016Nov,24,10.215,,,,,,9,11,15,25,17,14,9,,,,,,,
2016Nov,26,,,,,,,,,10,55,30,5,,,,,,,,
2016Nov,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2016Nov,31,10.5,,,,,,,5,10,20,40,20,5,,,,,,,
2016Nov,32,,,,,,,,,,,,,,,,,,,,
2016Nov,35,,,,,,,,,,,,,,,,,,,,
2016Nov,37,10.1,,,,,,,,10,55,35,,,,,,,,,
2016Nov,38,10.2,,,,,,,,20,60,20,,,,,,,,,
2016Nov,39,10.1,,,,,,,,20,35,25,20,,,,,,,,
2016Nov,41,,,,,,,,,,,,,,,,,,,,
2016Nov,45,,,,,,,,,,,,,,,,,,,,
2016Nov,47,10.1,,,,,,,,,,,,,,,,,,,
2016Nov,48,10.2,,,,,,,,,,,,,,,,,,,
2016Nov,49,10.6,,,,,,,,,,,,,,,,,,,
2016Nov,52,10.2,0,0,0,0,0,1,5,24,40,24,5,1,0,0,0,0,0,0,0
2016Nov,54,10,,,,,,,10,50,30,10,,,,,,,,,
2016Nov,57,10,,,,,,,,,,,,,,,,,,,
2016Nov,61,9.9,,,,,,,15,50,35,0,,,,,,,,,
2016Nov,63,9.9,,,,,,,15,40,30,15,,,,,,,,,
2016Nov,67,,,,,,,,,,,,,,,,,,,,
2016Nov,68,10.3,,,,,,,,,,,,,,,,,,,
2016Nov,70,,,,,,,,,,,,,,,,,,,,
2016Nov,73,,,,,,,,,,,,,,,,,,,,
2016Nov,80,,,,,,,,,,,,,,,,,,,,
2016Nov,82,10.5,,,,,,,,,,,,,,,,,,,
2016Nov,84,,,,,,,,,,,,,,,,,,,,
2016Nov,85,10.17,.0036128984,.0252148841,.1483939378,.6657052658,2.2769331811,5.9388750859,11.8143993056,17.9276418499,20.7524864986,18.3258324556,12.3450940473,6.3435510803,2.4861584588,.743048042,.1693225108,.0294121883,.003893586,.0003927078,.0000320159
2016Nov,88,10.5,,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,
2016Nov,89,10.1,,,2.5,2.5,2.5,5,10,15,20,15,15,10,2.5,,,,,,
2016Nov,91,9.7,0,0,0,0,0,0,10,35,30,20,5,0,0,0,0,0,0,0,0
2016Nov,92,10.1767,0,0,.0000000302,.0000215548,.0044154342,.2635826063,4.6832414771,25.3883773568,42.9068181584,22.7925003371,3.7685236333,.1896719358,.0028351316,.000012329,.0000000154,0,0,0,0
2016Nov,93,,,,,,,,,,,,,,,,,,,,
2016Nov,94,10.1,,,.5,1,5,8,12,16,22,14,10,5,3,2,1,.5,,,
2016Nov,95,9.994,0,0,0,0,0,6.3,15.5,25.8,28.4,15.5,6.5,2,0,0,0,0,0,0,0
2016Nov,96,10.2,,,,,,,10,25,35,15,10,5,,,,,,,
2016Nov,98,10,,,,,,,15,35,35,15,,,,,,,,,
2016Nov,99,9.7,,,,,,,,,,,,,,,,,,,
2016Nov,101,9.9,,,,,,,,,,,,,,,,,,,
2016Nov,102,,,,,,,,,,,,,,,,,,,,
2016Nov,103,9.9,,,,,,7.5,10,40,35,7.5,,,,,,,,,
2016Nov,105,10.7,,,,,,,,,15,85,,,,,,,,,
2016Nov,110,10.1,.0000005835,.0000192395,.0009215491,.0235670792,.3287223451,2.5086372146,10.5052255585,24.1982872228,30.7085787084,21.4801163255,8.2757659939,1.7530971356,.2036669914,.0129375628,.0004479736,.00000843,.000000086,.0000000005,0
2016Nov,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2016Nov,114,10.4,,,,,,,5,10,45,30,5,5,,,,,,,
2016Nov,115,,,,,,,,,,,,,,,,,,,,
2017,1,9.5,,,,,,,30,40,30,,,,,,,,,,
2017,2,10.2,,,,,,2,12,19,34,19,12,2,,,,,,,
2017,4,9.9,0,0,0,0,5,10,25,35,15,10,0,0,0,0,0,0,0,0,0
2017,5,9.7,,,,,,5,30,35,20,5,5,,,,,,,,
2017,6,10,,,,,,,5,35,45,15,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,10.2,,,,,,,,,,,,,,,,,,,
2017,15,10,,,,,,5,15,25,30,20,5,,,,,,,,
2017,16,10,0,0,0,0,2,6,11,16,17,15,10,8,6,3,3,2,1,0,0
2017,20,9.2,,,,,,25,40,30,5,,,,,,,,,,
2017,22,9.8,,,,,,,20,40,20,15,5,,,,,,,,
2017,23,10,,,,,,1,5,23,26,20,13,8,4,,,,,,
2017,24,9.96,,,,,,12,14,19,25,15,10,5,,,,,,,
2017,26,,,,,,,,,25,60,10,5,,,,,,,,
2017,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2017,31,10,,,,,,,5,25,35,20,10,5,,,,,,,
2017,32,9.8,0,.0000234827,.0016070207,.0520396065,.7964352494,5.7947008287,20.1544635168,33.6498052461,27.020481501,10.4265805777,1.9269502838,.1696931117,.0070791881,.0001391005,.0000012808,.0000000055,0,0,0
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,9.8,,,,,,,12,46,41,1,,,,,,,,,
2017,38,9.8,,,,,,,20,60,20,,,,,,,,,,
2017,39,9.9,,,,,,,10,35,25,20,10,,,,,,,,
2017,41,10,,,,,,,,20,70,10,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,9.9,0,0,0,0,5,10,25,35,15,10,0,0,0,0,0,0,0,0,0
2017,48,10,,,,,,,,,,,,,,,,,,,
2017,49,10.2,,,,,,,,,,,,,,,,,,,
2017,52,10,0,0,0,0,1,3,12,30,34,16,3,1,0,0,0,0,0,0,0
2017,54,9.4,,,,,,5,40,40,10,5,,,,,,,,,
2017,57,9.8,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,9.6,,,,,,,25,40,20,10,5,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,10.1,,,,,,,,,,,,,,,,,,,
2017,70,9.9,,,,,,,,55,45,,,,,,,,,,
2017,73,,,,,,,,,,,,,,,,,,,,
2017,80,8.6,0,0,2.4054982818,13.058419244,25.4295532646,32.6460481099,18.9003436426,6.8728522337,.6872852234,0,0,0,0,0,0,0,0,0,0
2017,82,10.3,,,,,,,,,,,,,,,,,,,
2017,84,10.1,0,0,0,0,0,1,11,24,26,18,11,6,2,1,0,0,0,0,0
2017,85,9.477,.0314950325,.1784321546,.8420040885,2.9390376711,7.5903573253,14.5070262105,20.5219992407,21.4892988289,16.6567774971,9.5565067695,4.057791169,1.2749039497,.2963145165,.0509314746,.0064719026,.0006077622,.0000421627,.00000216,.000000084
2017,88,10.25,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,
2017,89,9.8,,,2.5,2.5,7.5,10,12.5,25,15,10,5,5,2.5,2.5,,,,,
2017,91,9.4,0,0,0,0,0,10,35,30,20,5,0,0,0,0,0,0,0,0,0
2017,92,9.901,.0000001647,.0000209045,.0013028772,.0398789779,.6022735535,4.5101809491,16.825159119,31.3809421329,29.3188763881,13.7185881632,3.2073997476,.3732412906,.021515758,.0006113906,.0000085248,.0000000581,.0000000002,0,0
2017,93,9.5,,,,,,5,37.5,52.5,5,,,,,,,,,,
2017,94,9.8,,,1,2.5,6,12,18,20,16,10,5,4,3,2,.5,,,,
2017,95,10.3385,0,0,0,0,0,2.5,9,19.9,30.5,16.5,11,7.8,2.8,0,0,0,0,0,0
2017,96,10,,,,,,7,10,25,35,20,3,,,,,,,,
2017,98,9.6,,,,,,10,20,40,20,10,,,,,,,,,
2017,99,9.1,,,,,,10,80,10,,,,,,,,,,,
2017,101,9.7,,,,,,,35,50,15,,,,,,,,,,
2017,102,9.7,,,,,,,,,,,,,,,,,,,
2017,103,9.7,,,,,,7.5,25,40,20,7.5,,,,,,,,,
2017,105,10.4,,,,,,,,,65,35,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017,114,10.6,,,,,,,2,5,15,35,20,10,5,5,2,1,,,
2017,115,9.5,,,,,,,,,,,,,,,,,,,
2017Nov,1,9,,,,,,30,50,20,,,,,,,,,,,
2017Nov,2,10,,,,,,4,16,30,30,12,5,3,,,,,,,
2017Nov,4,9.7,,,,,,,,,,,,,,,,,,,
2017Nov,5,9.7,,,,,,5,30,35,20,5,5,,,,,,,,
2017Nov,6,10,,,,,,,10,35,45,10,,,,,,,,,
2017Nov,7,,,,,,,,,,,,,,,,,,,,
2017Nov,14,10.1,,,,,,,,,,,,,,,,,,,
2017Nov,15,9.9,,,,,,15,15,25,20,15,5,5,,,,,,,
2017Nov,16,9.9,0,0,0,0,2,6,12,17,16,14,10,8,6,3,3,2,1,0,0
2017Nov,20,8.8,,,,,20,35,30,15,,,,,,,,,,,
2017Nov,22,9.5,,,,,,15,30,35,15,5,,,,,,,,,
2017Nov,23,9.8,,,,,1,3,12,22,21,17,12,8,3,1,,,,,
2017Nov,24,10,,,,,6,10,12,14,22.5,15,12.5,6,2,,,,,,
2017Nov,26,,,,,,,,,30,60,5,5,,,,,,,,
2017Nov,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2017Nov,31,9.8,,,,,,10,15,40,20,15,,,,,,,,,
2017Nov,32,,,,,,,,,,,,,,,,,,,,
2017Nov,35,,,,,,,,,,,,,,,,,,,,
2017Nov,37,9.9,,,,,,,12,48,39,1,,,,,,,,,
2017Nov,38,9.7,,,,,,,20,60,20,,,,,,,,,,
2017Nov,39,9.8,,,,,,,20,30,25,15,10,,,,,,,,
2017Nov,41,,,,,,,,,,,,,,,,,,,,
2017Nov,45,,,,,,,,,,,,,,,,,,,,
2017Nov,47,9.7,,,,,,,,,,,,,,,,,,,
2017Nov,48,9.9,,,,,,,,,,,,,,,,,,,
2017Nov,49,10.1,,,,,,,,,,,,,,,,,,,
2017Nov,52,10.1,0,0,0,0,0,1,8,27,36,19,8,1,0,0,0,0,0,0,0
2017Nov,54,9.5,,,,,,10,15,55,15,5,,,,,,,,,
2017Nov,57,9,,,,,,,,,,,,,,,,,,,
2017Nov,61,,,,,,,,,,,,,,,,,,,,
2017Nov,63,9.3,,,,,,15,35,30,10,10,,,,,,,,,
2017Nov,67,,,,,,,,,,,,,,,,,,,,
2017Nov,68,10,,,,,,,,,,,,,,,,,,,
2017Nov,70,,,,,,,,,,,,,,,,,,,,
2017Nov,73,,,,,,,,,,,,,,,,,,,,
2017Nov,80,,,,,,,,,,,,,,,,,,,,
2017Nov,82,,,,,,,,,,,,,,,,,,,,
2017Nov,84,,,,,,,,,,,,,,,,,,,,
2017Nov,85,9.378,.480604861,1.0786707656,2.713119916,5.6649073371,9.819232103,14.1298060735,16.8802005164,16.7419501126,13.7854620816,9.4236411448,5.3479720295,2.5195272163,.9853511249,.3198775214,.086193083,.0192765471,.0035778626,.0005510903,.0000786133
2017Nov,88,10.1,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,
2017Nov,89,9.6,,2.5,2.5,2.5,7.5,10,10,25,17.5,10,5,2.5,2.5,2.5,,,,,
2017Nov,91,9.2,0,0,0,0,2.5,20,35,25,12.5,5,0,0,0,0,0,0,0,0,0
2017Nov,92,9.8445,.0000586995,.0018035762,.0333538594,.3650473023,2.3692383421,9.1352685675,20.9575794765,28.6357857615,23.3130626106,11.3056777212,3.2629569887,.5596644287,.0569471985,.0034307471,.0001221246,.0000025637,.0000000317,.0000000002,0
2017Nov,93,,,,,,,,,,,,,,,,,,,,
2017Nov,94,9.2,,1.5,4,7,12,20,24,10,6,5,4,3,2,1,.5,,,,
2017Nov,95,9.812,0,0,0,0,2.3,7.3,20.5,30.2,21.3,12.5,5.5,.4,0,0,0,0,0,0,0
2017Nov,96,9.8,,,,,,10,25,30,20,10,5,,,,,,,,
2017Nov,98,9.4,,,,,5,15,30,30,15,5,,,,,,,,,
2017Nov,99,8.8,,,,,,,,,,,,,,,,,,,
2017Nov,101,9.5,,,,,,,,,,,,,,,,,,,
2017Nov,102,,,,,,,,,,,,,,,,,,,,
2017Nov,103,9.6,,,,,,7.5,30,40,15,7.5,,,,,,,,,
2017Nov,105,10.4,,,,,,,,,85,15,,,,,,,,,
2017Nov,110,,,,,,,,,,,,,,,,,,,,
2017Nov,112,10,,,,,,5,10,20,30,20,10,5,,,,,,,
2017Nov,114,10.5,,,,,,,2,5,20,35,15,10,5,5,2,1,,,
2017Nov,115,,,,,,,,,,,,,,,,,,,,
2018,1,8.8,,,,,,30,40,30,,,,,,,,,,,
2018,2,9.8,,,,,,2,19,30,28,17,3,1,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,9.3,,,,,5,25,35,25,5,5,,,,,,,,,
2018,6,9.8,,,,,,,30,45,25,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,10,,,,,,,,,,,,,,,,,,,
2018,15,9.7,,,,,,15,20,35,15,10,5,,,,,,,,
2018,16,9.7,0,0,0,2,8,10,15,16,14,11,9,6,3,3,2,1,0,0,0
2018,20,8.5,,,,15,25,30,20,10,,,,,,,,,,,
2018,22,9.3,,,,,5,15,35,30,10,5,0,,,,,,,,
2018,23,9.5,,,,,1,5,18,20,17,15,12,8,3,1,,,,,
2018,24,9.7,,,,4,7,12,16,20,17,12,8,4,,,,,,,
2018,26,,,,,,,,5,30,55,5,5,,,,,,,,
2018,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2018,31,9.6,,,,,,5,10,40,30,10,5,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,9.4,,,,,,10,42,38,10,,,,,,,,,,
2018,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2018,39,9.6,,,,,,,15,40,20,15,10,,,,,,,,
2018,41,9.7,,,,,,,20,70,10,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,9.8,,,,,,,,,,,,,,,,,,,
2018,52,9.6,0,0,1,2,6,13,19,22,18,12,6,1,0,0,0,0,0,0,0
2018,54,9,,,,,,20,40,25,10,5,,,,,,,,,
2018,57,9.2,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,9.1,,,,,,20,30,25,15,10,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,73,,,,,,,,,,,,,,,,,,,,
2018,80,8.3,0,1.3745704467,9.6219931271,22.6804123711,26.8041237114,18.9003436426,13.4020618557,6.529209622,.6872852234,0,0,0,0,0,0,0,0,0,0
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,9.8,0,0,0,0,1,10,18,21,17,13,11,7,2,0,0,0,0,0,0
2018,85,8.757,1.6065146336,2.9617393135,6.2975747975,10.9287523916,15.4794551043,17.8953225408,16.8859993922,13.005155286,8.1751852141,4.1942899995,1.7562148984,.6001076898,.1673331396,.03807153,.0070671572,.0010702183,.0001322019,.0000133197,.000001172
2018,88,9.85,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,,
2018,89,9.4,,2.5,2.5,5,10,15,15,22.5,10,5,5,5,2.5,,,,,,
2018,91,9,0,0,0,0,7.5,25,32.5,20,10,5,0,0,0,0,0,0,0,0,0
2018,92,9.537,.0041554659,.044549262,.3413546269,1.7625308835,6.1369137619,14.4181204708,22.8667801659,24.4876707162,17.707302177,8.644560883,2.8480967127,.6329182557,.0948028955,.0095638957,.0006492644,.0000296352,.0000009087,.0000000187,.0000000003
2018,93,8.5,,,1.5,4,41,51,2.5,,,,,,,,,,,,
2018,94,8.5,1.5,4,10,17,22,23,5,4,3.5,3,2.5,2,1.5,1,,,,,
2018,95,9.721,0,0,0,0,4.6,9.5,16.8,34.5,20.5,9.8,3.5,.8,0,0,0,0,0,0,0
2018,96,9.8,,,,,,10,25,30,20,10,5,,,,,,,,
2018,98,9.2,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,9.4,,,,,5,10,40,30,10,5,,,,,,,,,
2018,102,9.3,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,105,10.2,,,,,,,,,85,15,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,114,10.6,,,,,,1,5,5,10,35,15,10,10,5,2,2,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2020,1,8.5,,,,,10,40,30,20,,,,,,,,,,,
2020,2,9.5,,,2,4,7,12,16,18,14,10,7,5,3,2,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,
2020,5,9.3,,,,,5,25,35,25,5,5,,,,,,,,,
2020,6,9.5,,,,,,5,20,40,20,10,5,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,9.8,,,,,,,,,,,,,,,,,,,
2020,15,9.25,,,,,10,20,30,25,5,5,5,,,,,,,,
2020,16,9.4,3,5,6,8,11,13,16,14,11,6,3,2,1,1,0,0,0,0,0
2020,20,7.7,,7,15,23,20,12,8,5,5,5,,,,,,,,,
2020,22,9,,,,,10,20,40,20,10,,,,,,,,,,
2020,23,7.5,8,12,14,16,12,10,7,6,5,4,3,2,1,,,,,,
2020,24,9.006,,3,6,9,11,16,20,14,10,7,3,1,,,,,,,
2020,26,,,,,,,,15,40,20,10,10,5,,,,,,,
2020,29,10,,,,,,,10,30,40,20,,,,,,,,,
2020,31,9.4,,,,,10,15,40,20,10,5,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,8.2,,,5,16,27,22,15,10,4,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,9.1,,,,,15,30,25,15,10,5,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,9.4,0,1,2,5,10,14,18,18,14,10,5,2,1,0,0,0,0,0,0
2020,54,8.8,,,,,5,40,35,15,5,,,,,,,,,,
2020,57,8.5,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,7.8,,5,15,30,20,15,10,5,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,8.4,,,,,60,40,,,,,,,,,,,,,
2020,73,,,,,,,,,,,,,,,,,,,,
2020,80,8.5,1.0309278351,2.0618556701,6.8728522337,10.6529209622,20.618556701,20.9621993127,18.2130584192,13.058419244,5.4982817869,.6872852234,.3436426117,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,9.5,0,0,0,3,9,18,19,15,12,9,7,5,2,1,0,0,0,0,0
2020,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2020,88,9.5,,,,,5,11,20.5,27,20.5,11,5,,,,,,,,
2020,89,9,2.5,5,5,10,12.5,15,15,12.5,10,5,5,2.5,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,
2020,92,9.2,.0243419575,.1808662464,.9508216469,3.5382880343,9.3244363098,17.4072705521,23.0257637404,21.5832617287,14.336048042,6.7466268976,2.2489193264,.5308011476,.0886676968,.0104773759,.0034092976,0,0,0,0
2020,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2020,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2020,95,9.9005,0,0,0,0,0,0,25.8,39.3,18.8,6,5.3,4.8,0,0,0,0,0,0,0
2020,96,,,,,,,,,,,,,,,,,,,,
2020,98,8.8,,,,15,25,25,15,10,5,5,,,,,,,,,
2020,99,,,,,,,,,,,,,,,,,,,,
2020,101,9.2,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,102,9.5,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,9.9,,,,,,,,65,35,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,10,,,,2,5,10,15,15,35,5,5,4,3,1,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2016,1,,,,,,,,,,,,,,,,,,,,
2016,2,,,,1.4,,,,,,,,,,,,,,,,
2016,4,,,,1.6,,,,,,,,,,,,,,,,
2016,5,,,,,,,,,,,,,,,,,,,,
2016,6,,,,1.8,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,,,,1.7,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.9,,,,,,,,,,,,,,,,
2016,20,,,,,,,,,,,,,,,,,,,,
2016,22,,,,1.1,,,,,,,,,,,,,,,,
2016,23,,,,1.4,,,,,,,,,,,,,,,,
2016,24,,,,1.5,,,,,,,,,,,,,,,,
2016,26,,,,,,,,,,,,,,,,,,,,
2016,29,,,,1.3,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,1.5,,,,,,,,,,,,,,,,
2016,39,,,,1.5,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.6,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,,,,1.7,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,63,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,1.6,,,,,,,,,,,,,,,,
2016,73,,,,1.8,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,1.8,,,,,,,,,,,,,,,,
2016,84,,,,1.7,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,,,,1.75,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,1.8,,,,,,,,,,,,,,,,
2016,93,,,,1.8,,,,,,,,,,,,,,,,
2016,94,,,,1.6,,,,,,,,,,,,,,,,
2016,95,,,,1.5,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,1.3,,,,,,,,,,,,,,,,
2016,99,,,,1.5,,,,,,,,,,,,,,,,
2016,101,,,,1.8,,,,,,,,,,,,,,,,
2016,102,,,,.7,,,,,,,,,,,,,,,,
2016,103,,,,1.4,,,,,,,,,,,,,,,,
2016,105,,,,1,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,112,,,,1.5,,,,,,,,,,,,,,,,
2016,114,,,,2.5,,,,,,,,,,,,,,,,
2016,115,,,,,,,,,,,,,,,,,,,,
2016Q1,1,38,.05,,,,,,,,,,,,,,,,,,
2016Q1,2,38,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,4,38,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,5,35,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,6,35,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,7,46.66,0,1.07,,,,,,,,,,,,,,,,,
2016Q1,14,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,15,45,0,1.07,,,,,,,,,,,,,,,,,
2016Q1,16,34,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,20,35,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,22,35,.05,1,,,,,,,,,,,,,,,,,
2016Q1,23,39,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,24,47.725,.05,1.06793,,,,,,,,,,,,,,,,,
2016Q1,26,42,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,31,,,,,,,,,,,,,,,,,,,,
2016Q1,32,40,.05,1.09,,,,,,,,,,,,,,,,,
2016Q1,35,,,,,,,,,,,,,,,,,,,,
2016Q1,37,37,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,38,41,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,39,37.7,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,41,,,,,,,,,,,,,,,,,,,,
2016Q1,45,,,,,,,,,,,,,,,,,,,,
2016Q1,47,38,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,48,,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,49,,.05,,,,,,,,,,,,,,,,,,
2016Q1,52,,.05,1.04,,,,,,,,,,,,,,,,,
2016Q1,54,,.05,,,,,,,,,,,,,,,,,,
2016Q1,57,40,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,61,38,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,63,35,.05,1.06,,,,,,,,,,,,,,,,,
2016Q1,67,,.05,1.11,,,,,,,,,,,,,,,,,
2016Q1,68,,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,70,40,.05,1.03,,,,,,,,,,,,,,,,,
2016Q1,73,40,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,80,53,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,82,,.05,1.15,,,,,,,,,,,,,,,,,
2016Q1,84,38.44,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,85,34.77,.05,1.075,,,,,,,,,,,,,,,,,
2016Q1,88,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,89,48.74333,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,91,35,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,92,35,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,93,35,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,94,37,.05,1.1,,,,,,,,,,,,,,,,,
2016Q1,95,36.76,.05,1.12,,,,,,,,,,,,,,,,,
2016Q1,96,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,98,34,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,99,36.458,.05,1.09,,,,,,,,,,,,,,,,,
2016Q1,101,45,.05,1.07,,,,,,,,,,,,,,,,,
2016Q1,102,44,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,103,33,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,105,39,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,110,,.05,,,,,,,,,,,,,,,,,,
2016Q1,112,40,.05,1.05,,,,,,,,,,,,,,,,,
2016Q1,114,36.2,.05,1.08,,,,,,,,,,,,,,,,,
2016Q1,115,,,,,,,,,,,,,,,,,,,,
2016Q2,1,38,.05,,,,,,,,,,,,,,,,,,
2016Q2,2,45,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,4,46,.05,1.02,,,,,,,,,,,,,,,,,
2016Q2,5,36,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,6,37,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,7,48.93,0,1.07,,,,,,,,,,,,,,,,,
2016Q2,14,50,.05,1.13,,,,,,,,,,,,,,,,,
2016Q2,15,50,0,1.06,,,,,,,,,,,,,,,,,
2016Q2,16,35,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,20,35,.05,1.06,,,,,,,,,,,,,,,,,
2016Q2,22,40,.05,.95,,,,,,,,,,,,,,,,,
2016Q2,23,41,.05,1.04,,,,,,,,,,,,,,,,,
2016Q2,24,52,.05,1.035,,,,,,,,,,,,,,,,,
2016Q2,26,42,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,31,,,,,,,,,,,,,,,,,,,,
2016Q2,32,45,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,35,,,,,,,,,,,,,,,,,,,,
2016Q2,37,40,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,38,42,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,39,39.9,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,41,,,,,,,,,,,,,,,,,,,,
2016Q2,45,,,,,,,,,,,,,,,,,,,,
2016Q2,47,46,.05,1.02,,,,,,,,,,,,,,,,,
2016Q2,48,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,49,,.05,,,,,,,,,,,,,,,,,,
2016Q2,52,,.05,1.02,,,,,,,,,,,,,,,,,
2016Q2,54,,.05,,,,,,,,,,,,,,,,,,
2016Q2,57,42,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,61,42,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,63,40,.05,1.02,,,,,,,,,,,,,,,,,
2016Q2,67,,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,68,,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,70,43,.05,1,,,,,,,,,,,,,,,,,
2016Q2,73,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,80,58.8,.05,1.15,,,,,,,,,,,,,,,,,
2016Q2,82,,.05,1.16,,,,,,,,,,,,,,,,,
2016Q2,84,43,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,85,36.767,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,88,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,89,58.24333,.05,1.021,,,,,,,,,,,,,,,,,
2016Q2,91,40,.05,1.03,,,,,,,,,,,,,,,,,
2016Q2,92,37,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,93,37,.05,1.06,,,,,,,,,,,,,,,,,
2016Q2,94,39,.05,1.11,,,,,,,,,,,,,,,,,
2016Q2,95,38.5,.05,1.12,,,,,,,,,,,,,,,,,
2016Q2,96,,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,98,39,.05,1.055,,,,,,,,,,,,,,,,,
2016Q2,99,37.5208,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,101,48,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,102,50.7,.05,1.01,,,,,,,,,,,,,,,,,
2016Q2,103,35,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,105,41,.05,1.08,,,,,,,,,,,,,,,,,
2016Q2,110,,.05,,,,,,,,,,,,,,,,,,
2016Q2,112,50,.05,1.07,,,,,,,,,,,,,,,,,
2016Q2,114,47.3,.05,1.06,,,,,,,,,,,,,,,,,
2016Q2,115,,,,,,,,,,,,,,,,,,,,
2016Q3,1,38,.05,,,,,,,,,,,,,,,,,,
2016Q3,2,55,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,4,50,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,5,38,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,6,39,.05,1.06,,,,,,,,,,,,,,,,,
2016Q3,7,50.79,0,1.07,,,,,,,,,,,,,,,,,
2016Q3,14,50,.05,1.17,,,,,,,,,,,,,,,,,
2016Q3,15,53,0,1.06,,,,,,,,,,,,,,,,,
2016Q3,16,35,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,20,38,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,22,45,.05,1,,,,,,,,,,,,,,,,,
2016Q3,23,43,.05,1.04,,,,,,,,,,,,,,,,,
2016Q3,24,55,.05,.9725,,,,,,,,,,,,,,,,,
2016Q3,26,45,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,31,,,,,,,,,,,,,,,,,,,,
2016Q3,32,50,.05,1.09,,,,,,,,,,,,,,,,,
2016Q3,35,,,,,,,,,,,,,,,,,,,,
2016Q3,37,44,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,38,45,.05,1.03,,,,,,,,,,,,,,,,,
2016Q3,39,44,.05,1.105,,,,,,,,,,,,,,,,,
2016Q3,41,,,,,,,,,,,,,,,,,,,,
2016Q3,45,,,,,,,,,,,,,,,,,,,,
2016Q3,47,50,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,48,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,49,,.05,,,,,,,,,,,,,,,,,,
2016Q3,52,,.05,1,,,,,,,,,,,,,,,,,
2016Q3,54,,.05,,,,,,,,,,,,,,,,,,
2016Q3,57,45,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,61,46,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,63,50,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,67,,.05,1.06,,,,,,,,,,,,,,,,,
2016Q3,68,,.05,1.09,,,,,,,,,,,,,,,,,
2016Q3,70,45,.05,1.02,,,,,,,,,,,,,,,,,
2016Q3,73,45,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,80,60.9,.05,1.15,,,,,,,,,,,,,,,,,
2016Q3,82,,.05,1.18,,,,,,,,,,,,,,,,,
2016Q3,84,53,.05,1.06,,,,,,,,,,,,,,,,,
2016Q3,85,38.7633,.05,1.105,,,,,,,,,,,,,,,,,
2016Q3,88,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,89,61.8766,.05,1.0236667,,,,,,,,,,,,,,,,,
2016Q3,91,45,.05,.99,,,,,,,,,,,,,,,,,
2016Q3,92,40,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,93,37,.05,1.06,,,,,,,,,,,,,,,,,
2016Q3,94,41,.05,1.13,,,,,,,,,,,,,,,,,
2016Q3,95,40.9,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,96,,.05,1.12,,,,,,,,,,,,,,,,,
2016Q3,98,42,.05,1.045,,,,,,,,,,,,,,,,,
2016Q3,99,38.58,.05,1.07,,,,,,,,,,,,,,,,,
2016Q3,101,51,.05,1.05,,,,,,,,,,,,,,,,,
2016Q3,102,55,.05,.99,,,,,,,,,,,,,,,,,
2016Q3,103,40,.05,1.11,,,,,,,,,,,,,,,,,
2016Q3,105,41,.05,1.09,,,,,,,,,,,,,,,,,
2016Q3,110,,.05,,,,,,,,,,,,,,,,,,
2016Q3,112,60,.05,1.09,,,,,,,,,,,,,,,,,
2016Q3,114,50.7,.05,1.0867,,,,,,,,,,,,,,,,,
2016Q3,115,,,,,,,,,,,,,,,,,,,,
2016Q4,1,40,.05,,,,,,,,,,,,,,,,,,
2016Q4,2,60,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,4,57,.05,1.04,,,,,,,,,,,,,,,,,
2016Q4,5,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q4,6,42,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,7,52.31,0,1.07,,,,,,,,,,,,,,,,,
2016Q4,14,50,.05,1.19,,,,,,,,,,,,,,,,,
2016Q4,15,54,0,1.06,,,,,,,,,,,,,,,,,
2016Q4,16,37,.05,1.2,,,,,,,,,,,,,,,,,
2016Q4,20,40,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,22,45,.05,1,,,,,,,,,,,,,,,,,
2016Q4,23,46,.05,1.03,,,,,,,,,,,,,,,,,
2016Q4,24,55,.05,.9375,,,,,,,,,,,,,,,,,
2016Q4,26,45,.05,1.12,,,,,,,,,,,,,,,,,
2016Q4,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q4,31,,,,,,,,,,,,,,,,,,,,
2016Q4,32,52,.05,1.09,,,,,,,,,,,,,,,,,
2016Q4,35,,,,,,,,,,,,,,,,,,,,
2016Q4,37,48,.05,1.04,,,,,,,,,,,,,,,,,
2016Q4,38,45,.05,1.03,,,,,,,,,,,,,,,,,
2016Q4,39,47,.05,1.13,,,,,,,,,,,,,,,,,
2016Q4,41,,,,,,,,,,,,,,,,,,,,
2016Q4,45,,,,,,,,,,,,,,,,,,,,
2016Q4,47,57,.05,1.04,,,,,,,,,,,,,,,,,
2016Q4,48,,.05,1.06,,,,,,,,,,,,,,,,,
2016Q4,49,,.05,,,,,,,,,,,,,,,,,,
2016Q4,52,,.05,1.02,,,,,,,,,,,,,,,,,
2016Q4,54,,.05,,,,,,,,,,,,,,,,,,
2016Q4,57,50,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,61,48,.05,1.08,,,,,,,,,,,,,,,,,
2016Q4,63,55,.05,1.08,,,,,,,,,,,,,,,,,
2016Q4,67,,.05,1.06,,,,,,,,,,,,,,,,,
2016Q4,68,,.05,1.09,,,,,,,,,,,,,,,,,
2016Q4,70,50,.05,1.03,,,,,,,,,,,,,,,,,
2016Q4,73,45,.05,1.12,,,,,,,,,,,,,,,,,
2016Q4,80,58.8,.05,1.15,,,,,,,,,,,,,,,,,
2016Q4,82,,.05,1.2,,,,,,,,,,,,,,,,,
2016Q4,84,55,.05,1.09,,,,,,,,,,,,,,,,,
2016Q4,85,40.76,.05,1.12,,,,,,,,,,,,,,,,,
2016Q4,88,,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,89,64.06,.05,1.0368,,,,,,,,,,,,,,,,,
2016Q4,91,50,.05,1,,,,,,,,,,,,,,,,,
2016Q4,92,42,.05,1.08,,,,,,,,,,,,,,,,,
2016Q4,93,40,.05,1.08,,,,,,,,,,,,,,,,,
2016Q4,94,43,.05,1.15,,,,,,,,,,,,,,,,,
2016Q4,95,42.9,.05,1.12,,,,,,,,,,,,,,,,,
2016Q4,96,,.05,1.18,,,,,,,,,,,,,,,,,
2016Q4,98,45,.05,1.04,,,,,,,,,,,,,,,,,
2016Q4,99,39.6458,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,101,54,.05,1.05,,,,,,,,,,,,,,,,,
2016Q4,102,59.6,.05,1,,,,,,,,,,,,,,,,,
2016Q4,103,43,.05,1.12,,,,,,,,,,,,,,,,,
2016Q4,105,45,.05,1.12,,,,,,,,,,,,,,,,,
2016Q4,110,,.05,,,,,,,,,,,,,,,,,,
2016Q4,112,70,.125,1.09,,,,,,,,,,,,,,,,,
2016Q4,114,50.3,.05,1.13,,,,,,,,,,,,,,,,,
2016Q4,115,,,,,,,,,,,,,,,,,,,,
2017,1,39,.05,,,,,,,,,,,,,,,,,,
2017,2,65,.05,1.05,1.5,,,,,,,,,,,,,,,,
2017,4,60,,1.09,1.7,,,,,,,,,,,,,,,,
2017,5,45,.1,1.1,,,,,,,,,,,,,,,,,
2017,6,47,.05,1.1,2,,,,,,,,,,,,,,,,
2017,7,55.24,0,1.07,,,,,,,,,,,,,,,,,
2017,14,60,.05,1.28,2.5,,,,,,,,,,,,,,,,
2017,15,55,.25,1.06,,,,,,,,,,,,,,,,,
2017,16,40,.25,1.14,2,,,,,,,,,,,,,,,,
2017,20,45,.05,1.07,,,,,,,,,,,,,,,,,
2017,22,50,.05,1.1,1.5,,,,,,,,,,,,,,,,
2017,23,54,.05,1.03,1.8,,,,,,,,,,,,,,,,
2017,24,56.75,.05,.9,1.6,,,,,,,,,,,,,,,,
2017,26,50,.05,1.14,,,,,,,,,,,,,,,,,
2017,29,50,.05,1.1,1.4,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,58.3,.05,1.09,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,55,.1,1.09,,,,,,,,,,,,,,,,,
2017,38,53,.05,1.06,1.7,,,,,,,,,,,,,,,,
2017,39,53,.05,1.16,1.7,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,60,,1.09,1.7,,,,,,,,,,,,,,,,
2017,48,,.6,1.05,,,,,,,,,,,,,,,,,
2017,49,,.05,,,,,,,,,,,,,,,,,,
2017,52,,.05,1.1,1.5,,,,,,,,,,,,,,,,
2017,54,,.05,,,,,,,,,,,,,,,,,,
2017,57,50,.25,1.02,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,60,.05,1.16,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,.05,1.11,,,,,,,,,,,,,,,,,
2017,70,60,.05,1.05,1.7,,,,,,,,,,,,,,,,
2017,73,47,.05,1.09,1.8,,,,,,,,,,,,,,,,
2017,80,59.5,.12,1.17,,,,,,,,,,,,,,,,,
2017,82,,.05,1.2,1.6,,,,,,,,,,,,,,,,
2017,84,58,.05,1.15,2,,,,,,,,,,,,,,,,
2017,85,44.15,.05,1.145,,,,,,,,,,,,,,,,,
2017,88,,.05,1.08,1.85,,,,,,,,,,,,,,,,
2017,89,68.8,.07,1.0848,,,,,,,,,,,,,,,,,
2017,91,58,.25,1.05,,,,,,,,,,,,,,,,,
2017,92,44,.3,1.08,1.9,,,,,,,,,,,,,,,,
2017,93,40,.1,1.1,2,,,,,,,,,,,,,,,,
2017,94,49,.23,1.2,1.8,,,,,,,,,,,,,,,,
2017,95,47.2,.125,1.15,1.7,,,,,,,,,,,,,,,,
2017,96,,.05,,,,,,,,,,,,,,,,,,
2017,98,53,.05,1.06,1.6,,,,,,,,,,,,,,,,
2017,99,45,.0583,1.05,1.7,,,,,,,,,,,,,,,,
2017,101,55.3,.05,1.14,2,,,,,,,,,,,,,,,,
2017,102,62.4,.05,1.04,.8,,,,,,,,,,,,,,,,
2017,103,47,.05,1.14,1.7,,,,,,,,,,,,,,,,
2017,105,50,.3,1.1,1.1,,,,,,,,,,,,,,,,
2017,110,,.05,,,,,,,,,,,,,,,,,,
2017,112,70,.5,1.05,1.5,,,,,,,,,,,,,,,,
2017,114,48.2,.08,1.163,2.5,,,,,,,,,,,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2018,1,44,,,,,,,,,,,,,,,,,,,
2018,2,70,.05,1.11,1.7,,,,,,,,,,,,,,,,
2018,4,,,,2,,,,,,,,,,,,,,,,
2018,5,50,.5,1.2,,,,,,,,,,,,,,,,,
2018,6,50,.25,1.2,2,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,70,1.5,1.28,2,,,,,,,,,,,,,,,,
2018,15,60,.5,1.06,,,,,,,,,,,,,,,,,
2018,16,45,.75,1.17,2,,,,,,,,,,,,,,,,
2018,20,55,.05,1.08,,,,,,,,,,,,,,,,,
2018,22,50,.2,1.1,1.9,,,,,,,,,,,,,,,,
2018,23,60,.05,1.04,2,,,,,,,,,,,,,,,,
2018,24,65,.15,.925,1.7,,,,,,,,,,,,,,,,
2018,26,60,.5,1.2,,,,,,,,,,,,,,,,,
2018,29,50,.15,1.1,1.6,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,65,.4,1.14,,,,,,,,,,,,,,,,,
2018,38,55,.2,1.09,1.8,,,,,,,,,,,,,,,,
2018,39,60,.22,1.21,1.7,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,,,,2,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,
2018,57,60,.5,1.05,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,65,.05,1.22,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,.4,1.13,,,,,,,,,,,,,,,,,
2018,70,70,.5,1.2,1.8,,,,,,,,,,,,,,,,
2018,73,50,.05,1.12,2,,,,,,,,,,,,,,,,
2018,80,60.7,.52,1.19,,,,,,,,,,,,,,,,,
2018,82,,.05,,,,,,,,,,,,,,,,,,
2018,84,71,.5,1.22,2.3,,,,,,,,,,,,,,,,
2018,85,48.24,.188,1.182,,,,,,,,,,,,,,,,,
2018,88,,.14,1.1,1.87,,,,,,,,,,,,,,,,
2018,89,75,.45,1.12542,,,,,,,,,,,,,,,,,
2018,91,65,1.25,1.15,,,,,,,,,,,,,,,,,
2018,92,50,.5,1.08,2.1,,,,,,,,,,,,,,,,
2018,93,45,.55,1.12,2,,,,,,,,,,,,,,,,
2018,94,57,1.13,1.25,2.1,,,,,,,,,,,,,,,,
2018,95,49.9,.5,1.2,1.8,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,60,.25,1.1,2,,,,,,,,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,60,.2,1.26,1.9,,,,,,,,,,,,,,,,
2018,102,67.5,.05,1.09,1,,,,,,,,,,,,,,,,
2018,103,,.5,1.18,,,,,,,,,,,,,,,,,
2018,105,52,1,1.12,1.2,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,80,.5,1.075,1.5,,,,,,,,,,,,,,,,
2018,114,43.1,.15,1.2,2.3,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,
2020,2,,,,1.9,,,,,,,,,,,,,,,,
2020,4,,,,2.4,,,,,,,,,,,,,,,,
2020,5,,,,,,,,,,,,,,,,,,,,
2020,6,,,,2.3,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,14,,,,1.7,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,
2020,16,,,,2.2,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,
2020,22,,,,2.3,,,,,,,,,,,,,,,,
2020,23,,,,2.2,,,,,,,,,,,,,,,,
2020,24,,,,1.8,,,,,,,,,,,,,,,,
2020,26,,,,,,,,,,,,,,,,,,,,
2020,29,,,,1.8,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,,,,1.8,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,
2020,47,,,,2.4,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,
2020,57,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,,,,2,,,,,,,,,,,,,,,,
2020,73,,,,2,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,,,,2.5,,,,,,,,,,,,,,,,
2020,85,,,,,,,,,,,,,,,,,,,,
2020,88,,,,1.9,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,
2020,92,,,,2.4,,,,,,,,,,,,,,,,
2020,93,,,,2.5,,,,,,,,,,,,,,,,
2020,94,,,,2.4,,,,,,,,,,,,,,,,
2020,95,,,,1.9,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,
2020,98,,,,2.5,,,,,,,,,,,,,,,,
2020,99,,,,,,,,,,,,,,,,,,,,
2020,101,,,,1.6,,,,,,,,,,,,,,,,
2020,102,,,,1,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,,,,1.2,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,,,,1.5,,,,,,,,,,,,,,,,
2020,114,,,,2.1,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2016Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,4,.3,,5,20,40,25,10,,,,,,,,,,,,,
2016,5,.4,,5,15,30,30,15,5,,,,,,,,,,,,
2016,6,0,,5,35,50,10,,,,,,,,,,,,,,
2016,7,.5,,,,,,,,,,,,,,,,,,,
2016,8,.2,,5,20,50,20,5,,,,,,,,,,,,,
2016,15,.4,,,15,40,35,10,0,,,,,,,,,,,,
2016,16,.4,4,9,22,24,21,15,2,2,1,0,0,0,,,,,,,
2016,20,.1,,,25,45,25,5,,,,,,,,,,,,,
2016,23,.3,,4,20,30,20,15,10,1,,,,,,,,,,,
2016,24,.1,,16.5,25,30,20,8.5,,,,,,,,,,,,,
2016,26,0,,15,35,35,15,,,,,,,,,,,,,,
2016,29,.3,,,10,70,20,,,,,,,,,,,,,,
2016,31,.8,,,5,15,40,30,10,,,,,,,,,,,,
2016,32,.2,0,.3,9.5,45.9,38.6,5.6,.1,0,0,0,0,0,,,,,,,
2016,35,.5,,,,50,40,10,,,,,,,,,,,,,
2016,37,.1,,,12,76,12,,,,,,,,,,,,,,
2016,38,.1,,,20,60,20,,,,,,,,,,,,,,
2016,39,.2,,,,40,35,15,10,,,,,,,,,,,,
2016,41,.6,,,,20,70,10,,,,,,,,,,,,,
2016,47,.2,0,5,10,40,30,15,0,0,0,0,0,0,,,,,,,
2016,48,.1,,,30,70,,,,,,,,,,,,,,,
2016,49,-.2,,,,,,,,,,,,,,,,,,,
2016,52,-.1,1,13,38,33,10,3,1,1,0,0,0,0,,,,,,,
2016,54,.2,,,30,60,10,,,,,,,,,,,,,,
2016,57,.1,,,,,,,,,,,,,,,,,,,
2016,61,.1,,10,25,35,20,10,,,,,,,,,,,,,
2016,63,.4,,,15,40,35,10,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,.3,,,,,,,,,,,,,,,,,,,
2016,70,.2,,,,70,30,,,,,,,,,,,,,,
2016,73,.5,2,8,20,20,30,10,10,0,0,0,0,0,,,,,,,
2016,80,.3,0,1,14.4,50.9,28.9,4.5,.3,0,0,0,0,0,,,,,,,
2016,82,.3,5,10,15,30,15,10,10,3,2,0,0,0,,,,,,,
2016,84,.4,1,5,19,40,34,1,0,0,0,0,0,0,,,,,,,
2016,85,.1675,1.7,8.3,22.7,32.4,23.8,9.1,1.8,.2,0,0,0,0,,,,,,,
2016,88,.18,5,11,21.5,25,21.5,11,5,,,,,,,,,,,,
2016,89,.556,2.5,2.5,12.5,30,30,10,5,5,2.5,0,,,,,,,,,
2016,92,.009696,.1,5.6,43.1,44.8,6.3,.1,0,0,0,0,0,0,,,,,,,
2016,93,.3,,,15,70,15,,,,,,,,,,,,,,
2016,94,.418,6,8,14,26,24,12,5,2,1.5,1,.5,,,,,,,,
2016,95,.293,0,4.8,22.7,40.5,17.3,10.5,4.2,0,0,0,0,0,,,,,,,
2016,96,.2,,3,25,45,20,5,2,,,,,,,,,,,,
2016,98,.2,,,,20,70,10,,,,,,,,,,,,,
2016,99,.2,0,0,20,80,0,0,0,0,0,0,0,0,,,,,,,
2016,101,.3,,,5,75,20,,,,,,,,,,,,,,
2016,102,.4,,,25,55,20,,,,,,,,,,,,,,
2016,103,.2,,2.5,20,40,30,7.5,,,,,,,,,,,,,
2016,105,.1,,,20,80,,,,,,,,,,,,,,,
2016,107,.0097,.1,5.6,43.1,44.8,6.3,.1,0,0,0,0,0,0,,,,,,,
2016,110,.3,0,0,3.9,63.1,32.6,.4,0,0,0,0,0,0,,,,,,,
2016,112,.5,,,10,20,40,15,10,5,,,,,,,,,,,
2016,114,,,,3,25,45,10,10,6,1,,,,,,,,,,
2016,115,.3,8.8,8.6,16.4,20.3,19.3,14,7.8,3.3,1.1,.3,.1,0,,,,,,,
2017,4,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,5,1,,,5,15,30,30,15,5,,,,,,,,,,,
2017,6,1,,,5,15,30,35,10,5,,,,,,,,,,,
2017,7,.9,,,,,,,,,,,,,,,,,,,
2017,8,1.3,,,4,10,22,35,22,7,,,,,,,,,,,
2017,15,1.4,,,5,5,15,30,20,15,10,,,,,,,,,,
2017,16,1,1,2,7,14,16,18,15,11,9,4,2,1,,,,,,,
2017,20,1.1,,,,10,20,40,25,5,,,,,,,,,,,
2017,23,1.6,,1,2,6,12,23,28,22,5,1,,,,,,,,,
2017,24,1.34,,,8,11,16,24,17,13,11,,,,,,,,,,
2017,26,1.2,,,5,10,30,30,20,5,,,,,,,,,,,
2017,29,.5,,,10,30,40,20,,,,,,,,,,,,,
2017,31,1.5,,,5,10,20,30,30,5,,,,,,,,,,,
2017,32,1.3,0,.1,1.1,6.6,20.1,31.9,26.2,11.2,2.5,.3,0,0,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.4,,,,,24,40,33,3,,,,,,,,,,,
2017,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.4,,,,15,30,40,15,,,,,,,,,,,,
2017,41,1.5,,,,,,30,70,,,,,,,,,,,,
2017,47,1.4,0,0,0,0,20,35,30,10,5,0,0,0,,,,,,,
2017,48,1.5,,,,,,40,60,,,,,,,,,,,,
2017,49,1.4,,,,,,,,,,,,,,,,,,,
2017,52,1.1,0,0,1,9,28,37,19,5,1,0,0,0,,,,,,,
2017,54,1.2,,,,10,25,50,15,,,,,,,,,,,,
2017,57,1.3,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,1.5,,,,10,15,25,35,15,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.4,,,,,,,,,,,,,,,,,,,
2017,70,1.1,,,,,30,70,,,,,,,,,,,,,
2017,73,1.4,1,3,5,15,20,20,30,6,0,0,0,0,,,,,,,
2017,80,1.5,0,0,2.1,2.4,16.5,32.3,33.4,10.3,2.7,.3,0,0,,,,,,,
2017,82,1.4,5,5,10,10,15,23,20,5,5,2,0,0,,,,,,,
2017,84,1.4,2,4,6,12,19,25,21,10,1,0,0,0,,,,,,,
2017,85,1.4305,.1,.5,2.2,7.1,15.5,23.1,23.6,16.6,8,2.6,.6,.1,,,,,,,
2017,88,1.42,,,5,12,22.5,25,20.5,10,5,,,,,,,,,,
2017,89,1.8858,1,2,2,2.5,5,10,22.5,27.5,20,5,2.5,,,,,,,,
2017,92,1.056,.4,1.8,6.3,15,23.6,22.5,18.2,9.2,2.3,.6,.1,0,,,,,,,
2017,93,1.5,,,,2.5,5,35,52.5,5,,,,,,,,,,,
2017,94,1.542,.5,1.5,4,8,14,18,21,14,10,6,2,1,,,,,,,
2017,95,1.313,0,0,0,7.5,20.3,35.8,20.3,10.7,5.4,0,0,0,,,,,,,
2017,96,1.1,,,5,10,20,35,20,10,,,,,,,,,,,
2017,98,1.4,,,,5,15,35,30,10,5,,,,,,,,,,
2017,99,1.3,0,0,2,6,15,60,15,2,0,0,0,0,,,,,,,
2017,101,1.2,,,,10,20,50,20,,,,,,,,,,,,
2017,102,1.7,,,,5,10,20,35,30,,,,,,,,,,,
2017,103,1.6,,,,7.5,20,30,35,7.5,,,,,,,,,,,
2017,105,1,,,,,20,80,,,,,,,,,,,,,
2017,107,1.056,.4,1.8,6.3,15,23.6,22.5,18.2,9.2,2.3,.6,.1,0,,,,,,,
2017,110,1.3,.5,1.1,4.1,9.8,17.1,21.8,20.6,14.2,7.2,2.7,.7,.2,,,,,,,
2017,112,1.5,,,,10,20,40,20,10,,,,,,,,,,,
2017,114,,,5,5,10,10,37,15,8,5,5,,,,,,,,,
2017,115,1.5,.5,1,3.3,7.8,14,19.3,20.3,16.4,10.2,4.8,1.8,.6,,,,,,,
2017Mar,4,1.5,,,5,10,15,25,30,10,5,,,,,,,,,,
2017Mar,5,1,,,5,15,30,30,15,5,,,,,,,,,,,
2017Mar,6,.8,,,5,25,35,25,5,5,,,,,,,,,,,
2017Mar,7,,,,,,,,,,,,,,,,,,,,
2017Mar,8,1,,,5,15,27,30,18,5,,,,,,,,,,,
2017Mar,15,1.4,,,,10,15,30,25,15,5,,,,,,,,,,
2017Mar,16,.8,0,4,9,22,24,21,15,2,2,1,0,0,,,,,,,
2017Mar,20,.5,,,5,30,35,25,5,,,,,,,,,,,,
2017Mar,23,1.4,,1,5,12,21,30,25,5,1,,,,,,,,,,
2017Mar,24,1.863,,,,2,10,20,23,21,13,11,,,,,,,,,
2017Mar,26,1,,,5,15,30,30,15,5,,,,,,,,,,,
2017Mar,29,.4,,,10,60,20,10,,,,,,,,,,,,,
2017Mar,31,1.1,,,5,10,30,40,10,5,,,,,,,,,,,
2017Mar,32,,,,,,,,,,,,,,,,,,,,
2017Mar,35,,,,,,,,,,,,,,,,,,,,
2017Mar,37,1.4,,,,5,42,45,8,,,,,,,,,,,,
2017Mar,38,1,,,,,20,60,20,,,,,,,,,,,,
2017Mar,39,1.4,,,,10,20,40,30,,,,,,,,,,,,
2017Mar,41,,,,,,,,,,,,,,,,,,,,
2017Mar,47,,,,,,,,,,,,,,,,,,,,
2017Mar,48,1.3,,,,,5,65,30,,,,,,,,,,,,
2017Mar,49,.8,,,,,,,,,,,,,,,,,,,
2017Mar,52,.8,0,0,3,19,38,28,8,3,1,0,0,0,,,,,,,
2017Mar,54,.9,,,,10,40,40,10,,,,,,,,,,,,
2017Mar,57,1.1,,,,,,,,,,,,,,,,,,,
2017Mar,61,,,,,,,,,,,,,,,,,,,,
2017Mar,63,1.4,,,,10,15,35,25,15,,,,,,,,,,,
2017Mar,67,,,,,,,,,,,,,,,,,,,,
2017Mar,68,1.2,,,,,,,,,,,,,,,,,,,
2017Mar,70,,,,,,,,,,,,,,,,,,,,
2017Mar,73,1.4,,,5,10,25,30,20,10,,,,,,,,,,,
2017Mar,80,,,,,,,,,,,,,,,,,,,,
2017Mar,82,,,,,,,,,,,,,,,,,,,,
2017Mar,84,,,,,,,,,,,,,,,,,,,,
2017Mar,85,1.10454,1,2.6,6.6,12.7,18.6,20.6,17.7,11.5,5.7,2.2,.6,.2,,,,,,,
2017Mar,88,1.23,,,5,12,22.5,25,20.5,10,5,,,,,,,,,,
2017Mar,89,2.0337,,,2.5,2.5,5,10,25,27.5,20,5,2.5,,,,,,,,
2017Mar,92,.8719,1.9,4.6,10.3,17.3,21.5,18.2,14.5,8.1,2.5,.9,.2,0,,,,,,,
2017Mar,93,.8,,,,17.5,57.5,22.5,2.5,,,,,,,,,,,,
2017Mar,94,.924,2,4,8,20,26,16,8,6,4,3,2,1,,,,,,,
2017Mar,95,1.12,0,0,3.7,11.5,24.3,31.8,17.7,8.3,2.7,0,0,0,,,,,,,
2017Mar,96,1.3,,,2,5,15,40,25,10,3,,,,,,,,,,
2017Mar,98,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2017Mar,99,1,,,,,,,,,,,,,,,,,,,
2017Mar,101,1.2,,,,,,,,,,,,,,,,,,,
2017Mar,102,1.7,,,5,10,10,35,30,10,,,,,,,,,,,
2017Mar,103,1.4,,,,7.5,25,35,30,2.5,,,,,,,,,,,
2017Mar,105,.3,,,15,80,5,,,,,,,,,,,,,,
2017Mar,107,.8719,1.9,4.6,10.3,17.3,21.5,18.2,14.5,8.1,2.5,.9,.2,0,,,,,,,
2017Mar,110,1.4,.4,1,3.6,8.7,15.5,20.8,20.8,15.5,8.7,3.6,1.1,.3,,,,,,,
2017Mar,112,.8,,,5,15,30,20,15,10,5,,,,,,,,,,
2017Mar,114,,,,,7,10,20,40,12,6,5,,,,,,,,,
2017Mar,115,-.1,17.4,12.7,19.85,19.85,15.3,9,4,1.4,.4,.1,0,0,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2018,6,1.5,,,5,10,10,30,35,5,5,,,,,,,,,,
2018,7,1.2,,,,,,,,,,,,,,,,,,,
2018,8,,,,,,,,,,,,,,,,,,,,
2018,15,1.7,,,,5,10,15,30,25,15,,,,,,,,,,
2018,16,1.1,1,2,7,12,16,18,15,13,9,4,2,1,,,,,,,
2018,20,1.6,,,,5,15,20,40,15,5,,,,,,,,,,
2018,23,1.7,,1,2,5,10,20,28,23,10,1,,,,,,,,,
2018,24,1.9,,,2,5,11,16.5,20,17,13,10.5,5,,,,,,,,
2018,26,1.6,,,,5,20,25,25,20,5,,,,,,,,,,
2018,29,.8,,,,20,40,30,10,,,,,,,,,,,,
2018,31,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,2.2,,,,,,9,42,43,6,,,,,,,,,,
2018,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2018,41,1.7,,,,,,20,70,10,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.6,,,,,,,,,,,,,,,,,,,
2018,52,1.3,0,1,4,10,18,22,21,13,8,3,0,0,,,,,,,
2018,54,1.8,,,,,10,25,40,25,,,,,,,,,,,
2018,57,1.5,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,1.9,,,,,10,30,40,20,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.7,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,73,1.7,1,3,5,15,20,20,30,6,0,0,0,0,,,,,,,
2018,80,2.1,0,0,0,0,4.5,14.8,24.7,29.6,17.5,6.9,1.7,.3,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.7,5,3,5,8,12,21,24,16,6,0,0,0,,,,,,,
2018,85,1.92505,.1,.5,1.6,4.2,8.9,14.7,19,19.2,15.3,9.5,4.6,2.4,,,,,,,
2018,88,1.64,,,,5,12,22.5,25,20.5,10,5,,,,,,,,,
2018,89,1.4446,,2.5,2.5,5,12.5,25,30,15,5,2.5,,,,,,,,,
2018,92,1.17476,.2,1.2,4.8,12.7,22,23.1,20.4,11.4,3.2,.9,.1,0,,,,,,,
2018,93,1.8,,,,,2.5,7.5,55,30,5,,,,,,,,,,
2018,94,1.915,.5,1,2,3,5,14,26,24,12,7.5,3,2,,,,,,,
2018,95,1.666,0,0,0,2.7,5.3,25.8,36.3,22.1,7.8,0,0,0,,,,,,,
2018,96,1.3,,,3,5,15,40,25,10,2,,,,,,,,,,
2018,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2018,99,1.6,0,0,0,2,13,30,50,5,0,0,0,0,,,,,,,
2018,101,1.5,,,,5,15,30,45,5,,,,,,,,,,,
2018,102,1.6,,,5,10,10,35,30,10,,,,,,,,,,,
2018,103,1.8,,,,5,15,30,35,10,5,,,,,,,,,,
2018,105,1.3,,,,,,80,20,,,,,,,,,,,,
2018,107,1.17476,.2,1.2,4.8,12.7,22,23.1,20.4,11.4,3.2,.9,.1,0,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,,,2,8,10,19,40,10,5,5,1,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018Mar,4,,,,,,,,,,,,,,,,,,,,
2018Mar,5,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2018Mar,6,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2018Mar,7,,,,,,,,,,,,,,,,,,,,
2018Mar,8,,,,,,,,,,,,,,,,,,,,
2018Mar,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2018Mar,16,1.1,1,2,10,16,18,16,11,10,9,4,2,1,,,,,,,
2018Mar,20,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2018Mar,23,1.9,,1,2,5,10,20,28,23,10,1,,,,,,,,,
2018Mar,24,1.914,,,1.5,5,12,15,20,17,15,10,4.5,,,,,,,,
2018Mar,26,1.5,,,,5,20,25,25,20,5,,,,,,,,,,
2018Mar,29,.7,,,,20,40,30,10,,,,,,,,,,,,
2018Mar,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2018Mar,32,,,,,,,,,,,,,,,,,,,,
2018Mar,35,,,,,,,,,,,,,,,,,,,,
2018Mar,37,1.8,,,,,2,41,45,12,,,,,,,,,,,
2018Mar,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2018Mar,39,1.4,,,,5,15,35,40,5,,,,,,,,,,,
2018Mar,41,,,,,,,,,,,,,,,,,,,,
2018Mar,47,,,,,,,,,,,,,,,,,,,,
2018Mar,48,,,,,,,,,,,,,,,,,,,,
2018Mar,49,1.5,,,,,,,,,,,,,,,,,,,
2018Mar,52,1.4,0,0,1,6,17,26,25,16,8,1,0,0,,,,,,,
2018Mar,54,1.6,,,,5,10,35,40,10,,,,,,,,,,,
2018Mar,57,1.3,,,,,,,,,,,,,,,,,,,
2018Mar,61,,,,,,,,,,,,,,,,,,,,
2018Mar,63,1.9,,,,,10,30,40,20,,,,,,,,,,,
2018Mar,67,,,,,,,,,,,,,,,,,,,,
2018Mar,68,1.6,,,,,,,,,,,,,,,,,,,
2018Mar,70,,,,,,,,,,,,,,,,,,,,
2018Mar,73,1.6,1,5,7,15,20,20,30,2,,,,,,,,,,,
2018Mar,80,,,,,,,,,,,,,,,,,,,,
2018Mar,82,,,,,,,,,,,,,,,,,,,,
2018Mar,84,,,,,,,,,,,,,,,,,,,,
2018Mar,85,1.74619,.3,.9,2.7,6.1,11,16.1,18.7,17.5,13.1,7.8,3.8,2,,,,,,,
2018Mar,88,1.57,,,,5,12,22.5,25,20.5,10,5,,,,,,,,,
2018Mar,89,1.4563,,2.5,2.5,5,15,25,20,15,10,5,,,,,,,,,
2018Mar,92,1.160335,1.2,3,7.2,13.2,18.8,18.4,17.6,12.4,5,2.3,.7,.2,,,,,,,
2018Mar,93,1.7,,,,,2.5,25,50,17.5,5,,,,,,,,,,
2018Mar,94,1.855,.5,1,4,4.5,8,10,24,23,11,8,4,2,,,,,,,
2018Mar,95,1.557,0,0,0,3.6,14.3,23.2,33.8,16.2,8.9,0,0,0,,,,,,,
2018Mar,96,1.3,,,2,5,15,40,25,10,3,,,,,,,,,,
2018Mar,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2018Mar,99,1.5,,,,,,,,,,,,,,,,,,,
2018Mar,101,1.4,,,,,,,,,,,,,,,,,,,
2018Mar,102,1.8,,,,5,10,10,35,30,10,,,,,,,,,,
2018Mar,103,,,,,,,,,,,,,,,,,,,,
2018Mar,105,1.1,,,,,25,70,5,,,,,,,,,,,,
2018Mar,107,1.1603,1.2,3,7.2,13.2,18.8,18.4,17.6,12.4,5,2.3,.7,.2,,,,,,,
2018Mar,110,,,,,,,,,,,,,,,,,,,,
2018Mar,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Mar,114,,,5,5,10,15,37,10,8,5,5,,,,,,,,,
2018Mar,115,,,,,,,,,,,,,,,,,,,,
2020,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,6,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2020,7,1.6,,,,,,,,,,,,,,,,,,,
2020,8,1.9,,,1,3,12,20,25,22,10,4,2,1,,,,,,,
2020,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,1.9,,,,10,15,20,27,20,8,,,,,,,,,,
2020,23,2,,1,2,4,10,15,19,17,15,11,5,1,,,,,,,
2020,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2020,26,1.8,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,,
2020,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2020,31,1.8,,,,,10,30,40,15,5,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,2.2,,,,,,2,35,39,23,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.9,,,,5,20,25,35,15,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,
2020,48,1.5,,,,,,,,,,,,,,,,,,,
2020,49,1.7,,,,,,,,,,,,,,,,,,,
2020,52,2,0,0,1,5,10,15,18,19,15,10,6,1,,,,,,,
2020,54,2,,,,,,15,40,40,5,,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,1.7,,,,,10,25,40,20,5,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,1.9,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,35,65,,,,,,,,,,,,
2020,73,1.8,,,,5,20,35,35,5,,,,,,,,,,,
2020,80,1.5,.3,.3,4.1,12.4,15.8,24.8,23,12.4,5.2,1.7,0,0,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.8,3,2,3,6,10,15,21,19,13,5,2,1,,,,,,,
2020,85,1.95,.1,.4,1.5,4,8.6,14.4,18.9,19.4,15.5,9.8,4.8,2.6,,,,,,,
2020,88,1.85,,,2,7.5,11,18,23,18,11,7.5,2,,,,,,,,
2020,89,1.9,,,0,2.5,10,15,25,20,15,7.5,2.5,2.5,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,2,,,,,,5,35,52.5,7.5,,,,,,,,,,
2020,94,1.73,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2020,95,1.7685,0,0,0,0,7,17,42.6,22.1,11.3,0,0,0,,,,,,,
2020,96,1.5,,,,,,,,,,,,,,,,,,,
2020,98,2,,,,,,15,35,35,15,,,,,,,,,,
2020,99,1.8,,,,,10,30,60,0,0,0,0,0,,,,,,,
2020,101,1.7,,,5,10,15,20,45,5,,,,,,,,,,,
2020,102,1.6,,,,5,15,40,35,5,,,,,,,,,,,
2020,103,1.8,,,,5,12.5,20,27.5,20,12.5,2.5,,,,,,,,,
2020,105,2,,,,,,,80,20,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2020,114,,,1,3,8,10,16,40,10,5,5,2,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,4,1.3,,,,5,15,30,20,20,10,,,,,,,,,,
2016,5,1.5,,,,5,10,25,30,25,5,,,,,,,,,,
2016,6,1.3,,,,,10,50,35,5,,,,,,,,,,,
2016,7,1.6,,,,,,,,,,,,,,,,,,,
2016,8,1.7,,,,5,15,33,38,9,,,,,,,,,,,
2016,15,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2016,16,1.6,0,0,1,5,10,23,30,22,5,3,1,0,,,,,,,
2016,20,1.7,,,,,10,30,40,20,,,,,,,,,,,
2016,23,1.3,,1,5,10,18,25,22,14,5,,,,,,,,,,
2016,24,1.5,,,,3,17.5,23,30,17.5,9,,,,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2016,31,1.6,,,,5,15,25,40,15,,,,,,,,,,,
2016,32,1.5,0,.1,1,4.9,14.8,26.2,27.7,17.3,6.4,1.4,.2,0,,,,,,,
2016,35,1.5,,,,,,50,50,,,,,,,,,,,,
2016,37,1.5,,,,,3,47,49,1,,,,,,,,,,,
2016,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2016,39,1.5,,,,,20,30,40,10,,,,,,,,,,,
2016,41,1.6,,,,,,30,60,10,,,,,,,,,,,
2016,47,1.5,0,0,0,0,5,35,45,15,0,0,0,0,,,,,,,
2016,48,1.8,,,,,,,80,20,,,,,,,,,,,
2016,49,1.4,,,,,,,,,,,,,,,,,,,
2016,52,1.3,0,0,1,2,16,42,27,8,3,1,0,0,,,,,,,
2016,54,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2016,57,1.7,,,,,,,,,,,,,,,,,,,
2016,61,1.5,,,,,10,35,40,15,,,,,,,,,,,
2016,63,1.3,,,,,20,50,30,,,,,,,,,,,,
2016,67,1.6,,,,,,,,,,,,,,,,,,,
2016,68,1.6,,,,,,,,,,,,,,,,,,,
2016,70,1.9,,,,,,,,,,,,,,,,,,,
2016,73,1.4,5,5,10,10,20,20,20,10,,,,,,,,,,,
2016,80,1.5,0,0,.3,3.4,12.4,36.5,29.6,16.8,1,0,0,0,,,,,,,
2016,82,1.4,2,3,5,10,15,30,15,10,5,3,2,0,,,,,,,
2016,84,1.6,0,0,0,0,7,35,40,18,0,0,0,0,,,,,,,
2016,85,1.572558,0,0,.1,1.5,9.4,26.6,34.9,21,5.8,.7,0,0,,,,,,,
2016,88,1.515,,,,5,13,22,26,18,11,5,,,,,,,,,
2016,89,1.56346,,,2.5,5,7.5,30,27.5,12.5,10,5,,,,,,,,,
2016,92,1.104,.3,1.6,5.8,14.1,22.8,22.5,19,10.2,2.8,.8,.1,0,,,,,,,
2016,93,1.6,,,,,5,22.5,57.5,15,,,,,,,,,,,
2016,94,1.353,1,2,4,6,12,28,27,12,5,2,1,,,,,,,,
2016,95,1.4595,0,0,0,0,16.1,31.4,39.1,11.3,2.1,0,0,0,,,,,,,
2016,96,1.2,,,,10,25,40,20,5,,,,,,,,,,,
2016,98,1.2,,,,,15,55,30,,,,,,,,,,,,
2016,99,1.5,0,0,0,0,6,33,51,10,0,0,0,0,,,,,,,
2016,101,1.5,,,,,,40,60,,,,,,,,,,,,
2016,102,1.3,,,5,5,10,40,30,10,,,,,,,,,,,
2016,103,1.7,,,,5,10,35,40,10,,,,,,,,,,,
2016,105,1.3,,,,,5,80,15,,,,,,,,,,,,
2016,107,1.725,0,0,.1,1.3,7.6,22.7,33.5,24.4,8.8,1.5,.1,0,,,,,,,
2016,110,1.3,0,.3,1.8,7.5,18.5,27.7,25,13.7,4.5,.9,.1,0,,,,,,,
2016,112,1.7,,,,,10,20,35,20,10,5,,,,,,,,,
2016,114,,,,,5,5,30,45,10,5,,,,,,,,,,
2016,115,1.4,4.7,3.5,6.8,9.7,12.3,14,13.7,12,9.3,6.4,3.9,3.7,,,,,,,
2016Q4,4,1.4,,,,10,20,35,25,10,,,,,,,,,,,
2016Q4,5,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2016Q4,6,1.3,,,,,5,50,40,5,,,,,,,,,,,
2016Q4,7,2,,,,,,,,,,,,,,,,,,,
2016Q4,8,1.8,,,,4,15,30,39,12,,,,,,,,,,,
2016Q4,15,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2016Q4,16,1.7,0,0,1,5,10,23,30,22,5,3,1,0,,,,,,,
2016Q4,20,1.8,,,,,10,23,45,22,,,,,,,,,,,
2016Q4,23,1.3,,,5,10,20,25,21,14,5,,,,,,,,,,
2016Q4,24,1.617,,,,5,15,20,25,20,15,,,,,,,,,,
2016Q4,26,1.6,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016Q4,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2016Q4,31,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2016Q4,32,1.7,,,,,,,,,,,,,,,,,,,
2016Q4,35,,,,,,,,,,,,,,,,,,,,
2016Q4,37,1.7,,,,,3,46,50,1,,,,,,,,,,,
2016Q4,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2016Q4,39,1.7,,,,,10,30,45,15,,,,,,,,,,,
2016Q4,41,,,,,,,,,,,,,,,,,,,,
2016Q4,47,,,,,,,,,,,,,,,,,,,,
2016Q4,48,2,,,,,,,,,,,,,,,,,,,
2016Q4,49,1.6,,,,,,,,,,,,,,,,,,,
2016Q4,52,1.4,0,0,0,2,14,38,34,10,1,1,0,0,,,,,,,
2016Q4,54,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2016Q4,57,1.7,,,,,,,,,,,,,,,,,,,
2016Q4,61,1.6,,,,,10,30,45,15,,,,,,,,,,,
2016Q4,63,1.7,,,,,20,35,45,,,,,,,,,,,,
2016Q4,67,,,,,,,,,,,,,,,,,,,,
2016Q4,68,1.8,,,,,,,,,,,,,,,,,,,
2016Q4,70,,,,,,,,,,,,,,,,,,,,
2016Q4,73,1.6,5,5,10,10,20,20,20,10,,,,,,,,,,,
2016Q4,80,,,,,,,,,,,,,,,,,,,,
2016Q4,82,,,,,,,,,,,,,,,,,,,,
2016Q4,84,,,,,,,,,,,,,,,,,,,,
2016Q4,85,1.68509,0,0,.3,2.1,9,21.7,29.8,23.5,10.5,2.7,.4,0,,,,,,,
2016Q4,88,1.666,,,,5,13,22,26,18,11,5,,,,,,,,,
2016Q4,89,1.8083,,,2.5,5,7.5,20,22.5,20,15,5,2.5,,,,,,,,
2016Q4,92,1.1112596,4.4,5.3,8.8,12.6,15.4,14.3,14.3,11.8,6.2,3.9,1.9,1.1,,,,,,,
2016Q4,93,1.8,,,,,2.5,12.5,45,35,5,,,,,,,,,,
2016Q4,94,1.4485,1.5,3,4.5,6.5,12.5,23,18,14,9,6,1.5,.5,,,,,,,
2016Q4,95,1.5495,0,0,0,0,17.3,28.3,30.5,16.1,6.7,1.1,0,0,,,,,,,
2016Q4,96,1.1,,,5,10,20,45,15,5,,,,,,,,,,,
2016Q4,98,1.3,,,,,20,35,35,10,,,,,,,,,,,
2016Q4,99,1.8,,,,,,,,,,,,,,,,,,,
2016Q4,101,1.7,,,,,,,,,,,,,,,,,,,
2016Q4,102,1.4,,,5,5,10,40,30,10,,,,,,,,,,,
2016Q4,103,1.9,,,,2.5,7.5,35,40,15,,,,,,,,,,,
2016Q4,105,1.3,,,,,5,80,15,,,,,,,,,,,,
2016Q4,107,2.01889,0,.1,.7,2.8,7.5,14.7,21.1,22,16.7,9.3,3.7,1.4,,,,,,,
2016Q4,110,1.4,.9,1.5,4.5,9.2,14.9,19,19,14.9,9.2,4.5,1.7,.7,,,,,,,
2016Q4,112,1.7,,,,,5,15,30,25,15,10,,,,,,,,,
2016Q4,114,,,,,5,10,30,30,20,5,,,,,,,,,,
2016Q4,115,1.5,4.1,3.2,6.2,9.1,11.9,13.7,13.8,12.5,9.9,7,4.3,4.3,,,,,,,
2017,4,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,6,1.6,,,,,10,35,40,15,,,,,,,,,,,
2017,7,1.7,,,,,,,,,,,,,,,,,,,
2017,8,1.6,2,3,5,10,15,23,27,15,,,,,,,,,,,
2017,15,1.6,,,,5,5,25,35,25,5,,,,,,,,,,
2017,16,1.5,1,2,5,9,12,19,20,18,8,4,1,1,,,,,,,
2017,20,1.8,,,,,5,23,35,27,10,,,,,,,,,,
2017,23,1.5,1,2,5,10,15,20,22,17,7,1,,,,,,,,,
2017,24,1.542,,,,11,16,17.5,25,17.5,10,3,,,,,,,,,
2017,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2017,31,1.7,,,,5,10,20,40,15,10,,,,,,,,,,
2017,32,1.9,.4,.8,2.4,5.4,10,14.9,17.9,17.6,14,9,4.7,2.9,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.8,,,,,1,39,54,6,,,,,,,,,,,
2017,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.6,,,,,17,25,43,15,,,,,,,,,,,
2017,41,1.6,,,,,,15,60,25,,,,,,,,,,,
2017,47,1.4,0,0,0,0,20,35,35,10,0,0,0,0,,,,,,,
2017,48,1.7,,,,,,10,80,10,,,,,,,,,,,
2017,49,1.5,,,,,,,,,,,,,,,,,,,
2017,52,1.4,0,0,1,4,16,32,30,13,3,1,0,0,,,,,,,
2017,54,1.8,,,,,10,30,50,10,,,,,,,,,,,
2017,57,1.9,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,1.7,,,,,20,30,50,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.8,,,,,,,,,,,,,,,,,,,
2017,70,2,,,,,,,45,55,,,,,,,,,,,
2017,73,1.6,2.5,2.5,5,10,20,20,30,10,,,,,,,,,,,
2017,80,1.9,0,0,0,.3,3.8,15.5,31.5,25.8,16.2,5.2,1.4,.3,,,,,,,
2017,82,1.5,1,2,3,5,10,15,30,15,10,5,3,1,,,,,,,
2017,84,1.8,1,2,4,7,12,20,23,21,10,0,0,0,,,,,,,
2017,85,1.85628,.2,.5,1.8,4.7,9.7,15.5,19.4,18.9,14.5,8.7,4.1,2,,,,,,,
2017,88,1.625,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2017,89,1.70166,,2.5,2.5,5,7.5,17.5,22.5,22.5,12.5,5,2.5,,,,,,,,
2017,92,1.1773,4.4,5,8.4,12,14.7,14,14.3,12.2,6.8,4.5,2.2,1.5,,,,,,,
2017,93,1.7,,,,,2.5,20,57.5,17.5,2.5,,,,,,,,,,
2017,94,1.853,.5,1,2,3,6,10,30,29,10,6,2,.5,,,,,,,
2017,95,1.731,0,0,0,0,6.1,20.4,40.3,27.6,5.6,0,0,0,,,,,,,
2017,96,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2017,98,1.5,,,,,10,35,35,20,,,,,,,,,,,
2017,99,1.7,0,0,0,0,3,17,80,0,0,0,0,0,,,,,,,
2017,101,1.4,,,,5,15,45,30,5,,,,,,,,,,,
2017,102,1.5,,,5,5,10,40,30,10,,,,,,,,,,,
2017,103,1.8,,,,2.5,7.5,30,35,20,5,,,,,,,,,,
2017,105,1.5,,,,,,40,60,,,,,,,,,,,,
2017,107,1.80996,0,.1,.7,3.1,9.4,18.8,25.1,22.4,13.4,5.3,1.4,.3,,,,,,,
2017,110,1.6,9.3,3.9,6.2,7.7,9,9.9,10.1,9.7,8.8,7.4,5.9,12.1,,,,,,,
2017,112,1.8,,,,,5,15,30,20,15,10,5,,,,,,,,
2017,114,,,,5,5,10,45,20,10,5,,,,,,,,,,
2017,115,1.7,3,2.5,5.1,7.9,10.9,13.1,14.1,13.2,11,8.1,5.3,5.8,,,,,,,
2017Q4,4,1.4,,,2.5,5,15,35,25,10,5,2.5,,,,,,,,,
2017Q4,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Q4,6,1.6,,,,,5,40,50,5,,,,,,,,,,,
2017Q4,7,1.6,,,,,,,,,,,,,,,,,,,
2017Q4,8,1.5,2,3,5,10,15,24,26,15,,,,,,,,,,,
2017Q4,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2017Q4,16,1.5,1,2,5,9,12,19,20,18,8,4,1,1,,,,,,,
2017Q4,20,2,,,,,5,20,25,30,15,5,,,,,,,,,
2017Q4,23,1.5,1,2,5,10,15,20,22,17,7,1,,,,,,,,,
2017Q4,24,1.409,,2,6,10,15,22.5,16,12.5,10,6,,,,,,,,,
2017Q4,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017Q4,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2017Q4,31,1.6,,,,5,20,30,40,5,,,,,,,,,,,
2017Q4,32,1.9,,,,,,,,,,,,,,,,,,,
2017Q4,35,,,,,,,,,,,,,,,,,,,,
2017Q4,37,1.7,,,,,1,44,51,4,,,,,,,,,,,
2017Q4,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017Q4,39,1.6,,,,,10,25,50,15,,,,,,,,,,,
2017Q4,41,,,,,,,,,,,,,,,,,,,,
2017Q4,47,,,,,,,,,,,,,,,,,,,,
2017Q4,48,1.5,,,,,,,,,,,,,,,,,,,
2017Q4,49,1.4,,,,,,,,,,,,,,,,,,,
2017Q4,52,1.4,0,0,1,3,15,33,30,12,5,1,0,0,,,,,,,
2017Q4,54,1.8,,,,,10,30,50,10,,,,,,,,,,,
2017Q4,57,1.9,,,,,,,,,,,,,,,,,,,
2017Q4,61,,,,,,,,,,,,,,,,,,,,
2017Q4,63,1.8,,,,,20,30,40,10,,,,,,,,,,,
2017Q4,67,,,,,,,,,,,,,,,,,,,,
2017Q4,68,1.8,,,,,,,,,,,,,,,,,,,
2017Q4,70,,,,,,,,,,,,,,,,,,,,
2017Q4,73,1.5,2.5,2.5,5,10,20,20,30,10,,,,,,,,,,,
2017Q4,80,,,,,,,,,,,,,,,,,,,,
2017Q4,82,,,,,,,,,,,,,,,,,,,,
2017Q4,84,,,,,,,,,,,,,,,,,,,,
2017Q4,85,1.91365,.2,.6,1.9,4.7,9.2,14.5,18.2,18.6,14.8,9.5,4.9,2.9,,,,,,,
2017Q4,88,1.57,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2017Q4,89,1.49014,,2.5,2.5,5,10,25,27.5,15,10,2.5,,,,,,,,,
2017Q4,92,1.17294,7.8,5.9,8.5,10.8,12.5,11.7,12.2,11.3,7,5.4,3.4,3.5,,,,,,,
2017Q4,93,1.8,,,,,2.5,10,52.5,30,5,,,,,,,,,,
2017Q4,94,1.9525,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2017Q4,95,1.701,0,0,1.4,3.8,7.8,22.3,29.5,20.1,10.3,4.8,0,0,,,,,,,
2017Q4,96,1.5,,,,7,15,25,35,10,5,3,,,,,,,,,
2017Q4,98,1.4,,,,,20,35,35,10,,,,,,,,,,,
2017Q4,99,1.8,,,,,,,,,,,,,,,,,,,
2017Q4,101,1.4,,,,,,,,,,,,,,,,,,,
2017Q4,102,1.4,,,5,5,10,40,30,10,,,,,,,,,,,
2017Q4,103,1.8,,,,2.5,7.5,30,35,20,5,,,,,,,,,,
2017Q4,105,1.5,,,,,,30,70,,,,,,,,,,,,
2017Q4,107,1.606951,.2,.7,2.5,6.7,13.3,19.8,21.5,17.7,10.7,4.8,1.6,.5,,,,,,,
2017Q4,110,1.6,1.7,1.9,4.6,8.1,12,15.1,16.3,14.6,11.3,7.3,4.1,3,,,,,,,
2017Q4,112,1.8,,,,,5,15,30,25,15,10,,,,,,,,,
2017Q4,114,,,,5,5,15,40,20,10,5,,,,,,,,,,
2017Q4,115,1.7,3,2.5,5.1,7.9,10.9,13.1,14.1,13.2,11,8.1,5.3,5.8,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,6,1.7,,,,,15,35,40,10,,,,,,,,,,,
2018,7,1.5,,,,,,,,,,,,,,,,,,,
2018,8,,,,,,,,,,,,,,,,,,,,
2018,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,16,1.3,1,2,5,10,17,18,17,14,10,4,1,1,,,,,,,
2018,20,2,,,,,5,15,25,35,15,5,,,,,,,,,
2018,23,1.7,1,2,5,9,14,19,23,18,8,1,,,,,,,,,
2018,24,1.4,,,4.5,14,17,20,17.5,13,9,5,,,,,,,,,
2018,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2018,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018,31,1.8,,,,5,10,25,40,15,5,,,,,,,,,,
2018,32,2.2,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.8,,,,,1,34,52,12,1,,,,,,,,,,
2018,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.7,,,,,10,22,48,20,,,,,,,,,,,
2018,41,1.7,,,,,,10,60,30,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.5,,,,,,,,,,,,,,,,,,,
2018,52,1.6,0,0,1,7,12,20,24,17,12,6,1,0,,,,,,,
2018,54,2.1,,,,,,10,35,45,10,,,,,,,,,,
2018,57,1.8,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,1.8,,,,,20,30,40,10,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,73,1.5,2.5,2.5,5,10,40,20,10,10,,,,,,,,,,,
2018,80,1.8,0,0,.7,5.2,13.4,26,19.9,18.6,10.7,3.8,1.4,.3,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.6,1,2,5,9,14,21,23,17,7,1,0,0,,,,,,,
2018,85,1.769306,.8,1.6,3.5,6.7,10.7,14.5,16.5,15.7,12.7,8.6,4.9,3.8,,,,,,,
2018,88,1.55,,,,5,13,22.5,25,18.5,11,5,,,,,,,,,
2018,89,1.4886,,2.5,2.5,7.5,17.5,20,20,12.5,10,5,2.5,,,,,,,,
2018,92,1.197995,4.2,4.9,8.2,11.8,14.6,14.2,14.4,12.4,6.9,4.6,2.3,1.5,,,,,,,
2018,93,1.8,,,,,2.5,12.5,45,35,5,,,,,,,,,,
2018,94,2.062,.5,1.5,2.5,3.5,4.5,8.5,12,30,25,8,3,1,,,,,,,
2018,95,1.641,0,0,0,2.6,11.1,22.3,36.5,17.2,7.6,2.7,0,0,,,,,,,
2018,96,1.5,,,,7,15,25,35,10,5,3,,,,,,,,,
2018,98,1.7,,,,,10,25,35,25,5,,,,,,,,,,
2018,99,1.7,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,
2018,101,1.3,,,5,10,15,40,25,5,,,,,,,,,,,
2018,102,1.3,,,5,5,10,40,30,10,,,,,,,,,,,
2018,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2018,105,1.7,,,,,,5,95,,,,,,,,,,,,
2018,107,1.47507,.1,.5,2.2,7.1,15.6,23.3,23.7,16.5,7.8,2.5,.6,.1,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,,5,20,25,30,15,5,,,,,,,,,
2018,114,,,1,3,4,5,45,25,10,5,2,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2020,4,1.7,,,2.5,5,15,20,35,15,5,2.5,,,,,,,,,
2020,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,6,1.5,,,,,10,35,45,10,,,,,,,,,,,
2020,7,1.7,,,,,,,,,,,,,,,,,,,
2020,8,1.3,1,3,5,7,18,24,16,12,7,4,2,1,,,,,,,
2020,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2020,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2020,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2020,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2020,24,1.5,,2,4,10,12,17,21,14,10,8,2,,,,,,,,
2020,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2020,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2020,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2020,32,2,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,2,,,,,1,8,37,39,15,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,1.4,,,,10,20,35,25,10,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,
2020,48,1.5,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,1.1,0,4,8,13,18,19,16,11,8,3,0,0,,,,,,,
2020,54,2,,,,,5,10,35,35,10,5,,,,,,,,,
2020,57,2,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,1.5,,,,5,20,30,40,5,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,
2020,70,1.8,,,,,,30,60,10,,,,,,,,,,,
2020,73,1.5,5,10,5,10,20,20,20,5,5,,,,,,,,,,
2020,80,1.6,0,1.4,3.4,10.3,18.2,17.2,17.5,15.5,9.3,4.5,1.7,1,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2020,85,1.52864,.8,1.8,4.3,8.3,13.1,17,17.8,15.4,10.8,6.2,2.9,1.6,,,,,,,
2020,88,1.5,,,2.5,7.5,12.5,20,22.5,15,11,6.5,2.5,,,,,,,,
2020,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,2,,,,,2.5,5,25,57.5,10,,,,,,,,,,
2020,94,2.4575,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2020,95,1.7545,0,0,0,0,6.1,11.1,51.1,29.2,2.5,0,0,0,,,,,,,
2020,96,2,,,,,,,,,,,,,,,,,,,
2020,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2020,99,1.9,0,0,0,0,0,10,50,35,5,0,0,0,,,,,,,
2020,101,1,,,5,15,25,35,15,5,,,,,,,,,,,
2020,102,1,,,5,15,35,35,10,,,,,,,,,,,,
2020,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2020,105,1.7,,,,,,10,85,5,,,,,,,,,,,
2020,107,1.19394358,.5,2.2,7.1,15.6,23.3,23.7,16.5,7.8,2.5,.6,.1,.1,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,,,1,2,3,15,31,34,10,4,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2016,4,10.1,,,,,,2.5,15,25,30,15,10,2.5,,,,,,,
2016,5,10.1,,,,,,,5,35,35,20,5,,,,,,,,
2016,6,10.1,,,,,,,,30,50,20,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,10.1,,,,,,,2,41,47,10,,,,,,,,,
2016,15,10,,,,,,,,45,50,5,,,,,,,,,
2016,16,10,0,0,0,0,0,2,8,27,30,19,8,5,1,0,0,0,0,0,0
2016,20,10,,,,,,,,40,60,,,,,,,,,,
2016,23,10.1,,,,,,,5,30,35,25,5,,,,,,,,
2016,24,10.032,,,,,,,21,24,30,15,10,,,,,,,,
2016,26,,,,,,,,,15,75,10,,,,,,,,,
2016,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2016,31,10.1,,,,,,,5,10,40,35,10,,,,,,,,
2016,32,10.1,0,0,0,0,0,0,1.9,29.7,55.1,13,.3,0,0,0,0,0,0,0,0
2016,35,10.3,,,,,,,,10,50,30,10,,,,,,,,
2016,37,10.1,,,,,,,,4,52,44,,,,,,,,,
2016,38,10,,,,,,,,20,60,20,,,,,,,,,
2016,39,10.2,,,,,,,15,30,35,15,5,,,,,,,,
2016,41,10.5,,,,,,,,,10,70,20,,,,,,,,
2016,47,10.2,0,0,0,0,0,5,15,25,40,10,5,0,0,0,0,0,0,0,0
2016,48,9.5,,,,,,,,,,,,,,,,,,,
2016,49,10.5,,,,,,,,,,,,,,,,,,,
2016,52,10.2,0,0,0,0,0,1,3,23,44,23,5,1,0,0,0,0,0,0,0
2016,54,10,,,,,,,5,40,45,10,,,,,,,,,
2016,57,10.2,,,,,,,,,,,,,,,,,,,
2016,61,10.3,,,,,,,,20,45,25,10,,,,,,,,
2016,63,10,,,,,,,,25,60,15,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,10.2,,,,,,,,,,,,,,,,,,,
2016,70,10.2,,,,,,,,35,65,,,,,,,,,,
2016,73,,,,,,,,,,,,,,,,,,,,
2016,80,8.8,0,0,0,2.1,18.6,44.7,30.2,4.1,.3,0,0,0,0,0,0,0,0,0,0
2016,82,10.2,0,0,0,2,3,5,10,15,30,15,10,5,3,2,0,0,0,0,0
2016,84,10.1,0,0,0,0,0,0,3,29,45,23,0,0,0,0,0,0,0,0,0
2016,85,10.1209,0,0,0,0,.1,1.2,8.2,24.9,35,22.8,6.8,.9,.1,0,0,0,0,0,0
2016,88,10.35,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,
2016,89,10.15375,,,,2.5,2.5,5,10,20,25,12.5,12.5,7.5,2.5,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10.4,,,,,,,,17.5,45,25,7.5,5,,,,,,,
2016,94,10.22,,,,,2,4,12,26,28,9,6,5,4,2.5,1,.5,,,
2016,95,10.254,0,0,0,0,0,2,7.2,18.1,38.6,21.4,10.2,2.5,0,0,0,0,0,0,0
2016,96,10.3,,,,,,3,7,15,35,25,10,5,,,,,,,
2016,98,10.2,,,,,,,,15,70,15,,,,,,,,,
2016,99,10.1,0,0,0,0,0,0,0,30,70,0,0,0,0,0,0,0,0,0,0
2016,101,10.1,,,,,,,,30,70,,,,,,,,,,
2016,102,10.2,,,,,,,,15,70,15,,,,,,,,,
2016,103,10,,,,,,,,30,60,10,,,,,,,,,
2016,105,10.3,,,,,,,,25,70,5,,,,,,,,,
2016,107,10.0132,0,0,0,0,0,0,1,38.7,56.6,3.7,0,0,0,0,0,0,0,0,0
2016,110,10.2,0,0,0,0,0,0,1,18.2,52.7,26,2.1,0,0,0,0,0,0,0,0
2016,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2016,114,,,,,,,,5,25,40,20,5,5,,,,,,,
2016,115,10.4,.1,.2,.7,1.7,3.5,6.3,9.7,12.9,14.85,14.85,12.9,9.7,6.3,3.5,1.7,.7,.3,.1,0
2017,4,9.5,,,,,2.5,10,25,35,15,10,2.5,,,,,,,,
2017,5,9.7,,,,,,5,30,35,20,5,5,,,,,,,,
2017,6,9.6,,,,,,,5,45,35,15,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,9.8,,,,,,3,25,30,25,10,7,,,,,,,,
2017,15,9.7,,,,,,15,20,35,15,10,5,,,,,,,,
2017,16,9.8,0,0,0,0,2,6,18,29,25,12,5,2,1,0,0,0,0,0,0
2017,20,9.2,,,,,,25,40,30,5,,,,,,,,,,
2017,23,9.7,,,,,,5,20,25,20,15,10,5,,,,,,,
2017,24,9.461,,,,,12,14,19,25,15,10,5,,,,,,,,
2017,26,,,,,,,,5,30,60,5,,,,,,,,,
2017,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2017,31,9.9,,,,,,,5,30,30,20,10,5,,,,,,,
2017,32,9.6,0,0,0,.2,1.9,10.4,27,33.6,20.2,5.8,.8,.1,0,0,0,0,0,0,0
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,9.5,,,,,,,14,47,35,4,,,,,,,,,
2017,38,9.7,,,,,,,20,60,20,,,,,,,,,,
2017,39,9.5,,,,,,,25,35,30,10,,,,,,,,,
2017,41,10,,,,,,,,20,70,10,,,,,,,,,
2017,47,9.9,0,0,0,0,0,10,35,35,15,5,0,0,0,0,0,0,0,0,0
2017,48,9.1,,,,,,,,,,,,,,,,,,,
2017,49,10,,,,,,,,,,,,,,,,,,,
2017,52,10,0,0,0,0,1,3,12,30,34,16,3,1,0,0,0,0,0,0,0
2017,54,9.5,,,,,,,30,50,15,5,,,,,,,,,
2017,57,9.8,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,9.5,,,,,,,20,40,30,10,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,9.9,,,,,,,,,,,,,,,,,,,
2017,70,9.9,,,,,,,,55,45,,,,,,,,,,
2017,73,,,,,,,,,,,,,,,,,,,,
2017,80,8.35,0,1,5.8,18.2,32.7,24.8,15.1,2.4,0,0,0,0,0,0,0,0,0,0,0
2017,82,9.9,0,0,2,3,5,10,15,30,15,10,5,3,2,0,0,0,0,0,0
2017,84,9.7,0,0,0,0,0,2,16,23,21,14,10,8,5,1,0,0,0,0,0
2017,85,9.3548,0,.1,.6,2.7,8.2,16.9,23.7,23,15.2,6.9,2.1,.5,.1,0,0,0,0,0,0
2017,88,10.0625,,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,
2017,89,9.7225,,,2.5,2.5,7.5,10,15,25,15,10,5,5,2.5,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,10,,,,,,,5,37.5,52.5,5,,,,,,,,,
2017,94,9.8125,,,1,2.5,6,12,18,20,16,10,5,4,3,2,.5,,,,
2017,95,9.824,0,0,0,0,0,9.1,18.2,35.1,20.6,12.1,3.2,1.7,0,0,0,0,0,0,0
2017,96,10,,,,,3,7,15,20,30,15,10,,,,,,,,
2017,98,9.6,,,,,,15,25,30,20,10,,,,,,,,,
2017,99,9.2,0,0,0,0,0,0,60,40,0,0,0,0,0,0,0,0,0,0,0
2017,101,9.7,,,,,,,25,60,15,,,,,,,,,,
2017,102,9.7,,,,,,,10,60,30,,,,,,,,,,
2017,103,9.6,,,,,,2.5,25,40,30,2.5,,,,,,,,,
2017,105,10.1,,,,,,,,20,80,,,,,,,,,,
2017,107,9.4136,0,0,0,.3,3.3,15.7,33.4,31.5,13.2,2.4,.2,0,0,0,0,0,0,0,0
2017,110,9.9,0,.1,.4,1.6,4.3,9.1,15.1,19.4,19.4,15.1,9.1,4.3,1.6,.4,.1,0,0,0,0
2017,112,9.8,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,,,,,,,2,5,25,30,15,10,5,5,2,1,,,,
2017,115,10.1,.3,.4,1.2,2.7,5.1,8.3,11.7,14.2,15.3,13.8,11,7.6,4.5,2.3,1.1,.4,.1,0,0
2017Feb,4,9.7,,,,,2.5,5,25,30,25,10,2.5,,,,,,,,
2017Feb,5,9.8,,,,,,5,25,35,25,5,5,,,,,,,,
2017Feb,6,9.8,,,,,,,15,50,30,5,,,,,,,,,
2017Feb,7,,,,,,,,,,,,,,,,,,,,
2017Feb,8,9.9,,,,,,3,23,28,27,12,7,,,,,,,,
2017Feb,15,9.9,,,,,,15,15,25,20,15,5,5,,,,,,,
2017Feb,16,9.9,0,0,0,0,2,6,18,29,25,12,5,2,1,0,0,0,0,0,0
2017Feb,20,9.5,,,,,,,30,50,20,,,,,,,,,,
2017Feb,23,9.8,,,,,1,6,20,25,20,15,10,3,,,,,,,
2017Feb,24,9.999,,,,,,13,14,17,25,15,10,6,,,,,,,
2017Feb,26,,,,,,,,,25,70,5,,,,,,,,,
2017Feb,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2017Feb,31,10.5,,,,,,,5,10,20,40,20,5,,,,,,,
2017Feb,32,,,,,,,,,,,,,,,,,,,,
2017Feb,35,,,,,,,,,,,,,,,,,,,,
2017Feb,37,9.7,,,,,,,8,50,27,15,,,,,,,,,
2017Feb,38,9.8,,,,,,,20,60,20,,,,,,,,,,
2017Feb,39,9.8,,,,,,,15,37,33,15,,,,,,,,,
2017Feb,41,,,,,,,,,,,,,,,,,,,,
2017Feb,47,,,,,,,,,,,,,,,,,,,,
2017Feb,48,9.2,,,,,,,,,,,,,,,,,,,
2017Feb,49,10.2,,,,,,,,,,,,,,,,,,,
2017Feb,52,10.1,0,0,0,0,0,1,8,28,38,19,5,1,0,0,0,0,0,0,0
2017Feb,54,10.1,,,,,,,5,35,45,15,,,,,,,,,
2017Feb,57,9.8,,,,,,,,,,,,,,,,,,,
2017Feb,61,,,,,,,,,,,,,,,,,,,,
2017Feb,63,9.6,,,,,,,15,45,30,10,,,,,,,,,
2017Feb,67,,,,,,,,,,,,,,,,,,,,
2017Feb,68,10,,,,,,,,,,,,,,,,,,,
2017Feb,70,,,,,,,,,,,,,,,,,,,,
2017Feb,73,,,,,,,,,,,,,,,,,,,,
2017Feb,80,,,,,,,,,,,,,,,,,,,,
2017Feb,82,,,,,,,,,,,,,,,,,,,,
2017Feb,84,,,,,,,,,,,,,,,,,,,,
2017Feb,85,9.4485,0,.1,.7,2.6,7.4,15.1,21.8,22.5,16.6,8.8,3.3,.9,.2,0,0,0,0,0,0
2017Feb,88,10.15,,,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,
2017Feb,89,9.88,,,2.5,2.5,5,10,10,15,25,17.5,5,5,2.5,,,,,,
2017Feb,92,,,,,,,,,,,,,,,,,,,,
2017Feb,93,,,,,,,,,,,,,,,,,,,,
2017Feb,94,9.9475,,,1.5,2,6,10,15,20,16,10,8,5,3,2,1,.5,,,
2017Feb,95,9.8495,0,0,0,0,0,9.1,18.7,30,25.2,11.1,4.2,1.7,0,0,0,0,0,0,0
2017Feb,96,10.1,,,,,3,7,10,15,30,20,10,5,,,,,,,
2017Feb,98,9.8,,,,,,10,25,35,20,10,,,,,,,,,
2017Feb,99,9.6,0,0,0,0,0,0,25,75,0,0,0,0,0,0,0,0,0,0,0
2017Feb,101,9.8,,,,,,,,,,,,,,,,,,,
2017Feb,102,,,,,,,,,,,,,,,,,,,,
2017Feb,103,9.7,,,,,,,20,40,35,5,,,,,,,,,
2017Feb,105,10.2,,,,,,,,20,80,,,,,,,,,,
2017Feb,107,9.6056,0,0,0,0,.5,6.8,29.2,41.3,19.2,2.9,.1,0,0,0,0,0,0,0,0
2017Feb,110,10.1,0,0,0,.1,.9,4,11.9,22.4,26.7,20.4,9.9,3,.6,.1,0,0,0,0,0
2017Feb,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2017Feb,114,,,,,,,2,5,23,30,20,10,5,5,,,,,,
2017Feb,115,,,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,9.3,,,,,5,25,35,25,5,5,,,,,,,,,
2018,6,9.3,,,,,,5,40,30,25,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,,,,,,,,,,,,,,,,,,,,
2018,15,9.5,,,,,5,15,25,35,10,5,5,,,,,,,,
2018,16,9.5,0,0,0,2,8,10,15,16,14,11,9,6,3,3,2,1,0,0,0
2018,20,8.5,,,,15,25,30,20,10,,,,,,,,,,,
2018,23,9.2,,,,1,10,20,25,18,13,7,3,2,1,,,,,,
2018,24,9.712,,,,4,7,12,16,20,17,12,8,4,,,,,,,
2018,26,,,,,,,,10,45,40,5,,,,,,,,,
2018,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2018,31,9.6,,,,,,5,10,40,30,10,5,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,9,,,,,,13,41,36,10,,,,,,,,,,
2018,38,9.4,,,,,,20,60,20,,,,,,,,,,,
2018,39,9.2,,,,,,15,35,30,15,5,,,,,,,,,
2018,41,9.7,,,,,,,20,70,10,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,9.6,,,,,,,,,,,,,,,,,,,
2018,52,9.7,0,0,1,2,6,13,19,22,18,12,6,1,0,0,0,0,0,0,0
2018,54,9.2,,,,,,10,50,25,10,5,,,,,,,,,
2018,57,9.2,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,8.9,,,,,5,40,30,20,5,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,73,,,,,,,,,,,,,,,,,,,,
2018,80,8.19,0,1.7,11.7,25.8,26.4,17.2,12.7,3.8,.7,0,0,0,0,0,0,0,0,0,0
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,9.4,0,0,0,0,4,12,22,21,13,10,8,5,3,1,1,0,0,0,0
2018,85,8.8019,1.1,2.4,5.6,10.4,15.6,18.7,17.8,13.7,8.4,4.1,1.6,.5,.1,0,0,0,0,0,0
2018,88,9.7,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,,
2018,89,9.339,,2.5,2.5,5,10,12.5,20,22.5,12.5,5,5,2.5,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,9.5,,,,,,10,30,45,12.5,2.5,,,,,,,,,
2018,94,8.5495,1.5,4,10,17,22,23,5,4,3.5,3,2.5,2,1.5,1,,,,,
2018,95,9.347,0,0,0,2.5,6.8,15.9,32.2,23.9,13.6,5.1,0,0,0,0,0,0,0,0,0
2018,96,10.2,,,,,,3,7,20,30,25,10,5,,,,,,,
2018,98,9.2,,,,,10,20,30,25,10,5,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,9.4,,,,,,5,50,30,10,5,,,,,,,,,
2018,102,9.2,,,,,,15,55,30,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,105,10,,,,,,,,20,80,,,,,,,,,,
2018,107,8.96069,.1,.4,2,6.9,15.9,24.2,24.4,16.3,7.2,2.1,.4,.1,0,0,0,0,0,0,0
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,114,,,,,,1,2,10,20,25,23,10,5,2,2,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018Feb,4,,,,,,,,,,,,,,,,,,,,
2018Feb,5,9.7,,,,,,5,30,35,20,5,5,,,,,,,,
2018Feb,6,9.4,,,,,,15,45,35,5,,,,,,,,,,
2018Feb,7,,,,,,,,,,,,,,,,,,,,
2018Feb,8,,,,,,,,,,,,,,,,,,,,
2018Feb,15,9.7,,,,,5,15,15,30,20,10,5,,,,,,,,
2018Feb,16,9.7,0,0,0,2,8,10,15,16,14,11,9,6,3,3,2,1,0,0,0
2018Feb,20,8.6,,,,,20,35,30,15,,,,,,,,,,,
2018Feb,23,9.4,,,,1,5,15,22,20,15,10,8,3,1,,,,,,
2018Feb,24,9.367,,,3,7,10,14,22.5,14,12.5,10,7,,,,,,,,
2018Feb,26,,,,,,,,5,45,45,5,,,,,,,,,
2018Feb,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2018Feb,31,9.8,,,,,,10,15,40,20,15,,,,,,,,,
2018Feb,32,,,,,,,,,,,,,,,,,,,,
2018Feb,35,,,,,,,,,,,,,,,,,,,,
2018Feb,37,9.2,,,,,,8,48,30,13,1,,,,,,,,,
2018Feb,38,9.6,,,,,,,20,60,20,,,,,,,,,,
2018Feb,39,9.3,,,,,,10,35,30,20,5,,,,,,,,,
2018Feb,41,,,,,,,,,,,,,,,,,,,,
2018Feb,47,,,,,,,,,,,,,,,,,,,,
2018Feb,48,,,,,,,,,,,,,,,,,,,,
2018Feb,49,9.8,,,,,,,,,,,,,,,,,,,
2018Feb,52,9.7,0,0,1,2,6,13,19,22,18,12,6,1,0,0,0,0,0,0,0
2018Feb,54,9.4,,,,,,,15,45,25,15,,,,,,,,,
2018Feb,57,9.4,,,,,,,,,,,,,,,,,,,
2018Feb,61,,,,,,,,,,,,,,,,,,,,
2018Feb,63,9.2,,,,,5,25,45,20,5,,,,,,,,,,
2018Feb,67,,,,,,,,,,,,,,,,,,,,
2018Feb,68,,,,,,,,,,,,,,,,,,,,
2018Feb,70,,,,,,,,,,,,,,,,,,,,
2018Feb,73,,,,,,,,,,,,,,,,,,,,
2018Feb,80,,,,,,,,,,,,,,,,,,,,
2018Feb,82,,,,,,,,,,,,,,,,,,,,
2018Feb,84,,,,,,,,,,,,,,,,,,,,
2018Feb,85,8.8427,1,2.2,5.3,10,15.2,18.5,18,14.1,8.8,4.4,1.8,.6,.1,0,0,0,0,0,0
2018Feb,88,9.85,,,,2.5,5,10,20.5,24,20.5,10,5,2.5,,,,,,,
2018Feb,89,9.468,,2.5,2.5,2.5,7.5,10,15,25,17.5,10,5,2.5,,,,,,,
2018Feb,92,,,,,,,,,,,,,,,,,,,,
2018Feb,93,,,,,,,,,,,,,,,,,,,,
2018Feb,94,9.1925,,1.5,4,7,12,22,24,8,6,5,4,3,2,1,.5,,,,
2018Feb,95,9.2865,0,0,0,5.2,10.5,15.1,29.7,19.5,12.2,6.1,1.7,0,0,0,0,0,0,0,0
2018Feb,96,10.2,,,,,,3,7,20,30,25,10,5,,,,,,,
2018Feb,98,9.3,,,,,10,25,25,25,15,,,,,,,,,,
2018Feb,99,,,,,,,,,,,,,,,,,,,,
2018Feb,101,9.5,,,,,,,,,,,,,,,,,,,
2018Feb,102,,,,,,,,,,,,,,,,,,,,
2018Feb,103,,,,,,,,,,,,,,,,,,,,
2018Feb,105,10.1,,,,,,,,20,80,,,,,,,,,,
2018Feb,107,9.1248,0,.1,.7,3.8,12,23.5,28,20.2,8.9,2.4,.4,0,0,0,0,0,0,0,0
2018Feb,110,,,,,,,,,,,,,,,,,,,,
2018Feb,112,9.8,,,,,5,10,20,30,20,10,5,,,,,,,,
2018Feb,114,,,,,,1,2,10,20,25,23,10,5,2,2,,,,,
2018Feb,115,,,,,,,,,,,,,,,,,,,,
2020,4,8.5,,.5,2,5,20,30,20,15,5,2,.5,,,,,,,,
2020,5,9.3,,,,,5,25,35,25,5,5,,,,,,,,,
2020,6,9,,,,,5,30,40,20,5,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,8,8.5,,,1,8,18,22,19,14,9,7,2,,,,,,,,
2020,15,9,,,,,10,20,30,25,5,5,5,,,,,,,,
2020,16,9.4,3,5,6,8,11,13,16,14,11,6,3,2,1,1,0,0,0,0,0
2020,20,7.7,,7,15,23,20,12,8,5,5,5,,,,,,,,,
2020,23,7,15,18,20,15,10,7,5,4,3,2,1,,,,,,,,
2020,24,9.006,,3,6,9,11,16,20,14,10,7,3,1,,,,,,,
2020,26,,,,,,,10,25,40,10,10,5,,,,,,,,
2020,29,10,,,,,,,10,30,40,20,,,,,,,,,
2020,31,9.4,,,,,10,15,40,20,10,5,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,8.2,,,5,16,27,22,15,10,4,1,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,8.9,,,,5,10,25,22,18,15,5,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,9.4,0,1,2,5,10,14,18,18,14,10,5,2,1,0,0,0,0,0,0
2020,54,9,,,,,,35,50,10,5,,,,,,,,,,
2020,57,8.5,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,7.5,5,10,15,25,20,15,10,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,8.5,,,,,,55,45,,,,,,,,,,,,
2020,73,,,,,,,,,,,,,,,,,,,,
2020,80,8.3,1.7,3.1,8.2,13.7,22.4,20.3,14.4,12.4,3.1,.7,0,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,9,0,0,1,3,7,18,19,16,12,8,6,4,3,2,1,0,0,0,0
2020,85,8.6,2.3,3.8,7.7,12.5,16.6,17.8,15.9,11.5,6.8,3.3,1.3,.4,.1,0,0,0,0,0,0
2020,88,9.5,,,,,5,11,20.5,27,20.5,11,5,,,,,,,,
2020,89,8.664,,5,5,12.5,20,25,10,7.5,5,5,2.5,2.5,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2020,94,7.8965,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2020,95,9.8975,0,0,0,0,0,0,25.8,39.3,18.9,6.1,5.4,4.5,0,0,0,0,0,0,0
2020,96,,,,,,,,,,,,,,,,,,,,
2020,98,8.4,,5,10,15,15,20,15,15,5,,,,,,,,,,
2020,99,9.3,0,0,0,0,0,10,70,20,0,0,0,0,0,0,0,0,0,0,0
2020,101,9,,,,5,10,25,30,20,5,5,,,,,,,,,
2020,102,9,,,,,5,25,45,25,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,9.9,,,,,,,,80,20,,,,,,,,,,
2020,107,8.9607,0,.2,1,3.5,9.3,17.4,23.2,21.6,14.3,6.7,2.2,.5,.1,0,0,0,0,0,0
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2020,114,,,,,2,5,10,15,15,35,5,5,4,3,1,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2016,4,,,,1.5,,,,,,,,,,,,,,,,
2016,5,,,,,,,,,,,,,,,,,,,,
2016,6,,,,1.8,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,8,,,,1.5,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.7,,,,,,,,,,,,,,,,
2016,20,,,,,,,,,,,,,,,,,,,,
2016,23,,,,1.4,,,,,,,,,,,,,,,,
2016,24,,,,1.575,,,,,,,,,,,,,,,,
2016,26,,,,,,,,,,,,,,,,,,,,
2016,29,,,,1.5,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,1.9,,,,,,,,,,,,,,,,
2016,39,,,,1.4,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.6,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,,,,1.1,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,63,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,1.5,,,,,,,,,,,,,,,,
2016,73,,,,1.8,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,1.4,,,,,,,,,,,,,,,,
2016,84,,,,1.5,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,88,,,,1.75,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,,,,1.5,,,,,,,,,,,,,,,,
2016,94,,,,1.6,,,,,,,,,,,,,,,,
2016,95,,,,1.5,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,1.3,,,,,,,,,,,,,,,,
2016,99,,,,1.5,,,,,,,,,,,,,,,,
2016,101,,,,1.5,,,,,,,,,,,,,,,,
2016,102,,,,1.2,,,,,,,,,,,,,,,,
2016,103,,,,1.5,,,,,,,,,,,,,,,,
2016,105,,,,1,,,,,,,,,,,,,,,,
2016,107,,,,1.5,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,112,,,,1.5,,,,,,,,,,,,,,,,
2016,114,,,,1,,,,,,,,,,,,,,,,
2016,115,,,,2.9,,,,,,,,,,,,,,,,
2016Q2,4,40,0,1.16,,,,,,,,,,,,,,,,,
2016Q2,5,40,0,,,,,,,,,,,,,,,,,,
2016Q2,6,35,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,7,30.34,.1,1.087,,,,,,,,,,,,,,,,,
2016Q2,8,38,0,1.08,,,,,,,,,,,,,,,,,
2016Q2,15,40,-.2,1.07,,,,,,,,,,,,,,,,,
2016Q2,16,41,0,1.13,,,,,,,,,,,,,,,,,
2016Q2,20,39,0,1.11,,,,,,,,,,,,,,,,,
2016Q2,23,35,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,24,37.5,0,1.099315,,,,,,,,,,,,,,,,,
2016Q2,26,42,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,31,,,,,,,,,,,,,,,,,,,,
2016Q2,32,38,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,35,,,,,,,,,,,,,,,,,,,,
2016Q2,37,40,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,38,40,0,1.06,,,,,,,,,,,,,,,,,
2016Q2,39,36.5,0,1.07,,,,,,,,,,,,,,,,,
2016Q2,41,,,,,,,,,,,,,,,,,,,,
2016Q2,47,36,0,1.08,,,,,,,,,,,,,,,,,
2016Q2,48,31.8,0,,,,,,,,,,,,,,,,,,
2016Q2,49,,0,1.04,,,,,,,,,,,,,,,,,
2016Q2,52,,0,1.16,,,,,,,,,,,,,,,,,
2016Q2,54,35,0,,,,,,,,,,,,,,,,,,
2016Q2,57,40,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,61,40,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,63,35,0,,,,,,,,,,,,,,,,,,
2016Q2,67,,0,1.08,,,,,,,,,,,,,,,,,
2016Q2,68,40.5,0,1.08,,,,,,,,,,,,,,,,,
2016Q2,70,37,0,,,,,,,,,,,,,,,,,,
2016Q2,73,,0,,,,,,,,,,,,,,,,,,
2016Q2,80,36.5,.05,1.09,,,,,,,,,,,,,,,,,
2016Q2,82,,0,1.16,,,,,,,,,,,,,,,,,
2016Q2,84,38.7,0,1.11,,,,,,,,,,,,,,,,,
2016Q2,85,40.97,0,1.11333,,,,,,,,,,,,,,,,,
2016Q2,88,40,0,1.05,,,,,,,,,,,,,,,,,
2016Q2,89,39.8133,0,1.0989,,,,,,,,,,,,,,,,,
2016Q2,92,37.254,,1.07766,,,,,,,,,,,,,,,,,
2016Q2,93,39,,1.11,,,,,,,,,,,,,,,,,
2016Q2,94,37,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,95,39.05,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,96,,0,1.14,,,,,,,,,,,,,,,,,
2016Q2,98,39,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,99,36,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,101,42,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,102,38,0,1.08,,,,,,,,,,,,,,,,,
2016Q2,103,40,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,105,37,.05,1.1,,,,,,,,,,,,,,,,,
2016Q2,107,43,0,1.12,,,,,,,,,,,,,,,,,
2016Q2,110,39.96,0,1.1,,,,,,,,,,,,,,,,,
2016Q2,112,40,.05,1.05,,,,,,,,,,,,,,,,,
2016Q2,114,37.9,0,1.13,,,,,,,,,,,,,,,,,
2016Q2,115,41,0,1.14,,,,,,,,,,,,,,,,,
2016Q3,4,42,0,,,,,,,,,,,,,,,,,,
2016Q3,5,41,0,,,,,,,,,,,,,,,,,,
2016Q3,6,38,0,1.07,,,,,,,,,,,,,,,,,
2016Q3,7,32.33,.1,1.087,,,,,,,,,,,,,,,,,
2016Q3,8,38,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,15,40,-.2,1.07,,,,,,,,,,,,,,,,,
2016Q3,16,42,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,20,41,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,23,38,0,1.11,,,,,,,,,,,,,,,,,
2016Q3,24,43.5,0,1.045,,,,,,,,,,,,,,,,,
2016Q3,26,42,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,31,,,,,,,,,,,,,,,,,,,,
2016Q3,32,39,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,35,,,,,,,,,,,,,,,,,,,,
2016Q3,37,44,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,38,41,0,1.05,,,,,,,,,,,,,,,,,
2016Q3,39,37.5,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,41,,,,,,,,,,,,,,,,,,,,
2016Q3,47,40,0,1.07,,,,,,,,,,,,,,,,,
2016Q3,48,32.7,0,,,,,,,,,,,,,,,,,,
2016Q3,49,,0,1,,,,,,,,,,,,,,,,,
2016Q3,52,,0,1.15,,,,,,,,,,,,,,,,,
2016Q3,54,40,0,,,,,,,,,,,,,,,,,,
2016Q3,57,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,61,42,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,63,40,0,,,,,,,,,,,,,,,,,,
2016Q3,67,,0,1.06,,,,,,,,,,,,,,,,,
2016Q3,68,42,0,1.08,,,,,,,,,,,,,,,,,
2016Q3,70,38,0,,,,,,,,,,,,,,,,,,
2016Q3,73,,0,,,,,,,,,,,,,,,,,,
2016Q3,80,38.1,.05,1.09,,,,,,,,,,,,,,,,,
2016Q3,82,,0,1.18,,,,,,,,,,,,,,,,,
2016Q3,84,42.2,0,1.08,,,,,,,,,,,,,,,,,
2016Q3,85,42.33,0,1.103333,,,,,,,,,,,,,,,,,
2016Q3,88,42,0,1.05,,,,,,,,,,,,,,,,,
2016Q3,89,45.4966,0,1.0822,,,,,,,,,,,,,,,,,
2016Q3,92,38.9512,,1.071,,,,,,,,,,,,,,,,,
2016Q3,93,41,,1.08,,,,,,,,,,,,,,,,,
2016Q3,94,39,0,1.11,,,,,,,,,,,,,,,,,
2016Q3,95,39.1,0,1.14,,,,,,,,,,,,,,,,,
2016Q3,96,,0,1.15,,,,,,,,,,,,,,,,,
2016Q3,98,42,0,1.08,,,,,,,,,,,,,,,,,
2016Q3,99,36,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,101,44,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,102,40,0,1.07,,,,,,,,,,,,,,,,,
2016Q3,103,43,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,105,38,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,107,43.215,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,110,40.16,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,112,50,.05,1.07,,,,,,,,,,,,,,,,,
2016Q3,114,40.9,0,1.13,,,,,,,,,,,,,,,,,
2016Q3,115,44,0,1.15,,,,,,,,,,,,,,,,,
2016Q4,4,45,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,5,45,0,,,,,,,,,,,,,,,,,,
2016Q4,6,41,0,1.05,,,,,,,,,,,,,,,,,
2016Q4,7,34.06,.1,1.087,,,,,,,,,,,,,,,,,
2016Q4,8,39,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,15,40,-.2,1.08,,,,,,,,,,,,,,,,,
2016Q4,16,44,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,20,43,0,1.07,,,,,,,,,,,,,,,,,
2016Q4,23,41,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,24,47.5,0,1.015,,,,,,,,,,,,,,,,,
2016Q4,26,45,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2016Q4,31,,,,,,,,,,,,,,,,,,,,
2016Q4,32,40,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,35,,,,,,,,,,,,,,,,,,,,
2016Q4,37,48,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,38,41,0,1.05,,,,,,,,,,,,,,,,,
2016Q4,39,46,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,41,,,,,,,,,,,,,,,,,,,,
2016Q4,47,42,0,1.06,,,,,,,,,,,,,,,,,
2016Q4,48,37,0,,,,,,,,,,,,,,,,,,
2016Q4,49,,0,,,,,,,,,,,,,,,,,,
2016Q4,52,,0,1.14,,,,,,,,,,,,,,,,,
2016Q4,54,40,0,,,,,,,,,,,,,,,,,,
2016Q4,57,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,61,44,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,63,45,0,,,,,,,,,,,,,,,,,,
2016Q4,67,,0,1.06,,,,,,,,,,,,,,,,,
2016Q4,68,43.5,0,1.09,,,,,,,,,,,,,,,,,
2016Q4,70,40,0,,,,,,,,,,,,,,,,,,
2016Q4,73,,0,,,,,,,,,,,,,,,,,,
2016Q4,80,38.6,.05,1.09,,,,,,,,,,,,,,,,,
2016Q4,82,,0,1.2,,,,,,,,,,,,,,,,,
2016Q4,84,48.1,0,1.09,,,,,,,,,,,,,,,,,
2016Q4,85,43.68,0,1.093333,,,,,,,,,,,,,,,,,
2016Q4,88,45,0,1.05,,,,,,,,,,,,,,,,,
2016Q4,89,52.1966,0,1.0655,,,,,,,,,,,,,,,,,
2016Q4,92,40.2555,,1.07,,,,,,,,,,,,,,,,,
2016Q4,93,43,,1.09,,,,,,,,,,,,,,,,,
2016Q4,94,41,0,1.13,,,,,,,,,,,,,,,,,
2016Q4,95,40.5,0,1.16,,,,,,,,,,,,,,,,,
2016Q4,96,,0,1.18,,,,,,,,,,,,,,,,,
2016Q4,98,45,0,1.07,,,,,,,,,,,,,,,,,
2016Q4,99,37,0,1.07,,,,,,,,,,,,,,,,,
2016Q4,101,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,102,40,0,1.05,,,,,,,,,,,,,,,,,
2016Q4,103,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,105,39,.05,1.07,,,,,,,,,,,,,,,,,
2016Q4,107,43.431075,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,110,40.36,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,112,60,.05,1.09,,,,,,,,,,,,,,,,,
2016Q4,114,42.9,0,1.14,,,,,,,,,,,,,,,,,
2016Q4,115,49,0,1.16,,,,,,,,,,,,,,,,,
2017,4,,0,,1.6,,,,,,,,,,,,,,,,
2017,5,50,0,,,,,,,,,,,,,,,,,,
2017,6,45,0,1.1,2,,,,,,,,,,,,,,,,
2017,7,37.3,.2,1.087,,,,,,,,,,,,,,,,,
2017,8,45,0,1.16,1.7,,,,,,,,,,,,,,,,
2017,15,43,-.1,1.08,,,,,,,,,,,,,,,,,
2017,16,46,0,1.13,1.9,,,,,,,,,,,,,,,,
2017,20,46,0,1.07,,,,,,,,,,,,,,,,,
2017,23,45,0,1.04,1.8,,,,,,,,,,,,,,,,
2017,24,48.75,0,.925,1.55,,,,,,,,,,,,,,,,
2017,26,50,0,1.14,,,,,,,,,,,,,,,,,
2017,29,50,.05,1.1,1.5,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,45.5,0,1.1,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,58,.02,1.17,,,,,,,,,,,,,,,,,
2017,38,42.5,0,1.06,1.7,,,,,,,,,,,,,,,,
2017,39,44,0,1.16,1.9,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,47,48,0,1.085,1.7,,,,,,,,,,,,,,,,
2017,48,44,0,,,,,,,,,,,,,,,,,,
2017,49,,0,,,,,,,,,,,,,,,,,,
2017,52,,0,1.05,1.3,,,,,,,,,,,,,,,,
2017,54,,0,,,,,,,,,,,,,,,,,,
2017,57,55,.05,1.08,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,55,0,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,45.6,0,1.1,,,,,,,,,,,,,,,,,
2017,70,50,0,1.05,1.5,,,,,,,,,,,,,,,,
2017,73,,0,,1.8,,,,,,,,,,,,,,,,
2017,80,45.8,.117,1.1,,,,,,,,,,,,,,,,,
2017,82,,,1.2,1.5,,,,,,,,,,,,,,,,
2017,84,48.9,0,1.15,1.7,,,,,,,,,,,,,,,,
2017,85,46.455,0,1.12,,,,,,,,,,,,,,,,,
2017,88,55,0,1.075,1.8,,,,,,,,,,,,,,,,
2017,89,65.6175,0,1.0706,,,,,,,,,,,,,,,,,
2017,92,45.477,,1.08476389,,,,,,,,,,,,,,,,,
2017,93,45,,1.12,1.8,,,,,,,,,,,,,,,,
2017,94,49,0,1.2,1.8,,,,,,,,,,,,,,,,
2017,95,43.6,.05,1.22,1.5,,,,,,,,,,,,,,,,
2017,96,,0,1.22,,,,,,,,,,,,,,,,,
2017,98,48,0,1.07,1.6,,,,,,,,,,,,,,,,
2017,99,41,0,1.06,1.9,,,,,,,,,,,,,,,,
2017,101,51.9,0,1.12,1.8,,,,,,,,,,,,,,,,
2017,102,52.5,0,1.06,1.6,,,,,,,,,,,,,,,,
2017,103,47,0,1.13,1.7,,,,,,,,,,,,,,,,
2017,105,45,.03,1.04,1.1,,,,,,,,,,,,,,,,
2017,107,44,0,1.12,1.8,,,,,,,,,,,,,,,,
2017,110,40.9,0,1.1,,,,,,,,,,,,,,,,,
2017,112,70,.05,1.05,1.5,,,,,,,,,,,,,,,,
2017,114,45.6,0,1.15,1.4,,,,,,,,,,,,,,,,
2017,115,55,0,1.18,3,,,,,,,,,,,,,,,,
2017Q1,4,48,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,5,50,0,,,,,,,,,,,,,,,,,,
2017Q1,6,42,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,7,35.54,.2,1.087,,,,,,,,,,,,,,,,,
2017Q1,8,40,0,1.13,,,,,,,,,,,,,,,,,
2017Q1,15,41,-.2,1.08,,,,,,,,,,,,,,,,,
2017Q1,16,45,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,20,44,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,23,43,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,24,51.5,0,.9625,,,,,,,,,,,,,,,,,
2017Q1,26,45,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,29,40,.05,1.1,,,,,,,,,,,,,,,,,
2017Q1,31,,,,,,,,,,,,,,,,,,,,
2017Q1,32,41,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,35,,,,,,,,,,,,,,,,,,,,
2017Q1,37,52,0,1.15,,,,,,,,,,,,,,,,,
2017Q1,38,42,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,39,42.5,0,1.14,,,,,,,,,,,,,,,,,
2017Q1,41,,,,,,,,,,,,,,,,,,,,
2017Q1,47,44,0,1.07,,,,,,,,,,,,,,,,,
2017Q1,48,40,0,,,,,,,,,,,,,,,,,,
2017Q1,49,,0,.95,,,,,,,,,,,,,,,,,
2017Q1,52,,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,54,,0,,,,,,,,,,,,,,,,,,
2017Q1,57,50,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,61,,,,,,,,,,,,,,,,,,,,
2017Q1,63,50,0,,,,,,,,,,,,,,,,,,
2017Q1,67,,,,,,,,,,,,,,,,,,,,
2017Q1,68,45,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,70,43,0,,,,,,,,,,,,,,,,,,
2017Q1,73,,0,,,,,,,,,,,,,,,,,,
2017Q1,80,39.9,.05,1.09,,,,,,,,,,,,,,,,,
2017Q1,82,,0,1.2,,,,,,,,,,,,,,,,,
2017Q1,84,44.1,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,85,44.78,0,1.10333,,,,,,,,,,,,,,,,,
2017Q1,88,49,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,89,58.73,0,1.0608,,,,,,,,,,,,,,,,,
2017Q1,92,41.28898,,1.070256,,,,,,,,,,,,,,,,,
2017Q1,93,44,,1.11,,,,,,,,,,,,,,,,,
2017Q1,94,43,0,1.15,,,,,,,,,,,,,,,,,
2017Q1,95,41.95,0,1.18,,,,,,,,,,,,,,,,,
2017Q1,96,,0,1.19,,,,,,,,,,,,,,,,,
2017Q1,98,47.8,0,1.07,,,,,,,,,,,,,,,,,
2017Q1,99,40,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,101,47,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,102,45,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,103,45,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,105,41,.05,1.05,,,,,,,,,,,,,,,,,
2017Q1,107,44,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,110,40.56,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,112,70,.05,1.09,,,,,,,,,,,,,,,,,
2017Q1,114,44,0,1.15,,,,,,,,,,,,,,,,,
2017Q1,115,,0,1.17,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,55,.5,,,,,,,,,,,,,,,,,,
2018,6,48,.03,1.2,2,,,,,,,,,,,,,,,,
2018,7,40.14,.3,1.1,,,,,,,,,,,,,,,,,
2018,8,,0,,,,,,,,,,,,,,,,,,
2018,15,49,.2,1.08,,,,,,,,,,,,,,,,,
2018,16,49,.5,1.15,2,,,,,,,,,,,,,,,,
2018,20,50,0,1.08,,,,,,,,,,,,,,,,,
2018,23,51,.25,1.06,2,,,,,,,,,,,,,,,,
2018,24,62.5,.125,.925,1.7,,,,,,,,,,,,,,,,
2018,26,50,0,1.2,,,,,,,,,,,,,,,,,
2018,29,50,.15,1.1,1.6,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,70,.5,1.2,,,,,,,,,,,,,,,,,
2018,38,48,0,1.07,1.8,,,,,,,,,,,,,,,,
2018,39,49,.25,1.21,2,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,,.25,,,,,,,,,,,,,,,,,,
2018,52,,0,1.09,,,,,,,,,,,,,,,,,
2018,54,,0,,,,,,,,,,,,,,,,,,
2018,57,60,.25,1.1,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,65,.1,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,.1,1.125,,,,,,,,,,,,,,,,,
2018,70,,,,1.7,,,,,,,,,,,,,,,,
2018,73,,0,,1.8,,,,,,,,,,,,,,,,
2018,80,52.7,.545,1.12,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,59.2,.05,1.22,2,,,,,,,,,,,,,,,,
2018,85,55.74,.167,1.165,,,,,,,,,,,,,,,,,
2018,88,60,.1,1.125,1.85,,,,,,,,,,,,,,,,
2018,89,74.43166,.16666,1.096,,,,,,,,,,,,,,,,,
2018,92,48.197,,1.10991389,,,,,,,,,,,,,,,,,
2018,93,55,,1.14,2,,,,,,,,,,,,,,,,
2018,94,57,.59,1.25,2.1,,,,,,,,,,,,,,,,
2018,95,47,.25,1.25,1.7,,,,,,,,,,,,,,,,
2018,96,,.19,,,,,,,,,,,,,,,,,,
2018,98,48,.1,1.1,2,,,,,,,,,,,,,,,,
2018,99,,,,2.1,,,,,,,,,,,,,,,,
2018,101,63.7,0,1.18,1.8,,,,,,,,,,,,,,,,
2018,102,65,0,1.08,1.7,,,,,,,,,,,,,,,,
2018,103,,.5,1.17,,,,,,,,,,,,,,,,,
2018,105,45,1,1.09,1.3,,,,,,,,,,,,,,,,
2018,107,45,.25,1.12,2,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,80,.5,1.075,1.5,,,,,,,,,,,,,,,,
2018,114,47.9,0,1.2,1.6,,,,,,,,,,,,,,,,
2018,115,70,,,,,,,,,,,,,,,,,,,
2020,4,,,,1.7,,,,,,,,,,,,,,,,
2020,5,,,,,,,,,,,,,,,,,,,,
2020,6,,,,2.3,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,
2020,8,,,,2,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,
2020,16,,,,2,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,
2020,23,,,,2.2,,,,,,,,,,,,,,,,
2020,24,,,,1.8,,,,,,,,,,,,,,,,
2020,26,,,,,,,,,,,,,,,,,,,,
2020,29,,,,1.8,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,
2020,39,,,,2,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,
2020,49,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,
2020,57,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,
2020,63,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,
2020,70,,,,1.8,,,,,,,,,,,,,,,,
2020,73,,,,2,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,
2020,84,,,,2.5,,,,,,,,,,,,,,,,
2020,85,,,,,,,,,,,,,,,,,,,,
2020,88,,,,1.9,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,
2020,92,,,,,,,,,,,,,,,,,,,,
2020,93,,,,2.5,,,,,,,,,,,,,,,,
2020,94,,,,2.4,,,,,,,,,,,,,,,,
2020,95,,,,1.9,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,
2020,98,,,,2.5,,,,,,,,,,,,,,,,
2020,99,,,,2.2,,,,,,,,,,,,,,,,
2020,101,,,,1.7,,,,,,,,,,,,,,,,
2020,102,,,,1.6,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,
2020,105,,,,1.4,,,,,,,,,,,,,,,,
2020,107,,,,2.5,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,
2020,112,,,,1.5,,,,,,,,,,,,,,,,
2020,114,,,,1.4,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2016Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,.3,,,30,60,10,,,,,,,,,,,,,,
2016,4,.3,,5,20,40,25,10,,,,,,,,,,,,,
2016,5,.2,,,25,50,25,,,,,,,,,,,,,,
2016,6,.3,,5,35,50,10,,,,,,,,,,,,,,
2016,7,.2,,,,,,,,,,,,,,,,,,,
2016,10,.3,,,20,70,10,,,,,,,,,,,,,,
2016,15,.3,,,10,65,25,,,,,,,,,,,,,,
2016,16,.4,4,9,21,24,22,15,2,2,1,0,0,0,,,,,,,
2016,20,.2,,,25,45,25,5,,,,,,,,,,,,,
2016,22,.2,,,35,40,25,,,,,,,,,,,,,,
2016,23,.3,,1,26,40,27,5,1,,,,,,,,,,,,
2016,24,.2,,15,22.5,30,22.5,10,,,,,,,,,,,,,
2016,26,.2,,,30,45,25,,,,,,,,,,,,,,
2016,29,.3,,,10,70,20,,,,,,,,,,,,,,
2016,30,.1,,,10,70,20,,,,,,,,,,,,,,
2016,31,.7,,,5,10,50,25,10,,,,,,,,,,,,
2016,32,.2,.0000004784,.0167637451,11.5785236155,76.7157944853,11.6718435384,.0170740205,.0000001168,0,0,0,0,0,,,,,,,
2016,35,.3,,,,70,30,,,,,,,,,,,,,,
2016,37,.3,,,3,88,9,,,,,,,,,,,,,,
2016,38,.2,,,20,60,20,,,,,,,,,,,,,,
2016,39,.3,,,10,40,30,15,5,,,,,,,,,,,,
2016,41,.4,,,20,60,20,,,,,,,,,,,,,,
2016,45,.2,,,15,70,15,,,,,,,,,,,,,,
2016,47,.3,0,5,10,40,30,15,0,0,0,0,0,0,,,,,,,
2016,48,.1,,,30,70,,,,,,,,,,,,,,,
2016,49,.2,,,,,,,,,,,,,,,,,,,
2016,54,.4,,,10,60,30,,,,,,,,,,,,,,
2016,57,.1,,,,,,,,,,,,,,,,,,,
2016,61,.2,,5,15,50,20,10,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,.2,,,,,,,,,,,,,,,,,,,
2016,70,.1,,,10,80,10,,,,,,,,,,,,,,
2016,80,0,0,3.4843205575,45.6445993032,42.8571428571,8.0139372822,0,0,0,0,0,0,0,,,,,,,
2016,82,.2,,,,,,,,,,,,,,,,,,,
2016,85,.2081136069,.4445368653,4.857722985,21.5849686364,38.055428517,26.7359410773,7.464592971,.8210603759,.035165365,.0005795601,.0000036384,.0000000086,0,,,,,,,
2016,89,.3077231148,2.5,5,15,50,15,5,2.5,2.5,2.5,0,,,,,,,,,
2016,91,0,0,10,20,40,20,10,0,0,0,0,0,0,,,,,,,
2016,92,.2725736993,.0000001844,.0171533643,10.3085426379,75.079685063,14.5571936678,.0374226564,.0000024262,0,0,0,0,0,,,,,,,
2016,93,.3,,,15,70,15,,,,,,,,,,,,,,
2016,94,.2,3,8,24.5,38,12,8,3,2,1,.5,,,,,,,,,
2016,95,.2289677537,8.0551704279,10.8166153377,18.4962815267,22.7457077706,19.7735888974,12.9375634007,5.5208247646,1.3324324958,.2759906618,.0404453551,.0041934166,.0011859451,,,,,,,
2016,96,.3,,2,15,45,35,3,,,,,,,,,,,,,
2016,98,.3,,,5,75,20,,,,,,,,,,,,,,
2016,99,.3,0,0,5,90,5,0,0,0,0,0,0,0,,,,,,,
2016,101,.2,,,5,80,15,,,,,,,,,,,,,,
2016,102,.4,,,15,75,10,,,,,,,,,,,,,,
2016,103,.3,,,15,70,15,,,,,,,,,,,,,,
2016,105,.2,,,25,75,,,,,,,,,,,,,,,
2016,110,.2,0,.0000091773,2.5248546462,87.8603584063,9.614526068,.0002517022,0,0,0,0,0,0,,,,,,,
2016,112,.3,,10,20,40,15,10,5,,,,,,,,,,,,
2016,114,.4,,3,10,45,30,10,2,,,,,,,,,,,,
2017,1,.7,,,,20,60,20,,,,,,,,,,,,,
2017,4,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,5,1,,,5,15,30,30,15,5,,,,,,,,,,,
2017,6,1,,,5,15,30,35,10,5,,,,,,,,,,,
2017,7,1.1,,,,,,,,,,,,,,,,,,,
2017,10,1.5,,,,,,30,60,10,,,,,,,,,,,
2017,15,1.3,,,5,5,15,40,15,15,5,,,,,,,,,,
2017,16,1.1,1,2,9,14,15,16,15,12,9,4,2,1,,,,,,,
2017,20,1.2,,,,10,25,40,20,5,,,,,,,,,,,
2017,22,1.2,,,5,10,30,40,15,,,,,,,,,,,,
2017,23,1.3,,1,2,6,20,28,20,17,5,1,,,,,,,,,
2017,24,1.18,,,9,12,16,24,17,13,9,,,,,,,,,,
2017,26,1.3,,,,5,20,40,25,10,,,,,,,,,,,
2017,29,.5,,,10,30,40,20,,,,,,,,,,,,,
2017,30,1.4,,,,10,25,45,20,,,,,,,,,,,,
2017,31,1.4,,,5,10,20,35,25,5,,,,,,,,,,,
2017,32,1.2,.0039894743,.0810359108,1.1646754967,7.6542989681,23.7281970571,34.6062083093,23.7996782939,7.706402643,1.1699668172,.0827923711,.0027134375,.000041221,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.6,,,,1,8,27,40,23,1,,,,,,,,,,
2017,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.3,,,,15,20,40,25,,,,,,,,,,,,
2017,41,1.2,,,,,10,70,20,,,,,,,,,,,,
2017,45,.925,,,5,10,35,35,15,,,,,,,,,,,,
2017,47,1.4,0,0,0,0,20,35,30,10,5,0,0,0,,,,,,,
2017,48,1.5,,,,,,40,60,,,,,,,,,,,,
2017,49,1,,,,,,,,,,,,,,,,,,,
2017,54,1.1,,,,,30,50,20,,,,,,,,,,,,
2017,57,1.3,,,,,,,,,,,,,,,,,,,
2017,61,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.3,,,,,,,,,,,,,,,,,,,
2017,70,1.1,,,,,30,70,,,,,,,,,,,,,
2017,80,1.3,0,0,.3484320557,8.0139372822,25.7839721255,34.4947735193,22.6480836237,7.3170731707,1.0452961672,.3484320557,0,0,,,,,,,
2017,82,.9,,,,,,,,,,,,,,,,,,,
2017,85,1.4389105492,.0752706109,.4654515541,2.1792753871,6.9834087754,15.3236621418,23.033313408,23.7210856329,16.7379883831,8.0907551115,2.6782048969,.6068123955,.1047717028,,,,,,,
2017,89,1.5290476153,1,2,2,5,10,27.5,22.5,15,10,2.5,2.5,,,,,,,,
2017,91,.3,0,5,20,40,25,10,0,0,0,0,0,0,,,,,,,
2017,92,1.2799326909,.1116350205,.737935283,3.4549406897,10.4760466329,20.587951308,23.651535929,22.5356476309,13.3535098611,3.8348352994,1.0752855602,.1635342568,.0171425285,,,,,,,
2017,93,1.5,,,,1.5,5,36,52.5,5,,,,,,,,,,,
2017,94,1.3,1.5,3.5,6,10,14,26,12,10,8,6,2,1,,,,,,,
2017,95,1.3048467737,.3109000538,1.6737923541,4.0784571778,9.9650888721,15.6829594827,23.9982736926,20.5152669054,17.0080006077,5.0274823706,1.3852170416,.2582490979,.0963123437,,,,,,,
2017,96,1.4,,,,5,15,35,30,10,5,,,,,,,,,,
2017,98,1.4,,,,5,15,40,30,10,,,,,,,,,,,
2017,99,1.3,0,0,0,0,30,70,0,0,0,0,0,0,,,,,,,
2017,101,1.2,,,,15,20,50,15,,,,,,,,,,,,
2017,102,1.5,,,5,10,15,35,35,,,,,,,,,,,,
2017,103,1.6,,,,7.5,20,30,35,7.5,,,,,,,,,,,
2017,105,1,,,,30,70,,,,,,,,,,,,,,
2017,110,1.3,.6409030866,1.3484518808,4.5003753469,10.0162692393,16.7508381706,21.0516282666,19.882634106,14.1122442859,7.5269950156,3.0164474759,.9081165451,.2450965807,,,,,,,
2017,112,1.4,,,,10,20,40,20,10,,,,,,,,,,,
2017,114,1.1,,5,5,10,10,37,15,8,5,5,,,,,,,,,
2017Jun,1,.4,,,,20,60,20,,,,,,,,,,,,,
2017Jun,4,1.4,,,5,10,15,30,25,10,5,,,,,,,,,,
2017Jun,5,1,,,5,15,30,30,15,5,,,,,,,,,,,
2017Jun,6,1,,,5,25,25,35,5,5,,,,,,,,,,,
2017Jun,7,,,,,,,,,,,,,,,,,,,,
2017Jun,10,1.5,,,,10,20,60,10,,,,,,,,,,,,
2017Jun,15,1.4,,,,10,15,30,25,15,5,,,,,,,,,,
2017Jun,16,1.1,1,2,9,14,15,16,15,12,9,4,2,1,,,,,,,
2017Jun,20,1.3,,,5,20,30,35,10,,,,,,,,,,,,
2017Jun,22,1.1,,,5,10,35,40,10,,,,,,,,,,,,
2017Jun,23,1,,1,5,16,24,28,20,5,1,,,,,,,,,,
2017Jun,24,1.0541070545,,,8,14,21,24,20,9,4,,,,,,,,,,
2017Jun,26,1.2,,,,5,25,45,20,5,,,,,,,,,,,
2017Jun,29,.4,,,10,60,20,10,,,,,,,,,,,,,
2017Jun,30,,,,,,,,,,,,,,,,,,,,
2017Jun,31,1.2,,,5,10,30,40,10,5,,,,,,,,,,,
2017Jun,32,,,,,,,,,,,,,,,,,,,,
2017Jun,35,,,,,,,,,,,,,,,,,,,,
2017Jun,37,1.8,,,,,5,33,50,12,,,,,,,,,,,
2017Jun,38,1.1,,,,,20,60,20,,,,,,,,,,,,
2017Jun,39,1.3,,,,,20,45,30,5,,,,,,,,,,,
2017Jun,41,,,,,,,,,,,,,,,,,,,,
2017Jun,45,,,,,,,,,,,,,,,,,,,,
2017Jun,47,,,,,,,,,,,,,,,,,,,,
2017Jun,48,1.5,,,,,10,40,40,10,,,,,,,,,,,
2017Jun,49,1.1,,,,,,,,,,,,,,,,,,,
2017Jun,54,1,,,,20,40,40,,,,,,,,,,,,,
2017Jun,57,1.1,,,,,,,,,,,,,,,,,,,
2017Jun,61,1.3,,,,15,25,40,20,,,,,,,,,,,,
2017Jun,67,,,,,,,,,,,,,,,,,,,,
2017Jun,68,1.3,,,,,,,,,,,,,,,,,,,
2017Jun,70,,,,,,,,,,,,,,,,,,,,
2017Jun,80,,,,,,,,,,,,,,,,,,,,
2017Jun,82,,,,,,,,,,,,,,,,,,,,
2017Jun,85,1.3039275095,.569581583,1.6832026451,4.7200349579,10.0946447241,16.4675594897,20.4925712449,19.4540175032,14.0884695632,7.7827947749,3.2792956125,1.0537478188,.3140800827,,,,,,,
2017Jun,89,1.5,1,2,2,5,10,27.5,22.5,15,10,2.5,2.5,,,,,,,,
2017Jun,91,.6,0,5,25,45,20,5,0,0,0,0,0,0,,,,,,,
2017Jun,92,1.0641027534,1.561678165,3.5692684634,8.2084340083,14.4639480998,19.5298476278,18.309107882,16.5968460078,11.0606102274,4.247491335,1.8138854275,.5089897345,.1298930215,,,,,,,
2017Jun,93,1.1,,,,5,19.5,75,.5,,,,,,,,,,,,
2017Jun,94,1.2,2,4,8,12,16,20,14,10,8,3,2,1,,,,,,,
2017Jun,95,.8875660171,1.6769509718,3.1533492312,8.6014031215,16.5993707826,22.6641294701,21.8933163113,14.9626719309,7.2348886029,2.4750252627,.5990354396,.1025771172,.0372817582,,,,,,,
2017Jun,96,1.3,,,2,5,15,40,25,10,3,,,,,,,,,,
2017Jun,98,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2017Jun,99,1.3,0,0,0,0,20,60,15,5,0,0,0,0,,,,,,,
2017Jun,101,1.2,,,,,,,,,,,,,,,,,,,
2017Jun,102,1.6,,,,5,10,35,40,10,,,,,,,,,,,
2017Jun,103,1.5,,,,5,17.5,30,35,10,2.5,,,,,,,,,,
2017Jun,105,.3,,,15,80,5,,,,,,,,,,,,,,
2017Jun,110,1,1.3716365523,2.5129118887,7.3735197594,14.1535889873,20.1982944948,21.4316032032,16.908007328,9.9175462181,4.324516699,1.4015655493,.3375431441,.0692661758,,,,,,,
2017Jun,112,.7,,,5,15,30,20,15,10,5,,,,,,,,,,
2017Jun,114,1,,5,5,10,15,37,10,8,5,5,,,,,,,,,
2018,1,1.5,,,,,20,40,40,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2018,6,1.5,,,5,10,10,30,35,5,5,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,10,1.3,,,,10,20,60,10,,,,,,,,,,,,
2018,15,1.7,,,,5,10,15,30,25,15,,,,,,,,,,
2018,16,1.1,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018,20,1.5,,,,5,15,20,40,15,5,,,,,,,,,,
2018,22,1.4,,,5,10,30,40,15,,,,,,,,,,,,
2018,23,1.7,,1,2,5,10,20,28,23,10,1,,,,,,,,,
2018,24,1.9,,,2,5,11,16.5,20,17,13,10.5,5,,,,,,,,
2018,26,1.7,,,,,10,25,35,20,10,,,,,,,,,,
2018,29,.8,,,,20,40,30,10,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.9,,,,,2,24,36,31,5,2,,,,,,,,,
2018,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2018,41,1.6,,,,,,20,60,20,,,,,,,,,,,
2018,45,1.35,,,,5,15,35,35,10,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,
2018,54,1.8,,,,,10,40,50,,,,,,,,,,,,
2018,57,1.5,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.4,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,80,1.9,0,0,0,2.0905923345,11.4982578397,19.512195122,28.9198606272,26.8292682927,9.0592334495,1.7421602787,.3484320557,0,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,85,1.6582060641,.2905977393,.9060430295,2.7389819215,6.4802394316,12.0005194521,17.3960123297,19.7406141964,17.5363821362,12.1949797276,6.6384046259,2.8284907427,1.2487346675,,,,,,,
2018,89,1.6126844385,,,2.5,5,10,25,30,17.5,5,2.5,2.5,,,,,,,,
2018,91,1.6,0,0,0,5,15,30,35,15,0,0,0,0,,,,,,,
2018,92,1.0957263288,.3185717131,1.5707107224,5.799552263,14.214479257,23.1383851586,22.7241627088,18.9275813189,9.9287538743,2.5882863845,.6805289708,.0988449355,.0101426931,,,,,,,
2018,93,1.8,,,,,2.5,8.5,57,30,2,,,,,,,,,,
2018,94,1.8,.5,1,3,5,8,14,28,16,12,7.5,3,2,,,,,,,
2018,95,1.5996360936,.558694376,1.050322554,4.9534717118,8.8983798117,12.4796249607,14.4581322679,18.6174127338,16.5665348705,13.969520913,5.2022816659,2.0628681314,1.1827560033,,,,,,,
2018,96,1.5,,,,5,10,30,35,15,3,2,,,,,,,,,
2018,98,1.6,,,,5,15,25,35,15,5,,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,1.5,,,,5,20,30,40,5,,,,,,,,,,,
2018,102,1.5,,,,10,10,35,40,5,,,,,,,,,,,
2018,103,1.8,,,,5,15,30,35,10,5,,,,,,,,,,
2018,105,1.3,,,,,10,90,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,1.4,,2,8,10,15,40,15,8,2,,,,,,,,,,
2018Jun,1,.8,,,,,20,60,20,,,,,,,,,,,,
2018Jun,4,,,,,,,,,,,,,,,,,,,,
2018Jun,5,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2018Jun,6,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2018Jun,7,,,,,,,,,,,,,,,,,,,,
2018Jun,10,1.6,,,,10,20,60,10,,,,,,,,,,,,
2018Jun,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,
2018Jun,16,1.1,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018Jun,20,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2018Jun,22,1.3,,,5,15,25,35,20,,,,,,,,,,,,
2018Jun,23,1.9,,1,2,5,10,20,28,23,10,1,,,,,,,,,
2018Jun,24,1.7611301797,,,3,5,12,15,20,17,15,10,3,,,,,,,,
2018Jun,26,1.7,,,,,12.5,25,30,20,12.5,,,,,,,,,,
2018Jun,29,.7,,,,20,40,30,10,,,,,,,,,,,,
2018Jun,30,,,,,,,,,,,,,,,,,,,,
2018Jun,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2018Jun,32,,,,,,,,,,,,,,,,,,,,
2018Jun,35,,,,,,,,,,,,,,,,,,,,
2018Jun,37,1.7,,,,,4,30,45,16,5,,,,,,,,,,
2018Jun,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2018Jun,39,1.4,,,,5,10,38,32,15,,,,,,,,,,,
2018Jun,41,,,,,,,,,,,,,,,,,,,,
2018Jun,45,,,,,,,,,,,,,,,,,,,,
2018Jun,47,,,,,,,,,,,,,,,,,,,,
2018Jun,48,,,,,,,,,,,,,,,,,,,,
2018Jun,49,1,,,,,,,,,,,,,,,,,,,
2018Jun,54,1.6,,,,,15,30,50,5,,,,,,,,,,,
2018Jun,57,1.3,,,,,,,,,,,,,,,,,,,
2018Jun,61,,,,,,,,,,,,,,,,,,,,
2018Jun,67,,,,,,,,,,,,,,,,,,,,
2018Jun,68,1.6,,,,,,,,,,,,,,,,,,,
2018Jun,70,,,,,,,,,,,,,,,,,,,,
2018Jun,80,,,,,,,,,,,,,,,,,,,,
2018Jun,82,,,,,,,,,,,,,,,,,,,,
2018Jun,85,1.6085051634,.4946761468,1.2771344544,3.4134752225,7.3022043426,12.5037059539,17.1385117884,18.8048628847,16.5171013232,11.6133805668,6.5362704844,2.9445872552,1.4540895771,,,,,,,
2018Jun,89,1.59,,,2.5,5,10,25,30,17.5,5,2.5,2.5,,,,,,,,
2018Jun,91,1.2,0,0,0,10,25,30,25,10,0,0,0,0,,,,,,,
2018Jun,92,1.0837245987,1.5192205389,3.4738068413,8.0148809303,14.2010755394,19.3249103534,18.2899677795,16.7723109014,11.346652606,4.4327621717,1.927051978,.5523552636,.1450050965,,,,,,,
2018Jun,93,1.7,,,,,2.5,25,54.5,15.5,2.5,,,,,,,,,,
2018Jun,94,1.9,.5,1,4,4.5,8,10,24,23,11,8,4,2,,,,,,,
2018Jun,95,1.6025042656,.8232391174,1.4315139966,4.6071002514,8.4814608286,11.5029003749,15.5217720939,19.3455386551,16.7491714746,12.0338938845,5.564949547,2.4457226396,1.4927371364,,,,,,,
2018Jun,96,1.4,,,,5,15,35,30,10,3,2,,,,,,,,,
2018Jun,98,1.7,,,,5,10,20,40,20,5,,,,,,,,,,
2018Jun,99,,,,,,,,,,,,,,,,,,,,
2018Jun,101,1.4,,,,,,,,,,,,,,,,,,,
2018Jun,102,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2018Jun,103,,,,,,,,,,,,,,,,,,,,
2018Jun,105,1.1,,,,,25,75,,,,,,,,,,,,,
2018Jun,110,,,,,,,,,,,,,,,,,,,,
2018Jun,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Jun,114,1.4,,5,5,10,10,35,17,8,5,5,,,,,,,,,
2021,1,1.9,,,,,10,30,50,10,,,,,,,,,,,
2021,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2021,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2021,6,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,1.6,,,,,10,30,60,,,,,,,,,,,,
2021,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.9,,,,10,15,20,27,20,8,,,,,,,,,,
2021,22,1.6,,,,5,10,25,50,10,,,,,,,,,,,
2021,23,2,,1,2,4,10,15,19,17,15,11,5,1,,,,,,,
2021,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2021,26,1.8,,,2.5,5,12.5,17.5,25,17.5,12.5,5,2.5,,,,,,,,
2021,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,1.9,,,,,10,30,40,15,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,2.1,,,,,,2,35,39,23,1,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.8,,,,5,15,20,40,15,5,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,45,1.6,,,,5,5,20,50,15,5,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,
2021,48,1.5,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,,15,40,40,5,,,,,,,,,,
2021,57,2,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,1.9,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,35,65,,,,,,,,,,,,
2021,80,1.5,1.0452961672,1.393728223,4.8780487805,10.1045296167,15.331010453,20.2090592334,21.2543554008,16.0278745645,6.2717770035,2.4390243902,.3484320557,.6968641115,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,85,1.95,.1144206831,.4241939123,1.4796069452,4.0388542596,8.6288298374,14.4300630412,18.8901507373,19.3583585551,15.5299093979,9.7526866699,4.7941200088,2.5588059522,,,,,,,
2021,89,1.9,,,0,2.5,10,15,22.5,25,15,7.5,2.5,0,,,,,,,
2021,91,1.8,0,0,0,5,10,25,35,20,5,0,0,0,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,2,,,,,,2.5,33,57,7.5,,,,,,,,,,
2021,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2021,95,1.8017562237,.6610442811,1.1488385783,2.9717907679,7.1829004726,10.6990661164,14.8906719192,17.7864140197,16.4493733457,12.5513464966,8.0080833447,4.4364178524,3.2140528054,,,,,,,
2021,96,1.5,,,,5,10,30,35,15,3,2,,,,,,,,,
2021,98,2,,,,,,15,35,35,15,,,,,,,,,,
2021,99,1.8,0,0,0,0,10,30,60,0,0,0,0,0,,,,,,,
2021,101,1.7,,,5,10,15,25,40,5,,,,,,,,,,,
2021,102,,,,,,,,,,,,,,,,,,,,
2021,103,1.8,0,0,0,4.9987503124,12.4968757811,19.9950012497,29.9925018744,19.9950012497,12.4968757811,.0249937516,0,0,,,,,,,
2021,105,2,,,,,,10,80,10,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2021,114,1.5,,1,3,8,10,16,40,10,5,5,2,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,1.7,,,,,,30,50,20,,,,,,,,,,,
2016,4,1.5,,,,5,15,20,30,20,10,,,,,,,,,,
2016,5,1.4,,,,,20,40,30,10,,,,,,,,,,,
2016,6,1.4,,,,,10,50,35,5,,,,,,,,,,,
2016,7,1.6,,,,,,,,,,,,,,,,,,,
2016,10,1.3,,,,,20,60,20,,,,,,,,,,,,
2016,15,1.6,,,,,5,30,50,15,,,,,,,,,,,
2016,16,1.6,0,0,1,5,10,24,28,23,5,3,1,0,,,,,,,
2016,20,1.6,,,,,10,30,40,20,,,,,,,,,,,
2016,22,1.5,,,,,20,35,40,5,,,,,,,,,,,
2016,23,1.5,,,1,7,15,25,30,17,5,,,,,,,,,,
2016,24,1.5508983131,,,,3,17.5,21,30,19.5,9,,,,,,,,,,
2016,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2016,29,1.2,,,,,20,50,30,,,,,,,,,,,,
2016,30,1.7,,,,,20,20,40,20,,,,,,,,,,,
2016,31,1.8,,,,5,10,20,45,20,,,,,,,,,,,
2016,32,1.7,.0000000014,.0000014411,.000795407,.1010342439,3.1002505131,23.5956938785,46.2417480535,23.7228159463,3.1341280565,.1027266662,.0008043295,.000001463,,,,,,,
2016,35,1.5,,,,,,40,60,,,,,,,,,,,,
2016,37,1.6,,,,,1,44,54,1,,,,,,,,,,,
2016,38,1.5,,,,,,25,60,15,,,,,,,,,,,
2016,39,1.7,,,,,15,35,40,10,,,,,,,,,,,
2016,41,1.2,,,,,10,60,30,,,,,,,,,,,,
2016,45,1.4,,,,,5,50,45,,,,,,,,,,,,
2016,47,1.4,0,0,0,0,0,55,45,0,0,0,0,0,,,,,,,
2016,48,1.8,,,,,,,80,20,,,,,,,,,,,
2016,49,1.3,,,,,,,,,,,,,,,,,,,
2016,54,1.4,,,,5,10,40,40,5,,,,,,,,,,,
2016,57,1.5,,,,,,,,,,,,,,,,,,,
2016,61,1.6,,,,,,30,50,20,,,,,,,,,,,
2016,67,1.7,,,,,,,,,,,,,,,,,,,
2016,68,1.6,,,,,,,,,,,,,,,,,,,
2016,70,1.7,,,,,,,65,35,,,,,,,,,,,
2016,80,1.5,0,0,0,.3484320557,5.9233449477,44.2508710802,40.7665505227,8.362369338,.3484320557,0,0,0,,,,,,,
2016,82,1.4,,,,,,,,,,,,,,,,,,,
2016,85,1.6356210769,.0000022345,.0003865984,.0255139968,.6473202218,6.3880589933,24.8121089139,38.2779368709,23.5324478678,5.7438894411,.5514591122,.0205790921,.0002966572,,,,,,,
2016,89,1.414,,,2.5,7.5,15,30,22.5,10,7.5,5,,,,,,,,,
2016,91,1.4,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,
2016,92,1.5487007494,.1061888329,.5700857255,2.4195371637,7.2127167889,15.1081019974,19.8479414835,23.3072543009,18.8539704757,8.0152308891,3.4635116763,.9056805494,.1897801167,,,,,,,
2016,93,1.5,,,,,7.5,30,52.5,10,,,,,,,,,,,
2016,94,1.5,.5,1,1.5,2,12,29,30,15,6,2,1,,,,,,,,
2016,95,1.6044804461,.5861870481,1.1020076519,3.2288745964,7.3679068353,13.0937321565,18.1221265748,20.517728738,16.3975782193,10.7202411891,5.4582796319,2.1643793681,1.2409579906,,,,,,,
2016,96,1.5,,,,,10,35,40,10,5,,,,,,,,,,
2016,98,1.5,,,,,,35,65,,,,,,,,,,,,
2016,99,1.6,0,0,0,0,0,20,80,0,0,0,0,0,,,,,,,
2016,101,1.6,,,,,,40,60,,,,,,,,,,,,
2016,102,1.6,,,,5,10,40,40,5,,,,,,,,,,,
2016,103,1.5,,,,,10,40,45,5,,,,,,,,,,,
2016,105,1.3,,,,,5,85,10,,,,,,,,,,,,
2016,110,1.6,.0002531262,.0054091289,.1370736437,1.6191263879,9.2052466506,25.3146749773,33.7878867712,21.9106289265,6.8925440961,1.0478461944,.0765889737,.0027211235,,,,,,,
2016,112,1.6,,,5,10,15,20,30,15,5,,,,,,,,,,
2016,114,1.7,,,,5,5,30,45,10,5,,,,,,,,,,
2017,1,1.7,,,,,,30,50,20,,,,,,,,,,,
2017,4,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,5,1.4,,,,5,20,30,30,10,5,,,,,,,,,,
2017,6,1.5,,,,,10,35,40,15,,,,,,,,,,,
2017,7,1.7,,,,,,,,,,,,,,,,,,,
2017,10,1,,,,,20,60,20,,,,,,,,,,,,
2017,15,1.6,,,,5,5,25,35,25,5,,,,,,,,,,
2017,16,1.1,1,2,5,9,12,19,20,18,8,4,1,1,,,,,,,
2017,20,1.2,,,,10,30,35,20,5,,,,,,,,,,,
2017,22,1.4,,,0,10,30,40,20,,,,,,,,,,,,
2017,23,1.5,1,2,5,10,15,22,22,15,7,1,,,,,,,,,
2017,24,1.1491199715,,,10,16,17.5,25,17.5,10,4,,,,,,,,,,
2017,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017,29,1.2,,,,,20,50,30,,,,,,,,,,,,
2017,30,1.7,,,,,10,20,40,30,,,,,,,,,,,
2017,31,1.9,,,,5,10,15,40,20,10,,,,,,,,,,
2017,32,1.6,.8102816083,1.5295795721,4.0134365635,8.0053576849,13.0004668754,17.0884347184,18.2072478524,15.7248764008,11.0084442241,6.2466620257,2.8729893232,1.4922231512,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.6,,,,2,8,39,46,5,,,,,,,,,,,
2017,38,1.2,,,,,25,60,15,,,,,,,,,,,,
2017,39,1.4,,,,,17,35,33,15,,,,,,,,,,,
2017,41,1.1,,,,,10,70,20,,,,,,,,,,,,
2017,45,1.7,,,,,5,15,60,15,5,,,,,,,,,,
2017,47,1.2,0,0,0,10,25,30,25,10,0,0,0,0,,,,,,,
2017,48,1.7,,,,,,10,80,10,,,,,,,,,,,
2017,49,1.2,,,,,,,,,,,,,,,,,,,
2017,54,1.7,,,,,10,30,50,10,,,,,,,,,,,
2017,57,1.5,,,,,,,,,,,,,,,,,,,
2017,61,1.7,,,,,10,20,45,20,5,,,,,,,,,,
2017,67,1.6,,,,,,,,,,,,,,,,,,,
2017,68,1.8,,,,,,,,,,,,,,,,,,,
2017,70,1.8,,,,,,,45,55,,,,,,,,,,,
2017,80,1.7,0,0,0,1.0452961672,12.8919860627,26.1324041812,33.1010452963,17.7700348432,8.362369338,.3484320557,.3484320557,0,,,,,,,
2017,82,1,,,,,,,,,,,,,,,,,,,
2017,85,1.4813532871,.3291701414,1.0937878715,3.3768468674,7.9506535549,14.278056111,19.5593126363,20.4399661064,16.2949185423,9.9095156844,4.5966736745,1.6261853162,.5449134937,,,,,,,
2017,89,1.288,,2.5,5,7.5,17.5,22.5,22.5,12.5,5,2.5,2.5,,,,,,,,
2017,91,1.5,0,0,0,0,10,55,30,5,0,0,0,0,,,,,,,
2017,92,1.4123775184,1.6278204299,2.8808710664,6.0298001229,10.403911908,14.7985640604,15.5886913832,16.9796528786,14.9308432497,8.1066703353,5.1030071204,2.3229069302,1.227260515,,,,,,,
2017,93,1.6,,,,,2.5,23,55.5,17.5,1.5,,,,,,,,,,
2017,94,1.1,.5,3,6,12,25,26,10,7,5,3,2,.5,,,,,,,
2017,95,1.7073581728,.6226854519,1.1253824735,3.1010116486,6.8112555318,11.9253593682,15.668470205,19.4896216438,17.3929848227,12.5799444825,6.5388423725,2.9367591042,1.8076828953,,,,,,,
2017,96,1.1,,,5,10,30,35,15,5,,,,,,,,,,,
2017,98,1.5,,,,,15,35,35,15,,,,,,,,,,,
2017,99,1.3,0,0,0,0,10,70,20,0,0,0,0,0,,,,,,,
2017,101,1.2,,,,5,15,45,30,5,,,,,,,,,,,
2017,102,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2017,103,1.6,,,,2.5,10,35,40,10,2.5,,,,,,,,,,
2017,105,1.4,,,,,,85,15,,,,,,,,,,,,
2017,110,1.6,16.7122698126,3.9828821357,5.6953509724,6.4016186376,6.9522750219,7.2951116121,7.396134435,7.2451188295,6.8573147967,6.270909173,5.5408292958,19.6501852777,,,,,,,
2017,112,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2017,114,1.3,,2,3,5,15,45,15,10,5,,,,,,,,,,
2017Q1,1,1.7,,,,,,30,50,20,,,,,,,,,,,
2017Q1,4,1,,,,10,20,35,25,10,,,,,,,,,,,
2017Q1,5,1,,,5,15,30,30,15,5,,,,,,,,,,,
2017Q1,6,1.5,,,,,5,40,50,5,,,,,,,,,,,
2017Q1,7,,,,,,,,,,,,,,,,,,,,
2017Q1,10,.8,,,,20,60,20,,,,,,,,,,,,,
2017Q1,15,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2017Q1,16,1.1,0,1,5,10,24,28,20,5,3,3,1,0,,,,,,,
2017Q1,20,1.1,,,,15,30,35,20,,,,,,,,,,,,
2017Q1,22,1.4,,,5,15,30,35,15,,,,,,,,,,,,
2017Q1,23,1.3,,,5,10,20,25,21,14,5,,,,,,,,,,
2017Q1,24,1.3175714749,,,2.5,12.5,20,25,20,17.5,2.5,,,,,,,,,,
2017Q1,26,1.3,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017Q1,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2017Q1,30,,,,,,,,,,,,,,,,,,,,
2017Q1,31,1.8,,,,5,10,30,40,15,,,,,,,,,,,
2017Q1,32,,,,,,,,,,,,,,,,,,,,
2017Q1,35,,,,,,,,,,,,,,,,,,,,
2017Q1,37,1.4,,,,,7,48,44,1,,,,,,,,,,,
2017Q1,38,1.1,,,,,25,60,15,,,,,,,,,,,,
2017Q1,39,1.5,,,,,20,40,25,15,,,,,,,,,,,
2017Q1,41,,,,,,,,,,,,,,,,,,,,
2017Q1,45,,,,,,,,,,,,,,,,,,,,
2017Q1,47,,,,,,,,,,,,,,,,,,,,
2017Q1,48,1.9,,,,,,,,,,,,,,,,,,,
2017Q1,49,.9,,,,,,,,,,,,,,,,,,,
2017Q1,54,1.3,,,,5,10,45,35,5,,,,,,,,,,,
2017Q1,57,1.5,,,,,,,,,,,,,,,,,,,
2017Q1,61,1.5,,,,,15,25,40,20,,,,,,,,,,,
2017Q1,67,,,,,,,,,,,,,,,,,,,,
2017Q1,68,1.5,,,,,,,,,,,,,,,,,,,
2017Q1,70,,,,,,,,,,,,,,,,,,,,
2017Q1,80,,,,,,,,,,,,,,,,,,,,
2017Q1,82,,,,,,,,,,,,,,,,,,,,
2017Q1,85,1.3934255019,.0016214006,.0430057917,.5958110672,4.2485982113,15.6541148957,29.8939807635,29.6375224224,15.2543208191,4.0690036643,.5607743594,.0397737555,.0014728493,,,,,,,
2017Q1,89,.9200785675,,2.5,7.5,20,25,20,15,5,2.5,2.5,,,,,,,,,
2017Q1,91,1.8,0,0,0,0,5,40,40,15,0,0,0,0,,,,,,,
2017Q1,92,1.3099579443,2.8184495281,3.9254428923,7.2163242047,11.2121106536,14.723479143,14.7090296916,15.5450190329,13.5710114146,7.5047330962,4.9197723431,2.3948743592,1.4597536407,,,,,,,
2017Q1,93,1.4,,,,,4,57,28.5,8,2.5,,,,,,,,,,
2017Q1,94,.8,1.5,4,8,20,32,14,10,4,2.5,2,1.5,.5,,,,,,,
2017Q1,95,1.6000677693,.8716167666,1.5277851165,3.9598256744,8.1810752076,11.5046559848,16.7022607758,19.4912061958,16.9129242697,11.7396464068,5.4393540888,2.2978693306,1.3717801826,,,,,,,
2017Q1,96,1,,,5,15,30,35,10,5,,,,,,,,,,,
2017Q1,98,1.3,,,,,20,35,35,10,,,,,,,,,,,
2017Q1,99,1.2,0,0,0,0,10,70,20,0,0,0,0,0,,,,,,,
2017Q1,101,1.2,,,,,,,,,,,,,,,,,,,
2017Q1,102,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2017Q1,103,1.2,,,,2.5,12.5,40,35,10,,,,,,,,,,,
2017Q1,105,1.5,,,,,,30,70,,,,,,,,,,,,
2017Q1,110,1.4,5.5344939954,3.6537814826,6.7514672197,9.3747763155,11.6681462466,13.0173347402,13.0173347402,11.6681462466,9.3747763155,6.7514672197,4.3582488939,4.8300265841,,,,,,,
2017Q1,112,1.5,,,,5,15,25,30,15,10,,,,,,,,,,
2017Q1,114,1.3,,2,3,5,15,45,15,10,5,,,,,,,,,,
2018,1,1.7,,,,,10,30,40,20,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,6,1.6,,,,,15,35,40,10,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,10,1.5,,,,,,20,60,20,,,,,,,,,,,
2018,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,16,1.4,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2018,20,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2018,22,1.5,,,,5,20,25,35,10,5,,,,,,,,,,
2018,23,1.7,1,2,5,9,14,19,23,18,8,1,,,,,,,,,
2018,24,1.4,,,4.5,14,17,20,17.5,13,9,5,,,,,,,,,
2018,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2018,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,1.9,,,,5,10,20,40,20,5,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.6,,,,2,10,38,44,5,1,,,,,,,,,,
2018,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.4,,,,,20,35,30,15,,,,,,,,,,,
2018,41,1.1,,,,,10,70,20,,,,,,,,,,,,
2018,45,1.7,,,,5,5,25,30,25,5,5,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.6,,,,,,,,,,,,,,,,,,,
2018,54,2,,,,,,10,35,45,10,,,,,,,,,,
2018,57,1.6,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.7,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,80,1.8,0,.3484320557,.6968641115,2.0905923345,9.756097561,20.5574912892,24.3902439025,21.9512195122,13.5888501742,5.9233449477,.6968641115,0,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,85,1.560946504,1.3295993096,2.2572098005,4.7292446422,8.3497670847,12.4231038993,15.5763770027,16.4583998351,14.6552972718,10.997281296,6.9543145856,3.7058951516,2.5635101209,,,,,,,
2018,89,1.533,,2.5,2.5,7.5,17.5,20,20,12.5,10,5,2.5,,,,,,,,
2018,91,1.7,0,0,0,0,5,40,40,15,0,0,0,0,,,,,,,
2018,92,1.4167042741,2.8989984387,3.7350825536,6.6863283538,10.2825215859,13.5844345066,13.8545428327,15.1738341384,14.013020633,8.3192377745,5.9172157425,3.190395559,2.3443878813,,,,,,,
2018,93,1.8,,,,,2.5,12.5,45,35,5,,,,,,,,,,
2018,94,2,.5,1.5,2.5,3.5,4.5,8.5,20,30,17,8,3,1,,,,,,,
2018,95,1.7270569129,.5850977807,1.0634617296,2.9638013382,6.5841063849,11.6591023527,15.4823754486,19.4914327556,18.5565681748,11.8725353908,6.7657255451,3.0733060132,1.9024870858,,,,,,,
2018,96,1.2,,,,5,25,35,20,10,5,,,,,,,,,,
2018,98,1.7,,,,,10,30,35,20,5,,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,1.2,,,5,10,15,40,25,5,,,,,,,,,,,
2018,102,1.2,,,,10,10,45,30,5,,,,,,,,,,,
2018,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2018,105,1.6,,,,,,20,80,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,1.4,1,3,4,5,10,45,25,5,2,,,,,,,,,,
2018Q1,1,1.7,,,,,10,30,40,20,,,,,,,,,,,
2018Q1,4,,,,,,,,,,,,,,,,,,,,
2018Q1,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Q1,6,1.6,,,,,5,40,50,5,,,,,,,,,,,
2018Q1,7,,,,,,,,,,,,,,,,,,,,
2018Q1,10,1.3,,,,,20,60,20,,,,,,,,,,,,
2018Q1,15,1.7,,,,5,5,20,35,30,5,,,,,,,,,,
2018Q1,16,1.1,1,2,5,13,17,21,16,11,8,4,1,1,,,,,,,
2018Q1,20,1.3,,,,15,30,35,20,,,,,,,,,,,,
2018Q1,22,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2018Q1,23,1.5,1,2,5,10,15,20,22,17,7,1,,,,,,,,,
2018Q1,24,1.3420878483,,3,6,10,15,22.5,16,12.5,10,5,,,,,,,,,
2018Q1,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2018Q1,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018Q1,30,,,,,,,,,,,,,,,,,,,,
2018Q1,31,2,,,,5,10,15,30,35,5,,,,,,,,,,
2018Q1,32,,,,,,,,,,,,,,,,,,,,
2018Q1,35,,,,,,,,,,,,,,,,,,,,
2018Q1,37,1.6,,,,1,7,42,45,4,1,,,,,,,,,,
2018Q1,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2018Q1,39,1.3,,,,,20,37,28,15,,,,,,,,,,,
2018Q1,41,,,,,,,,,,,,,,,,,,,,
2018Q1,45,,,,,,,,,,,,,,,,,,,,
2018Q1,47,,,,,,,,,,,,,,,,,,,,
2018Q1,48,,,,,,,,,,,,,,,,,,,,
2018Q1,49,1.5,,,,,,,,,,,,,,,,,,,
2018Q1,54,1.7,,,,,10,30,50,10,,,,,,,,,,,
2018Q1,57,1.6,,,,,,,,,,,,,,,,,,,
2018Q1,61,,,,,,,,,,,,,,,,,,,,
2018Q1,67,,,,,,,,,,,,,,,,,,,,
2018Q1,68,1.8,,,,,,,,,,,,,,,,,,,
2018Q1,70,,,,,,,,,,,,,,,,,,,,
2018Q1,80,,,,,,,,,,,,,,,,,,,,
2018Q1,82,,,,,,,,,,,,,,,,,,,,
2018Q1,85,1.6192839202,.3271171237,.996253619,2.9547635781,6.8586881552,12.4614775896,17.7231442788,19.7321469255,17.1979336729,11.7338045702,6.2667282403,2.6196795949,1.1282626518,,,,,,,
2018Q1,89,1.6606552881,,,2.5,5,10,15,30,25,10,2.5,,,,,,,,,
2018Q1,91,1.9,,,,,,,,,,,,,,,,,,,
2018Q1,92,1.4117707894,5.7475948394,4.8260904316,7.2338153905,9.7536452352,11.83028924,11.6052752824,12.7532696957,12.4038925094,8.110398447,6.5956110324,4.2840606142,4.8560572822,,,,,,,
2018Q1,93,2,,,,,2.5,5,37.5,50,5,,,,,,,,,,
2018Q1,94,2,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2018Q1,95,1.6945458023,.7874493488,1.3516594056,3.4108204435,7.0003568484,11.6856059101,15.8654365988,19.4518722699,16.7010266523,11.4940429257,6.8289282118,3.2999093896,2.1228919955,,,,,,,
2018Q1,96,1.2,,,,10,15,35,25,10,5,,,,,,,,,,
2018Q1,98,1.5,,,,,15,30,40,15,,,,,,,,,,,
2018Q1,99,,,,,,,,,,,,,,,,,,,,
2018Q1,101,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,102,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2018Q1,103,,,,,,,,,,,,,,,,,,,,
2018Q1,105,1.4,,,,,,30,70,,,,,,,,,,,,
2018Q1,110,,,,,,,,,,,,,,,,,,,,
2018Q1,112,1.6,,,,5,15,25,30,15,10,,,,,,,,,,
2018Q1,114,1.4,,2,3,5,12,45,18,10,5,,,,,,,,,,
2021,1,1.7,,,,,10,30,40,20,,,,,,,,,,,
2021,4,1.7,,,2.5,5,15,20,35,15,5,2.5,,,,,,,,,
2021,5,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2021,6,1.5,,,,,10,35,45,10,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,1.2,,,,,20,60,20,,,,,,,,,,,,
2021,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,2,,,5,5,10,15,22,25,13,5,,,,,,,,,
2021,22,1.5,,,,,10,20,40,20,10,,,,,,,,,,
2021,23,1.3,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,
2021,24,1.5,,2,4,10,12,17,21,14,10,8,2,,,,,,,,
2021,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2021,29,1.5,,,,,,30,50,20,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,1.9,,,,,2,10,39,37,12,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.4,,,,15,20,30,25,10,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,
2021,48,1.5,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,5,10,35,35,10,5,,,,,,,,,
2021,57,1.8,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,1.5,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,20,60,20,,,,,,,,,,,
2021,80,1.5,1.393728223,1.7421602787,5.2264808362,9.4076655052,12.543554007,20.2090592335,13.93728223,18.8153310105,9.4076655052,3.4843205575,2.4390243902,1.393728223,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,85,1.5286401897,.8431692148,1.8055637044,4.2871669486,8.3078182661,13.1396220718,16.9618168484,17.8716043384,15.3694401384,10.7882526336,6.1806136129,2.8898962562,1.5550359664,,,,,,,
2021,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2021,91,1.8,0,0,0,0,5,40,40,15,0,0,0,0,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,2,,,,,2.5,5,25,57.5,10,,,,,,,,,,
2021,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2021,95,1.8495785651,.4854065153,.8847553936,2.4991609888,5.6860798288,10.4202797277,15.3813164713,18.2875422957,17.5131748905,13.5089666991,8.3931905491,4.2002944854,2.7398321547,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2021,99,1.7,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,
2021,101,1,,,5,15,30,35,10,5,,,,,,,,,,,
2021,102,,,,,,,,,,,,,,,,,,,,
2021,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2021,105,1.6,,,,,,15,80,5,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,114,1.5,,1,2,3,15,31,34,10,4,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2016,1,10.6,,,,,,,,,45,55,,,,,,,,,
2016,4,10.1,,,,,,2.5,15,25,30,15,10,2.5,,,,,,,
2016,5,10.2,,,,,,,,10,80,10,,,,,,,,,
2016,6,10.1,,,,,,,,25,60,15,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,10,10.2,,,,,,,,20,60,20,,,,,,,,,
2016,15,10,,,,,,,,45,55,,,,,,,,,,
2016,16,10,0,0,0,0,0,2,8,27,30,19,8,5,1,0,0,0,0,0,0
2016,20,10,,,,,,,,40,60,,,,,,,,,,
2016,22,10,,,,,,,,25,40,25,10,,,,,,,,
2016,23,10.1,,,,,,,2,32,45,20,1,,,,,,,,
2016,24,10.032126084,,,,,,,21,24,30,15,10,,,,,,,,
2016,26,,,,,,,,,15,75,10,,,,,,,,,
2016,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2016,30,10.9,,,,,,,,,20,50,30,,,,,,,,
2016,31,10,,,,,,,5,15,40,30,10,,,,,,,,
2016,32,10.1,0,0,0,0,0,.0000000597,.0293703575,21.3407568405,75.4147298065,3.2147931071,.0003498287,0,0,0,0,0,0,0,0
2016,35,10.1,,,,,,,,10,90,,,,,,,,,,
2016,37,10.1,,,,,,,,4,52,44,,,,,,,,,
2016,38,10.1,,,,,,,,20,60,20,,,,,,,,,
2016,39,10.1,,,,,,,10,25,40,20,5,,,,,,,,
2016,41,10.7,,,,,,,,,40,60,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,10.1,0,0,0,0,0,0,0,20,60,20,0,0,0,0,0,0,0,0,0
2016,48,9.5,,,,,,,,,,,,,,,,,,,
2016,49,10.3,,,,,,,,,,,,,,,,,,,
2016,54,10,,,,,,,5,40,45,10,,,,,,,,,
2016,57,10.2,,,,,,,,,,,,,,,,,,,
2016,61,10.1,,,,,,,,35,50,15,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,10.1,,,,,,,,,,,,,,,,,,,
2016,70,10.1,,,,,,,,45,55,,,,,,,,,,
2016,80,8.65,0,0,0,0,24.0418118467,68.6411149826,6.2717770035,.6968641115,.3484320557,0,0,0,0,0,0,0,0,0,0
2016,82,10.2,,,,,,,,,,,,,,,,,,,
2016,85,10.1208908372,0,.0000000059,.0000026316,.0004434478,.0284487379,.7018542843,6.7374496026,25.4641613276,38.2328745306,22.8756903174,5.4330250377,.5073811312,.0184109984,.0002565843,.00000136,.0000000027,0,0,0
2016,89,10.1,,,,2.5,2.5,5,10,22.5,25,12.5,10,7.5,2.5,,,,,,
2016,91,10.4,0,0,0,0,0,10,10,25,30,25,0,0,0,0,0,0,0,0,0
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10.3,,,,,,,,16.5,58,25.5,,,,,,,,,
2016,94,10,,,,,.5,4,20,29,30,6,3,2.5,2,1.5,1,.5,,,
2016,95,10.1329382428,.0029218068,.020794784,.1152613532,2.2832738026,5.2441545838,7.9509955681,11.6088536103,15.0744824699,19.3250703929,14.2152225381,11.7797995054,7.4034559219,3.3684304959,1.1935677221,.3293767349,.0707888984,.0118485108,.001544503,.0001567979
2016,96,10.3,,,,,,3,7,15,35,25,10,5,,,,,,,
2016,98,10.2,,,,,,,,15,75,10,,,,,,,,,
2016,99,10,0,0,0,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0
2016,101,10.1,,,,,,,,20,80,,,,,,,,,,
2016,102,10.1,,,,,,,,15,70,15,,,,,,,,,
2016,103,10,,,,,,,,35,60,5,,,,,,,,,
2016,105,10.2,,,,,,,,25,75,,,,,,,,,,
2016,110,10.1,0,0,0,0,.0000000864,.0010665674,.6568855831,23.276575613,61.6676500331,14.1677169851,.2298985681,.0002065547,.0000000091,0,0,0,0,0,0
2016,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2016,114,10.2,,,,,,,5,25,40,20,5,5,,,,,,,
2017,1,10.2,,,,,,,,30,40,30,,,,,,,,,
2017,4,9.5,,,,,2.5,10,25,35,15,10,2.5,,,,,,,,
2017,5,10.2,,,,,,,5,30,40,20,5,,,,,,,,
2017,6,9.7,,,,,,,5,45,35,15,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,10,10.2,,,,,,,,20,60,20,,,,,,,,,
2017,15,9.6,,,,,,15,20,40,20,5,,,,,,,,,
2017,16,9.8,0,0,0,0,2,6,18,29,25,12,5,2,1,0,0,0,0,0,0
2017,20,9.5,,,,,,10,30,35,25,,,,,,,,,,
2017,22,9.8,,,,,,,15,40,25,15,5,,,,,,,,
2017,23,9.7,,,,,,5,20,25,20,15,10,5,,,,,,,
2017,24,9.4610576743,,,,,12,14,19,25,15,10,5,,,,,,,,
2017,26,,,,,,,,5,30,60,5,,,,,,,,,
2017,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2017,30,10.3,,,,,,,,20,50,30,,,,,,,,,
2017,31,9.8,,,,,,5,10,35,30,15,5,,,,,,,,
2017,32,9.7,0,.0000024782,.0004045125,.0256082977,.6333244682,6.1875730995,24.1514945334,37.9891938577,24.1602497947,6.1920758635,.6340193693,.0256459807,.0004052609,.0000024779,.0000000058,0,0,0,0
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,9.5,,,,,,,14,47,35,4,,,,,,,,,
2017,38,9.7,,,,,,,20,60,20,,,,,,,,,,
2017,39,9.7,,,,,,,18,37,35,10,,,,,,,,,
2017,41,10.5,,,,,,,,,30,60,10,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,9.8,0,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0,0,0,0
2017,48,9.1,,,,,,,,,,,,,,,,,,,
2017,49,10,,,,,,,,,,,,,,,,,,,
2017,54,9.5,,,,,,,30,50,15,5,,,,,,,,,
2017,57,9.8,,,,,,,,,,,,,,,,,,,
2017,61,9.6,,,,,,5,20,40,30,5,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,9.7,,,,,,,,,,,,,,,,,,,
2017,70,9.6,,,,,,,10,55,35,,,,,,,,,,
2017,80,8.24,0,.6968641115,4.8780487805,25.7839721254,36.236933798,24.3902439024,6.968641115,.3484320557,.6968641115,0,0,0,0,0,0,0,0,0,0
2017,82,9.9,,,,,,,,,,,,,,,,,,,
2017,85,9.6,.0009920764,.0149187826,.1517609637,1.0028579853,4.3093993619,12.0524653153,21.9538965612,26.0558831146,20.1517066194,10.1542972507,3.3320683764,.7115235443,.0987819357,.0089068581,.0005210123,.0000197497,.0000004846,.0000000077,.0000000001
2017,89,9.7225,,,2.5,2.5,7.5,10,15,25,15,10,5,5,2.5,,,,,,
2017,91,10.1,0,0,0,0,0,15,15,30,30,10,0,0,0,0,0,0,0,0,0
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,9.9,,,,,,,5,48,42,5,,,,,,,,,
2017,94,9.7,,,1,3.5,6,15,18,24,11,6,5,4,3,2,1,.5,,,
2017,95,9.677523475,1.6153526414,2.3589930663,3.6280941045,5.5104696189,7.9028541306,10.4378405596,12.5370220964,14.570093233,11.4222475833,9.8770420452,7.5276615065,4.9890465984,3.7284253712,2.0921834096,1.0505557663,.4720451342,.1897985968,.0682884927,.0219860451
2017,96,10.2,,,,,,3,7,15,35,25,10,5,,,,,,,
2017,98,9.6,,,,,,10,25,30,25,10,,,,,,,,,
2017,99,9.1,0,0,0,0,0,0,80,20,0,0,0,0,0,0,0,0,0,0,0
2017,101,9.7,,,,,,,25,60,15,,,,,,,,,,
2017,102,9.6,,,,,,,10,60,30,,,,,,,,,,
2017,103,9.6,,,,,,2.5,25,45,25,2.5,,,,,,,,,
2017,105,10,,,,,,,,40,60,,,,,,,,,,
2017,110,9.7,.0405972847,.12882711,.6350682516,2.1762041764,5.7043876916,11.4396956902,17.5535619142,20.6106871132,18.5185903126,12.7322083052,6.6981151572,2.6959310109,.8300600364,.1954686611,.0351982788,.004845539,.0005098371,.0000409899,.0000026399
2017,112,9.8,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,10,,,,,,2,5,25,30,15,10,5,5,2,1,,,,
2017May,1,9.8,,,,,,,30,50,20,,,,,,,,,,
2017May,4,9.6,,,,,2.5,5,25,30,25,10,2.5,,,,,,,,
2017May,5,10.2,,,,,,,,15,70,15,,,,,,,,,
2017May,6,9.7,,,,,,,15,50,30,5,,,,,,,,,
2017May,7,,,,,,,,,,,,,,,,,,,,
2017May,10,10.5,,,,,,,,,20,60,20,,,,,,,,
2017May,15,9.7,,,,,,5,15,15,30,20,10,5,,,,,,,
2017May,16,9.8,0,0,0,0,2,6,18,29,25,12,5,2,1,0,0,0,0,0,0
2017May,20,9.6,,,,,,,20,60,20,,,,,,,,,,
2017May,22,9.9,,,,,,10,30,35,20,5,,,,,,,,,
2017May,23,9.8,,,,,1,6,20,25,20,15,10,3,,,,,,,
2017May,24,9.5495519204,,,,,13,14,17,25,15,10,6,,,,,,,,
2017May,26,,,,,,,,,25,70,5,,,,,,,,,
2017May,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2017May,30,,,,,,,,,,,,,,,,,,,,
2017May,31,9.9,,,,,5,10,20,40,20,5,,,,,,,,,
2017May,32,,,,,,,,,,,,,,,,,,,,
2017May,35,,,,,,,,,,,,,,,,,,,,
2017May,37,9.7,,,,,,,8,50,27,15,,,,,,,,,
2017May,38,9.8,,,,,,,20,60,20,,,,,,,,,,
2017May,39,9.8,,,,,,,10,36,34,20,,,,,,,,,
2017May,41,,,,,,,,,,,,,,,,,,,,
2017May,45,,,,,,,,,,,,,,,,,,,,
2017May,47,,,,,,,,,,,,,,,,,,,,
2017May,48,9.5,,,,,,,,,,,,,,,,,,,
2017May,49,10,,,,,,,,,,,,,,,,,,,
2017May,54,10.1,,,,,,,5,35,45,15,,,,,,,,,
2017May,57,9.8,,,,,,,,,,,,,,,,,,,
2017May,61,9.7,,,,,,5,25,40,25,5,,,,,,,,,
2017May,67,,,,,,,,,,,,,,,,,,,,
2017May,68,9.8,,,,,,,,,,,,,,,,,,,
2017May,70,,,,,,,,,,,,,,,,,,,,
2017May,80,,,,,,,,,,,,,,,,,,,,
2017May,82,,,,,,,,,,,,,,,,,,,,
2017May,85,9.7,.0018536738,.0214092341,.1787508411,1.0204335165,3.985680676,10.6573974516,19.5174979396,24.4876092357,21.0506721465,12.3979751584,5.001389482,1.3813543213,.2610684781,.0337407212,.002979825,.0001796942,.0000073935,.0000002074,.000000004
2017May,89,9.76,,,2.5,2.5,5,7.5,12.5,17.5,25,15,7.5,2.5,2.5,,,,,,
2017May,91,10,0,0,0,0,0,15,15,30,30,10,0,0,0,0,0,0,0,0,0
2017May,92,,,,,,,,,,,,,,,,,,,,
2017May,93,,,,,,,,,,,,,,,,,,,,
2017May,94,9.8,,.5,1.5,3,8,12.5,16,22,10,8,7,5,3,2,1,.5,,,
2017May,95,9.6622082567,1.5337465146,2.220110879,3.4073923291,6.1324366744,8.4408224261,10.9365266928,13.066085208,14.24290554,10.3532877204,8.9462728328,7.6321870478,5.1348828953,3.8509426472,2.1850774958,1.1094601185,.504082481,.2049446428,.0745618361,.0242740183
2017May,96,10.2,,,,,,3,7,15,35,25,10,5,,,,,,,
2017May,98,9.8,,,,,,10,25,35,20,10,,,,,,,,,
2017May,99,9.2,0,0,0,0,0,0,70,30,0,0,0,0,0,0,0,0,0,0,0
2017May,101,9.7,,,,,,,,,,,,,,,,,,,
2017May,102,,,,,,,,,,,,,,,,,,,,
2017May,103,9.7,,,,,,,27.5,45,25,2.5,,,,,,,,,
2017May,105,10.1,,,,,,,,35,65,,,,,,,,,,
2017May,110,9.8,.0003107204,.0032647434,.04714195,.412927599,2.2973964908,8.1281279249,18.3039148344,26.2529330589,23.9895823517,13.9651488682,5.1767016596,1.2209847103,.1830500714,.0174224584,.0010513964,.0000401764,.0000009709,.0000000148,.0000000001
2017May,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2017May,114,10,,,,,,2,5,23,30,20,10,5,5,,,,,,
2018,1,9.8,,,,,,,30,40,30,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,9.3,,,,,5,25,35,25,5,5,,,,,,,,,
2018,6,9.3,,,,,,5,40,30,25,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,10,9.8,,,,,,,20,60,20,,,,,,,,,,
2018,15,9.4,,,,,5,15,35,30,10,5,,,,,,,,,
2018,16,9.4,0,0,0,2,8,10,16,15,14,11,9,6,3,3,2,1,0,0,0
2018,20,9,,,,,10,25,30,25,10,,,,,,,,,,
2018,22,9.6,,,,,,5,10,35,30,15,5,,,,,,,,
2018,23,9.2,,,,1,10,20,25,18,13,7,3,2,1,,,,,,
2018,24,9.1250576743,,,5,8,13,16,21,16,12,5,4,,,,,,,,
2018,26,,,,,,,,10,45,40,5,,,,,,,,,
2018,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,9.6,,,,,,5,10,40,30,10,5,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,9,,,,,,13,41,36,10,,,,,,,,,,
2018,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2018,39,9.4,,,,,,15,35,30,15,5,,,,,,,,,
2018,41,10.5,,,,,,,,,30,60,10,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,9.7,,,,,,,,,,,,,,,,,,,
2018,54,9.2,,,,,,10,50,25,10,5,,,,,,,,,
2018,57,9.2,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,80,8.15,0,1.7421602787,12.543554007,22.6480836237,34.1463414635,19.1637630662,7.6655052265,1.393728223,.3484320557,.3484320557,0,0,0,0,0,0,0,0,0
2018,82,,,,,,,,,,,,,,,,,,,,
2018,85,9.1,.3466973803,1.043647371,3.0662015245,7.0504207463,12.6893982001,17.8776638338,19.7171131629,17.0233179228,11.5054913998,6.0870165473,2.5206209091,.8168979691,.2071706188,.0411076098,.0063808138,.0007746577,.0000735427,.0000054586,.0000003316
2018,89,9.339,,2.5,2.5,5,10,12.5,20,22.5,12.5,5,5,2.5,,,,,,,
2018,91,9.9,0,0,0,0,0,20,25,40,10,5,0,0,0,0,0,0,0,0,0
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,9.6,,,,,,10,27,47,13.5,2.5,,,,,,,,,
2018,94,8.5,1.5,4,10,17,22,23,5,4,3.5,3,2.5,2,1.5,1,,,,,
2018,95,9.3417183209,1.7690327364,1.9459589213,2.5794023394,5.1553560105,9.4589696048,15.2623853081,17.2654722867,14.589265061,13.9211056973,9.9095044809,5.173214964,2.1032722477,.6659733296,.1642270012,.0315397806,.0047173614,.0005494979,.0000498493,.0000035219
2018,96,10.2,,,,,,3,7,15,35,25,10,5,,,,,,,
2018,98,9.2,,,,,10,20,30,25,10,5,,,,,,,,,
2018,99,,,,,,,,,,,,,,,,,,,,
2018,101,9.4,,,,,,5,45,35,10,5,,,,,,,,,
2018,102,9.3,,,,,,15,55,30,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,105,9.9,,,,,,,,70,30,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,114,10.1,,,,,1,2,10,20,25,23,10,5,2,2,,,,,
2018May,1,9.5,,,,,,30,50,20,,,,,,,,,,,
2018May,4,,,,,,,,,,,,,,,,,,,,
2018May,5,9.7,,,,,,5,30,35,20,5,5,,,,,,,,
2018May,6,9.4,,,,,,15,45,35,5,,,,,,,,,,
2018May,7,,,,,,,,,,,,,,,,,,,,
2018May,10,10.1,,,,,,,,20,60,20,,,,,,,,,
2018May,15,9.5,,,,,5,15,25,35,10,5,5,,,,,,,,
2018May,16,9.5,0,0,0,2,8,10,15,16,14,11,9,6,3,3,2,1,0,0,0
2018May,20,9.1,,,,,5,25,35,25,10,,,,,,,,,,
2018May,22,9.7,,,,,,15,30,35,15,5,,,,,,,,,
2018May,23,9.4,,,,1,5,15,22,20,15,10,8,3,1,,,,,,
2018May,24,9.1495519204,,,3,7,10,14,22.5,14,12.5,10,7,,,,,,,,
2018May,26,,,,,,,,5,45,45,5,,,,,,,,,
2018May,29,10.4,,,,,,,,10,30,40,20,,,,,,,,
2018May,30,,,,,,,,,,,,,,,,,,,,
2018May,31,9.7,,,,,5,10,15,40,20,10,,,,,,,,,
2018May,32,,,,,,,,,,,,,,,,,,,,
2018May,35,,,,,,,,,,,,,,,,,,,,
2018May,37,9.2,,,,,,8,48,30,13,1,,,,,,,,,
2018May,38,9.6,,,,,,,20,60,20,,,,,,,,,,
2018May,39,9.4,,,,,,10,35,30,20,5,,,,,,,,,
2018May,41,,,,,,,,,,,,,,,,,,,,
2018May,45,,,,,,,,,,,,,,,,,,,,
2018May,47,,,,,,,,,,,,,,,,,,,,
2018May,48,,,,,,,,,,,,,,,,,,,,
2018May,49,9.7,,,,,,,,,,,,,,,,,,,
2018May,54,9.4,,,,,,,15,45,25,15,,,,,,,,,
2018May,57,9.4,,,,,,,,,,,,,,,,,,,
2018May,61,,,,,,,,,,,,,,,,,,,,
2018May,67,,,,,,,,,,,,,,,,,,,,
2018May,68,,,,,,,,,,,,,,,,,,,,
2018May,70,,,,,,,,,,,,,,,,,,,,
2018May,80,,,,,,,,,,,,,,,,,,,,
2018May,82,,,,,,,,,,,,,,,,,,,,
2018May,85,9.2,.255513033,.8168979691,2.5206209091,6.0870165473,11.5054913998,17.0233179228,19.717113163,17.8776638338,12.6893982001,7.0504207463,3.0662015245,1.043647371,.2779835865,.0579338204,.0094453984,.0012044942,.0001201163,.0000093654,.000000599
2018May,89,9.38,,2.5,2.5,2.5,7.5,10,20,22.5,15,10,5,2.5,,,,,,,
2018May,91,9.7,0,0,0,0,0,20,25,40,10,5,0,0,0,0,0,0,0,0,0
2018May,92,,,,,,,,,,,,,,,,,,,,
2018May,93,,,,,,,,,,,,,,,,,,,,
2018May,94,9.2,,1.5,4,7,12,22,24,8,6,5,4,3,2,1,.5,,,,
2018May,95,9.482984563,.0899257031,.4080883962,1.4422848093,3.9698508682,8.5098858538,14.2069109,18.4714912375,22.5506697102,14.7497853378,9.0587263374,4.3328630211,1.6140209167,.468241322,.1057929422,.0186152997,.0025509958,.000272255,.0000226292,.0000014648
2018May,96,10.2,,,,,,3,7,15,35,25,10,5,,,,,,,
2018May,98,9.3,,,,,10,25,25,25,15,,,,,,,,,,
2018May,99,,,,,,,,,,,,,,,,,,,,
2018May,101,9.4,,,,,,,,,,,,,,,,,,,
2018May,102,,,,,,,,,,,,,,,,,,,,
2018May,103,,,,,,,,,,,,,,,,,,,,
2018May,105,9.9,,,,,,,,80,20,,,,,,,,,,
2018May,110,,,,,,,,,,,,,,,,,,,,
2018May,112,9.8,,,,,5,10,20,30,20,10,5,,,,,,,,
2018May,114,10.1,,,,,1,2,10,20,25,23,10,5,2,2,,,,,
2021,1,8.5,,,,,10,40,30,20,,,,,,,,,,,
2021,4,8.5,,.5,2,5,20,30,20,15,5,2,.5,,,,,,,,
2021,5,9.3,,,,,5,25,35,25,5,5,,,,,,,,,
2021,6,9,,,,,5,30,40,20,5,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,9,,,,,,20,60,20,,,,,,,,,,,
2021,15,9,,,,,10,20,30,25,5,5,5,,,,,,,,
2021,16,9.4,3,5,6,8,11,13,16,14,11,6,3,2,1,1,0,0,0,0,0
2021,20,7.9,,7,15,23,20,12,8,5,5,5,,,,,,,,,
2021,22,9.2,,,,,10,20,40,20,10,,,,,,,,,,
2021,23,7,15,18,20,15,10,7,5,4,3,2,1,,,,,,,,
2021,24,8.4850576743,3,6,9,11,16,20,14,10,7,3,1,,,,,,,,
2021,26,,,,,,,10,25,40,10,10,5,,,,,,,,
2021,29,10,,,,,,,10,30,40,20,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,9.3,,,,,10,15,40,20,10,5,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,8.2,,,5,16,27,22,15,10,4,1,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,8.8,,,,5,17,25,20,18,10,5,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,9,,,,,,35,50,10,5,,,,,,,,,,
2021,57,8.5,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,8.5,,,,,,55,45,,,,,,,,,,,,
2021,80,8.33,2.4390243902,2.787456446,11.4982578397,20.5574912893,19.1637630662,16.724738676,14.2857142857,5.9233449477,3.8327526132,1.393728223,1.393728223,0,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,
2021,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2021,89,8.664,,5,5,12.5,20,25,10,7.5,5,5,2.5,2.5,,,,,,,
2021,91,9.3,0,0,0,0,5,10,30,25,25,5,0,0,0,0,0,0,0,0,0
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2021,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2021,95,8.5379039855,5.1240253092,7.5015744827,10.1734793709,12.5832817272,14.0886690275,15.2387080672,10.9680854515,8.6896373894,6.0194442439,4.553507477,2.6417811445,1.371490096,.6371380954,.2648619229,.0985259294,.0327964329,.0097689466,.0026038378,.000621048
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,8.4,,5,10,15,15,20,15,15,5,,,,,,,,,,
2021,99,9,0,0,0,0,0,35,65,0,0,0,0,0,0,0,0,0,0,0,0
2021,101,8.9,,,,5,10,30,30,15,5,5,,,,,,,,,
2021,102,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,9.7,,,,,,,5,85,10,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,114,10,,,,2,5,10,15,15,35,5,5,4,3,1,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2016,1,,,,,,,,,,,,,,,,,,,,
2016,4,,,,1.3,,,,,,,,,,,,,,,,
2016,5,,,,,,,,,,,,,,,,,,,,
2016,6,,,,1.8,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,10,,,,1.5,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.7,,,,,,,,,,,,,,,,
2016,20,,,,,,,,,,,,,,,,,,,,
2016,22,,,,1.1,,,,,,,,,,,,,,,,
2016,23,,,,1.4,,,,,,,,,,,,,,,,
2016,24,,,,1.6,,,,,,,,,,,,,,,,
2016,26,,,,,,,,,,,,,,,,,,,,
2016,29,,,,1.5,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,35,,,,,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,2.2,,,,,,,,,,,,,,,,
2016,39,,,,1.5,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,45,,,,,,,,,,,,,,,,,,,,
2016,47,,,,1.3,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,57,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,1.5,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,1.3,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,91,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,,,,1.5,,,,,,,,,,,,,,,,
2016,94,,,,1.6,,,,,,,,,,,,,,,,
2016,95,,,,1,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,1.4,,,,,,,,,,,,,,,,
2016,99,,,,1.5,,,,,,,,,,,,,,,,
2016,101,,,,1.3,,,,,,,,,,,,,,,,
2016,102,,,,1.2,,,,,,,,,,,,,,,,
2016,103,,,,1.3,,,,,,,,,,,,,,,,
2016,105,,,,1,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,112,,,,1.5,,,,,,,,,,,,,,,,
2016,114,,,,1,,,,,,,,,,,,,,,,
2016Q3,1,40,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,4,53,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,5,50,0,,,,,,,,,,,,,,,,,,
2016Q3,6,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,7,44.6993333333,0,1.13292,,,,,,,,,,,,,,,,,
2016Q3,10,50,-.4,1.1,,,,,,,,,,,,,,,,,
2016Q3,15,51,-.3,1.12,,,,,,,,,,,,,,,,,
2016Q3,16,48,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,20,46,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,22,48,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,23,45,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,24,43.5,0,1.095135,,,,,,,,,,,,,,,,,
2016Q3,26,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,29,45,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,30,50.1,0,1.11,,,,,,,,,,,,,,,,,
2016Q3,31,,,,,,,,,,,,,,,,,,,,
2016Q3,32,50,0,1.11,,,,,,,,,,,,,,,,,
2016Q3,35,,,,,,,,,,,,,,,,,,,,
2016Q3,37,50,0,1.14,,,,,,,,,,,,,,,,,
2016Q3,38,49,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,39,49.7,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,41,,,,,,,,,,,,,,,,,,,,
2016Q3,45,,,,,,,,,,,,,,,,,,,,
2016Q3,47,53,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,48,,0,1.07,,,,,,,,,,,,,,,,,
2016Q3,49,,0,,,,,,,,,,,,,,,,,,
2016Q3,54,50,0,,,,,,,,,,,,,,,,,,
2016Q3,57,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,61,50,0,1.13,,,,,,,,,,,,,,,,,
2016Q3,67,,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,68,49.5,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,70,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,80,35.63,0,1.14,,,,,,,,,,,,,,,,,
2016Q3,82,,.05,1.1,,,,,,,,,,,,,,,,,
2016Q3,85,44.03,0,1.08,,,,,,,,,,,,,,,,,
2016Q3,89,50.6,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,91,45,0,1.125,,,,,,,,,,,,,,,,,
2016Q3,92,50.4108333333,,1.1141729798,,,,,,,,,,,,,,,,,
2016Q3,93,47,0,1.11,,,,,,,,,,,,,,,,,
2016Q3,94,38,0,1.15,,,,,,,,,,,,,,,,,
2016Q3,95,48,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,96,,0,1.15,,,,,,,,,,,,,,,,,
2016Q3,98,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,99,50.9,0,1.11,,,,,,,,,,,,,,,,,
2016Q3,101,49.84,0,1.1135857461,,,,,,,,,,,,,,,,,
2016Q3,102,48,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,103,48,0,1.09,,,,,,,,,,,,,,,,,
2016Q3,105,46,0,1.1,,,,,,,,,,,,,,,,,
2016Q3,110,48.6,0,1.12,,,,,,,,,,,,,,,,,
2016Q3,112,54,.05,1.08,,,,,,,,,,,,,,,,,
2016Q3,114,45.8,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,1,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,4,57,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,5,50,0,,,,,,,,,,,,,,,,,,
2016Q4,6,52,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,7,45.6526666667,0,1.13292,,,,,,,,,,,,,,,,,
2016Q4,10,70,-.4,1.1,,,,,,,,,,,,,,,,,
2016Q4,15,62,-.3,1.12,,,,,,,,,,,,,,,,,
2016Q4,16,49,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,20,47,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,22,48,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,23,45,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,24,47.5,0,1.065,,,,,,,,,,,,,,,,,
2016Q4,26,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q4,30,50.3486428718175,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,31,,,,,,,,,,,,,,,,,,,,
2016Q4,32,50,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,35,,,,,,,,,,,,,,,,,,,,
2016Q4,37,52,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,38,48,0,1.09,,,,,,,,,,,,,,,,,
2016Q4,39,48.9,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,41,,,,,,,,,,,,,,,,,,,,
2016Q4,45,,,,,,,,,,,,,,,,,,,,
2016Q4,47,54,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,48,,0,1.05,,,,,,,,,,,,,,,,,
2016Q4,49,,0,,,,,,,,,,,,,,,,,,
2016Q4,54,50,0,,,,,,,,,,,,,,,,,,
2016Q4,57,55,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,61,51,0,1.13,,,,,,,,,,,,,,,,,
2016Q4,67,,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,68,50.4,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,70,52,0,1.07,,,,,,,,,,,,,,,,,
2016Q4,80,35.63,0,1.14,,,,,,,,,,,,,,,,,
2016Q4,82,,.05,1.1,,,,,,,,,,,,,,,,,
2016Q4,85,47.14,0,1.076,,,,,,,,,,,,,,,,,
2016Q4,89,53.26,0,1.07,,,,,,,,,,,,,,,,,
2016Q4,91,47.5,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,92,51.6466666667,,1.0934699495,,,,,,,,,,,,,,,,,
2016Q4,93,48,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,94,38,0,1.2,,,,,,,,,,,,,,,,,
2016Q4,95,50,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,96,,0,1.17,,,,,,,,,,,,,,,,,
2016Q4,98,42,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,99,52.3,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,101,52,0,1.1135857461,,,,,,,,,,,,,,,,,
2016Q4,102,50,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,103,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,105,48,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,110,48.9,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,112,60,.05,1.07,,,,,,,,,,,,,,,,,
2016Q4,114,45,0,1.08,,,,,,,,,,,,,,,,,
2017,1,51,0,1.1,,,,,,,,,,,,,,,,,
2017,4,63,0,1.07,1.6,,,,,,,,,,,,,,,,
2017,5,55,0,,,,,,,,,,,,,,,,,,
2017,6,56,0,1.05,2,,,,,,,,,,,,,,,,
2017,7,47.38,0,1.13292,,,,,,,,,,,,,,,,,
2017,10,70,-.4,1.1,1.2,,,,,,,,,,,,,,,,
2017,15,55,-.3,1.12,,,,,,,,,,,,,,,,,
2017,16,52,0,1.12,1.7,,,,,,,,,,,,,,,,
2017,20,51,0,1.08,,,,,,,,,,,,,,,,,
2017,22,48,0,1.05,1.4,,,,,,,,,,,,,,,,
2017,23,48,0,1.04,1.8,,,,,,,,,,,,,,,,
2017,24,55,0,.975,1.6,,,,,,,,,,,,,,,,
2017,26,60,0,1.1,,,,,,,,,,,,,,,,,
2017,29,50,.05,1.1,1.5,,,,,,,,,,,,,,,,
2017,30,50.9,0,1.11,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,53,0,1.11,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,56,.04,1.16,,,,,,,,,,,,,,,,,
2017,38,48.8,0,1.06,1.7,,,,,,,,,,,,,,,,
2017,39,53,0,1.16,1.5,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,54.4,0,1.1,1.7,,,,,,,,,,,,,,,,
2017,48,,0,1.05,,,,,,,,,,,,,,,,,
2017,49,,0,,,,,,,,,,,,,,,,,,
2017,54,,0,,,,,,,,,,,,,,,,,,
2017,57,58,.05,1.08,,,,,,,,,,,,,,,,,
2017,61,51,0,1.13,,,,,,,,,,,,,,,,,
2017,67,,.25,1.05,,,,,,,,,,,,,,,,,
2017,68,45.5,0,1.12,,,,,,,,,,,,,,,,,
2017,70,55,0,1.13,1.5,,,,,,,,,,,,,,,,
2017,80,41.63,0,1.15,,,,,,,,,,,,,,,,,
2017,82,,.05,1.1,1.5,,,,,,,,,,,,,,,,
2017,85,53.315,0,1.112,,,,,,,,,,,,,,,,,
2017,89,65.5775,0,1.0705319149,,,,,,,,,,,,,,,,,
2017,91,53,0,,,,,,,,,,,,,,,,,,
2017,92,53.097,,1.086,,,,,,,,,,,,,,,,,
2017,93,49,0,1.12,1.8,,,,,,,,,,,,,,,,
2017,94,40,0,1.2,1.8,,,,,,,,,,,,,,,,
2017,95,53,0,1.13,1.2,,,,,,,,,,,,,,,,
2017,96,,0,1.21,,,,,,,,,,,,,,,,,
2017,98,48,0,1.06,1.6,,,,,,,,,,,,,,,,
2017,99,54.4,0,1.05,1.9,,,,,,,,,,,,,,,,
2017,101,58.625,0,1.1836391884,1.8,,,,,,,,,,,,,,,,
2017,102,56.25,0,1.06,1.4,,,,,,,,,,,,,,,,
2017,103,52,0,1.13,1.6,,,,,,,,,,,,,,,,
2017,105,52,0,1.1,1.1,,,,,,,,,,,,,,,,
2017,110,49.5,0,1.12,,,,,,,,,,,,,,,,,
2017,112,65,.05,1.05,1.5,,,,,,,,,,,,,,,,
2017,114,45.2,0,1.115,1.4,,,,,,,,,,,,,,,,
2017Q1,1,45,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,4,60,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,5,50,0,,,,,,,,,,,,,,,,,,
2017Q1,6,53,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,7,46.4546666667,0,1.13292,,,,,,,,,,,,,,,,,
2017Q1,10,70,-.4,1.1,,,,,,,,,,,,,,,,,
2017Q1,15,62,-.3,1.12,,,,,,,,,,,,,,,,,
2017Q1,16,51,0,1.11,,,,,,,,,,,,,,,,,
2017Q1,20,49,0,1.07,,,,,,,,,,,,,,,,,
2017Q1,22,48,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,23,45,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,24,51.5,0,1.03125,,,,,,,,,,,,,,,,,
2017Q1,26,55,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2017Q1,30,50.598519741194,0,1.11,,,,,,,,,,,,,,,,,
2017Q1,31,,,,,,,,,,,,,,,,,,,,
2017Q1,32,51,0,1.11,,,,,,,,,,,,,,,,,
2017Q1,35,,,,,,,,,,,,,,,,,,,,
2017Q1,37,54,0,1.14,,,,,,,,,,,,,,,,,
2017Q1,38,48,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,39,48.9,0,1.14,,,,,,,,,,,,,,,,,
2017Q1,41,,,,,,,,,,,,,,,,,,,,
2017Q1,45,,,,,,,,,,,,,,,,,,,,
2017Q1,47,51,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,48,,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,49,,0,,,,,,,,,,,,,,,,,,
2017Q1,54,,0,,,,,,,,,,,,,,,,,,
2017Q1,57,57,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,61,51,0,1.13,,,,,,,,,,,,,,,,,
2017Q1,67,,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,68,51.2,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,70,55,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,80,37.06,0,1.14,,,,,,,,,,,,,,,,,
2017Q1,82,,.05,1.1,,,,,,,,,,,,,,,,,
2017Q1,85,49.8,0,1.091,,,,,,,,,,,,,,,,,
2017Q1,89,58.49,0,1.0619148936,,,,,,,,,,,,,,,,,
2017Q1,91,50,0,1.07,,,,,,,,,,,,,,,,,
2017Q1,92,52.41,,1.0737004209,,,,,,,,,,,,,,,,,
2017Q1,93,48,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,94,40,0,1.2,,,,,,,,,,,,,,,,,
2017Q1,95,51,0,1.13,,,,,,,,,,,,,,,,,
2017Q1,96,,0,1.19,,,,,,,,,,,,,,,,,
2017Q1,98,45,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,99,53.3,0,1.06,,,,,,,,,,,,,,,,,
2017Q1,101,54.5,0,1.1627906977,,,,,,,,,,,,,,,,,
2017Q1,102,52.5,0,1.05,,,,,,,,,,,,,,,,,
2017Q1,103,51,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,105,48.5,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,110,49.1,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,112,60,.05,1.06,,,,,,,,,,,,,,,,,
2017Q1,114,45,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,1,50,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,4,63,0,1.06,,,,,,,,,,,,,,,,,
2017Q2,5,55,0,,,,,,,,,,,,,,,,,,
2017Q2,6,54,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,7,47.1566666667,0,1.13292,,,,,,,,,,,,,,,,,
2017Q2,10,70,-.4,1.1,,,,,,,,,,,,,,,,,
2017Q2,15,54,-.3,1.12,,,,,,,,,,,,,,,,,
2017Q2,16,52,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,20,50,0,1.07,,,,,,,,,,,,,,,,,
2017Q2,22,48,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,23,46,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,24,53,0,.99375,,,,,,,,,,,,,,,,,
2017Q2,26,60,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2017Q2,30,50.849636732375,0,1.11,,,,,,,,,,,,,,,,,
2017Q2,31,,,,,,,,,,,,,,,,,,,,
2017Q2,32,52,0,1.11,,,,,,,,,,,,,,,,,
2017Q2,35,,,,,,,,,,,,,,,,,,,,
2017Q2,37,56,0,1.16,,,,,,,,,,,,,,,,,
2017Q2,38,48,0,1.06,,,,,,,,,,,,,,,,,
2017Q2,39,51,0,1.16,,,,,,,,,,,,,,,,,
2017Q2,41,,,,,,,,,,,,,,,,,,,,
2017Q2,45,,,,,,,,,,,,,,,,,,,,
2017Q2,47,54,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,48,,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,49,,0,,,,,,,,,,,,,,,,,,
2017Q2,54,,0,,,,,,,,,,,,,,,,,,
2017Q2,57,60,0,1.08,,,,,,,,,,,,,,,,,
2017Q2,61,52,0,1.13,,,,,,,,,,,,,,,,,
2017Q2,67,,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,68,52,0,1.13,,,,,,,,,,,,,,,,,
2017Q2,70,50,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,80,38.85,0,1.14,,,,,,,,,,,,,,,,,
2017Q2,82,,.05,1.1,,,,,,,,,,,,,,,,,
2017Q2,85,52.8,0,1.104,,,,,,,,,,,,,,,,,
2017Q2,89,64.39,0,1.0676595745,,,,,,,,,,,,,,,,,
2017Q2,91,51,0,,,,,,,,,,,,,,,,,,
2017Q2,92,52.9033333333,,1.0793,,,,,,,,,,,,,,,,,
2017Q2,93,49,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,94,40,0,1.2,,,,,,,,,,,,,,,,,
2017Q2,95,53,0,1.13,,,,,,,,,,,,,,,,,
2017Q2,96,,0,1.21,,,,,,,,,,,,,,,,,
2017Q2,98,48,0,1.06,,,,,,,,,,,,,,,,,
2017Q2,99,54.2,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,101,57,0,1.1764705882,,,,,,,,,,,,,,,,,
2017Q2,102,55,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,103,52,0,1.13,,,,,,,,,,,,,,,,,
2017Q2,105,49.5,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,110,49.4,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,112,65,.05,1.05,,,,,,,,,,,,,,,,,
2017Q2,114,45,0,1.12,,,,,,,,,,,,,,,,,
2018,1,49,0,1.1,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,
2018,5,60,.25,,,,,,,,,,,,,,,,,,
2018,6,58,.03,1.15,2,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,10,,0,1.15,1.5,,,,,,,,,,,,,,,,
2018,15,60,-.2,1.12,,,,,,,,,,,,,,,,,
2018,16,53,.05,1.13,1.9,,,,,,,,,,,,,,,,
2018,20,53,0,1.07,,,,,,,,,,,,,,,,,
2018,22,50,0,1.05,1.8,,,,,,,,,,,,,,,,
2018,23,53,.25,1.06,2,,,,,,,,,,,,,,,,
2018,24,70,.625,.95,1.7,,,,,,,,,,,,,,,,
2018,26,65,0,1.1,,,,,,,,,,,,,,,,,
2018,29,50,.15,1.1,1.6,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,0,1.11,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,70,.5,1.2,,,,,,,,,,,,,,,,,
2018,38,51.5,0,1.07,2.1,,,,,,,,,,,,,,,,
2018,39,58,.25,1.21,1.7,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,,0,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,,0,,,,,,,,,,,,,,,,,,
2018,54,,0,,,,,,,,,,,,,,,,,,
2018,57,60,.25,1.1,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,52.1,.1,1.13,,,,,,,,,,,,,,,,,
2018,70,65,0,1.15,1.7,,,,,,,,,,,,,,,,
2018,80,48.05,.35,1.17,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,85,58.2325,0,,,,,,,,,,,,,,,,,,
2018,89,74.3916666667,.08,1.0935106383,,,,,,,,,,,,,,,,,
2018,91,55,.5,,,,,,,,,,,,,,,,,,
2018,92,54.731,,1.11,,,,,,,,,,,,,,,,,
2018,93,59,.01,1.14,2,,,,,,,,,,,,,,,,
2018,94,42,.13,1.2,2.1,,,,,,,,,,,,,,,,
2018,95,55,0,1.14,1.3,,,,,,,,,,,,,,,,
2018,96,,.19,,,,,,,,,,,,,,,,,,
2018,98,48,.1,1.1,2,,,,,,,,,,,,,,,,
2018,99,56.8,0,1.05,2.1,,,,,,,,,,,,,,,,
2018,101,65,0,1.2272248434,1.8,,,,,,,,,,,,,,,,
2018,102,65,0,1.08,1.6,,,,,,,,,,,,,,,,
2018,103,,.25,1.17,,,,,,,,,,,,,,,,,
2018,105,53,0,1.1,1.3,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,
2018,112,70,.5,1.075,1.5,,,,,,,,,,,,,,,,
2018,114,47.3,0,1.145,1.6,,,,,,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,
2021,4,,,,1.7,,,,,,,,,,,,,,,,
2021,5,,,,,,,,,,,,,,,,,,,,
2021,6,,,,2,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,,,,2,,,,,,,,,,,,,,,,
2021,15,,,,,,,,,,,,,,,,,,,,
2021,16,,,,2,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,,,,2,,,,,,,,,,,,,,,,
2021,23,,,,2.2,,,,,,,,,,,,,,,,
2021,24,,,,1.8,,,,,,,,,,,,,,,,
2021,26,,,,,,,,,,,,,,,,,,,,
2021,29,,,,1.8,,,,,,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,,,,1.8,,,,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,57,,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,,,,1.8,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,85,,,,,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,
2021,91,,,,,,,,,,,,,,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,,,,2.5,,,,,,,,,,,,,,,,
2021,94,,,,2.4,,,,,,,,,,,,,,,,
2021,95,,,,1.5,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,,,,2.5,,,,,,,,,,,,,,,,
2021,99,,,,2.2,,,,,,,,,,,,,,,,
2021,101,,,,1.7,,,,,,,,,,,,,,,,
2021,102,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,,,,1.4,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,112,,,,1.5,,,,,,,,,,,,,,,,
2021,114,,,,1.4,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2016Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,.2,,,2.5,95,2.5,,,,,,,,,,,,,,
2016,4,.3,,,20,45,35,,,,,,,,,,,,,,
2016,6,.1,,,5,90,5,,,,,,,,,,,,,,
2016,7,.1,,,,,,,,,,,,,,,,,,,
2016,14,.3,,,,,,,,,,,,,,,,,,,
2016,15,.2,,,10,90,,,,,,,,,,,,,,,
2016,16,.2,0,1,30,35,30,4,0,0,0,0,0,0,,,,,,,
2016,20,.2,,,7,90,3,,,,,,,,,,,,,,
2016,22,.2,,,5,90,5,,,,,,,,,,,,,,
2016,23,.2,,,10,80,10,,,,,,,,,,,,,,
2016,24,.2,,15,22.5,30,22.5,10,,,,,,,,,,,,,
2016,29,.4,,,10,70,20,,,,,,,,,,,,,,
2016,30,.2,,,35,50,15,,,,,,,,,,,,,,
2016,31,.3,,,10,60,25,5,,,,,,,,,,,,,
2016,32,.2,0,0,.8402919821,98.2972762025,.8624318154,0,0,0,0,0,0,0,,,,,,,
2016,37,.2,,,,100,,,,,,,,,,,,,,,
2016,38,.2,,,20,60,20,,,,,,,,,,,,,,
2016,39,.2,,,10,55,20,10,5,,,,,,,,,,,,
2016,41,.2,,,20,70,10,,,,,,,,,,,,,,
2016,48,.3,,,,90,10,,,,,,,,,,,,,,
2016,49,.2,,,,,,,,,,,,,,,,,,,
2016,52,.2,0,4,23,41,23,8,1,0,0,0,0,0,,,,,,,
2016,54,.5,,,,50,50,,,,,,,,,,,,,,
2016,61,.2,,,20,70,10,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,.2,,,,,,,,,,,,,,,,,,,
2016,70,.1,,,10,90,,,,,,,,,,,,,,,
2016,80,.1,0,0,34.0694006309,64.9842271294,.9463722397,0,0,0,0,0,0,0,,,,,,,
2016,82,.2,,,,,,,,,,,,,,,,,,,
2016,84,.2,0,0,5,95,0,0,0,0,0,0,0,0,,,,,,,
2016,85,.2239034792,.0000000018,.001898332,5.2649009992,75.8033044193,18.8937169201,.0361791231,.0000002045,0,0,0,0,0,,,,,,,
2016,89,.2,2.5,5,20,47.5,15,5,2.5,2.5,,,,,,,,,,,
2016,92,.248061463,0,0,.5190528036,99.0187897576,.4621574388,0,0,0,0,0,0,0,,,,,,,
2016,93,.3,,,15,70,15,,,,,,,,,,,,,,
2016,94,.2,3,8,24.5,38,12,8,3,2,1,.5,,,,,,,,,
2016,95,.1280873895,10.3613657516,12.9709819043,18.3956863097,22.4114721495,19.6027652323,10.3935138299,4.3009202017,1.2591731782,.2608162439,.0382216033,.0039628557,.0011207399,,,,,,,
2016,96,.2,,2,15,50,30,3,,,,,,,,,,,,,
2016,98,.21,,,5,90,5,,,,,,,,,,,,,,
2016,99,.3,,,,100,,,,,,,,,,,,,,,
2016,101,.2,,,,95,5,,,,,,,,,,,,,,
2016,102,.3,,,20,60,20,,,,,,,,,,,,,,
2016,103,.2,,,10,80,10,,,,,,,,,,,,,,
2016,105,.15,,,15,85,,,,,,,,,,,,,,,
2016,107,.248061463,0,0,.5190528036,99.0187897576,.4621574388,0,0,0,0,0,0,0,,,,,,,
2016,110,.2,.0000000002,.0002073601,4.2131213986,83.2993670719,12.4844960697,.0028080993,.0000000002,0,0,0,0,0,,,,,,,
2016,112,.3,,10,20,40,15,10,5,,,,,,,,,,,,
2016,115,.3,9.8459750221,8.9805416501,16.4925986498,19.8869363825,18.6351400916,13.5699868927,7.6787202526,3.3761895869,1.1533086432,.3060446798,.0630774054,.0114807433,,,,,,,
2017,1,1.2,,,,5,10,70,15,,,,,,,,,,,,
2017,4,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,6,1.4,,,,10,20,35,30,5,,,,,,,,,,,
2017,7,.5,,,,,,,,,,,,,,,,,,,
2017,14,.9,,,,,,,,,,,,,,,,,,,
2017,15,1.3,,,5,5,15,40,15,15,5,,,,,,,,,,
2017,16,.9,1,2,11,15,16,15,12,12,9,4,2,1,,,,,,,
2017,20,1.1,,,5,10,30,35,15,5,,,,,,,,,,,
2017,22,1.2,,,5,10,15,50,20,,,,,,,,,,,,
2017,23,1.1,,,1,10,24,30,20,13,2,,,,,,,,,,
2017,24,1.27,,,8,11,16,24,17,14,10,,,,,,,,,,
2017,29,.5,,,10,30,40,20,,,,,,,,,,,,,
2017,30,1.4,,,,,20,40,30,10,,,,,,,,,,,
2017,31,1.4,,,5,10,20,35,25,5,,,,,,,,,,,
2017,32,1.2,.0012880128,.0395134898,.7994904795,6.7031452655,24.0144347516,36.7481293499,24.0960210522,6.7532979926,.8035956481,.0402367164,.0008399652,.0000072764,,,,,,,
2017,37,1.3,,,,,5,60,35,,,,,,,,,,,,
2017,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.3,,,,15,25,35,25,,,,,,,,,,,,
2017,41,1.2,,,,,20,60,20,,,,,,,,,,,,
2017,48,1.5,,,,,,50,50,,,,,,,,,,,,
2017,49,1.1,,,,,,,,,,,,,,,,,,,
2017,52,1,0,0,1,12,32,36,15,3,1,0,0,0,,,,,,,
2017,54,1.3,,,,,30,50,20,,,,,,,,,,,,
2017,61,1.2,,,,5,30,45,15,5,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.2,,,,,,,,,,,,,,,,,,,
2017,70,1,,,,,30,70,,,,,,,,,,,,,
2017,80,1.3,0,0,.3154574132,5.047318612,26.1829652997,45.7413249212,19.5583596215,2.8391167192,.3154574132,0,0,0,,,,,,,
2017,82,1,,,,,,,,,,,,,,,,,,,
2017,84,1.3,1,4,7,16,22,26,19,4,1,0,0,0,,,,,,,
2017,85,1.4343619867,.0363552527,.2975511346,1.7048175618,6.3537121209,15.4158615364,24.3645484011,25.0922604235,16.8391922753,7.3617283574,2.0954195931,.388015863,.0505374802,,,,,,,
2017,89,1.4,1,2,2,5,16.5,27.5,20,15,7.5,2.5,1,,,,,,,,
2017,92,1.1928342863,.1083975732,.7880977518,3.87007867,11.8662033923,22.7391982783,24.6703588646,21.4715825052,11.107017315,2.6785834994,.6205509915,.0741517611,.0057793976,,,,,,,
2017,93,.8,,,,15,60,22.5,2.5,,,,,,,,,,,,
2017,94,1.3,1.5,3.5,6,10,14,26,12,10,8,6,2,1,,,,,,,
2017,95,.6319497625,7.6963769162,9.3681460319,11.1196227599,14.7281623344,17.5346976833,16.8004485481,10.1890378393,7.6344633976,3.6618485395,1.0089453581,.18809993,.0701506617,,,,,,,
2017,96,1.24,,,,5,25,35,20,10,5,,,,,,,,,,
2017,98,1.26,,,,5,15,40,30,10,,,,,,,,,,,
2017,99,1.4,,,,,,70,30,,,,,,,,,,,,
2017,101,1.2,,,,,20,70,10,,,,,,,,,,,,
2017,102,1.5,,,,10,15,30,45,,,,,,,,,,,,
2017,103,1.5,,,,7.5,20,30,35,7.5,,,,,,,,,,,
2017,105,1.2,,,,5,25,70,,,,,,,,,,,,,
2017,107,1.1928342863,.1083975732,.7880977518,3.87007867,11.8662033923,22.7391982783,24.6703588646,21.4715825052,11.107017315,2.6785834994,.6205509915,.0741517611,.0057793976,,,,,,,
2017,110,1.3,.0000000325,.0000166437,.0084642794,.7730641227,13.3504121774,46.4562594105,34.0594894513,5.1957699284,.1556608167,.0008622904,.0000008469,.0000000001,,,,,,,
2017,112,1.3,,,,10,20,40,20,10,,,,,,,,,,,
2017,115,1.5,.6060714603,1.1693209184,3.7609939263,8.3078854085,14.259739548,19.0194671851,19.7137089935,15.8790231446,9.9391998207,4.8341817453,1.826820861,.6835869883,,,,,,,
2017Sep,1,1.4,,,,10,10,60,20,,,,,,,,,,,,
2017Sep,4,1.4,,,5,10,15,30,25,10,5,,,,,,,,,,
2017Sep,6,1.3,,,5,25,25,35,5,5,,,,,,,,,,,
2017Sep,7,,,,,,,,,,,,,,,,,,,,
2017Sep,14,.6,,,,,,,,,,,,,,,,,,,
2017Sep,15,1.3,,,,10,15,35,25,10,5,,,,,,,,,,
2017Sep,16,1,1,2,11,15,16,15,12,12,9,4,2,1,,,,,,,
2017Sep,20,1.1,,,5,10,30,35,15,5,,,,,,,,,,,
2017Sep,22,1.3,,,10,15,25,30,15,5,,,,,,,,,,,
2017Sep,23,1.2,,,1,10,24,30,20,13,2,,,,,,,,,,
2017Sep,24,1.4068892105,,,3,8,20,24,21,15,9,,,,,,,,,,
2017Sep,29,.5,,,10,30,40,20,,,,,,,,,,,,,
2017Sep,30,,,,,,,,,,,,,,,,,,,,
2017Sep,31,1.4,,,5,10,30,40,10,5,,,,,,,,,,,
2017Sep,32,1.2,,,,,,,,,,,,,,,,,,,
2017Sep,37,1.2,,,,,6,60,34,,,,,,,,,,,,
2017Sep,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2017Sep,39,1.3,,,,10,20,35,30,5,,,,,,,,,,,
2017Sep,41,,,,,,,,,,,,,,,,,,,,
2017Sep,48,1.6,,,,,,50,50,,,,,,,,,,,,
2017Sep,49,1,,,,,,,,,,,,,,,,,,,
2017Sep,52,.8,0,0,3,19,38,28,8,3,1,0,0,0,,,,,,,
2017Sep,54,1.1,,,,20,35,45,,,,,,,,,,,,,
2017Sep,61,1.2,,,,5,25,50,15,5,,,,,,,,,,,
2017Sep,67,,,,,,,,,,,,,,,,,,,,
2017Sep,68,1.4,,,,,,,,,,,,,,,,,,,
2017Sep,70,,,,,,,,,,,,,,,,,,,,
2017Sep,80,,,,,,,,,,,,,,,,,,,,
2017Sep,82,,,,,,,,,,,,,,,,,,,,
2017Sep,84,,,,,,,,,,,,,,,,,,,,
2017Sep,85,1.5120729099,.1852148927,.7616888471,2.7162197582,7.1665608076,13.992974059,20.22230397,21.632713444,17.1300339648,10.0403261413,4.355367081,1.3979957713,.398601263,,,,,,,
2017Sep,89,1.5,1,2,2,5,10,27.5,22.5,15,10,2.5,2.5,,,,,,,,
2017Sep,92,1.1433377805,.9621598788,2.6727162293,6.9545213885,13.525755363,19.6651255179,19.3351668511,17.9679438361,11.994810629,4.497564458,1.8360533941,.4794263967,.1087560575,,,,,,,
2017Sep,93,.9,,,,7.5,60,27.5,5,,,,,,,,,,,,
2017Sep,94,1.5,1,3,5,10,12,16,20,14,8,5,4,2,,,,,,,
2017Sep,95,.8260360838,2.6178534616,4.0655046361,9.4074789727,17.2497174769,22.2228341405,19.5199204449,14.6713323826,7.0940174278,2.4268338204,.587371566,.1005798288,.0365558417,,,,,,,
2017Sep,96,1.33,,,2,5,15,40,25,10,3,,,,,,,,,,
2017Sep,98,1.2,,,,5,15,35,30,15,,,,,,,,,,,
2017Sep,99,1.4,,,,,,,,,,,,,,,,,,,
2017Sep,101,1.2,,,,,,,,,,,,,,,,,,,
2017Sep,102,1.6,,,,5,10,35,45,5,,,,,,,,,,,
2017Sep,103,1.5,,,,5,17.5,30,35,10,2.5,,,,,,,,,,
2017Sep,105,1,,,,5,20,75,,,,,,,,,,,,,
2017Sep,107,1.1433377805,.9621598788,2.6727162293,6.9545213885,13.525755363,19.6651255179,19.3351668511,17.9679438361,11.994810629,4.497564458,1.8360533941,.4794263967,.1087560575,,,,,,,
2017Sep,110,1.3,.68205822,1.3974066077,4.5832155455,10.0600014346,16.6745783269,20.8729078954,19.7333769741,14.0898198035,7.597427465,3.0933830493,.9509004417,.2649242363,,,,,,,
2017Sep,112,.7,,,5,15,30,20,15,10,5,,,,,,,,,,
2017Sep,115,1.5,.6060714603,1.1693209184,3.7609939263,8.3078854085,14.259739548,19.0194671851,19.7137089935,15.8790231446,9.9391998207,4.8341817453,1.826820861,.6835869883,,,,,,,
2018,1,1.6,,,,10,10,15,60,5,,,,,,,,,,,
2018,4,1.5,,,,5,10,25,30,15,10,5,,,,,,,,,
2018,6,1.7,,,5,10,10,30,35,5,5,,,,,,,,,,
2018,7,.7,,,,,,,,,,,,,,,,,,,
2018,14,1.4,,,,,,,,,,,,,,,,,,,
2018,15,1.7,,,,5,10,15,30,25,15,,,,,,,,,,
2018,16,1,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018,20,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2018,22,1.4,,,,10,25,40,25,,,,,,,,,,,,
2018,23,1.2,,1,2,6,20,25,20,15,10,1,,,,,,,,,
2018,24,1.5,,,5,10.5,13,17,20,16.5,11,5,2,,,,,,,,
2018,29,.8,,,,20,40,30,10,,,,,,,,,,,,
2018,30,1.7,,,,,5,20,40,20,15,,,,,,,,,,
2018,31,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2018,32,1.4,.0008399564,.022709739,.4423865776,3.9407128806,16.5268322637,32.5673838545,30.2547802893,13.2461852825,2.7244104674,.2618316503,.0116841718,.0002428669,,,,,,,
2018,37,1.7,,,,,5,36,45,14,,,,,,,,,,,
2018,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.4,,,,10,15,40,25,10,,,,,,,,,,,
2018,41,1.6,,,,,,20,60,20,,,,,,,,,,,
2018,48,1.5,,,,,,50,50,,,,,,,,,,,,
2018,49,1.2,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,1.8,,,,,10,40,50,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,
2018,70,1.1,,,,,30,70,,,,,,,,,,,,,
2018,80,1.8,0,0,0,2.523659306,9.4637223975,25.2365930599,34.7003154574,19.8738170347,6.9400630915,1.261829653,0,0,,,,,,,
2018,82,1,,,,,,,,,,,,,,,,,,,
2018,84,1.6,5,3,5,8,12,21,24,16,6,0,0,0,,,,,,,
2018,85,1.6750251097,.1744106468,.6571443005,2.2534312378,5.8926787612,11.7526068111,17.87966282,20.7500758583,18.3707396899,12.4071177353,6.3917957006,2.51150324,.9588331985,,,,,,,
2018,89,1.6,,,2.5,5,10,25,30,17.5,5,2.5,2.5,,,,,,,,
2018,92,1.1493731206,.2572121766,1.3324321399,5.1410826232,13.1665728405,22.3942516871,22.930742312,19.9113817468,10.9300045878,2.9821387662,.8168454179,.1239974319,.0133382701,,,,,,,
2018,93,1.5,,,,1.5,5,36,52.5,5,,,,,,,,,,,
2018,94,1.8,.5,1,3,5,8,14,28,16,12,7.5,3,2,,,,,,,
2018,95,.8455721281,7.0106528248,9.0693414809,10.8319234458,12.6308149222,16.5603254576,13.3869929105,9.663023479,8.6953880259,5.6216691379,3.7077894692,1.7936693451,1.0284095011,,,,,,,
2018,96,1.54,,,,5,15,35,30,10,5,,,,,,,,,,
2018,98,1.54,,,,5,15,25,35,15,5,,,,,,,,,,
2018,99,1.6,,,,,,30,70,,,,,,,,,,,,
2018,101,1.5,,,,5,15,30,45,5,,,,,,,,,,,
2018,102,1.5,,,,,10,40,45,5,,,,,,,,,,,
2018,103,1.8,,,,5,15,30,35,10,5,,,,,,,,,,
2018,105,1.4,,,,,5,80,15,,,,,,,,,,,,
2018,107,1.1493731206,.2572121766,1.3324321399,5.1410826232,13.1665728405,22.3942516871,22.930742312,19.9113817468,10.9300045878,2.9821387662,.8168454179,.1239974319,.0133382701,,,,,,,
2018,110,1.4,.0001073458,.0038127607,.1489412779,2.2627239298,13.7589943388,33.825420347,33.825420347,13.7589943388,2.2627239298,.1489412779,.0038803463,.0000397602,,,,,,,
2018,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018Sep,1,1.6,,,,10,10,15,60,5,,,,,,,,,,,
2018Sep,4,1.5,,,,10,15,20,25,15,10,5,,,,,,,,,
2018Sep,6,1.6,,,,5,20,30,35,10,,,,,,,,,,,
2018Sep,7,,,,,,,,,,,,,,,,,,,,
2018Sep,14,.7,,,,,,,,,,,,,,,,,,,
2018Sep,15,1.7,,,,5,5,20,35,25,10,,,,,,,,,,
2018Sep,16,1,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018Sep,20,1.5,,,5,10,15,22,28,15,5,,,,,,,,,,
2018Sep,22,1.5,,,,5,20,35,35,5,,,,,,,,,,,
2018Sep,23,1.3,,1,2,6,20,25,20,15,10,1,,,,,,,,,
2018Sep,24,1.6094743228,,,3,10,15,17,20,15,12,5,3,,,,,,,,
2018Sep,29,.8,,,,20,40,30,10,,,,,,,,,,,,
2018Sep,30,,,,,,,,,,,,,,,,,,,,
2018Sep,31,1.7,,,,5,20,25,35,10,5,,,,,,,,,,
2018Sep,32,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,37,1.9,,,,,5,35,42,18,,,,,,,,,,,
2018Sep,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2018Sep,39,1.5,,,,5,12,33,35,15,,,,,,,,,,,
2018Sep,41,,,,,,,,,,,,,,,,,,,,
2018Sep,48,1.5,,,,,,50,50,,,,,,,,,,,,
2018Sep,49,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,52,,,,,,,,,,,,,,,,,,,,
2018Sep,54,1.7,,,,,15,30,50,5,,,,,,,,,,,
2018Sep,61,,,,,,,,,,,,,,,,,,,,
2018Sep,67,,,,,,,,,,,,,,,,,,,,
2018Sep,68,,,,,,,,,,,,,,,,,,,,
2018Sep,70,,,,,,,,,,,,,,,,,,,,
2018Sep,80,,,,,,,,,,,,,,,,,,,,
2018Sep,82,,,,,,,,,,,,,,,,,,,,
2018Sep,84,,,,,,,,,,,,,,,,,,,,
2018Sep,85,1.6749570902,.2760449577,.8693802448,2.6498234265,6.320972885,11.8020292635,17.2492094815,19.7352450873,17.6760093334,12.3933326442,6.8019656862,2.9220691055,1.3039178844,,,,,,,
2018Sep,89,1.7,,,2.5,5,10,17.5,25,27.5,7.5,2.5,2.5,,,,,,,,
2018Sep,92,1.1228475273,1.3702769525,3.2177818863,7.5791831043,13.709359271,19.0450252548,18.3825244417,17.1907495841,11.8821038104,4.7412056562,2.1014229391,.6149230478,.1654440518,,,,,,,
2018Sep,93,1.1,,,,2.5,25,60,10,2.5,,,,,,,,,,,
2018Sep,94,1.9,.5,1,4,4.5,8,10,24,23,11,8,4,2,,,,,,,
2018Sep,95,1.018259501,4.9982179293,6.3999900419,8.4281225839,11.9400610263,13.8284663177,17.4713977908,14.9846922343,10.9304038536,6.6562109112,2.4931908152,1.3665430908,.502703405,,,,,,,
2018Sep,96,1.6,,,,3,10,30,35,15,7,,,,,,,,,,
2018Sep,98,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2018Sep,99,1.7,,,,,,,,,,,,,,,,,,,
2018Sep,101,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,102,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2018Sep,103,,,,,,,,,,,,,,,,,,,,
2018Sep,105,1.3,,,,,25,75,,,,,,,,,,,,,
2018Sep,107,1.1228475273,1.3702769525,3.2177818863,7.5791831043,13.709359271,19.0450252548,18.3825244417,17.1907495841,11.8821038104,4.7412056562,2.1014229391,.6149230478,.1654440518,,,,,,,
2018Sep,110,1.3,1.276011446,1.9757777302,5.4478968546,10.4075041836,15.7779391702,18.9827557688,18.1251760092,13.7346316486,8.2594403653,3.9414823,1.49248694,.5788975835,,,,,,,
2018Sep,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Sep,115,,,,,,,,,,,,,,,,,,,,
2021,1,1.8,,,5,5,10,30,40,5,5,,,,,,,,,,
2021,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2021,6,2,,,,,5,20,40,30,5,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,2,,,,,,,,,,,,,,,,,,,
2021,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.8,,,5,10,14,18,30,18,5,,,,,,,,,,
2021,22,1.6,,,,,10,30,50,10,,,,,,,,,,,
2021,23,2,,1,2,4,10,17,19,16,14,11,5,1,,,,,,,
2021,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2021,29,1.4,,,,,10,40,30,20,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,1.9,,,,,10,30,40,15,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,37,2.1,,,,,,2,35,39,23,1,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.8,,,,5,15,20,40,15,5,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,48,1.5,,,,,,50,50,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,,15,40,40,5,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,1.9,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,35,65,,,,,,,,,,,,
2021,80,1.7,0,.9463722397,3.785488959,9.4637223975,16.403785489,25.8675078865,23.6593059937,10.4100946372,7.2555205047,2.2082018927,0,0,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.8,3,2,3,6,10,15,21,19,13,5,2,1,,,,,,,
2021,85,1.95,.1144206831,.4241939123,1.4796069452,4.0388542596,8.6288298374,14.4300630412,18.8901507373,19.3583585551,15.5299093979,9.7526866699,4.7941200088,2.5588059522,,,,,,,
2021,89,1.925,,,0,2.5,10,15,22.5,25,15,7.5,2.5,0,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,2,,,,,,2.5,33,57,7.5,,,,,,,,,,
2021,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2021,95,1.6752654008,1.6530653022,2.1597170625,4.0531421009,7.4605816216,10.1462114906,14.4998590647,18.4740125602,16.1188177654,12.0700985075,7.3511989901,3.6414577745,2.3718377598,,,,,,,
2021,96,1.8,,,,3,10,15,35,30,5,2,,,,,,,,,
2021,98,1.9,,,,,,15,35,35,15,,,,,,,,,,
2021,99,1.8,,,,,,30,70,,,,,,,,,,,,
2021,101,1.8,,,5,8,12,25,40,10,,,,,,,,,,,
2021,102,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2021,103,1.8,0,0,0,4.9987503124,12.4968757811,19.9950012497,29.9925018744,19.9950012497,12.4968757811,.0249937516,0,0,,,,,,,
2021,105,2,,,,,,,45,55,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,
2021,110,2,.0000012965,.0000688288,.0048028514,.1445054315,1.9121828699,11.2156950091,29.3621021478,34.4639549013,18.1514155926,4.2762748393,.4478783208,.021117911,,,,,,,
2021,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,.8,,,,,,,,,,,,,,,,,,,
2016,4,.9,,,,,,,,,,,,,,,,,,,
2016,6,.8,,,,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,,,,,,,,,,,,,,,,,,,,
2016,15,.9,,,,,,,,,,,,,,,,,,,
2016,16,.8,,,,,,,,,,,,,,,,,,,
2016,20,,,,,,,,,,,,,,,,,,,,
2016,22,.8,,,,,,,,,,,,,,,,,,,
2016,23,.9,,,,,,,,,,,,,,,,,,,
2016,24,.9,,,,,,,,,,,,,,,,,,,
2016,29,.6,,,,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,.9,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,37,.9,,,,,,,,,,,,,,,,,,,
2016,38,.9,,,,,,,,,,,,,,,,,,,
2016,39,.8,,,,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,.8,,,,,,,,,,,,,,,,,,,
2016,52,,,,,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,.8,,,,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,,,,,,,,,,,,,,,,,
2016,84,.9,,,,,,,,,,,,,,,,,,,
2016,85,.814898568,,,,,,,,,,,,,,,,,,,
2016,89,.8,,,,,,,,,,,,,,,,,,,
2016,92,.8174134034,,,,,,,,,,,,,,,,,,,
2016,93,,,,,,,,,,,,,,,,,,,,
2016,94,.9,,,,,,,,,,,,,,,,,,,
2016,95,.8573642054,,,,,,,,,,,,,,,,,,,
2016,96,.9,,,,,,,,,,,,,,,,,,,
2016,98,.9,,,,,,,,,,,,,,,,,,,
2016,99,.9,,,,,,,,,,,,,,,,,,,
2016,101,.9,,,,,,,,,,,,,,,,,,,
2016,102,.9,,,,,,,,,,,,,,,,,,,
2016,103,,,,,,,,,,,,,,,,,,,,
2016,105,.9,,,,,,,,,,,,,,,,,,,
2016,107,.8174134034,,,,,,,,,,,,,,,,,,,
2016,110,.9,,,,,,,,,,,,,,,,,,,
2016,112,.9,,,,,,,,,,,,,,,,,,,
2016,115,,,,,,,,,,,,,,,,,,,,
2017,1,1.1,,,,,,,,,,,,,,,,,,,
2017,4,1.3,,,,,,,,,,,,,,,,,,,
2017,6,1.1,,,,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,,,,,,,,,,,,,,,,,,,,
2017,15,1.2,,,,,,,,,,,,,,,,,,,
2017,16,.6,,,,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,1.1,,,,,,,,,,,,,,,,,,,
2017,23,.9,,,,,,,,,,,,,,,,,,,
2017,24,1.1,,,,,,,,,,,,,,,,,,,
2017,29,.8,,,,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,1.7,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,37,1.3,,,,,,,,,,,,,,,,,,,
2017,38,1.1,,,,,,,,,,,,,,,,,,,
2017,39,1.3,,,,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,.8,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,1,,,,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,1.2,,,,,,,,,,,,,,,,,,,
2017,85,1.2251612326,,,,,,,,,,,,,,,,,,,
2017,89,1.2,,,,,,,,,,,,,,,,,,,
2017,92,.9047591051,,,,,,,,,,,,,,,,,,,
2017,93,,,,,,,,,,,,,,,,,,,,
2017,94,1.1,,,,,,,,,,,,,,,,,,,
2017,95,.9749864854,,,,,,,,,,,,,,,,,,,
2017,96,1,,,,,,,,,,,,,,,,,,,
2017,98,1.1,,,,,,,,,,,,,,,,,,,
2017,99,1.1,,,,,,,,,,,,,,,,,,,
2017,101,1,,,,,,,,,,,,,,,,,,,
2017,102,1.1,,,,,,,,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,105,1.4,,,,,,,,,,,,,,,,,,,
2017,107,.9047591051,,,,,,,,,,,,,,,,,,,
2017,110,.3,,,,,,,,,,,,,,,,,,,
2017,112,1.4,,,,,,,,,,,,,,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017Sep,1,1.4,,,,,,,,,,,,,,,,,,,
2017Sep,4,1.3,,,,,,,,,,,,,,,,,,,
2017Sep,6,1.1,,,,,,,,,,,,,,,,,,,
2017Sep,7,,,,,,,,,,,,,,,,,,,,
2017Sep,14,,,,,,,,,,,,,,,,,,,,
2017Sep,15,1.2,,,,,,,,,,,,,,,,,,,
2017Sep,16,.6,,,,,,,,,,,,,,,,,,,
2017Sep,20,,,,,,,,,,,,,,,,,,,,
2017Sep,22,,,,,,,,,,,,,,,,,,,,
2017Sep,23,1,,,,,,,,,,,,,,,,,,,
2017Sep,24,1,,,,,,,,,,,,,,,,,,,
2017Sep,29,.8,,,,,,,,,,,,,,,,,,,
2017Sep,30,,,,,,,,,,,,,,,,,,,,
2017Sep,31,1.6,,,,,,,,,,,,,,,,,,,
2017Sep,32,,,,,,,,,,,,,,,,,,,,
2017Sep,37,1.4,,,,,,,,,,,,,,,,,,,
2017Sep,38,1.1,,,,,,,,,,,,,,,,,,,
2017Sep,39,1.3,,,,,,,,,,,,,,,,,,,
2017Sep,41,,,,,,,,,,,,,,,,,,,,
2017Sep,48,,,,,,,,,,,,,,,,,,,,
2017Sep,49,.8,,,,,,,,,,,,,,,,,,,
2017Sep,52,,,,,,,,,,,,,,,,,,,,
2017Sep,54,,,,,,,,,,,,,,,,,,,,
2017Sep,61,,,,,,,,,,,,,,,,,,,,
2017Sep,67,,,,,,,,,,,,,,,,,,,,
2017Sep,68,,,,,,,,,,,,,,,,,,,,
2017Sep,70,,,,,,,,,,,,,,,,,,,,
2017Sep,80,,,,,,,,,,,,,,,,,,,,
2017Sep,82,,,,,,,,,,,,,,,,,,,,
2017Sep,84,,,,,,,,,,,,,,,,,,,,
2017Sep,85,1.3618425992,,,,,,,,,,,,,,,,,,,
2017Sep,89,1.3,,,,,,,,,,,,,,,,,,,
2017Sep,92,.9015404729,,,,,,,,,,,,,,,,,,,
2017Sep,93,,,,,,,,,,,,,,,,,,,,
2017Sep,94,1.1,,,,,,,,,,,,,,,,,,,
2017Sep,95,1.2365056325,,,,,,,,,,,,,,,,,,,
2017Sep,96,1.04,,,,,,,,,,,,,,,,,,,
2017Sep,98,1.2,,,,,,,,,,,,,,,,,,,
2017Sep,99,1.1,,,,,,,,,,,,,,,,,,,
2017Sep,101,1,,,,,,,,,,,,,,,,,,,
2017Sep,102,1.1,,,,,,,,,,,,,,,,,,,
2017Sep,103,,,,,,,,,,,,,,,,,,,,
2017Sep,105,1.2,,,,,,,,,,,,,,,,,,,
2017Sep,107,.9015404729,,,,,,,,,,,,,,,,,,,
2017Sep,110,.2,,,,,,,,,,,,,,,,,,,
2017Sep,112,.8,,,,,,,,,,,,,,,,,,,
2017Sep,115,,,,,,,,,,,,,,,,,,,,
2018,1,1.5,,,,,,,,,,,,,,,,,,,
2018,4,1.5,,,,,,,,,,,,,,,,,,,
2018,6,1.4,,,,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,,,,,,,,,,,,,,,,,,,,
2018,15,1.6,,,,,,,,,,,,,,,,,,,
2018,16,.7,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,
2018,22,1.2,,,,,,,,,,,,,,,,,,,
2018,23,1.2,,,,,,,,,,,,,,,,,,,
2018,24,0,,,,,,,,,,,,,,,,,,,
2018,29,1,,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,1.9,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,37,1.7,,,,,,,,,,,,,,,,,,,
2018,38,1.1,,,,,,,,,,,,,,,,,,,
2018,39,1.5,,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.2,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,1.5,,,,,,,,,,,,,,,,,,,
2018,85,1.5608655845,,,,,,,,,,,,,,,,,,,
2018,89,1.6,,,,,,,,,,,,,,,,,,,
2018,92,.9997530089,,,,,,,,,,,,,,,,,,,
2018,93,,,,,,,,,,,,,,,,,,,,
2018,94,1.4,,,,,,,,,,,,,,,,,,,
2018,95,1.0669797246,,,,,,,,,,,,,,,,,,,
2018,96,1.2,,,,,,,,,,,,,,,,,,,
2018,98,1.3,,,,,,,,,,,,,,,,,,,
2018,99,1.5,,,,,,,,,,,,,,,,,,,
2018,101,1.2,,,,,,,,,,,,,,,,,,,
2018,102,1.2,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,105,1.7,,,,,,,,,,,,,,,,,,,
2018,107,.9997530089,,,,,,,,,,,,,,,,,,,
2018,110,1.1,,,,,,,,,,,,,,,,,,,
2018,112,1.6,,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018Sep,1,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,4,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,6,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,7,,,,,,,,,,,,,,,,,,,,
2018Sep,14,,,,,,,,,,,,,,,,,,,,
2018Sep,15,1.7,,,,,,,,,,,,,,,,,,,
2018Sep,16,.7,,,,,,,,,,,,,,,,,,,
2018Sep,20,,,,,,,,,,,,,,,,,,,,
2018Sep,22,,,,,,,,,,,,,,,,,,,,
2018Sep,23,1.3,,,,,,,,,,,,,,,,,,,
2018Sep,24,,,,,,,,,,,,,,,,,,,,
2018Sep,29,1,,,,,,,,,,,,,,,,,,,
2018Sep,30,,,,,,,,,,,,,,,,,,,,
2018Sep,31,1.7,,,,,,,,,,,,,,,,,,,
2018Sep,32,,,,,,,,,,,,,,,,,,,,
2018Sep,37,1.8,,,,,,,,,,,,,,,,,,,
2018Sep,38,1.1,,,,,,,,,,,,,,,,,,,
2018Sep,39,1.6,,,,,,,,,,,,,,,,,,,
2018Sep,41,,,,,,,,,,,,,,,,,,,,
2018Sep,48,,,,,,,,,,,,,,,,,,,,
2018Sep,49,1.3,,,,,,,,,,,,,,,,,,,
2018Sep,52,,,,,,,,,,,,,,,,,,,,
2018Sep,54,,,,,,,,,,,,,,,,,,,,
2018Sep,61,,,,,,,,,,,,,,,,,,,,
2018Sep,67,,,,,,,,,,,,,,,,,,,,
2018Sep,68,,,,,,,,,,,,,,,,,,,,
2018Sep,70,,,,,,,,,,,,,,,,,,,,
2018Sep,80,,,,,,,,,,,,,,,,,,,,
2018Sep,82,,,,,,,,,,,,,,,,,,,,
2018Sep,84,,,,,,,,,,,,,,,,,,,,
2018Sep,85,1.5929865934,,,,,,,,,,,,,,,,,,,
2018Sep,89,1.7,,,,,,,,,,,,,,,,,,,
2018Sep,92,.9735552577,,,,,,,,,,,,,,,,,,,
2018Sep,93,,,,,,,,,,,,,,,,,,,,
2018Sep,94,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,95,1.2724851771,,,,,,,,,,,,,,,,,,,
2018Sep,96,1.25,,,,,,,,,,,,,,,,,,,
2018Sep,98,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,99,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,101,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,102,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,103,,,,,,,,,,,,,,,,,,,,
2018Sep,105,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,107,.9735552577,,,,,,,,,,,,,,,,,,,
2018Sep,110,1.1,,,,,,,,,,,,,,,,,,,
2018Sep,112,1.6,,,,,,,,,,,,,,,,,,,
2018Sep,115,,,,,,,,,,,,,,,,,,,,
2021,1,1.7,,,,,,,,,,,,,,,,,,,
2021,4,1.7,,,,,,,,,,,,,,,,,,,
2021,6,2,,,,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,,,,,,,,,,,,,,,,,,,,
2021,15,1.9,,,,,,,,,,,,,,,,,,,
2021,16,1.3,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,,,,,,,,,,,,,,,,,,,,
2021,23,,,,,,,,,,,,,,,,,,,,
2021,24,,,,,,,,,,,,,,,,,,,,
2021,29,1.5,,,,,,,,,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,1.8,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,37,2.1,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.8,,,,,,,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,1.6,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.7,,,,,,,,,,,,,,,,,,,
2021,85,1.75,,,,,,,,,,,,,,,,,,,
2021,89,2,,,,,,,,,,,,,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,,,,,,,,,,,,,,,,,,,,
2021,94,1.4,,,,,,,,,,,,,,,,,,,
2021,95,1.5892887224,,,,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,1.6,,,,,,,,,,,,,,,,,,,
2021,99,1.6,,,,,,,,,,,,,,,,,,,
2021,101,1.5,,,,,,,,,,,,,,,,,,,
2021,102,1.2,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,2,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,
2021,110,1.5,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2016,1,1.6,,,,,,10,80,10,,,,,,,,,,,
2016,4,1.5,,,,5,15,20,30,20,10,,,,,,,,,,
2016,6,1.5,,,,,5,35,60,,,,,,,,,,,,
2016,7,1.6,,,,,,,,,,,,,,,,,,,
2016,14,1.8,,,,,,,,,,,,,,,,,,,
2016,15,1.6,,,,,,30,70,,,,,,,,,,,,
2016,16,1.6,0,0,1,5,10,24,28,23,5,3,1,0,,,,,,,
2016,20,1.6,,,,,,20,80,,,,,,,,,,,,
2016,22,1.6,,,,,,25,75,,,,,,,,,,,,
2016,23,1.5,,,,2,15,30,36,15,2,,,,,,,,,,
2016,24,1.5946211248,,,,3,17.5,21,30,19.5,9,,,,,,,,,,
2016,29,1.4,,,,,20,50,30,,,,,,,,,,,,
2016,30,1.8,,,,,,10,80,10,,,,,,,,,,,
2016,31,1.7,,,,5,10,20,45,20,,,,,,,,,,,
2016,32,1.6,0,0,0,.0000007173,.067185891,22.7843825039,72.8675703552,4.2794139261,.001446605,.0000000015,0,0,,,,,,,
2016,37,1.6,,,,,,6,94,,,,,,,,,,,,
2016,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2016,39,1.5,,,,,15,37,38,10,,,,,,,,,,,
2016,41,1.6,,,,,,10,70,20,,,,,,,,,,,
2016,48,1.6,,,,,,,,,,,,,,,,,,,
2016,49,1.5,,,,,,,,,,,,,,,,,,,
2016,52,1.5,0,0,1,3,8,34,38,12,3,1,0,0,,,,,,,
2016,54,1.6,,,,,5,45,50,,,,,,,,,,,,
2016,61,1.6,,,,,,30,60,10,,,,,,,,,,,
2016,67,1.7,,,,,,,,,,,,,,,,,,,
2016,68,1.6,,,,,,,,,,,,,,,,,,,
2016,70,1.6,,,,,,10,90,,,,,,,,,,,,
2016,80,1.4,0,0,0,0,1.5772870662,64.0378548897,34.0694006309,.3154574132,0,0,0,0,,,,,,,
2016,82,1.5,,,,,,,,,,,,,,,,,,,
2016,84,1.6,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,
2016,85,1.5854125966,0,.0000000213,.0000734076,.0352710298,2.4742693185,27.3046404638,51.7483491974,17.4401775488,.9885852373,.0086229478,.0000108258,.0000000019,,,,,,,
2016,89,1.47,,,2.5,7.5,15,22.5,30,10,7.5,5,,,,,,,,,
2016,92,1.6904731208,.0000000678,.0000401349,.0069630539,.3592143213,5.626348765,23.4085881333,42.6588373095,24.5292664818,3.1832431993,.223807254,.0036733699,.0000179093,,,,,,,
2016,93,1.5,,,,,7.5,30,52.5,10,,,,,,,,,,,
2016,94,1.5,.5,1,1.5,2,12,29,30,15,6,2,1,,,,,,,,
2016,95,1.7193212829,.556086284,1.0454194477,3.0630715598,6.9895640752,10.5540912878,14.390638945,22.2650558949,18.3564755215,12.0370321212,6.1116346215,2.986876469,1.6440537724,,,,,,,
2016,96,1.5,,,,,10,35,40,10,5,,,,,,,,,,
2016,98,1.5,,,,,,35,65,,,,,,,,,,,,
2016,99,1.6,,,,,,,100,,,,,,,,,,,,
2016,101,1.6,,,,,,10,90,,,,,,,,,,,,
2016,102,1.6,,,,,10,40,40,10,,,,,,,,,,,
2016,103,1.5,,,,,5,45,50,,,,,,,,,,,,
2016,105,1.6,,,,,,15,85,,,,,,,,,,,,
2016,107,1.722284537,0,0,0,.0000009133,.0317697868,11.3901682109,72.8873006465,15.6264160571,.064341576,.0000028094,0,0,,,,,,,
2016,110,1.6,.000663457,.0107481821,.208628845,2.0000075414,9.8264274328,24.8329829547,32.3572603151,21.7541096582,7.5381604891,1.3427029226,.1224753663,.0058328357,,,,,,,
2016,112,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2016,115,1.5,3.5987121186,2.9854322361,6.0725452156,9.1704990864,12.1416073602,14.0936267025,14.3428010988,12.7970529876,10.0103617803,6.8651702961,4.12773135,3.7944597678,,,,,,,
2017,1,1.4,,,,,10,65,20,5,,,,,,,,,,,
2017,4,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2017,6,1.5,,,,,10,35,40,15,,,,,,,,,,,
2017,7,1.5,,,,,,,,,,,,,,,,,,,
2017,14,1.6,,,,,,,,,,,,,,,,,,,
2017,15,1.4,,,,5,15,40,25,10,5,,,,,,,,,,
2017,16,1.2,1,2,7,10,20,24,19,10,3,2,1,1,,,,,,,
2017,20,1.6,,,,,,40,60,,,,,,,,,,,,
2017,22,1.5,,,,,15,40,40,5,,,,,,,,,,,
2017,23,1.5,1,2,5,10,15,22,22,15,7,1,,,,,,,,,
2017,24,1.1254144242,,,10,16,17.5,25,17.5,10,4,,,,,,,,,,
2017,29,1.3,,,,,20,50,30,,,,,,,,,,,,
2017,30,1.6,,,,,20,30,40,10,,,,,,,,,,,
2017,31,1.8,,,,5,10,15,40,20,10,,,,,,,,,,
2017,32,1.7,.3909972437,.9420187235,2.9031898225,6.6547261036,12.0800266462,17.2644722331,19.452887295,17.2808979247,12.1030251933,6.682652349,2.9087169506,1.3363895148,,,,,,,
2017,37,1.5,,,,,1,44,52,3,,,,,,,,,,,
2017,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.3,,,,,20,38,32,10,,,,,,,,,,,
2017,41,1.5,,,,,,20,70,10,,,,,,,,,,,
2017,48,1.5,,,,,,,,,,,,,,,,,,,
2017,49,1.3,,,,,,,,,,,,,,,,,,,
2017,52,1.1,0,1,2,8,24,35,20,6,3,1,0,0,,,,,,,
2017,54,1.6,,,,,10,30,50,10,,,,,,,,,,,
2017,61,1.7,,,,,10,30,45,15,,,,,,,,,,,
2017,67,1.6,,,,,,,,,,,,,,,,,,,
2017,68,1.5,,,,,,,,,,,,,,,,,,,
2017,70,1.7,,,,,,25,75,,,,,,,,,,,,
2017,80,1.3,0,0,1.5772870662,4.7318611987,19.2429022082,42.9022082021,23.9747634069,7.2555205047,.3154574132,0,0,0,,,,,,,
2017,82,1,,,,,,,,,,,,,,,,,,,
2017,84,1.3,1,1,3,6,16,27,25,16,5,0,0,0,,,,,,,
2017,85,1.4848439463,.2039099738,.8226575899,2.8858796897,7.4903429614,14.3874212964,20.4544807435,21.5255826967,16.7682489663,9.6685345551,4.1258849129,1.302784066,.3642725483,,,,,,,
2017,89,1.3,,2.5,5,7.5,17.5,25,20,12.5,5,2.5,2.5,,,,,,,,
2017,92,1.5450652421,1.7557283179,2.7661921159,5.520388555,9.3041600974,13.2438479456,14.2731024878,16.2644363451,15.4127230631,9.2206199529,6.4999102308,3.4149679955,2.323922893,,,,,,,
2017,93,1.6,,,,,2.5,23,55.5,17.5,1.5,,,,,,,,,,
2017,94,1.1,.5,3,6,12,25,26,10,7,5,3,2,.5,,,,,,,
2017,95,1.4092282263,1.6291539923,2.14184552,4.156753698,8.9348522453,15.1447219651,19.956340919,17.888932896,13.7624343216,9.8477906771,4.6806692222,1.0069701663,.8495343771,,,,,,,
2017,96,1.4,,,,5,15,35,30,10,5,,,,,,,,,,
2017,98,1.2,,,,,25,45,25,5,,,,,,,,,,,
2017,99,1.6,,,,,,20,80,,,,,,,,,,,,
2017,101,1.4,,,,5,20,50,25,,,,,,,,,,,,
2017,102,1.4,,,,5,15,45,30,5,,,,,,,,,,,
2017,103,1.6,,,,2.5,10,35,40,10,2.5,,,,,,,,,,
2017,105,1.4,,,,,,75,25,,,,,,,,,,,,
2017,107,1.6192747102,.0074884706,.0955786532,.7838231975,3.950350869,12.2520854248,23.4101836943,27.5743041236,20.0255077915,8.9639098505,2.4711535987,.419061935,.0465523913,,,,,,,
2017,110,1.4,3.2724175268,2.9648986205,6.2417988895,9.6578307809,12.9198268077,14.9432273747,14.9432273745,12.9198268077,9.6578307809,6.2417988895,3.4877253303,2.749590817,,,,,,,
2017,112,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2017,115,1.3,4.9125775769,3.7535119206,7.275059012,10.4232410131,13.0927572713,14.418612144,13.9213267918,11.7842602287,8.7455501561,5.6902656749,3.2458986342,2.7369395764,,,,,,,
2017Q2,1,1.4,,,,,10,65,20,5,,,,,,,,,,,
2017Q2,4,1.1,,,,10,20,35,25,10,,,,,,,,,,,
2017Q2,6,1.5,,,,,5,40,50,5,,,,,,,,,,,
2017Q2,7,,,,,,,,,,,,,,,,,,,,
2017Q2,14,.5,,,,,,,,,,,,,,,,,,,
2017Q2,15,1.3,,,,5,20,35,30,10,,,,,,,,,,,
2017Q2,16,1.2,1,2,7,10,20,24,19,10,3,2,1,1,,,,,,,
2017Q2,20,1.5,,,,,,45,55,,,,,,,,,,,,
2017Q2,22,1.4,,,,5,25,40,30,,,,,,,,,,,,
2017Q2,23,1.5,,,5,10,18,22,24,16,5,,,,,,,,,,
2017Q2,24,1.2575624869,,,2.5,12.5,20,25,20,17.5,2.5,,,,,,,,,,
2017Q2,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2017Q2,30,,,,,,,,,,,,,,,,,,,,
2017Q2,31,1.8,,,,5,10,30,40,15,,,,,,,,,,,
2017Q2,32,1.6,,,,,,,,,,,,,,,,,,,
2017Q2,37,1.5,,,,,,47,53,,,,,,,,,,,,
2017Q2,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017Q2,39,1.3,,,,,20,40,30,10,,,,,,,,,,,
2017Q2,41,,,,,,,,,,,,,,,,,,,,
2017Q2,48,1.6,,,,,,,,,,,,,,,,,,,
2017Q2,49,1.3,,,,,,,,,,,,,,,,,,,
2017Q2,52,1,0,0,1,10,34,38,14,2,1,0,0,0,,,,,,,
2017Q2,54,1.4,,,,5,10,45,35,5,,,,,,,,,,,
2017Q2,61,1.6,,,,,15,35,40,10,,,,,,,,,,,
2017Q2,67,,,,,,,,,,,,,,,,,,,,
2017Q2,68,1.5,,,,,,,,,,,,,,,,,,,
2017Q2,70,,,,,,,,,,,,,,,,,,,,
2017Q2,80,,,,,,,,,,,,,,,,,,,,
2017Q2,82,,,,,,,,,,,,,,,,,,,,
2017Q2,84,,,,,,,,,,,,,,,,,,,,
2017Q2,85,1.4708312588,.0009148525,.0269709717,.4142806878,3.2731807713,13.3550903727,28.2308812525,30.9769170332,17.648043975,5.212653401,.7959082917,.062582305,.0025760856,,,,,,,
2017Q2,89,1.1,,2.5,5,12.5,20,27.5,22.5,5,2.5,2.5,,,,,,,,,
2017Q2,92,1.5143501522,1.8900182609,2.9157912915,5.7418370881,9.5562009243,13.44214523,14.3343355373,16.1726203143,15.1708007896,8.9939106528,6.29097344,3.2803774566,2.2109890146,,,,,,,
2017Q2,93,1.4263196006,,,,,4,57,28.5,8,2.5,,,,,,,,,,
2017Q2,94,.8,1.5,4,8,20,32,14,10,4,2.5,2,1.5,.5,,,,,,,
2017Q2,95,1.418459099,1.7203513356,2.3286271496,4.583157485,8.4963056827,16.1390658037,19.1326022757,17.1562261684,13.3975999163,8.6019102072,5.0423455145,2.1301520223,1.271656439,,,,,,,
2017Q2,96,1.3,,,,5,25,35,20,10,5,,,,,,,,,,
2017Q2,98,1.2,,,,,25,45,25,5,,,,,,,,,,,
2017Q2,99,1.6,,,,,,,,,,,,,,,,,,,
2017Q2,101,1.5,,,,,,,,,,,,,,,,,,,
2017Q2,102,1.4,,,,5,15,45,30,5,,,,,,,,,,,
2017Q2,103,1.5,,,,2.5,12.5,35,40,10,,,,,,,,,,,
2017Q2,105,1.6,,,,,,25,75,,,,,,,,,,,,
2017Q2,107,1.7288286839,.048511458,.2925777283,1.3939963594,4.7128236118,11.3101680281,19.2732068985,23.3247755424,20.0488423671,12.2389968591,5.3053167332,1.6325338234,.4182505907,,,,,,,
2017Q2,110,1.4,.8118072481,1.4472202218,4.3928944564,9.1777020813,14.9979972095,19.1723787829,19.1723787829,14.9979972095,9.1777020813,4.3928944564,1.6445373747,.6144900952,,,,,,,
2017Q2,112,1.5,,,,5,15,25,30,15,10,,,,,,,,,,
2017Q2,115,1.2,5.7002582974,4.1755242676,7.9002518406,11.0250204434,13.4890207372,14.4692393485,13.607421404,11.2194173093,8.1101235152,5.1397808214,2.8557348661,2.3082071493,,,,,,,
2018,1,1.4,,,,,15,65,15,5,,,,,,,,,,,
2018,4,1.4,,,5,10,15,30,25,10,5,,,,,,,,,,
2018,6,1.6,,,,,15,35,40,10,,,,,,,,,,,
2018,7,1.5,,,,,,,,,,,,,,,,,,,
2018,14,2,,,,,,,,,,,,,,,,,,,
2018,15,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2018,16,1.4,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2018,20,1.7,,,,5,20,30,35,10,,,,,,,,,,,
2018,22,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2018,23,1.4,1,2,5,9,16,22,20,16,8,1,,,,,,,,,
2018,24,1.2,,2.5,7,13,17.5,20,17,15.5,7.5,,,,,,,,,,
2018,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018,30,1.6,,,,10,15,30,35,10,,,,,,,,,,,
2018,31,1.9,,,,5,10,20,40,20,5,,,,,,,,,,
2018,32,1.8,.4856751161,1.0136092471,2.8777308232,6.2304025144,10.9883530192,15.6952022856,18.181394767,17.081207324,13.0148402481,8.042269035,4.0301512263,2.359164394,,,,,,,
2018,37,1.5,,,,,3,39,50,8,,,,,,,,,,,
2018,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.4,,,,,15,40,35,10,,,,,,,,,,,
2018,41,1.5,,,,,,20,60,20,,,,,,,,,,,
2018,48,1.3,,,,,,,,,,,,,,,,,,,
2018,49,1.4,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,1.9,,,,,,10,45,40,5,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,
2018,70,1.7,,,,,,25,75,,,,,,,,,,,,
2018,80,1.6,0,0,.6309148265,6.309148265,13.2492113565,28.0757097792,28.3911671924,17.3501577287,4.4164037855,1.261829653,.3154574132,0,,,,,,,
2018,82,1,,,,,,,,,,,,,,,,,,,
2018,84,1.6,1,2,5,9,14,21,23,17,7,1,0,0,,,,,,,
2018,85,1.5505309724,1.0588621256,2.0151417707,4.486870459,8.2934814628,12.7262412321,16.2122622124,17.1464077593,15.0553237533,10.9746660222,6.6415455467,3.3366576434,2.0525400125,,,,,,,
2018,89,1.57,,2.5,2.5,7.5,10,17.5,25,20,7.5,5,2.5,,,,,,,,
2018,92,1.5560963839,2.2470873866,3.090565085,5.7719104427,9.2602736046,12.7631154383,13.5504733697,15.450817686,14.9150396661,9.2416843188,6.8414281425,3.8482918001,3.0193130596,,,,,,,
2018,93,1.8,,,,,2.5,12.5,45,35,5,,,,,,,,,,
2018,94,2,.5,1.5,2.5,3.5,4.5,8.5,20,30,17,8,3,1,,,,,,,
2018,95,1.5705050663,1.5373671903,2.0088376685,3.8817924056,7.4499269938,10.530387719,17.1806683914,20.17125215,17.8088079944,10.7407450772,5.707526989,2.0683171225,.9143702983,,,,,,,
2018,96,1.2,,,2,3,25,35,20,10,5,,,,,,,,,,
2018,98,1.6,,,,,10,30,35,20,5,,,,,,,,,,
2018,99,1.7,,,,,,30,70,,,,,,,,,,,,
2018,101,1.3,,,5,10,20,40,20,5,,,,,,,,,,,
2018,102,1.2,,,,10,25,40,20,5,,,,,,,,,,,
2018,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2018,105,1.5,,,,,,40,60,,,,,,,,,,,,
2018,107,1.3619054258,.0416853393,.3623544951,2.1192431735,7.8004940709,18.0885151275,26.4444437599,24.3816921469,14.1761827634,5.1953313491,1.1991214939,.1741107475,.016825533,,,,,,,
2018,110,1.6,1.7909178497,1.9952092957,4.7106293941,8.1364507984,11.9667081545,14.9866296318,15.9818232697,14.5125172787,11.2215215871,7.3883818319,4.1421809689,3.1670299395,,,,,,,
2018,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018Q2,1,1.4,,,,,15,65,15,5,,,,,,,,,,,
2018Q2,4,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,
2018Q2,6,1.6,,,,,5,40,50,5,,,,,,,,,,,
2018Q2,7,,,,,,,,,,,,,,,,,,,,
2018Q2,14,,,,,,,,,,,,,,,,,,,,
2018Q2,15,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2018Q2,16,1.2,1,2,5,13,17,21,16,11,8,4,1,1,,,,,,,
2018Q2,20,1.7,,,,5,20,30,35,10,,,,,,,,,,,
2018Q2,22,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2018Q2,23,1.5,1,2,5,10,15,20,22,17,7,1,,,,,,,,,
2018Q2,24,1.2667080519,,3,6,10,15,22.5,16,12.5,10,5,,,,,,,,,
2018Q2,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018Q2,30,,,,,,,,,,,,,,,,,,,,
2018Q2,31,2,,,,5,10,15,30,35,5,,,,,,,,,,
2018Q2,32,1.8,,,,,,,,,,,,,,,,,,,
2018Q2,37,1.5,,,,,2,44,50,4,,,,,,,,,,,
2018Q2,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2018Q2,39,1.5,,,,,15,33,37,15,,,,,,,,,,,
2018Q2,41,,,,,,,,,,,,,,,,,,,,
2018Q2,48,1.3,,,,,,,,,,,,,,,,,,,
2018Q2,49,1.4,,,,,,,,,,,,,,,,,,,
2018Q2,52,,,,,,,,,,,,,,,,,,,,
2018Q2,54,1.6,,,,,10,30,50,10,,,,,,,,,,,
2018Q2,61,,,,,,,,,,,,,,,,,,,,
2018Q2,67,,,,,,,,,,,,,,,,,,,,
2018Q2,68,1.6,,,,,,,,,,,,,,,,,,,
2018Q2,70,,,,,,,,,,,,,,,,,,,,
2018Q2,80,,,,,,,,,,,,,,,,,,,,
2018Q2,82,,,,,,,,,,,,,,,,,,,,
2018Q2,84,,,,,,,,,,,,,,,,,,,,
2018Q2,85,1.5641290403,.3859397359,1.1367826299,3.2816098733,7.4142538367,13.1118001697,18.1510918033,19.6701131029,16.6870337893,11.0818023407,5.7607355394,2.3439387836,.9748983953,,,,,,,
2018Q2,89,1.6,,,2.5,5,10,20,30,22.5,7.5,2.5,,,,,,,,,
2018Q2,92,1.5700455666,4.2276101133,4.0095837656,6.36332019,9.0326835336,11.4683287473,11.6877699038,13.2746641517,13.3089456504,8.9085348499,7.3659808395,4.8424677164,5.5101105385,,,,,,,
2018Q2,93,1.9246219232,,,,,1.5,8,40.5,45,5,,,,,,,,,,
2018Q2,94,2,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2018Q2,95,1.5223442311,1.5714267254,2.0770183458,5.6538218449,8.8704244305,12.2031117388,15.0828909659,18.2967149677,16.6974568318,9.4340835549,5.2536495494,2.9570662831,1.9023347618,,,,,,,
2018Q2,96,1.4,,,,5,15,35,30,10,5,,,,,,,,,,
2018Q2,98,1.6,,,,,10,30,35,20,5,,,,,,,,,,
2018Q2,99,1.7,,,,,,,,,,,,,,,,,,,
2018Q2,101,1.3,,,,,,,,,,,,,,,,,,,
2018Q2,102,1.3,,,,10,25,40,20,5,,,,,,,,,,,
2018Q2,103,,,,,,,,,,,,,,,,,,,,
2018Q2,105,1.5,,,,,,30,70,,,,,,,,,,,,
2018Q2,107,1.4162907795,.1762061188,.8238331743,3.1389546529,8.5082496997,16.4114090727,22.5319723525,22.0215784379,15.3211040709,7.5869816425,2.6735102803,.670165565,.1360349325,,,,,,,
2018Q2,110,1.5,2.4157154326,2.4435163304,5.456940409,8.9310774512,12.5312251908,15.0738031579,15.5451276366,13.7438470505,10.4174930646,6.7694789712,3.7711913836,2.9005839216,,,,,,,
2018Q2,112,1.6,,,,5,15,25,30,15,10,,,,,,,,,,
2018Q2,115,,,,,,,,,,,,,,,,,,,,
2021,1,1.5,,,5,5,10,20,35,15,5,5,,,,,,,,,
2021,4,1.7,,,2.5,5,15,20,35,15,5,2.5,,,,,,,,,
2021,6,1.5,,,,,10,35,45,10,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,1.5,,,,,,,,,,,,,,,,,,,
2021,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.8,,,5,7,13,20,25,15,10,5,,,,,,,,,
2021,22,1.5,,,,,10,30,40,15,5,,,,,,,,,,
2021,23,1.2,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,
2021,24,1.4,,2.5,6,9,14.5,21,17,13,10,4,3,,,,,,,,
2021,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,37,1.9,,,,,2,10,39,37,12,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.4,,,,12,28,30,20,10,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,48,1.5,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,5,10,35,35,10,5,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,1.5,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,35,65,,,,,,,,,,,,
2021,80,1.2,.9463722397,3.785488959,7.570977918,15.141955836,17.0347003155,19.8738170347,17.0347003155,12.3028391167,4.4164037855,1.5772870662,.3154574132,0,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2021,85,1.5286401897,.8431692148,1.8055637044,4.2871669486,8.3078182661,13.1396220718,16.9618168484,17.8716043384,15.3694401384,10.7882526336,6.1806136129,2.8898962562,1.5550359664,,,,,,,
2021,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,2,,,,,,7,40.5,47.5,5,,,,,,,,,,
2021,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2021,95,1.8495785651,.4854065153,.8847553936,2.4991609888,5.6860798288,10.4202797277,15.3813164713,18.2875422957,17.5131748905,13.5089666991,8.3931905491,4.2002944854,2.7398321547,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2021,99,1.7,,,,,,40,60,,,,,,,,,,,,
2021,101,1,,,5,15,30,35,10,5,,,,,,,,,,,
2021,102,1,,,10,25,40,20,5,,,,,,,,,,,,
2021,103,1.6,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2021,105,1.7,,,,,,10,85,5,,,,,,,,,,,
2021,107,1.19394358,.0416853393,.3623544951,2.1192431735,7.8004940709,18.0885151275,26.4444437599,24.3816921469,14.1761827634,5.1953313491,1.1991214939,.1741107475,.016825533,,,,,,,
2021,110,1.8,3.0481792488,2.3646424211,4.7650816274,7.2631179193,9.9083730252,12.0978909654,13.2204444882,12.9304003133,11.3189800421,8.8681157786,6.2184610796,7.996313091,,,,,,,
2021,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2016,1,10.2,,,,,,,,15,70,15,,,,,,,,,
2016,4,10.1,,,,,,2.5,15,25,30,15,10,2.5,,,,,,,
2016,6,10.1,,,,,,,,10,80,10,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,10.1,,,,,,,,,,,,,,,,,,,
2016,15,10.1,,,,,,,,20,80,,,,,,,,,,
2016,16,10,0,0,0,0,0,2,8,30,35,13,6,5,1,0,0,0,0,0,0
2016,20,10.1,,,,,,,,20,80,,,,,,,,,,
2016,22,10.1,,,,,,,,25,75,,,,,,,,,,
2016,23,10.1,,,,,,,,40,60,,,,,,,,,,
2016,24,10.032126084,,,,,,,21,24,30,15,10,,,,,,,,
2016,29,10.5,,,,,,,,10,30,40,20,,,,,,,,
2016,30,10.1,,,,,,,,10,80,10,,,,,,,,,
2016,31,10.1,,,,,,,,10,60,25,5,,,,,,,,
2016,32,10.1,0,0,0,0,0,0,.0000000001,5.0891705686,94.9040016769,.0068277544,0,0,0,0,0,0,0,0,0
2016,37,10.1,,,,,,,,2,98,,,,,,,,,,
2016,38,10,,,,,,,,20,60,20,,,,,,,,,
2016,39,10.2,,,,,,,10,15,55,20,,,,,,,,,
2016,41,10.1,,,,,,,,15,70,15,,,,,,,,,
2016,48,10,,,,,,,,,,,,,,,,,,,
2016,49,10.2,,,,,,,,,,,,,,,,,,,
2016,52,10.1,0,0,0,0,0,1,6,30,43,17,2,1,0,0,0,0,0,0,0
2016,54,10,,,,,,,5,40,45,10,,,,,,,,,
2016,61,10.1,,,,,,,,40,60,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,10.1,,,,,,,,,,,,,,,,,,,
2016,70,10.1,,,,,,,,45,55,,,,,,,,,,
2016,80,8.7,0,0,0,0,4.4164037855,89.905362776,5.6782334385,0,0,0,0,0,0,0,0,0,0,0,0
2016,82,10.1,,,,,,,,,,,,,,,,,,,
2016,84,10.1,0,0,0,0,0,0,0,15,85,0,0,0,0,0,0,0,0,0,0
2016,85,10.0966652482,0,0,.0000000008,.00000199,.0011073569,.1376217824,3.9396393365,27.0695052103,46.439657592,20.18209146,2.1743416295,.0557069528,.0003262641,.0000004246,.0000000001,0,0,0,0
2016,89,10.1,,,,2.5,2.5,5,10,22.5,25,12.5,10,7.5,2.5,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,10,,,,,,,3,35,53,9,,,,,,,,,
2016,94,10,,,,,.5,4,20,29,30,6,3,2.5,2,1.5,1,.5,,,
2016,95,10.241374444,.003016059,.021465586,.1189794753,1.4352656406,2.6483342002,7.2858178238,11.0616717277,16.4824203463,19.4876308748,15.5954422487,13.081456889,7.6422779733,3.4770899503,1.2320700506,.3400018306,.0730724198,.0122307222,.0015943259,.0001618559
2016,96,10.2,,,,,,3,7,15,35,25,10,5,,,,,,,
2016,98,10.1,,,,,,,,20,80,,,,,,,,,,
2016,99,10.1,,,,,,,,,100,,,,,,,,,,
2016,101,10.1,,,,,,,,10,90,,,,,,,,,,
2016,102,10,,,,,,,,30,60,10,,,,,,,,,
2016,103,10.1,,,,,,,,7.5,87.5,5,,,,,,,,,
2016,105,10.1,,,,,,,,10,90,,,,,,,,,,
2016,107,10.0078366895,0,0,0,0,0,0,0,22.5538274226,77.4461721605,.0000004169,0,0,0,0,0,0,0,0,0
2016,110,10.1,0,0,0,.0000000077,.0000376672,.0239305716,2.058447024,25.9457520182,52.8388812336,18.137398876,.987806133,.0077383543,.0000081133,.0000000011,0,0,0,0,0
2016,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2016,115,10.4,.1314023683,.2148405076,.6823844783,1.6452733767,3.4271880059,6.167894496,9.5905116074,12.8842020846,14.9550415095,14.9980155568,12.9955927248,9.7291035866,6.2930421738,3.5168554565,1.6980396841,.7083247741,.2552693593,.0794759303,.0275423194
2017,1,9.8,,,,,,5,15,60,15,5,,,,,,,,,
2017,4,9.6,,,,,2.5,10,25,35,15,10,2.5,,,,,,,,
2017,6,9.8,,,,,,,5,55,35,5,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,9.8,,,,,,,,,,,,,,,,,,,
2017,15,9.8,,,,,,5,10,45,35,5,,,,,,,,,
2017,16,9.8,0,0,0,0,2,6,18,29,25,12,5,2,1,0,0,0,0,0,0
2017,20,9.7,,,,,,,25,60,15,,,,,,,,,,
2017,22,9.8,,,,,,,25,40,25,10,,,,,,,,,
2017,23,9.7,,,,,,5,20,28,18,14,10,5,,,,,,,
2017,24,9.4610576743,,,,,12,14,19,25,15,10,5,,,,,,,,
2017,29,10.4,,,,,,,,10,40,40,10,,,,,,,,
2017,30,9.7,,,,,,10,20,50,20,,,,,,,,,,
2017,31,9.7,,,,,,5,10,40,25,15,5,,,,,,,,
2017,32,9.4,0,.0000046014,.0010562548,.0774016212,1.8374039411,14.4057576013,38.0100765406,34.1402061324,10.4242176936,1.0675205273,.0359626503,.0003910824,.0000013521,.0000000015,0,0,0,0,0
2017,37,9.7,,,,,,,10,55,35,,,,,,,,,,
2017,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2017,39,9.7,,,,,,,20,37,33,10,,,,,,,,,
2017,41,9.8,,,,,,,20,60,20,,,,,,,,,,
2017,48,9.4,,,,,,,,,,,,,,,,,,,
2017,49,10,,,,,,,,,,,,,,,,,,,
2017,52,9.9,0,0,0,0,1,4,15,35,32,12,1,0,0,0,0,0,0,0,0
2017,54,9.5,,,,,,,30,50,15,5,,,,,,,,,
2017,61,9.7,,,,,,5,20,40,30,5,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,9.7,,,,,,,,,,,,,,,,,,,
2017,70,9.6,,,,,,,,85,15,,,,,,,,,,
2017,80,8.4,0,0,.3154574132,13.880126183,47.9495268139,28.0757097792,8.2018927445,1.5772870662,0,0,0,0,0,0,0,0,0,0,0
2017,82,10,,,,,,,,,,,,,,,,,,,
2017,84,9.9,0,0,0,0,0,0,7,45,32,15,1,0,0,0,0,0,0,0,0
2017,85,9.7081376574,.000114543,.0029005658,.0457876102,.4408475387,2.5931041076,9.3323688012,20.5746110006,27.809456821,23.0523521801,11.7168756848,3.649014642,.6955291881,.0810224062,.0057589029,.0002493369,.0000065649,.000000105,.000000001,0
2017,89,9.75,,,2.5,2.5,7.5,7.5,17.5,25,12.5,10,7.5,5,2.5,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,9.7,,,,,,3.5,25,50,20,1.5,,,,,,,,,
2017,94,9.7,,,1,3.5,6,15,18,24,11,6,5,4,3,2,1,.5,,,
2017,95,9.5036155705,2.9150260324,3.5293798043,4.5778394948,6.132951964,8.1094050983,10.2036678928,11.9378932682,14.4077583594,11.0169294475,8.9501113944,7.0091857167,4.9119252776,3.0802147292,1.7284439175,.8679099145,.3899770628,.1568008946,.0564161007,.0181636303
2017,96,9.5,,,,,5,10,25,35,20,5,,,,,,,,,
2017,98,9.6,,,,,,10,30,30,20,10,,,,,,,,,
2017,99,9.6,,,,,,,10,90,,,,,,,,,,,
2017,101,9.7,,,,,,,5,65,30,,,,,,,,,,
2017,102,9.5,,,,,,,20,60,20,,,,,,,,,,
2017,103,9.7,,,,,,2.5,17.5,45,30,5,,,,,,,,,
2017,105,9.9,,,,,,,,80,20,,,,,,,,,,
2017,107,9.299803057,0,.0000000446,.0000704364,.021521967,1.3130196514,16.7495062547,47.1504499765,30.2662708829,4.3638654928,.1344533088,.0008409554,.0000010293,.0000000002,0,0,0,0,0,0
2017,110,9.3,.1089094516,.3218383042,1.4469848273,4.393483247,9.9572168106,16.847118724,21.2824465876,20.0746571833,14.1383836591,7.4343494863,2.9182188765,.8549494814,.1868985345,.0304784037,.0037065029,.0003360301,.0000227031,.0000011427,.0000000441
2017,112,9.8,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,115,10,.3462428759,.4900524515,1.3959739013,2.9941824949,5.5485162153,8.8834175016,12.2883427305,14.6865689466,15.1657276148,13.5307665272,10.4302918907,6.9467618452,3.9973810932,1.9873281643,.8536044129,.316757869,.1015479477,.0281239204,.008411597
2017Aug,1,9.8,,,,,,5,15,60,15,5,,,,,,,,,
2017Aug,4,9.6,,,,,2.5,5,25,30,25,10,2.5,,,,,,,,
2017Aug,6,9.7,,,,,,,15,50,30,5,,,,,,,,,
2017Aug,7,,,,,,,,,,,,,,,,,,,,
2017Aug,14,9.7,,,,,,,,,,,,,,,,,,,
2017Aug,15,9.9,,,,,,5,10,40,35,10,,,,,,,,,
2017Aug,16,9.8,0,0,0,0,2,6,18,29,25,12,5,2,1,0,0,0,0,0,0
2017Aug,20,9.8,,,,,,,25,60,15,,,,,,,,,,
2017Aug,22,9.7,,,,,,,20,45,25,10,,,,,,,,,
2017Aug,23,9.6,,,,,1,7,21,26,19,15,10,1,,,,,,,
2017Aug,24,9.5,,,,,13,14,17,25,15,10,6,,,,,,,,
2017Aug,29,10.4,,,,,,,,10,40,40,10,,,,,,,,
2017Aug,30,,,,,,,,,,,,,,,,,,,,
2017Aug,31,9.5,,,,,5,10,20,40,20,5,,,,,,,,,
2017Aug,32,,,,,,,,,,,,,,,,,,,,
2017Aug,37,9.7,,,,,,,7,61,32,,,,,,,,,,
2017Aug,38,9.6,,,,,,,20,60,20,,,,,,,,,,
2017Aug,39,9.7,,,,,,,10,40,35,15,,,,,,,,,
2017Aug,41,,,,,,,,,,,,,,,,,,,,
2017Aug,48,9.5,,,,,,,,,,,,,,,,,,,
2017Aug,49,9.9,,,,,,,,,,,,,,,,,,,
2017Aug,52,9.9,0,0,0,0,1,4,15,35,32,12,1,0,0,0,0,0,0,0,0
2017Aug,54,10.1,,,,,,,5,35,45,15,,,,,,,,,
2017Aug,61,9.7,,,,,,5,25,50,20,,,,,,,,,,
2017Aug,67,,,,,,,,,,,,,,,,,,,,
2017Aug,68,9.7,,,,,,,,,,,,,,,,,,,
2017Aug,70,,,,,,,,,,,,,,,,,,,,
2017Aug,80,,,,,,,,,,,,,,,,,,,,
2017Aug,82,,,,,,,,,,,,,,,,,,,,
2017Aug,84,,,,,,,,,,,,,,,,,,,,
2017Aug,85,9.6878618713,.0005830919,.009491083,.1041628243,.742471748,3.4408873333,10.3772206662,20.3809310321,26.0796931416,21.7466854146,11.8151486675,4.180767189,.9628225373,.1441863864,.0140263155,.0008853705,.0000362227,.0000009595,.0000000164,.0000000002
2017Aug,89,9.7,,,2.5,2.5,7.5,7.5,20,22.5,12.5,10,7.5,5,2.5,,,,,,
2017Aug,92,,,,,,,,,,,,,,,,,,,,
2017Aug,93,,,,,,,,,,,,,,,,,,,,
2017Aug,94,9.6,,1,2,5,9,12,18,20,12,7,5,4,2,1.5,1,.5,,,
2017Aug,95,9.6221777879,1.4917575628,2.1593315209,3.3141090969,6.8771080583,9.1222977751,11.5496778402,12.7083786267,13.8529814753,10.0698486415,8.7013532092,7.4232427853,4.9943066342,3.7455164612,2.1252572368,1.0790867374,.4902823551,.1993339303,.0725205775,.0236094753
2017Aug,96,9.5,,,,3,7,10,30,35,10,5,,,,,,,,,
2017Aug,98,9.6,,,,,,10,25,35,20,10,,,,,,,,,
2017Aug,99,9.6,,,,,,,,,,,,,,,,,,,
2017Aug,101,9.7,,,,,,,,,,,,,,,,,,,
2017Aug,102,,,,,,,,,,,,,,,,,,,,
2017Aug,103,9.7,,,,,,,27.5,45,25,2.5,,,,,,,,,
2017Aug,105,9.9,,,,,,,,60,40,,,,,,,,,,
2017Aug,107,9.2176523571,.0000000099,.0000092413,.0024007589,.1756699229,3.7002214489,23.0366776889,43.4253389011,25.0488003316,4.3806132702,.2268660925,.0033880465,.0000142706,.0000000167,0,0,0,0,0,0
2017Aug,110,9.6,.0000324938,.0007004981,.019951399,.2972863105,2.3865865505,10.3553910468,24.3499021173,31.0830316869,21.5512558615,8.1097135547,1.6530115885,.1819990211,.0107887889,.0003431896,.0000058395,.000000053,.0000000003,0,0
2017Aug,112,10.1,,,,,,5,10,20,30,20,10,5,,,,,,,
2017Aug,115,,,,,,,,,,,,,,,,,,,,
2018,1,9.6,,,,,5,10,20,50,10,5,,,,,,,,,
2018,4,9.1,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,
2018,6,9.4,,,,,,5,40,30,25,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,9.7,,,,,,,,,,,,,,,,,,,
2018,15,9.6,,,,,,15,20,40,20,5,,,,,,,,,
2018,16,9.4,0,0,0,2,8,10,16,15,14,11,9,6,3,3,2,1,0,0,0
2018,20,9.3,,,,,,20,40,25,15,,,,,,,,,,
2018,22,9.6,,,,,,10,30,40,20,,,,,,,,,,
2018,23,9.2,,,,1,10,20,25,18,13,7,3,2,1,,,,,,
2018,24,9.1250576743,,,5,8,13,16,21,16,12,5,4,,,,,,,,
2018,29,10.3,,,,,,,,10,50,30,10,,,,,,,,
2018,30,9.4,,,,,10,15,40,30,5,,,,,,,,,,
2018,31,9.5,,,,,,5,10,40,30,10,5,,,,,,,,
2018,32,8.8,0,.0077926096,.2815967086,3.8248406767,19.5978453519,38.3225973599,28.7626643653,8.2649111504,.9004870717,.0367091504,.0005525137,.0000030358,.000000006,0,0,0,0,0,0
2018,37,9.3,,,,,,5,50,38,7,,,,,,,,,,
2018,38,9.3,,,,,,20,60,20,,,,,,,,,,,
2018,39,9.4,,,,,,10,32,28,25,5,,,,,,,,,
2018,41,9.5,,,,,,,25,60,15,,,,,,,,,,
2018,48,9.2,,,,,,,,,,,,,,,,,,,
2018,49,9.7,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,9.2,,,,,,10,50,25,10,5,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,9.1,,,,,,,55,45,,,,,,,,,,,
2018,80,8.1,0,0,9.4637223975,28.7066246057,31.5457413249,19.8738170347,8.2018927445,1.8927444795,.3154574132,0,0,0,0,0,0,0,0,0,0
2018,82,9.8,,,,,,,,,,,,,,,,,,,
2018,84,9.6,0,0,0,0,3,12,22,25,18,10,6,3,1,0,0,0,0,0,0
2018,85,9.1535523174,.1108524409,.5032296775,1.9543249036,5.6150638353,11.9382791598,18.7859769314,21.8815388058,18.8664420799,12.040780018,5.6875488076,1.9880441249,.5141098451,.0983312749,.0139056983,.0014534707,.000112246,.0000064021,.0000002696,.0000000086
2018,89,9.4,,2.5,2.5,5,10,12.5,20,17.5,15,7.5,5,2.5,,,,,,,
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,9.3,,,,,1.5,20,50,17,10,1.5,,,,,,,,,
2018,94,8.5,1.5,4,10,17,22,23,5,4,3.5,3,2.5,2,1.5,1,,,,,
2018,95,9.2174565214,2.7497016558,2.9345981539,3.5965774414,5.3875986401,8.9841087779,15.9499375337,16.241308972,15.2464940236,13.6472587708,8.5539636039,3.6043099024,2.1980221499,.6959746326,.1716252314,.03296061,.0049298729,.0005742521,.000052095,.0000036806
2018,96,9.2,,,,3,7,25,35,15,10,5,,,,,,,,,
2018,98,9.2,,,,,10,20,30,25,10,5,,,,,,,,,
2018,99,9,,,,,,,80,20,,,,,,,,,,,
2018,101,9.4,,,,,,5,45,45,5,,,,,,,,,,
2018,102,9.3,,,,,,10,60,30,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,105,9.8,,,,,,,,90,10,,,,,,,,,,
2018,107,8.7678765433,.0191383062,.2480565708,1.9051587449,8.3336593383,20.8039542886,29.6804142246,24.2135520484,11.2918984735,3.0066118801,.4562178155,.0393585249,.0019256489,.0000532956,.0000008324,.0000000073,0,0,0,0
2018,110,8.3,8.5965983561,5.8047066127,10.328685029,13.3431470931,14.951537333,14.5321203626,12.2514467646,8.9589928107,5.6825213238,3.1262824514,1.4918128719,.6174358739,.2216418725,.0690055552,.0186327651,.004363342,.0008861284,.0001560614,.0000273926
2018,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018Aug,1,9.5,,,,,5,10,25,50,5,5,,,,,,,,,
2018Aug,4,9.1,,,,2.5,10,25,30,20,10,2.5,,,,,,,,,
2018Aug,6,9.4,,,,,,15,45,35,5,,,,,,,,,,
2018Aug,7,,,,,,,,,,,,,,,,,,,,
2018Aug,14,9.7,,,,,,,,,,,,,,,,,,,
2018Aug,15,9.5,,,,,5,15,25,35,10,5,5,,,,,,,,
2018Aug,16,9.5,0,0,0,2,8,10,15,16,14,11,9,6,3,3,2,1,0,0,0
2018Aug,20,9.4,,,,,,20,40,25,15,,,,,,,,,,
2018Aug,22,9.6,,,,,,,30,40,25,5,,,,,,,,,
2018Aug,23,9.1,0,0,0,.9803921569,4.9019607843,19.6078431373,22.5490196078,17.6470588235,14.7058823529,9.8039215686,5.8823529412,2.9411764706,.9803921569,0,0,0,0,0,0
2018Aug,24,9.1,,,5,9,12.5,17,22.5,13,10,7,4,,,,,,,,
2018Aug,29,10.2,,,,,,,,10,50,40,,,,,,,,,
2018Aug,30,,,,,,,,,,,,,,,,,,,,
2018Aug,31,9.5,,,,,5,10,15,40,20,10,,,,,,,,,
2018Aug,32,,,,,,,,,,,,,,,,,,,,
2018Aug,37,9.2,,,,,,7,48,38,7,,,,,,,,,,
2018Aug,38,9.3,,,,,,20,60,20,,,,,,,,,,,
2018Aug,39,9.4,,,,,,5,35,33,22,5,,,,,,,,,
2018Aug,41,,,,,,,,,,,,,,,,,,,,
2018Aug,48,9.2,,,,,,,,,,,,,,,,,,,
2018Aug,49,9.6,,,,,,,,,,,,,,,,,,,
2018Aug,52,,,,,,,,,,,,,,,,,,,,
2018Aug,54,9.4,,,,,,,15,45,25,15,,,,,,,,,
2018Aug,61,,,,,,,,,,,,,,,,,,,,
2018Aug,67,,,,,,,,,,,,,,,,,,,,
2018Aug,68,,,,,,,,,,,,,,,,,,,,
2018Aug,70,,,,,,,,,,,,,,,,,,,,
2018Aug,80,,,,,,,,,,,,,,,,,,,,
2018Aug,82,,,,,,,,,,,,,,,,,,,,
2018Aug,84,,,,,,,,,,,,,,,,,,,,
2018Aug,85,9.1361252367,.1987544609,.7303357666,2.4521392111,6.2785367246,12.2610971691,18.2644696895,20.7549486929,17.9921419806,11.8981598132,6.0017972628,2.3090703073,.6774536333,.1515394161,.0258392313,.0033576536,.0003324158,.0000250668,.0000014394,.0000000651
2018Aug,89,9.34,,2.5,2.5,5,10,15,22.5,12.5,15,7.5,5,2.5,,,,,,,
2018Aug,92,,,,,,,,,,,,,,,,,,,,
2018Aug,93,,,,,,,,,,,,,,,,,,,,
2018Aug,94,8.4,2,6,14,18,26,8,7,6,5,3,2,1.5,1,.5,,,,,
2018Aug,95,9.239508091,1.8695096322,2.1649426775,3.1252557576,5.472251663,9.6879450508,16.7639809985,17.1518818073,15.5816176702,13.6960558052,8.4115679381,4.0233218568,1.4987147297,.4347900074,.0982350595,.0172854166,.0023687519,.000252805,.0000210125,.0000013602
2018Aug,96,9,,,,7,15,25,35,10,5,3,,,,,,,,,
2018Aug,98,9.2,,,,,10,25,25,25,15,,,,,,,,,,
2018Aug,99,9,,,,,,,,,,,,,,,,,,,
2018Aug,101,9.4,,,,,,,,,,,,,,,,,,,
2018Aug,102,,,,,,,,,,,,,,,,,,,,
2018Aug,103,,,,,,,,,,,,,,,,,,,,
2018Aug,105,9.8,,,,,,,,80,20,,,,,,,,,,
2018Aug,107,8.7054153697,.0580356365,.5151483634,2.9562672175,10.3005872585,21.8187664652,28.1191461755,22.0547635802,10.5247464626,3.0533784663,.5378608837,.0574388227,.003712262,.000144944,.0000034131,.0000000484,.0000000004,0,0,0
2018Aug,110,8.6,2.3537506335,3.0444671673,7.4280353254,12.5763169176,17.0978732727,18.6660347962,16.363904212,11.5197057146,6.5118063102,2.9555946481,1.0770637105,.315103816,.0740010524,.013949055,.0021101845,.0002561576,.0000249485,.0000019493,.0000001286
2018Aug,112,9.8,,,,,5,10,20,30,20,10,5,,,,,,,,
2018Aug,115,,,,,,,,,,,,,,,,,,,,
2021,1,8.4,,5,5,15,35,15,10,5,5,5,,,,,,,,,
2021,4,8.2,,2.5,5,20,30,20,15,5,2.5,,,,,,,,,,
2021,6,9,,,,,5,30,40,20,5,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,9.5,,,,,,,,,,,,,,,,,,,
2021,15,9,,,,,10,20,30,25,5,5,5,,,,,,,,
2021,16,9.4,3,5,6,8,11,13,16,14,11,6,3,2,1,1,0,0,0,0,0
2021,20,8.5,,,,5,20,30,20,15,10,,,,,,,,,,
2021,22,9.3,,,,,10,20,40,20,10,,,,,,,,,,
2021,23,7,15,18,20,15,10,7,5,4,3,2,1,,,,,,,,
2021,24,8.4850576743,3,6,9,11,16,20,14,10,7,3,1,,,,,,,,
2021,29,10,,,,,,,10,30,40,20,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,9.3,,,,,10,15,40,20,10,5,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,37,,,,5,16,27,22,15,10,4,1,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,8.8,,,,5,9,25,20,16,12,8,5,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,9,,,,,,35,50,10,5,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,8.5,,,,,,55,45,,,,,,,,,,,,
2021,80,8.2,.6309148265,4.4164037855,8.5173501577,17.0347003155,22.3974763407,21.1356466877,15.4574132492,7.570977918,2.523659306,0,.3154574132,0,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,9,0,0,1,3,7,18,19,16,12,8,6,4,3,2,1,0,0,0,0
2021,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2021,89,8.7,,5,5,15,20,25,10,5,5,5,2.5,2.5,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2021,94,7.9,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2021,95,8.5379039855,5.1240253092,7.5015744827,10.1734793709,12.5832817272,14.0886690275,15.2387080672,10.9680854515,8.6896373894,6.0194442439,4.553507477,2.6417811445,1.371490096,.6371380954,.2648619229,.0985259294,.0327964329,.0097689466,.0026038378,.000621048
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,8.5,,5,10,15,15,20,15,15,5,,,,,,,,,,
2021,99,9,,,,,,20,60,20,,,,,,,,,,,
2021,101,9,,,,5,10,30,30,12,8,5,,,,,,,,,
2021,102,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,9.6,,,,,,,5,80,15,,,,,,,,,,
2021,107,8.7678765433,.0206810116,.0000000446,.0000704364,1.3130196514,16.7495062547,47.1504499765,30.2662708829,4.3638654928,.1344533088,.0008409554,.0008409554,.0000010293,.0000000002,0,0,0,0,0,0
2021,110,7.8,13.2966127718,8.7631097307,14.5464879974,16.8035880906,16.2084370387,13.0549342649,8.7800686812,4.930626978,2.3119315407,.9051079618,.2958414787,.0807288236,.0183900934,.0034970147,.0005550596,.0000735325,.0000081299,.0000007501,.0000000617
2021,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2016,1,,,,1.5,,,,,,,,,,,,,,,,
2016,4,,,,1.2,,,,,,,,,,,,,,,,
2016,6,,,,1.3,,,,,,,,,,,,,,,,
2016,7,,,,,,,,,,,,,,,,,,,,
2016,14,,,,,,,,,,,,,,,,,,,,
2016,15,,,,,,,,,,,,,,,,,,,,
2016,16,,,,1.6,,,,,,,,,,,,,,,,
2016,20,,,,,,,,,,,,,,,,,,,,
2016,22,,,,1.2,,,,,,,,,,,,,,,,
2016,23,,,,1.4,,,,,,,,,,,,,,,,
2016,24,,,,1.57,,,,,,,,,,,,,,,,
2016,29,,,,1.5,,,,,,,,,,,,,,,,
2016,30,,,,,,,,,,,,,,,,,,,,
2016,31,,,,,,,,,,,,,,,,,,,,
2016,32,,,,,,,,,,,,,,,,,,,,
2016,37,,,,,,,,,,,,,,,,,,,,
2016,38,,,,1.8,,,,,,,,,,,,,,,,
2016,39,,,,1.3,,,,,,,,,,,,,,,,
2016,41,,,,,,,,,,,,,,,,,,,,
2016,48,,,,,,,,,,,,,,,,,,,,
2016,49,,,,,,,,,,,,,,,,,,,,
2016,52,,,,1.2,,,,,,,,,,,,,,,,
2016,54,,,,,,,,,,,,,,,,,,,,
2016,61,,,,,,,,,,,,,,,,,,,,
2016,67,,,,,,,,,,,,,,,,,,,,
2016,68,,,,,,,,,,,,,,,,,,,,
2016,70,,,,1.2,,,,,,,,,,,,,,,,
2016,80,,,,,,,,,,,,,,,,,,,,
2016,82,,,,1.4,,,,,,,,,,,,,,,,
2016,84,,,,1.4,,,,,,,,,,,,,,,,
2016,85,,,,,,,,,,,,,,,,,,,,
2016,89,,,,,,,,,,,,,,,,,,,,
2016,92,,,,,,,,,,,,,,,,,,,,
2016,93,,,,1.5,,,,,,,,,,,,,,,,
2016,94,,,,1.6,,,,,,,,,,,,,,,,
2016,95,,,,.7799129159,,,,,,,,,,,,,,,,
2016,96,,,,,,,,,,,,,,,,,,,,
2016,98,,,,1.3,,,,,,,,,,,,,,,,
2016,99,,,,1.2,,,,,,,,,,,,,,,,
2016,101,,,,1.8,,,,,,,,,,,,,,,,
2016,102,,,,1.1,,,,,,,,,,,,,,,,
2016,103,,,,1.2,,,,,,,,,,,,,,,,
2016,105,,,,1,,,,,,,,,,,,,,,,
2016,107,,,,1.5,,,,,,,,,,,,,,,,
2016,110,,,,,,,,,,,,,,,,,,,,
2016,112,,,,1.5,,,,,,,,,,,,,,,,
2016,115,,,,1.5,,,,,,,,,,,,,,,,
2016Q4,1,50,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,4,55,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,6,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,7,48.3146666667,0,1.10996,,,,,,,,,,,,,,,,,
2016Q4,14,50,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,15,47,-.3,1.11,,,,,,,,,,,,,,,,,
2016Q4,16,48,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,20,47,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,22,50,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,23,45,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,24,47.5916666666667,0,1.086875,,,,,,,,,,,,,,,,,
2016Q4,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2016Q4,30,47,,1.12,,,,,,,,,,,,,,,,,
2016Q4,31,,,,,,,,,,,,,,,,,,,,
2016Q4,32,48,0,1.13,,,,,,,,,,,,,,,,,
2016Q4,37,51.5,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,38,46,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,39,46.4,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,41,,,,,,,,,,,,,,,,,,,,
2016Q4,48,50,0,1.09,,,,,,,,,,,,,,,,,
2016Q4,49,43,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,52,,0,1.08,,,,,,,,,,,,,,,,,
2016Q4,54,50,0,,,,,,,,,,,,,,,,,,
2016Q4,61,46.5,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,67,,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,68,47.7,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,70,52,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,80,46.2537,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,82,,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,84,48,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,85,47.14,0,1.083,,,,,,,,,,,,,,,,,
2016Q4,89,,,,,,,,,,,,,,,,,,,,
2016Q4,92,48.5233333333,,1.11575,,,,,,,,,,,,,,,,,
2016Q4,93,48,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,94,38,0,1.2,,,,,,,,,,,,,,,,,
2016Q4,95,51,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,96,,0,1.13,,,,,,,,,,,,,,,,,
2016Q4,98,46,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,99,49.2,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,101,50.9,0,1.12,,,,,,,,,,,,,,,,,
2016Q4,102,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,103,50,0,1.1,,,,,,,,,,,,,,,,,
2016Q4,105,49,0,1.11,,,,,,,,,,,,,,,,,
2016Q4,107,48.5233333333,0,1.11575,,,,,,,,,,,,,,,,,
2016Q4,110,45.9670725225,0,1.1200657363,,,,,,,,,,,,,,,,,
2016Q4,112,50,.05,1.08,,,,,,,,,,,,,,,,,
2016Q4,115,52,0,1.16,,,,,,,,,,,,,,,,,
2017,1,52.5,0,1.1,1.6,,,,,,,,,,,,,,,,
2017,4,62,0,1.07,1.4,,,,,,,,,,,,,,,,
2017,6,55,0,1.05,1.8,,,,,,,,,,,,,,,,
2017,7,51.4,0,1.11,,,,,,,,,,,,,,,,,
2017,14,53,0,1.12,,,,,,,,,,,,,,,,,
2017,15,52,-.3,1.1,,,,,,,,,,,,,,,,,
2017,16,50,0,1.12,1.6,,,,,,,,,,,,,,,,
2017,20,52,0,1.09,,,,,,,,,,,,,,,,,
2017,22,50,0,1.1,1.4,,,,,,,,,,,,,,,,
2017,23,48,0,1.04,1.6,,,,,,,,,,,,,,,,
2017,24,55,0,1,1.55,,,,,,,,,,,,,,,,
2017,29,50,.05,1.1,1.5,,,,,,,,,,,,,,,,
2017,30,47.6,,1.12,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,51.5,0,1.13,,,,,,,,,,,,,,,,,
2017,37,56,.1,1.15,,,,,,,,,,,,,,,,,
2017,38,47.3,0,1.08,1.6,,,,,,,,,,,,,,,,
2017,39,50,0,1.16,1.5,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,48,52.5,0,1.06,,,,,,,,,,,,,,,,,
2017,49,,0,,,,,,,,,,,,,,,,,,
2017,52,,0,1.08,1.3,,,,,,,,,,,,,,,,
2017,54,,0,,,,,,,,,,,,,,,,,,
2017,61,51,0,1.12,,,,,,,,,,,,,,,,,
2017,67,,.25,1.05,,,,,,,,,,,,,,,,,
2017,68,50,0,1.11,,,,,,,,,,,,,,,,,
2017,70,57,0,1.11,1.3,,,,,,,,,,,,,,,,
2017,80,50.42,0,1.12,,,,,,,,,,,,,,,,,
2017,82,,0,1.1,1.3,,,,,,,,,,,,,,,,
2017,84,52,0,1.08,1.6,,,,,,,,,,,,,,,,
2017,85,53.315,0,1.111,,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,92,51.6791666667,,1.0937916667,,,,,,,,,,,,,,,,,
2017,93,49,0,1.12,1.8,,,,,,,,,,,,,,,,
2017,94,40,0,1.2,1.8,,,,,,,,,,,,,,,,
2017,95,54,0,1.12,1.2767952583,,,,,,,,,,,,,,,,
2017,96,,0,1.185,,,,,,,,,,,,,,,,,
2017,98,50,0,1.1,1.6,,,,,,,,,,,,,,,,
2017,99,52.7,0,1.07,1.7,,,,,,,,,,,,,,,,
2017,101,57.9,0,1.16,1.9,,,,,,,,,,,,,,,,
2017,102,56.25,0,1.09,1.4,,,,,,,,,,,,,,,,
2017,103,53,0,1.13,1.5,,,,,,,,,,,,,,,,
2017,105,50.75,0,1.105,1.1,,,,,,,,,,,,,,,,
2017,107,51.6791666667,0,1.0937916667,2,,,,,,,,,,,,,,,,
2017,110,46.5,0,1.12,,,,,,,,,,,,,,,,,
2017,112,60,.05,1.05,1.5,,,,,,,,,,,,,,,,
2017,115,60,0,1.16,2,,,,,,,,,,,,,,,,
2017Q1,1,51,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,4,59,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,6,52,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,7,49.8486666667,0,1.10996,,,,,,,,,,,,,,,,,
2017Q1,14,52,0,1.11,,,,,,,,,,,,,,,,,
2017Q1,15,50,-.3,1.1,,,,,,,,,,,,,,,,,
2017Q1,16,48,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,20,49,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,22,50,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,23,45,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,24,51.5,0,1.0375,,,,,,,,,,,,,,,,,
2017Q1,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2017Q1,30,47.2332577839,,1.12,,,,,,,,,,,,,,,,,
2017Q1,31,,,,,,,,,,,,,,,,,,,,
2017Q1,32,49,0,1.13,,,,,,,,,,,,,,,,,
2017Q1,37,54,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,38,47,0,1.08,,,,,,,,,,,,,,,,,
2017Q1,39,47.4,0,1.14,,,,,,,,,,,,,,,,,
2017Q1,41,,,,,,,,,,,,,,,,,,,,
2017Q1,48,51,0,1.07,,,,,,,,,,,,,,,,,
2017Q1,49,52,0,1.04,,,,,,,,,,,,,,,,,
2017Q1,52,,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,54,50,0,,,,,,,,,,,,,,,,,,
2017Q1,61,48,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,67,,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,68,48.8,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,70,55,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,80,46.59,0,1.12,,,,,,,,,,,,,,,,,
2017Q1,82,,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,84,48,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,85,49.8,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,89,,,,,,,,,,,,,,,,,,,,
2017Q1,92,50.16,,1.1012083333,,,,,,,,,,,,,,,,,
2017Q1,93,48,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,94,40,0,1.2,,,,,,,,,,,,,,,,,
2017Q1,95,52,0,1.11,,,,,,,,,,,,,,,,,
2017Q1,96,,0,1.16,,,,,,,,,,,,,,,,,
2017Q1,98,48,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,99,50.8,0,1.09,,,,,,,,,,,,,,,,,
2017Q1,101,53,0,1.14,,,,,,,,,,,,,,,,,
2017Q1,102,52.5,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,103,52,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,105,50,0,1.1,,,,,,,,,,,,,,,,,
2017Q1,107,50.16,0,1.1012083333,,,,,,,,,,,,,,,,,
2017Q1,110,46.194985174,0,1.1200657363,,,,,,,,,,,,,,,,,
2017Q1,112,60,.05,1.07,,,,,,,,,,,,,,,,,
2017Q1,115,,0,,,,,,,,,,,,,,,,,,
2017Q2,1,52.5,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,4,61,0,1.06,,,,,,,,,,,,,,,,,
2017Q2,6,54,0,1.06,,,,,,,,,,,,,,,,,
2017Q2,7,51.0233333333,0,1.10996,,,,,,,,,,,,,,,,,
2017Q2,14,53,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,15,51,-.3,1.1,,,,,,,,,,,,,,,,,
2017Q2,16,50,0,1.11,,,,,,,,,,,,,,,,,
2017Q2,20,51,0,1.09,,,,,,,,,,,,,,,,,
2017Q2,22,49,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,23,45,0,1.06,,,,,,,,,,,,,,,,,
2017Q2,24,53,0,1.0125,,,,,,,,,,,,,,,,,
2017Q2,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2017Q2,30,47.4676732103,,1.12,,,,,,,,,,,,,,,,,
2017Q2,31,,,,,,,,,,,,,,,,,,,,
2017Q2,32,52,0,1.13,,,,,,,,,,,,,,,,,
2017Q2,37,56,0,1.14,,,,,,,,,,,,,,,,,
2017Q2,38,47,0,1.08,,,,,,,,,,,,,,,,,
2017Q2,39,50,0,1.16,,,,,,,,,,,,,,,,,
2017Q2,41,,,,,,,,,,,,,,,,,,,,
2017Q2,48,52,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,49,,0,,,,,,,,,,,,,,,,,,
2017Q2,52,,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,54,,0,,,,,,,,,,,,,,,,,,
2017Q2,61,49,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,67,,0,1.05,,,,,,,,,,,,,,,,,
2017Q2,68,49.9,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,70,52,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,80,48.25,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,82,,0,1.1,,,,,,,,,,,,,,,,,
2017Q2,84,52,0,1.08,,,,,,,,,,,,,,,,,
2017Q2,85,52.8,0,1.103,,,,,,,,,,,,,,,,,
2017Q2,89,,,,,,,,,,,,,,,,,,,,
2017Q2,92,51.38,,1.095125,,,,,,,,,,,,,,,,,
2017Q2,93,49,0,1.11,,,,,,,,,,,,,,,,,
2017Q2,94,40,0,1.2,,,,,,,,,,,,,,,,,
2017Q2,95,54,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,96,,0,1.18,,,,,,,,,,,,,,,,,
2017Q2,98,50,0,1.09,,,,,,,,,,,,,,,,,
2017Q2,99,52.1,0,1.08,,,,,,,,,,,,,,,,,
2017Q2,101,56,0,1.15,,,,,,,,,,,,,,,,,
2017Q2,102,55,0,1.09,,,,,,,,,,,,,,,,,
2017Q2,103,53,0,1.12,,,,,,,,,,,,,,,,,
2017Q2,105,51,0,1.11,,,,,,,,,,,,,,,,,
2017Q2,107,51.38,0,1.095125,,,,,,,,,,,,,,,,,
2017Q2,110,46.4240278557,0,1.1200657363,,,,,,,,,,,,,,,,,
2017Q2,112,60,.05,1.06,,,,,,,,,,,,,,,,,
2017Q2,115,,0,,,,,,,,,,,,,,,,,,
2017Q3,1,52.5,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,4,62,0,1.06,,,,,,,,,,,,,,,,,
2017Q3,6,55,0,1.05,,,,,,,,,,,,,,,,,
2017Q3,7,52.0193333333,0,1.10996,,,,,,,,,,,,,,,,,
2017Q3,14,53,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,15,53,-.3,1.1,,,,,,,,,,,,,,,,,
2017Q3,16,50,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,20,52,0,1.08,,,,,,,,,,,,,,,,,
2017Q3,22,49,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,23,46,0,1.05,,,,,,,,,,,,,,,,,
2017Q3,24,55,0,.9875,,,,,,,,,,,,,,,,,
2017Q3,29,50,.05,1.1,,,,,,,,,,,,,,,,,
2017Q3,30,47.7032520244,,1.12,,,,,,,,,,,,,,,,,
2017Q3,31,,,,,,,,,,,,,,,,,,,,
2017Q3,32,52,0,1.13,,,,,,,,,,,,,,,,,
2017Q3,37,58,0,1.16,,,,,,,,,,,,,,,,,
2017Q3,38,48,0,1.08,,,,,,,,,,,,,,,,,
2017Q3,39,51,0,1.17,,,,,,,,,,,,,,,,,
2017Q3,41,,,,,,,,,,,,,,,,,,,,
2017Q3,48,53,0,1.05,,,,,,,,,,,,,,,,,
2017Q3,49,57,0,1.04,,,,,,,,,,,,,,,,,
2017Q3,52,,0,1.07,,,,,,,,,,,,,,,,,
2017Q3,54,,0,,,,,,,,,,,,,,,,,,
2017Q3,61,50,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,67,,0,1.05,,,,,,,,,,,,,,,,,
2017Q3,68,50.9,0,1.09,,,,,,,,,,,,,,,,,
2017Q3,70,54,0,1.11,,,,,,,,,,,,,,,,,
2017Q3,80,50.59,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,82,,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,84,54,0,1.07,,,,,,,,,,,,,,,,,
2017Q3,85,54.61,0,1.117,,,,,,,,,,,,,,,,,
2017Q3,89,,,,,,,,,,,,,,,,,,,,
2017Q3,92,52.3033333333,,1.09025,,,,,,,,,,,,,,,,,
2017Q3,93,49,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,94,40,0,1.2,,,,,,,,,,,,,,,,,
2017Q3,95,55,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,96,,0,1.2,,,,,,,,,,,,,,,,,
2017Q3,98,50,0,1.09,,,,,,,,,,,,,,,,,
2017Q3,99,53.3,0,1.07,,,,,,,,,,,,,,,,,
2017Q3,101,59.5,0,1.16,,,,,,,,,,,,,,,,,
2017Q3,102,57.5,0,1.08,,,,,,,,,,,,,,,,,
2017Q3,103,54,0,1.13,,,,,,,,,,,,,,,,,
2017Q3,105,51,0,1.11,,,,,,,,,,,,,,,,,
2017Q3,107,52.3033333333,0,1.09025,,,,,,,,,,,,,,,,,
2017Q3,110,46.6542061704,0,1.1200657363,,,,,,,,,,,,,,,,,
2017Q3,112,60,.05,1.05,,,,,,,,,,,,,,,,,
2017Q3,115,,0,,,,,,,,,,,,,,,,,,
2018,1,55,.125,1.1,1.7,,,,,,,,,,,,,,,,
2018,4,67,0,1.13,1.5,,,,,,,,,,,,,,,,
2018,6,57,.03,1.15,2,,,,,,,,,,,,,,,,
2018,7,54.6,0,1.12,,,,,,,,,,,,,,,,,
2018,14,60,.0025,1.12,,,,,,,,,,,,,,,,,
2018,15,55,-.275,1.08,,,,,,,,,,,,,,,,,
2018,16,52,.05,1.13,1.8,,,,,,,,,,,,,,,,
2018,20,54,0,1.07,,,,,,,,,,,,,,,,,
2018,22,55,0,1.1,1.7,,,,,,,,,,,,,,,,
2018,23,53,.25,1.06,1.8,,,,,,,,,,,,,,,,
2018,24,70,0,.975,1.7,,,,,,,,,,,,,,,,
2018,29,50,.15,1.1,1.6,,,,,,,,,,,,,,,,
2018,30,48.5,,1.12,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,54.8,0,1.13,,,,,,,,,,,,,,,,,
2018,37,70,.5,1.2,,,,,,,,,,,,,,,,,
2018,38,50,0,1.08,1.8,,,,,,,,,,,,,,,,
2018,39,56,.25,1.2,1.7,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,48,55,0,1.05,,,,,,,,,,,,,,,,,
2018,49,,0,,,,,,,,,,,,,,,,,,
2018,52,,,1.09,,,,,,,,,,,,,,,,,
2018,54,,0,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,.01,1.1,,,,,,,,,,,,,,,,,
2018,70,65,0,1.15,1.4,,,,,,,,,,,,,,,,
2018,80,56.96,0,1.13,,,,,,,,,,,,,,,,,
2018,82,,0,1.1,1.2,,,,,,,,,,,,,,,,
2018,84,57,0,1.12,1.9,,,,,,,,,,,,,,,,
2018,85,58.2325,0,1.165,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,92,54.2575,,1.1000625,,,,,,,,,,,,,,,,,
2018,93,59,.05,1.15,2,,,,,,,,,,,,,,,,
2018,94,42,.13,1.2,2.1,,,,,,,,,,,,,,,,
2018,95,55,0,1.15,1.4095576228,,,,,,,,,,,,,,,,
2018,96,,0,,,,,,,,,,,,,,,,,,
2018,98,53,0,1.11,1.9,,,,,,,,,,,,,,,,
2018,99,56.6,.07,1.05,2.1,,,,,,,,,,,,,,,,
2018,101,65,0,1.2,1.8,,,,,,,,,,,,,,,,
2018,102,65,0,1.09,1.6,,,,,,,,,,,,,,,,
2018,103,,.125,1.17,,,,,,,,,,,,,,,,,
2018,105,51.25,0,1.13,1.3,,,,,,,,,,,,,,,,
2018,107,54.2575,0,1.1000625,2,,,,,,,,,,,,,,,,
2018,110,47.5,0,1.12,,,,,,,,,,,,,,,,,
2018,112,65,.5,1.075,1.5,,,,,,,,,,,,,,,,
2018,115,70,,,,,,,,,,,,,,,,,,,
2021,1,,,,1.9,,,,,,,,,,,,,,,,
2021,4,,,,1.7,,,,,,,,,,,,,,,,
2021,6,,,,2,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,,,,,,,,,,,,,,,,,,,,
2021,15,,,,,,,,,,,,,,,,,,,,
2021,16,,,,1.9,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,,,,1.9,,,,,,,,,,,,,,,,
2021,23,,,,2,,,,,,,,,,,,,,,,
2021,24,,,,1.8,,,,,,,,,,,,,,,,
2021,29,,,,1.8,,,,,,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,,,,1.8,,,,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,,,,1.8,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,,,,2.3,,,,,,,,,,,,,,,,
2021,85,,,,,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,,,,2.5,,,,,,,,,,,,,,,,
2021,94,,,,2.4,,,,,,,,,,,,,,,,
2021,95,,,,1.4309503925,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,,,,2.3,,,,,,,,,,,,,,,,
2021,99,,,,,,,,,,,,,,,,,,,,
2021,101,,,,1.8,,,,,,,,,,,,,,,,
2021,102,,,,1.4,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,,,,1.4,,,,,,,,,,,,,,,,
2021,107,,,,2.5,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,112,,,,1.5,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2017Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.3,,,,10,20,50,15,5,,,,,,,,,,,
2017,2,1.2,0,0,0,5,25,40,25,5,0,0,0,0,,,,,,,
2017,4,1.4,0,0,0,0,10,50,30,10,0,0,0,0,,,,,,,
2017,6,1.6,,,,,10,30,50,10,,,,,,,,,,,
2017,7,1,,,,,,,,,,,,,,,,,,,
2017,10,1.2,0,0,0,0,20,70,10,0,0,0,0,0,,,,,,,
2017,14,1,0,0,0,10,41,40,9,0,0,0,0,0,,,,,,,
2017,15,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2017,16,1.5,1,2,6,9,13,18,21,14,9,4,2,1,,,,,,,
2017,20,1.4,,,,,15,45,35,5,,,,,,,,,,,
2017,22,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2017,23,1.2,,,1,10,22,30,25,10,2,,,,,,,,,,
2017,24,1.4,,,,5,20,30,27.5,17.5,,,,,,,,,,,
2017,26,1.5,,,,2.5,20,27.5,27.5,20,2.5,,,,,,,,,,
2017,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017,30,1.4,,,,,20,50,30,,,,,,,,,,,,
2017,31,1.5,,,,2.5,12.5,20,40,20,5,,,,,,,,,,
2017,32,1.2,.0000600649,.0055568826,.2844857755,4.5811723777,24.1090472632,41.8881252934,24.2155277672,4.6239567819,.2863998714,.0056333171,.00003454,.0000000651,,,,,,,
2017,35,1.2,,,,,25,50,25,,,,,,,,,,,,
2017,37,1.7,,,,,1,30,65,4,,,,,,,,,,,
2017,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.3,,,,10,25,35,25,5,,,,,,,,,,,
2017,42,1,,,,5,30,50,15,,,,,,,,,,,,
2017,48,1.5,,,,,,50,50,,,,,,,,,,,,
2017,49,1.2,,,,,,,,,,,,,,,,,,,
2017,54,1.2,,,,,15,70,15,,,,,,,,,,,,
2017,56,1.6,,,,,5,40,50,5,,,,,,,,,,,
2017,61,1.3,,,,5,15,40,30,10,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.2,,,,,,,,,,,,,,,,,,,
2017,70,1.1,,,,,,75,25,,,,,,,,,,,,
2017,80,1,0,0,0,10.8571428571,41.1428571429,40.2857142857,6.5714285714,1.1428571429,0,0,0,0,,,,,,,
2017,82,1.6,,,,,,,,,,,,,,,,,,,
2017,84,1.5,1,1,3,9,18,27,29,10,2,0,0,0,,,,,,,
2017,85,1.5018275373,.0031297074,.0579946617,.6251855367,3.8163297912,13.2225562266,26.0505334125,29.2163355319,18.6563373619,6.7779241644,1.3988068625,.1636318094,.0112349338,,,,,,,
2017,89,1.5,.5,1,2,5,15,20,27.5,18,7.5,2.5,1,,,,,,,,
2017,91,1.3,0,0,0,5,20,40,30,5,0,0,0,0,,,,,,,
2017,92,1.1741430248,.0066020921,.1556548617,1.7867326974,9.8461343145,26.1781984928,30.643458724,22.7568261404,7.6391107063,.8975736396,.0865606112,.0030948284,.0000528916,,,,,,,
2017,93,1.3,,,,1.5,10,65,23.5,,,,,,,,,,,,
2017,94,1.893,.5,1,1.5,3,6,11,30,28,11,5,2,1,,,,,,,
2017,95,.6117669726,4.345000336,8.2266787933,14.1986291976,16.6019221544,23.5979054649,17.4948351031,6.7524051781,3.4038056951,2.3047341786,1.0508807638,1.0131659822,1.0100371529,,,,,,,
2017,96,1.5,,,,2,5,35,45,10,3,,,,,,,,,,
2017,98,1.4,,,,5,15,40,30,10,,,,,,,,,,,
2017,99,1.4,,,,,,80,20,,,,,,,,,,,,
2017,101,1.2,,,,,10,75,15,,,,,,,,,,,,
2017,102,1.5,,,,5,10,35,50,,,,,,,,,,,,
2017,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2017,105,1.3,,,,,20,80,,,,,,,,,,,,,
2017,107,1.1741430248,.0066020921,.1556548617,1.7867326974,9.8461343145,26.1781984928,30.643458724,22.7568261404,7.6391107063,.8975736396,.0865606112,.0030948284,.0000528916,,,,,,,
2017,108,1.7325,,,.18,5.34,12.75,20.17,25.45,19.53,12.03,4.51,.04,,,,,,,,
2017,110,1.3,0,0,.0000000001,.0003087499,2.2264135023,66.9989168643,30.6452505458,.1291086885,.0000016491,0,0,0,,,,,,,
2017,111,1.5,,,,,,,,,,,,,,,,,,,
2017,112,1.4,,,,10,15,40,20,10,5,,,,,,,,,,
2017,114,1.7,,,,5,10,20,45,15,5,,,,,,,,,,
2017,115,1.4,.7448775078,1.3777821519,4.2804566378,9.1134984793,15.0819171635,19.4014680596,19.4014680597,15.0819171635,9.1134984793,4.2804566378,1.5625261727,.5601334871,,,,,,,
2017,116,1.5,,,,,,,,,,,,,,,,,,,
2017Dec,1,1.6,,,,10,10,25,50,5,,,,,,,,,,,
2017Dec,2,1.4,0,0,0,5,25,39,26,5,0,0,0,0,,,,,,,
2017Dec,4,1.5,0,0,0,0,10,30,50,10,,,,,,,,,,,
2017Dec,6,1.6,,,,,10,30,50,10,,,,,,,,,,,
2017Dec,7,,,,,,,,,,,,,,,,,,,,
2017Dec,10,1.3,,,,,10,20,60,10,,,,,,,,,,,
2017Dec,14,1,0,0,0,10,41,40,9,0,0,0,0,0,,,,,,,
2017Dec,15,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2017Dec,16,1.5,1,2,6,9,13,18,21,14,9,4,2,1,,,,,,,
2017Dec,20,1.5,,,,,15,35,40,10,,,,,,,,,,,
2017Dec,22,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2017Dec,23,1.1,,,1,10,25,29,23,10,2,,,,,,,,,,
2017Dec,24,1.4072162135,,,3,8,20,24,21,15,9,,,,,,,,,,
2017Dec,26,1.5,,,,2.5,20,27.5,27.5,20,2.5,,,,,,,,,,
2017Dec,29,1.5,,,,,10,60,30,,,,,,,,,,,,
2017Dec,30,1.2,,,,,,,,,,,,,,,,,,,
2017Dec,31,1.6,,,,2.5,12.5,20,40,20,5,,,,,,,,,,
2017Dec,32,1.3,,,,,,,,,,,,,,,,,,,
2017Dec,35,,,,,,,,,,,,,,,,,,,,
2017Dec,37,1.7,,,,,,27,69,4,,,,,,,,,,,
2017Dec,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2017Dec,39,1.4,,,,10,20,38,27,5,,,,,,,,,,,
2017Dec,42,,,,,,20,50,30,,,,,,,,,,,,
2017Dec,48,1.6,,,,,,50,50,,,,,,,,,,,,
2017Dec,49,1,,,,,,,,,,,,,,,,,,,
2017Dec,54,1.3,,,,,15,70,15,,,,,,,,,,,,
2017Dec,56,1.3,,,,,,,,,,,,,,,,,,,
2017Dec,61,1.2,,,,10,20,35,25,10,,,,,,,,,,,
2017Dec,67,,,,,,,,,,,,,,,,,,,,
2017Dec,68,1.4,,,,,,,,,,,,,,,,,,,
2017Dec,70,,,,,,,,,,,,,,,,,,,,
2017Dec,80,,,,,,,,,,,,,,,,,,,,
2017Dec,82,,,,,,,,,,,,,,,,,,,,
2017Dec,84,,,,,,,,,,,,,,,,,,,,
2017Dec,85,1.5873255688,.016976978,.1600517811,1.0461568842,4.4467393963,12.3020380208,22.1663975628,26.0240339611,19.9097397453,9.9239561697,3.2212420266,.6803995746,.1022678995,,,,,,,
2017Dec,89,1.5,,1,2.5,5,15,20,27.5,18,7.5,2.5,1,,,,,,,,
2017Dec,91,1.2,0,0,2.5,7.5,27.5,35,25,2.5,0,0,0,0,,,,,,,
2017Dec,92,1.19489977,.8111992862,2.3597595243,6.3617711449,12.7986626148,19.2172998941,19.453793255,18.5850943605,12.7670327677,4.9161834297,2.0532012054,.5485111006,.1274914168,,,,,,,
2017Dec,93,1,,,,5,35,50,10,,,,,,,,,,,,
2017Dec,94,1.689,,.5,1,3,7,22,35,20,7,3,1,.5,,,,,,,
2017Dec,95,.8260360838,2.6178534616,4.0655046361,9.4074789727,17.2497174769,22.2228341405,19.5199204449,14.6713323826,7.0940174278,2.4268338204,.587371566,.1005798288,.0365558417,,,,,,,
2017Dec,96,1.5,,,,2,5,35,45,10,3,,,,,,,,,,
2017Dec,98,1.5,,,,5,10,35,35,15,,,,,,,,,,,
2017Dec,99,1.3,,,,,,,,,,,,,,,,,,,
2017Dec,101,1.1,,,,,,,,,,,,,,,,,,,
2017Dec,102,1.4,,,,5,10,35,40,10,,,,,,,,,,,
2017Dec,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2017Dec,105,1.3,,,,,,85,15,,,,,,,,,,,,
2017Dec,107,1.19489977,.8111992862,2.3597595243,6.3617711449,12.7986626148,19.2172998941,19.453793255,18.5850943605,12.7670327677,4.9161834297,2.0532012054,.5485111006,.1274914168,,,,,,,
2017Dec,108,1.63,,,.12,5.16,12.75,20.34,25.71,19.64,11.97,4.3,.01,,,,,,,,
2017Dec,110,1,.5306946968,1.1307770427,3.852090946,8.8381527502,15.3733292075,20.2749553568,20.2749553567,15.3733292075,8.8381527502,3.852090946,1.2726496624,.3888220772,,,,,,,
2017Dec,111,1.6,,,,,,,,,,,,,,,,,,,
2017Dec,112,1.5,,,,5,15,30,20,15,10,5,,,,,,,,,
2017Dec,114,1.7,,,2,8,10,15,40,15,8,2,,,,,,,,,
2017Dec,115,1.4,.7448775078,1.3777821519,4.2804566378,9.1134984793,15.0819171635,19.4014680596,19.4014680597,15.0819171635,9.1134984793,4.2804566378,1.5625261727,.5601334871,,,,,,,
2017Dec,116,1.3,,,,,,,,,,,,,,,,,,,
2018,1,1.7,,,,10,10,25,50,5,,,,,,,,,,,
2018,2,1.6,0,0,0,5,12,31,34,13,5,0,0,0,,,,,,,
2018,4,1.5,0,0,0,0,10,30,30,20,10,,,,,,,,,,
2018,6,1.7,,,,,10,25,55,10,,,,,,,,,,,
2018,7,1.2,,,,,,,,,,,,,,,,,,,
2018,10,1.6,,,,,10,20,60,10,,,,,,,,,,,
2018,14,1.1,0,1,4,12,25,27,20,9,2,0,0,0,,,,,,,
2018,15,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2018,16,1.3,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018,20,1.6,,,,,15,30,40,15,,,,,,,,,,,
2018,22,1.4,,,,10,20,40,30,,,,,,,,,,,,
2018,23,1.2,,1,2,6,20,25,20,15,10,1,,,,,,,,,
2018,24,1.5,,,,10,15,20,24,17,11,3,,,,,,,,,
2018,26,1.6,,,,5,20,25,25,20,5,,,,,,,,,,
2018,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2018,30,1.6,,,,,10,30,50,10,,,,,,,,,,,
2018,31,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2018,32,1.4,.0007744996,.0212409994,.4201325249,3.7999143851,16.179330573,32.3663233021,30.5233995987,13.5666907588,2.8329465992,.2764540087,.0125282248,.0002645257,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.8,,,,,,19,65,15,1,,,,,,,,,,
2018,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.4,,,,10,20,35,30,5,,,,,,,,,,,
2018,42,1.6,,,,,10,25,45,15,5,,,,,,,,,,
2018,48,1.5,,,,,,50,50,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,
2018,54,1.7,,,,,10,30,50,10,,,,,,,,,,,
2018,56,1.3,,,,,5,60,30,5,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.4,,,,,,,,,,,,,,,,,,,
2018,70,1.1,,,,,,60,40,,,,,,,,,,,,
2018,80,1.5,0,.2857142857,0,3.4285714286,13.4285714286,37.1428571428,31.4285714286,12,2.2857142857,0,0,0,,,,,,,
2018,82,1.3,,,,,,,,,,,,,,,,,,,
2018,84,1.9,2,2,3,6,14,21,25,18,8,1,0,0,,,,,,,
2018,85,1.6037202114,.0362890605,.2574854555,1.3662503831,4.9606759131,12.3317392056,20.9972216513,24.4942423157,19.5777862126,10.720451268,4.0205740595,1.0322754639,.2050090112,,,,,,,
2018,89,1.6,,,2.5,5,10,25,30,17.5,5,2.5,2.5,,,,,,,,
2018,91,1.4,0,0,2.5,10,15,35,25,10,2.5,0,0,0,,,,,,,
2018,92,1.1238068866,.284980652,1.4419568015,5.4482060431,13.6639943603,22.7592068258,22.8455590991,19.4477346865,10.4469363875,2.7891305784,.7492169693,.1113647092,.0117128873,,,,,,,
2018,93,1.5,,,,1,5,35,54,5,,,,,,,,,,,
2018,94,1.758,,1,2,3,6,15,38,20,8,4,2,1,,,,,,,
2018,95,.7509606308,4.8164990758,9.0605037198,10.7544633736,14.2445014373,16.9588724431,16.2487354537,14.4519244773,8.6973213506,3.5415964055,.9758124114,.181922881,.0678469709,,,,,,,
2018,96,1.7,,,,2,3,25,47,15,5,3,,,,,,,,,
2018,98,1.6,,,,,5,35,35,20,5,,,,,,,,,,
2018,99,1.5,,,,,,30,70,,,,,,,,,,,,
2018,101,1.3,,,,,15,50,30,5,,,,,,,,,,,
2018,102,1.5,,,,,10,40,45,5,,,,,,,,,,,
2018,103,1.7,,,,5,10,25,35,20,5,,,,,,,,,,
2018,105,1.5,,,,,,35,65,,,,,,,,,,,,
2018,107,1.1238068866,.284980652,1.4419568015,5.4482060431,13.6639943603,22.7592068258,22.8455590991,19.4477346865,10.4469363875,2.7891305784,.7492169693,.1113647092,.0117128873,,,,,,,
2018,108,1.5925,,,.33,5.93,13.35,20.76,25.35,18.94,11.43,3.91,0,,,,,,,,
2018,110,1.4,.0112620594,.0859364942,.8143710684,4.316743069,13.570572368,25.3358016237,28.1131953778,18.5431747178,7.2664530079,1.6897738009,.2328104374,.0199059755,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2018,114,1.7,,,2,8,10,15,40,15,8,2,,,,,,,,,
2018,115,1.8,.2250943104,.5197831974,1.9503827257,5.0802481144,10.2847117328,16.1838901068,19.7963267811,18.8238953484,13.9140799311,7.9946826369,3.5703978314,1.6565072836,,,,,,,
2018,116,1.2,,,,,,,,,,,,,,,,,,,
2018Dec,1,1.8,,,,10,10,25,50,5,,,,,,,,,,,
2018Dec,2,1.7,0,0,1,3,8,20,36,22,9,1,0,0,,,,,,,
2018Dec,4,1.6,0,0,0,0,10,20,30,30,10,,,,,,,,,,
2018Dec,6,1.7,,,,,10,25,55,10,,,,,,,,,,,
2018Dec,7,,,,,,,,,,,,,,,,,,,,
2018Dec,10,1.6,,,,,10,20,60,10,,,,,,,,,,,
2018Dec,14,1.2,0,2,4,12,20,23,21,11,6,1,0,0,,,,,,,
2018Dec,15,1.6,,,,5,10,20,40,20,5,,,,,,,,,,
2018Dec,16,1.3,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018Dec,20,1.7,,,,5,13,24,35,18,5,,,,,,,,,,
2018Dec,22,1.4,,,,5,15,50,30,,,,,,,,,,,,
2018Dec,23,1.3,,1,2,6,20,25,20,15,10,1,,,,,,,,,
2018Dec,24,1.508345218,,,3,10,15,17,20,15,12,5,3,,,,,,,,
2018Dec,26,1.6,,,,5,20,22.5,27.5,20,5,,,,,,,,,,
2018Dec,29,1.6,,,,,,40,50,10,,,,,,,,,,,
2018Dec,30,2,,,,,,,,,,,,,,,,,,,
2018Dec,31,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2018Dec,32,1.5,,,,,,,,,,,,,,,,,,,
2018Dec,35,,,,,,,,,,,,,,,,,,,,
2018Dec,37,1.7,,,,,,15,70,15,,,,,,,,,,,
2018Dec,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2018Dec,39,1.5,,,,5,10,40,35,10,,,,,,,,,,,
2018Dec,42,,,,,,,30,40,30,,,,,,,,,,,
2018Dec,48,1.5,,,,,,50,50,,,,,,,,,,,,
2018Dec,49,1.2,,,,,,,,,,,,,,,,,,,
2018Dec,54,1.6,,,,,10,30,50,10,,,,,,,,,,,
2018Dec,56,1.3,,,,,,,,,,,,,,,,,,,
2018Dec,61,,,,,,,,,,,,,,,,,,,,
2018Dec,67,,,,,,,,,,,,,,,,,,,,
2018Dec,68,1.5,,,,,,,,,,,,,,,,,,,
2018Dec,70,,,,,,,,,,,,,,,,,,,,
2018Dec,80,,,,,,,,,,,,,,,,,,,,
2018Dec,82,,,,,,,,,,,,,,,,,,,,
2018Dec,84,,,,,,,,,,,,,,,,,,,,
2018Dec,85,1.6218985505,.1245915257,.5532884366,2.1081108331,5.9425086883,12.3959815078,19.1381915514,21.8713123741,18.5019205294,11.5853511934,5.3691253575,1.8412915654,.5683264373,,,,,,,
2018Dec,89,1.7,,,2.5,5,10,17.5,25,27.5,7.5,2.5,2.5,,,,,,,,
2018Dec,91,1.3,0,0,2.5,10,30,35,20,2.5,0,0,0,0,,,,,,,
2018Dec,92,1.1868275277,1.1538142732,2.8292339711,6.8930552062,12.896658328,18.5313912899,18.4702072023,17.8354544008,12.768407222,5.27406526,2.4128024257,.7303267688,.204583652,,,,,,,
2018Dec,93,1.6,,,,,5,20,70,5,,,,,,,,,,,
2018Dec,94,1.574,,.5,2,5,11,25,26,20,6,3,1,.5,,,,,,,
2018Dec,95,1.018259501,4.9982179293,6.3999900419,8.4281225839,11.9400610263,13.8284663177,17.4713977908,14.9846922343,10.9304038536,6.6562109112,2.4931908152,1.3665430908,.502703405,,,,,,,
2018Dec,96,1.8,,,,2,3,20,45,22,5,3,,,,,,,,,
2018Dec,98,1.6,,,,,10,30,30,20,10,,,,,,,,,,
2018Dec,99,1.8,,,,,,,,,,,,,,,,,,,
2018Dec,101,1.3,,,,,,,,,,,,,,,,,,,
2018Dec,102,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2018Dec,103,1.6,,,,5,10,25,35,20,5,,,,,,,,,,
2018Dec,105,1.5,,,,,,15,85,,,,,,,,,,,,
2018Dec,107,1.1868275277,1.1538142732,2.8292339711,6.8930552062,12.896658328,18.5313912899,18.4702072023,17.8354544008,12.768407222,5.27406526,2.4128024257,.7303267688,.204583652,,,,,,,
2018Dec,108,1.57,,,.26,5.9,13.66,21.42,25.77,18.83,10.98,3.18,,,,,,,,,
2018Dec,110,1.3,.7684994819,1.320148181,3.9556376959,8.268799032,13.727038383,18.0985131838,18.9519283242,15.7619707547,10.4113167792,5.4615983373,2.2752216397,.9993282073,,,,,,,
2018Dec,111,,,,,,,,,,,,,,,,,,,,
2018Dec,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Dec,114,1.7,,,2,8,12,18,35,15,8,2,,,,,,,,,
2018Dec,115,1.7,.307928023,.6734102397,2.410082597,5.9689985188,11.4900656729,17.1922918315,19.996758989,18.0804510167,12.7079809043,6.9428873891,2.9482481226,1.2808966954,,,,,,,
2018Dec,116,1.2,,,,,,,,,,,,,,,,,,,
2019,1,1.8,,,,10,10,20,55,5,,,,,,,,,,,
2019,2,1.8,0,0,1,3,6,22,35,23,8,2,0,0,,,,,,,
2019,4,1.7,0,0,5,5,10,20,30,15,10,5,,,,,,,,,
2019,6,1.9,,,,,5,15,50,30,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,10,1.6,,,,,10,20,60,10,,,,,,,,,,,
2019,14,1.3,0,2,4,12,20,23,21,11,6,1,0,0,,,,,,,
2019,15,1.7,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.4,1,2,9,14,15,16,14,12,10,4,2,1,,,,,,,
2019,20,1.8,,,,5,15,25,30,20,5,,,,,,,,,,
2019,22,1.5,,,,5,10,30,45,10,,,,,,,,,,,
2019,23,1.3,1,2,3,8,16,22,19,15,10,3,1,,,,,,,,
2019,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,26,1.7,,,,5,12.5,20,25,20,12.5,5,,,,,,,,,
2019,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,2,,,,,5,15,25,35,15,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,2.1,,,,,,5,40,45,10,,,,,,,,,,
2019,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2019,39,1.6,,,,5,15,30,35,15,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.4,,,,,,,,,,,,,,,,,,,
2019,54,1.9,,,,,5,20,45,30,,,,,,,,,,,
2019,56,1.3,,,,,5,50,40,5,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,1.7,0,0,0,3.7142857143,14,26.8571428571,29.142857143,16.8571428571,8.5714285714,.8571428571,0,0,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.8,3,2,4,7,12,17,22,16,11,4,1,1,,,,,,,
2019,85,1.7355581339,.0814621148,.3914036039,1.5970967893,4.8211005869,10.7689965889,17.8032285869,21.7855582221,19.733595587,13.231251991,6.5661567908,2.4113829118,.8087662266,,,,,,,
2019,89,1.8,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,91,1.4,0,2.5,5,10,20,27.5,22.5,10,2.5,0,0,0,,,,,,,
2019,92,1.1370574244,.2702681063,1.3842981468,5.2875128537,13.4056778592,22.5723330352,22.8927439616,19.689299432,10.6959953933,2.8879394839,.7836428339,.1177583371,.012530557,,,,,,,
2019,93,1.8,,,,,1.5,15,60,18.5,5,,,,,,,,,,
2019,94,1.663,.5,1,2,3,5,20,40,16,8,3,1,.5,,,,,,,
2019,95,1.0285515898,5.1521239874,8.3969296335,9.4659720629,10.5760044487,12.2498142696,16.9541183567,13.6708575724,9.8162592031,6.3463253448,4.1857387378,2.0248806797,1.1609757034,,,,,,,
2019,96,2,,,,2,3,10,30,40,10,5,,,,,,,,,
2019,98,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2019,102,1.5,,,,,10,35,45,10,,,,,,,,,,,
2019,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2019,105,1.6,,,,,,30,70,,,,,,,,,,,,
2019,107,1.1370574244,.2702681063,1.3842981468,5.2875128537,13.4056778592,22.5723330352,22.8927439616,19.689299432,10.6959953933,2.8879394839,.7836428339,.1177583371,.012530557,,,,,,,
2019,108,1.5520525,,,.44,6.37,13.95,21.52,25.41,18.44,10.76,3.11,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,114,1.7,,,2,8,12,18,35,15,8,2,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2021,1,1.8,,,2,8,10,20,50,10,,,,,,,,,,,
2021,2,1.9,0,0,2,4,7,15,22,27,18,5,0,0,,,,,,,
2021,4,1.8,0,0,5,10,15,20,25,20,5,,,,,,,,,,
2021,6,2,,,,,,5,40,50,5,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,1.8,,,,,10,20,60,10,,,,,,,,,,,
2021,14,1.9,0,0,1,4,11,16,24,20,14,8,2,0,,,,,,,
2021,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,
2021,22,1.7,,,,,10,25,50,15,,,,,,,,,,,
2021,23,2,,1,2,4,10,15,20,17,14,11,5,1,,,,,,,
2021,24,1.9,,1,2.5,6,10,16.5,18,16.5,12,9,6,2.5,,,,,,,
2021,26,1.8,,,,5,15,20,20,20,15,5,,,,,,,,,
2021,29,1.7,,,,,,40,50,10,,,,,,,,,,,
2021,30,1.9,,,,,,,,,,,,,,,,,,,
2021,31,1.9,,,,,10,30,40,15,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,2.2,,,,,,1,29,45,23,2,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.8,,,,5,15,20,40,15,5,,,,,,,,,,
2021,42,1.8,,,,,5,20,50,20,5,,,,,,,,,,
2021,48,1.5,,,,,,50,50,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,,5,40,50,5,,,,,,,,,,
2021,56,1.5,,,,,5,45,45,5,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,1.9,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,45,55,,,,,,,,,,,,
2021,80,1.6,.2857142857,.8571428571,4,7.1428571429,19.1428571429,22.2857142857,23.1428571429,16.8571428571,3.4285714286,2.2857142857,.5714285714,0,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.8,3,2,3,6,10,15,21,19,13,5,2,1,,,,,,,
2021,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,
2021,89,1.925,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2021,91,1.5,0,2.5,7.5,10,17.5,27.5,22.5,10,2.5,0,0,0,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,2,,,,,,2.5,33,57,7.5,,,,,,,,,,
2021,94,1.73,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2021,95,1.6752654008,1.6530653022,2.1597170625,4.0531421009,7.4605816216,10.1462114906,14.4998590647,18.4740125602,16.1188177654,12.0700985075,7.3511989901,3.6414577745,2.3718377598,,,,,,,
2021,96,2,,,,2,3,10,30,40,10,5,,,,,,,,,
2021,98,2,,,,,,15,35,35,15,,,,,,,,,,
2021,99,1.8,,,,,,30,70,,,,,,,,,,,,
2021,101,1.8,,,5,8,12,25,35,10,5,,,,,,,,,,
2021,102,1.4,,,,,10,45,35,10,,,,,,,,,,,
2021,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2021,105,1.9,,,,,,,80,20,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,
2021,108,1.6640575,,,.09,4.88,12.26,19.65,25.39,20,12.54,5.07,.12,,,,,,,,
2021,110,2,.0000000003,.0000001639,.0001404405,.0277402916,1.2972091882,14.8785294423,43.5328175391,33.309027409,6.6199814331,.3305556759,.003987151,.0000112651,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2021,114,1.7,,,5,5,10,15,30,15,10,5,5,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.2,,,,10,25,45,15,5,,,,,,,,,,,
2017,2,,,,,,,,,,,,,,,,,,,,
2017,4,1.1,,,,10,30,40,20,,,,,,,,,,,,
2017,6,1.2,,,,,20,60,20,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,10,.7,,,,,,,,,,,,,,,,,,,
2017,14,.8,0,0,0,9,67,24,0,0,0,0,0,0,,,,,,,
2017,15,1.1,,,,15,25,35,15,10,,,,,,,,,,,
2017,16,1.2,,,,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,1.1,,,,10,35,45,10,,,,,,,,,,,,
2017,23,1,,,1,10,30,35,20,4,,,,,,,,,,,
2017,24,,,,,,,,,,,,,,,,,,,,
2017,26,1,,,2.5,15,32.5,32.5,15,2.5,,,,,,,,,,,
2017,29,1,,,,,10,60,30,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1.2,,,,,17,78,5,,,,,,,,,,,,
2017,38,1,,,,,20,60,20,,,,,,,,,,,,
2017,39,1.1,,,,5,25,35,30,5,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,.8,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,1,,,,0,45,55,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,1,,,,,25,75,,,,,,,,,,,,,
2017,85,1.2353259273,.0000105366,.0022558035,.1479030608,3.0205146649,19.6378022129,41.471110277,28.7373385365,6.5006206084,.4716335187,.0107354615,.0000751597,.0000001595,,,,,,,
2017,89,1.2,,2.5,5,10,20,30,12.5,10,7.5,2.5,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,.9112954638,.0000000057,.0000961372,.1053355764,8.1573480659,53.5004232456,34.7794461511,3.4344634717,.0228831831,.000004163,.0000000003,0,0,,,,,,,
2017,93,,,,,,,,,,,,,,,,,,,,
2017,94,1.1425,,1,2,10,24,36,18,5,2,1.5,.5,,,,,,,,
2017,95,.9723846726,3.6772655326,6.9624119759,12.0165997057,14.0505572825,19.9714056841,14.8062483656,8.2760178211,5.4420273702,4.511859938,3.4506973169,3.4187785009,3.4161305065,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,1.15,,,,,25,75,,,,,,,,,,,,,
2017,99,1.1,,,,,30,70,,,,,,,,,,,,,
2017,101,,,,,,,,,,,,,,,,,,,,
2017,102,1,,,,10,35,45,10,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,107,.9112954638,.0000000057,.0000961372,.1053355764,8.1573480659,53.5004232456,34.7794461511,3.4344634717,.0228831831,.000004163,.0000000003,0,0,,,,,,,
2017,112,1.4,,,,,,,,,,,,,,,,,,,
2017,114,1.1,,,,,,,,,,,,,,,,,,,
2017,116,1,,,,,,,,,,,,,,,,,,,
2017Dec,1,1.4,,,,10,25,35,25,5,,,,,,,,,,,
2017Dec,2,,,,,,,,,,,,,,,,,,,,
2017Dec,4,1.3,,,,10,30,40,20,,,,,,,,,,,,
2017Dec,6,1.3,,,,,15,65,20,,,,,,,,,,,,
2017Dec,7,,,,,,,,,,,,,,,,,,,,
2017Dec,10,.7,,,,,,,,,,,,,,,,,,,
2017Dec,14,1,0,0,0,8,36,43,12,1,0,0,0,0,,,,,,,
2017Dec,15,,,,,,,,,,,,,,,,,,,,
2017Dec,16,1.2,,,,,,,,,,,,,,,,,,,
2017Dec,20,,,,,,,,,,,,,,,,,,,,
2017Dec,22,1.2,,,,10,35,45,10,,,,,,,,,,,,
2017Dec,23,1,,,1,10,29,33,23,4,,,,,,,,,,,
2017Dec,24,,,,,,,,,,,,,,,,,,,,
2017Dec,26,1.5,,,,5,25,30,30,10,,,,,,,,,,,
2017Dec,29,1.1,,,,,10,60,30,,,,,,,,,,,,
2017Dec,30,,,,,,,,,,,,,,,,,,,,
2017Dec,31,,,,,,,,,,,,,,,,,,,,
2017Dec,32,,,,,,,,,,,,,,,,,,,,
2017Dec,35,,,,,,,,,,,,,,,,,,,,
2017Dec,37,1.4,,,,,9,47,44,,,,,,,,,,,,
2017Dec,38,,,,,,,,,,,,,,,,,,,,
2017Dec,39,1.3,,,,5,20,40,30,5,,,,,,,,,,,
2017Dec,42,,,,,,,,,,,,,,,,,,,,
2017Dec,48,,,,,,,,,,,,,,,,,,,,
2017Dec,49,.8,,,,,,,,,,,,,,,,,,,
2017Dec,54,,,,,,,,,,,,,,,,,,,,
2017Dec,56,1.1,,,,,,,,,,,,,,,,,,,
2017Dec,61,,,,,,,,,,,,,,,,,,,,
2017Dec,67,,,,,,,,,,,,,,,,,,,,
2017Dec,68,,,,,,,,,,,,,,,,,,,,
2017Dec,70,,,,,,,,,,,,,,,,,,,,
2017Dec,85,1.4190743585,.0000235028,.002670232,.1163244903,1.9577348927,12.8832880656,33.5184142661,34.7153288928,14.3172256044,2.3360923306,.1491791797,.0036836308,.0000349122,,,,,,,
2017Dec,89,1.5,1,2,2,5,10,27.5,22.5,15,10,2.5,2.5,,,,,,,,
2017Dec,91,,,,,,,,,,,,,,,,,,,,
2017Dec,92,.9902477391,.0039760879,.1525896885,2.3242846377,14.0727171237,34.2177270821,31.1270609549,15.2482544035,2.7153616666,.1329197929,.0050546163,.0000537253,.0000002206,,,,,,,
2017Dec,93,,,,,,,,,,,,,,,,,,,,
2017Dec,94,1.133,1,2,6,12,22,26,12,10,6,2,1,,,,,,,,
2017Dec,95,1.0553897152,2.2461122788,3.4881936734,8.0715954285,14.8002181171,19.067140833,20.9245849685,14.2585847674,7.7572658778,3.752833024,2.1745786196,1.7569124231,1.7019799888,,,,,,,
2017Dec,96,,,,,,,,,,,,,,,,,,,,
2017Dec,98,1.4,,,,,10,60,30,,,,,,,,,,,,
2017Dec,99,1.2,,,,,,,,,,,,,,,,,,,
2017Dec,101,,,,,,,,,,,,,,,,,,,,
2017Dec,102,1.2,,,,5,25,45,20,5,,,,,,,,,,,
2017Dec,103,,,,,,,,,,,,,,,,,,,,
2017Dec,107,.9902477391,.0039760879,.1525896885,2.3242846377,14.0727171237,34.2177270821,31.1270609549,15.2482544035,2.7153616666,.1329197929,.0050546163,.0000537253,.0000002206,,,,,,,
2017Dec,112,1.5,,,,,,,,,,,,,,,,,,,
2017Dec,114,1.3,,,,,,,,,,,,,,,,,,,
2017Dec,116,1.1,,,,,,,,,,,,,,,,,,,
2018,1,1.6,,,,10,10,30,45,5,,,,,,,,,,,
2018,2,,,,,,,,,,,,,,,,,,,,
2018,4,1.5,,,,10,20,25,30,10,5,,,,,,,,,,
2018,6,1.5,,,,,,40,55,5,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,10,1.4,,,,,,,,,,,,,,,,,,,
2018,14,1.1,0,0,0,8,36,43,12,1,0,0,0,0,,,,,,,
2018,15,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2018,16,1.2,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,
2018,22,1.3,,,,15,30,40,15,,,,,,,,,,,,
2018,23,1,,,1,10,28,31,25,5,,,,,,,,,,,
2018,24,,,,,,,,,,,,,,,,,,,,
2018,26,1.4,,,,5,30,32.5,27.5,5,,,,,,,,,,,
2018,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.5,,,,,,41,52,7,,,,,,,,,,,
2018,38,1.25,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,
2018,56,1.4,,,,0,10,60,30,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1.1,,,,,35,65,,,,,,,,,,,,,
2018,85,1.5608731472,.0000655922,.0042018785,.1222161506,1.6135143565,9.7361705827,27.019178198,34.6295347523,20.5207042213,5.6093639159,.7037406849,.0402548409,.0010548262,,,,,,,
2018,89,1.6,,,2.5,5,10,25,30,17.5,5,2.5,2.5,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,
2018,92,.8834406818,.0033590483,.1672869931,2.9057241867,17.7775059814,38.8884260066,28.7322417419,10.3257793537,1.1685080314,.0305575899,.0006082773,.0000027854,.0000000043,,,,,,,
2018,93,,,,,,,,,,,,,,,,,,,,
2018,94,1.403,,.5,2,6,22,28.5,20,10,5,3,2,1,,,,,,,
2018,95,1.0895414063,3.0039852753,6.0969342807,7.8848350718,12.2616252839,14.4333191868,18.5362475056,16.6397916137,10.5660581218,5.1244145221,2.4163410312,1.5784251361,1.458022971,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,50,40,,,,,,,,,,,,
2018,99,1.3,,,,,20,80,,,,,,,,,,,,,
2018,101,,,,,,,,,,,,,,,,,,,,
2018,102,1.2,,,,5,20,50,20,5,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,107,.8834406818,.0033590483,.1672869931,2.9057241867,17.7775059814,38.8884260066,28.7322417419,10.3257793537,1.1685080314,.0305575899,.0006082773,.0000027854,.0000000043,,,,,,,
2018,112,1.6,,,,,,,,,,,,,,,,,,,
2018,114,1.4,,,,,,,,,,,,,,,,,,,
2018,116,1.2,,,,,,,,,,,,,,,,,,,
2018Dec,1,1.6,,,,10,10,30,45,5,,,,,,,,,,,
2018Dec,2,,,,,,,,,,,,,,,,,,,,
2018Dec,4,1.6,,,,10,20,25,30,10,5,,,,,,,,,,
2018Dec,6,1.6,,,,,,30,60,10,,,,,,,,,,,
2018Dec,7,,,,,,,,,,,,,,,,,,,,
2018Dec,10,1.5,,,,,,,,,,,,,,,,,,,
2018Dec,14,1.2,0,0,0,2,18,44,30,6,0,0,0,0,,,,,,,
2018Dec,15,,,,,,,,,,,,,,,,,,,,
2018Dec,16,1.3,,,,,,,,,,,,,,,,,,,
2018Dec,20,,,,,,,,,,,,,,,,,,,,
2018Dec,22,1.3,,,0,10,15,25,40,10,,,,,,,,,,,
2018Dec,23,1.1,,,1,10,25,30,25,8,1,,,,,,,,,,
2018Dec,24,,,,,,,,,,,,,,,,,,,,
2018Dec,26,1.7,,,,,15,25,30,25,5,,,,,,,,,,
2018Dec,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2018Dec,30,,,,,,,,,,,,,,,,,,,,
2018Dec,31,,,,,,,,,,,,,,,,,,,,
2018Dec,32,,,,,,,,,,,,,,,,,,,,
2018Dec,35,,,,,,,,,,,,,,,,,,,,
2018Dec,37,1.6,,,,,2,33,60,5,,,,,,,,,,,
2018Dec,38,,,,,,,,,,,,,,,,,,,,
2018Dec,39,1.7,,,,,10,30,40,20,,,,,,,,,,,
2018Dec,42,,,,,,,,,,,,,,,,,,,,
2018Dec,48,,,,,,,,,,,,,,,,,,,,
2018Dec,49,1.3,,,,,,,,,,,,,,,,,,,
2018Dec,54,,,,,,,,,,,,,,,,,,,,
2018Dec,56,1.5,,,,,,,,,,,,,,,,,,,
2018Dec,61,,,,,,,,,,,,,,,,,,,,
2018Dec,67,,,,,,,,,,,,,,,,,,,,
2018Dec,68,,,,,,,,,,,,,,,,,,,,
2018Dec,70,,,,,,,,,,,,,,,,,,,,
2018Dec,85,1.6315112364,.0013209375,.0285157981,.3564078393,2.5208095882,10.1138841069,23.0646821719,29.936233495,22.1236215012,9.3047705703,2.2240859068,.3015154951,.0241525897,,,,,,,
2018Dec,89,1.7,,,2.5,5,10,17.5,25,27.5,7.5,2.5,2.5,,,,,,,,
2018Dec,91,,,,,,,,,,,,,,,,,,,,
2018Dec,92,.986340023,.0103210629,.264088504,2.9938482059,14.9093860545,32.8403689864,29.6641535416,15.7278006332,3.3557828823,.2220585433,.0119831512,.0002068956,.0000015391,,,,,,,
2018Dec,93,,,,,,,,,,,,,,,,,,,,
2018Dec,94,1.522,.5,1.5,4,8,14,20,22,12,8,6,3,1,,,,,,,
2018Dec,95,1.2001727554,3.570709924,4.1677818688,6.3640039787,11.0878859358,13.1328003423,18.9194095184,17.1474859462,12.7571822568,8.1287485387,2.699823941,1.479800796,.5443669533,,,,,,,
2018Dec,96,,,,,,,,,,,,,,,,,,,,
2018Dec,98,1.5,,,,,10,40,50,,,,,,,,,,,,
2018Dec,99,1.4,,,,,,,,,,,,,,,,,,,
2018Dec,101,,,,,,,,,,,,,,,,,,,,
2018Dec,102,1.2,,,,,15,50,25,10,,,,,,,,,,,
2018Dec,103,,,,,,,,,,,,,,,,,,,,
2018Dec,107,.986340023,.0103210629,.264088504,2.9938482059,14.9093860545,32.8403689864,29.6641535416,15.7278006332,3.3557828823,.2220585433,.0119831512,.0002068956,.0000015391,,,,,,,
2018Dec,112,1.7,,,,,,,,,,,,,,,,,,,
2018Dec,114,1.5,,,,,,,,,,,,,,,,,,,
2018Dec,116,1.3,,,,,,,,,,,,,,,,,,,
2019,1,1.7,,,,10,15,25,45,5,,,,,,,,,,,
2019,2,,,,,,,,,,,,,,,,,,,,
2019,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,6,1.8,,,,,,25,65,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,10,1.6,,,,,,,,,,,,,,,,,,,
2019,14,1.4,0,0,0,2,18,44,30,6,0,0,0,0,,,,,,,
2019,15,1.7,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.3,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,
2019,22,1.5,,,,10,15,30,35,10,,,,,,,,,,,
2019,23,1.2,,,,10,20,30,25,10,5,,,,,,,,,,
2019,24,,,,,,,,,,,,,,,,,,,,
2019,26,1.5,,,,7.5,15,27.5,27.5,15,7.5,,,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,1.9,,,,,,5,48,45,2,,,,,,,,,,
2019,38,1.25,,,,,20,60,20,,,,,,,,,,,,
2019,39,1.7,,,,,10,30,40,20,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.4,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,
2019,56,1.3,,,,0,20,60,20,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,85,1.7910679286,.0018130507,.0299830948,.3133146746,1.9996801007,7.8069240934,18.667685079,27.3638633481,24.5990646471,13.5601324086,4.5807993037,.9472984596,.1294417397,,,,,,,
2019,89,1.8,,,,2.5,7.5,22.5,32.5,20,7.5,5,2.5,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,
2019,92,.8943018138,.0030482904,.1553986435,2.7616256657,17.2802291234,38.6500183434,29.17117994,10.7051574367,1.2394332752,.0332305016,.0006756077,.0000031674,.000000005,,,,,,,
2019,93,,,,,,,,,,,,,,,,,,,,
2019,94,1.5195,.5,1,2,4,12,28,32,8,5.5,4,2,1,,,,,,,
2019,95,1.2382256824,3.6463744115,4.1778881014,7.3835796835,9.6203002596,13.4920897726,18.6734657234,17.0854792642,10.8117435485,6.9899175117,4.6102219652,2.2302274392,1.2787123192,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,10,35,55,,,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,,,,,,,,,,,,,,,,,,,,
2019,102,1.3,,,,,10,50,35,5,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,107,.8943018138,.0030482904,.1553986435,2.7616256657,17.2802291234,38.6500183434,29.17117994,10.7051574367,1.2394332752,.0332305016,.0006756077,.0000031674,.000000005,,,,,,,
2019,112,1.8,,,,,,,,,,,,,,,,,,,
2019,114,1.5,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2021,1,1.8,,,,10,20,25,30,10,5,,,,,,,,,,
2021,2,,,,,,,,,,,,,,,,,,,,
2021,4,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2021,6,1.9,,,,,,,60,40,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,1.8,,,,,,,,,,,,,,,,,,,
2021,14,1.8,0,0,0,0,2,20,46,27,5,0,0,0,,,,,,,
2021,15,1.9,,,,,5,20,35,20,15,5,,,,,,,,,
2021,16,1.3,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,1.6,,,,,10,30,45,15,,,,,,,,,,,
2021,23,1.5,,,1,10,20,25,28,10,5,1,,,,,,,,,
2021,24,,,,,,,,,,,,,,,,,,,,
2021,26,1.8,,,,,10,20,35,30,5,,,,,,,,,,
2021,29,1.7,,,,,,30,60,10,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,2.2,,,,,,2,40,50,8,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.7,,,,5,10,25,40,20,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,56,1.5,,,,0,10,50,40,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,1.6,,,,,,35,65,,,,,,,,,,,,
2021,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,
2021,89,2,,,0,2.5,7.5,15,20,30,15,7.5,2.5,,,,,,,,
2021,91,,,,,,,,,,,,,,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,,,,,,,,,,,,,,,,,,,,
2021,94,1.4695,.5,2,4,6,10,26,28.5,10,6,4,2,1,,,,,,,
2021,95,1.5870972685,.7852598506,1.3647146434,3.5302143004,7.4272838776,12.7095072146,17.6887496655,20.0232834218,16.224318553,11.5938209168,6.1968418553,1.9540315157,.5019741853,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,1.6,,,,,15,35,35,15,,,,,,,,,,,
2021,99,1.6,,,,,,,,,,,,,,,,,,,
2021,101,,,,,,,,,,,,,,,,,,,,
2021,102,1.3,,,,,20,40,30,10,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,,,,,,,,,,,,,,,
2021,114,1.7,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2017,2,1.8,0,0,0,0,5,24,40,26,5,0,0,0,,,,,,,
2017,4,1.3,,,,,10,40,30,20,,,,,,,,,,,
2017,6,1.7,,,,,5,20,65,10,,,,,,,,,,,
2017,7,1.6,,,,,,,,,,,,,,,,,,,
2017,10,1.4,,,,,30,60,10,,,,,,,,,,,,
2017,14,1.5,0,1,4,9,15,21,21,15,9,4,1,0,,,,,,,
2017,15,1.5,,,,5,10,30,40,10,5,,,,,,,,,,
2017,16,1.7,1,2,7,10,15,19,21,15,6,2,1,1,,,,,,,
2017,20,1.7,,,,,,40,60,,,,,,,,,,,,
2017,22,1.6,,,,,15,30,40,15,,,,,,,,,,,
2017,23,1.5,1,2,4,9,15,22,23,16,7,1,,,,,,,,,
2017,24,1.3484930378,,,,9,19.5,30,21,17.5,3,,,,,,,,,,
2017,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017,29,1.4,,,,,20,50,30,,,,,,,,,,,,
2017,30,1.6,,,,,,,,,,,,,,,,,,,
2017,31,1.6,,,,5,10,20,45,20,,,,,,,,,,,
2017,32,1.7,.0931299839,.3725441159,1.6391229624,5.0283141495,11.3210556385,18.5994119108,22.3260896479,19.5816434756,12.5485318316,5.8747778365,2.0088976915,.6064807559,,,,,,,
2017,35,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2017,37,1.6,,,,,1,42,55,2,,,,,,,,,,,
2017,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.5,,,,,10,25,45,20,,,,,,,,,,,
2017,42,,,,,,35,40,25,,,,,,,,,,,,
2017,48,1.5,,,,,,50,50,,,,,,,,,,,,
2017,49,1.4,,,,,,,,,,,,,,,,,,,
2017,54,1.6,,,,,,5,90,5,,,,,,,,,,,
2017,56,1.5,,,,10,15,25,25,15,10,,,,,,,,,,
2017,61,1.6,,,,,10,35,40,15,,,,,,,,,,,
2017,67,1.6,,,,,,,,,,,,,,,,,,,
2017,68,1.5,,,,,,,,,,,,,,,,,,,
2017,70,1.6,,,,,,10,90,,,,,,,,,,,,
2017,80,1.5,0,0,.2857142857,1.7142857143,10.8571428571,37.7142857143,35.7142857143,12.2857142857,1.4285714286,0,0,0,,,,,,,
2017,82,1.2,,,,,,,,,,,,,,,,,,,
2017,84,1.5,0,0,0,1,7,39,45,7,1,0,0,0,,,,,,,
2017,85,1.5440341295,.0079303354,.1016691531,.8325563592,4.1672761255,12.7679320765,23.9714365236,27.5968572585,19.4842383088,8.4334117779,2.2358738945,.3626385687,.0381796183,,,,,,,
2017,89,1.47,,,2.5,7.5,15,22.5,30,10,7.5,5,,,,,,,,,
2017,91,1.4,0,0,0,10,20,40,25,5,0,0,0,0,,,,,,,
2017,92,1.5825026983,1.7991857651,2.7418110389,5.3974775835,9.0304464998,12.8410574927,13.9057386118,16.0153337923,15.4568793531,9.4722624921,6.8700831953,3.7426879165,2.7270362589,,,,,,,
2017,93,1.6,,,,,5,20,65,10,,,,,,,,,,,
2017,94,1.4365,.5,1,2.5,5,12,30,28,12,6,2,1,,,,,,,,
2017,95,1.3933109076,2.36808922,2.8462613887,4.8178937193,8.6548285123,13.9627403926,20.4488115544,16.2831621404,13.3760741762,9.0254547873,5.059893671,2.0064068177,1.1503836201,,,,,,,
2017,96,1.5,,,,3,7,35,40,10,5,,,,,,,,,,
2017,98,1.4,,,,,,60,40,,,,,,,,,,,,
2017,99,1.6,,,,,,30,70,,,,,,,,,,,,
2017,101,1.4,,,,,,55,45,,,,,,,,,,,,
2017,102,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2017,103,1.6,,,,,10,35,40,15,,,,,,,,,,,
2017,105,1.6,,,,,,20,80,,,,,,,,,,,,
2017,107,1.6687443384,.0004296073,.0136591574,.2312171664,2.0581192241,9.6684054875,24.0443186953,31.7203061772,22.2135986829,8.2506201092,1.6217369785,.1681587642,.00942995,,,,,,,
2017,108,2.0124575,,,,.97,7.32,14.5,21.68,24.51,17.61,10.33,3.08,,,,,,,,
2017,110,1.3,.0041656215,.0534605641,.7733599847,5.3512744605,18.5073499575,32.1020491083,27.9740024545,12.2411575991,2.6833186276,.2934869247,.0159410947,.0004336028,,,,,,,
2017,111,1.6,,,,,,,,,,,,,,,,,,,
2017,112,1.8,,,5,10,15,20,30,15,5,,,,,,,,,,
2017,114,1.6,,,1,5,10,20,45,14,5,,,,,,,,,,
2017,115,1.3,7.0361196865,4.8688896606,8.9044104081,11.957629175,14.0584199227,14.4704113514,13.0400252162,10.2879361794,7.10605062,4.2970986668,2.274914206,1.6980949073,,,,,,,
2017,116,2,,,,,,,,,,,,,,,,,,,
2017Q3,1,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2017Q3,2,1.8,0,0,0,0,5,24,40,26,5,0,0,0,,,,,,,
2017Q3,4,1.4,,,,,15,35,35,15,,,,,,,,,,,
2017Q3,6,1.7,,,,,10,15,65,10,,,,,,,,,,,
2017Q3,7,,,,,,,,,,,,,,,,,,,,
2017Q3,10,1.4,,,,,30,60,10,,,,,,,,,,,,
2017Q3,14,1.5,0,1,4,9,15,22,20,15,9,4,1,0,,,,,,,
2017Q3,15,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2017Q3,16,1.7,1,2,7,10,15,19,21,15,6,2,1,1,,,,,,,
2017Q3,20,1.7,,,,,,40,60,,,,,,,,,,,,
2017Q3,22,1.6,,,,,15,30,40,15,,,,,,,,,,,
2017Q3,23,1.6,,,3,10,18,22,24,18,5,,,,,,,,,,
2017Q3,24,1.3536456448,,,2.5,8,18,25,23,20,3.5,,,,,,,,,,
2017Q3,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2017Q3,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2017Q3,30,,,,,,,,,,,,,,,,,,,,
2017Q3,31,1.6,,,,5,10,30,40,15,,,,,,,,,,,
2017Q3,32,1.8,,,,,,,,,,,,,,,,,,,
2017Q3,35,,,,,,,,,,,,,,,,,,,,
2017Q3,37,1.7,,,,,1,42,56,1,,,,,,,,,,,
2017Q3,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2017Q3,39,1.5,,,,,5,35,45,15,,,,,,,,,,,
2017Q3,42,,,,,,,,,,,,,,,,,,,,
2017Q3,48,1.5,,,,,,50,50,,,,,,,,,,,,
2017Q3,49,1.4,,,,,,,,,,,,,,,,,,,
2017Q3,54,1.6,,,,,5,40,50,5,,,,,,,,,,,
2017Q3,56,,,,,,,,,,,,,,,,,,,,
2017Q3,61,1.7,,,,,5,35,45,15,,,,,,,,,,,
2017Q3,67,,,,,,,,,,,,,,,,,,,,
2017Q3,68,1.6,,,,,,,,,,,,,,,,,,,
2017Q3,70,,,,,,,,,,,,,,,,,,,,
2017Q3,80,,,,,,,,,,,,,,,,,,,,
2017Q3,82,1.2,,,,,,,,,,,,,,,,,,,
2017Q3,84,,,,,,,,,,,,,,,,,,,,
2017Q3,85,1.589896596,.1400496168,.6082138567,2.2731013857,6.2852558241,12.8607822362,19.4771082154,21.8342048901,18.1183284244,11.1287684121,5.0591076274,1.7018432466,.5132362645,,,,,,,
2017Q3,89,1.5,,,2.5,7.5,15,22.5,30,10,7.5,5,,,,,,,,,
2017Q3,91,1.3,0,0,0,10,30,35,20,5,0,0,0,0,,,,,,,
2017Q3,92,1.6558271882,1.4121948481,2.3346514898,4.8215994449,8.4158335677,12.415088319,13.8501037572,16.3504689598,16.1205689623,10.0275605322,7.3362550988,4.0119323127,2.9037427075,,,,,,,
2017Q3,93,1.7,,,,,2.5,23,55.5,17.5,1.5,,,,,,,,,,
2017Q3,94,1.3095,1,3,5,8,16,22,20,16,5,2,1.5,.5,,,,,,,
2017Q3,95,1.418459099,1.7203513356,2.3286271496,4.583157485,8.4963056827,16.1390658037,19.1326022757,17.1562261684,13.3975999163,8.6019102072,5.0423455145,2.1301520223,1.271656439,,,,,,,
2017Q3,96,1.5,,,,3,7,35,40,10,5,,,,,,,,,,
2017Q3,98,1.4,,,,,25,45,25,5,,,,,,,,,,,
2017Q3,99,1.7,,,,,,,,,,,,,,,,,,,
2017Q3,101,1.4,,,,,,,,,,,,,,,,,,,
2017Q3,102,1.4,,,,5,15,40,35,5,,,,,,,,,,,
2017Q3,103,1.7,,,,,10,35,40,15,,,,,,,,,,,
2017Q3,105,1.7,,,,,,10,90,,,,,,,,,,,,
2017Q3,107,1.7694112866,.0136909095,.1241806861,.8052654624,3.4861557088,10.0831149679,19.4954085036,25.2071322189,21.7988616984,12.607417398,4.8748677615,1.2595536937,.2443509912,,,,,,,
2017Q3,108,2.01,,,,.97,7.35,14.56,21.77,24.55,17.58,10.25,2.97,,,,,,,,
2017Q3,110,1.4,.7956000293,1.4306922522,4.3664216755,9.1628875287,15.0180464129,19.2263521013,19.2263521014,15.0180464129,9.1628875287,4.3664216755,1.6249966764,.6012956052,,,,,,,
2017Q3,111,1.6,,,,,,,,,,,,,,,,,,,
2017Q3,112,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017Q3,114,1.6,,2,3,5,15,15,45,10,5,,,,,,,,,,
2017Q3,115,1.3,7.0361196865,4.8688896606,8.9044104081,11.957629175,14.0584199227,14.4704113514,13.0400252162,10.2879361794,7.10605062,4.2970986668,2.274914206,1.6980949073,,,,,,,
2017Q3,116,2.1,,,,,,,,,,,,,,,,,,,
2018,1,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2018,2,1.8,0,0,0,2,6,23,37,25,6,1,0,0,,,,,,,
2018,4,1.4,,,,10,20,30,20,15,5,,,,,,,,,,
2018,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2018,7,1.6,,,,,,,,,,,,,,,,,,,
2018,10,1.8,,,,,,30,60,10,,,,,,,,,,,
2018,14,1.4,2,3,6,10,14,17,17,13,9,5,3,1,,,,,,,
2018,15,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2018,16,1.4,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2018,20,1.7,,,,5,15,30,35,15,,,,,,,,,,,
2018,22,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2018,23,1.4,1,2,4,9,16,22,21,16,8,1,,,,,,,,,
2018,24,1.460972745,,,,12,16,17.5,25,17.5,8,4,,,,,,,,,
2018,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2018,29,1.3,,,,,20,50,30,,,,,,,,,,,,
2018,30,1.6,,,,,,,,,,,,,,,,,,,
2018,31,1.8,,,,5,10,15,40,20,10,,,,,,,,,,
2018,32,1.7,.6045343566,1.2070664659,3.3117294408,6.9238537586,11.7968450812,16.2843316531,18.238067661,16.5728215645,12.2185456316,7.3086557928,3.5467696556,1.9867789383,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.8,,,,,3,40,52,5,,,,,,,,,,,
2018,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.6,,,,,10,30,45,15,,,,,,,,,,,
2018,42,,,,,,50,40,10,,,,,,,,,,,,
2018,48,1.3,,,,,,70,30,,,,,,,,,,,,
2018,49,1.4,,,,,,,,,,,,,,,,,,,
2018,54,1.6,,,,,5,40,50,5,,,,,,,,,,,
2018,56,1.5,,,,10,15,25,25,15,10,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,
2018,70,1.6,,,,,,10,80,10,,,,,,,,,,,
2018,80,1.6,0,0,.2857142857,4.8571428571,18.5714285714,26.8571428572,32.2857142858,14.2857142857,2.2857142857,.5714285714,0,0,,,,,,,
2018,82,1.3,,,,,,,,,,,,,,,,,,,
2018,84,1.6,1,1,3,5,13,22,29,19,7,0,0,0,,,,,,,
2018,85,1.5576043297,.5686053563,1.4260149728,3.7259590738,7.7920662111,13.043596916,17.4780686509,18.7479178448,16.0982665306,11.0653530574,6.0882990567,2.6813089996,1.28454333,,,,,,,
2018,89,1.6,,2.5,2.5,7.5,10,17.5,25,20,7.5,5,2.5,,,,,,,,
2018,91,1.3,0,0,5,15,22.5,35,20,2.5,0,0,0,0,,,,,,,
2018,92,1.5677525633,2.1986752468,3.0403714388,5.6983157727,9.1746342507,12.6899389139,13.5181013021,15.4659331802,14.9850527874,9.3183080077,6.9212583623,3.9070089188,3.0824018186,,,,,,,
2018,93,1.7,,,,,2.5,23,55.5,17.5,1.5,,,,,,,,,,
2018,94,1.778,.5,1.5,3,4,7,10,28,27.5,12,4,2,.5,,,,,,,
2018,95,1.5686347133,.6825624625,1.2335984888,3.3992028252,7.4662212435,13.0720938357,18.243576579,20.2952935335,16.9286086301,11.6527495957,5.0307392046,1.0822820526,.9130715488,,,,,,,
2018,96,1.2,,,5,10,20,35,15,10,5,,,,,,,,,,
2018,98,1.52,,,,,10,40,40,10,,,,,,,,,,,
2018,99,1.6,,,,,,30,70,,,,,,,,,,,,
2018,101,1.3,,,,,25,50,25,,,,,,,,,,,,
2018,102,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2018,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2018,105,1.6,,,,,,20,80,,,,,,,,,,,,
2018,107,1.665471559,.0056578096,.076071318,.6550150852,3.4626980222,11.2543587176,22.5139095642,27.7402145076,21.0568089549,9.8440516959,2.8321895734,.5008824469,.0581423045,,,,,,,
2018,108,1.5346225,,,.88,7.07,14.15,21.22,24.52,17.87,10.72,3.57,,,,,,,,,
2018,110,1.5,2.749590817,2.5994817882,5.620983017,8.9540843393,12.3320848953,14.684592818,15.1181760214,13.4570327037,10.3564353639,6.8909542736,3.9641664358,3.2724175268,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,1.3,1,3,4,5,10,45,25,5,2,,,,,,,,,,
2018,115,1.2,8.0791575034,5.3483128049,9.5462573188,12.4831211018,14.2910824512,14.323862559,12.5692181785,9.6562463874,6.4946846055,3.8243181034,1.9714765937,1.4122623924,,,,,,,
2018,116,1.8,,,,,,,,,,,,,,,,,,,
2018Q3,1,1.5,,,,5,15,30,35,10,5,,,,,,,,,,
2018Q3,2,1.8,0,0,0,2,6,23,37,25,6,1,0,0,,,,,,,
2018Q3,4,1.4,,,,5,10,25,30,20,10,,,,,,,,,,
2018Q3,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2018Q3,7,,,,,,,,,,,,,,,,,,,,
2018Q3,10,1.9,,,,,30,60,10,,,,,,,,,,,,
2018Q3,14,1.5,2,3,6,10,14,16,18,13,9,5,3,1,,,,,,,
2018Q3,15,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2018Q3,16,1.3,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2018Q3,20,1.6,,,,5,15,30,35,15,,,,,,,,,,,
2018Q3,22,1.7,,,,5,10,25,35,20,5,,,,,,,,,,
2018Q3,23,1.4,1,2,5,10,15,22,20,17,7,1,,,,,,,,,
2018Q3,24,1.4545272794,,,6,12,12.5,18,22.5,14,9,4,2,,,,,,,,
2018Q3,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2018Q3,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018Q3,30,,,,,,,,,,,,,,,,,,,,
2018Q3,31,1.9,,,,5,15,30,35,10,5,,,,,,,,,,
2018Q3,32,1.7,,,,,,,,,,,,,,,,,,,
2018Q3,35,,,,,,,,,,,,,,,,,,,,
2018Q3,37,1.8,,,,,2,41,53,4,,,,,,,,,,,
2018Q3,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2018Q3,39,1.7,,,,,5,36,44,15,,,,,,,,,,,
2018Q3,42,,,,,,,,,,,,,,,,,,,,
2018Q3,48,1.3,,,,,,70,30,,,,,,,,,,,,
2018Q3,49,1.4,,,,,,,,,,,,,,,,,,,
2018Q3,54,1.6,,,,,5,40,50,5,,,,,,,,,,,
2018Q3,56,,,,,,,,,,,,,,,,,,,,
2018Q3,61,,,,,,,,,,,,,,,,,,,,
2018Q3,67,,,,,,,,,,,,,,,,,,,,
2018Q3,68,1.6,,,,,,,,,,,,,,,,,,,
2018Q3,70,,,,,,,,,,,,,,,,,,,,
2018Q3,80,,,,,,,,,,,,,,,,,,,,
2018Q3,82,,,,,,,,,,,,,,,,,,,,
2018Q3,84,,,,,,,,,,,,,,,,,,,,
2018Q3,85,1.5586011362,.7826440761,1.7033580761,4.0940379971,8.0307369214,12.8569268478,16.800100195,17.9179344315,15.5979466904,11.0827092702,6.4270653765,3.0419415684,1.6645985495,,,,,,,
2018Q3,89,1.7,,,2.5,7.5,10,15,27.5,22.5,7.5,5,2.5,,,,,,,,
2018Q3,91,1.3,0,0,2.5,12.5,27.5,30,22.5,5,0,0,0,0,,,,,,,
2018Q3,92,1.569552424,4.2305939448,4.0116311512,6.3658689342,9.0353072348,11.4703977914,11.6886583083,13.2742838286,13.3070307231,8.9062665107,7.3633388947,4.84019826,5.5064244182,,,,,,,
2018Q3,93,1.8,,,,,1.5,10,57.5,26,5,,,,,,,,,,
2018Q3,94,1.9525,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2018Q3,95,1.5223442311,1.5714267254,2.0770183458,5.6538218449,8.8704244305,12.2031117388,15.0828909659,18.2967149677,16.6974568318,9.4340835549,5.2536495494,2.9570662831,1.9023347618,,,,,,,
2018Q3,96,1.2,,,5,10,20,35,15,10,5,,,,,,,,,,
2018Q3,98,1.6,,,,,10,30,35,20,5,,,,,,,,,,
2018Q3,99,1.6,,,,,,,,,,,,,,,,,,,
2018Q3,101,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,102,1.4,,,,10,25,40,20,5,,,,,,,,,,,
2018Q3,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2018Q3,105,1.6,,,,,,10,90,,,,,,,,,,,,
2018Q3,107,1.6301938617,.084386936,.4473656634,1.9180148186,5.8865835804,12.937289513,20.3657416399,22.9667039398,18.554787912,10.7384461837,4.4512071003,1.321129606,.3283431069,,,,,,,
2018Q3,108,1.57518,,,.47,6.28,13.59,20.89,25.09,18.61,11.23,3.84,0,,,,,,,,
2018Q3,110,1.5,2.4055058105,2.4384933773,5.4514947081,8.9300870356,12.5374824774,15.0863494135,15.5589290468,13.7529979372,10.4192269853,6.7653499922,3.7649207031,2.889162513,,,,,,,
2018Q3,111,,,,,,,,,,,,,,,,,,,,
2018Q3,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Q3,114,1.3,1,3,4,5,10,45,25,5,2,,,,,,,,,,
2018Q3,115,1.2,8.0791575034,5.3483128049,9.5462573188,12.4831211018,14.2910824512,14.323862559,12.5692181785,9.6562463874,6.4946846055,3.8243181034,1.9714765937,1.4122623924,,,,,,,
2018Q3,116,1.8,,,,,,,,,,,,,,,,,,,
2019,1,1.4,,,,5,15,40,25,10,5,,,,,,,,,,
2019,2,1.9,0,0,0,4,7,22,32,25,7,3,0,0,,,,,,,
2019,4,1.5,,,5,10,15,20,25,20,5,,,,,,,,,,
2019,6,1.7,,,,,10,20,60,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,10,1.3,,,,,30,60,10,,,,,,,,,,,,
2019,14,1.5,2,3,5,9,14,16,17,15,9,6,3,1,,,,,,,
2019,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2019,16,1.3,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2019,20,1.6,,,,5,15,30,35,15,,,,,,,,,,,
2019,22,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2019,23,1.3,1,2,5,10,16,20,19,16,8,2,1,,,,,,,,
2019,24,1.3685041611,,,5,14,15,20,18.5,14,11,2.5,,,,,,,,,
2019,26,1.5,,,5,10,15,20,20,15,10,5,,,,,,,,,
2019,29,1.5,,,,,10,40,40,10,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,1.9,,,,5,10,20,40,20,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,1.7,,,,,5,37,50,8,,,,,,,,,,,
2019,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2019,39,1.4,,,,5,15,33,32,15,,,,,,,,,,,
2019,42,,,,,,20,40,30,10,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.5,,,,,,,,,,,,,,,,,,,
2019,54,1.6,,,,,5,40,50,5,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,1.4,0,.5714285714,2.8571428571,8,21.1428571429,31.1428571429,23.7142857143,8.8571428571,3.4285714286,0,.2857142857,0,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.5,1,2,5,9,14,21,23,17,7,1,0,0,,,,,,,
2019,85,1.7440894817,1.4343502956,2.1339160521,4.2335325685,7.256996511,10.7484417445,13.7553996914,15.2104794267,14.5330158368,11.9980650865,8.5586855621,5.2752058356,4.8619113892,,,,,,,
2019,89,1.4,,2.5,2.5,7.5,15,22.5,27.5,10,7.5,5,,,,,,,,,
2019,91,1.2,0,2.5,5,12.5,22.5,35,15,5,2.5,0,0,0,,,,,,,
2019,92,1.5442371338,2.2972624151,3.142217411,5.8472673271,9.3474333965,12.8369123215,13.5823354672,15.4341464383,14.8428883564,9.1635940369,6.7605792004,3.7891361803,2.9562274493,,,,,,,
2019,93,1.8,,,,,1.5,10,57.5,26,5,,,,,,,,,,
2019,94,2.141,.5,1,2,3,4,7,15,27,26.5,9,3.5,1.5,,,,,,,
2019,95,1.7609370274,.5605116967,1.0187745674,2.8392610117,6.3074391372,11.169181387,15.7655869807,19.6061818138,17.3099183345,12.3074341003,7.4152148067,3.8779524806,1.8225436834,,,,,,,
2019,96,1.2,,,5,10,20,35,15,10,5,,,,,,,,,,
2019,98,1.4,,,,,10,40,40,10,,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,1.2,,,,5,25,40,25,5,,,,,,,,,,,
2019,102,1.1,,,,10,30,40,15,5,,,,,,,,,,,
2019,103,1.5,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2019,105,1.7,,,,,,5,90,5,,,,,,,,,,,
2019,107,1.596716804,.0198553461,.1835264647,1.1737583516,4.8668809179,13.0948536668,22.8781150824,25.964691263,19.1438719982,9.1677658921,2.8500959293,.5747563269,.081828761,,,,,,,
2019,108,1.3401725,,,2.75,9.81,16.92,23.94,22.28,15.1,7.91,1.29,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,114,.7,2,5,10,23,40,15,5,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2021,1,1.4,,,,5,15,40,25,10,5,,,,,,,,,,
2021,2,1.4,0,1,4,8,16,22,21,15,8,4,1,0,,,,,,,
2021,4,1.5,,,5,10,15,20,25,20,5,,,,,,,,,,
2021,6,1.5,,,,,10,40,40,10,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,1.3,,,,,30,60,10,,,,,,,,,,,,
2021,14,1.7,1,2,4,8,12,16,18,16,11,7,3,2,,,,,,,
2021,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.6,,2,5,7,13,20,23,15,10,5,,,,,,,,,
2021,22,1.6,,,,,10,20,40,20,10,,,,,,,,,,
2021,23,1.2,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,
2021,24,1.1623412975,,4,8,12,18,21,15,11,7,4,,,,,,,,,
2021,26,2,,,,5,10,15,20,20,15,10,5,,,,,,,,
2021,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,1.9,,,,,2,12,46,35,5,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.4,,,,10,28,30,22,10,,,,,,,,,,,
2021,42,,,,,,,30,60,10,,,,,,,,,,,
2021,48,1.5,,,,,,50,50,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,5,10,35,35,10,5,,,,,,,,,
2021,56,2,,,,,10,15,25,25,15,10,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,1.5,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,35,65,,,,,,,,,,,,
2021,80,1.2,.2857142857,2,4.5714285714,11.7142857143,16.5714285714,24.2857142857,21.7142857143,12.5714285714,5.1428571429,1.1428571429,0,0,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2021,85,1.5286401897,.8431692148,1.8055637044,4.2871669486,8.3078182661,13.1396220718,16.9618168484,17.8716043384,15.3694401384,10.7882526336,6.1806136129,2.8898962562,1.5550359664,,,,,,,
2021,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2021,91,1.5,0,2.5,5,10,15,25,30,10,2.5,0,0,0,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,2,,,,,,7,40.5,47.5,5,,,,,,,,,,
2021,94,2.4575,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2021,95,1.8495785651,.4854065153,.8847553936,2.4991609888,5.6860798288,10.4202797277,15.3813164713,18.2875422957,17.5131748905,13.5089666991,8.3931905491,4.2002944854,2.7398321547,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2021,99,1.7,,,,,,40,60,,,,,,,,,,,,
2021,101,1,,,5,15,30,35,10,5,,,,,,,,,,,
2021,102,1.2,,,,5,30,35,25,5,,,,,,,,,,,
2021,103,1.5,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2021,105,1.7,,,,,,,90,10,,,,,,,,,,,
2021,107,1.19394358,.0416853393,.3623544951,2.1192431735,7.8004940709,18.0885151275,26.4444437599,24.3816921469,14.1761827634,5.1953313491,1.1991214939,.1741107475,.016825533,,,,,,,
2021,108,1.358265,,,2.33,9.45,16.73,23.94,22.75,15.41,8.07,1.32,,,,,,,,,
2021,110,1.8,3.0481792488,2.3646424211,4.7650816274,7.2631179193,9.9083730252,12.0978909654,13.2204444882,12.9304003133,11.3189800421,8.8681157786,6.2184610796,7.996313091,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,114,1.8,,2,3,5,10,15,45,15,5,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2017,1,9.7,,,,,,5,20,60,15,,,,,,,,,,
2017,2,9.6,0,0,0,0,0,0,25,50,25,0,0,0,0,0,0,0,0,0,0
2017,4,9.5,,,,,,,50,50,,,,,,,,,,,
2017,6,9.5,,,,,,,50,50,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,10,,,,,,,,,,,,,,,,,,,,
2017,14,9.3,0,0,0,0,0,16,62,21,1,0,0,0,0,0,0,0,0,0,0
2017,15,9.6,,,,,,5,30,45,20,,,,,,,,,,
2017,16,9.5,0,0,0,0,2,6,25,29,20,11,4,2,1,0,0,0,0,0,0
2017,20,9.4,,,,,,,55,45,,,,,,,,,,,
2017,22,9.6,,,,,,,20,50,20,10,,,,,,,,,
2017,23,9.7,,,,,,5,25,35,20,10,4,1,,,,,,,
2017,24,9.5157759311,,,,,,21,24,30,15,10,,,,,,,,,
2017,26,9.5,0,0,0,0,0,0,20,65,15,0,0,0,0,0,0,0,0,0,0
2017,29,9.8,,,,,,,20,50,30,,,,,,,,,,
2017,30,9.7,,,,,,,,,,,,,,,,,,,
2017,31,9.6,,,,,,5,10,40,25,15,5,,,,,,,,
2017,32,9.5,0,.0000000187,.0000237394,.0069858828,.4875994943,8.3349870382,36.2729522555,41.4434026018,12.4727793951,.9628455331,.0183406248,.0000833281,.0000000882,0,0,0,0,0,0
2017,35,9.4,,,,,,5,45,45,5,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2017,39,9.6,,,,,,,20,40,35,5,,,,,,,,,
2017,42,,,,,,,,,,5,40,45,10,,,,,,,
2017,48,9.4,,,,,,,,,,,,,,,,,,,
2017,49,9.5,,,,,,,,,,,,,,,,,,,
2017,54,9.2,,,,,,5,50,35,10,,,,,,,,,,
2017,56,9.7,,,,,10,15,25,25,15,10,,,,,,,,,
2017,61,9.3,,,,,,10,45,35,10,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,9.6,,,,,,,,,,,,,,,,,,,
2017,70,9.6,,,,,,,35,65,,,,,,,,,,,
2017,80,9.7,0,0,0,0,1.1428571429,8.2857142857,26.8571428571,31.4285714286,23.4285714286,6.8571428571,2,0,0,0,0,0,0,0,0
2017,82,9.8,,,,,,,,,,,,,,,,,,,
2017,84,9.6,0,0,0,0,1,12,27,35,15,7,2,1,0,0,0,0,0,0,0
2017,85,9.6214822719,.0000039557,.0002829668,.0103885891,.1951211494,1.8827064423,9.3705622498,24.1422107492,32.2733652054,22.4029064128,8.0674302681,1.5032846534,.14443009,.0071251956,.0001797474,.0000023099,.0000000151,0,0,0
2017,89,9.6,,,2.5,2.5,7.5,10,20,25,12.5,10,7.5,2.5,,,,,,,
2017,91,,0,0,0,0,0,5,20,35,30,10,0,0,0,0,0,0,0,0,0
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,9.7,,,,,,3.5,25,50,20,1.5,,,,,,,,,
2017,94,9.5475,,,1,3,8,16,23,25,8,5,4,3,2,1,.5,.5,,,
2017,95,9.6054432341,1.8548888275,2.799353172,3.8232479188,4.2196986218,5.4383832607,8.2454779912,13.8906715711,17.4846575372,14.4852400124,12.8898554333,8.5123724036,4.8998708147,.7153994415,.3118446974,.3415759191,.0734107193,.0122873462,.001601707,.0001626052
2017,96,9.3,,,,3,7,15,35,25,10,5,,,,,,,,,
2017,98,9.6,,,,,,,15,70,15,,,,,,,,,,
2017,99,9.4,,,,,,,60,40,,,,,,,,,,,
2017,101,9.6,,,,,,,20,65,15,,,,,,,,,,
2017,102,9.6,,,,,,,30,60,10,,,,,,,,,,
2017,103,9.6,,,,,,5,30,40,20,5,,,,,,,,,
2017,105,9.7,,,,,,,5,95,,,,,,,,,,,
2017,107,9.568780265,0,0,.000000002,.000022617,.0243954074,2.6643606505,32.8721779926,52.7013410059,11.4366400571,.3002275007,.0008345402,.0000002266,0,0,0,0,0,0,0
2017,108,9.45,,,,,.2,13.17,33.74,37.09,15.36,.44,,,,,,,,,
2017,110,9.4,0,0,.0000002941,.0006352117,.1800645582,7.1025916692,42.7167082668,42.7167082668,7.1025916692,.1800645582,.0006352117,.0000002941,0,0,0,0,0,0,0
2017,111,8.2,,,,,,,,,,,,,,,,,,,
2017,112,9.7,,,,,5,10,20,30,20,10,5,,,,,,,,
2017,114,9.6,,,,,,2,10,45,20,10,5,5,2,1,,,,,
2017,115,10,.3321427047,.4786097947,1.3777271156,2.9820162154,5.5635925638,8.9476001742,12.4042204386,14.8234061377,15.2701866242,13.5599738139,10.3798259461,6.8491195605,3.8957210571,1.9100407975,.8072177996,.2940506603,.0923263179,.0249854992,.007236779
2017,116,9.3,,,,,,,,,,,,,,,,,,,
2017Nov,1,9.4,,,,,,5,50,30,15,,,,,,,,,,
2017Nov,2,9.4,,,,,,21,30,28,21,,,,,,,,,,
2017Nov,4,9.2,,,,,,20,50,30,,,,,,,,,,,
2017Nov,6,9.3,,,,,,,60,40,,,,,,,,,,,
2017Nov,7,,,,,,,,,,,,,,,,,,,,
2017Nov,10,,,,,,,,,,,,,,,,,,,,
2017Nov,14,8.9,0,0,1,5,17,32,29,13,3,0,0,0,0,0,0,0,0,0,0
2017Nov,15,9.5,,,,,,10,35,40,15,,,,,,,,,,
2017Nov,16,9.4,0,0,0,0,2,16,26,23,15,10,5,2,1,0,0,0,0,0,0
2017Nov,20,9,,,,,,35,45,20,,,,,,,,,,,
2017Nov,22,9.4,,,,,5,20,40,30,5,,,,,,,,,,
2017Nov,23,9.5,,,,,1,10,25,30,20,9,4,1,,,,,,,
2017Nov,24,9.4,,,,6,10,15,25,17,14,13,,,,,,,,,
2017Nov,26,9.4,0,0,0,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0
2017Nov,29,9.8,,,,,,,20,50,30,,,,,,,,,,
2017Nov,30,,,,,,,,,,,,,,,,,,,,
2017Nov,31,9.5,,,,,5,10,20,40,20,5,,,,,,,,,
2017Nov,32,9.4,,,,,,,,,,,,,,,,,,,
2017Nov,35,,,,,,,,,,,,,,,,,,,,
2017Nov,37,,,,,,,,,,,,,,,,,,,,
2017Nov,38,9.4,,,,,,20,60,20,,,,,,,,,,,
2017Nov,39,9.4,,,,,,10,40,35,15,,,,,,,,,,
2017Nov,42,,,,,,,,,,5,50,40,5,,,,,,,
2017Nov,48,9.3,,,,,,,,,,,,,,,,,,,
2017Nov,49,9.4,,,,,,,,,,,,,,,,,,,
2017Nov,54,9.3,,,,,,5,50,35,10,,,,,,,,,,
2017Nov,56,9.6,,,,,10,15,25,25,15,10,,,,,,,,,
2017Nov,61,9.1,,,,,,20,45,30,5,,,,,,,,,,
2017Nov,67,,,,,,,,,,,,,,,,,,,,
2017Nov,68,9.4,,,,,,,,,,,,,,,,,,,
2017Nov,70,,,,,,,,,,,,,,,,,,,,
2017Nov,80,,,,,,,,,,,,,,,,,,,,
2017Nov,82,,,,,,,,,,,,,,,,,,,,
2017Nov,84,,,,,,,,,,,,,,,,,,,,
2017Nov,85,9.5539867804,.0003307796,.0071589514,.0970144468,.8022749573,4.0551877577,12.5463466323,23.7859796082,27.651153001,19.7135398886,8.6162329277,2.3067662568,.3778196463,.0378010617,.0023064453,.0000856781,.0000019345,.0000000265,.0000000002,0
2017Nov,89,9.43,,2.5,2.5,2.5,7.5,12.5,25,22.5,10,10,5,,,,,,,,
2017Nov,91,,0,0,0,0,0,5,27.5,30,27.5,10,0,0,0,0,0,0,0,0,0
2017Nov,92,,,,,,,,,,,,,,,,,,,,
2017Nov,93,,,,,,,,,,,,,,,,,,,,
2017Nov,94,9.4075,,,1,3,8,17,28,24,9,4,2,1.5,1,.5,.5,.5,,,
2017Nov,95,9.4509833847,3.065132516,3.6820397783,4.749173486,6.3551578875,8.4299449953,12.3596893036,13.430448463,11.9582879098,9.3055798277,8.040948755,6.8598427621,4.6152549778,3.461243924,1.9639571135,.997187558,.4530715163,.1842051322,.0670165011,.0218175928
2017Nov,96,9.1,,,,5,10,30,35,15,5,,,,,,,,,,
2017Nov,98,9.4,,,,,10,25,35,20,10,,,,,,,,,,
2017Nov,99,9.2,,,,,,,,,,,,,,,,,,,
2017Nov,101,9.4,,,,,,,,,,,,,,,,,,,
2017Nov,102,,,,,,,,,,,,,,,,,,,,
2017Nov,103,9.5,,,,,,5,35,40,15,5,,,,,,,,,
2017Nov,105,9.7,,,,,,,20,80,,,,,,,,,,,
2017Nov,107,9.3802758286,.0000000085,.0000059098,.0012913621,.0901079619,2.0405101095,15.2893713293,38.6170522776,33.2411572755,9.733147897,.9561265702,.0309056116,.0003226145,.0000010714,.0000000011,0,0,0,0,0
2017Nov,108,9.39724367,,,,,.51,15.12,36.13,35.24,12.93,.07,,,,,,,,,
2017Nov,110,9,.0030011453,.0344895678,.4737366695,3.3619457381,12.9028737493,26.8479664653,30.3334741126,18.6137103741,6.1971957758,1.1170590812,.1086945385,.0056906004,.0001597651,.0000023979,.0000000192,.0000000001,0,0,0
2017Nov,111,8.1,,,,,,,,,,,,,,,,,,,
2017Nov,112,9.5,,,,,5,10,20,30,20,10,5,,,,,,,,
2017Nov,114,9.5,,,,,,2,15,45,15,10,5,5,2,1,,,,,
2017Nov,115,,,,,,,,,,,,,,,,,,,,
2017Nov,116,,,,,,,,,,,,,,,,,,,,
2018,1,9.3,,,,5,5,15,55,15,5,,,,,,,,,,
2018,2,9.2,,,,,5,25,40,25,5,,,,,,,,,,
2018,4,9,,,,,10,40,40,10,,,,,,,,,,,
2018,6,9,,,,,,45,45,10,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,10,,,,,,,,,,,,,,,,,,,,
2018,14,8.8,0,1,3,10,19,26,22,13,5,1,0,0,0,0,0,0,0,0,0
2018,15,9.4,,,,,,15,40,30,15,,,,,,,,,,
2018,16,9.3,0,0,0,2,8,11,16,15,13,11,9,6,3,3,2,1,0,0,0
2018,20,8.7,,,,,25,45,30,,,,,,,,,,,,
2018,22,9.2,,,,,,20,40,20,15,5,,,,,,,,,
2018,23,9.3,,,,1,10,20,25,18,15,5,3,2,1,,,,,,
2018,24,9.1100739034,,,,11,14,19,25,15,10,6,,,,,,,,,
2018,26,9.2,0,0,0,0,0,10,50,35,5,0,0,0,0,0,0,0,0,0,0
2018,29,9.5,,,,,,,30,50,20,,,,,,,,,,
2018,30,9.3,,,,,,,,,,,,,,,,,,,
2018,31,9.4,,,,,,5,10,40,30,10,5,,,,,,,,
2018,32,8.8,0,.0110972048,.3411860893,4.1351678253,19.7473973498,37.5252797632,28.5107537503,8.6427395111,1.0368254233,.0486637592,.0008831731,.0000061344,.0000000162,0,0,0,0,0,0
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,
2018,38,9.3,,,,,,20,60,20,,,,,,,,,,,
2018,39,9.2,,,,,,10,33,32,20,5,,,,,,,,,
2018,42,,,,,,,,,10,45,35,10,,,,,,,,
2018,48,9.2,,,,,,,,,,,,,,,,,,,
2018,49,9.1,,,,,,,,,,,,,,,,,,,
2018,54,9,,,,,,10,55,30,5,,,,,,,,,,
2018,56,9.3,,,,,10,15,25,25,15,10,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,9.3,,,,,,,,,,,,,,,,,,,
2018,70,9.1,,,,,,35,55,10,,,,,,,,,,,
2018,80,9.4,0,0,1.1428571429,3.4285714286,7.1428571429,15.4285714286,27.9999999999,20.5714285714,16.8571428571,5.1428571429,1.4285714286,.2857142857,.5714285714,0,0,0,0,0,0
2018,82,9.7,,,,,,,,,,,,,,,,,,,
2018,84,9.3,0,0,0,1,2,18,29,22,16,8,3,1,0,0,0,0,0,0,0
2018,85,9.1828382246,.0252069277,.1909632016,1.076030312,4.1484880108,10.9494851355,19.793717147,24.5139470694,20.8015977762,12.093244766,4.8154738065,1.3128115375,.2449015727,.0312407152,.0027231759,.0001620787,.0000065817,.0000001822,.0000000034,0
2018,89,9.2,,2.5,2.5,5,10,15,30,12.5,10,7.5,5,,,,,,,,
2018,91,,0,0,0,0,2.5,17.5,35,27.5,15,2.5,0,0,0,0,0,0,0,0,0
2018,92,,,,,,,,,,,,,,,,,,,,
2018,93,9.3,,,,,1.5,20,50,17,10,1.5,,,,,,,,,
2018,94,9.003,1,3.5,5,6,8,22,26.5,17,3,2.5,2,1.5,1,.5,.5,,,,
2018,95,9.4911119449,2.8696705225,3.4744654335,4.5066119167,6.0375280603,7.98322914,10.0449068544,14.0860309444,14.1835849833,10.0675540676,8.810854708,6.9001283057,4.8354995877,3.0322890133,1.701550691,.8544059196,.3839093268,.1543611961,.0555383106,.0178810185
2018,96,8.5,,,5,10,30,35,15,5,,,,,,,,,,,
2018,98,9.2,,,,,,20,50,20,10,,,,,,,,,,
2018,99,8.8,,,,,,60,40,,,,,,,,,,,,
2018,101,9.2,,,,,,20,55,25,,,,,,,,,,,
2018,102,9.2,,,,,,20,60,20,,,,,,,,,,,
2018,103,9.3,,,,,5,15,35,30,15,,,,,,,,,,
2018,105,9.6,,,,,,,20,80,,,,,,,,,,,
2018,107,9.0825917376,.0016937203,.0375125918,.467887766,3.2175864093,12.2333206522,25.7721673385,30.126300404,19.5460674394,7.0329099593,1.4008367674,.1540712683,.0093298517,.0003101325,.0000056429,.0000000561,.0000000003,0,0,0
2018,108,9.3037945,,,,,1.42,18.89,40.02,31.4,8.27,,,,,,,,,,
2018,110,8.4,1.8777325831,3.1532732637,8.6542515674,15.5238932366,20.7908493491,20.7908493492,15.5238932366,8.6542515674,3.6016711601,1.1187804794,.2593289607,.0448439243,.0057832222,.0005560415,.0000398444,.0000021272,.0000000846,.0000000025,0
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,9.4,,,,,5,10,20,30,20,10,5,,,,,,,,
2018,114,9.3,,,1,2,2,10,40,20,10,5,5,2,2,1,,,,,
2018,115,9.8,.5246601927,.7011568632,1.9100407975,3.8957210571,6.8491195605,10.3798259461,13.5599738139,15.2701866242,14.8234061377,12.4042204386,8.9476001742,5.5635925638,2.9820162154,1.3777271156,.5486632957,.1883334909,.0557206509,.0142088361,.0038262259
2018,116,8.9,,,,,,,,,,,,,,,,,,,
2018Nov,1,9,,,,5,5,30,40,15,5,,,,,,,,,,
2018Nov,2,9,,,,5,15,30,30,16,4,,,,,,,,,,
2018Nov,4,8.7,,,,5,30,30,30,5,,,,,,,,,,,
2018Nov,6,8.8,,,,,,55,35,10,,,,,,,,,,,
2018Nov,7,,,,,,,,,,,,,,,,,,,,
2018Nov,10,,,,,,,,,,,,,,,,,,,,
2018Nov,14,8.7,1,3,7,13,18,20,16,12,6,3,1,0,0,0,0,0,0,0,0
2018Nov,15,9.4,,,,,5,15,35,30,15,,,,,,,,,,
2018Nov,16,9.2,0,0,0,2,8,11,16,15,13,11,9,6,3,3,2,1,0,0,0
2018Nov,20,8.4,,,,20,35,30,15,,,,,,,,,,,,
2018Nov,22,9,,,,,15,25,35,20,5,,,,,,,,,,
2018Nov,23,9.1,,,,1,5,20,25,18,15,8,5,2,1,,,,,,
2018Nov,24,8.9,,3,6,10,13,22.5,17,12.5,11,5,,,,,,,,,
2018Nov,26,9.1,0,0,0,0,0,15,55,25,5,0,0,0,0,0,0,0,0,0,0
2018Nov,29,9.5,,,,,,,30,50,20,,,,,,,,,,
2018Nov,30,,,,,,,,,,,,,,,,,,,,
2018Nov,31,9.4,,,,,5,10,15,40,20,10,,,,,,,,,
2018Nov,32,8.8,,,,,,,,,,,,,,,,,,,
2018Nov,35,,,,,,,,,,,,,,,,,,,,
2018Nov,37,,,,,,,,,,,,,,,,,,,,
2018Nov,38,9.3,,,,,,20,60,20,,,,,,,,,,,
2018Nov,39,9.1,,,,,,10,35,28,22,5,,,,,,,,,
2018Nov,42,,,,,,,,,15,50,30,5,,,,,,,,
2018Nov,48,9.1,,,,,,,,,,,,,,,,,,,
2018Nov,49,9,,,,,,,,,,,,,,,,,,,
2018Nov,54,9,,,,,,10,55,30,5,,,,,,,,,,
2018Nov,56,9.2,,,,,10,15,25,25,15,10,,,,,,,,,
2018Nov,61,,,,,,,,,,,,,,,,,,,,
2018Nov,67,,,,,,,,,,,,,,,,,,,,
2018Nov,68,9.1,,,,,,,,,,,,,,,,,,,
2018Nov,70,,,,,,,,,,,,,,,,,,,,
2018Nov,80,,,,,,,,,,,,,,,,,,,,
2018Nov,82,,,,,,,,,,,,,,,,,,,,
2018Nov,84,,,,,,,,,,,,,,,,,,,,
2018Nov,85,9.1499529508,.1123415732,.508716598,1.9713507121,5.6517130843,11.9901899099,18.8268423,21.8817048839,18.825776559,11.9888323145,5.6507530446,1.9709041144,.5085724955,.0970610835,.0136962515,.0014284647,.0001100747,.0000062646,.0000002632,.0000000084
2018Nov,89,9.125,,2.5,2.5,5,10,25,25,12.5,10,5,2.5,,,,,,,,
2018Nov,91,,0,0,0,0,2.5,20,32.5,27.5,15,2.5,0,0,0,0,0,0,0,0,0
2018Nov,92,,,,,,,,,,,,,,,,,,,,
2018Nov,93,,,,,,,,,,,,,,,,,,,,
2018Nov,94,8.8365,.5,3,7,8,12.5,26.5,24,7,3.5,3,2,1,1.5,.5,,,,,
2018Nov,95,9.239508091,1.8695096322,2.1649426775,3.1252557576,5.472251663,9.6879450508,16.7639809985,17.1518818073,15.5816176702,13.6960558052,8.4115679381,4.0233218568,1.4987147297,.4347900074,.0982350595,.0172854166,.0023687519,.000252805,.0000210125,.0000013602
2018Nov,96,8.3,,,5,15,35,30,10,5,,,,,,,,,,,
2018Nov,98,9,,,,10,25,25,25,15,,,,,,,,,,,
2018Nov,99,8.6,,,,,,,,,,,,,,,,,,,
2018Nov,101,9.1,,,,,,,,,,,,,,,,,,,
2018Nov,102,,,,,,,,,,,,,,,,,,,,
2018Nov,103,9.2,,,,,5,15,35,30,15,,,,,,,,,,
2018Nov,105,9.6,,,,,,,25,75,,,,,,,,,,,
2018Nov,107,8.8955592385,.0528103809,.4058820514,2.185285811,7.626313573,17.2652237251,25.3704962762,24.2050982094,14.9930776985,6.0274007126,1.5716348422,.2655724622,.0290523023,.0020552222,.0000939112,.0000027686,.0000000526,.0000000006,0,0
2018Nov,108,9.454779,,,,,.02,12.08,34.44,38.46,14.83,.17,,,,,,,,,
2018Nov,110,8.8,1.4825110023,2.13810098,5.6586957712,10.4596595405,15.5246055807,18.5029550833,17.7086780037,13.6098692364,8.3991243099,4.1620498583,1.6559478262,.5289535471,.1356371356,.0279178949,.0046118751,.0006113741,.0000650297,.0000055492,0
2018Nov,111,,,,,,,,,,,,,,,,,,,,
2018Nov,112,9.3,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Nov,114,9.3,,,1,2,2,10,40,20,10,5,5,2,2,1,,,,,
2018Nov,115,,,,,,,,,,,,,,,,,,,,
2018Nov,116,,,,,,,,,,,,,,,,,,,,
2019,1,8.9,,,,5,15,45,20,10,5,,,,,,,,,,
2019,2,8.8,,2,6,10,20,24,20,10,5,2,1,,,,,,,,
2019,4,8.6,,,5,15,20,25,20,10,5,,,,0,,,,,,
2019,6,8.6,,,,,15,60,25,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,10,,,,,,,,,,,,,,,,,,,,
2019,14,8.7,2,3,7,12,18,19,16,12,7,3,1,0,0,0,0,0,0,0,0
2019,15,9.3,,,,,5,20,40,25,10,,,,,,,,,,
2019,16,9.2,0,0,0,2,9,12,16,14,12,11,9,6,3,3,2,1,0,0,0
2019,20,8.2,,,,20,35,30,15,,,,,,,,,,,,
2019,22,8.8,,,,,20,35,30,10,5,,,,,,,,,,
2019,23,9,,,,4,10,20,22,18,13,7,3,2,1,,,,,,
2019,24,8.7700739034,,4,6,12,15,21,16,13,8,5,,,,,,,,,
2019,26,8.9,0,0,0,0,10,40,25,15,5,5,0,0,0,0,0,0,0,0,0
2019,29,9.2,,,,,,10,30,50,10,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,
2019,31,9.2,,,,,5,10,35,30,15,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,
2019,38,8.9,,,,,20,60,20,,,,,,,,,,,,
2019,39,9,,,,,,10,31,29,25,5,,,,,,,,,
2019,42,,,,,,,25,35,25,15,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,8.8,,,,,,,,,,,,,,,,,,,
2019,54,9,,,,,,10,55,30,5,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,9.2,0,.5714285714,1.4285714286,5.7142857143,9.4285714286,18.8571428571,22.5714285714,17.4285714286,14,6.8571428571,2.2857142857,.5714285714,.2857142857,0,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,9,0,0,1,3,7,18,19,16,12,8,6,4,3,2,1,0,0,0,0
2019,85,8.7166270249,1.7601109157,3.1719281923,6.6345815701,11.3259875289,15.7807473842,17.9464455412,16.6583810135,12.6208394008,7.8043373217,3.9387750952,1.6223433724,.5453237018,.1495768838,.0334762752,.0061126915,.0009105576,.0001106411,.0000109651,.0000009479
2019,89,8.9,,2.5,2.5,7.5,15,27.5,20,10,7.5,5,2.5,,,,,,,,
2019,91,,0,0,0,2.5,10,22.5,30,20,10,5,0,0,0,0,0,0,0,0,0
2019,92,,,,,,,,,,,,,,,,,,,,
2019,93,9,,,,,5,30,58.5,5,1.5,,,,,,,,,,
2019,94,8.2865,3,8,13,18,24,10.5,8,5,4,3,2,1,.5,,,,,,
2019,95,9.2174565214,2.7497016558,2.9345981539,3.5965774414,5.3875986401,8.9841087779,15.9499375337,16.241308972,15.2464940236,13.6472587708,8.5539636039,3.6043099024,2.1980221499,.6959746326,.1716252314,.03296061,.0049298729,.0005742521,.000052095,.0000036806
2019,96,9,,,,5,10,30,35,15,5,,,,,,,,,,
2019,98,8.8,,,,,20,50,20,10,,,,,,,,,,,
2019,99,,,,,,,,,,,,,,,,,,,,
2019,101,9,,,,,10,40,40,10,,,,,,,,,,,
2019,102,9.1,,,,,,20,60,20,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,105,9.5,,,,,,,40,60,,,,,,,,,,,
2019,107,8.5867912138,.5861622653,2.090389817,6.3217931424,13.6312246025,20.9614495216,22.9912938969,17.987677238,10.03736132,3.9940307275,1.1329770733,.2290244059,.0329759148,.0033802503,.0002465514,.000012789,.0000004715,.0000000124,.0000000002,0
2019,108,9.2468885,,,,,2.19,21.28,41.73,28.9,5.9,,,,,,,,,,
2019,110,8,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,9.2,,,,,10,20,40,20,10,,,,,,,,,,
2019,114,9,,,1,2,2,20,40,10,10,5,5,2,2,1,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2021,1,8,,5,5,20,30,20,5,5,5,5,,,,,,,,,
2021,2,8,13,8,10,19,19,10,8,6,4,2,1,,,,,,,,
2021,4,7.8,,5,15,25,20,15,10,5,5,,,,,,,,,,
2021,6,8.2,,,,5,35,35,20,5,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,,,,,,,,,,,,,,,,,,,,
2021,14,9.2,2,2,5,8,12,15,17,14,11,7,4,2,1,0,0,0,0,0,0
2021,15,9,,,,,10,20,30,25,5,5,5,,,,,,,,
2021,16,9,3,5,6,8,11,14,16,13,11,6,3,2,1,1,0,0,0,0,0
2021,20,7.5,5,10,15,22,18,13,8,5,3,1,,,,,,,,,
2021,22,8.5,,,,10,20,40,20,10,,,,,,,,,,,
2021,23,7,15,18,20,15,10,7,5,4,3,2,1,,,,,,,,
2021,24,8.2160739034,6,9,11,16,20,14,10,7,5,2,,,,,,,,,
2021,26,8.5,0,0,0,0,10,40,20,10,10,5,5,0,0,0,0,0,0,0,0
2021,29,9,,,,,,10,30,50,10,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,9.3,,,,,10,15,40,20,10,5,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,8.8,,,,5,9,25,20,16,12,8,5,,,,,,,,
2021,42,,,,5,20,50,20,5,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,56,8,,,10,15,25,25,15,10,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,8.5,,,,,20,65,15,,,,,,,,,,,,
2021,80,9.2,0,.5714285714,2.2857142857,6.8571428571,12.8571428571,19.1428571429,22.2857142857,16,8.5714285714,9.4285714286,1.7142857143,.2857142857,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,8.5,0,1,4,7,19,16,13,12,10,7,5,2,2,1,1,0,0,0,0
2021,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2021,89,8.3,2.5,5,10,15,25,20,12.5,5,2.5,2.5,,,,,,,,,
2021,91,,0,0,0,5,15,30,20,15,10,5,0,0,0,0,0,0,0,0,0
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,8,,1,10,22.5,54,12.5,,,,,,,,,,,,,
2021,94,7.8965,8,13,15,25,18.5,8,4,3,1,1,1,1,.5,.5,.5,,,,
2021,95,8.5379039855,5.1240253092,7.5015744827,10.1734793709,12.5832817272,14.0886690275,15.2387080672,10.9680854515,8.6896373894,6.0194442439,4.553507477,2.6417811445,1.371490096,.6371380954,.2648619229,.0985259294,.0327964329,.0097689466,.0026038378,.000621048
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,8.3,,,15,15,20,20,15,15,,,,,,,,,,,
2021,99,8.8,,,,,,,,,,,,,,,,,,,
2021,101,8.8,,,5,10,20,30,20,10,5,,,,,,,,,,
2021,102,9.1,,,,,,20,60,20,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,9.3,,,,,,25,75,,,,,,,,,,,,
2021,107,9.3,0,.0000000446,.0000704364,.021521967,1.3130196514,16.7495062547,47.1504499765,30.2662708829,4.3638654928,.1344533088,.0008409554,.0000010293,.0000000002,0,0,0,0,0,0
2021,108,8.90796525,,,,,7.09,28.81,41.56,20.83,1.71,,,,,,,,,,
2021,110,8,9.9635791652,7.3632509408,13.0549342649,16.2084370387,16.8035880905,14.5464879974,10.5149286799,6.3465754192,3.1985014849,1.3459008685,.4728473602,.1386912445,.0339604341,.0069417172,.0011844079,.000168673,.0000200479,.0000019885,0
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,9,,,,,10,20,40,20,10,,,,,,,,,,
2021,114,9,,,1,2,2,20,40,10,10,5,5,2,2,1,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2017,1,,,,1.5,,,,,,,,,,,,,,,,
2017,2,,,,1.6,,,,,,,,,,,,,,,,
2017,4,,,,1.2,,,,,,,,,,,,,,,,
2017,6,,,,1.8,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,10,,,,1.3,,,,,,,,,,,,,,,,
2017,14,,,,1.7,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,1.6,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,,,,1.6,,,,,,,,,,,,,,,,
2017,23,,,,1.5,,,,,,,,,,,,,,,,
2017,24,,,,1.6,,,,,,,,,,,,,,,,
2017,26,,,,,,,,,,,,,,,,,,,,
2017,29,,,,1.5,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,1.6,,,,,,,,,,,,,,,,
2017,39,,,,1.1,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,61,,,,2.9,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,1.3,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,1.7,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,92,,,,,,,,,,,,,,,,,,,,
2017,93,,,,1.8,,,,,,,,,,,,,,,,
2017,94,,,,1.8,,,,,,,,,,,,,,,,
2017,95,,,,1.0324634538,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,98,,,,1.6,,,,,,,,,,,,,,,,
2017,99,,,,1.7,,,,,,,,,,,,,,,,
2017,101,,,,1.6,,,,,,,,,,,,,,,,
2017,102,,,,1.3,,,,,,,,,,,,,,,,
2017,103,,,,1.5,,,,,,,,,,,,,,,,
2017,105,,,,1.2,,,,,,,,,,,,,,,,
2017,107,,,,1.8,,,,,,,,,,,,,,,,
2017,108,,,,2.4963682127,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,1.5,,,,,,,,,,,,,,,,
2017,114,,,,1.6,,,,,,,,,,,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,116,,,,,,,,,,,,,,,,,,,,
2017Q1,1,56,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,2,57,1.0416666667,0,,,,,,,,,,,,,,,,,
2017Q1,4,55,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,6,55,1.03,0,,,,,,,,,,,,,,,,,
2017Q1,7,46.832,1.1,0,,,,,,,,,,,,,,,,,
2017Q1,10,55,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,14,49,1.1,0,,,,,,,,,,,,,,,,,
2017Q1,15,,,,,,,,,,,,,,,,,,,,
2017Q1,16,55.6,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,20,55,1.03,0,,,,,,,,,,,,,,,,,
2017Q1,22,57,1,0,,,,,,,,,,,,,,,,,
2017Q1,23,53,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,24,51.5527092352,1.040205,0,,,,,,,,,,,,,,,,,
2017Q1,26,58,1.05,.05,,,,,,,,,,,,,,,,,
2017Q1,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q1,30,,,0,,,,,,,,,,,,,,,,,
2017Q1,31,,,,,,,,,,,,,,,,,,,,
2017Q1,32,52,1.06,0,,,,,,,,,,,,,,,,,
2017Q1,35,,,,,,,,,,,,,,,,,,,,
2017Q1,37,57,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,38,52,1.03,0,,,,,,,,,,,,,,,,,
2017Q1,39,55.3,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,42,,,,,,,,,,,,,,,,,,,,
2017Q1,48,51,,0,,,,,,,,,,,,,,,,,
2017Q1,49,55,1.08,0,,,,,,,,,,,,,,,,,
2017Q1,54,55,,0,,,,,,,,,,,,,,,,,
2017Q1,56,50,1.06,0,,,,,,,,,,,,,,,,,
2017Q1,61,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,67,,,,,,,,,,,,,,,,,,,,
2017Q1,68,56.2,1.06,0,,,,,,,,,,,,,,,,,
2017Q1,70,55,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,80,48.62,1.1,0,,,,,,,,,,,,,,,,,
2017Q1,82,,,,,,,,,,,,,,,,,,,,
2017Q1,84,57,1.03,0,,,,,,,,,,,,,,,,,
2017Q1,85,56.1,1.037,0,,,,,,,,,,,,,,,,,
2017Q1,89,,,,,,,,,,,,,,,,,,,,
2017Q1,91,53,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,92,49.0481755663,1.0887583333,,,,,,,,,,,,,,,,,,
2017Q1,93,55,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,94,56,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,95,52,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,96,,1.07,0,,,,,,,,,,,,,,,,,
2017Q1,98,52,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,99,55.7,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,101,58,1.03,0,,,,,,,,,,,,,,,,,
2017Q1,102,55.93,1,0,,,,,,,,,,,,,,,,,
2017Q1,103,55,1.06,0,,,,,,,,,,,,,,,,,
2017Q1,105,53,1.04,0,,,,,,,,,,,,,,,,,
2017Q1,107,49.0481755663,1.0887583333,0,,,,,,,,,,,,,,,,,
2017Q1,108,50.82140153,1.1291779584,0,,,,,,,,,,,,,,,,,
2017Q1,110,53.2526204772,1.0642074,0,,,,,,,,,,,,,,,,,
2017Q1,111,50,1.1,,,,,,,,,,,,,,,,,,
2017Q1,112,60,1.05,0,,,,,,,,,,,,,,,,,
2017Q1,114,,,0,,,,,,,,,,,,,,,,,
2017Q1,115,,,0,,,,,,,,,,,,,,,,,
2017Q1,116,46,,,,,,,,,,,,,,,,,,,
2017Q2,1,57,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,2,58,1.0204081633,0,,,,,,,,,,,,,,,,,
2017Q2,4,56,1.08,0,,,,,,,,,,,,,,,,,
2017Q2,6,56,1.01,0,,,,,,,,,,,,,,,,,
2017Q2,7,49.0606666667,1.1,0,,,,,,,,,,,,,,,,,
2017Q2,10,55,.95,0,,,,,,,,,,,,,,,,,
2017Q2,14,50,1.1,0,,,,,,,,,,,,,,,,,
2017Q2,15,,,,,,,,,,,,,,,,,,,,
2017Q2,16,55.3,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,20,55,1.02,0,,,,,,,,,,,,,,,,,
2017Q2,22,57,.97,0,,,,,,,,,,,,,,,,,
2017Q2,23,50,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,24,53,1.0125,0,,,,,,,,,,,,,,,,,
2017Q2,26,60,1,.05,,,,,,,,,,,,,,,,,
2017Q2,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q2,30,,,0,,,,,,,,,,,,,,,,,
2017Q2,31,,,,,,,,,,,,,,,,,,,,
2017Q2,32,52.6,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,35,,,,,,,,,,,,,,,,,,,,
2017Q2,37,60,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,38,53,1.04,0,,,,,,,,,,,,,,,,,
2017Q2,39,53,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,42,,,,,,,,,,,,,,,,,,,,
2017Q2,48,52,,0,,,,,,,,,,,,,,,,,
2017Q2,49,55,1.04,0,,,,,,,,,,,,,,,,,
2017Q2,54,50,,0,,,,,,,,,,,,,,,,,
2017Q2,56,55,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,61,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,67,,,,,,,,,,,,,,,,,,,,
2017Q2,68,56.5,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,70,53,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,80,49.68,1.1,0,,,,,,,,,,,,,,,,,
2017Q2,82,,,,,,,,,,,,,,,,,,,,
2017Q2,84,59.7,1.02,0,,,,,,,,,,,,,,,,,
2017Q2,85,56.6,1.043,0,,,,,,,,,,,,,,,,,
2017Q2,89,,,,,,,,,,,,,,,,,,,,
2017Q2,91,50,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,92,50.886578172,1.095125,,,,,,,,,,,,,,,,,,
2017Q2,93,55,1.04,0,,,,,,,,,,,,,,,,,
2017Q2,94,59.3,1.01,0,,,,,,,,,,,,,,,,,
2017Q2,95,53,1.09,0,,,,,,,,,,,,,,,,,
2017Q2,96,,1.09,0,,,,,,,,,,,,,,,,,
2017Q2,98,55,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,99,56.1,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,101,58,1.02,0,,,,,,,,,,,,,,,,,
2017Q2,102,57.28,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,103,55,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,105,53,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,107,50.886578172,1.095125,0,,,,,,,,,,,,,,,,,
2017Q2,108,54.20949854,1.1291779584,0,,,,,,,,,,,,,,,,,
2017Q2,110,53.5166561286,1.0642074,0,,,,,,,,,,,,,,,,,
2017Q2,111,49,1.09,,,,,,,,,,,,,,,,,,
2017Q2,112,60,1.03,0,,,,,,,,,,,,,,,,,
2017Q2,114,,,0,,,,,,,,,,,,,,,,,
2017Q2,115,,,0,,,,,,,,,,,,,,,,,
2017Q2,116,56,,,,,,,,,,,,,,,,,,,
2017Q3,1,58,1.02,,,,,,,,,,,,,,,,,,
2017Q3,2,60,1.0204081633,0,,,,,,,,,,,,,,,,,
2017Q3,4,58,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,6,57,1.01,0,,,,,,,,,,,,,,,,,
2017Q3,7,50.33,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,10,55,.95,0,,,,,,,,,,,,,,,,,
2017Q3,14,50,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,15,,,,,,,,,,,,,,,,,,,,
2017Q3,16,56.3,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,20,57,1.01,0,,,,,,,,,,,,,,,,,
2017Q3,22,56,.97,0,,,,,,,,,,,,,,,,,
2017Q3,23,50,1.04,0,,,,,,,,,,,,,,,,,
2017Q3,24,55,.9875,0,,,,,,,,,,,,,,,,,
2017Q3,26,58,1.1,.05,,,,,,,,,,,,,,,,,
2017Q3,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q3,30,,,0,,,,,,,,,,,,,,,,,
2017Q3,31,,,,,,,,,,,,,,,,,,,,
2017Q3,32,53.2,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,35,,,,,,,,,,,,,,,,,,,,
2017Q3,37,62,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,38,54,1.04,0,,,,,,,,,,,,,,,,,
2017Q3,39,54,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,42,,,,,,,,,,,,,,,,,,,,
2017Q3,48,53,,0,,,,,,,,,,,,,,,,,
2017Q3,49,,,0,,,,,,,,,,,,,,,,,
2017Q3,54,,,0,,,,,,,,,,,,,,,,,
2017Q3,56,57,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,61,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,67,,,,,,,,,,,,,,,,,,,,
2017Q3,68,56.7,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,70,55,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,80,52.88,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,82,,,,,,,,,,,,,,,,,,,,
2017Q3,84,58.7,1.01,0,,,,,,,,,,,,,,,,,
2017Q3,85,57.4,1.063,0,,,,,,,,,,,,,,,,,
2017Q3,89,,,,,,,,,,,,,,,,,,,,
2017Q3,91,48,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,92,51.7466771768,1.09025,,,,,,,,,,,,,,,,,,
2017Q3,93,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,94,63,.96,0,,,,,,,,,,,,,,,,,
2017Q3,95,54,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,96,,1.12,0,,,,,,,,,,,,,,,,,
2017Q3,98,57,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,99,56.5,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,101,57,1,0,,,,,,,,,,,,,,,,,
2017Q3,102,58.64,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,103,55,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,105,54,1.02,0,,,,,,,,,,,,,,,,,
2017Q3,107,51.7466771768,1.09025,0,,,,,,,,,,,,,,,,,
2017Q3,108,56.93856539,1.1291779584,.3,,,,,,,,,,,,,,,,,
2017Q3,110,53.7820009141,1.0642074,0,,,,,,,,,,,,,,,,,
2017Q3,111,50,1.08,,,,,,,,,,,,,,,,,,
2017Q3,112,60,1.02,0,,,,,,,,,,,,,,,,,
2017Q3,114,,,0,,,,,,,,,,,,,,,,,
2017Q3,115,,,0,,,,,,,,,,,,,,,,,
2017Q3,116,61,,,,,,,,,,,,,,,,,,,
2017Q4,1,59,1.01,0,,,,,,,,,,,,,,,,,
2017Q4,2,60,1.0416666667,.25,,,,,,,,,,,,,,,,,
2017Q4,4,59,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,6,58,1.03,0,,,,,,,,,,,,,,,,,
2017Q4,7,51.1873333333,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,10,55,.95,0,,,,,,,,,,,,,,,,,
2017Q4,14,51,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,15,,,,,,,,,,,,,,,,,,,,
2017Q4,16,57,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,20,57,1,0,,,,,,,,,,,,,,,,,
2017Q4,22,60,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,23,48,1.04,0,,,,,,,,,,,,,,,,,
2017Q4,24,57,.9625,0,,,,,,,,,,,,,,,,,
2017Q4,26,62,1.15,.05,,,,,,,,,,,,,,,,,
2017Q4,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q4,30,,,0,,,,,,,,,,,,,,,,,
2017Q4,31,,,,,,,,,,,,,,,,,,,,
2017Q4,32,53.8,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,35,,,,,,,,,,,,,,,,,,,,
2017Q4,37,65,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,38,53,1.03,0,,,,,,,,,,,,,,,,,
2017Q4,39,55,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,42,,,,,,,,,,,,,,,,,,,,
2017Q4,48,53,,0,,,,,,,,,,,,,,,,,
2017Q4,49,50,1,0,,,,,,,,,,,,,,,,,
2017Q4,54,,,0,,,,,,,,,,,,,,,,,
2017Q4,56,60,1.08,0,,,,,,,,,,,,,,,,,
2017Q4,61,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,67,,,,,,,,,,,,,,,,,,,,
2017Q4,68,57,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,70,57,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,80,56.08,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,82,,,,,,,,,,,,,,,,,,,,
2017Q4,84,57,1,0,,,,,,,,,,,,,,,,,
2017Q4,85,58,1.083,0,,,,,,,,,,,,,,,,,
2017Q4,89,,,,,,,,,,,,,,,,,,,,
2017Q4,91,50,1.11,0,,,,,,,,,,,,,,,,,
2017Q4,92,51.9054548133,1.0885833333,,,,,,,,,,,,,,,,,,
2017Q4,93,56,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,94,65,.91,0,,,,,,,,,,,,,,,,,
2017Q4,95,55,1.14,0,,,,,,,,,,,,,,,,,
2017Q4,96,,1.14,0,,,,,,,,,,,,,,,,,
2017Q4,98,58,1.08,0,,,,,,,,,,,,,,,,,
2017Q4,99,56.9,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,101,57,1.02,0,,,,,,,,,,,,,,,,,
2017Q4,102,60,1.09,0,,,,,,,,,,,,,,,,,
2017Q4,103,55,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,105,54.5,1.01,.15,,,,,,,,,,,,,,,,,
2017Q4,107,51.9054548133,1.0885833333,0,,,,,,,,,,,,,,,,,
2017Q4,108,58.60687618,1.1291779584,.3,,,,,,,,,,,,,,,,,
2017Q4,110,54.0486613247,1.0642074,0,,,,,,,,,,,,,,,,,
2017Q4,111,50,1.08,,,,,,,,,,,,,,,,,,
2017Q4,112,60,1.03,0,,,,,,,,,,,,,,,,,
2017Q4,114,,,0,,,,,,,,,,,,,,,,,
2017Q4,115,,,0,,,,,,,,,,,,,,,,,
2017Q4,116,62,,,,,,,,,,,,,,,,,,,
2018,1,57.5,1.025,0,1.8,,,,,,,,,,,,,,,,
2018,2,65,1.0638297872,.05,2,,,,,,,,,,,,,,,,
2018,4,57,1.08,0,1.4,,,,,,,,,,,,,,,,
2018,6,57,1.02,0,2.2,,,,,,,,,,,,,,,,
2018,7,49.3525,1.1,0,,,,,,,,,,,,,,,,,
2018,10,55,.97,0,1.5,,,,,,,,,,,,,,,,
2018,14,50,1.1,0,2,,,,,,,,,,,,,,,,
2018,15,57,1.06,-.29,,,,,,,,,,,,,,,,,
2018,16,56.2,1.08,0,1.7,,,,,,,,,,,,,,,,
2018,20,56,1.02,0,,,,,,,,,,,,,,,,,
2018,22,57,1,0,1.6,,,,,,,,,,,,,,,,
2018,23,50,1.03,0,1.7,,,,,,,,,,,,,,,,
2018,24,55,1,0,1.7,,,,,,,,,,,,,,,,
2018,26,60,1.08,.05,,,,,,,,,,,,,,,,,
2018,29,60,1.05,.05,1.5,,,,,,,,,,,,,,,,
2018,30,52.4,1.06,0,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,52.9,1.06,0,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,61,1.05,0,,,,,,,,,,,,,,,,,
2018,38,53,1.035,0,1.8,,,,,,,,,,,,,,,,
2018,39,54,1.07,0,1.4,,,,,,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,
2018,48,53,,0,,,,,,,,,,,,,,,,,
2018,49,,,0,,,,,,,,,,,,,,,,,
2018,54,,,0,,,,,,,,,,,,,,,,,
2018,56,55.5,1.06,0,,,,,,,,,,,,,,,,,
2018,61,56,1.05,0,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,56.6,1.06,0,,,,,,,,,,,,,,,,,
2018,70,55,1.06,0,1.4,,,,,,,,,,,,,,,,
2018,80,51.82,1.1,0,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,58.1,1.02,0,2,,,,,,,,,,,,,,,,
2018,85,57.03,1.057,0,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,50,1.08,0,,,,,,,,,,,,,,,,,
2018,92,55.5141666667,1.0926666667,,,,,,,,,,,,,,,,,,
2018,93,56,1.05,0,2,,,,,,,,,,,,,,,,
2018,94,60.8,.98,0,2,,,,,,,,,,,,,,,,
2018,95,53.5,1.1,0,1.1658095742,,,,,,,,,,,,,,,,
2018,96,,1.105,0,,,,,,,,,,,,,,,,,
2018,98,55,1.07,0,1.9,,,,,,,,,,,,,,,,
2018,99,56.3,1.05,0,2.1,,,,,,,,,,,,,,,,
2018,101,57.5,1.02,0,1.8,,,,,,,,,,,,,,,,
2018,102,57.96,1.05,0,1.6,,,,,,,,,,,,,,,,
2018,103,55,1.07,0,1.8,,,,,,,,,,,,,,,,
2018,105,53.5,1.025,0,1.4,,,,,,,,,,,,,,,,
2018,107,55.5141666667,1.0926666667,0,2,,,,,,,,,,,,,,,,
2018,108,55.14408541,1.1291779584,.15,2.2447736122,,,,,,,,,,,,,,,,
2018,110,53.6499847112,1.0642074,0,,,,,,,,,,,,,,,,,
2018,111,50,1.09,,,,,,,,,,,,,,,,,,
2018,112,60,1.03,0,1.5,,,,,,,,,,,,,,,,
2018,114,,,0,2,,,,,,,,,,,,,,,,
2018,115,60,1.07,0,,,,,,,,,,,,,,,,,
2018,116,56.25,1,,,,,,,,,,,,,,,,,,
2019,1,62,1.025,.5,2,,,,,,,,,,,,,,,,
2019,2,65,1.0869565217,.4,2.2,,,,,,,,,,,,,,,,
2019,4,62,1.15,0,1.5,,,,,,,,,,,,,,,,
2019,6,60,1.07,0,2.3,,,,,,,,,,,,,,,,
2019,7,52.8456666667,1.1,0,,,,,,,,,,,,,,,,,
2019,10,60,1.07,0,1.7,,,,,,,,,,,,,,,,
2019,14,54,1.1,.29,2.2,,,,,,,,,,,,,,,,
2019,15,60,1.06,-.22,,,,,,,,,,,,,,,,,
2019,16,56.9,1.14,.05,1.7,,,,,,,,,,,,,,,,
2019,20,60,1.01,0,,,,,,,,,,,,,,,,,
2019,22,58,1.1,.2,1.7,,,,,,,,,,,,,,,,
2019,23,53,1.01,.25,1.9,,,,,,,,,,,,,,,,
2019,24,65,.98,0,1.8,,,,,,,,,,,,,,,,
2019,26,65,1.2,.05,,,,,,,,,,,,,,,,,
2019,29,60,1.05,.15,1.6,,,,,,,,,,,,,,,,
2019,30,53.4,1.06,0,,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,55.25,1.06,0,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,72,1.1,.4,,,,,,,,,,,,,,,,,
2019,38,55.3,1.01,0,2.1,,,,,,,,,,,,,,,,
2019,39,56,1.13,.25,1.5,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,48,55,,0,,,,,,,,,,,,,,,,,
2019,49,,,0,,,,,,,,,,,,,,,,,
2019,54,,,0,,,,,,,,,,,,,,,,,
2019,56,68.25,1.14,0,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,58.1,1.05,0,,,,,,,,,,,,,,,,,
2019,70,60,1.1,0,,,,,,,,,,,,,,,,,
2019,80,56.78,1.11,0,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,57.4,1.03,0,,,,,,,,,,,,,,,,,
2019,85,58.65,1.135,0,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,91,50,1.11,.25,,,,,,,,,,,,,,,,,
2019,92,56.3958333333,1.10125,,,,,,,,,,,,,,,,,,
2019,93,59,1.08,0,2.1,,,,,,,,,,,,,,,,
2019,94,65,.99,.13,2.1,,,,,,,,,,,,,,,,
2019,95,56,1.15,0,1.5071742419,,,,,,,,,,,,,,,,
2019,96,,1.2,0,,,,,,,,,,,,,,,,,
2019,98,55,1.13,0,2,,,,,,,,,,,,,,,,
2019,99,58.6,1.05,0,,,,,,,,,,,,,,,,,
2019,101,60,1.08,0,1.8,,,,,,,,,,,,,,,,
2019,102,65,1.09,0,1.7,,,,,,,,,,,,,,,,
2019,103,60,1.1,0,,,,,,,,,,,,,,,,,
2019,105,55,1.04,.5,1.4,,,,,,,,,,,,,,,,
2019,107,56.3958333333,1.10125,0,1.9,,,,,,,,,,,,,,,,
2019,108,59.04809146,1.1291779584,.53,2.3255256891,,,,,,,,,,,,,,,,
2019,110,54.7219477239,1.0642074,0,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,60,1.06,.5,1.5,,,,,,,,,,,,,,,,
2019,114,,,0,1.9,,,,,,,,,,,,,,,,
2019,115,70,1.15,0,,,,,,,,,,,,,,,,,
2019,116,65,,,,,,,,,,,,,,,,,,,
2021,1,,,,2,,,,,,,,,,,,,,,,
2021,2,,,,2.2,,,,,,,,,,,,,,,,
2021,4,,,,1.7,,,,,,,,,,,,,,,,
2021,6,,,,2.4,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,10,,,,2,,,,,,,,,,,,,,,,
2021,14,,,,2.8,,,,,,,,,,,,,,,,
2021,15,,,,,,,,,,,,,,,,,,,,
2021,16,,,,1.9,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,,,,1.7,,,,,,,,,,,,,,,,
2021,23,,,,2,,,,,,,,,,,,,,,,
2021,24,,,,2.1,,,,,,,,,,,,,,,,
2021,26,,,,,,,,,,,,,,,,,,,,
2021,29,,,,1.8,,,,,,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,,,,1.8,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,56,,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,,,,,,,,,,,,,,,,,,,,
2021,85,,,,,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,
2021,91,,,,,,,,,,,,,,,,,,,,
2021,92,,,,,,,,,,,,,,,,,,,,
2021,93,,,,2.5,,,,,,,,,,,,,,,,
2021,94,,,,2.4,,,,,,,,,,,,,,,,
2021,95,,,,1.768380132,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,98,,,,2.3,,,,,,,,,,,,,,,,
2021,99,,,,,,,,,,,,,,,,,,,,
2021,101,,,,1.8,,,,,,,,,,,,,,,,
2021,102,,,,1.4,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,105,,,,1.5,,,,,,,,,,,,,,,,
2021,107,,,,2.4,,,,,,,,,,,,,,,,
2021,108,,,,2.2680897591,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,,,,1.5,,,,,,,,,,,,,,,,
2021,114,,,,1.7,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2017Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.5,,,,,20,30,40,10,,,,,,,,,,,
2017,3,1.4,,,,,5,70,20,5,,,,,,,,,,,
2017,4,1.8,0,0,0,0,10,20,60,10,0,0,0,0,,,,,,,
2017,5,1.45,,,,5,15,30,30,15,5,,,,,,,,,,
2017,6,1.6,,,,,10,30,50,10,,,,,,,,,,,
2017,7,1.5,,,,,,,,,,,,,,,,,,,
2017,14,1.9,0,0,0,0,0,5,57,37,1,0,0,0,,,,,,,
2017,15,1.575,,,,5,10,20,40,20,5,,,,,,,,,,
2017,16,1.5,1,2,6,9,13,17,21,15,9,4,2,1,,,,,,,
2017,20,1.5,,,,,,40,60,,,,,,,,,,,,
2017,22,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2017,23,1.4,,,,5,20,30,28,15,2,,,,,,,,,,
2017,24,1.4,,,,5,20,30,27.5,17.5,,,,,,,,,,,
2017,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017,31,1.6,,,,,15,20,40,20,5,,,,,,,,,,
2017,32,1.5,0,0,.0000021257,.0101241145,2.5601482271,40.275098308,51.534142545,5.5808339748,.0396356684,.0000150362,.0000000003,0,,,,,,,
2017,35,1.5,,,,,,20,65,15,,,,,,,,,,,
2017,37,1.7,,,,,,8,86,6,,,,,,,,,,,
2017,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.4,,,,5,20,37,33,5,,,,,,,,,,,
2017,41,1.1,,,,,15,60,25,,,,,,,,,,,,
2017,42,1.1,,,,,25,50,20,5,,,,,,,,,,,
2017,47,1.7,,,,,5,25,45,20,5,,,,,,,,,,
2017,48,1.9,,,,,,,,,,,,,,,,,,,
2017,49,1.5,,,,,,,,,,,,,,,,,,,
2017,52,1.68,0,0,0,1,3,25,45,22,3,1,0,0,,,,,,,
2017,54,1.6,,,,,,40,60,,,,,,,,,,,,
2017,56,1.5,,,,,5,45,45,5,,,,,,,,,,,
2017,61,1.6,,,,2.5,7.5,35,45,10,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,1.6,,,,,,35,65,,,,,,,,,,,,
2017,80,1.4,0,0,0,.4662004662,10.4895104895,45.2214452215,38.2284382284,5.5944055944,0,0,0,0,,,,,,,
2017,82,1.7,,,,,,,,,,,,,,,,,,,
2017,84,1.7,0,0,0,0,5,20,35,24,12,3,1,0,,,,,,,
2017,85,1.822708683,.0000554665,.002641725,.0649480529,.8189216964,5.3177246503,17.8513304587,31.0693289312,28.076391091,13.169839107,3.2004088876,.4016162318,.0267937016,,,,,,,
2017,88,1.8,1,2,4,7,11,15,17,15,12,8,6,2,,,,,,,
2017,89,1.5,.5,1,2,5,15,22.5,27.5,18,5,2.5,1,,,,,,,,
2017,91,1.6,0,0,0,2.5,5,40,45,5,2.5,0,0,0,,,,,,,
2017,93,1.5,,,,,,45,55,,,,,,,,,,,,
2017,94,1.7745,.5,1,1.5,3,6,16,36,18,10,5,2,1,,,,,,,
2017,95,1.4667963757,2.3511117253,6.272347743,7.2097378083,8.6184384318,9.571213253,14.6158704371,14.9738890917,11.5911645702,9.4618086879,8.1951774547,4.0807427083,3.0584980887,,,,,,,
2017,96,1.6,,,,2,10,25,40,20,3,,,,,,,,,,
2017,97,1.6,,,,,,,,,,,,,,,,,,,
2017,98,1.66,,,,,,20,60,20,,,,,,,,,,,
2017,99,1.6,,,,,,30,70,,,,,,,,,,,,
2017,101,1.7,,,,,,25,75,,,,,,,,,,,,
2017,102,1.6,,,,5,15,35,40,5,,,,,,,,,,,
2017,103,1.7,,,,,5,35,50,10,,,,,,,,,,,
2017,108,1.7138388854,,,.02,4.25,11.58,18.91,25.21,20.68,13.24,5.82,.29,,,,,,,,
2017,110,1.5,0,0,0,2.5,7.5,32.5,35,20,2.5,0,0,0,,,,,,,
2017,111,1.6,,,,,,,,,,,,,,,,,,,
2017,112,1.5,,,,,10,20,40,20,10,,,,,,,,,,
2017,114,1.6,,,,5,10,20,45,15,5,,,,,,,,,,
2017,115,1.7,.2907675077,.6491308872,2.3566980075,5.9080318927,11.4737456289,17.2636208192,20.125585169,18.1787850365,12.7225575985,6.8985010255,2.8977969896,1.2347794377,,,,,,,
2017,116,1.5,0,0,0,2.5,10,30,40,15,2.5,0,0,0,,,,,,,
2018,1,1.5,,,,5,15,20,40,15,5,,,,,,,,,,
2018,3,1.3,,,,,5,70,20,5,,,,,,,,,,,
2018,4,1.5,0,0,0,0,10,30,30,20,10,,,,,,,,,,
2018,5,1.825,,,,,5,20,35,25,15,,,,,,,,,,
2018,6,1.7,,,,,10,25,55,10,,,,,,,,,,,
2018,7,1.3,,,,,,,,,,,,,,,,,,,
2018,14,1.5,0,0,1,3,16,28,29,16,6,1,0,0,,,,,,,
2018,15,1.625,,,,5,10,20,35,20,10,,,,,,,,,,
2018,16,1.3,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018,20,1.5,,,,,15,35,45,5,,,,,,,,,,,
2018,22,1.5,,,,5,15,30,40,10,,,,,,,,,,,
2018,23,1.4,,,1,6,17,25,22,18,10,1,,,,,,,,,
2018,24,1.5,,,,10,15,20,24,17,11,3,,,,,,,,,
2018,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2018,31,1.9,,,,5,15,25,35,15,5,,,,,,,,,,
2018,32,1.4,.0007744996,.0212409994,.4201325249,3.7999143851,16.179330573,32.3663233021,30.5233995987,13.5666907588,2.8329465992,.2764540087,.0125282248,.0002645257,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.7,,,,,,12,68,20,,,,,,,,,,,
2018,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.5,,,,5,15,33,37,10,,,,,,,,,,,
2018,41,1.3,,,,,10,60,30,,,,,,,,,,,,
2018,42,1.6,,,,,10,25,45,15,5,,,,,,,,,,
2018,47,1.5,,,,5,10,25,35,20,5,,,,,,,,,,
2018,48,1.4,,,,,,,,,,,,,,,,,,,
2018,49,1.1,,,,,,,,,,,,,,,,,,,
2018,52,1.31,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018,54,1.5,,,,,10,30,50,10,,,,,,,,,,,
2018,56,1.2,,,,,5,50,40,5,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1,,,,,,70,30,,,,,,,,,,,,
2018,80,1.3,0,0,.6993006993,4.662004662,23.31002331,39.8601398602,25.4079254079,5.5944055944,.2331002331,.2331002331,0,0,,,,,,,
2018,82,1.4,,,,,,,,,,,,,,,,,,,
2018,84,1.6,1,1,1,2,14,22,25,20,11,1,1,1,,,,,,,
2018,85,1.5701316685,.0185303472,.1719514051,1.1074092613,4.6380289847,12.6433156422,22.4480858062,25.9694653761,19.5775126609,9.6155721858,3.0754082781,.6400590515,.0946610009,,,,,,,
2018,88,1.35,4,5,8,10,12,14,12,11,9,8,4,3,,,,,,,
2018,89,1.6,,,1,5,10,25,30,20.5,5,2.5,1,,,,,,,,
2018,91,1.4,0,0,2.5,10,17.5,35,22.5,10,2.5,0,0,0,,,,,,,
2018,93,1.6,,,,,,25,65,10,,,,,,,,,,,
2018,94,1.758,,1,2,3,6,15,38,20,8,4,2,1,,,,,,,
2018,95,1.543761731,.4207350102,1.0033942997,4.2575805462,5.9152629183,11.129713437,18.5975175634,27.7629126319,16.7080151274,9.3270271716,3.1363037596,1.6111999088,.1303376259,,,,,,,
2018,96,1.5,,,,2,10,30,45,10,3,,,,,,,,,,
2018,97,1.3,,,,,,,,,,,,,,,,,,,
2018,98,1.6,,,,,5,35,35,20,5,,,,,,,,,,
2018,99,1.6,,,,,,30,70,,,,,,,,,,,,
2018,101,1.4,,,,,15,45,35,5,,,,,,,,,,,
2018,102,1.5,,,,5,10,40,40,5,,,,,,,,,,,
2018,103,1.7,,,,5,10,25,35,20,5,,,,,,,,,,
2018,108,1.6825130453,,,.05,4.6,12.01,19.43,25.43,20.29,12.78,5.26,.15,,,,,,,,
2018,110,1.4,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,,10,20,40,20,10,,,,,,,,,,
2018,114,1.5,,,2,8,13,20,40,10,5,2,,,,,,,,,
2018,115,1.7,.2907675077,.6491308872,2.3566980075,5.9080318927,11.4737456289,17.2636208192,20.125585169,18.1787850365,12.7225575985,6.8985010255,2.8977969896,1.2347794377,,,,,,,
2018,116,1.2,0,0,5,10,20,30,20,10,5,0,0,0,,,,,,,
2018Mar,1,1.5,,,,5,15,20,35,20,5,,,,,,,,,,
2018Mar,3,,,,,,,,,,,,,,,,,,,,
2018Mar,4,1.6,0,0,0,0,10,30,50,10,,,,,,,,,,,
2018Mar,5,1.825,,,,,5,20,35,25,15,,,,,,,,,,
2018Mar,6,1.6,,,,,10,30,50,10,,,,,,,,,,,
2018Mar,7,,,,,,,,,,,,,,,,,,,,
2018Mar,14,1.5,0,0,2,5,16,27,27,14,7,2,0,0,,,,,,,
2018Mar,15,1.625,,,,5,10,20,35,20,10,,,,,,,,,,
2018Mar,16,1.2,1,2,6,9,13,21,18,14,9,4,2,1,,,,,,,
2018Mar,20,1.4,,,,5,20,35,30,10,,,,,,,,,,,
2018Mar,22,1.6,,,,5,15,30,40,10,,,,,,,,,,,
2018Mar,23,1.1,,,1,10,25,29,23,10,2,,,,,,,,,,
2018Mar,24,1.3566642612,,,3,7,20,24,21,15,10,,,,,,,,,,
2018Mar,29,1.5,,,,,10,60,30,,,,,,,,,,,,
2018Mar,31,1.6,,,,2.5,12.5,20,40,20,5,,,,,,,,,,
2018Mar,32,1.3,,,,,,,,,,,,,,,,,,,
2018Mar,35,,,,,,,,,,,,,,,,,,,,
2018Mar,37,1.8,,,,,,10,66,23,1,,,,,,,,,,
2018Mar,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2018Mar,39,1.6,,,,5,15,35,40,5,,,,,,,,,,,
2018Mar,41,,,,,,,,,,,,,,,,,,,,
2018Mar,42,,,,,,,,,,,,,,,,,,,,
2018Mar,47,1.7,,,,,,,,,,,,,,,,,,,
2018Mar,48,1.4,,,,,,,,,,,,,,,,,,,
2018Mar,49,1.1,,,,,,,,,,,,,,,,,,,
2018Mar,52,1.3,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018Mar,54,1.5,,,,,10,45,45,,,,,,,,,,,,
2018Mar,56,1.32,,,,,5,60,30,5,,,,,,,,,,,
2018Mar,61,,,,,,,,,,,,,,,,,,,,
2018Mar,67,,,,,,,,,,,,,,,,,,,,
2018Mar,68,,,,,,,,,,,,,,,,,,,,
2018Mar,70,,,,,,,,,,,,,,,,,,,,
2018Mar,80,,,,,,,,,,,,,,,,,,,,
2018Mar,82,1.2,,,,,,,,,,,,,,,,,,,
2018Mar,84,,,,,,,,,,,,,,,,,,,,
2018Mar,85,1.6402322633,.0129272835,.1279484749,.8753307719,3.8937968082,11.272708272,21.2539675152,26.1095983835,20.9012792342,10.9015640065,3.7029822369,.8185676332,.12932938,,,,,,,
2018Mar,88,1.5,4,5,7,9,11,15,13,11,10,8,4,3,,,,,,,
2018Mar,89,1.4679812703,,1,2.5,5,15,20,28,20,5,2.5,1,,,,,,,,
2018Mar,91,1.2,0,0,5,15,20,30,25,5,0,0,0,0,,,,,,,
2018Mar,93,1.5,,,,,2,40,51,7,,,,,,,,,,,
2018Mar,94,1.659,,.5,1,3,10,20,36,18,7,3,1,.5,,,,,,,
2018Mar,95,1.3351733111,1.8216460916,3.4254348513,9.3435721394,7.2460609346,8.4413248402,12.9967926758,27.039301441,18.6447290691,8.0813722742,2.8078391339,.1114279474,.0404986015,,,,,,,
2018Mar,96,1.4,,,,2,15,45,28,7,3,,,,,,,,,,
2018Mar,97,1.4,,,,,,,,,,,,,,,,,,,
2018Mar,98,1.5,,,,5,10,35,35,15,,,,,,,,,,,
2018Mar,99,1.5,,,,,,,,,,,,,,,,,,,
2018Mar,101,1.3,,,,,,,,,,,,,,,,,,,
2018Mar,102,1.4,,,,5,10,40,40,5,,,,,,,,,,,
2018Mar,103,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2018Mar,108,1.6134597636,,,.25,5.62,13.01,20.4,25.35,19.24,11.79,4.33,.01,,,,,,,,
2018Mar,110,,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2018Mar,111,,,,,,,,,,,,,,,,,,,,
2018Mar,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Mar,114,1.5,,,2,8,13,20,40,10,5,2,,,,,,,,,
2018Mar,115,1.9,.1526918979,.380134976,1.519116694,4.2178897192,9.0719888099,15.1167876571,19.5163268967,19.5224538556,15.1310301243,9.0862401407,4.2271702907,2.0581689379,,,,,,,
2018Mar,116,1.2,0,0,5,10,20,30,20,10,5,0,0,0,,,,,,,
2019,1,1.7,,,3,7,15,20,35,15,4,1,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,1.7,0,0,5,5,10,20,30,15,10,5,,,,,,,,,
2019,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2019,6,1.9,,,,,5,15,50,30,,,,,,,,,,,
2019,7,1.4,,,,,,,,,,,,,,,,,,,
2019,14,1.6,0,0,2,7,15,21,23,16,11,4,1,0,,,,,,,
2019,15,1.75,,,,5,10,15,30,25,10,5,,,,,,,,,
2019,16,1.4,1,2,9,14,15,16,14,12,10,4,2,1,,,,,,,
2019,20,1.7,,,,5,15,28,37,10,5,,,,,,,,,,
2019,22,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2019,23,1.5,1,2,3,8,16,19,22,15,10,3,1,,,,,,,,
2019,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2019,31,2,,,,,5,15,25,35,15,5,,,,,,,,,
2019,32,1.5,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,2.1,,,,,,2,32,49,15,2,,,,,,,,,
2019,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2019,39,1.7,,,,5,10,33,37,15,,,,,,,,,,,
2019,41,1.5,,,,,10,40,50,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,47,1.7,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.4,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,1.8,,,,,10,20,60,10,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,1.5,0,0,0,5.1282051282,18.648018648,28.2051282051,30.3030303031,14.2191142191,3.0303030303,.4662004662,0,0,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.8,3,2,4,7,12,17,22,16,11,4,1,1,,,,,,,
2019,85,1.7413323848,.0414771976,.2524244491,1.2206134325,4.2133277833,10.3856827979,18.2865915256,23.0038269217,20.6762091925,13.2779014083,6.0913146981,1.995748236,.5548823574,,,,,,,
2019,88,1.77,2,5,6,8,10,11,13,12,11,10,7,5,,,,,,,
2019,89,1.8,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,91,1.4,0,2.5,5,10,17.5,27.5,25,10,2.5,0,0,0,,,,,,,
2019,93,1.8,,,,,,10,67,17.5,5.5,,,,,,,,,,
2019,94,1.663,.5,1,2,3,5,20,40,16,8,3,1,.5,,,,,,,
2019,95,1.6665343202,.6229740014,1.171165618,3.4315069462,7.8302896966,11.8235688777,14.0297099573,20.7594072962,17.4266302017,13.4848822591,5.8008212804,2.3002078941,1.3188359713,,,,,,,
2019,96,1.9,,,,2,3,10,40,30,10,5,,,,,,,,,
2019,97,1.6,,,,,,,,,,,,,,,,,,,
2019,98,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2019,99,1.7,,,,,,30,70,,,,,,,,,,,,
2019,101,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2019,102,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2019,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2019,108,1.5933917616,,,.29,5.84,13.34,20.83,25.48,19.01,11.41,3.8,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,114,1.7,,,2,8,12,18,35,15,8,2,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019Mar,1,1.7,,,2,8,15,20,35,15,4,1,,,,,,,,,
2019Mar,3,,,,,,,,,,,,,,,,,,,,
2019Mar,4,1.6,0,0,0,0,10,20,30,30,10,,,,,,,,,,
2019Mar,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2019Mar,6,1.7,,,,,10,25,55,10,,,,,,,,,,,
2019Mar,7,,,,,,,,,,,,,,,,,,,,
2019Mar,14,1.6,0,1,2,8,15,20,22,17,9,5,1,0,,,,,,,
2019Mar,15,1.75,,,,5,10,15,30,25,10,5,,,,,,,,,
2019Mar,16,1.3,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2019Mar,20,1.6,,,,5,20,25,35,10,5,,,,,,,,,,
2019Mar,22,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2019Mar,23,1.8,,1,2,6,15,20,25,20,10,1,,,,,,,,,
2019Mar,24,1.761483236,,,2,7,10,17,20,18,15,8,3,,,,,,,,
2019Mar,29,1.6,,,,,,40,50,10,,,,,,,,,,,
2019Mar,31,1.7,,,,5,15,25,35,15,5,,,,,,,,,,
2019Mar,32,1.5,,,,,,,,,,,,,,,,,,,
2019Mar,35,,,,,,,,,,,,,,,,,,,,
2019Mar,37,1.9,,,,,,3,49,32,16,,,,,,,,,,
2019Mar,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2019Mar,39,1.9,,,,,10,33,42,15,,,,,,,,,,,
2019Mar,41,,,,,,,,,,,,,,,,,,,,
2019Mar,42,,,,,,,,,,,,,,,,,,,,
2019Mar,47,,,,,,,,,,,,,,,,,,,,
2019Mar,48,,,,,,,,,,,,,,,,,,,,
2019Mar,49,1.3,,,,,,,,,,,,,,,,,,,
2019Mar,52,,,,,,,,,,,,,,,,,,,,
2019Mar,54,1.7,,,,,10,20,60,10,,,,,,,,,,,
2019Mar,56,,,,,,,,,,,,,,,,,,,,
2019Mar,61,,,,,,,,,,,,,,,,,,,,
2019Mar,67,,,,,,,,,,,,,,,,,,,,
2019Mar,68,,,,,,,,,,,,,,,,,,,,
2019Mar,70,,,,,,,,,,,,,,,,,,,,
2019Mar,80,,,,,,,,,,,,,,,,,,,,
2019Mar,82,,,,,,,,,,,,,,,,,,,,
2019Mar,84,,,,,,,,,,,,,,,,,,,,
2019Mar,85,1.6790122808,.1008249739,.4658636423,1.8372002647,5.3601358235,11.5722978752,18.4912064076,21.870627938,19.148081914,12.409186854,5.9521019845,2.1126729535,.6797993688,,,,,,,
2019Mar,88,1.8,2,5,6,8,10,11,13,12,11,10,7,5,,,,,,,
2019Mar,89,1.8434618204,,,2.5,5,7.5,10,30,30,10,2.5,2.5,,,,,,,,
2019Mar,91,1.1,0,0,2.5,10,25,30,25,5,2.5,0,0,0,,,,,,,
2019Mar,93,1.7,,,,,1.5,25.5,55,15,3,,,,,,,,,,
2019Mar,94,1.519,,.5,2,5,11,26,35,10,6,3,1,.5,,,,,,,
2019Mar,95,1.4371025255,1.6824741042,3.1596156694,5.2967953512,8.9975611186,13.6758640475,17.5146659826,16.6864992358,14.2064650238,9.7024604169,5.3156061161,2.3361394585,1.4258534754,,,,,,,
2019Mar,96,1.6,,,,3,5,17,48,22,3,2,,,,,,,,,
2019Mar,97,,,,,,,,,,,,,,,,,,,,
2019Mar,98,1.6,,,,,10,30,30,20,10,,,,,,,,,,
2019Mar,99,,,,,,,,,,,,,,,,,,,,
2019Mar,101,1.4,,,,,,,,,,,,,,,,,,,
2019Mar,102,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2019Mar,103,,,,,,,,,,,,,,,,,,,,
2019Mar,108,1.6796033807,,,.04,4.52,12.05,19.57,25.63,20.34,12.7,5.05,.1,,,,,,,,
2019Mar,110,,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2019Mar,111,,,,,,,,,,,,,,,,,,,,
2019Mar,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019Mar,114,1.7,,,2,8,12,18,35,15,8,2,,,,,,,,,
2019Mar,115,,,,,,,,,,,,,,,,,,,,
2019Mar,116,,,,,,,,,,,,,,,,,,,,
2021,1,1.9,,1,4,7,15,18,35,10,5,4,1,,,,,,,,
2021,3,,,,,,,,,,,,,,,,,,,,
2021,4,1.8,0,0,5,10,15,20,25,20,5,,,,,,,,,,
2021,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2021,6,2,,,,,,5,40,50,5,,,,,,,,,,
2021,7,1.6,,,,,,,,,,,,,,,,,,,
2021,14,1.7,1,2,4,8,12,18,15,16,13,7,2,2,,,,,,,
2021,15,1.9,,,,,5,15,30,25,20,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,
2021,22,1.7,,,,,5,20,60,15,,,,,,,,,,,
2021,23,2,,1,2,4,10,15,20,17,14,11,5,1,,,,,,,
2021,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,
2021,29,1.7,,,,,,40,50,10,,,,,,,,,,,
2021,31,1.9,,,,,10,30,40,15,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,2.2,,,,,,1,29,45,23,2,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.8,,,,5,10,25,40,15,5,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,42,1.8,,,,,5,25,50,15,5,,,,,,,,,,
2021,47,1.7,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,,5,40,50,5,,,,,,,,,,
2021,56,1.5,,,,,5,45,45,5,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,1.8,,,,,,45,55,,,,,,,,,,,,
2021,80,1.5,0,.6993006993,2.331002331,12.3543123543,17.4825174825,21.2121212121,24.7086247087,14.4522144522,5.3613053613,.6993006993,.6993006993,0,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.8,3,2,3,6,10,15,21,19,13,5,2,1,,,,,,,
2021,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,
2021,88,2,3,4,6,7,8,9,10,11,12,11,10,9,,,,,,,
2021,89,1.925,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2021,91,1.5,0,2.5,7.5,10,17.5,27.5,20,12.5,2.5,0,0,0,,,,,,,
2021,93,2,,,,,,2.5,33,57,7.5,,,,,,,,,,
2021,94,1.73,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2021,95,1.7496164198,.7214628149,2.2693810374,4.258948538,5.8083272481,9.6458655726,14.2205783533,19.4120676814,16.9372831368,12.6829820205,7.724470895,3.8263601125,2.4922725895,,,,,,,
2021,96,2,,,,2,3,10,30,40,10,5,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,
2021,98,1.9,,,,,,15,35,35,15,,,,,,,,,,
2021,99,1.8,,,,,,30,70,,,,,,,,,,,,
2021,101,1.7,,,5,8,12,25,35,10,5,,,,,,,,,,
2021,102,1.4,,,,,10,45,35,10,,,,,,,,,,,
2021,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2021,108,1.6672932488,,,.14,5.05,12.27,19.49,25.13,19.89,12.58,5.27,.18,,,,,,,,
2021,110,,0,0,0,2.5,5,7.5,17.5,37.5,20,5,2.5,2.5,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2021,114,1.7,,,5,5,10,15,30,15,10,5,5,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,1.7,0,0,1,4,10,20,30,20,10,4,1,0,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,.9,,,,,,,,,,,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,1.1,,,,0,40,50,10,,,,,,,,,,,,
2017,5,,,,,,,,,,,,,,,,,,,,
2017,6,1.2,,,,,20,60,20,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,.7,0,0,0,13,83,4,0,0,0,0,0,0,,,,,,,
2017,15,1.15,,,,15,20,35,20,10,,,,,,,,,,,
2017,16,1.1,,,,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,1,,,,5,45,45,5,,,,,,,,,,,,
2017,23,.9,,,1,15,35,30,15,4,,,,,,,,,,,
2017,24,1.044,,,5,13,23,35,20,4,,,,,,,,,,,
2017,29,1,,,,,20,60,20,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,1,,,,,30,65,5,,,,,,,,,,,,
2017,38,.9,,,,20,60,20,,,,,,,,,,,,,
2017,39,.9,,,,15,37,33,15,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,47,1,,,5,15,25,40,10,5,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,.9,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,1.03,,,,,45,55,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,,,,,,,,,,,,,,,,,
2017,88,.9,0,0,2,15,44,33,6,0,0,0,0,0,,,,,,,
2017,89,1.1774821361,,1,2,5,27.5,30,21,10,2,1,.5,,,,,,,,
2017,91,1.1,0,0,0,2.5,30,45,20,2.5,0,0,0,0,,,,,,,
2017,93,,,,,,,,,,,,,,,,,,,,
2017,94,,,,,,,,,,,,,,,,,,,,
2017,95,1.1534594735,4.3016055945,8.1445166365,8.0644545955,11.4424733383,12.3762168988,17.3201092602,14.6747922008,6.3659953772,5.2779005974,4.0365697695,3.9992316561,3.9961340752,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,.9,,,,,,,,,,,,,,,,,,,
2017,98,1.2,,,,,25,75,,,,,,,,,,,,,
2017,99,1,,,,,40,60,,,,,,,,,,,,,
2017,101,.9,,,,,,,,,,,,,,,,,,,
2017,102,1,,,,5,45,45,5,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,108,,,,,,,,,,,,,,,,,,,,
2017,110,1.1,0,0,0,5,20,32.5,32.5,10,0,0,0,0,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,,,,,,,,,,,,,,,,,
2017,114,.9,,,,,,,,,,,,,,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,116,.9,0,0,0,2.5,45,45,5,2.5,0,0,0,0,,,,,,,
2018,1,1.3,,,,,,,,,,,,,,,,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,1.5,,,,10,20,25,30,10,5,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,
2018,6,1.5,,,,,,40,55,5,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,.9,0,0,1,13,44,36,6,0,0,0,0,0,,,,,,,
2018,15,1.55,,,,5,10,25,35,20,5,,,,,,,,,,
2018,16,1.3,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,
2018,22,1.4,,,,10,30,40,20,,,,,,,,,,,,
2018,23,1.2,,,1,10,25,30,25,8,1,,,,,,,,,,
2018,24,1.33,,,,10,23,25,20,15,7,,,,,,,,,,
2018,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.7,,,,,,37,55,8,,,,,,,,,,,
2018,38,1.2,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.6,,,,,10,20,37,23,10,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,
2018,47,1.3,,,,5,15,35,35,10,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.1,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,
2018,56,1.31,,,,,15,60,25,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,,,,,,,,,,,,,,,,,,,,
2018,88,1.1,1,2,7,10,20,26,20,10,4,0,0,0,,,,,,,
2018,89,1.634100838,,,2.5,5,10,25,30,17.5,5,2.5,2.5,,,,,,,,
2018,91,1.4,0,0,2.5,10,17.5,35,22.5,10,2.5,0,0,0,,,,,,,
2018,93,,,,,,,,,,,,,,,,,,,,
2018,94,,,,,,,,,,,,,,,,,,,,
2018,95,1.1888228271,2.5015268273,5.0993610906,7.0348480655,10.2720720306,14.1238911334,20.0663626237,18.0133596296,11.4382565139,5.5474205339,2.6158031899,1.7087196935,1.5783786681,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,97,1.3,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,40,40,10,,,,,,,,,,,
2018,99,1.3,,,,,20,80,,,,,,,,,,,,,
2018,101,1.2,,,,,,,,,,,,,,,,,,,
2018,102,1.2,,,,5,25,45,25,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,
2018,110,1.5,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,
2018,114,1.3,,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,
2018,116,1.3,0,0,0,5,15,50,25,5,0,0,0,0,,,,,,,
2018Mar,1,1.3,,,,,,,,,,,,,,,,,,,
2018Mar,3,,,,,,,,,,,,,,,,,,,,
2018Mar,4,1.5,,,,10,20,25,30,10,5,,,,,,,,,,
2018Mar,5,,,,,,,,,,,,,,,,,,,,
2018Mar,6,1.3,,,,,15,65,20,,,,,,,,,,,,
2018Mar,7,,,,,,,,,,,,,,,,,,,,
2018Mar,14,.8,0,0,3,23,48,23,3,0,0,0,0,0,,,,,,,
2018Mar,15,,,,,,,,,,,,,,,,,,,,
2018Mar,16,1.2,,,,,,,,,,,,,,,,,,,
2018Mar,20,,,,,,,,,,,,,,,,,,,,
2018Mar,22,1.4,,,,10,30,40,20,,,,,,,,,,,,
2018Mar,23,1.1,,,1,10,29,33,23,4,,,,,,,,,,,
2018Mar,24,1.2389796936,,,5,12,20,23,20,15,5,,,,,,,,,,
2018Mar,29,1.1,,,,,10,60,30,,,,,,,,,,,,
2018Mar,31,,,,,,,,,,,,,,,,,,,,
2018Mar,32,,,,,,,,,,,,,,,,,,,,
2018Mar,35,,,,,,,,,,,,,,,,,,,,
2018Mar,37,1.6,,,,,8,42,50,,,,,,,,,,,,
2018Mar,38,,,,,,,,,,,,,,,,,,,,
2018Mar,39,1.5,,,,,15,30,40,15,,,,,,,,,,,
2018Mar,41,,,,,,,,,,,,,,,,,,,,
2018Mar,42,,,,,,,,,,,,,,,,,,,,
2018Mar,47,,,,,,,,,,,,,,,,,,,,
2018Mar,48,,,,,,,,,,,,,,,,,,,,
2018Mar,49,1.1,,,,,,,,,,,,,,,,,,,
2018Mar,52,,,,,,,,,,,,,,,,,,,,
2018Mar,54,,,,,,,,,,,,,,,,,,,,
2018Mar,56,1.32,,,,,15,60,25,,,,,,,,,,,,
2018Mar,61,,,,,,,,,,,,,,,,,,,,
2018Mar,67,,,,,,,,,,,,,,,,,,,,
2018Mar,68,,,,,,,,,,,,,,,,,,,,
2018Mar,70,,,,,,,,,,,,,,,,,,,,
2018Mar,80,,,,,,,,,,,,,,,,,,,,
2018Mar,82,,,,,,,,,,,,,,,,,,,,
2018Mar,84,,,,,,,,,,,,,,,,,,,,
2018Mar,88,1.1,1,2,7,10,20,26,20,10,4,0,0,0,,,,,,,
2018Mar,89,1.4930676956,,1,2.5,5,15,20,27.5,18,7.5,2.5,1,,,,,,,,
2018Mar,91,,,,,,,,,,,,,,,,,,,,
2018Mar,93,,,,,,,,,,,,,,,,,,,,
2018Mar,94,,,,,,,,,,,,,,,,,,,,
2018Mar,95,1.1762482949,1.399117762,2.6309099034,7.1763433087,13.849226895,18.9091909278,20.7512482193,14.9688563558,8.5213936111,4.5501329982,2.9849526638,2.570746364,1.6878809909,,,,,,,
2018Mar,96,,,,,,,,,,,,,,,,,,,,
2018Mar,97,1.3,,,,,,,,,,,,,,,,,,,
2018Mar,98,1.6,,,,,10,40,40,10,,,,,,,,,,,
2018Mar,99,1.25,,,,,,,,,,,,,,,,,,,
2018Mar,101,1.2,,,,,,,,,,,,,,,,,,,
2018Mar,102,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2018Mar,103,,,,,,,,,,,,,,,,,,,,
2018Mar,108,,,,,,,,,,,,,,,,,,,,
2018Mar,110,1.3,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2018Mar,111,,,,,,,,,,,,,,,,,,,,
2018Mar,112,,,,,,,,,,,,,,,,,,,,
2018Mar,114,1.3,,,,,,,,,,,,,,,,,,,
2018Mar,115,,,,,,,,,,,,,,,,,,,,
2018Mar,116,1.3,0,0,0,2.5,40,50,5,2.5,0,0,0,0,,,,,,,
2019,1,1.7,,,,,,,,,,,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,5,,,,,,,,,,,,,,,,,,,,
2019,6,1.8,,,,,,25,65,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,1.2,0,0,0,5,26,44,22,3,0,0,0,0,,,,,,,
2019,15,1.725,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.5,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,
2019,22,1.6,,,,5,10,30,40,15,,,,,,,,,,,
2019,23,1.4,,,1,10,20,30,25,12,2,,,,,,,,,,
2019,24,1.6949824286,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,1.9,,,,,,5,48,45,2,,,,,,,,,,
2019,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2019,39,1.8,,,,,10,15,38,27,10,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.3,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,
2019,56,1.3,,,,,20,60,20,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,,,,,,,,,,,,,,,,,,,,
2019,88,1.5,1,4,6,8,12,22,16,12,10,5,3,1,,,,,,,
2019,89,1.8388128205,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,91,1.3,0,2.5,5,12.5,20,25,22.5,10,2.5,0,0,0,,,,,,,
2019,93,,,,,,,,,,,,,,,,,,,,
2019,94,,,,,,,,,,,,,,,,,,,,
2019,95,1.2382256824,3.6463744115,4.1778881014,7.3835796835,9.6203002596,13.4920897726,18.6734657234,17.0854792642,10.8117435485,6.9899175117,4.6102219652,2.2302274392,1.2787123192,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,1.6,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,15,35,35,15,,,,,,,,,,,
2019,99,1.5,,,,,,30,70,,,,,,,,,,,,
2019,101,1.2,,,,,,,,,,,,,,,,,,,
2019,102,1.3,,,,5,10,50,30,5,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,
2019,114,1.5,,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019Mar,1,1.7,,,,,,,,,,,,,,,,,,,
2019Mar,3,,,,,,,,,,,,,,,,,,,,
2019Mar,4,1.6,,,,10,20,25,30,10,5,,,,,,,,,,
2019Mar,5,,,,,,,,,,,,,,,,,,,,
2019Mar,6,1.6,,,,,,30,60,10,,,,,,,,,,,
2019Mar,7,,,,,,,,,,,,,,,,,,,,
2019Mar,14,1.1,0,0,1,8,29,40,19,3,0,0,0,0,,,,,,,
2019Mar,15,,,,,,,,,,,,,,,,,,,,
2019Mar,16,1.4,,,,,,,,,,,,,,,,,,,
2019Mar,20,,,,,,,,,,,,,,,,,,,,
2019Mar,22,1.6,,,,5,10,30,40,15,,,,,,,,,,,
2019Mar,23,1.3,,,1,10,25,30,25,8,1,,,,,,,,,,
2019Mar,24,1.5894475729,,,2,8,16,19,19,15,12,7,2,,,,,,,,
2019Mar,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2019Mar,31,,,,,,,,,,,,,,,,,,,,
2019Mar,32,,,,,,,,,,,,,,,,,,,,
2019Mar,35,,,,,,,,,,,,,,,,,,,,
2019Mar,37,1.8,,,,,1,30,63,6,,,,,,,,,,,
2019Mar,38,,,,,,,,,,,,,,,,,,,,
2019Mar,39,1.9,,,,,5,28,42,20,5,,,,,,,,,,
2019Mar,41,,,,,,,,,,,,,,,,,,,,
2019Mar,42,,,,,,,,,,,,,,,,,,,,
2019Mar,47,,,,,,,,,,,,,,,,,,,,
2019Mar,48,,,,,,,,,,,,,,,,,,,,
2019Mar,49,1.3,,,,,,,,,,,,,,,,,,,
2019Mar,52,,,,,,,,,,,,,,,,,,,,
2019Mar,54,,,,,,,,,,,,,,,,,,,,
2019Mar,56,,,,,,,,,,,,,,,,,,,,
2019Mar,61,,,,,,,,,,,,,,,,,,,,
2019Mar,67,,,,,,,,,,,,,,,,,,,,
2019Mar,68,,,,,,,,,,,,,,,,,,,,
2019Mar,70,,,,,,,,,,,,,,,,,,,,
2019Mar,80,,,,,,,,,,,,,,,,,,,,
2019Mar,82,,,,,,,,,,,,,,,,,,,,
2019Mar,84,,,,,,,,,,,,,,,,,,,,
2019Mar,88,1.5,1,4,6,8,12,22,16,12,10,5,3,1,,,,,,,
2019Mar,89,1.9080477319,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2019Mar,91,,,,,,,,,,,,,,,,,,,,
2019Mar,93,,,,,,,,,,,,,,,,,,,,
2019Mar,94,,,,,,,,,,,,,,,,,,,,
2019Mar,95,1.2001727554,3.570709924,4.1677818688,6.3640039787,11.0878859358,13.1328003423,18.9194095184,17.1474859462,12.7571822568,8.1287485387,2.699823941,1.479800796,.5443669533,,,,,,,
2019Mar,96,,,,,,,,,,,,,,,,,,,,
2019Mar,97,,,,,,,,,,,,,,,,,,,,
2019Mar,98,1.6,,,,,15,30,40,15,,,,,,,,,,,
2019Mar,99,,,,,,,,,,,,,,,,,,,,
2019Mar,101,1.3,,,,,,,,,,,,,,,,,,,
2019Mar,102,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2019Mar,103,,,,,,,,,,,,,,,,,,,,
2019Mar,108,,,,,,,,,,,,,,,,,,,,
2019Mar,110,,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2019Mar,111,,,,,,,,,,,,,,,,,,,,
2019Mar,112,,,,,,,,,,,,,,,,,,,,
2019Mar,114,1.4,,,,,,,,,,,,,,,,,,,
2019Mar,115,,,,,,,,,,,,,,,,,,,,
2019Mar,116,,0,0,0,2.5,10,40,40,5,2.5,0,0,0,,,,,,,
2021,1,1.8,,,,,,,,,,,,,,,,,,,
2021,3,,,,,,,,,,,,,,,,,,,,
2021,4,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2021,5,,,,,,,,,,,,,,,,,,,,
2021,6,1.9,,,,,,,60,40,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,1.5,0,0,0,1,11,38,38,11,1,0,0,0,,,,,,,
2021,15,1.9,,,,,5,15,30,25,20,5,,,,,,,,,
2021,16,1.5,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,1.7,,,,,10,30,45,15,,,,,,,,,,,
2021,23,1.5,,,1,10,20,25,28,10,5,1,,,,,,,,,
2021,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,
2021,29,1.7,,,,,,30,60,10,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,2.2,,,,,,2,40,50,8,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.7,,,,,10,27,38,25,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,56,1.5,,,,0,10,50,40,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,,,,,,,,,,,,,,,,,,,,
2021,88,1.8,4,5,6,7,7,8,11,15,12,11,8,6,,,,,,,
2021,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2021,91,,,,,,,,,,,,,,,,,,,,
2021,93,,,,,,,,,,,,,,,,,,,,
2021,94,,,,,,,,,,,,,,,,,,,,
2021,95,1.190495187,2.9631899096,4.629567255,6.771392425,10.6258569973,15.8503320322,18.5886235711,14.3380899493,12.7671725193,8.1872981451,2.8493219613,1.9326689199,.4964863149,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,
2021,98,1.7,,,,,15,25,45,15,,,,,,,,,,,
2021,99,1.6,,,,,,30,70,,,,,,,,,,,,
2021,101,1.4,,,,,,,,,,,,,,,,,,,
2021,102,1.3,,,,,20,35,35,10,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,108,,,,,,,,,,,,,,,,,,,,
2021,110,2,0,0,0,2.5,5,7.5,17.5,37.5,20,5,2.5,2.5,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,
2021,114,1.7,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.6,,,,,5,15,50,25,5,,,,,,,,,,
2017,3,1.8,,,,,,10,70,20,,,,,,,,,,,
2017,4,1.7,,,,,10,20,40,25,5,,,,,,,,,,
2017,5,1.475,,,,,15,30,40,15,,,,,,,,,,,
2017,6,1.7,,,,,5,20,65,10,,,,,,,,,,,
2017,7,1.7,,,,,,,,,,,,,,,,,,,
2017,14,1.9,0,0,1,2,8,17,25,25,15,6,1,0,,,,,,,
2017,15,1.6,,,,,5,35,40,20,,,,,,,,,,,
2017,16,1.7,1,2,7,10,15,19,21,15,6,2,1,1,,,,,,,
2017,20,1.7,,,,,,30,55,15,,,,,,,,,,,
2017,22,1.8,,,,,,25,50,25,,,,,,,,,,,
2017,23,1.8,1,2,4,8,12,20,25,20,7,1,,,,,,,,,
2017,24,1.3484930378,,,,12,21,22,22,18,5,,,,,,,,,,
2017,29,1.4,,,,,20,50,30,,,,,,,,,,,,
2017,31,1.6,,,,5,10,20,45,20,,,,,,,,,,,
2017,32,1.8,.0017754336,.0242112035,.2887718229,1.9868605825,8.1411571519,19.7682397894,28.4968485525,24.3994366535,12.4058965972,3.7425610792,.6689468539,.0752942799,,,,,,,
2017,35,1.6,,,,,10,35,50,5,,,,,,,,,,,
2017,37,1.8,,,,,,39,60,1,,,,,,,,,,,
2017,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.7,,,,,10,20,45,20,5,,,,,,,,,,
2017,41,1.7,,,,,,,90,10,,,,,,,,,,,
2017,42,,,,,,10,60,30,,,,,,,,,,,,
2017,47,1.4,,,,5,15,40,25,10,5,,,,,,,,,,
2017,48,1.6,,,,,,,,,,,,,,,,,,,
2017,49,1.6,,,,,,,,,,,,,,,,,,,
2017,52,1.6,0,0,0,1,4,27,48,15,4,1,0,0,,,,,,,
2017,54,1.6,,,,,,5,90,5,,,,,,,,,,,
2017,56,1.7,,,,5,10,25,35,15,10,,,,,,,,,,
2017,61,1.7,,,,,10,35,40,15,,,,,,,,,,,
2017,67,1.6,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,1.8,,,,,,,90,10,,,,,,,,,,,
2017,80,1.5,0,0,0,1.6317016317,10.7226107226,34.4988344988,41.2587412588,11.655011655,.2331002331,0,0,0,,,,,,,
2017,82,1.5,,,,,,,,,,,,,,,,,,,
2017,84,1.6,0,0,0,0,4,30,42,20,4,0,0,0,,,,,,,
2017,85,1.7449380805,.0006020951,.0148502028,.211273277,1.6999430486,7.7550124074,20.1005553202,29.6453002913,24.8946406009,11.8995616191,3.233823869,.4986943047,.0457429639,,,,,,,
2017,88,1.7,0,3,5,8,10,15,20,15,10,8,6,0,,,,,,,
2017,89,1.69368716,,,2.5,7.5,10,15,27.5,22.5,7.5,5,2.5,,,,,,,,
2017,91,1.6,0,0,0,2.5,10,37.5,40,10,0,0,0,0,,,,,,,
2017,93,1.8,,,,,1,15,60,21,3,,,,,,,,,,
2017,94,1.5815,.5,1,2,4,7,20,38.5,20,4,2,1,,,,,,,,
2017,95,1.5594222561,.5693760651,1.0704036921,4.092226228,8.1125571055,13.6741741718,18.5583616285,18.9733594235,15.9273197757,10.4128004275,5.3017441942,2.1023081489,1.2053691392,,,,,,,
2017,96,1.6,,,,3,7,25,40,20,5,,,,,,,,,,
2017,97,1.5,,,,,,,,,,,,,,,,,,,
2017,98,1.6,,,,,,25,75,,,,,,,,,,,,
2017,99,1.6,,,,,,20,80,,,,,,,,,,,,
2017,101,1.6,,,,,,40,60,,,,,,,,,,,,
2017,102,1.7,,,,5,10,35,45,5,,,,,,,,,,,
2017,103,1.7,,,,,5,35,45,15,,,,,,,,,,,
2017,108,2.0770988392,,,,.73,6.64,13.56,20.48,24.49,18.36,11.35,4.34,.05,,,,,,,
2017,110,1.7,0,0,0,2.5,7.5,20,32.5,20,17.5,0,0,0,,,,,,,
2017,111,1.6,,,,,,,,,,,,,,,,,,,
2017,112,1.8,,,,5,10,15,30,20,15,5,,,,,,,,,
2017,114,1.6,,,1,5,10,20,45,14,5,,,,,,,,,,
2017,115,1.5,3.4891229566,2.9513182266,6.0526354225,9.2013304816,12.2337237016,14.2256189811,14.4673669141,12.8680811153,10.0102057227,6.8104355967,4.0523414647,3.6378194165,,,,,,,
2017,116,2,0,0,0,0,0,5,35,50,10,0,0,0,,,,,,,
2017Q4,1,1.6,,,,1,4,20,45,25,4,1,,,,,,,,,
2017Q4,3,,,,,,,,,,,,,,,,,,,,
2017Q4,4,1.5,,,,,10,35,35,15,5,,,,,,,,,,
2017Q4,5,1.475,,,,5,10,30,40,10,5,,,,,,,,,,
2017Q4,6,1.7,,,,,10,15,65,10,,,,,,,,,,,
2017Q4,7,1.7,,,,,,,,,,,,,,,,,,,
2017Q4,14,1.3,9,6,8,10,11,12,11,10,8,6,4,5,,,,,,,
2017Q4,15,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2017Q4,16,1.7,1,2,7,10,15,19,21,15,6,2,1,1,,,,,,,
2017Q4,20,1.7,,,,,,30,50,20,,,,,,,,,,,
2017Q4,22,1.8,,,,,10,25,40,25,,,,,,,,,,,
2017Q4,23,1.8,,,3,10,18,22,24,18,5,,,,,,,,,,
2017Q4,24,1.3069099353,,,2,10,19,24,24,19,2,,,,,,,,,,
2017Q4,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2017Q4,31,1.6,,,,5,10,30,40,15,,,,,,,,,,,
2017Q4,32,1.8,,,,,,,,,,,,,,,,,,,
2017Q4,35,,,,,,,,,,,,,,,,,,,,
2017Q4,37,1.8,,,,,,39,58,3,,,,,,,,,,,
2017Q4,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017Q4,39,1.8,,,,,5,20,45,25,5,,,,,,,,,,
2017Q4,41,,,,,,,,,,,,,,,,,,,,
2017Q4,42,,,,,,,,,,,,,,,,,,,,
2017Q4,47,1.2,,,,,,,,,,,,,,,,,,,
2017Q4,48,1.5,,,,,,,,,,,,,,,,,,,
2017Q4,49,1.4,,,,,,,,,,,,,,,,,,,
2017Q4,52,1.6,0,0,0,1,5,29,44,17,3,1,0,0,,,,,,,
2017Q4,54,1.6,,,,,5,30,60,5,,,,,,,,,,,
2017Q4,56,,,,,,,,,,,,,,,,,,,,
2017Q4,61,,,,,,,,,,,,,,,,,,,,
2017Q4,67,,,,,,,,,,,,,,,,,,,,
2017Q4,68,,,,,,,,,,,,,,,,,,,,
2017Q4,70,,,,,,,,,,,,,,,,,,,,
2017Q4,80,,,,,,,,,,,,,,,,,,,,
2017Q4,82,1.5,,,,,,,,,,,,,,,,,,,
2017Q4,84,,,,,,,,,,,,,,,,,,,,
2017Q4,85,1.7129961434,.0887360652,.4197627995,1.6896682153,5.031676489,11.0877206341,18.08295071,21.8295281515,19.5068533035,12.9028622061,6.3168113048,2.2884979049,.7549322161,,,,,,,
2017Q4,88,1.8,0,2,5,5,10,15,24,15,10,8,4,2,,,,,,,
2017Q4,89,1.7350910939,,,2.5,7.5,10,15,27.5,22.5,7.5,5,2.5,,,,,,,,
2017Q4,91,1.4,0,0,0,5,25,35,27.5,7.5,0,0,0,0,,,,,,,
2017Q4,93,1.9076291696,,,,,1,10,50,34,5,,,,,,,,,,
2017Q4,94,1.5995,1,3,4,5,8,12,32,19,10,4,1.5,.5,,,,,,,
2017Q4,95,1.5049477111,.8466198188,1.4839700291,4.8022234646,8.9024125061,14.9985597355,17.1792204543,17.9762602831,14.9939399865,9.9690256725,5.2833597854,2.2319691301,1.332439134,,,,,,,
2017Q4,96,1.6,,,,3,7,25,40,20,5,,,,,,,,,,
2017Q4,97,1.5,,,,,,,,,,,,,,,,,,,
2017Q4,98,1.6,,,,,15,25,50,10,,,,,,,,,,,
2017Q4,99,1.7,,,,,,,,,,,,,,,,,,,
2017Q4,101,1.6,,,,,,,,,,,,,,,,,,,
2017Q4,102,1.6,,,,5,10,35,45,5,,,,,,,,,,,
2017Q4,103,1.8,,,,2.5,10,30,40,15,2.5,,,,,,,,,,
2017Q4,108,2.1152940001,,,,.55,6.18,13.05,19.92,24.55,18.85,11.87,4.89,.14,,,,,,,
2017Q4,110,1.7,0,0,0,2.5,7.5,20,37.5,32.5,0,0,0,0,,,,,,,
2017Q4,111,,,,,,,,,,,,,,,,,,,,
2017Q4,112,1.9,,,,5,10,15,30,20,15,5,,,,,,,,,
2017Q4,114,1.5,,2,3,5,15,15,45,10,5,,,,,,,,,,
2017Q4,115,1.2,5.5642710994,4.1511634672,7.9080996774,11.0932559235,13.6097303678,14.6031125211,13.7040014609,11.2474700265,8.0735772903,5.0684822787,2.7828289323,2.1940069549,,,,,,,
2017Q4,116,2.2,0,0,0,0,0,5,35,50,10,0,0,0,,,,,,,
2018,1,1.6,,,,5,10,20,40,20,5,,,,,,,,,,
2018,3,2,,,,,,,30,60,10,,,,,,,,,,
2018,4,1.6,,,,5,10,25,35,20,5,,,,,,,,,,
2018,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2018,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2018,7,1.7,,,,,,,,,,,,,,,,,,,
2018,14,1.7,1,2,5,8,13,16,17,16,11,7,3,1,,,,,,,
2018,15,1.6,,,,5,5,30,40,15,5,,,,,,,,,,
2018,16,1.4,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2018,20,1.7,,,,5,10,30,35,20,,,,,,,,,,,
2018,22,1.7,,,,,10,25,40,25,,,,,,,,,,,
2018,23,1.6,1,2,4,9,16,20,22,17,8,1,,,,,,,,,
2018,24,1.460972745,,,,10,18,20,20,17,10,5,,,,,,,,,
2018,29,1.4,,,,,20,50,30,,,,,,,,,,,,
2018,31,1.8,,,,5,10,15,45,20,5,,,,,,,,,,
2018,32,1.7,.6028292077,1.2050696431,3.308609639,6.9213287551,11.7974347015,16.289246293,18.2451863377,16.5780506249,12.2194915404,7.3062881316,3.5436182962,1.9828468298,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,1.7,,,,,1,40,53,6,,,,,,,,,,,
2018,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.6,,,,,10,20,45,20,5,,,,,,,,,,
2018,41,1.7,,,,,,,70,30,,,,,,,,,,,
2018,42,,,,,,30,50,20,,,,,,,,,,,,
2018,47,1.2,,,,10,20,40,15,10,5,,,,,,,,,,
2018,48,1.4,,,,,,,,,,,,,,,,,,,
2018,49,1.4,,,,,,,,,,,,,,,,,,,
2018,52,1.6,0,0,0,1,10,27,33,20,8,1,0,0,,,,,,,
2018,54,1.6,,,,,5,30,60,5,,,,,,,,,,,
2018,56,1.6,,,,5,15,25,25,20,10,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,1.7,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,1.9,,,,,,,90,10,,,,,,,,,,,
2018,80,1.5,0,0,.4662004662,4.4289044289,16.5501165501,31.9347319347,33.3333333334,10.4895104895,2.7972027972,0,0,0,,,,,,,
2018,82,1.4,,,,,,,,,,,,,,,,,,,
2018,84,1.6,1,1,1,4,14,22,30,18,8,1,0,0,,,,,,,
2018,85,1.6537894142,.2945482968,.9159226574,2.7628589261,6.5225980131,12.0528561762,17.4341285311,19.7411263265,17.4989503506,12.1426560354,6.5956363845,2.8041921768,1.2345261255,,,,,,,
2018,88,1.5,5,5,6,8,12,16,14,10,8,7,6,3,,,,,,,
2018,89,1.6970452515,,,2.5,7.5,10,12.5,30,25,5,5,2.5,,,,,,,,
2018,91,1.4,0,0,2.5,10,25,35,25,2.5,0,0,0,0,,,,,,,
2018,93,1.7,,,,,1.5,25,55,17.5,1,,,,,,,,,,
2018,94,1.7555,.5,1.5,3,4,5,14,30,24,11.5,4,2,.5,,,,,,,
2018,95,1.7945508991,.6899339717,1.2469210535,1.2759618577,5.3869030893,11.0533177471,16.2806512508,20.5144777854,18.1914092682,12.8585722347,7.2450215033,3.2539219708,2.0029082675,,,,,,,
2018,96,1.4,,,,5,15,35,22,15,5,3,,,,,,,,,
2018,97,1.5,,,,,,,,,,,,,,,,,,,
2018,98,1.6,,,,,10,30,45,15,,,,,,,,,,,
2018,99,1.6,,,,,,20,80,,,,,,,,,,,,
2018,101,1.5,,,,,10,40,50,,,,,,,,,,,,
2018,102,1.5,,,,5,20,35,35,5,,,,,,,,,,,
2018,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2018,108,1.617675426,,,.5,6.07,12.97,19.86,24.55,18.91,11.96,5.01,.17,,,,,,,,
2018,110,1.7,0,0,0,2.5,7.5,20,32.5,20,17.5,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,1.5,1,3,4,5,13,27,40,5,2,,,,,,,,,,
2018,115,1.2,5.5642710994,4.1511634672,7.9080996774,11.0932559235,13.6097303678,14.6031125211,13.7040014609,11.2474700265,8.0735772903,5.0684822787,2.7828289323,2.1940069549,,,,,,,
2018,116,1.8,0,0,0,0,5,10,40,30,10,5,0,0,,,,,,,
2018Q4,1,1.6,,1,2,4,8,20,30,24,8,2,1,,,,,,,,
2018Q4,3,,,,,,,,,,,,,,,,,,,,
2018Q4,4,1.4,,,,5,10,25,30,20,10,,,,,,,,,,
2018Q4,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2018Q4,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2018Q4,7,1.6,,,,,,,,,,,,,,,,,,,
2018Q4,14,,,,,,,,,,,,,,,,,,,,
2018Q4,15,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2018Q4,16,1.3,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2018Q4,20,1.7,,,,5,12,28,35,15,5,,,,,,,,,,
2018Q4,22,1.7,,,,,10,30,40,20,,,,,,,,,,,
2018Q4,23,1.6,1,2,5,10,15,18,21,17,10,1,,,,,,,,,
2018Q4,24,1.4545272794,,,6,12,12.5,18,22.5,14,9,4,2,,,,,,,,
2018Q4,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2018Q4,31,1.9,,,,5,15,30,35,10,5,,,,,,,,,,
2018Q4,32,1.7,,,,,,,,,,,,,,,,,,,
2018Q4,35,,,,,,,,,,,,,,,,,,,,
2018Q4,37,1.6,,,,,,38,57,5,,,,,,,,,,,
2018Q4,38,1.3,,,,,20,60,20,,,,,,,,,,,,
2018Q4,39,1.6,,,,,5,25,45,20,5,,,,,,,,,,
2018Q4,41,,,,,,,,,,,,,,,,,,,,
2018Q4,42,,,,,,,,,,,,,,,,,,,,
2018Q4,47,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,48,1.4,,,,,,,,,,,,,,,,,,,
2018Q4,49,1.5,,,,,,,,,,,,,,,,,,,
2018Q4,52,,,,,,,,,,,,,,,,,,,,
2018Q4,54,1.6,,,,,5,30,60,5,,,,,,,,,,,
2018Q4,56,,,,,,,,,,,,,,,,,,,,
2018Q4,61,,,,,,,,,,,,,,,,,,,,
2018Q4,67,,,,,,,,,,,,,,,,,,,,
2018Q4,68,,,,,,,,,,,,,,,,,,,,
2018Q4,70,,,,,,,,,,,,,,,,,,,,
2018Q4,80,,,,,,,,,,,,,,,,,,,,
2018Q4,82,1.4,,,,,,,,,,,,,,,,,,,
2018Q4,84,,,,,,,,,,,,,,,,,,,,
2018Q4,85,1.6903154987,.5595931998,1.3070508029,3.314271658,6.8585921168,11.5839112405,15.9685366417,17.9669674345,16.5001520585,12.3680693963,7.5667186739,3.778241071,2.2278957061,,,,,,,
2018Q4,88,1.6,2,3,5,8,10,15,18,15,10,8,6,0,,,,,,,
2018Q4,89,1.6933330015,,,2.5,5,10,15,30,22.5,7.5,5,2.5,,,,,,,,
2018Q4,91,1.3,0,0,2.5,10,25,32.5,25,5,0,0,0,0,,,,,,,
2018Q4,93,1.579106085,,,,,2,27,60,10,1,,,,,,,,,,
2018Q4,94,1.9525,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2018Q4,95,1.6765800777,.7443020529,1.2775969297,3.2239288305,7.5300101281,11.9585368647,15.9093389919,19.2992604345,17.6123729621,10.8642413109,6.4547456859,3.1190950081,2.0065708007,,,,,,,
2018Q4,96,1.3,,,5,10,15,35,20,10,5,,,,,,,,,,
2018Q4,97,1.4,,,,,,,,,,,,,,,,,,,
2018Q4,98,1.7,,,,,10,30,35,20,5,,,,,,,,,,
2018Q4,99,1.5,,,,,,,,,,,,,,,,,,,
2018Q4,101,1.5,,,,,,,,,,,,,,,,,,,
2018Q4,102,1.4,,,,10,25,40,20,5,,,,,,,,,,,
2018Q4,103,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2018Q4,108,1.5624352283,,,.86,6.88,13.76,20.64,24.36,18.12,11.15,4.18,.05,,,,,,,,
2018Q4,110,1.6,0,0,0,2.5,7.5,27.5,35,27.5,0,0,0,0,,,,,,,
2018Q4,111,,,,,,,,,,,,,,,,,,,,
2018Q4,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Q4,114,1.4,1,3,4,5,10,45,25,5,2,,,,,,,,,,
2018Q4,115,1.2,5.5642710994,4.1511634672,7.9080996774,11.0932559235,13.6097303678,14.6031125211,13.7040014609,11.2474700265,8.0735772903,5.0684822787,2.7828289323,2.1940069549,,,,,,,
2018Q4,116,1.6,0,0,0,2.5,10,30,40,15,2.5,0,0,0,,,,,,,
2019,1,1.5,,,1,4,10,30,30,20,4,1,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,1.5,,,5,10,15,20,25,20,5,,,,,,,,,,
2019,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2019,6,1.7,,,,,10,20,60,10,,,,,,,,,,,
2019,7,1.7,,,,,,,,,,,,,,,,,,,
2019,14,1.7,1,2,4,8,12,15,17,15,12,7,4,3,,,,,,,
2019,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2019,16,1.3,1,2,5,12,17,19,17,12,9,4,1,1,,,,,,,
2019,20,1.7,,,,5,13,27,35,15,5,,,,,,,,,,
2019,22,1.6,,,,,15,30,35,20,,,,,,,,,,,
2019,23,1.3,1,2,5,10,16,20,19,16,8,2,1,,,,,,,,
2019,24,1.3685041611,,,5,11,18,20,18,14,10,4,,,,,,,,,
2019,29,1.5,,,,,10,40,40,10,,,,,,,,,,,
2019,31,1.9,,,,5,10,20,40,20,5,,,,,,,,,,
2019,32,2,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,1.7,,,,,4,36,51,9,,,,,,,,,,,
2019,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2019,39,1.5,,,,5,10,20,40,20,5,,,,,,,,,,
2019,41,1.7,,,,,,10,60,30,,,,,,,,,,,
2019,42,,,,,,10,40,40,10,,,,,,,,,,,
2019,47,1.1,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.5,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,1.6,,,,,5,30,60,5,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,1.4,0,.2331002331,1.8648018648,7.2261072261,24.9417249417,30.7692307693,24.9417249417,8.6247086247,1.1655011655,0,.2331002331,0,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,1.5,1,2,5,9,14,21,23,17,7,1,0,0,,,,,,,
2019,85,1.630295277,1.4472447289,2.2720197134,4.5950423418,7.9356622177,11.7031007492,14.7383375014,15.8499985505,14.5560723566,11.4154274121,7.6448605283,4.3719031084,3.4703307917,,,,,,,
2019,88,1.5,3,5,9,10,10,15,12,10,8,7,6,5,,,,,,,
2019,89,1.4865818472,,,2.5,7.5,15,22.5,30,10,7.5,5,,,,,,,,,
2019,91,1.4,0,2.5,5,10,20,35,20,5,2.5,0,0,0,,,,,,,
2019,93,1.7,,,,,1.5,21,57,18.5,2,,,,,,,,,,
2019,94,2.056,.5,1,2,3,4,7,23.5,27,18,9,3.5,1.5,,,,,,,
2019,95,1.7609370274,.5605116967,1.0187745674,2.8392610117,6.3074391372,11.169181387,15.7655869807,19.6061818138,17.3099183345,12.3074341003,7.4152148067,3.8779524806,1.8225436834,,,,,,,
2019,96,1.2,,,5,10,15,35,20,10,5,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.4,,,,,15,30,35,20,,,,,,,,,,,
2019,99,1.7,,,,,,20,80,,,,,,,,,,,,
2019,101,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2019,102,1.2,,,,10,30,40,15,5,,,,,,,,,,,
2019,103,1.5,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2019,108,1.3587585666,,,2.51,9.54,16.65,23.72,22.55,15.37,8.19,1.47,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,1.8,,,,5,10,25,30,15,10,5,,,,,,,,,
2019,114,.9,2,5,10,15,40,20,5,3,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2021,1,1.4,1,2,4,7,10,28,20,14.5,7,5,1,.5,,,,,,,
2021,3,,,,,,,,,,,,,,,,,,,,
2021,4,1.5,,,5,10,15,20,25,20,5,,,,,,,,,,
2021,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2021,6,1.5,,,,,10,40,40,10,,,,,,,,,,,
2021,7,1.8,,,,,,,,,,,,,,,,,,,
2021,14,1.6,1,2,5,8,13,17,17,15,11,6,3,2,,,,,,,
2021,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2021,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2021,20,1.6,,2,5,9,13,20,23,15,10,3,,,,,,,,,
2021,22,1.6,,,,,5,30,35,25,5,,,,,,,,,,
2021,23,1.2,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,
2021,24,1.1623412975,,4,8,12,18,20,16,11,7,4,,,,,,,,,
2021,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2021,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2021,32,1.8,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,1.9,,,,,2,12,46,35,5,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,1.4,,,,,10,25,33,22,10,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,30,60,10,,,,,,,,,,,
2021,47,1.1,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,2,,,,,5,10,35,35,10,5,,,,,,,,,
2021,56,2,,,,,10,15,25,25,15,10,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,1.7,,,,,,,25,75,,,,,,,,,,,
2021,80,1.2,.4662004662,1.1655011655,3.2634032634,12.3543123543,22.1445221445,24.0093240094,20.5128205128,11.1888111888,4.8951048951,0,0,0,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,1.5,3,2,3,5,12,17,22,20,12,2,1,1,,,,,,,
2021,85,1.5286401897,.8431692148,1.8055637044,4.2871669486,8.3078182661,13.1396220718,16.9618168484,17.8716043384,15.3694401384,10.7882526336,6.1806136129,2.8898962562,1.5550359664,,,,,,,
2021,88,1.5,5,5,10,10,10,12,10,10,10,7,6,5,,,,,,,
2021,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2021,91,1.5,0,2.5,5,10,15,25,27.5,12.5,2.5,0,0,0,,,,,,,
2021,93,2,,,,,2,5,40.5,47.5,4,1,,,,,,,,,
2021,94,2.4575,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2021,95,1.8725651562,.4668231663,.8508833344,2.403482873,5.4683934106,10.0213487526,14.7924566961,18.5445226618,17.7998012114,13.9488905053,9.0289672135,4.0394900138,2.6349401612,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,97,1,,,,,,,,,,,,,,,,,,,
2021,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2021,99,1.7,,,,,,30,70,,,,,,,,,,,,
2021,101,1.1,,,5,10,30,40,10,5,,,,,,,,,,,
2021,102,1.2,,,5,25,30,35,5,,,,,,,,,,,,
2021,103,1.5,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2021,108,1.3919275213,,,3.1,10.39,17.71,24.67,21.82,14.45,7.08,.78,,,,,,,,,
2021,110,2,0,0,0,2.5,5,7.5,17.5,37.5,17.5,7.5,2.5,2.5,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,114,1.8,,2,3,5,10,15,45,15,5,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,1.8,0,0,0,2.5,7.5,25,30,25,7.5,2.5,0,0,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2017,1,9.5,,,,,,10,30,40,15,5,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,9.4,,,,,,10,80,10,,,,,,,,,,,
2017,5,9.25,,,,,,10,70,20,,,,,,,,,,,
2017,6,9.5,,,,,,,50,50,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,9.3,0,0,0,0,0,5,87,8,0,0,0,0,0,0,0,0,0,0,0
2017,15,9.3,,,,,5,15,45,25,10,,,,,,,,,,
2017,16,9.2,0,0,0,0,4,18,29,20,13,9,4,2,1,0,0,0,0,0,0
2017,20,9.3,,,,,,10,80,10,,,,,,,,,,,
2017,22,9.1,,,,,,30,45,25,,,,,,,,,,,
2017,23,9.3,,,,,5,25,40,25,5,,,,,,,,,,
2017,24,9.4,,,,,5,23,28,27,12,5,,,,,,,,,
2017,29,9.5,,,,,,,20,50,30,,,,,,,,,,
2017,31,9.4,,,,,5,10,45,30,10,,,,,,,,,,
2017,32,9.3,0,0,.0000000001,.0000167244,.0656440465,9.2218917226,62.1620867667,27.848659109,.7010090919,.0006925164,.0000000224,0,0,0,0,0,0,0,0
2017,35,9.3,,,,,,5,50,40,5,,,,,,,,,,
2017,37,9.4,,,,,,,62,38,,,,,,,,,,,
2017,38,9.5,,,,,,,20,60,20,,,,,,,,,,
2017,39,9.4,,,,,5,25,35,20,15,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,9.6,,,,,,10,15,50,15,10,,,,,,,,,
2017,47,9.4,,,,,5,20,45,25,5,,,,,,,,,,
2017,48,9.4,,,,,,,,,,,,,,,,,,,
2017,49,10,,,,,,,,,,,,,,,,,,,
2017,52,9.4,0,0,0,1,3,12,41,37,5,1,0,0,0,0,0,0,0,0,0
2017,54,9.2,,,,,,5,50,35,10,,,,,,,,,,
2017,56,9.575,,,,,10,15,25,25,15,10,,,,,,,,,
2017,61,9.3,,,,,,5,65,25,5,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,9.4,,,,,,,,,,,,,,,,,,,
2017,70,9.6,,,,,,,45,55,,,,,,,,,,,
2017,80,9.8,0,0,0,0,.4662004662,3.4965034965,20.979020979,39.393939394,27.5058275058,6.993006993,1.1655011655,0,0,0,0,0,0,0,0
2017,82,9.5,,,,,,,,,,,,,,,,,,,
2017,84,9.3,0,0,0,0,1,15,50,28,5,1,0,0,0,0,0,0,0,0,0
2017,85,9.4749768054,.0000011297,.0001410704,.0079328034,.2013571253,2.3226542231,12.2595346667,29.7867367878,33.4387002123,17.353145876,4.1512408794,.4552959981,.0227403017,.0005136869,.0000052155,.0000000237,0,0,0,0
2017,88,9.6,1,2,3,6,10,13,15,20,13,9,6,2,,,,,,,
2017,89,9.4,,,2.5,2.5,7.5,17.5,30,15,10,7.5,5,2.5,,,,,,,
2017,91,9.6,0,0,0,0,0,5,32.5,37.5,20,5,0,0,0,0,0,0,0,0,0
2017,93,9.4,,,,,,,55,45,,,,,,,,,,,
2017,94,9.275,,1,2,5,8,18,33.5,16,6,3,2.5,2,1.5,1,.5,,,,
2017,95,9.3600687591,1.7728138061,4.445405399,5.423994906,5.8029034795,6.9676638257,10.5355093072,15.045955736,14.9410794914,12.0743800325,10.5495879449,6.3657995496,4.6830615935,.6837444853,.29804621,.3264618861,.0701624458,.0117436563,.0015308348,.0001554103
2017,96,9.2,,,,3,10,25,35,15,7,5,,,,,,,,,
2017,97,9.8,,,,,,,,,,,,,,,,,,,
2017,98,9.4,,,,,,,60,40,,,,,,,,,,,
2017,99,9.3,,,,,,,90,10,,,,,,,,,,,
2017,101,9.3,,,,,,,60,40,,,,,,,,,,,
2017,102,9.4,,,,,,5,50,40,5,,,,,,,,,,
2017,103,9.4,,,,,,10,50,30,10,,,,,,,,,,
2017,108,9.4341461103,,,,,.27,13.71,34.49,36.64,14.61,.28,,,,,,,,,
2017,110,,0,0,0,.5,5,7.5,20,32.5,20,7.5,5,2,0,0,0,0,0,0,0
2017,111,8.2,,,,,,,,,,,,,,,,,,,
2017,112,9.2,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,9.4,,,,,2,10,45,20,10,5,5,2,1,,,,,,
2017,115,10,.3126310768,.4597338084,1.3399844221,2.9333459268,5.5229499393,8.9439853426,12.4580268766,14.9255337705,15.3806685449,13.6328191583,10.3934494601,6.8154393938,3.8439948405,1.8647446332,.778027016,.279188927,.0861624062,.0228686253,.0064458316
2017,116,9.2,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0,0,0,0,0
2018,1,9.1,,,,5,10,25,35,15,8,2,,,,,,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,9,,,,,10,40,40,10,,,,,,,,,,,
2018,5,8.9,,,,,10,50,30,10,,,,,,,,,,,
2018,6,9,,,,,,45,45,10,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,8.8,0,0,2,8,21,31,24,11,3,0,0,0,0,0,0,0,0,0,0
2018,15,9,,,,5,15,25,30,15,10,,,,,,,,,,
2018,16,8.9,0,0,2,8,11,16,15,13,11,9,6,3,3,2,1,0,0,0,0
2018,20,8.7,,,,,20,60,20,,,,,,,,,,,,
2018,22,8.6,,,,,30,40,20,10,,,,,,,,,,,
2018,23,8.7,,,,5,20,27,22,15,10,1,,,,,,,,,
2018,24,9,,,,12,17,23,21,15,8,4,,,,,,,,,
2018,29,9.5,,,,,,,30,50,20,,,,,,,,,,
2018,31,9.3,,,,,5,10,40,30,10,5,,,,,,,,,
2018,32,8.7,0,.0260152884,.6333244682,6.1875730995,24.1514945334,37.9891938577,24.1602497947,6.1920758635,.6340193693,.0256459807,.0004052609,.0000024779,.0000000058,0,0,0,0,0,0
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,9,,,,,2,44,50,4,,,,,,,,,,,
2018,38,9.2,,,,,,20,60,20,,,,,,,,,,,
2018,39,8.9,,,,,20,35,30,15,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,42,9.1,,,,,5,20,50,15,10,,,,,,,,,,
2018,47,9.1,,,,5,10,25,40,15,5,,,,,,,,,,
2018,48,9.2,,,,,,,,,,,,,,,,,,,
2018,49,9.5,,,,,,,,,,,,,,,,,,,
2018,52,9.1,0,0,0,1,8,27,37,20,6,1,0,0,0,0,0,0,0,0,0
2018,54,9,,,,,,10,55,30,5,,,,,,,,,,
2018,56,9.25,,,,,10,15,25,25,15,10,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,9.2,,,,,,,,,,,,,,,,,,,
2018,70,9.1,,,,,,10,80,10,,,,,,,,,,,
2018,80,9.6,0,.2331002331,.2331002331,2.331002331,5.5944055944,16.0839160839,24.0093240093,28.4382284383,11.655011655,8.6247086247,2.5641025641,0,.2331002331,0,0,0,0,0,0
2018,82,9.2,,,,,,,,,,,,,,,,,,,
2018,84,9,0,0,0,1,4,24,28,20,15,6,1,1,0,0,0,0,0,0,0
2018,85,9.0984127919,.0160408489,.1527775415,1.0081958226,4.3264286521,12.0836219816,21.9807272698,26.0522851872,20.1215483723,10.1253143589,3.3180336577,.7075599625,.0980973399,.0088330046,.000515982,.0000195321,.0000004786,.0000000076,.0000000001,0
2018,88,9.2,5,5,6,8,12,16,14,10,8,7,6,3,,,,,,,
2018,89,9,,2.5,2.5,5,12.5,25,25,12.5,7.5,5,2.5,,,,,,,,
2018,91,9.4,0,0,0,0,2.5,17.5,35,30,12.5,2.5,0,0,0,0,0,0,0,0,0
2018,93,9.1,,,,,5,20,60,15,,,,,,,,,,,
2018,94,8.8455,1,3.5,6,8,20,26,12,9,4,3,2.5,2,1.5,1,.5,,,,
2018,95,9.1228786501,3.9387277952,5.4318331724,6.5463493802,8.1994392108,9.8803929809,10.8465335861,15.2101567438,12.795360314,8.350852444,6.1538178417,4.0906072618,3.5413027669,2.4342334734,.9972965146,.9225911835,.4145469408,.1666798829,.0599705064,.0193080006
2018,96,8.4,,,5,15,35,30,10,5,,,,,,,,,,,
2018,97,9.5,,,,,,,,,,,,,,,,,,,
2018,98,9,,,,,15,35,35,15,,,,,,,,,,,
2018,99,8.7,,,,,15,70,15,,,,,,,,,,,,
2018,101,8.8,,,,,5,50,40,5,,,,,,,,,,,
2018,102,9.1,,,,,,20,60,20,,,,,,,,,,,
2018,103,9.2,,,,,5,15,40,30,10,,,,,,,,,,
2018,108,9.2939611711,,,,,1.45,19.25,40.59,31.06,7.65,,,,,,,,,,
2018,110,,0,0,.5,5,7.5,25,27.5,20,7.5,5,2,0,0,0,0,0,0,0,0
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
2018,114,9.1,,,1,2,5,15,40,15,7,5,5,2,2,1,,,,,
2018,115,9.8,.496906269,.6773082194,1.8666393732,3.8471632696,6.8197500454,10.398030554,13.6362151091,15.3815526093,14.9235321834,12.4539698459,8.9393596932,5.519035923,2.930705422,1.3385216374,.5257912345,.1776334836,.0516115857,.0128963381,.0033772042
2018,116,8.8,0,0,0,0,2.5,50,35,7.5,4,1,0,0,0,0,0,0,0,0,0
2018Feb,1,9.2,,,,5,10,26,29,20,8,2,,,,,,,,,
2018Feb,3,,,,,,,,,,,,,,,,,,,,
2018Feb,4,9.1,,,,,10,35,40,15,,,,,,,,,,,
2018Feb,5,8.9,,,,,10,50,30,10,,,,,,,,,,,
2018Feb,6,9.3,,,,,,,60,40,,,,,,,,,,,
2018Feb,7,,,,,,,,,,,,,,,,,,,,
2018Feb,14,9.1,0,0,0,0,5,38,48,9,0,0,0,0,0,0,0,0,0,0,0
2018Feb,15,9.2,,,,,5,25,40,20,10,,,,,,,,,,
2018Feb,16,9,0,0,0,0,2,21,26,18,15,10,5,2,1,0,0,0,0,0,0
2018Feb,20,8.9,,,,,20,50,30,,,,,,,,,,,,
2018Feb,22,8.7,,,,,10,45,30,15,,,,,,,,,,,
2018Feb,23,8.9,,,,5,20,26,23,15,10,1,,,,,,,,,
2018Feb,24,9.1,,,,10,14,18,22,17,12,7,,,,,,,,,
2018Feb,29,9.5,,,,,,,20,50,30,,,,,,,,,,
2018Feb,31,9.3,,,,,5,10,35,25,20,5,,,,,,,,,
2018Feb,32,8.9,,,,,,,,,,,,,,,,,,,
2018Feb,35,,,,,,,,,,,,,,,,,,,,
2018Feb,37,9.1,,,,,,32,63,5,,,,,,,,,,,
2018Feb,38,9.3,,,,,,20,60,20,,,,,,,,,,,
2018Feb,39,8.9,,,,,25,45,20,10,,,,,,,,,,,
2018Feb,41,,,,,,,,,,,,,,,,,,,,
2018Feb,42,,,,,,,,,,,,,,,,,,,,
2018Feb,47,9.2,,,,,,,,,,,,,,,,,,,
2018Feb,48,9.2,,,,,,,,,,,,,,,,,,,
2018Feb,49,,,,,,,,,,,,,,,,,,,,
2018Feb,52,9.1,0,0,0,1,9,28,35,20,6,1,0,0,0,0,0,0,0,0,0
2018Feb,54,9.3,,,,,,5,50,35,10,,,,,,,,,,
2018Feb,56,9.4,,,,,10,15,25,25,15,10,,,,,,,,,
2018Feb,61,,,,,,,,,,,,,,,,,,,,
2018Feb,67,,,,,,,,,,,,,,,,,,,,
2018Feb,68,9.3,,,,,,,,,,,,,,,,,,,
2018Feb,70,,,,,,,,,,,,,,,,,,,,
2018Feb,80,,,,,,,,,,,,,,,,,,,,
2018Feb,82,,,,,,,,,,,,,,,,,,,,
2018Feb,84,,,,,,,,,,,,,,,,,,,,
2018Feb,85,9.132574845,.0047370838,.0665489601,.5946954218,3.2474519976,10.8522598831,22.2193395908,27.8932315761,21.4748335824,10.1368193331,2.9314150959,.5187302738,.0560858168,.0036991268,.0001485755,.0000036281,.0000000538,.0000000005,0,0
2018Feb,88,,,,,,,,,,,,,,,,,,,,
2018Feb,89,9.1,,2.5,2.5,5,10,22.5,30,12.5,7.5,5,2.5,,,,,,,,
2018Feb,91,9.6,0,0,0,0,2.5,15,30,35,15,2.5,0,0,0,0,0,0,0,0,0
2018Feb,93,,,,,,,,,,,,,,,,,,,,
2018Feb,94,8.632,1.5,6,8,10,20,26.5,8,6,5,4,2,1.5,1,.5,,,,,
2018Feb,95,9.4509833847,3.065132516,3.6820397783,4.749173486,6.3551578875,8.4299449953,12.3596893036,13.430448463,11.9582879098,9.3055798277,8.040948755,6.8598427621,4.6152549778,3.461243924,1.9639571135,.997187558,.4530715163,.1842051322,.0670165011,.0218175928
2018Feb,96,8.7,,,,5,25,35,20,10,5,,,,,,,,,,
2018Feb,97,,,,,,,,,,,,,,,,,,,,
2018Feb,98,9.1,,,,,15,35,35,15,,,,,,,,,,,
2018Feb,99,8.9,,,,,,,,,,,,,,,,,,,
2018Feb,101,9,,,,,,,,,,,,,,,,,,,
2018Feb,102,9.1,,,,,,20,60,20,,,,,,,,,,,
2018Feb,103,9.3,,,,,5,15,40,30,10,,,,,,,,,,
2018Feb,108,9.5202951797,,,,,,10.05,31,39.46,18.34,1.15,,,,,,,,,
2018Feb,110,,0,0,.5,5,7.5,22.5,25,25,7.5,5,2,0,0,0,0,0,0,0,0
2018Feb,111,,,,,,,,,,,,,,,,,,,,
2018Feb,112,8.9,,,5,10,20,30,20,10,5,,,,,,,,,,
2018Feb,114,9.2,,,,,2,15,45,15,10,5,5,2,1,,,,,,
2018Feb,115,,,,,,,,,,,,,,,,,,,,
2018Feb,116,9,0,0,0,0,2.5,45,40,7.5,4,1,0,0,0,0,0,0,0,0,0
2019,1,8.8,,2,6,10,25,30,15,6,4,2,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,8.6,,,5,15,20,25,20,10,5,,,,,,,,,,
2019,5,8.425,,,,20,35,30,10,5,,,,,,,,,,,
2019,6,8.6,,,,,15,60,25,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,8.7,2,3,7,13,18,19,17,11,6,3,1,0,0,0,0,0,0,0,0
2019,15,8.8,,,,5,20,35,30,5,5,,,,,,,,,,
2019,16,8.8,0,0,4,9,12,16,14,12,11,9,6,3,3,1,0,0,0,0,0
2019,20,8.1,,,,25,40,25,10,,,,,,,,,,,,
2019,22,8.2,,,,10,25,30,25,10,,,,,,,,,,,
2019,23,8.1,,,5,15,25,20,15,10,9,1,,,,,,,,,
2019,24,8.7,,4,7,12,15,21,16,13,8,4,,,,,,,,,
2019,29,9.3,,,,,,10,40,40,10,,,,,,,,,,
2019,31,9.2,,,,,5,10,35,30,15,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,8.6,,,,3,33,40,22,2,,,,,,,,,,,
2019,38,9,,,,,,20,60,20,,,,,,,,,,,
2019,39,8.8,,,,,30,35,25,10,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,9.1,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,9,,,,,,10,55,30,5,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,9.2,0,.2331002331,1.3986013986,5.8275058275,8.8578088578,17.4825174825,24.4755244756,20.5128205128,15.8508158508,4.662004662,.4662004662,0,.2331002331,0,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,8.7,0,0,1,5,17,20,18,14,11,7,3,2,1,1,0,0,0,0,0
2019,85,8.6421445335,1.6365165093,3.2174067341,6.9866372938,12.1438440168,16.8963361236,18.8187604144,16.7786152432,11.9752072193,6.841601258,3.1286528866,1.1451191121,.3354275409,.0786241332,.0147458765,.0022125165,.0002655483,.0000254905,.0000019567,.0000001262
2019,88,8.8,5,8,11,12,16,12,10,8,7,6,4,1,,,,,,,
2019,89,8.9,,2.5,2.5,7.5,15,30,20,12.5,5,2.5,2.5,,,,,,,,
2019,91,9.1,0,0,0,2.5,10,27.5,30,20,7.5,2.5,0,0,0,0,0,0,0,0,0
2019,93,8.9,,,,2,10,46,35,7,,,,,,,,,,,
2019,94,8.259,3,8,15,17,24.5,10,7,5,4,3,2,1,.5,,,,,,
2019,95,8.6436072563,6.5149819655,6.6810283785,7.2755192813,8.8839469613,11.3046729409,15.9420954175,14.5855174287,12.0738789709,9.8285626334,5.2545258022,.8094862764,.3556908458,.301371586,.1541281437,.0296002959,.0044272754,.0005157074,.0000467839,.0000033053
2019,96,8.6,,,,5,10,30,35,15,5,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,8.6,,,,15,35,35,10,5,,,,,,,,,,,
2019,99,8.5,,,,,15,70,15,,,,,,,,,,,,
2019,101,8.6,,,,,25,40,30,5,,,,,,,,,,,
2019,102,8.9,,,,,5,40,35,20,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,108,9.2296223046,,,,,3.11,22.2,40.99,27.79,5.91,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,8,,,10,20,40,20,10,,,,,,,,,,,,
2019,114,9,,,1,2,5,20,40,10,10,5,4,2,1,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019Feb,1,8.9,,,8,10,25,30,15,6,6,,,,,,,,,,
2019Feb,3,,,,,,,,,,,,,,,,,,,,
2019Feb,4,8.7,,,,5,30,30,30,5,,,,,,,,,,,
2019Feb,5,8.425,,,,20,35,30,10,5,,,,,,,,,,,
2019Feb,6,8.8,,,,,,55,35,10,,,,,,,,,,,
2019Feb,7,,,,,,,,,,,,,,,,,,,,
2019Feb,14,8.7,0,1,5,12,21,25,19,11,5,1,0,0,0,0,0,0,0,0,0
2019Feb,15,9,,,,5,15,25,30,15,10,,,,,,,,,,
2019Feb,16,8.8,0,2,4,8,14,20,15,11,9,7,4,3,2,1,0,0,0,0,0
2019Feb,20,8.3,,,,20,35,30,15,,,,,,,,,,,,
2019Feb,22,8.3,,,,30,40,20,10,,,,,,,,,,,,
2019Feb,23,8.3,,,12,18,22,18,15,10,5,,,,,,,,,,
2019Feb,24,8.8,,3,6,10,15,22.5,17,12.5,9,5,,,,,,,,,
2019Feb,29,9.5,,,,,,,30,50,20,,,,,,,,,,
2019Feb,31,9.2,,,,5,10,15,40,20,10,,,,,,,,,,
2019Feb,32,8.4,,,,,,,,,,,,,,,,,,,
2019Feb,35,,,,,,,,,,,,,,,,,,,,
2019Feb,37,8.7,,,,,25,49,25,1,,,,,,,,,,,
2019Feb,38,9,,,,,,20,60,20,,,,,,,,,,,
2019Feb,39,8.8,,,,,30,35,25,10,,,,,,,,,,,
2019Feb,41,,,,,,,,,,,,,,,,,,,,
2019Feb,42,,,,,,,,,,,,,,,,,,,,
2019Feb,47,,,,,,,,,,,,,,,,,,,,
2019Feb,48,,,,,,,,,,,,,,,,,,,,
2019Feb,49,,,,,,,,,,,,,,,,,,,,
2019Feb,52,,,,,,,,,,,,,,,,,,,,
2019Feb,54,9,,,,,,10,55,30,5,,,,,,,,,,
2019Feb,56,,,,,,,,,,,,,,,,,,,,
2019Feb,61,,,,,,,,,,,,,,,,,,,,
2019Feb,67,,,,,,,,,,,,,,,,,,,,
2019Feb,68,,,,,,,,,,,,,,,,,,,,
2019Feb,70,,,,,,,,,,,,,,,,,,,,
2019Feb,80,,,,,,,,,,,,,,,,,,,,
2019Feb,82,,,,,,,,,,,,,,,,,,,,
2019Feb,84,,,,,,,,,,,,,,,,,,,,
2019Feb,85,8.8585758562,.3149937138,1.1620389389,3.7777124805,9.0871443771,16.1771937978,21.3164732824,20.791835449,15.0118075074,8.0223533101,3.1727455689,.9284150386,.2009591559,.0321660846,.0038059661,.0003327742,.0000214926,.000001025,.0000000361,.000000001
2019Feb,88,,,,,,,,,,,,,,,,,,,,
2019Feb,89,8.8,,2.5,2.5,7.5,20,30,17.5,12.5,5,2.5,,,,,,,,,
2019Feb,91,9.3,0,0,0,2.5,7.5,22.5,32.5,25,7.5,2.5,0,0,0,0,0,0,0,0,0
2019Feb,93,,,,,,,,,,,,,,,,,,,,
2019Feb,94,8.8365,.5,3,7,8,12.5,26.5,24,7,3.5,3,2,1,1.5,.5,,,,,
2019Feb,95,9.239508091,1.8695096322,2.1649426775,3.1252557576,5.472251663,9.6879450508,16.7639809985,17.1518818073,15.5816176702,13.6960558052,8.4115679381,4.0233218568,1.4987147297,.4347900074,.0982350595,.0172854166,.0023687519,.000252805,.0000210125,.0000013602
2019Feb,96,8.2,,,5,20,35,25,10,5,,,,,,,,,,,
2019Feb,97,,,,,,,,,,,,,,,,,,,,
2019Feb,98,8.7,,,,10,35,35,10,10,,,,,,,,,,,
2019Feb,99,,,,,,,,,,,,,,,,,,,,
2019Feb,101,8.7,,,,,,,,,,,,,,,,,,,
2019Feb,102,,,,,,,,,,,,,,,,,,,,
2019Feb,103,,,,,,,,,,,,,,,,,,,,
2019Feb,108,9.4870327011,,,,,,2.34,19.94,39.22,30.06,8.44,,,,,,,,,
2019Feb,110,,,,,,,,,,,,,,,,,,,,
2019Feb,111,,,,,,,,,,,,,,,,,,,,
2019Feb,112,7.9,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Feb,114,9,,,1,2,5,15,40,15,7,5,5,2,2,1,,,,,
2019Feb,115,,,,,,,,,,,,,,,,,,,,
2019Feb,116,8.6,0,0,2.5,10,30,40,15,2.5,0,0,0,0,0,0,0,0,0,0,0
2021,1,8,1,6,10,20,25,15,10,5,3,2,1.5,1,.5,,,,,,
2021,3,,,,,,,,,,,,,,,,,,,,
2021,4,7.8,,5,15,25,20,15,10,5,5,,,,,,,,,,
2021,5,8.425,,,5,20,35,20,10,5,5,,,,,,,,,,
2021,6,8.2,,,,5,35,35,20,5,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,9.1,2,3,5,9,13,15,15,14,11,6,4,2,1,0,0,0,0,0,0
2021,15,8.5,,,10,10,30,30,10,5,5,,,,,,,,,,
2021,16,8.3,4,6,11,14,16,14,12,10,6,3,1,1,1,1,0,0,0,0,0
2021,20,7.4,5,15,20,18,14,11,8,5,3,1,,,,,,,,,
2021,22,8,,,10,25,30,20,10,5,,,,,,,,,,,
2021,23,7,15,18,20,15,10,7,5,4,3,2,1,,,,,,,,
2021,24,8.2,6,9,11,16,20,14,10,7,5,2,,,,,,,,,
2021,29,9,,,,,,10,30,50,10,,,,,,,,,,
2021,31,9.2,,,,,10,15,40,20,10,5,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,8,,1,7,19,28,22,13,8,2,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,8.7,,,,5,9,25,20,16,12,8,5,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,42,9,,,,,10,20,50,15,5,,,,,,,,,,
2021,47,8.9,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,56,8,,10,15,25,25,15,10,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,8.5,,,,,30,70,,,,,,,,,,,,,
2021,80,9.1,0,.4662004662,2.0979020979,6.7599067599,12.3543123543,20.5128205128,22.1445221446,16.317016317,12.3543123543,5.3613053613,.6993006993,.9324009324,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,8.4,0,1,4,7,19,16,13,12,10,7,5,2,2,1,1,0,0,0,0
2021,85,8.6,2.2750131948,3.8368045776,7.6538265537,12.4613274957,16.5592989442,17.9605858067,15.9001983416,11.4890524923,6.7757173459,3.2613645464,1.2811328437,.4106880542,.1074287387,.0229288596,.0039926142,.0005671545,.0000657156,.0000062103,.0000005103
2021,88,,,,,,,,,,,,,,,,,,,,
2021,89,8,2.5,5,18,24,25,10,7,5,2.5,1,,,,,,,,,
2021,91,8.9,0,0,0,5,15,30,22.5,17.5,7.5,2.5,0,0,0,0,0,0,0,0,0
2021,93,,,,,,,,,,,,,,,,,,,,
2021,94,7.8065,8,12,24.5,25,12,6,4,3,1,1,1,1,.5,.5,.5,,,,
2021,95,8.5124335132,4.9742253159,7.2822672507,10.8505536941,13.1899058954,14.6512834585,14.793207074,10.6474353711,8.4355973439,5.843466833,4.4203864738,2.5645491298,1.3313948203,.6185114734,.2571187304,.0956455409,.0318376348,.0094833532,.002527715,.0006028918
2021,96,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,
2021,98,8.4,,5,10,15,15,20,15,15,5,,,,,,,,,,
2021,99,8.3,,,,15,70,15,,,,,,,,,,,,,
2021,101,8.5,,,5,10,20,30,20,10,5,,,,,,,,,,
2021,102,9,,,,,,20,50,30,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,108,9.0434652142,,,,,8.69,30.05,40.31,19.48,1.47,,,,,,,,,,
2021,110,,0,1.25,5,7.5,22.5,27.5,22.5,7.5,5,1.25,0,0,0,0,0,0,0,0,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,7.5,,10,20,40,20,10,,,,,,,,,,,,,
2021,114,9,,,1,2,2,20,40,10,10,5,5,2,2,1,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,8.4,0,0,2.5,10,35,35,10,5,2.5,0,0,0,0,0,0,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2017,1,,,,1,,,,,,,,,,,,,,,,
2017,3,,,,,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,5,,,,,,,,,,,,,,,,,,,,
2017,6,,,,1.8,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,,,,1.8,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,1.3,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,,,,1.6,,,,,,,,,,,,,,,,
2017,23,,,,1.5,,,,,,,,,,,,,,,,
2017,24,,,,1.6,,,,,,,,,,,,,,,,
2017,29,,,,1.6,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,2.2,,,,,,,,,,,,,,,,
2017,39,,,,1.3,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,42,,,,,,,,,,,,,,,,,,,,
2017,47,,,,1.2,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,54,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,61,,,,2.5,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,70,,,,1.8,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,84,,,,1.7,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,,,,1.5,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,93,,,,1.9,,,,,,,,,,,,,,,,
2017,94,,,,1.8,,,,,,,,,,,,,,,,
2017,95,,,,.6513418609,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,98,,,,1.7,,,,,,,,,,,,,,,,
2017,99,,,,1.7,,,,,,,,,,,,,,,,
2017,101,,,,1.6,,,,,,,,,,,,,,,,
2017,102,,,,1.6,,,,,,,,,,,,,,,,
2017,103,,,,1.6,,,,,,,,,,,,,,,,
2017,108,,,,2.2694963441,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,1.5,,,,,,,,,,,,,,,,
2017,114,,,,1.6,,,,,,,,,,,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,116,,,,,,,,,,,,,,,,,,,,
2017Q2,1,55,,0,,,,,,,,,,,,,,,,,
2017Q2,3,,,,,,,,,,,,,,,,,,,,
2017Q2,4,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,5,,,,,,,,,,,,,,,,,,,,
2017Q2,6,56,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,7,55.56,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,14,57,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,15,57,1.05,-.3,,,,,,,,,,,,,,,,,
2017Q2,16,51,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,20,52,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,22,53,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,23,53,,0,,,,,,,,,,,,,,,,,
2017Q2,24,55,1.08,0,,,,,,,,,,,,,,,,,
2017Q2,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q2,31,,,,,,,,,,,,,,,,,,,,
2017Q2,32,56,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,35,,,,,,,,,,,,,,,,,,,,
2017Q2,37,53,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,38,53,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,39,54,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,41,50,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,42,56,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,47,55,1.04,0,,,,,,,,,,,,,,,,,
2017Q2,48,58,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,49,59,1.08,0,,,,,,,,,,,,,,,,,
2017Q2,52,,1.02,0,,,,,,,,,,,,,,,,,
2017Q2,54,50,1.05,0,,,,,,,,,,,,,,,,,
2017Q2,56,57,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,61,52.5,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,67,,,,,,,,,,,,,,,,,,,,
2017Q2,68,,,,,,,,,,,,,,,,,,,,
2017Q2,70,51,1.1,0,,,,,,,,,,,,,,,,,
2017Q2,80,52.86,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,82,,,,,,,,,,,,,,,,,,,,
2017Q2,84,54,1.08,0,,,,,,,,,,,,,,,,,
2017Q2,85,56.6,1.067,0,,,,,,,,,,,,,,,,,
2017Q2,88,53,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,89,,,,,,,,,,,,,,,,,,,,
2017Q2,91,53,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,93,56,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,94,56,1.04,0,,,,,,,,,,,,,,,,,
2017Q2,95,54.5,1.1,0,,,,,,,,,,,,,,,,,
2017Q2,96,,,0,,,,,,,,,,,,,,,,,
2017Q2,97,,,,,,,,,,,,,,,,,,,,
2017Q2,98,54,1.08,0,,,,,,,,,,,,,,,,,
2017Q2,99,53.7,1.06,0,,,,,,,,,,,,,,,,,
2017Q2,101,52.1,1.0526315789,0,,,,,,,,,,,,,,,,,
2017Q2,102,57.5,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,103,50,1.07,0,,,,,,,,,,,,,,,,,
2017Q2,108,54.20949854,1.0774701002,0,,,,,,,,,,,,,,,,,
2017Q2,110,56.0846730007,1.0552389879,0,,,,,,,,,,,,,,,,,
2017Q2,111,52,1.08,,,,,,,,,,,,,,,,,,
2017Q2,112,56,,0,,,,,,,,,,,,,,,,,
2017Q2,114,,,0,,,,,,,,,,,,,,,,,
2017Q2,115,55,1.08,0,,,,,,,,,,,,,,,,,
2017Q2,116,52.6,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,1,56,,0,,,,,,,,,,,,,,,,,
2017Q3,3,,,,,,,,,,,,,,,,,,,,
2017Q3,4,58,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,5,,,,,,,,,,,,,,,,,,,,
2017Q3,6,57,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,7,56.31,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,14,57,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,15,58,1.05,-.3,,,,,,,,,,,,,,,,,
2017Q3,16,51,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,20,53,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,22,52,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,23,50.5,,0,,,,,,,,,,,,,,,,,
2017Q3,24,57,1.03,0,,,,,,,,,,,,,,,,,
2017Q3,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q3,31,,,,,,,,,,,,,,,,,,,,
2017Q3,32,56.9,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,35,,,,,,,,,,,,,,,,,,,,
2017Q3,37,56,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,38,56,1.04,0,,,,,,,,,,,,,,,,,
2017Q3,39,54,1.08,0,,,,,,,,,,,,,,,,,
2017Q3,41,55,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,42,58,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,47,65,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,48,60,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,49,57,1.04,0,,,,,,,,,,,,,,,,,
2017Q3,52,,1.02,0,,,,,,,,,,,,,,,,,
2017Q3,54,50,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,56,56,1.08,0,,,,,,,,,,,,,,,,,
2017Q3,61,53,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,67,,,,,,,,,,,,,,,,,,,,
2017Q3,68,,,,,,,,,,,,,,,,,,,,
2017Q3,70,49,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,80,53.9,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,82,,,,,,,,,,,,,,,,,,,,
2017Q3,84,57,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,85,57.4,1.073,0,,,,,,,,,,,,,,,,,
2017Q3,88,54,1.07,0,,,,,,,,,,,,,,,,,
2017Q3,89,,,,,,,,,,,,,,,,,,,,
2017Q3,91,50,1.05,0,,,,,,,,,,,,,,,,,
2017Q3,93,58,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,94,58,1.01,0,,,,,,,,,,,,,,,,,
2017Q3,95,54.5,1.11,0,,,,,,,,,,,,,,,,,
2017Q3,96,,,0,,,,,,,,,,,,,,,,,
2017Q3,97,,,,,,,,,,,,,,,,,,,,
2017Q3,98,55,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,99,55.1,1.06,0,,,,,,,,,,,,,,,,,
2017Q3,101,48,1.0416666667,0,,,,,,,,,,,,,,,,,
2017Q3,102,60,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,103,55,1.09,0,,,,,,,,,,,,,,,,,
2017Q3,108,56.93856539,1.0774701002,.3,,,,,,,,,,,,,,,,,
2017Q3,110,56.3627504556,1.0552389879,0,,,,,,,,,,,,,,,,,
2017Q3,111,52,1.08,,,,,,,,,,,,,,,,,,
2017Q3,112,55,,0,,,,,,,,,,,,,,,,,
2017Q3,114,,,0,,,,,,,,,,,,,,,,,
2017Q3,115,62.5,1.1,0,,,,,,,,,,,,,,,,,
2017Q3,116,52.6,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,1,56,,0,,,,,,,,,,,,,,,,,
2017Q4,3,,,,,,,,,,,,,,,,,,,,
2017Q4,4,59,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,5,,,,,,,,,,,,,,,,,,,,
2017Q4,6,58,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,7,56.36,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,14,58,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,15,58,1.05,-.3,,,,,,,,,,,,,,,,,
2017Q4,16,51,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,20,55,1.04,0,,,,,,,,,,,,,,,,,
2017Q4,22,55,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,23,50,,0,,,,,,,,,,,,,,,,,
2017Q4,24,57,.95,0,,,,,,,,,,,,,,,,,
2017Q4,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2017Q4,31,,,,,,,,,,,,,,,,,,,,
2017Q4,32,56.7,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,35,,,,,,,,,,,,,,,,,,,,
2017Q4,37,58,1.08,0,,,,,,,,,,,,,,,,,
2017Q4,38,55,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,39,55,1.09,0,,,,,,,,,,,,,,,,,
2017Q4,41,55,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,42,60,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,47,65,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,48,60,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,49,,,0,,,,,,,,,,,,,,,,,
2017Q4,52,,1,0,,,,,,,,,,,,,,,,,
2017Q4,54,50,,0,,,,,,,,,,,,,,,,,
2017Q4,56,59,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,61,53.5,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,67,,,,,,,,,,,,,,,,,,,,
2017Q4,68,,,,,,,,,,,,,,,,,,,,
2017Q4,70,54,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,80,53.9,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,82,,,,,,,,,,,,,,,,,,,,
2017Q4,84,56,1.06,0,,,,,,,,,,,,,,,,,
2017Q4,85,58,1.083,0,,,,,,,,,,,,,,,,,
2017Q4,88,55,1.07,0,,,,,,,,,,,,,,,,,
2017Q4,89,,,,,,,,,,,,,,,,,,,,
2017Q4,91,52,1.09,0,,,,,,,,,,,,,,,,,
2017Q4,93,60,1.08,0,,,,,,,,,,,,,,,,,
2017Q4,94,60,.96,0,,,,,,,,,,,,,,,,,
2017Q4,95,55,1.12,0,,,,,,,,,,,,,,,,,
2017Q4,96,,,0,,,,,,,,,,,,,,,,,
2017Q4,97,,,,,,,,,,,,,,,,,,,,
2017Q4,98,55,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,99,56.5,1.05,0,,,,,,,,,,,,,,,,,
2017Q4,101,49,1.0309278351,0,,,,,,,,,,,,,,,,,
2017Q4,102,62.5,1.11,0,,,,,,,,,,,,,,,,,
2017Q4,103,55,1.1,0,,,,,,,,,,,,,,,,,
2017Q4,108,58.60687618,1.0774701002,.3,,,,,,,,,,,,,,,,,
2017Q4,110,56.6422066663,1.0552389879,0,,,,,,,,,,,,,,,,,
2017Q4,111,52,1.08,,,,,,,,,,,,,,,,,,
2017Q4,112,48,,0,,,,,,,,,,,,,,,,,
2017Q4,114,,,0,,,,,,,,,,,,,,,,,
2017Q4,115,64,1.12,0,,,,,,,,,,,,,,,,,
2017Q4,116,52.6,1.07,0,,,,,,,,,,,,,,,,,
2018,1,58,,0,1.5,,,,,,,,,,,,,,,,
2018,3,,,,,,,,,,,,,,,,,,,,
2018,4,62,1.13,0,,,,,,,,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,
2018,6,60,1.07,.1,2.2,,,,,,,,,,,,,,,,
2018,7,56.06,1.07,0,,,,,,,,,,,,,,,,,
2018,14,59,1.05,.08,2.1,,,,,,,,,,,,,,,,
2018,15,60,1.05,-.1,,,,,,,,,,,,,,,,,
2018,16,52,1.11,0,1.6,,,,,,,,,,,,,,,,
2018,20,58,1.02,0,,,,,,,,,,,,,,,,,
2018,22,56,1.1,.1,1.6,,,,,,,,,,,,,,,,
2018,23,55,,0,1.7,,,,,,,,,,,,,,,,
2018,24,63,.96,.01,1.7,,,,,,,,,,,,,,,,
2018,29,60,1.05,.05,1.6,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,55.9,1.06,0,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,37,64,1.14,.07,,,,,,,,,,,,,,,,,
2018,38,57.8,1.05,0,2,,,,,,,,,,,,,,,,
2018,39,56,1.11,.25,1.4,,,,,,,,,,,,,,,,
2018,41,55,1.06,.2,,,,,,,,,,,,,,,,,
2018,42,62,1.07,0,,,,,,,,,,,,,,,,,
2018,47,59,1.05,0,1.3,,,,,,,,,,,,,,,,
2018,48,60,1.05,.29,,,,,,,,,,,,,,,,,
2018,49,,,0,,,,,,,,,,,,,,,,,
2018,52,,1.06,.25,,,,,,,,,,,,,,,,,
2018,54,,,0,,,,,,,,,,,,,,,,,
2018,56,67.5,1.135,0,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,70,60,1.15,0,1.9,,,,,,,,,,,,,,,,
2018,80,56.16,1.07,0,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,84,51.5,1.04,0,2,,,,,,,,,,,,,,,,
2018,85,58.65,1.134,.021,,,,,,,,,,,,,,,,,
2018,88,58.125,1.07,.04,1.75,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,54,1.07,.25,,,,,,,,,,,,,,,,,
2018,93,62,1.1,0,2.1,,,,,,,,,,,,,,,,
2018,94,65,.98,0,2,,,,,,,,,,,,,,,,
2018,95,55,1.13,.15,.9380032252,,,,,,,,,,,,,,,,
2018,96,,,0,,,,,,,,,,,,,,,,,
2018,97,,,,,,,,,,,,,,,,,,,,
2018,98,55,1.11,0,2,,,,,,,,,,,,,,,,
2018,99,58.6,1.05,.0083,2.1,,,,,,,,,,,,,,,,
2018,101,52.25,1.0444078947,0,1.8,,,,,,,,,,,,,,,,
2018,102,58.71,1.11,0,1.8,,,,,,,,,,,,,,,,
2018,103,57,1.1,0,1.8,,,,,,,,,,,,,,,,
2018,108,59.04809146,1.0774701002,.525,2.4057796652,,,,,,,,,,,,,,,,
2018,110,58,1.0552389879,0,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,50,,0,1.6,,,,,,,,,,,,,,,,
2018,114,,,.03,1.8,,,,,,,,,,,,,,,,
2018,115,65,1.15,0,,,,,,,,,,,,,,,,,
2018,116,52.6,1.07,0,,,,,,,,,,,,,,,,,
2018Q1,1,57,,0,,,,,,,,,,,,,,,,,
2018Q1,3,,,,,,,,,,,,,,,,,,,,
2018Q1,4,60,1.11,0,,,,,,,,,,,,,,,,,
2018Q1,5,,,,,,,,,,,,,,,,,,,,
2018Q1,6,60,1.07,0,,,,,,,,,,,,,,,,,
2018Q1,7,56.26,1.07,0,,,,,,,,,,,,,,,,,
2018Q1,14,58,1.05,0,,,,,,,,,,,,,,,,,
2018Q1,15,59,1.05,-.25,,,,,,,,,,,,,,,,,
2018Q1,16,52,1.09,0,,,,,,,,,,,,,,,,,
2018Q1,20,57,1.03,0,,,,,,,,,,,,,,,,,
2018Q1,22,56,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,23,51,,0,,,,,,,,,,,,,,,,,
2018Q1,24,60,.96,0,,,,,,,,,,,,,,,,,
2018Q1,29,55,1.05,.05,,,,,,,,,,,,,,,,,
2018Q1,31,,,,,,,,,,,,,,,,,,,,
2018Q1,32,56.4,1.06,0,,,,,,,,,,,,,,,,,
2018Q1,35,,,,,,,,,,,,,,,,,,,,
2018Q1,37,60,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,38,57,1.05,0,,,,,,,,,,,,,,,,,
2018Q1,39,55,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,41,55,1.06,.25,,,,,,,,,,,,,,,,,
2018Q1,42,61,1.07,0,,,,,,,,,,,,,,,,,
2018Q1,47,66,1.08,0,,,,,,,,,,,,,,,,,
2018Q1,48,60,1.05,.08,,,,,,,,,,,,,,,,,
2018Q1,49,58,1,0,,,,,,,,,,,,,,,,,
2018Q1,52,,1.03,,,,,,,,,,,,,,,,,,
2018Q1,54,,,0,,,,,,,,,,,,,,,,,
2018Q1,56,60,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,61,,,,,,,,,,,,,,,,,,,,
2018Q1,67,,,,,,,,,,,,,,,,,,,,
2018Q1,68,,,,,,,,,,,,,,,,,,,,
2018Q1,70,53,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,80,53.9,1.06,0,,,,,,,,,,,,,,,,,
2018Q1,82,,,,,,,,,,,,,,,,,,,,
2018Q1,84,53,1.04,0,,,,,,,,,,,,,,,,,
2018Q1,85,57.9,1.103,0,,,,,,,,,,,,,,,,,
2018Q1,88,56.2,1.07,0,,,,,,,,,,,,,,,,,
2018Q1,89,,,,,,,,,,,,,,,,,,,,
2018Q1,91,53,1.11,0,,,,,,,,,,,,,,,,,
2018Q1,93,60,1.08,0,,,,,,,,,,,,,,,,,
2018Q1,94,63,.91,0,,,,,,,,,,,,,,,,,
2018Q1,95,55,1.12,0,,,,,,,,,,,,,,,,,
2018Q1,96,,,0,,,,,,,,,,,,,,,,,
2018Q1,97,,,,,,,,,,,,,,,,,,,,
2018Q1,98,55,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,99,57.5,1.05,0,,,,,,,,,,,,,,,,,
2018Q1,101,49,1.0416666667,0,,,,,,,,,,,,,,,,,
2018Q1,102,62.5,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,103,55,1.1,0,,,,,,,,,,,,,,,,,
2018Q1,108,59.20187276,1.0774701002,.3,,,,,,,,,,,,,,,,,
2018Q1,110,56.9230484689,1.0552389879,0,,,,,,,,,,,,,,,,,
2018Q1,111,,,,,,,,,,,,,,,,,,,,
2018Q1,112,49,,0,,,,,,,,,,,,,,,,,
2018Q1,114,,,0,,,,,,,,,,,,,,,,,
2018Q1,115,,1.14,0,,,,,,,,,,,,,,,,,
2018Q1,116,52.6,1.07,0,,,,,,,,,,,,,,,,,
2019,1,60,,.375,1.7,,,,,,,,,,,,,,,,
2019,3,,,,,,,,,,,,,,,,,,,,
2019,4,65,1.13,.1,,,,,,,,,,,,,,,,,
2019,5,,,,,,,,,,,,,,,,,,,,
2019,6,60,1.1,.3,2.3,,,,,,,,,,,,,,,,
2019,7,55.72,1.09,0,,,,,,,,,,,,,,,,,
2019,14,61,1.05,.2,2.2,,,,,,,,,,,,,,,,
2019,15,63,1.05,.15,,,,,,,,,,,,,,,,,
2019,16,52,1.12,.25,2.1,,,,,,,,,,,,,,,,
2019,20,62,1.04,.25,,,,,,,,,,,,,,,,,
2019,22,58,1.1,.5,1.7,,,,,,,,,,,,,,,,
2019,23,55,,.25,1.9,,,,,,,,,,,,,,,,
2019,24,65,1.1,.3,1.8,,,,,,,,,,,,,,,,
2019,29,60,1.05,.15,1.6,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,57,1.06,0,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,37,70,1.18,.6,,,,,,,,,,,,,,,,,
2019,38,59.3,1.07,.25,2.1,,,,,,,,,,,,,,,,
2019,39,60,1.15,1,1.5,,,,,,,,,,,,,,,,
2019,41,55,1.06,.5,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,
2019,47,70,1.08,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,,,0,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,
2019,56,,,0,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,70,62,1.18,.25,,,,,,,,,,,,,,,,,
2019,80,59.16,1.09,.1,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,84,59.7,1.11,.2,,,,,,,,,,,,,,,,,
2019,85,59.6,1.187,.417,,,,,,,,,,,,,,,,,
2019,88,61.25,1.07,.56,2,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,91,54,1.14,1,,,,,,,,,,,,,,,,,
2019,93,66,1.12,.1,2.2,,,,,,,,,,,,,,,,
2019,94,68,.99,.13,2.1,,,,,,,,,,,,,,,,
2019,95,55,1.15,.5,1.1474316906,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,55,1.16,.1,2.2,,,,,,,,,,,,,,,,
2019,99,62,1.05,.3375,2.1,,,,,,,,,,,,,,,,
2019,101,58.85656224,1.0812390563,.18,1.7,,,,,,,,,,,,,,,,
2019,102,65,1.17,.25,2,,,,,,,,,,,,,,,,
2019,103,60,1.14,.4,,,,,,,,,,,,,,,,,
2019,108,58.852891155,1.0774701002,.875,2.3085969641,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,55,,.5,1.7,,,,,,,,,,,,,,,,
2019,114,,,.05,1.6,,,,,,,,,,,,,,,,
2019,115,70,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2021,1,,,,1.8,,,,,,,,,,,,,,,,
2021,3,,,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,
2021,5,,,,,,,,,,,,,,,,,,,,
2021,6,,,,2.4,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,
2021,14,,,,2.8,,,,,,,,,,,,,,,,
2021,15,,,,,,,,,,,,,,,,,,,,
2021,16,,,,2.2,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,
2021,22,,,,1.7,,,,,,,,,,,,,,,,
2021,23,,,,2,,,,,,,,,,,,,,,,
2021,24,,,,2.1,,,,,,,,,,,,,,,,
2021,29,,,,1.8,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,
2021,39,,,,1.8,,,,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,
2021,49,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,
2021,56,,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,
2021,70,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,
2021,84,,,,,,,,,,,,,,,,,,,,
2021,85,,,,,,,,,,,,,,,,,,,,
2021,88,,,,2,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,
2021,91,,,,,,,,,,,,,,,,,,,,
2021,93,,,,2.5,,,,,,,,,,,,,,,,
2021,94,,,,2.4,,,,,,,,,,,,,,,,
2021,95,,,,1.158851732,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,
2021,98,,,,2.4,,,,,,,,,,,,,,,,
2021,99,,,,,,,,,,,,,,,,,,,,
2021,101,,,,1.7,,,,,,,,,,,,,,,,
2021,102,,,,1.8,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,
2021,108,,,,2.481552122,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,
2021,112,,,,1.5,,,,,,,,,,,,,,,,
2021,114,,,,1.7,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2017Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.5,,,,,10,30,50,10,,,,,,,,,,,
2017,2,1.6,0,0,0,0,0,10,80,10,0,0,0,0,,,,,,,
2017,4,1.5,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,
2017,6,1.5,,,,,10,30,50,10,,,,,,,,,,,
2017,7,1.4,,,,,,,,,,,,,,,,,,,
2017,8,1.6,,,,,,35,60,5,,,,,,,,,,,
2017,10,1.5,,,,,,35,60,5,,,,,,,,,,,
2017,14,1.6,0,0,0,0,0,29,71,0,0,0,0,0,,,,,,,
2017,15,1.575,,,,5,10,20,40,20,5,,,,,,,,,,
2017,16,1.5,1,2,6,9,13,17,21,15,9,4,2,1,,,,,,,
2017,20,1.4,,,,,,55,45,,,,,,,,,,,,
2017,22,1.5,,,,0,10,35,45,10,,,,,,,,,,,
2017,23,1.4,,,,5,20,30,28,15,2,,,,,,,,,,
2017,24,1.6,,,,5,15,30,30,15,5,,,,,,,,,,
2017,29,1.3,,,,,10,60,30,,,,,,,,,,,,
2017,31,1.7,,,,,10,20,45,20,5,,,,,,,,,,
2017,32,1.5,0,0,0,.0000250759,.4209057326,39.9454633596,58.0441547512,1.5891671048,.0002839757,.0000000002,0,0,,,,,,,
2017,33,1.6,.1,.3,.5,1.5,4,30,35,20,6,2,.5,.1,,,,,,,
2017,35,1.7,,,,,,10,80,10,,,,,,,,,,,
2017,36,1.6,0,0,0,0,10,30,50,10,0,0,0,0,,,,,,,
2017,37,1.5,,,,,,16,84,,,,,,,,,,,,
2017,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2017,39,1.5,,,,5,15,33,37,10,,,,,,,,,,,
2017,41,1.6,,,,,,20,80,,,,,,,,,,,,
2017,45,1.55,,,,,,30,70,,,,,,,,,,,,
2017,47,1.5,,,,,5,30,40,20,5,,,,,,,,,,
2017,48,1.7,,,,,,5,90,5,,,,,,,,,,,
2017,49,1.5,,,,,,,,,,,,,,,,,,,
2017,52,1.6,0,0,0,1,3,25,45,22,3,1,0,0,,,,,,,
2017,56,1.5,,,,,0,40,60,,,,,,,,,,,,
2017,61,1.5,,,,,10,40,40,10,,,,,,,,,,,
2017,70,1.5,,,,,,35,65,,,,,,,,,,,,
2017,80,1.6,0,0,0,5.5944055944,.2331002331,27.2727272727,59.6736596737,7.2261072261,0,0,0,0,,,,,,,
2017,82,1.5,,,,,,,,,,,,,,,,,,,
2017,85,1.5514221636,0,.0000000395,.0001188437,.0500144141,3.0856199895,30.1282535892,50.7719474158,15.1975886485,.7606249855,.0058256729,.0000064003,.000000001,,,,,,,
2017,88,1.3,1,4,7,12,15,18,15,12,7,6,2,1,,,,,,,
2017,89,1.5341023555,.5,1,2,5,15,20,30,18,5,2.5,1,,,,,,,,
2017,93,1.6,,,,,,25,65,10,,,,,,,,,,,
2017,94,1.7745,.5,1,1.5,3,6,16,36,18,10,5,2,1,,,,,,,
2017,95,1.5296771429,2.3273936314,6.2090720887,7.1370057316,8.531495336,9.4746585328,11.4420149893,14.8228319965,12.4830358658,10.375160997,10.1301109344,4.0395760391,3.0276438574,,,,,,,
2017,96,1.3,,,,10,15,45,25,5,,,,,,,,,,,
2017,97,1.5,,,,,,,,,,,,,,,,,,,
2017,98,1.5,,,,,,30,60,10,,,,,,,,,,,
2017,99,1.5,,,,,,20,80,,,,,,,,,,,,
2017,101,1.5,,,,,,40,60,,,,,,,,,,,,
2017,102,1.4,,,,,15,45,35,5,,,,,,,,,,,
2017,103,1.6,,,,,,40,60,,,,,,,,,,,,
2017,107,1.6975491519,0,0,.0000000002,.0000349627,.1473965844,16.0956558316,67.9882363154,15.6303419029,.138302785,.0000316176,.0000000002,0,,,,,,,
2017,108,1.3934556451,,,,.5,14.97,35.75,34.94,13.63,.21,,,,,,,,,,
2017,110,1.4,0,0,0,2.5,10,37.5,32.5,15,2.5,0,0,0,,,,,,,
2017,111,1.6,,,,,,,,,,,,,,,,,,,
2017,112,1.7,,,,5,15,20,35,15,10,,,,,,,,,,
2017,114,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2017,116,1.48,0,0,0,0,5,42,48,5,0,0,0,0,,,,,,,
2017,118,1.5,,,,,,,,,,,,,,,,,,,
2017,119,1.3,,,,5,25,40,25,5,,,,,,,,,,,
2018,1,1.5,,,1,4,10,15,50,15,5,,,,,,,,,,
2018,2,1.2,0,0,0,0,10,80,10,0,0,0,0,0,,,,,,,
2018,4,1.5,0,0,0,0,15,30,30,15,10,,,,,,,,,,
2018,6,1.5,,,,,10,25,55,10,,,,,,,,,,,
2018,7,1.5,,,,,,,,,,,,,,,,,,,
2018,8,1.6,,,,,15,35,40,10,,,,,,,,,,,
2018,10,1.3,,,,,35,60,5,,,,,,,,,,,,
2018,14,1.1,0,0,3,13,25,32,21,5,1,0,0,0,,,,,,,
2018,15,1.625,,,,5,10,20,35,20,10,,,,,,,,,,
2018,16,1.4,1,2,7,13,16,17,15,13,9,4,2,1,,,,,,,
2018,20,1.4,,,,,20,40,35,5,,,,,,,,,,,
2018,22,1.4,,,,0,10,45,35,10,,,,,,,,,,,
2018,23,1.4,,,1,6,17,25,22,18,10,1,,,,,,,,,
2018,24,1.5,,,,10,14,20,26,16,11,3,,,,,,,,,
2018,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2018,31,2,,,,,5,15,25,35,15,5,,,,,,,,,
2018,32,1.3,.0018589069,.0435687189,.7288606217,5.5760815022,20.1036034988,34.0797376722,27.2407171791,10.2574718332,1.8127661529,.1495137183,.0057185762,.0001016196,,,,,,,
2018,33,1.6,1,2,3,4,6,18,30,20,7,4,3,2,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,1.5,0,0,0,5,10,30,40,10,5,0,0,0,,,,,,,
2018,37,1.6,,,,,,15,73,12,,,,,,,,,,,
2018,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2018,39,1.4,,,,5,15,37,33,10,,,,,,,,,,,
2018,41,1.6,,,,,,10,60,30,,,,,,,,,,,
2018,45,1.45,,,,,10,40,40,10,,,,,,,,,,,
2018,47,1.4,,,,5,10,30,35,15,5,,,,,,,,,,
2018,48,1.5,,,,,,45,55,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,
2018,52,1.4,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018,56,1.3,,,,0,10,70,20,,,,,,,,,,,,
2018,61,1.3,,,,5,10,35,30,15,5,,,,,,,,,,
2018,70,1.1,,,,,,60,40,,,,,,,,,,,,
2018,80,1.3,0,0,0,1.3986013986,17.4825174825,37.9953379954,34.4988344988,8.6247086247,0,0,0,0,,,,,,,
2018,82,1.3,,,,,,,,,,,,,,,,,,,
2018,85,1.4041767949,.0002643701,.0131595023,.2986036493,3.0821730407,14.5711837264,31.731654974,31.9367473288,14.8559781081,3.1835082764,.3124882538,.0139546308,.0002841393,,,,,,,
2018,88,1.4,4,5,8,10,12,14,12,11,9,8,4,3,,,,,,,
2018,89,1.4266523523,,,2,5,20,25,25,15,5,2,1,,,,,,,,
2018,93,1.5,,,,,2,33,60,5,,,,,,,,,,,
2018,94,1.758,,1,2,3,6,15,38,20,8,4,2,1,,,,,,,
2018,95,1.6383088218,.3821607326,.9114000294,3.8672324891,5.3729334515,10.109307136,16.8924400506,25.2175235573,19.7603265216,10.7639734435,5.1408345621,1.4634801541,.1183878722,,,,,,,
2018,96,1.3,,,,5,20,45,15,10,5,,,,,,,,,,
2018,97,1,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,,30,40,25,5,,,,,,,,,,
2018,99,1.5,,,,,,20,80,,,,,,,,,,,,
2018,101,1.2,,,,,15,45,35,5,,,,,,,,,,,
2018,102,1.3,,,,5,10,45,35,5,,,,,,,,,,,
2018,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2018,107,1.4308311311,.0002330856,.0125513589,.3005183526,3.1971894831,15.227710253,32.6731427852,31.694442557,13.8978164664,2.744260464,.242456658,.0095127554,.0001657808,,,,,,,
2018,108,1.6943130818,,,,3.79,11.68,19.58,26.13,20.9,12.92,4.95,.05,,,,,,,,
2018,110,1.4,0,0,0,5,20,42.5,27.5,5,0,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2018,114,1.6,,,2,8,13,17,43,10,5,2,,,,,,,,,
2018,116,1.253,0,0,1.5,6,25,35,25,6,1.5,0,0,0,,,,,,,
2018,118,1.2,,,,,,,,,,,,,,,,,,,
2018,119,1.5,,,,,25,30,35,10,,,,,,,,,,,
2018Jun,1,1.5,,,1,4,10,20,45,15,5,,,,,,,,,,
2018Jun,2,1.1,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,
2018Jun,4,1.5,0,0,0,0,10,40,40,10,,,,,,,,,,,
2018Jun,6,1.6,,,,,10,30,50,10,,,,,,,,,,,
2018Jun,7,,,,,,,,,,,,,,,,,,,,
2018Jun,8,1.8,,,,,15,30,40,15,,,,,,,,,,,
2018Jun,10,1.4,,,,,35,60,5,,,,,,,,,,,,
2018Jun,14,1.1,0,0,6,13,25,26,23,6,1,0,0,0,,,,,,,
2018Jun,15,1.625,,,,5,10,20,35,20,10,,,,,,,,,,
2018Jun,16,1.5,1,2,7,9,13,17,19,15,10,4,2,1,,,,,,,
2018Jun,20,1.4,,,,,20,40,35,5,,,,,,,,,,,
2018Jun,22,1.4,,,,0,20,40,30,10,,,,,,,,,,,
2018Jun,23,1.3,,,1,10,23,29,25,10,2,,,,,,,,,,
2018Jun,24,1.6,,,3,7,19,21,24,16,10,,,,,,,,,,
2018Jun,29,1.5,,,,,10,60,30,,,,,,,,,,,,
2018Jun,31,1.7,,,,2.5,12.5,20,40,20,5,,,,,,,,,,
2018Jun,32,1.35,,,,,,,,,,,,,,,,,,,
2018Jun,33,1.6,,,,,,,,,,,,,,,,,,,
2018Jun,35,,,,,,,,,,,,,,,,,,,,
2018Jun,36,1.5,0,0,0,5,10,30,40,10,5,0,0,0,,,,,,,
2018Jun,37,1.8,,,,,,10,70,20,,,,,,,,,,,
2018Jun,38,1.4,,,,,20,60,20,,,,,,,,,,,,
2018Jun,39,1.54,,,,5,10,30,40,15,,,,,,,,,,,
2018Jun,41,,,,,,,,,,,,,,,,,,,,
2018Jun,45,,,,,,,,,,,,,,,,,,,,
2018Jun,47,1.5,,,,,,,,,,,,,,,,,,,
2018Jun,48,1.4,,,,,,55,45,,,,,,,,,,,,
2018Jun,49,1.1,,,,,,,,,,,,,,,,,,,
2018Jun,52,1.4,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018Jun,56,1.2,,,,,20,60,20,,,,,,,,,,,,
2018Jun,61,1.3,,,,,10,35,35,15,5,,,,,,,,,,
2018Jun,70,,,,,,,,,,,,,,,,,,,,
2018Jun,80,,,,,,,,,,,,,,,,,,,,
2018Jun,82,1.4,,,,,,,,,,,,,,,,,,,
2018Jun,85,1.3820068624,.0003199776,.0153690686,.3367213192,3.3568694231,15.3320001829,32.2636187765,31.3804950533,14.1053847982,2.9202035549,.2768465259,.0119367883,.0002345315,,,,,,,
2018Jun,88,1.4,4,5,8,10,12,14,12,11,9,8,4,3,,,,,,,
2018Jun,89,1.4759725449,,1,2.5,5,15,20,28,20,5,2.5,1,,,,,,,,
2018Jun,93,1.7,,,,,,20,65,15,,,,,,,,,,,
2018Jun,94,1.669,,.5,1,3,10,19,36,19,7,3,1,.5,,,,,,,
2018Jun,95,1.6156730778,.6579336653,2.0779358479,5.4079618351,7.3706571892,9.3839099596,11.5074219438,23.9407258781,18.4180525096,13.8400084158,5.350955401,1.0536192671,.9908180875,,,,,,,
2018Jun,96,1.5,,,,5,10,25,45,10,5,,,,,,,,,,
2018Jun,97,1,,,,,,,,,,,,,,,,,,,
2018Jun,98,1.6,,,,,10,35,35,20,,,,,,,,,,,
2018Jun,99,1.5,,,,,,,,,,,,,,,,,,,
2018Jun,101,1.1,,,,,,,,,,,,,,,,,,,
2018Jun,102,1.3,,,,5,10,40,40,5,,,,,,,,,,,
2018Jun,103,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2018Jun,107,1.3078555672,.0021530884,.0612731767,.8611970081,5.9101874239,19.9014989896,33.002493769,26.9970615907,10.8867658686,2.1579407743,.2093158748,.0098839067,.0002285292,,,,,,,
2018Jun,108,1.8163886448,,,,2.16,9.8,17.71,25.39,22.87,14.82,6.77,.48,,,,,,,,
2018Jun,110,,0,0,0,5,20,42.5,27.5,5,0,0,0,0,,,,,,,
2018Jun,111,,,,,,,,,,,,,,,,,,,,
2018Jun,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Jun,114,1.5,,,2,8,13,20,40,10,5,2,,,,,,,,,
2018Jun,116,1.3,0,0,5,10,20,27,23,10,5,0,0,0,,,,,,,
2018Jun,118,1.1,,,,,,,,,,,,,,,,,,,
2018Jun,119,1.6,,,,,20,35,40,5,,,,,,,,,,,
2019,1,1.7,,,3,9,13,15,40,15,4,1,,,,,,,,,
2019,2,1.5,0,0,0,0,10,20,60,10,0,0,0,0,,,,,,,
2019,4,1.8,0,0,5,5,10,20,30,15,10,5,,,,,,,,,
2019,6,1.7,,,,,5,15,50,30,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,1.7,,,,5,14,29,33,16,3,,,,,,,,,,
2019,10,1.5,,,,,,35,60,5,,,,,,,,,,,
2019,14,1.2,1,2,5,11,20,26,19,11,4,1,0,0,,,,,,,
2019,15,1.725,,,,5,10,20,25,25,10,5,,,,,,,,,
2019,16,1.6,1,2,7,10,12,17,18,15,10,5,2,1,,,,,,,
2019,20,1.6,,,,5,20,30,35,10,,,,,,,,,,,
2019,22,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2019,23,1.6,1,2,3,8,16,18,22,16,10,3,1,,,,,,,,
2019,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,29,1.5,,,,,,40,50,10,,,,,,,,,,,
2019,31,2.1,,,,,5,15,25,35,15,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,33,1.8,2,3,4,5,6,13,25,15,9,7,6,5,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.7,0,0,0,10,20,25,25,10,10,0,0,0,,,,,,,
2019,37,2,,,,,,2,36,53,8,1,,,,,,,,,
2019,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2019,39,1.6,,,,,10,35,40,15,,,,,,,,,,,
2019,41,1.6,,,,,,25,50,25,,,,,,,,,,,
2019,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.3,,,,,,,,,,,,,,,,,,,
2019,52,1.6,0,0,1,6,12,20,25,20,12,3,1,0,,,,,,,
2019,56,1.4,,,,,10,40,40,10,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,1.6,0,0,.4662004662,1.3986013986,8.6247086247,29.1375291375,37.5291375292,17.4825174825,5.1282051282,.2331002331,0,0,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,85,1.617401127,.0051800096,.0716407824,.6306842351,3.3929627061,11.1710242334,22.5347693528,27.8725378161,21.1428168162,9.8329288446,2.8015179679,.4883989271,.0555383087,,,,,,,
2019,88,1.8,2,5,6,8,10,11,13,12,11,10,7,5,,,,,,,
2019,89,1.7654802183,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,93,1.8,,,,,,10,67,17.5,5.5,,,,,,,,,,
2019,94,1.683,.5,1,2,3,5,18,40,18,8,3,1,.5,,,,,,,
2019,95,1.742323666,.5861870481,1.1020076519,3.2288745964,7.3679068353,11.125380711,13.2012479611,19.5335530154,17.381753942,13.6727683573,9.3949825228,2.1643793681,1.2409579906,,,,,,,
2019,96,1.5,,,,5,10,25,45,10,5,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2019,99,1.7,,,,,,30,70,,,,,,,,,,,,
2019,101,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2019,102,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2019,103,1.8,,,,5,10,25,30,25,5,,,,,,,,,,
2019,107,1.6417666246,.0009887852,.0245795751,.3402917214,2.5762243212,10.6966233072,24.4169873682,30.6901701515,21.250379278,8.0998623343,1.696500952,.1947504794,.0126417265,,,,,,,
2019,108,1.652097851,,,,5.28,12.47,19.81,25.33,19.77,12.33,4.91,.1,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,114,1.7,,,2,8,12,18,35,15,8,2,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019,118,1.6,,,,,,,,,,,,,,,,,,,
2019,119,1.5,,,,,25,30,35,10,,,,,,,,,,,
2019Jun,1,1.7,,,2,5,13,20,40,15,4,1,,,,,,,,,
2019Jun,2,1.4,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,
2019Jun,4,1.7,0,0,0,5,15,20,30,20,10,,,,,,,,,,
2019Jun,6,1.7,,,,,10,25,55,10,,,,,,,,,,,
2019Jun,7,,,,,,,,,,,,,,,,,,,,
2019Jun,8,1.7,,,,5,14,29,33,16,3,,,,,,,,,,
2019Jun,10,1.6,,,,,,35,60,5,,,,,,,,,,,
2019Jun,14,1.2,1,2,5,11,20,26,19,11,4,1,0,0,,,,,,,
2019Jun,15,1.75,,,,5,10,15,30,25,10,5,,,,,,,,,
2019Jun,16,1.7,1,2,2,7,14,16,17,15,11,9,4,2,,,,,,,
2019Jun,20,1.5,,,,5,20,30,35,10,,,,,,,,,,,
2019Jun,22,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2019Jun,23,1.8,,1,2,6,15,20,25,20,10,1,,,,,,,,,
2019Jun,24,1.8,,,2,7,10,17,20,18,15,8,3,,,,,,,,
2019Jun,29,1.6,,,,,,40,50,10,,,,,,,,,,,
2019Jun,31,1.9,,,,5,15,20,35,20,5,,,,,,,,,,
2019Jun,32,,,,,,,,,,,,,,,,,,,,
2019Jun,33,1.8,,,,,,,,,,,,,,,,,,,
2019Jun,35,,,,,,,,,,,,,,,,,,,,
2019Jun,36,1.7,0,0,0,10,20,25,25,10,10,0,0,0,,,,,,,
2019Jun,37,1.9,,,,,,3,54,33,10,,,,,,,,,,
2019Jun,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2019Jun,39,1.5,,,,,10,30,40,20,,,,,,,,,,,
2019Jun,41,,,,,,,,,,,,,,,,,,,,
2019Jun,45,,,,,,,,,,,,,,,,,,,,
2019Jun,47,,,,,,,,,,,,,,,,,,,,
2019Jun,48,,,,,,,,,,,,,,,,,,,,
2019Jun,49,1.4,,,,,,,,,,,,,,,,,,,
2019Jun,52,,,,,,,,,,,,,,,,,,,,
2019Jun,56,1.4,,,,,10,40,40,10,,,,,,,,,,,
2019Jun,61,,,,,,,,,,,,,,,,,,,,
2019Jun,70,,,,,,,,,,,,,,,,,,,,
2019Jun,80,,,,,,,,,,,,,,,,,,,,
2019Jun,82,,,,,,,,,,,,,,,,,,,,
2019Jun,85,1.6007581163,.0057106535,.0776341058,.6723164416,3.5582209662,11.5254514239,22.8740425856,27.835442398,20.7737852956,9.5051446278,2.6642659061,.4569276363,.0510579596,,,,,,,
2019Jun,88,1.8,2,5,6,8,10,11,13,12,11,10,7,5,,,,,,,
2019Jun,89,1.743513851,,,2.5,5,7.5,10,30,30,10,2.5,2.5,,,,,,,,
2019Jun,93,1.8,,,,,,10,67,18,5,,,,,,,,,,
2019Jun,94,1.594,,.5,2,5,11,19,34,18,6,3,1,.5,,,,,,,
2019Jun,95,1.7358893008,1.0133810526,1.7621479956,2.2066724433,6.9758865353,9.5403418281,14.4874445187,21.5040595118,18.3080144617,12.5036583927,6.8502751025,3.010606433,1.8375117247,,,,,,,
2019Jun,96,1.5,,,,5,10,25,40,15,5,,,,,,,,,,
2019Jun,97,,,,,,,,,,,,,,,,,,,,
2019Jun,98,1.7,,,,,10,30,30,20,10,,,,,,,,,,
2019Jun,99,,,,,,,,,,,,,,,,,,,,
2019Jun,101,1.5,,,,,,,,,,,,,,,,,,,
2019Jun,102,1.3,,,,5,10,40,40,5,,,,,,,,,,,
2019Jun,103,,,,,,,,,,,,,,,,,,,,
2019Jun,107,1.6272946242,.0050043932,.0728498888,.6620604993,3.6166549642,11.8948471173,23.5833246186,28.2090396992,20.3611202012,8.8649626823,2.3259758042,.3672690316,.0368911001,,,,,,,
2019Jun,108,1.5511255275,,,,7.19,13.95,21.29,25.03,18.28,10.85,3.41,,,,,,,,,
2019Jun,110,,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2019Jun,111,,,,,,,,,,,,,,,,,,,,
2019Jun,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019Jun,114,1.8,,,2,8,10,15,38,17,8,2,,,,,,,,,
2019Jun,116,,,,,,,,,,,,,,,,,,,,
2019Jun,118,1.5,,,,,,,,,,,,,,,,,,,
2019Jun,119,1.4,,,,,15,40,35,10,,,,,,,,,,,
2022,1,1.9,,1,4,7,15,18,35,10,5,4,1,,,,,,,,
2022,2,1.6,0,0,0,0,0,25,50,25,0,0,0,0,,,,,,,
2022,4,1.8,0,0,5,10,15,20,25,20,5,,,,,,,,,,
2022,6,2,,,,,,5,40,50,5,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,8,1.8,,,1,3,12,20,25,22,10,4,2,1,,,,,,,
2022,10,1.6,,,,,,35,60,5,,,,,,,,,,,
2022,14,1.6,1,2,4,7,13,17,19,16,10,6,3,2,,,,,,,
2022,15,1.975,,,,,5,15,30,25,20,5,,,,,,,,,
2022,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2022,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,
2022,22,1.7,,,,,5,20,60,15,,,,,,,,,,,
2022,23,2.2,,1,2,4,10,15,20,17,14,11,5,1,,,,,,,
2022,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,
2022,29,1.7,,,,,,40,50,10,,,,,,,,,,,
2022,31,1.9,,,,,10,30,40,15,5,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,2,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,1.9,0,0,0,5,15,25,25,20,5,5,0,0,,,,,,,
2022,37,2.2,,,,,,1,30,45,22,2,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,
2022,48,1.5,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,1.5,,,,,5,40,50,5,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,70,1.8,,,,,,45,55,,,,,,,,,,,,
2022,80,1.5,0,1.1655011655,3.2634032634,9.7902097902,21.2121212121,23.3100233101,22.1445221445,11.8881118881,6.0606060606,.9324009324,.2331002331,0,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,
2022,88,2,3,4,6,7,8,9,10,11,12,11,10,9,,,,,,,
2022,89,1.925,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2022,93,2,,,,,,2.5,33,57,7.5,,,,,,,,,,
2022,94,1.73,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2022,95,1.9416049893,.0117412771,.264340091,1.3448007617,5.3165018155,8.4468637532,15.7744815042,20.4067426285,18.7880445461,14.0688697978,8.5685349946,4.2444720126,2.7646068177,,,,,,,
2022,96,2,,,,2,3,10,30,40,10,5,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,1.9,,,,,,15,35,35,15,,,,,,,,,,
2022,99,1.8,,,,,,30,70,,,,,,,,,,,,
2022,101,1.7,,,5,8,12,25,35,10,5,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2022,107,1.933,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,
2022,108,1.7528141758,,,,3.67,11,18.33,25.03,21.27,13.83,6.39,.48,,,,,,,,
2022,110,,0,0,0,2.5,5,7.5,17.5,37.5,20,5,2.5,2.5,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2022,114,1.9,,,2,5,8,13,35,17,10,5,5,,,,,,,,
2022,116,1.7,0,0,1,4,10,20,30,20,10,4,1,0,,,,,,,
2022,118,1.8,,,,,,,,,,,,,,,,,,,
2022,119,2,,,,,5,20,25,45,5,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.1,,,,,,,,,,,,,,,,,,,
2017,2,1,0,0,0,0,25,60,15,0,0,0,0,0,,,,,,,
2017,4,1.1,,,,0,40,50,10,,,,,,,,,,,,
2017,6,1.1,,,,,20,60,20,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,1,,,,,30,70,,,,,,,,,,,,,
2017,10,.9,,,,35,60,5,,,,,,,,,,,,,
2017,14,1.1,0,0,0,0,15,85,0,0,0,0,0,0,,,,,,,
2017,15,1.15,,,,15,20,35,20,10,,,,,,,,,,,
2017,16,1.1,,,,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,1.1,,,,5,40,50,5,,,,,,,,,,,,
2017,23,1,,,,,30,40,25,5,,,,,,,,,,,
2017,24,1.044,,,5,13,23,35,20,4,,,,,,,,,,,
2017,29,1,,,,,20,60,20,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,1.2,0,0,0,0,30,40,30,0,0,0,0,0,,,,,,,
2017,37,1,,,,,32,68,,,,,,,,,,,,,
2017,38,,,,,,,,,,,,,,,,,,,,
2017,39,1.1,,,,5,20,45,25,5,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,1.1,,,,5,20,40,25,5,5,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1,,,,,,,,,,,,,,,,,,,
2017,52,1.1,0,0,1,3,23,46,22,4,1,0,0,0,,,,,,,
2017,56,1,,,,,30,70,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,70,,,,,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,1,,,,,,,,,,,,,,,,,,,
2017,85,1.1083142115,0,.0000000004,.0000671582,.2303145781,20.0046127007,67.5993000729,12.0886272855,.0770662938,.0000119104,0,0,0,,,,,,,
2017,89,1.0991521503,,1,2,7.5,30,31,21,5,2,.5,,,,,,,,,
2017,93,1.1,,,,,30,60,10,,,,,,,,,,,,
2017,94,,,,,,,,,,,,,,,,,,,,
2017,95,1.1884903454,4.0970153658,7.7571523176,7.6808981365,10.8982537009,11.7875871441,16.4963412424,15.8792936227,7.9656745078,5.9781037232,4.7958122825,3.8090227443,2.8548452122,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,1,,,,,,,,,,,,,,,,,,,
2017,98,1.2,,,,,25,75,,,,,,,,,,,,,
2017,99,1.07,,,,,20,80,,,,,,,,,,,,,
2017,101,.9,,,,,,,,,,,,,,,,,,,
2017,102,1,,,,5,45,45,5,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,107,,,,,,,,,,,,,,,,,,,,
2017,108,,,,,,,,,,,,,,,,,,,,
2017,110,1.1,0,0,0,5,20,32.5,32.5,10,0,0,0,0,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,,,,,,,,,,,,,,,,,
2017,114,1.1,,,,5,20,40,15,15,5,,,,,,,,,,
2017,116,1.04,0,0,0,2.5,35,60,2.5,0,0,0,0,0,,,,,,,
2017,118,1,,,,,,,,,,,,,,,,,,,
2017,119,1.2,,,,,35,50,15,,,,,,,,,,,,
2018,1,1.4,,,,,,,,,,,,,,,,,,,
2018,2,1.2,0,0,0,0,15,70,15,0,0,0,0,0,,,,,,,
2018,4,1.5,,,,10,20,30,30,10,0,,,,,,,,,,
2018,6,1.4,,,,,,40,55,5,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,1.2,,,,,25,60,15,,,,,,,,,,,,
2018,10,1.1,,,,,35,60,5,,,,,,,,,,,,
2018,14,1.4,0,0,0,0,13,55,30,2,0,0,0,0,,,,,,,
2018,15,1.55,,,,5,10,25,35,20,5,,,,,,,,,,
2018,16,1.6,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,
2018,22,1.4,,,,0,35,40,25,,,,,,,,,,,,
2018,23,1.2,,,1,10,25,30,25,8,1,,,,,,,,,,
2018,24,1.4,,,,10,23,25,20,15,7,,,,,,,,,,
2018,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,33,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,1.2,0,0,0,5,15,30,25,15,10,0,0,0,,,,,,,
2018,37,1.5,,,,,,44,55,1,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,
2018,39,1.5,,,,,20,30,40,10,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,1.3,,,,5,15,35,30,10,5,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.1,,,,,,,,,,,,,,,,,,,
2018,52,1.4,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018,56,1.3,,,,,10,70,20,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,70,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,
2018,82,1.3,,,,,,,,,,,,,,,,,,,
2018,85,1.4315725683,.0000000123,.0000189658,.0064160649,.4890972558,8.6979975228,37.6608287325,41.0670808269,11.3048127421,.7616709512,.0120338892,.0000430026,.0000000339,,,,,,,
2018,89,1.4523306314,,,2.5,5,12.5,27.5,30,15,5,2.5,,,,,,,,,
2018,93,1.5,,,,,10,35,50,5,,,,,,,,,,,
2018,94,,,,,,,,,,,,,,,,,,,,
2018,95,1.3093833688,2.3432659078,4.7767462914,6.5897832709,9.6222019005,13.2303328579,18.7968495545,16.8737312925,12.120511971,6.6023640264,3.8562175922,3.0065213949,2.18147394,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,97,1.3,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,40,40,10,,,,,,,,,,,
2018,99,1.31,,,,,20,80,,,,,,,,,,,,,
2018,101,1,,,,,,,,,,,,,,,,,,,
2018,102,1.2,,,,5,25,45,25,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,107,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,
2018,110,1.5,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,
2018,114,1.5,,,,5,15,20,40,15,5,,,,,,,,,,
2018,116,1.34,0,0,0,2.5,10,50,30,5,2.5,0,0,0,,,,,,,
2018,118,1.2,,,,,,,,,,,,,,,,,,,
2018,119,1.3,,,,,30,50,20,,,,,,,,,,,,
2018Jun,1,1.3,,,,,,,,,,,,,,,,,,,
2018Jun,2,1.2,0,0,0,0,15,70,15,0,0,0,0,0,,,,,,,
2018Jun,4,1.4,,,,10,20,25,30,10,5,,,,,,,,,,
2018Jun,6,1.2,,,,,15,65,20,,,,,,,,,,,,
2018Jun,7,,,,,,,,,,,,,,,,,,,,
2018Jun,8,1.2,,,,,25,60,15,,,,,,,,,,,,
2018Jun,10,1.3,,,,,35,60,5,,,,,,,,,,,,
2018Jun,14,1.4,0,0,0,1,13,46,35,5,0,0,0,0,,,,,,,
2018Jun,15,,,,,,,,,,,,,,,,,,,,
2018Jun,16,1.7,,,,,,,,,,,,,,,,,,,
2018Jun,20,,,,,,,,,,,,,,,,,,,,
2018Jun,22,1.5,,,,10,30,40,20,,,,,,,,,,,,
2018Jun,23,1.1,,,1,10,29,33,23,4,,,,,,,,,,,
2018Jun,24,1.25,,,5,12,20,23,20,15,5,,,,,,,,,,
2018Jun,29,1.1,,,,,10,60,30,,,,,,,,,,,,
2018Jun,31,,,,,,,,,,,,,,,,,,,,
2018Jun,32,,,,,,,,,,,,,,,,,,,,
2018Jun,33,,,,,,,,,,,,,,,,,,,,
2018Jun,35,,,,,,,,,,,,,,,,,,,,
2018Jun,36,1.2,0,0,0,5,15,30,25,15,10,0,0,0,,,,,,,
2018Jun,37,1.4,,,,,2,56,42,,,,,,,,,,,,
2018Jun,38,,,,,,,,,,,,,,,,,,,,
2018Jun,39,1.5,,,,,15,35,40,10,,,,,,,,,,,
2018Jun,41,,,,,,,,,,,,,,,,,,,,
2018Jun,45,,,,,,,,,,,,,,,,,,,,
2018Jun,47,,,,,,,,,,,,,,,,,,,,
2018Jun,48,,,,,,,,,,,,,,,,,,,,
2018Jun,49,1.1,,,,,,,,,,,,,,,,,,,
2018Jun,52,1.3,0,0,1,4,19,40,26,8,2,0,0,0,,,,,,,
2018Jun,56,1.1,,,,,30,70,0,,,,,,,,,,,,
2018Jun,61,,,,,,,,,,,,,,,,,,,,
2018Jun,70,,,,,,,,,,,,,,,,,,,,
2018Jun,80,,,,,,,,,,,,,,,,,,,,
2018Jun,82,1.2,,,,,,,,,,,,,,,,,,,
2018Jun,85,1.4065860836,.0000000185,.0000262969,.0082524418,.5844142566,9.6746358685,39.0758339925,39.7880218834,10.2183871091,.6409875778,.0094093384,.0000311937,.0000000228,,,,,,,
2018Jun,89,1.3996427413,,1,2.5,5,18,20,30,15,5,2.5,1,,,,,,,,
2018Jun,93,1.4,,,,,10,37.5,50,2.5,,,,,,,,,,,
2018Jun,94,,,,,,,,,,,,,,,,,,,,
2018Jun,95,1.3180521837,1.4108046987,2.6528860933,7.2362878484,10.6236802166,14.8906029324,20.9245849685,15.9291999277,11.0984961982,6.2587557643,4.6805013599,2.5922200032,1.7019799888,,,,,,,
2018Jun,96,,,,,,,,,,,,,,,,,,,,
2018Jun,97,1.2,,,,,,,,,,,,,,,,,,,
2018Jun,98,1.6,,,,,10,40,40,10,,,,,,,,,,,
2018Jun,99,1.3,,,,,,,,,,,,,,,,,,,
2018Jun,101,1.1,,,,,,,,,,,,,,,,,,,
2018Jun,102,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2018Jun,103,,,,,,,,,,,,,,,,,,,,
2018Jun,107,,,,,,,,,,,,,,,,,,,,
2018Jun,108,,,,,,,,,,,,,,,,,,,,
2018Jun,110,1.3,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2018Jun,111,,,,,,,,,,,,,,,,,,,,
2018Jun,112,,,,,,,,,,,,,,,,,,,,
2018Jun,114,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2018Jun,116,1.2,0,0,0,10,20,40,20,10,0,0,0,0,,,,,,,
2018Jun,118,1.1,,,,,,,,,,,,,,,,,,,
2018Jun,119,1.3,,,,,35,45,20,,,,,,,,,,,,
2019,1,1.7,,,,,,,,,,,,,,,,,,,
2019,2,1.5,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,
2019,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,6,1.4,,,,,,25,65,10,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2019,10,1.3,,,,,35,60,5,,,,,,,,,,,,
2019,14,1.4,0,0,0,1,15,45,33,6,0,0,0,0,,,,,,,
2019,15,1.725,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.6,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,
2019,22,1.7,,,,0,10,30,40,20,,,,,,,,,,,
2019,23,1.5,,,1,10,17,25,28,17,2,,,,,,,,,,
2019,24,1.6949824286,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.4,0,0,0,10,20,25,25,10,10,0,0,0,,,,,,,
2019,37,1.9,,,,,,5,48,45,2,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,
2019,39,1.7,,,,,15,30,40,15,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.3,,,,,,,,,,,,,,,,,,,
2019,52,1.6,0,0,1,5,15,21,22,18,12,5,1,0,,,,,,,
2019,56,1.4,,,,,5,60,35,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,85,1.6545369567,.0000274637,.0020458149,.0690465803,1.0563726529,7.3774636712,23.6706287071,35.0552588218,24.004447419,7.5874731012,1.1019472588,.0730623529,.0022261562,,,,,,,
2019,89,1.7754795633,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,93,1.8,,,,,,15,60,20,5,,,,,,,,,,
2019,94,,,,,,,,,,,,,,,,,,,,
2019,95,1.3303818836,3.4046820015,3.9009654024,6.8941743274,8.9826384916,12.5977944194,17.4357335481,15.9530034972,11.9889076541,10.3142017121,5.2515420251,2.0824014116,1.1939555095,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,1.4,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,15,35,35,15,,,,,,,,,,,
2019,99,1.7,,,,,,30,70,,,,,,,,,,,,
2019,101,1.1,,,,,,,,,,,,,,,,,,,
2019,102,1.3,,,,5,10,50,30,5,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,
2019,114,1.6,,,,5,15,20,40,15,5,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019,118,1.4,,,,,,,,,,,,,,,,,,,
2019,119,1.5,,,,,15,35,50,,,,,,,,,,,,
2019Jun,1,1.7,,,,,,,,,,,,,,,,,,,
2019Jun,2,1.5,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,
2019Jun,4,1.6,,,,10,20,25,30,10,5,,,,,,,,,,
2019Jun,6,1.7,,,,,,30,60,10,,,,,,,,,,,
2019Jun,7,,,,,,,,,,,,,,,,,,,,
2019Jun,8,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2019Jun,10,1.6,,,,,,35,60,5,,,,,,,,,,,
2019Jun,14,1.4,0,0,0,2,15,40,34,8,1,0,0,0,,,,,,,
2019Jun,15,,,,,,,,,,,,,,,,,,,,
2019Jun,16,1.6,,,,,,,,,,,,,,,,,,,
2019Jun,20,,,,,,,,,,,,,,,,,,,,
2019Jun,22,1.7,,,,,10,30,40,20,,,,,,,,,,,
2019Jun,23,1.4,,,1,9,23,30,28,8,1,,,,,,,,,,
2019Jun,24,1.7,,,2,8,16,19,19,15,12,7,2,,,,,,,,
2019Jun,29,1.3,,,,,10,50,30,10,,,,,,,,,,,
2019Jun,31,,,,,,,,,,,,,,,,,,,,
2019Jun,32,,,,,,,,,,,,,,,,,,,,
2019Jun,33,,,,,,,,,,,,,,,,,,,,
2019Jun,35,,,,,,,,,,,,,,,,,,,,
2019Jun,36,1.2,0,0,0,10,20,25,25,10,10,0,0,0,,,,,,,
2019Jun,37,1.9,,,,,,20,65,15,,,,,,,,,,,
2019Jun,38,,,,,,,,,,,,,,,,,,,,
2019Jun,39,1.6,,,,,10,35,40,15,,,,,,,,,,,
2019Jun,41,,,,,,,,,,,,,,,,,,,,
2019Jun,45,,,,,,,,,,,,,,,,,,,,
2019Jun,47,,,,,,,,,,,,,,,,,,,,
2019Jun,48,,,,,,,,,,,,,,,,,,,,
2019Jun,49,1.4,,,,,,,,,,,,,,,,,,,
2019Jun,52,,,,,,,,,,,,,,,,,,,,
2019Jun,56,1.4,,,,,5,60,35,,,,,,,,,,,,
2019Jun,61,,,,,,,,,,,,,,,,,,,,
2019Jun,70,,,,,,,,,,,,,,,,,,,,
2019Jun,80,,,,,,,,,,,,,,,,,,,,
2019Jun,82,,,,,,,,,,,,,,,,,,,,
2019Jun,85,1.6365601321,.000032529,.002353972,.077209809,1.1482852259,7.7973931768,24.3305309171,35.0466076556,23.3418380411,7.1752761547,1.0132349749,.0653045421,.0019330018,,,,,,,
2019Jun,89,1.7278756001,,,0,2.5,10,25,30,17.5,7.5,5,2.5,,,,,,,,
2019Jun,93,1.7,,,,,,15,64,18,3,,,,,,,,,,
2019Jun,94,,,,,,,,,,,,,,,,,,,,
2019Jun,95,1.3609747794,.8637560189,1.5019680242,4.8338453402,10.8675459025,16.0063476942,20.2230139856,18.3289995269,13.6361906511,8.6888438683,2.8858499662,1.5817635411,.5818754808,,,,,,,
2019Jun,96,,,,,,,,,,,,,,,,,,,,
2019Jun,97,,,,,,,,,,,,,,,,,,,,
2019Jun,98,1.6,,,,,15,30,40,15,,,,,,,,,,,
2019Jun,99,,,,,,,,,,,,,,,,,,,,
2019Jun,101,1.2,,,,,,,,,,,,,,,,,,,
2019Jun,102,1.3,,,,5,15,45,30,5,,,,,,,,,,,
2019Jun,103,,,,,,,,,,,,,,,,,,,,
2019Jun,107,,,,,,,,,,,,,,,,,,,,
2019Jun,108,,,,,,,,,,,,,,,,,,,,
2019Jun,110,,0,0,0,5,17.5,40,27.5,10,0,0,0,0,,,,,,,
2019Jun,111,,,,,,,,,,,,,,,,,,,,
2019Jun,112,,,,,,,,,,,,,,,,,,,,
2019Jun,114,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2019Jun,116,,,,,,,,,,,,,,,,,,,,
2019Jun,118,1.4,,,,,,,,,,,,,,,,,,,
2019Jun,119,1.4,,,,,25,40,35,,,,,,,,,,,,
2022,1,1.8,,,,,,,,,,,,,,,,,,,
2022,2,1.6,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,
2022,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2022,6,1.9,,,,,,,60,40,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,8,1.5,,,2,6,20,30,35,5,2,,,,,,,,,,
2022,10,1.6,,,,,,35,60,5,,,,,,,,,,,
2022,14,1.7,0,0,0,0,1,17,49,29,4,0,0,0,,,,,,,
2022,15,1.975,,,,,5,15,30,25,20,5,,,,,,,,,
2022,16,1.6,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,
2022,22,1.7,,,,,10,30,45,15,,,,,,,,,,,
2022,23,1.5,,,1,10,20,25,28,10,5,1,,,,,,,,,
2022,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,
2022,29,1.7,,,,,,30,60,10,,,,,,,,,,,
2022,31,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,1.5,0,0,5,10,15,20,20,15,10,5,0,0,,,,,,,
2022,37,2.2,,,,,,1,39,52,8,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,1.7,,,,5,10,30,35,20,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,1.5,,,,,5,40,50,5,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,70,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,
2022,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,
2022,94,,,,,,,,,,,,,,,,,,,,
2022,95,1.5708060113,1.6856477247,2.2022857462,4.133030771,7.6076319667,12.3172269993,16.7566862984,17.8526257078,15.4510093034,11.322488551,6.5105780812,2.7277167319,1.4330721184,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,1.7,,,,,15,25,45,15,,,,,,,,,,,
2022,99,1.6,,,,,,30,70,,,,,,,,,,,,
2022,101,1.5,,,,,,,,,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,
2022,108,,,,,,,,,,,,,,,,,,,,
2022,110,2,0,0,0,2.5,5,7.5,17.5,37.5,20,5,2.5,2.5,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,
2022,114,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2022,116,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,
2022,118,1.7,,,,,,,,,,,,,,,,,,,
2022,119,2,,,,,5,20,35,40,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.8,,,,1,2,10,60,22,5,,,,,,,,,,
2017,2,1.9,0,0,0,0,0,0,70,30,0,0,0,0,,,,,,,
2017,4,1.9,,,,,0,10,40,40,10,,,,,,,,,,
2017,6,1.8,,,,,5,20,65,10,,,,,,,,,,,
2017,7,1.8,,,,,,,,,,,,,,,,,,,
2017,8,2.1,,,,,,,40,60,,,,,,,,,,,
2017,10,2.1,,,,,,,25,70,5,,,,,,,,,,
2017,14,2.1,0,0,0,0,1,10,33,38,16,2,0,0,,,,,,,
2017,15,1.9,,,,,,10,50,40,,,,,,,,,,,
2017,16,2.2,0,1,2,4,9,13,20,24,19,5,2,1,,,,,,,
2017,20,2.1,,,,,,,40,60,,,,,,,,,,,
2017,22,2.2,,,,,,10,35,45,10,,,,,,,,,,
2017,23,2,,,,,2,23,40,30,5,,,,,,,,,,
2017,24,1.9,,,,4,16,19,31,25,5,,,,,,,,,,
2017,29,1.7,,,,,20,30,40,10,,,,,,,,,,,
2017,31,1.9,,,,,10,25,45,20,,,,,,,,,,,
2017,32,2,0,.0000000173,.0000225674,.006716402,.4775063423,8.2674535789,36.2535415185,41.5399650943,12.4797710262,.9569343405,.0180086531,.0000804595,,,,,,,
2017,33,1.8,.5,1,2,4,15,25,35,9,5,2,1,.5,,,,,,,
2017,35,1.9,,,,,,10,50,40,,,,,,,,,,,
2017,36,1.8,0,0,0,0,15,30,40,10,5,0,0,0,,,,,,,
2017,37,1.9,,,,,,12,68,20,,,,,,,,,,,
2017,38,1.9,,,,,,20,60,20,,,,,,,,,,,
2017,39,2,,,,,5,10,30,40,15,,,,,,,,,,
2017,41,1.9,,,,,,,80,20,,,,,,,,,,,
2017,45,1.85,,,,,,10,55,30,5,,,,,,,,,,
2017,47,2,,,,5,5,10,25,35,15,5,,,,,,,,,
2017,48,1.8,,,,,,,,,,,,,,,,,,,
2017,49,1.9,,,,,,,,,,,,,,,,,,,
2017,52,1.9,0,0,0,1,4,15,44,22,8,5,1,0,,,,,,,
2017,56,2,,,,,,10,30,50,10,,,,,,,,,,
2017,61,2,,,,,,5,45,45,5,,,,,,,,,,
2017,70,2,,,,,,,40,60,,,,,,,,,,,
2017,80,1.6,0,0,0,.6993006993,2.5641025641,25.8741258741,55.9440559441,14.2191142191,.6993006993,0,0,0,,,,,,,
2017,82,1.9,,,,,,,,,,,,,,,,,,,
2017,85,2.0105938043,.0000000247,.0000088643,.0012062039,.0626151824,1.2530825811,9.7838368845,30.1465681202,36.948170276,18.0409856143,3.4907361224,.264911222,.0078789042,,,,,,,
2017,88,2.0291736681,1,2,3,5,8,10,15,20,15,10,8,3,,,,,,,
2017,89,1.9480872283,,,1,4,7.5,15,25,30,10,5,2.5,,,,,,,,
2017,93,1.9,,,,,,10,45,40,5,,,,,,,,,,
2017,94,1.975,,.5,1,1.5,2,3,36,47,6,2,1,,,,,,,,
2017,95,1.7487710452,.5384898691,1.012338908,2.9661458135,6.7683910789,12.0283144045,16.6475557553,17.9441364995,16.8715209459,11.6561404903,6.8223370157,3.7964565779,2.9481726414,,,,,,,
2017,96,2,,,,,,10,25,40,25,,,,,,,,,,
2017,97,1.9,,,,,,,,,,,,,,,,,,,
2017,98,1.9,,,,,,5,60,30,5,,,,,,,,,,
2017,99,2,,,,,,,30,70,,,,,,,,,,,
2017,101,1.9,,,,,,5,65,30,,,,,,,,,,,
2017,102,2.1,,,,,5,10,35,45,5,,,,,,,,,,
2017,103,1.9,,,,,,5,55,40,,,,,,,,,,,
2017,107,2.120274742,0,0,.0000001763,.0002750096,.0723092146,3.337029566,28.7479833838,49.36022835,17.2835786863,1.1837521597,.0148114067,.000032047,,,,,,,
2017,108,2.1369377839,,,,,.52,10.41,23.76,33.37,22.72,9.03,.19,,,,,,,,
2017,110,1.8,0,0,0,2.5,7.5,20,32.5,20,17.5,0,0,0,,,,,,,
2017,111,1.6,,,,,,,,,,,,,,,,,,,
2017,112,2.2,,,,5,10,15,20,30,15,5,,,,,,,,,
2017,114,1.9,,,1,5,10,10,49,20,5,,,,,,,,,,
2017,116,2.1,0,0,0,0,0,0,25,60,15,0,0,0,,,,,,,
2017,118,2,,,,,,,,,,,,,,,,,,,
2017,119,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2018,1,1.8,,,,5,10,15,45,20,5,,,,,,,,,,
2018,2,2.2,0,0,0,0,0,0,15,75,10,0,0,0,,,,,,,
2018,4,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2018,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2018,7,1.7,,,,,,,,,,,,,,,,,,,
2018,8,1.6,,,,,5,28,42,20,5,,,,,,,,,,
2018,10,1.8,,,,,,30,60,10,,,,,,,,,,,
2018,14,1.8,1,1,3,6,11,15,19,16,13,8,4,3,,,,,,,
2018,15,1.8,,,,,5,15,50,25,5,,,,,,,,,,
2018,16,1.7,0,1,2,5,12,17,20,17,12,9,4,1,,,,,,,
2018,20,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2018,22,1.9,,,,,,10,45,35,10,,,,,,,,,,
2018,23,1.8,,1,2,6,15,20,25,22,8,1,,,,,,,,,
2018,24,1.6,,,,10,15,20,21,19,10,5,,,,,,,,,
2018,29,1.5,,,,,10,40,40,10,,,,,,,,,,,
2018,31,2,,,,,5,10,15,45,20,5,,,,,,,,,
2018,32,1.9,.3717334345,.8150933085,2.4072821576,5.4298171586,9.9792398777,14.8572313388,17.9432976781,17.5791202634,13.9708168072,9.0067537076,4.7100071978,2.9296070702,,,,,,,
2018,33,1.8,1,2,4,6,12,22,30,10,6,4,2,1,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,1.7,0,0,0,10,15,25,30,10,10,0,0,0,,,,,,,
2018,37,1.9,,,,,,10,71,19,,,,,,,,,,,
2018,38,1.7,,,,,,20,60,20,,,,,,,,,,,
2018,39,1.7,,,,,5,10,40,35,10,,,,,,,,,,
2018,41,1.8,,,,,,10,70,20,,,,,,,,,,,
2018,45,1.8,,,,,5,20,35,30,10,,,,,,,,,,
2018,47,1.3,,,,5,10,35,30,15,5,,,,,,,,,,
2018,48,1.4,,,,,,,,,,,,,,,,,,,
2018,49,1.4,,,,,,,,,,,,,,,,,,,
2018,52,1.6,0,0,0,1,10,27,33,20,8,1,0,0,,,,,,,
2018,56,1.8,,,,,10,30,30,30,,,,,,,,,,,
2018,61,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2018,70,2,,,,,,,40,60,,,,,,,,,,,
2018,80,1.7,0,0,.4662004662,1.8648018648,7.6923076923,24.4755244755,36.8298368299,20.2797202797,6.7599067599,1.6317016317,0,0,,,,,,,
2018,82,1.6,,,,,,,,,,,,,,,,,,,
2018,85,1.6660191464,.0568680723,.327039,1.5030830449,4.9316621171,11.5554740077,19.3412857449,23.1292086334,19.7624376441,12.0642764311,5.2610368399,1.6384544172,.4291740474,,,,,,,
2018,88,1.9,0,3,4,8,10,13,14,13,11,10,9,5,,,,,,,
2018,89,1.7832129987,,,1,4,7.5,17.5,30,25,7.5,5,2.5,,,,,,,,
2018,93,1.8,,,,,,15,57,26,2,,,,,,,,,,
2018,94,1.878,.5,1,1.5,3,5,8,32,31,11.5,4,2,.5,,,,,,,
2018,95,1.8670676204,.6545870634,1.1830384127,1.2105913894,5.1109196223,10.4870307909,15.4465559455,19.4634737837,18.2840675419,13.2244440467,7.8984884635,4.1118621633,2.9249407767,,,,,,,
2018,96,1.8,,,,3,10,15,35,22,10,5,,,,,,,,,
2018,97,1.6,,,,,,,,,,,,,,,,,,,
2018,98,1.7,,,,,,20,50,30,,,,,,,,,,,
2018,99,2.1,,,,,,,30,70,,,,,,,,,,,
2018,101,1.7,,,,,5,20,60,15,,,,,,,,,,,
2018,102,1.6,,,,5,20,35,35,5,,,,,,,,,,,
2018,103,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2018,107,1.8545111693,.0018466917,.0299721879,.3093280971,1.9603802175,7.6405099787,18.3357321911,27.1170244445,24.7246123367,13.8969223771,4.8123188561,1.0256440685,.1457085531,,,,,,,
2018,108,1.8457217265,,,,2.55,9.68,16.9,24.04,22.51,15.2,7.89,1.23,,,,,,,,
2018,110,1.8,0,0,0,2.5,7.5,20,32.5,20,17.5,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2.4,,,,5,10,15,20,30,15,5,,,,,,,,,
2018,114,1.6,1,3,4,5,13,20,44,8,2,,,,,,,,,,
2018,116,1.8,0,0,0,0,5,10,40,30,10,5,0,0,,,,,,,
2018,118,1.5,,,,,,,,,,,,,,,,,,,
2018,119,1.7,,,,0,15,20,40,20,5,,,,,,,,,,
2018Q1,1,1.6,,,,1,4,17,48,25,4,1,,,,,,,,,
2018Q1,2,2.1,0,0,0,0,0,0,20,70,10,0,0,0,,,,,,,
2018Q1,4,1.8,,,,,10,35,35,15,5,,,,,,,,,,
2018Q1,6,1.8,,,,,10,15,65,10,,,,,,,,,,,
2018Q1,7,1.81213604,,,,,,,,,,,,,,,,,,,
2018Q1,8,1.9,,,,,,10,40,35,15,,,,,,,,,,
2018Q1,10,1.9,,,,,,20,60,20,,,,,,,,,,,
2018Q1,14,1.8,5,4,6,8,10,11,12,11,10,8,6,9,,,,,,,
2018Q1,15,1.75,,,,5,5,15,40,25,5,5,,,,,,,,,
2018Q1,16,2,0,1,2,4,9,13,20,24,19,5,2,1,,,,,,,
2018Q1,20,2,,,,,,10,40,45,5,,,,,,,,,,
2018Q1,22,2.1,,,,,,10,35,45,10,,,,,,,,,,
2018Q1,23,1.9,,,2,9,17,19,25,22,6,,,,,,,,,,
2018Q1,24,1.6,,,4,10,12,21,22,15,12,3,1,,,,,,,,
2018Q1,29,1.4,,,,,10,40,40,10,,,,,,,,,,,
2018Q1,31,1.7,,,,5,10,30,40,15,,,,,,,,,,,
2018Q1,32,1.95,,,,,,,,,,,,,,,,,,,
2018Q1,33,1.8,,,,,,,,,,,,,,,,,,,
2018Q1,35,,,,,,,,,,,,,,,,,,,,
2018Q1,36,1.7,0,0,0,10,15,25,30,10,10,0,0,0,,,,,,,
2018Q1,37,2.1,,,,,,11,44,45,,,,,,,,,,,
2018Q1,38,1.8,,,,,,20,60,20,,,,,,,,,,,
2018Q1,39,1.8,,,,,5,15,40,30,10,,,,,,,,,,
2018Q1,41,,,,,,,,,,,,,,,,,,,,
2018Q1,45,,,,,,,,,,,,,,,,,,,,
2018Q1,47,1.6,,,,,,,,,,,,,,,,,,,
2018Q1,48,1.4,,,,,,,,,,,,,,,,,,,
2018Q1,49,1.5,,,,,,,,,,,,,,,,,,,
2018Q1,52,1.7,0,0,0,1,5,25,44,17,7,1,0,0,,,,,,,
2018Q1,56,1.8,,,,,,10,30,50,10,,,,,,,,,,
2018Q1,61,1.9,,,,,5,15,35,35,10,,,,,,,,,,
2018Q1,70,,,,,,,,,,,,,,,,,,,,
2018Q1,80,,,,,,,,,,,,,,,,,,,,
2018Q1,82,1.6,,,,,,,,,,,,,,,,,,,
2018Q1,85,1.8088557959,.0138414705,.1163230543,.72131153,3.0598538997,8.8850388498,17.6687422181,24.0702348976,22.4671866071,14.367991596,6.2940307897,1.8879085573,.4475365299,,,,,,,
2018Q1,88,2,0,3,4,8,10,13,12,15,11,10,9,5,,,,,,,
2018Q1,89,1.7725185055,,,2.5,5,7.5,15,30,22.5,10,5,2.5,,,,,,,,
2018Q1,93,1.8,,,,,,16.5,55.5,23,5,,,,,,,,,,
2018Q1,94,1.8655,.5,1,2,3,5,8,32,30,12,4.5,1.5,.5,,,,,,,
2018Q1,95,1.7694569148,.8547912898,1.4982931263,3.8833861681,6.0927741928,10.3173851497,15.4146566491,18.1497649492,17.0690352015,11.995621029,7.2647296679,4.1838873631,3.2756752135,,,,,,,
2018Q1,96,1.8,,,,3,10,20,30,22,10,5,,,,,,,,,
2018Q1,97,1.7,,,,,,,,,,,,,,,,,,,
2018Q1,98,1.7,,,,,10,25,50,10,5,,,,,,,,,,
2018Q1,99,2,,,,,,,,,,,,,,,,,,,
2018Q1,101,1.7,,,,,,,,,,,,,,,,,,,
2018Q1,102,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2018Q1,103,1.7,,,,,5,25,40,25,5,,,,,,,,,,
2018Q1,107,2.1537596,.0038887404,.0388358931,.2857953151,1.4525422305,5.1016779998,12.388683599,20.8079136079,24.1781345878,19.43736345,10.8100954981,4.158026857,1.3370422213,,,,,,,
2018Q1,108,2.0161954587,,,,1.1,7.41,14.41,21.4,24.25,17.55,10.48,3.4,,,,,,,,
2018Q1,110,1.7,0,0,0,2.5,7.5,20,37.5,32.5,0,0,0,0,,,,,,,
2018Q1,111,,,,,,,,,,,,,,,,,,,,
2018Q1,112,2.2,,,,5,10,15,20,30,15,5,,,,,,,,,
2018Q1,114,1.7,,2,3,5,15,11,48,11,5,,,,,,,,,,
2018Q1,116,1.9,0,0,0,0,0,5,40,50,5,0,0,0,,,,,,,
2018Q1,118,1.7,,,,,,,,,,,,,,,,,,,
2018Q1,119,1.7,,,,,10,20,35,30,5,,,,,,,,,,
2019,1,1.5,,,1,4,10,29,31,20,4,1,,,,,,,,,
2019,2,2,0,0,0,0,0,0,30,60,10,0,0,0,,,,,,,
2019,4,1.7,,,5,10,15,20,25,20,5,,,,,,,,,,
2019,6,1.7,,,,,10,20,60,10,,,,,,,,,,,
2019,7,1.8,,,,,,,,,,,,,,,,,,,
2019,8,1.5,,,,5,20,27,30,13,5,,,,,,,,,,
2019,10,1.5,,,,,,20,60,20,,,,,,,,,,,
2019,14,1.7,1,2,4,7,12,16,16,16,12,8,4,2,,,,,,,
2019,15,1.7,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.6,1,2,3,5,12,17,19,17,12,8,3,1,,,,,,,
2019,20,1.8,,,,,10,20,40,25,5,,,,,,,,,,
2019,22,1.7,,,,,10,15,40,25,10,,,,,,,,,,
2019,23,1.8,1,2,3,9,14,17,22,19,10,2,1,,,,,,,,
2019,24,1.5,,,3,10,17,18,19,15,11,5,2,,,,,,,,
2019,29,1.4,,,,,10,40,40,10,,,,,,,,,,,
2019,31,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,33,1.9,1,3,4,6,10,18,25,15,7,6,3,2,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.5,0,0,5,5,15,20,20,20,10,5,0,0,,,,,,,
2019,37,1.8,,,,,,15,67,18,,,,,,,,,,,
2019,38,1.5,,,,,,20,60,20,,,,,,,,,,,
2019,39,1.5,,,,,5,15,40,30,10,,,,,,,,,,
2019,41,1.8,,,,,,10,70,20,,,,,,,,,,,
2019,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.4,,,,,,,,,,,,,,,,,,,
2019,52,1.3,0,1,5,11,18,27,19,11,7,1,0,0,,,,,,,
2019,56,1.9,,,,,10,30,30,30,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,1.6,0,0,1.1655011655,4.1958041958,19.3473193473,25.1748251748,27.0396270397,16.5501165501,6.2937062937,.2331002331,0,0,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,85,1.5859578993,.5262969991,1.3414446527,3.5495341046,7.5174160492,12.74367076,17.293021088,18.784960369,16.3348913079,11.3705877599,6.3357092829,2.825721545,1.3767460817,,,,,,,
2019,88,1.4774417639,3,5,9,10,10,15,12,10,8,7,6,5,,,,,,,
2019,89,1.6205560868,,,2.5,7.5,10,20,30,17.5,7.5,5,,,,,,,,,
2019,93,1.5,,,,,3.5,35.5,50,10,1,,,,,,,,,,
2019,94,2.056,.5,1,2,3,4,7,23.5,27,18,9,3.5,1.5,,,,,,,
2019,95,1.6138835128,1.5013094541,1.9617219637,3.7907480231,7.2751948257,12.1597427423,16.7777093504,17.8218143523,15.9838637058,11.426997849,6.5118299256,2.9579748593,1.8310929487,,,,,,,
2019,96,1.5,,,,5,15,22,35,15,5,3,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,10,30,35,20,5,,,,,,,,,,
2019,99,2.1,,,,,,,30,70,,,,,,,,,,,
2019,101,1.4,,,,5,25,40,25,5,,,,,,,,,,,
2019,102,1.2,,,,10,30,40,15,5,,,,,,,,,,,
2019,103,1.5,,,,5,10,25,35,20,5,,,,,,,,,,
2019,107,1.4096249386,.4162299747,1.5319137625,4.8559099479,11.1659030364,18.6296571047,22.5563000886,19.8201664788,12.6388224692,5.8480233233,1.9630015531,.4778748778,.096197383,,,,,,,
2019,108,1.2509937596,,,,14.68,18.35,25.04,21.25,13.82,6.39,.47,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2,,,,5,10,15,25,30,10,5,,,,,,,,,
2019,114,.9,2,5,10,10,40,25,5,3,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019,118,1.3,,,,,,,,,,,,,,,,,,,
2019,119,1.7,,,0,10,15,20,40,10,5,,,,,,,,,,
2019Q1,1,1.6,,1,2,4,8,20,30,24,8,2,1,,,,,,,,
2019Q1,2,2,0,0,0,0,0,0,25,65,10,0,0,0,,,,,,,
2019Q1,4,1.7,,,,5,10,25,30,20,10,,,,,,,,,,
2019Q1,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2019Q1,7,,,,,,,,,,,,,,,,,,,,
2019Q1,8,1.5,,,,5,20,27,30,13,5,,,,,,,,,,
2019Q1,10,1.7,,,,,,20,60,20,,,,,,,,,,,
2019Q1,14,1.7,5,4,6,8,10,12,13,11,9,8,6,8,,,,,,,
2019Q1,15,1.7,,,,5,5,20,35,25,5,5,,,,,,,,,
2019Q1,16,1.6,0,1,2,5,12,17,20,17,12,9,4,1,,,,,,,
2019Q1,20,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2019Q1,22,1.8,,,,,10,15,35,30,10,,,,,,,,,,
2019Q1,23,1.7,1,2,4,9,14,17,21,17,12,3,,,,,,,,,
2019Q1,24,1.4,,3,5,9,13,20,20,13,9,5,2,1,,,,,,,
2019Q1,29,1.4,,,,,10,50,40,,,,,,,,,,,,
2019Q1,31,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,
2019Q1,32,,,,,,,,,,,,,,,,,,,,
2019Q1,33,1.9,,,,,,,,,,,,,,,,,,,
2019Q1,35,,,,,,,,,,,,,,,,,,,,
2019Q1,36,1.5,0,0,5,5,15,20,20,20,10,5,0,0,,,,,,,
2019Q1,37,1.9,,,,,,12,70,18,,,,,,,,,,,
2019Q1,38,1.6,,,,,,20,60,20,,,,,,,,,,,
2019Q1,39,1.6,,,,,5,18,42,25,10,,,,,,,,,,
2019Q1,41,,,,,,,,,,,,,,,,,,,,
2019Q1,45,,,,,,,,,,,,,,,,,,,,
2019Q1,47,,,,,,,,,,,,,,,,,,,,
2019Q1,48,,,,,,,,,,,,,,,,,,,,
2019Q1,49,1.4,,,,,,,,,,,,,,,,,,,
2019Q1,52,,,,,,,,,,,,,,,,,,,,
2019Q1,56,2,,,,,,10,30,50,10,,,,,,,,,,
2019Q1,61,,,,,,,,,,,,,,,,,,,,
2019Q1,70,,,,,,,,,,,,,,,,,,,,
2019Q1,80,,,,,,,,,,,,,,,,,,,,
2019Q1,82,,,,,,,,,,,,,,,,,,,,
2019Q1,85,1.5897535742,.3575239962,1.069581672,3.1266497851,7.1534076312,12.8102953489,17.957653429,19.7062097202,16.9287504345,11.3843037432,5.9927451889,2.4691532957,1.0437257551,,,,,,,
2019Q1,88,1.4745917795,0,3,6,8,14,18.5,18.5,14,8,6,3,1,,,,,,,
2019Q1,89,1.720239999,,,2.5,5,10,15,30,22.5,7.5,5,2.5,,,,,,,,
2019Q1,93,1.7,,,,,,21.5,60,16,2.5,,,,,,,,,,
2019Q1,94,1.9525,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2019Q1,95,1.604802084,1.6425310051,2.170999752,4.0997180375,7.4618662004,11.8503163367,15.7653651024,18.2196443327,16.5480225952,10.7659237705,6.3963325209,3.0908683018,1.9884120448,,,,,,,
2019Q1,96,1.4,,,,5,15,35,22,15,5,3,,,,,,,,,
2019Q1,97,,,,,,,,,,,,,,,,,,,,
2019Q1,98,1.6,,,,,10,30,35,20,5,,,,,,,,,,
2019Q1,99,,,,,,,,,,,,,,,,,,,,
2019Q1,101,1.5,,,,,,,,,,,,,,,,,,,
2019Q1,102,1.4,,,,10,25,40,20,5,,,,,,,,,,,
2019Q1,103,,,,,,,,,,,,,,,,,,,,
2019Q1,107,1.5595966086,.0785618422,.4516029918,2.029705186,6.3853651268,14.0668556263,21.7069759452,23.4675643533,17.7752970056,9.4318556371,3.5051016621,.9119393305,.1891752931,,,,,,,
2019Q1,108,1.2751020758,,,,14.56,17.78,24.34,21.22,14.15,7.07,.88,,,,,,,,,
2019Q1,110,1.6,0,0,0,2.5,7.5,27.5,35,27.5,0,0,0,0,,,,,,,
2019Q1,111,,,,,,,,,,,,,,,,,,,,
2019Q1,112,2.2,,,,5,10,15,20,30,15,5,,,,,,,,,
2019Q1,114,1.2,1,3,4,5,20,45,15,5,2,,,,,,,,,,
2019Q1,116,,0,0,0,2.5,10,30,40,15,2.5,0,0,0,,,,,,,
2019Q1,118,1.4,,,,,,,,,,,,,,,,,,,
2019Q1,119,1.7,,,,5,10,30,35,10,10,,,,,,,,,,
2022,1,1.4,1,2,4,7,10,28,20,14.5,7,5,1,.5,,,,,,,
2022,2,2,0,0,0,0,0,0,30,60,10,0,0,0,,,,,,,
2022,4,1.5,,,5,10,20,20,20,20,5,,,,,,,,,,
2022,6,1.5,,,,,10,40,40,10,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,8,1.4,1,3,5,7,18,22,18,12,7,4,2,1,,,,,,,
2022,10,1.4,,,,,20,60,20,,,,,,,,,,,,
2022,14,1.5,8,5,7,9,10,11,10,10,8,8,5,9,,,,,,,
2022,15,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,
2022,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2022,20,1.6,,2,5,9,13,20,23,15,10,3,,,,,,,,,
2022,22,1.6,,,,,5,30,35,25,5,,,,,,,,,,
2022,23,1.2,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,
2022,24,1.2,,4,8,12,18,20,16,11,7,4,,,,,,,,,
2022,29,1.5,,,,,10,30,40,20,,,,,,,,,,,
2022,31,1.8,,,,,10,25,40,20,5,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,1.8,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,1.5,0,0,5,10,15,20,20,15,10,5,0,0,,,,,,,
2022,37,1.9,,,,,1,11,46,37,5,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,
2022,48,1.4,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,2,,,,5,20,25,25,20,5,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,70,1.7,,,,,,10,75,15,,,,,,,,,,,
2022,80,1.2,.9324009324,1.8648018648,6.0606060606,14.9184149184,16.7832167832,20.9790209791,18.4149184149,11.655011655,6.0606060606,2.0979020979,0,.2331002331,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,
2022,88,1.4675696305,5,5,10,10,10,12,10,10,10,7,6,5,,,,,,,
2022,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2022,93,1.5,,,,2,10,30,52,5,1,,,,,,,,,,
2022,94,2.4575,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2022,95,1.8725651562,.4668231663,.8508833344,2.403482873,5.4683934106,10.0213487526,14.7924566961,18.5445226618,17.7998012114,13.9488905053,9.0289672135,4.0394900138,2.6349401612,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,1.5,,,,,15,30,35,15,5,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,
2022,101,1,,,5,10,30,40,10,5,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,1.5,,,2.5,5,10,25,30,20,5,2.5,,,,,,,,,
2022,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,
2022,108,1.4,,,,10.75,16.13,23.39,23.35,16.01,8.67,1.7,,,,,,,,,
2022,110,2,0,0,0,2.5,5,7.5,17.5,37.5,17.5,7.5,2.5,2.5,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2022,114,1.2,,2,3,5,15,40,15,15,5,,,,,,,,,,
2022,116,1.8,0,0,0,2.5,7.5,25,30,25,7.5,2.5,0,0,,,,,,,
2022,118,1.2,,,,,,,,,,,,,,,,,,,
2022,119,1.6,,,0,5,15,25,40,15,0,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2017,1,9.3,,,,,4,10,50,25,10,1,,,,,,,,,
2017,2,9.2,0,0,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0,0
2017,4,9.3,,,,,,10,80,10,,,,,,,,,,,
2017,6,9.3,,,,,,,80,20,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,9.3,,,,,,35,55,10,,,,,,,,,,,
2017,10,9.2,,,,,,20,60,20,,,,,,,,,,,
2017,14,9.2,0,0,0,0,0,1,99,0,0,0,0,0,0,0,0,0,0,0,0
2017,15,9.2,,,,,,15,65,20,,,,,,,,,,,
2017,16,9.1,0,0,0,0,4,19,29,19,13,9,4,2,1,0,0,0,0,0,0
2017,20,9.3,,,,,,2,90,8,,,,,,,,,,,
2017,22,9.1,,,,,,40,50,10,,,,,,,,,,,
2017,23,9.2,,,,,,22,60,18,,,,,,,,,,,
2017,24,9.3,,,,,3,23,32,27,12,3,,,,,,,,,
2017,29,9.3,,,,,,10,50,30,10,,,,,,,,,,
2017,31,9.2,,,,,5,10,45,30,10,,,,,,,,,,
2017,32,9.2,0,0,0,.0000000019,.0036528105,9.2982967354,81.3784908242,9.3158905837,.0036690424,.0000000019,0,0,0,0,0,0,0,0,0
2017,33,9.3,.1,.5,1,1.5,5,15,40,30,5,1,.3,.2,.1,.1,.1,.1,0,0,0
2017,35,9.2,,,,,,,90,10,,,,,,,,,,,
2017,36,9.4,0,0,0,0,10,15,40,25,10,0,0,0,0,0,0,0,0,0,0
2017,37,9.2,,,,,,,97,3,,,,,,,,,,,
2017,38,9,,,,,,20,60,20,,,,,,,,,,,
2017,39,9.2,,,,,,10,45,20,15,10,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,9.2,,,,,5,30,45,15,5,,,,,,,,,,
2017,48,9.4,,,,,,,,,,,,,,,,,,,
2017,49,9.3,,,,,,,,,,,,,,,,,,,
2017,52,9.3,0,0,0,1,3,19,46,25,5,1,0,0,0,0,0,0,0,0,0
2017,56,9.5,,,,,,,40,60,,,,,,,,,,,
2017,61,9.2,,,,,,15,70,15,,,,,,,,,,,
2017,70,9.3,,,,,,,65,35,,,,,,,,,,,
2017,80,9.4,0,0,0,0,0,3.4965034965,72.7272727273,21.9114219114,1.8648018648,0,0,0,0,0,0,0,0,0,0
2017,82,9.2,,,,,,,,,,,,,,,,,,,
2017,85,9.2594058431,0,.0000001834,.0001669836,.0337092554,1.5497684378,16.8619181873,45.2932254735,30.7977388345,5.2458952163,.2155248961,.0020481704,.0000043597,.000000002,0,0,0,0,0,0
2017,88,9.2,1.6764196811,3.4809805761,6.2452042172,9.68109598,12.9670231363,15.0071185697,20.0443950055,12.9670231363,9.68109598,6.2452042172,1.0022197503,1.0022197503,0,0,0,0,0,0,0
2017,89,9.2133333333,,,2.5,5,7.5,22.5,27.5,15,10,7.5,2.5,,,,,,,,
2017,93,9.2,,,,,,20,55,25,,,,,,,,,,,
2017,94,9.115,,1,2,4,6,28,41,6,4,3,2,1.5,1,.5,,,,,
2017,95,9.3600687591,1.7728138061,4.445405399,5.423994906,5.8029034795,6.9676638257,10.5355093072,15.045955736,14.9410794914,12.0743800325,10.5495879449,6.3657995496,4.6830615935,.6837444853,.29804621,.3264618861,.0701624458,.0117436563,.0015308348,.0001554103
2017,96,9.2,,,,5,10,20,45,15,5,,,,,,,,,,
2017,97,9.5,,,,,,,,,,,,,,,,,,,
2017,98,9.2,,,,,,10,60,30,,,,,,,,,,,
2017,99,9.2,,,,,,,100,,,,,,,,,,,,
2017,101,9.1,,,,,,,60,40,,,,,,,,,,,
2017,102,9.1,,,,,,5,50,40,5,,,,,,,,,,
2017,103,9.2,,,,,,,90,10,,,,,,,,,,,
2017,107,9.105115977,0,0,.0000000017,.0001860085,.4345265882,26.2865436453,64.9196796799,8.3233321598,.0357283241,.0000035925,0,0,0,0,0,0,0,0,0
2017,108,9.2408588085,,,,,,12,63.23,24.77,,,,,,,,,,,
2017,110,9.4,0,0,.5,5,7.5,20,32.5,20,7.5,5,2,0,0,0,0,0,0,0,0
2017,111,8.2,,,,,,,,,,,,,,,,,,,
2017,112,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,9.2,,,,,2,18,47,10,10,5,5,2,1,,,,,,
2017,116,9.2,0,0,0,0,0,15,75,10,0,0,0,0,0,0,0,0,0,0,0
2017,118,9.2,,,,,,,,,,,,,,,,,,,
2017,119,9.3,,,,,,20,50,30,,,,,,,,,,,
2018,1,8.9,,,,5,10,35,30,10,8,2,,,,,,,,,
2018,2,8.5,0,0,0,0,25,75,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,4,8.8,,,,,15,50,30,5,,,,,,,,,,,
2018,6,8.9,,,,,,60,40,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,8,8.9,,,,10,20,35,30,5,,,,,,,,,,,
2018,10,8.6,,,,,20,60,20,,,,,,,,,,,,
2018,14,8.8,0,0,1,6,24,36,25,7,1,0,0,0,0,0,0,0,0,0,0
2018,15,8.8,,,,5,20,40,20,10,5,,,,,,,,,,
2018,16,8.8,0,0,2,8,11,16,15,13,11,9,6,3,3,2,1,0,0,0,0
2018,20,8.6,,,,,25,60,15,,,,,,,,,,,,
2018,22,8.5,,,,10,25,40,15,10,,,,,,,,,,,
2018,23,8.6,,,,5,23,30,20,17,4,1,,,,,,,,,
2018,24,8.7,,,,12,17,23,21,15,8,4,,,,,,,,,
2018,29,9.1,,,,,,20,50,20,10,,,,,,,,,,
2018,31,9,,,,,5,10,40,30,10,5,,,,,,,,,
2018,32,8.6,0,.0534325952,1.0757500294,8.7405299819,28.4300773376,37.3091322677,19.7933105378,4.2258634165,.359679215,.0120660185,.0001578017,.0000007972,.0000000015,0,0,0,0,0,0
2018,33,9.1,.2,.7,1.3,2,6,12,35,25,8,4,3,1.5,.5,.3,.2,.1,.1,.1,0
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,8.9,0,0,5,5,15,25,20,15,10,5,0,0,0,0,0,0,0,0,0
2018,37,8.8,,,,,9,66,25,,,,,,,,,,,,
2018,38,8.6,,,,,20,60,20,,,,,,,,,,,,
2018,39,8.8,,,,,15,33,27,15,10,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,8.9,,,,5,10,35,30,15,5,,,,,,,,,,
2018,48,9.2,,,,,,,,,,,,,,,,,,,
2018,49,8.8,,,,,,,,,,,,,,,,,,,
2018,52,8.8,0,0,1,8,25,37,22,6,1,0,0,0,0,0,0,0,0,0,0
2018,56,9.1,,,,,,25,60,15,,,,,,,,,,,
2018,61,8.6,,,,5,17.5,35,25,12.5,5,,,,,,,,,,
2018,70,9,,,,,,30,70,,,,,,,,,,,,
2018,80,8.9,0,0,0,2.5641025641,17.9487179487,42.1911421912,27.972027972,7.4592074592,1.3986013986,.4662004662,0,0,0,0,0,0,0,0,0
2018,82,8.7,,,,,,,,,,,,,,,,,,,
2018,85,8.841904237,.0023522678,.0581488485,.7521720724,5.0099391739,17.24849622,30.7856734097,28.5287953404,13.7235533048,3.420421867,.4402861799,.0291550363,.0009890096,.0000171184,.0000001506,.0000000007,0,0,0,0
2018,88,8.5,7,11,13,17,13,10,9,8,5,4,2,1,,,,,,,
2018,89,8.77575,,2.5,5,7.5,15,28,22,7.5,6,4,2.5,,,,,,,,
2018,93,8.8,,,,2,15,51,25,7,,,,,,,,,,,
2018,94,8.7455,1,3.5,6,10,20.5,27,10,8,6,3,2,1.5,1,.5,,,,,
2018,95,8.9435542437,5.4141522851,6.8528711603,7.9267910119,9.5196668918,10.7346685109,12.8797871165,10.6088928331,9.900948603,8.0466718683,5.9296644555,3.9416065125,3.4123104848,2.3455662931,.9609698964,.888985714,.39944703,.1606085527,.0577860752,.0186047049
2018,96,8.3,,,5,15,40,25,10,5,,,,,,,,,,,
2018,97,9,,,,,,,,,,,,,,,,,,,
2018,98,8.8,,,,,15,40,30,15,,,,,,,,,,,
2018,99,8.6,,,,,30,70,,,,,,,,,,,,,
2018,101,8.3,,,,5,50,40,5,,,,,,,,,,,,
2018,102,8.6,,,,,20,60,20,,,,,,,,,,,,
2018,103,8.8,,,,,15,40,35,10,,,,,,,,,,,
2018,107,8.4717589008,.1074635519,.9373597529,5.0013504931,15.3727855504,27.2636760927,27.9227709503,16.5154710802,5.6368428749,1.1084973682,.1253433779,.00813061,.0003018228,.000006397,.0000000772,.0000000005,0,0,0,0
2018,108,8.9772749058,,,,,7.38,36.15,43.93,12.54,,,,,,,,,,,
2018,110,8.9,0,.5,5,7.5,25,27.5,20,7.5,5,2,0,0,0,0,0,0,0,0,0
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,8,,,5,10,20,30,20,10,5,,,,,,,,,,
2018,114,8.8,,,1,2,5,20,40,15,7,4,2,2,1,1,,,,,
2018,116,8.7,0,0,0,0,20,50,20,7.5,2.5,0,0,0,0,0,0,0,0,0,0
2018,118,8.7,,,,,,,,,,,,,,,,,,,
2018,119,9,,,,,10,40,40,10,,,,,,,,,,,
2018May,1,8.9,,,,5,10,31,27,17,8,2,,,,,,,,,
2018May,2,8.7,0,0,0,0,25,65,10,0,0,0,0,0,0,0,0,0,0,0,0
2018May,4,8.9,,,,,10,50,25,15,,,,,,,,,,,
2018May,6,8.9,,,,,,60,40,,,,,,,,,,,,
2018May,7,,,,,,,,,,,,,,,,,,,,
2018May,8,8.9,,,,10,20,35,30,5,,,,,,,,,,,
2018May,10,8.4,,,,,20,60,20,,,,,,,,,,,,
2018May,14,8.8,0,0,0,5,23,40,26,6,0,0,0,0,0,0,0,0,0,0,0
2018May,15,8.9,,,,5,15,40,25,10,5,,,,,,,,,,
2018May,16,8.8,0,0,0,2,20,26,19,15,10,5,2,1,0,0,0,0,0,0,0
2018May,20,8.7,,,,,25,50,25,,,,,,,,,,,,
2018May,22,8.6,,,,10,35,40,15,,,,,,,,,,,,
2018May,23,8.7,,,,5,22,26,21,15,10,1,,,,,,,,,
2018May,24,8.9,,,3,7,14,20,20,19,11,6,,,,,,,,,
2018May,29,9.2,,,,,,20,50,20,10,,,,,,,,,,
2018May,31,9.1,,,,,5,10,35,25,20,5,,,,,,,,,
2018May,32,8.7,,,,,,,,,,,,,,,,,,,
2018May,33,9.2,,,,,,,,,,,,,,,,,,,
2018May,35,,,,,,,,,,,,,,,,,,,,
2018May,36,9,0,0,5,5,15,25,20,15,10,5,0,0,0,0,0,0,0,0,0
2018May,37,8.8,,,,,3,68,29,,,,,,,,,,,,
2018May,38,8.7,,,,,20,60,20,,,,,,,,,,,,
2018May,39,8.8,,,,,15,35,25,15,10,,,,,,,,,,
2018May,41,,,,,,,,,,,,,,,,,,,,
2018May,45,,,,,,,,,,,,,,,,,,,,
2018May,47,8.9,,,,,,,,,,,,,,,,,,,
2018May,48,9.3,,,,,,,,,,,,,,,,,,,
2018May,49,8.9,,,,,,,,,,,,,,,,,,,
2018May,52,9,0,0,1,3,12,30,34,16,3,1,0,0,0,0,0,0,0,0,0
2018May,56,9.1,,,,,,25,60,15,,,,,,,,,,,
2018May,61,8.7,,,,5,20,40,22.5,10,2.5,,,,,,,,,,
2018May,70,,,,,,,,,,,,,,,,,,,,
2018May,80,,,,,,,,,,,,,,,,,,,,
2018May,82,,,,,,,,,,,,,,,,,,,,
2018May,85,8.8504061659,.0004189112,.019123079,.398546284,3.7812224506,16.4422835849,32.9508236407,30.5241809213,13.066117062,2.5752457879,.2323317431,.0095286052,.000176458,.0000014667,.0000000054,0,0,0,0,0
2018May,88,,,,,,,,,,,,,,,,,,,,
2018May,89,9.1,,1,2.5,5,11.5,30,22.5,12.5,7.5,5,2.5,,,,,,,,
2018May,93,,,,,,,,,,,,,,,,,,,,
2018May,94,8.657,1.5,6,8,10,18,26,10,6.5,5,4,2,1.5,1,.5,,,,,
2018May,95,8.8324646671,5.2085142575,7.1031493254,9.8755814163,11.4924739864,11.8833032679,13.2926638935,8.4275201751,7.7943855103,6.8217098991,5.5484891983,5.2083859947,2.9485525195,1.7867031909,1.1282716061,.7492531266,.456148869,.1854562905,.0674716907,.0219657822
2018May,96,8.5,,,5,10,30,35,15,5,,,,,,,,,,,
2018May,97,,,,,,,,,,,,,,,,,,,,
2018May,98,8.9,,,,,15,40,30,15,,,,,,,,,,,
2018May,99,8.7,,,,,,,,,,,,,,,,,,,
2018May,101,8.4,,,,,,,,,,,,,,,,,,,
2018May,102,8.6,,,,,10,60,30,,,,,,,,,,,,
2018May,103,8.8,,,,,10,45,35,10,,,,,,,,,,,
2018May,107,8.5301339215,.0580164612,.622041731,3.9020407647,13.6654759474,26.7729923427,29.3781552091,18.0584947021,6.2128045131,1.1941766487,.1279287659,.0076169394,.0002513442,.0000045841,.0000000461,.0000000003,0,0,0,0
2018May,108,8.9197237614,,,,,9.55,40.2,41.43,8.82,,,,,,,,,,,
2018May,110,9,0,0,.5,5,7.5,22.5,25,25,7.5,5,2,0,0,0,0,0,0,0,0
2018May,111,,,,,,,,,,,,,,,,,,,,
2018May,112,8.2,,,5,10,20,30,20,10,5,,,,,,,,,,
2018May,114,8.8,,,,5,10,40,20,10,5,5,2,2,1,,,,,,
2018May,116,8.8,0,0,0,0,10,50,30,7.5,2.5,0,0,0,0,0,0,0,0,0,0
2018May,118,8.7,,,,,,,,,,,,,,,,,,,
2018May,119,9.1,,,,,10,40,40,10,,,,,,,,,,,
2019,1,8.7,,2,6,10,25,32,13,6,4,2,,,,,,,,,
2019,2,8,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,8.5,,,5,20,20,25,15,10,5,,,,,,,,,,
2019,6,8.5,,,,10,30,50,10,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,8.5,,5,7,13,25,27,15,8,,,,,,,,,,,
2019,10,8,,,,20,60,20,,,,,,,,,,,,,
2019,14,8.8,1,2,6,12,19,21,18,12,6,2,1,0,0,0,0,0,0,0,0
2019,15,8.6,,,5,5,30,35,15,5,5,,,,,,,,,,
2019,16,8.5,0,0,4,9,13,16,13,12,11,9,6,3,3,1,0,0,0,0,0
2019,20,8.1,,,5,30,40,20,5,,,,,,,,,,,,
2019,22,8.1,,,10,20,40,20,10,,,,,,,,,,,,
2019,23,8.1,,,5,23,28,20,15,5,3,1,,,,,,,,,
2019,24,8.5,,5,8,13,16,22,14,12,7,3,,,,,,,,,
2019,29,9,,,,,,20,50,20,10,,,,,,,,,,
2019,31,8.9,,,,5,10,35,30,15,5,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,33,8.5,1,3,4,6,10,20,18,15,10,5,3,2,1,.5,.5,.4,.3,.2,.1
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,8.5,0,0,5,10,20,25,20,10,5,5,0,0,0,0,0,0,0,0,0
2019,37,8.4,,,,8,47,40,5,,,,,,,,,,,,
2019,38,8.3,,,,20,60,20,,,,,,,,,,,,,
2019,39,8.7,,,,,15,38,22,15,10,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,8.5,,,,,,,,,,,,,,,,,,,
2019,52,8.6,0,0,1,11,21,26,19,10,8,3,1,0,0,0,0,0,0,0,0
2019,56,8.5,,,,5,30,50,15,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,70,,,,,,,,,,,,,,,,,,,,
2019,80,8.5,0,.2331002331,2.5641025641,10.9557109557,32.8671328671,33.5664335665,13.986013986,3.9627039627,1.1655011655,.4662004662,.2331002331,0,0,0,0,0,0,0,0
2019,82,,,,,,,,,,,,,,,,,,,,
2019,85,8.3527754969,1.0798467128,3.2913335003,8.7450784748,16.5965989086,22.5024557257,21.7992202861,15.0885505964,7.4609761736,2.6350270246,.6644685581,.1195881915,.0153541271,.0014056124,.0000917023,.0000042613,.000000141,.0000000033,.0000000001,0
2019,88,8.3,10,13,16,18,10,9,7,6,4,4,2,1,,,,,,,
2019,89,8.5801666667,,2,5,13,20,30,12.5,7.5,5,3,2,,,,,,,,
2019,93,8.6,,,,5,22,57,15,1,,,,,,,,,,,
2019,94,8.044,3,8,18,24,26.5,6,4,3,2.5,2,1.5,1,.5,,,,,,
2019,95,8.4321332029,7.4445755269,8.4357842619,9.0400537207,11.4973689065,13.9579124921,16.2043209147,9.8908425638,8.9827532897,7.5229356804,5.3409555095,.82280121,.36154147,.3063287332,.1566633393,.03008718,.004500098,.0005241901,.0000475535,.0000033597
2019,96,8.5,,,5,10,30,35,15,5,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,8.4,,,,15,40,30,15,,,,,,,,,,,,
2019,99,8.1,,,,,70,30,,,,,,,,,,,,,
2019,101,7.8,,,5,45,35,10,5,,,,,,,,,,,,
2019,102,8.3,,,,5,40,35,20,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,107,8.0842450102,5.3798588898,7.8244631795,13.4112480103,18.1265868489,19.3201453453,16.2388592215,10.7632281383,5.6253650175,2.3181839789,.7531674184,.1928988195,.0389405309,.0061950022,.0007765618,.0000766883,.0000059652,.0000003654,.0000000176,.0000000007
2019,108,8.8071788596,,,,1.15,18.47,40.2,31.8,8.38,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,7.5,,,10,20,40,20,10,,,,,,,,,,,,
2019,114,8.9,,,1,2,5,35,25,10,10,5,4,2,1,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019,118,8.4,,,,,,,,,,,,,,,,,,,
2019,119,8.8,,,,,10,40,30,20,,,,,,,,,,,
2019May,1,8.7,,,8,11,25,30,15,6,5,,,,,,,,,,
2019May,2,8.2,0,0,0,15,75,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2019May,4,8.6,,,,10,30,40,15,5,,,,,,,,,,,
2019May,6,8.5,,,,10,30,50,10,,,,,,,,,,,,
2019May,7,,,,,,,,,,,,,,,,,,,,
2019May,8,8.5,,5,7,13,25,27,15,8,,,,,,,,,,,
2019May,10,8.2,,,,20,60,20,,,,,,,,,,,,,
2019May,14,8.7,1,2,6,13,19,22,18,12,5,2,0,0,0,0,0,0,0,0,0
2019May,15,8.7,,,5,5,25,35,20,5,5,,,,,,,,,,
2019May,16,8.5,0,2,4,8,15,20,14,11,9,7,4,3,2,1,0,0,0,0,0
2019May,20,8.2,,,,25,35,30,10,,,,,,,,,,,,
2019May,22,8.2,,,10,20,40,20,10,,,,,,,,,,,,
2019May,23,8,,1,13,22,24,19,13,6,2,,,,,,,,,,
2019May,24,8.6,,4,7,11,16,22,17,10,7,4,2,,,,,,,,
2019May,29,9,,,,,,20,50,20,10,,,,,,,,,,
2019May,31,9,,,,5,10,15,40,20,10,,,,,,,,,,
2019May,32,,,,,,,,,,,,,,,,,,,,
2019May,33,8.8,,,,,,,,,,,,,,,,,,,
2019May,35,,,,,,,,,,,,,,,,,,,,
2019May,36,8.5,0,0,5,10,20,25,20,10,5,5,0,0,0,0,0,0,0,0,0
2019May,37,8.4,,,,6,47,42,5,,,,,,,,,,,,
2019May,38,8.3,,,,20,60,20,,,,,,,,,,,,,
2019May,39,8.7,,,,,20,45,20,10,5,,,,,,,,,,
2019May,41,,,,,,,,,,,,,,,,,,,,
2019May,45,,,,,,,,,,,,,,,,,,,,
2019May,47,,,,,,,,,,,,,,,,,,,,
2019May,48,,,,,,,,,,,,,,,,,,,,
2019May,49,8.5,,,,,,,,,,,,,,,,,,,
2019May,52,,,,,,,,,,,,,,,,,,,,
2019May,56,8.5,,,,5,30,50,15,,,,,,,,,,,,
2019May,61,,,,,,,,,,,,,,,,,,,,
2019May,70,,,,,,,,,,,,,,,,,,,,
2019May,80,,,,,,,,,,,,,,,,,,,,
2019May,82,,,,,,,,,,,,,,,,,,,,
2019May,85,8.4231417874,.3492879412,1.7641937135,6.5119220266,15.6483931473,24.49543348,24.9857872187,16.6073242369,7.190831993,2.0271438372,.3717650376,.0443108082,.0034287895,.0001720583,.0000055928,.0000001176,.0000000016,0,0,0
2019May,88,,,,,,,,,,,,,,,,,,,,
2019May,89,8.49,,2.5,5,17.5,25,25,9,7,5,3,1,,,,,,,,
2019May,93,,,,,,,,,,,,,,,,,,,,
2019May,94,8.044,3,8,18,24,26.5,6,4,3,2.5,2,1.5,1,.5,,,,,,
2019May,95,8.4252596299,8.4832520979,9.6017703687,10.5055856919,12.7145016244,13.3203092975,10.7349136905,9.4190606044,7.9411792573,6.1665499809,5.3952941652,3.7866191973,1.4105413807,.409210162,.0924556313,.0162684698,.0022293919,.0002379318,.0000197763,.0000012802
2019May,96,8.4,,,5,15,35,30,10,5,,,,,,,,,,,
2019May,97,,,,,,,,,,,,,,,,,,,,
2019May,98,8.5,,,,10,35,35,10,10,,,,,,,,,,,
2019May,99,8.2,,,,,,,,,,,,,,,,,,,
2019May,101,7.9,,,,,,,,,,,,,,,,,,,
2019May,102,,,,,,,,,,,,,,,,,,,,
2019May,103,,,,,,,,,,,,,,,,,,,,
2019May,107,8.1206139186,4.6987392112,7.3301773447,13.0409867548,18.1396829153,19.7283536511,16.7763971163,11.1543438758,5.7983427043,2.3563631351,.7485330105,.1858451579,.0360574508,.0054659619,.0006472685,.0000598636,.0000043233,.0000002438,.0000000107,.0000000004
2019May,108,8.7280911626,,,,,24.57,42.36,28.03,5.04,,,,,,,,,,,
2019May,110,,,,,,,,,,,,,,,,,,,,
2019May,111,,,,,,,,,,,,,,,,,,,,
2019May,112,7.7,5,10,20,30,20,10,5,,,,,,,,,,,,
2019May,114,8.8,,,1,2,5,35,20,15,7,5,5,2,2,1,,,,,
2019May,116,,,,,,,,,,,,,,,,,,,,
2019May,118,8.4,,,,,,,,,,,,,,,,,,,
2019May,119,9.9,,,,,10,40,30,20,,,,,,,,,,,
2022,1,7.9,1,6,10,25,20,15,10,5,3,2,1.5,1,.5,,,,,,
2022,2,7.5,0,0,30,60,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,4,7.6,,5,15,25,20,15,10,5,5,,,,,,,,,,
2022,6,8.2,,,,5,40,35,15,5,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,8,8,5,8,10,16,20,13,10,7,5,3,2,1,,,,,,,
2022,10,7.5,,,20,60,20,,,,,,,,,,,,,,
2022,14,9.5,1,1,3,5,10,13,16,15,14,10,7,3,1,1,0,0,0,0,0
2022,15,8.5,,,10,10,30,30,10,5,5,,,,,,,,,,
2022,16,8.1,4,6,11,14,16,14,12,10,6,3,1,1,1,1,0,0,0,0,0
2022,20,7.4,5,15,20,18,14,11,8,5,3,1,,,,,,,,,
2022,22,8,,,10,25,30,25,10,,,,,,,,,,,,
2022,23,7,19,23,16,13,10,7,5,4,2,1,,,,,,,,,
2022,24,8.2,6,9,11,16,20,14,10,7,5,2,,,,,,,,,
2022,29,8.8,,,,,20,50,20,10,,,,,,,,,,,
2022,31,9,,,,,10,15,40,20,10,5,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,7.5,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,7,10,15,25,20,15,10,5,0,0,0,0,0,0,0,0,0,0,0,0
2022,37,7.8,,2,14,27,26,20,8,3,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,8.6,,,,5,15,30,20,15,10,5,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,7.5,,5,25,25,25,10,10,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,70,8.5,,,,,25,70,5,,,,,,,,,,,,
2022,80,8.5,0,.2331002331,2.0979020979,13.5198135198,33.3333333334,30.5361305361,15.6177156177,3.4965034965,.6993006993,.2331002331,.2331002331,0,0,0,0,0,0,0,0
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,8.3,3.5184832305,5.6026387421,10.4471749428,15.5936322546,18.6317852368,17.8208272835,13.6447504067,8.3628929142,4.1028017942,1.611049636,.5062967411,.1273284754,.0256224324,.0041251014,.0005312626,.0000547245,.000004508,.0000002969,.0000000163
2022,88,,,,,,,,,,,,,,,,,,,,
2022,89,7.7,2,10,30,28,12,7,5,3,2,1,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,
2022,94,7.8065,8,12,24.5,25,12,6,4,3,1,1,1,1,.5,.5,.5,,,,
2022,95,7.9257977669,10.3644717614,14.0170513039,16.4758481945,17.0685897128,11.8890696734,9.1451612086,7.2891961875,5.4103714651,4.4338028011,2.2729493895,.934688161,.5419299398,.0513457412,.0352885772,.0027390761,.0483433429,.0143998446,.0038381681,.0009154513
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,8,,5,10,15,30,20,15,5,,,,,,,,,,,
2022,99,8.3,,,,10,70,20,,,,,,,,,,,,,
2022,101,7.5,4.5,8,25,30,20,8,4.5,,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,
2022,107,8,9.823630292,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2022,108,8.5484583551,,,.06,10.52,28.64,37.6,20.19,2.99,,,,,,,,,,,
2022,110,8.5,0,1.25,5,7.5,22.5,27.5,22.5,7.5,5,1.25,0,0,0,0,0,0,0,0,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,7.5,,10,20,40,20,10,,,,,,,,,,,,,
2022,114,9.5,,,1,2,2,14,20,35,15,5,2,2,1,1,,,,,
2022,116,8.3,0,0,2.5,10,35,35,10,5,2.5,0,0,0,0,0,0,0,0,0,0
2022,118,8,,,,,,,,,,,,,,,,,,,
2022,119,8.5,,,,,10,40,30,20,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,
2017,1,,,,1,,,,,,,,,,,,,,,,
2017,2,,,,1.5,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,6,,,,1.6,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,8,,,,1.4,,,,,,,,,,,,,,,,
2017,10,,,,1.2,,,,,,,,,,,,,,,,
2017,14,,,,1.8,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,1.4,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,,,,1.6,,,,,,,,,,,,,,,,
2017,23,,,,1.5,,,,,,,,,,,,,,,,
2017,24,,,,1.6,,,,,,,,,,,,,,,,
2017,29,,,,1.6,,,,,,,,,,,,,,,,
2017,31,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,1.5,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,,,,2.5,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,1.9,,,,,,,,,,,,,,,,
2017,39,,,,1.3,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,47,,,,1.2,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,70,,,,1.7,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,88,,,,1.5,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,93,,,,1.5,,,,,,,,,,,,,,,,
2017,94,,,,1.8,,,,,,,,,,,,,,,,
2017,95,,,,.916045407,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,98,,,,1.7,,,,,,,,,,,,,,,,
2017,99,,,,1.7,,,,,,,,,,,,,,,,
2017,101,,,,1.6,,,,,,,,,,,,,,,,
2017,102,,,,1.5,,,,,,,,,,,,,,,,
2017,103,,,,1.5,,,,,,,,,,,,,,,,
2017,107,,,,1.7,,,,,,,,,,,,,,,,
2017,108,,,,1.9553185982,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,1.5,,,,,,,,,,,,,,,,
2017,114,,,,1.5,,,,,,,,,,,,,,,,
2017,116,,,,,,,,,,,,,,,,,,,,
2017,118,,,,1.5,,,,,,,,,,,,,,,,
2017,119,,,,1.6,,,,,,,,,,,,,,,,
2017Q3,1,48,0,1.13,,,,,,,,,,,,,,,,,
2017Q3,2,51,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,4,54,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,6,50,0,1.15,,,,,,,,,,,,,,,,,
2017Q3,7,49.75,0,1.09,,,,,,,,,,,,,,,,,
2017Q3,8,50,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,10,55,0,1.14,,,,,,,,,,,,,,,,,
2017Q3,14,51,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,15,,,,,,,,,,,,,,,,,,,,
2017Q3,16,51,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,20,50,0,1.11,,,,,,,,,,,,,,,,,
2017Q3,22,50,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,23,48,0,1.13,,,,,,,,,,,,,,,,,
2017Q3,24,50,0,1.15,,,,,,,,,,,,,,,,,
2017Q3,29,55,.05,1.05,,,,,,,,,,,,,,,,,
2017Q3,31,,,,,,,,,,,,,,,,,,,,
2017Q3,32,52.2,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,33,50,0,1.1111111111,,,,,,,,,,,,,,,,,
2017Q3,35,,,,,,,,,,,,,,,,,,,,
2017Q3,36,40,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,37,50,0,1.15,,,,,,,,,,,,,,,,,
2017Q3,38,53,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,39,49.4,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,41,48,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,45,,,,,,,,,,,,,,,,,,,,
2017Q3,47,52,0,1.14,,,,,,,,,,,,,,,,,
2017Q3,48,60,0,1.05,,,,,,,,,,,,,,,,,
2017Q3,49,,,,,,,,,,,,,,,,,,,,
2017Q3,52,65,0,1.04,,,,,,,,,,,,,,,,,
2017Q3,56,52,0,1.11,,,,,,,,,,,,,,,,,
2017Q3,61,49,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,70,50,0,1.13,,,,,,,,,,,,,,,,,
2017Q3,80,55.2923,0,1.07,,,,,,,,,,,,,,,,,
2017Q3,82,,,,,,,,,,,,,,,,,,,,
2017Q3,85,49.8,0,1.115,,,,,,,,,,,,,,,,,
2017Q3,88,50,0,1.1038983587,,,,,,,,,,,,,,,,,
2017Q3,89,,,,,,,,,,,,,,,,,,,,
2017Q3,93,48,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,94,50,0,1.1,,,,,,,,,,,,,,,,,
2017Q3,95,54,0,1.05,,,,,,,,,,,,,,,,,
2017Q3,96,,0,1.17,,,,,,,,,,,,,,,,,
2017Q3,97,,0,,,,,,,,,,,,,,,,,,
2017Q3,98,50,0,1.14,,,,,,,,,,,,,,,,,
2017Q3,99,49.5,0,1.14,,,,,,,,,,,,,,,,,
2017Q3,101,48.1943333333,0,1.1333585191,,,,,,,,,,,,,,,,,
2017Q3,102,50,0,1.16,,,,,,,,,,,,,,,,,
2017Q3,103,50,0,1.13,,,,,,,,,,,,,,,,,
2017Q3,107,48,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,108,54.28090223,.3,1.13,,,,,,,,,,,,,,,,,
2017Q3,110,56.0846730007,0,1.0552389879,,,,,,,,,,,,,,,,,
2017Q3,111,52,,1.08,,,,,,,,,,,,,,,,,
2017Q3,112,54,0,1.12,,,,,,,,,,,,,,,,,
2017Q3,114,,0,,,,,,,,,,,,,,,,,,
2017Q3,116,49.2,0,1.136,,,,,,,,,,,,,,,,,
2017Q3,118,,0,1.1461665905,,,,,,,,,,,,,,,,,
2017Q3,119,50,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,1,50,0,1.13,,,,,,,,,,,,,,,,,
2017Q4,2,51,0,1.08,,,,,,,,,,,,,,,,,
2017Q4,4,56,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,6,50,0,1.15,,,,,,,,,,,,,,,,,
2017Q4,7,50.34,0,1.09,,,,,,,,,,,,,,,,,
2017Q4,8,55,0,1.14,,,,,,,,,,,,,,,,,
2017Q4,10,60,0,1.15,,,,,,,,,,,,,,,,,
2017Q4,14,52,0,1.1,,,,,,,,,,,,,,,,,
2017Q4,15,,,,,,,,,,,,,,,,,,,,
2017Q4,16,51,0,1.13,,,,,,,,,,,,,,,,,
2017Q4,20,50,0,1.09,,,,,,,,,,,,,,,,,
2017Q4,22,55,0,1.15,,,,,,,,,,,,,,,,,
2017Q4,23,48,0,1.11,,,,,,,,,,,,,,,,,
2017Q4,24,55,0,1.16,,,,,,,,,,,,,,,,,
2017Q4,29,55,.05,1.05,,,,,,,,,,,,,,,,,
2017Q4,31,,,,,,,,,,,,,,,,,,,,
2017Q4,32,52.4,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,33,52,0,1.0752688172,,,,,,,,,,,,,,,,,
2017Q4,35,,,,,,,,,,,,,,,,,,,,
2017Q4,36,40,0,1.05,,,,,,,,,,,,,,,,,
2017Q4,37,54,0,1.17,,,,,,,,,,,,,,,,,
2017Q4,38,51,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,39,53,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,41,50,0,1.1,,,,,,,,,,,,,,,,,
2017Q4,45,,,,,,,,,,,,,,,,,,,,
2017Q4,47,56,0,1.15,,,,,,,,,,,,,,,,,
2017Q4,48,60,0,1.05,,,,,,,,,,,,,,,,,
2017Q4,49,,,,,,,,,,,,,,,,,,,,
2017Q4,52,64,0,1.05,,,,,,,,,,,,,,,,,
2017Q4,56,54,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,61,49,0,1.1,,,,,,,,,,,,,,,,,
2017Q4,70,52,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,80,55.2923,0,1.07,,,,,,,,,,,,,,,,,
2017Q4,82,,,,,,,,,,,,,,,,,,,,
2017Q4,85,51.5,0,1.136,,,,,,,,,,,,,,,,,
2017Q4,88,50,0,1.1038983587,,,,,,,,,,,,,,,,,
2017Q4,89,,,,,,,,,,,,,,,,,,,,
2017Q4,93,49,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,94,52,0,1.1,,,,,,,,,,,,,,,,,
2017Q4,95,55,0,1.05,,,,,,,,,,,,,,,,,
2017Q4,96,,0,1.2,,,,,,,,,,,,,,,,,
2017Q4,97,,0,,,,,,,,,,,,,,,,,,
2017Q4,98,52,0,1.15,,,,,,,,,,,,,,,,,
2017Q4,99,51.4,0,1.14,,,,,,,,,,,,,,,,,
2017Q4,101,51.5,0,1.1235955056,,,,,,,,,,,,,,,,,
2017Q4,102,52.5,0,1.18,,,,,,,,,,,,,,,,,
2017Q4,103,55,0,1.1,,,,,,,,,,,,,,,,,
2017Q4,107,48.5,0,1.12,,,,,,,,,,,,,,,,,
2017Q4,108,57.71777443,.3,1.13,,,,,,,,,,,,,,,,,
2017Q4,110,56.3627504556,0,1.0552389879,,,,,,,,,,,,,,,,,
2017Q4,111,52,,1.08,,,,,,,,,,,,,,,,,
2017Q4,112,57,0,1.13,,,,,,,,,,,,,,,,,
2017Q4,114,,0,,,,,,,,,,,,,,,,,,
2017Q4,116,49.2,0,1.136,,,,,,,,,,,,,,,,,
2017Q4,118,,0,1.1497483611,,,,,,,,,,,,,,,,,
2017Q4,119,52,0,1.12,,,,,,,,,,,,,,,,,
2018,1,50,0,1.13,1.5,,,,,,,,,,,,,,,,
2018,2,50,0,1.1,1.5,,,,,,,,,,,,,,,,
2018,4,59,0,1.15,,,,,,,,,,,,,,,,,
2018,6,55,0,1.15,2,,,,,,,,,,,,,,,,
2018,7,50.59,0,1.09,,,,,,,,,,,,,,,,,
2018,8,62,0,1.16,1.6,,,,,,,,,,,,,,,,
2018,10,60,0,1.18,1.4,,,,,,,,,,,,,,,,
2018,14,52,.08,1.1,1.7,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,
2018,16,52,0,1.15,1.6,,,,,,,,,,,,,,,,
2018,20,52,0,1.08,,,,,,,,,,,,,,,,,
2018,22,56,.1,1.15,1.8,,,,,,,,,,,,,,,,
2018,23,53,0,1.08,1.7,,,,,,,,,,,,,,,,
2018,24,54.25,0,1.14,1.7,,,,,,,,,,,,,,,,
2018,29,60,.05,1.05,1.6,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,
2018,32,53.1,0,1.12,,,,,,,,,,,,,,,,,
2018,33,55,0,1.0752688172,1.6,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,50,.25,1.15,2.5,,,,,,,,,,,,,,,,
2018,37,59,0,1.2,,,,,,,,,,,,,,,,,
2018,38,52.5,0,1.12,1.6,,,,,,,,,,,,,,,,
2018,39,53,0,1.13,1.4,,,,,,,,,,,,,,,,
2018,41,50,.19,1.1,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,47,59.5,0,1.15,1.4,,,,,,,,,,,,,,,,
2018,48,60,0,1.05,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,
2018,52,63,.25,1.1,,,,,,,,,,,,,,,,,
2018,56,58,0,1.15,,,,,,,,,,,,,,,,,
2018,61,49,0,1.1,,,,,,,,,,,,,,,,,
2018,70,55,0,1.14,1.8,,,,,,,,,,,,,,,,
2018,80,57.5,0,1.08,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,85,56.28,.021,1.165,,,,,,,,,,,,,,,,,
2018,88,52,.0375,1.16,1.75,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,93,54,0,1.13,1.7,,,,,,,,,,,,,,,,
2018,94,56,0,1.14,2,,,,,,,,,,,,,,,,
2018,95,55,.25,1.05,.9707087745,,,,,,,,,,,,,,,,
2018,96,,0,1.24,,,,,,,,,,,,,,,,,
2018,97,,0,,,,,,,,,,,,,,,,,,
2018,98,55,0,1.18,1.9,,,,,,,,,,,,,,,,
2018,99,54.2,0,1.15,2.1,,,,,,,,,,,,,,,,
2018,101,50.75,0,1.159763953,1.7,,,,,,,,,,,,,,,,
2018,102,54,0,1.16,1.8,,,,,,,,,,,,,,,,
2018,103,57,0,1.1,1.8,,,,,,,,,,,,,,,,
2018,107,49,.15,1.12,1.8,,,,,,,,,,,,,,,,
2018,108,51.6166941725,.525,1.13,2.5520142555,,,,,,,,,,,,,,,,
2018,110,58,0,1.0552389879,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,57,0,1.13,1.6,,,,,,,,,,,,,,,,
2018,114,,.033,,2,,,,,,,,,,,,,,,,
2018,116,49.2,0,1.136,,,,,,,,,,,,,,,,,
2018,118,,0,1.1627906977,2,,,,,,,,,,,,,,,,
2018,119,55,0,1.09,2,,,,,,,,,,,,,,,,
2018Q1,1,50,0,1.13,,,,,,,,,,,,,,,,,
2018Q1,2,50,0,1.1,,,,,,,,,,,,,,,,,
2018Q1,4,57,0,1.135,,,,,,,,,,,,,,,,,
2018Q1,6,52,0,1.15,,,,,,,,,,,,,,,,,
2018Q1,7,50.59,0,1.09,,,,,,,,,,,,,,,,,
2018Q1,8,58,0,1.15,,,,,,,,,,,,,,,,,
2018Q1,10,60,0,1.15,,,,,,,,,,,,,,,,,
2018Q1,14,52,0,1.1,,,,,,,,,,,,,,,,,
2018Q1,15,,,,,,,,,,,,,,,,,,,,
2018Q1,16,51,0,1.14,,,,,,,,,,,,,,,,,
2018Q1,20,52,0,1.08,,,,,,,,,,,,,,,,,
2018Q1,22,56,0,1.15,,,,,,,,,,,,,,,,,
2018Q1,23,50,0,1.09,,,,,,,,,,,,,,,,,
2018Q1,24,52,0,,,,,,,,,,,,,,,,,,
2018Q1,29,55,.05,1.05,,,,,,,,,,,,,,,,,
2018Q1,31,,,,,,,,,,,,,,,,,,,,
2018Q1,32,52.7,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,33,52,0,1.0752688172,,,,,,,,,,,,,,,,,
2018Q1,35,,,,,,,,,,,,,,,,,,,,
2018Q1,36,45,0,1.1,,,,,,,,,,,,,,,,,
2018Q1,37,56,0,1.19,,,,,,,,,,,,,,,,,
2018Q1,38,52,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,39,51,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,41,50,0,1.1,,,,,,,,,,,,,,,,,
2018Q1,45,,,,,,,,,,,,,,,,,,,,
2018Q1,47,54,0,1.14,,,,,,,,,,,,,,,,,
2018Q1,48,60,0,1.05,,,,,,,,,,,,,,,,,
2018Q1,49,,,,,,,,,,,,,,,,,,,,
2018Q1,52,63,0,1.06,,,,,,,,,,,,,,,,,
2018Q1,56,57,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,61,49,0,1.1,,,,,,,,,,,,,,,,,
2018Q1,70,52,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,80,55.2923,0,1.08,,,,,,,,,,,,,,,,,
2018Q1,82,,,,,,,,,,,,,,,,,,,,
2018Q1,85,53.4,0,1.146,,,,,,,,,,,,,,,,,
2018Q1,88,52,0,1.1038983587,,,,,,,,,,,,,,,,,
2018Q1,89,,,,,,,,,,,,,,,,,,,,
2018Q1,93,51,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,94,52,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,95,55,.25,1.05,,,,,,,,,,,,,,,,,
2018Q1,96,,0,1.21,,,,,,,,,,,,,,,,,
2018Q1,97,,0,,,,,,,,,,,,,,,,,,
2018Q1,98,55,0,1.16,,,,,,,,,,,,,,,,,
2018Q1,99,52.7,0,1.14,,,,,,,,,,,,,,,,,
2018Q1,101,51,0,1.1363636364,,,,,,,,,,,,,,,,,
2018Q1,102,54,0,1.16,,,,,,,,,,,,,,,,,
2018Q1,103,55,0,1.1,,,,,,,,,,,,,,,,,
2018Q1,107,48.5,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,108,55.71611572,.3,1.13,,,,,,,,,,,,,,,,,
2018Q1,110,56.6422066663,0,1.0552389879,,,,,,,,,,,,,,,,,
2018Q1,111,52,,1.08,,,,,,,,,,,,,,,,,
2018Q1,112,57,0,1.12,,,,,,,,,,,,,,,,,
2018Q1,114,,0,,,,,,,,,,,,,,,,,,
2018Q1,116,49.2,0,1.136,,,,,,,,,,,,,,,,,
2018Q1,118,,0,1.1555042978,,,,,,,,,,,,,,,,,
2018Q1,119,55,0,1.1,,,,,,,,,,,,,,,,,
2018Q2,1,50,0,1.13,,,,,,,,,,,,,,,,,
2018Q2,2,50,0,1.1,,,,,,,,,,,,,,,,,
2018Q2,4,57,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,6,55,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,7,50.63,0,1.09,,,,,,,,,,,,,,,,,
2018Q2,8,60,0,1.16,,,,,,,,,,,,,,,,,
2018Q2,10,65,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,14,52,0,1.1,,,,,,,,,,,,,,,,,
2018Q2,15,,,,,,,,,,,,,,,,,,,,
2018Q2,16,52,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,20,52,0,1.07,,,,,,,,,,,,,,,,,
2018Q2,22,56,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,23,52,0,1.07,,,,,,,,,,,,,,,,,
2018Q2,24,55,0,,,,,,,,,,,,,,,,,,
2018Q2,29,55,.05,1.05,,,,,,,,,,,,,,,,,
2018Q2,31,,,,,,,,,,,,,,,,,,,,
2018Q2,32,52.9,0,1.12,,,,,,,,,,,,,,,,,
2018Q2,33,55,0,1.0752688172,,,,,,,,,,,,,,,,,
2018Q2,35,,,,,,,,,,,,,,,,,,,,
2018Q2,36,45,0,1.1,,,,,,,,,,,,,,,,,
2018Q2,37,58,0,1.19,,,,,,,,,,,,,,,,,
2018Q2,38,53,0,1.12,,,,,,,,,,,,,,,,,
2018Q2,39,53,0,1.13,,,,,,,,,,,,,,,,,
2018Q2,41,50,.25,1.1,,,,,,,,,,,,,,,,,
2018Q2,45,,,,,,,,,,,,,,,,,,,,
2018Q2,47,58,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,48,60,0,1.05,,,,,,,,,,,,,,,,,
2018Q2,49,,,,,,,,,,,,,,,,,,,,
2018Q2,52,63,0,1.08,,,,,,,,,,,,,,,,,
2018Q2,56,59,0,1.14,,,,,,,,,,,,,,,,,
2018Q2,61,49,0,1.1,,,,,,,,,,,,,,,,,
2018Q2,70,54,0,1.12,,,,,,,,,,,,,,,,,
2018Q2,80,57.06,0,1.08,,,,,,,,,,,,,,,,,
2018Q2,82,,,,,,,,,,,,,,,,,,,,
2018Q2,85,55.7,0,1.155,,,,,,,,,,,,,,,,,
2018Q2,88,52,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,89,,,,,,,,,,,,,,,,,,,,
2018Q2,93,53,0,1.12,,,,,,,,,,,,,,,,,
2018Q2,94,56,0,1.14,,,,,,,,,,,,,,,,,
2018Q2,95,55,.25,1.05,,,,,,,,,,,,,,,,,
2018Q2,96,,0,,,,,,,,,,,,,,,,,,
2018Q2,97,,0,,,,,,,,,,,,,,,,,,
2018Q2,98,55,0,1.17,,,,,,,,,,,,,,,,,
2018Q2,99,53.7,0,1.15,,,,,,,,,,,,,,,,,
2018Q2,101,49,0,1.1494252874,,,,,,,,,,,,,,,,,
2018Q2,102,51.5,0,1.14,,,,,,,,,,,,,,,,,
2018Q2,103,57,0,1.1,,,,,,,,,,,,,,,,,
2018Q2,107,49,0,1.12,,,,,,,,,,,,,,,,,
2018Q2,108,52.13825152,.3,1.13,,,,,,,,,,,,,,,,,
2018Q2,110,56.9230484689,0,1.0552389879,,,,,,,,,,,,,,,,,
2018Q2,111,,,,,,,,,,,,,,,,,,,,
2018Q2,112,58,0,1.13,,,,,,,,,,,,,,,,,
2018Q2,114,,0,,,,,,,,,,,,,,,,,,
2018Q2,116,49.2,0,1.136,,,,,,,,,,,,,,,,,
2018Q2,118,,0,1.1612908693,,,,,,,,,,,,,,,,,
2018Q2,119,55,0,1.08,,,,,,,,,,,,,,,,,
2019,1,50,.375,1.13,1.7,,,,,,,,,,,,,,,,
2019,2,50,.2,,1.7,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,
2019,6,58,.1,1.2,2.2,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,8,70,.1,1.2,1.8,,,,,,,,,,,,,,,,
2019,10,70,.19,1.18,1.6,,,,,,,,,,,,,,,,
2019,14,53.8,.46,1.1,1.8,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,
2019,16,52,.25,1.16,2.1,,,,,,,,,,,,,,,,
2019,20,55,.25,1.1,,,,,,,,,,,,,,,,,
2019,22,58,.5,1.22,2.1,,,,,,,,,,,,,,,,
2019,23,55,.25,1.12,1.9,,,,,,,,,,,,,,,,
2019,24,56,.25,,1.8,,,,,,,,,,,,,,,,
2019,29,60,.15,1.05,1.6,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,33,60,.15,1.1111111111,1.8,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,50,1,1.3,2.5,,,,,,,,,,,,,,,,
2019,37,66,.5,1.24,,,,,,,,,,,,,,,,,
2019,38,53.3,0,1.13,1.8,,,,,,,,,,,,,,,,
2019,39,57,.28,1.15,1.6,,,,,,,,,,,,,,,,
2019,41,50,.5,1.1,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,
2019,48,,.5,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,
2019,52,,.25,1.2,,,,,,,,,,,,,,,,,
2019,56,60,.25,1.18,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,70,64,.25,1.16,2,,,,,,,,,,,,,,,,
2019,80,60.3,.1,1.11,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,85,59.6,.417,1.208,,,,,,,,,,,,,,,,,
2019,88,55,.56,1.2,2,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,93,56,.25,1.13,2,,,,,,,,,,,,,,,,
2019,94,60,.13,1.15,2.1,,,,,,,,,,,,,,,,
2019,95,55,.5,1.05,1.083509187,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,55,.2,1.2,2.1,,,,,,,,,,,,,,,,
2019,99,57.08,.271,1.16,2.1,,,,,,,,,,,,,,,,
2019,101,55.70353212,.18,1.2272248434,1.7,,,,,,,,,,,,,,,,
2019,102,57.5,.25,1.21,2,,,,,,,,,,,,,,,,
2019,103,60,.4,1.14,,,,,,,,,,,,,,,,,
2019,107,50,.4,1.12,1.7,,,,,,,,,,,,,,,,
2019,108,52.7987164675,.875,1.13,2.5000918264,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,60,.5,1.15,1.7,,,,,,,,,,,,,,,,
2019,114,,.213,,2,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,
2019,118,,.06,1.1904761905,2.5,,,,,,,,,,,,,,,,
2019,119,55,.1,1.08,2.2,,,,,,,,,,,,,,,,
2022,1,,,,1.8,,,,,,,,,,,,,,,,
2022,2,,,,1.8,,,,,,,,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,
2022,6,,,,2.3,,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,8,,,,1.9,,,,,,,,,,,,,,,,
2022,10,,,,1.6,,,,,,,,,,,,,,,,
2022,14,,,,2.4,,,,,,,,,,,,,,,,
2022,15,,,,,,,,,,,,,,,,,,,,
2022,16,,,,2.2,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,
2022,22,,,,2.2,,,,,,,,,,,,,,,,
2022,23,,,,2,,,,,,,,,,,,,,,,
2022,24,,,,2.1,,,,,,,,,,,,,,,,
2022,29,,,,1.8,,,,,,,,,,,,,,,,
2022,31,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,,,,2,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,,,,2.5,,,,,,,,,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,,,,1.9,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,,,,,,,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,70,,,,2,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,,,,,,,,,,,,,,,,,,,,
2022,88,,,,2,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,
2022,93,,,,2.2,,,,,,,,,,,,,,,,
2022,94,,,,2.4,,,,,,,,,,,,,,,,
2022,95,,,,1.183509187,,,,,,,,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,,,,2.5,,,,,,,,,,,,,,,,
2022,99,,,,,,,,,,,,,,,,,,,,
2022,101,,,,1.7,,,,,,,,,,,,,,,,
2022,102,,,,1.8,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,
2022,107,,,,2.3,,,,,,,,,,,,,,,,
2022,108,,,,2.4524486246,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,,,,1.5,,,,,,,,,,,,,,,,
2022,114,,,,1.6,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,
2022,118,,,,3,,,,,,,,,,,,,,,,
2022,119,,,,2.3,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2017Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.5,,,,,15,45,35,5,,,,,,,,,,,
2017,2,1.5,0,0,0,0,0,20,80,0,0,0,0,0,,,,,,,
2017,4,1.6,,,,,,40,60,,,,,,,,,,,,
2017,5,1.65,,,,,,10,90,,,,,,,,,,,,
2017,6,1.5,,,,,,45,55,,,,,,,,,,,,
2017,7,1.4,,,,,,,,,,,,,,,,,,,
2017,14,1.7,0,0,0,0,0,0,100,0,0,0,0,0,,,,,,,
2017,15,1.625,,,,,,25,75,,,,,,,,,,,,
2017,16,1.5,1,1,2,4,11,24,30,14,7,3,2,1,,,,,,,
2017,20,1.4,,,,,,55,45,,,,,,,,,,,,
2017,22,1.5,,,,,,40,60,,,,,,,,,,,,
2017,23,1.5,,,,,,48,52,,,,,,,,,,,,
2017,24,1.5,,,,5,15,30,30,15,5,,,,,,,,,,
2017,26,1.5,,,,,,30,70,,,,,,,,,,,,
2017,29,1.5,,,,,10,30,50,10,,,,,,,,,,,
2017,30,1.5,,,,,,30,70,,,,,,,,,,,,
2017,32,1.5,0,0,0,0,.0000068359,31.286362732,68.7127534428,.0008769893,0,0,0,0,,,,,,,
2017,33,1.5,0,0,0,.5,10,25,48,13,3,.5,0,0,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,1.5,0,0,0,0,0,15,70,15,0,0,0,0,,,,,,,
2017,37,1.5,,,,,,18,82,,,,,,,,,,,,
2017,38,1.5,0,0,0,0,10,30,60,0,0,0,0,0,,,,,,,
2017,39,1.6,,,,,,5,95,,,,,,,,,,,,
2017,41,1.5,,,,,,,100,,,,,,,,,,,,
2017,45,1.55,,,,,,30,70,,,,,,,,,,,,
2017,48,1.7,,,,,,,100,,,,,,,,,,,,
2017,49,1.5,,,,,,,,,,,,,,,,,,,
2017,52,1.5,0,0,0,1,3,32,41,19,3,1,0,0,,,,,,,
2017,56,1.5,,,,,,20,80,,,,,,,,,,,,
2017,59,,,,,,,45,55,,,,,,,,,,,,
2017,61,1.5,,,,,,40,60,,,,,,,,,,,,
2017,63,1.5,,,,,,45,55,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,1.6,,,,,,,,,,,,,,,,,,,
2017,80,1.6,0,0,0,0,0,28.6681715576,70.4288939052,.9029345372,0,0,0,0,,,,,,,
2017,82,1.5,,,,,,,,,,,,,,,,,,,
2017,85,1.5078876658,0,0,0,.0000000376,.0366200187,27.4094914535,71.0850819006,1.4687706432,.0000359464,0,0,0,,,,,,,
2017,89,1.5507305327,,,1,2,12.5,26,30,20,5,2.5,1,,,,,,,,
2017,91,1.6,0,0,0,0,0,35,65,0,0,0,0,0,,,,,,,
2017,93,1.6,,,,,,25,65,10,,,,,,,,,,,
2017,94,1.6105,.5,1,1.5,3,6,13,60,6.5,4,3,1,.5,,,,,,,
2017,95,1.564055482,2.2590262342,6.026680038,6.9273555466,8.2808818936,9.1963395867,11.1059047704,14.3874099741,13.0955152282,11.0495593732,10.8117076782,3.9209131298,2.938706547,,,,,,,
2017,96,1.5,,,,5,15,20,45,10,5,,,,,,,,,,
2017,97,1.5,,,,,,,,,,,,,,,,,,,
2017,98,1.5,,,,,,30,60,10,,,,,,,,,,,
2017,99,1.5,,,,,,40,60,,,,,,,,,,,,
2017,101,1.5,,,,,,40,60,,,,,,,,,,,,
2017,102,1.5,,,,,15,45,35,5,,,,,,,,,,,
2017,103,1.5,,,,,,40,60,,,,,,,,,,,,
2017,107,1.4827226039,0,0,0,0,.0116313483,41.0451097416,58.8810368004,.0622221085,.0000000012,0,0,0,,,,,,,
2017,108,1.5,,,,,15,35,40,10,,,,,,,,,,,
2017,109,1.5,0,0,0,0,0,35,65,0,0,0,0,0,,,,,,,
2017,110,1.5,0,0,0,0,0,20,80,0,0,0,0,0,,,,,,,
2017,111,1.5,,,,,,,,,,,,,,,,,,,
2017,112,1.7,,,,5,15,20,35,15,10,,,,,,,,,,
2017,114,1.5,,,,,5,40,50,5,,,,,,,,,,,
2017,115,1.5,.496176084,1.0233115086,3.4472668876,7.9318262779,14.0519102886,19.1690055702,20.1366373135,16.2892404788,10.1467455672,4.8666813447,1.7970951606,.6441035183,,,,,,,
2017,118,1.5059347435,,,,,,,,,,,,,,,,,,,
2018,1,1.1,,,,5,10,45,35,5,,,,,,,,,,,
2018,2,1.2,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,
2018,4,1.4,,,,,15,30,30,15,10,,,,,,,,,,
2018,5,1.625,,,,,10,25,40,20,5,,,,,,,,,,
2018,6,1.4,,,,,10,40,40,10,,,,,,,,,,,
2018,7,1.2,,,,,,,,,,,,,,,,,,,
2018,14,2.1,0,0,0,0,1,10,30,37,18,4,0,0,,,,,,,
2018,15,1.55,,,,,15,25,35,25,,,,,,,,,,,
2018,16,1.6,1,1,2,7,13,16,18,15,13,9,4,1,,,,,,,
2018,20,1.3,,,,,20,40,35,5,,,,,,,,,,,
2018,22,1.3,,,,0,10,45,35,10,,,,,,,,,,,
2018,23,1.4,,,,5,18,28,26,18,5,,,,,,,,,,
2018,24,1.4,,,3,10,16,23,23,13,10,2,,,,,,,,,
2018,26,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2018,29,1.5,,,,,10,30,50,10,,,,,,,,,,,
2018,30,1.4,,,,,,35,65,,,,,,,,,,,,
2018,32,1.5,.0000868419,.0043200351,.1470571513,2.0685484025,12.3759386176,31.518535574,34.3635605672,16.0472376022,3.1957766487,.2692858108,.009512294,.0001404547,,,,,,,
2018,33,1.6,0,0,0,0,6,20,48,20,6,0,0,0,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,1.6,,,,,10,20,50,10,10,,,,,,,,,,
2018,37,1.4,,,,,2,68,30,,,,,,,,,,,,
2018,38,1.3,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,
2018,39,1.4,,,,5,20,40,30,5,,,,,,,,,,,
2018,41,1.6,,,,,,10,70,20,,,,,,,,,,,
2018,45,1.4,,,,,10,45,40,5,,,,,,,,,,,
2018,48,1.5,,,,,10,35,55,,,,,,,,,,,,
2018,49,1.1,,,,,,,,,,,,,,,,,,,
2018,52,1.4,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018,56,1.2,,,,,15,70,15,,,,,,,,,,,,
2018,59,,,,,,,60,40,,,,,,,,,,,,
2018,61,1.4,,,,5,10,35,30,15,5,,,,,,,,,,
2018,63,1.4,,,,,10,50,30,10,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,1.4,,,,,,,,,,,,,,,,,,,
2018,80,1.4,0,0,0,1.5801354402,12.6410835214,43.5665914221,34.5372460497,7.4492099323,.2257336343,0,0,0,,,,,,,
2018,82,1.1,,,,,,,,,,,,,,,,,,,
2018,85,1.2214716372,.0001717403,.0133051724,.3974671053,4.6087895008,20.9933118984,37.9344875867,27.3143076404,7.8171377178,.8816331636,.0387293588,.0006548861,.0000042294,,,,,,,
2018,89,1.6476142666,,,1,2,12.5,26,30,20,5,2.5,1,,,,,,,,
2018,91,1.3,0,0,0,7.5,20,40,25,5,2.5,0,0,0,,,,,,,
2018,93,1.6,,,,,2.5,25,62.5,10,,,,,,,,,,,
2018,94,1.758,,1,2,3,6,15,38,20,8,4,2,1,,,,,,,
2018,95,1.7274730763,.3500656399,.8348577111,3.5424498133,4.9216971454,9.2602948692,15.4737583718,23.0996744753,21.2501616003,13.0093513122,5.758881046,2.3903627392,.1084452763,,,,,,,
2018,96,1.3,,,,5,15,40,25,10,5,,,,,,,,,,
2018,97,1.1,,,,,,,,,,,,,,,,,,,
2018,98,1.4,,,,,,30,40,25,5,,,,,,,,,,
2018,99,1.4,,,,,,70,30,,,,,,,,,,,,
2018,101,1.2,,,,,15,45,35,5,,,,,,,,,,,
2018,102,1.1,,,,5,10,45,35,5,,,,,,,,,,,
2018,103,1.6,,,,5,10,30,35,15,5,,,,,,,,,,
2018,107,1.2945460386,.0001702675,.0127297779,.3735934226,4.3287969897,20.0285891088,37.3507093876,28.1996930978,8.6018697594,1.0518670805,.0510042527,.0009696783,.0000071772,,,,,,,
2018,108,1.6,,,,,18,27,35,15,5,,,,,,,,,,
2018,109,1.1,0,0,.5,3.5,21.5,50,20.5,3.5,.5,0,0,0,,,,,,,
2018,110,1.4,0,0,0,0,7,43,43,7,0,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,1.6,,,,5,15,20,35,15,10,,,,,,,,,,
2018,114,1.3,,,2,10,15,43,15,8,5,2,,,,,,,,,
2018,115,1.4,.6659842765,1.2963286312,4.1585299055,9.0808616635,15.2681747267,19.7676407028,19.708238578,15.1309373104,8.9452173398,4.0718127275,1.4269384692,.4793356689,,,,,,,
2018,118,1.2803680153,,,,,,,,,,,,,,,,,,,
2018Sep,1,1.3,,,,5,10,40,40,5,,,,,,,,,,,
2018Sep,2,1,0,0,0,0,30,60,10,0,0,0,0,0,,,,,,,
2018Sep,4,1.4,,,,,20,35,35,10,,,,,,,,,,,
2018Sep,5,1.65,,,,2.5,10,20,40,20,5,2.5,,,,,,,,,
2018Sep,6,1.6,,,,,10,40,40,10,,,,,,,,,,,
2018Sep,7,,,,,,,,,,,,,,,,,,,,
2018Sep,14,2.3,0,0,0,0,1,10,30,37,18,4,0,0,,,,,,,
2018Sep,15,1.625,,,,5,10,20,35,20,10,,,,,,,,,,
2018Sep,16,1.6,1,2,7,9,13,17,19,15,10,4,2,1,,,,,,,
2018Sep,20,1.4,,,,,20,40,35,5,,,,,,,,,,,
2018Sep,22,1.5,,,,,15,30,40,15,,,,,,,,,,,
2018Sep,23,1.6,,,1,10,18,24,29,16,2,,,,,,,,,,
2018Sep,24,1.5,,,3,7,19,24,21,16,10,,,,,,,,,,
2018Sep,26,1.5,,,,5,15,35,25,15,5,,,,,,,,,,
2018Sep,29,1.6,,,,,10,30,50,10,,,,,,,,,,,
2018Sep,30,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,32,1.6,,,,,,,,,,,,,,,,,,,
2018Sep,33,1.6,,,,,,,,,,,,,,,,,,,
2018Sep,35,,,,,,,,,,,,,,,,,,,,
2018Sep,36,1.5,,,,,10,20,50,10,10,,,,,,,,,,
2018Sep,37,1.3,,,,,2,70,28,,,,,,,,,,,,
2018Sep,38,1.58,,,,,,,,,,,,,,,,,,,
2018Sep,39,1.5,,,,,15,25,45,15,,,,,,,,,,,
2018Sep,41,,,,,,,,,,,,,,,,,,,,
2018Sep,45,,,,,,,,,,,,,,,,,,,,
2018Sep,48,1.4,,,,,,60,35,5,,,,,,,,,,,
2018Sep,49,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,52,1.5,0,0,0,4,19,33,30,10,3,1,0,0,,,,,,,
2018Sep,56,1.3,,,,,10,70,20,,,,,,,,,,,,
2018Sep,59,,,,,,,60,30,10,,,,,,,,,,,
2018Sep,61,1.5,,,,5,10,30,35,15,5,,,,,,,,,,
2018Sep,63,1.4,,,,,20,40,30,10,,,,,,,,,,,
2018Sep,67,,,,,,,,,,,,,,,,,,,,
2018Sep,68,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,80,,,,,,,,,,,,,,,,,,,,
2018Sep,82,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,85,1.2752119452,.0001014953,.0087252989,.2887642865,3.7046687491,18.64771251,37.2042688695,29.5730370529,9.348928417,1.1660047478,.0567176958,.0010632547,.0000076225,,,,,,,
2018Sep,89,1.8402125694,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2018Sep,91,1.4,0,0,0,5,17.5,40,30,5,2.5,0,0,0,,,,,,,
2018Sep,93,1.6,,,,,,25,65,10,,,,,,,,,,,
2018Sep,94,1.669,,.5,1,3,10,19,36,19,7,3,1,.5,,,,,,,
2018Sep,95,1.2573281929,.5660407559,1.7877127136,5.4742195465,12.0922799153,17.1106721891,22.2239238872,18.1322033303,11.7377117857,6.1559141296,4.6035930367,.0848792572,.0308494529,,,,,,,
2018Sep,96,1.5,,,,5,10,25,40,15,5,,,,,,,,,,
2018Sep,97,1,,,,,,,,,,,,,,,,,,,
2018Sep,98,1.5,,,,,10,35,35,20,,,,,,,,,,,
2018Sep,99,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,101,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,102,1.3,,,,5,10,40,40,5,,,,,,,,,,,
2018Sep,103,1.7,,,,5,10,25,35,20,5,,,,,,,,,,
2018Sep,107,1.4429280936,.001564803,.0420617888,.5887016466,4.229078952,15.6550254863,29.954782361,29.677333736,15.2236536499,4.0363288033,.551400259,.0386579731,.001410541,,,,,,,
2018Sep,108,1.7,,,,,10,25,35,25,5,,,,,,,,,,
2018Sep,109,1.2,0,0,.5,3.5,21.5,50,20.5,3.5,.5,0,0,0,,,,,,,
2018Sep,110,1.5,0,0,0,1,8,33,40,16,2,0,0,0,,,,,,,
2018Sep,111,,,,,,,,,,,,,,,,,,,,
2018Sep,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Sep,114,1.4,,,2,10,15,45,13,8,5,2,,,,,,,,,
2018Sep,115,1.7,.2674423883,.6178136987,2.2956934155,5.8646337703,11.5348518066,17.4691554431,20.3727008002,18.2958515072,12.6525076586,6.7374501269,2.7622799253,1.1296194593,,,,,,,
2018Sep,118,1.4,,,,,,,,,,,,,,,,,,,
2019,1,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2019,2,1.4,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,
2019,4,1.5,,,5,5,10,20,30,15,10,5,,,,,,,,,
2019,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2019,6,1.7,,,,,,15,70,15,,,,,,,,,,,
2019,7,1.3,,,,,,,,,,,,,,,,,,,
2019,14,2.5,0,0,0,0,2,7,17,24,25,16,7,2,,,,,,,
2019,15,1.725,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.6,1,2,7,10,12,17,18,15,10,5,2,1,,,,,,,
2019,20,1.6,,,,5,15,30,35,15,,,,,,,,,,,
2019,22,1.7,,,,,5,30,50,15,,,,,,,,,,,
2019,23,1.6,1,2,3,8,16,18,22,16,10,3,1,,,,,,,,
2019,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,26,1.5,,,5,5,10,25,30,15,5,5,,,,,,,,,
2019,29,1.6,,,,,,20,60,20,,,,,,,,,,,
2019,30,1.6,,,,,,10,80,10,,,,,,,,,,,
2019,32,1.6,.0001563399,.0056213561,.1486552505,1.7966009847,10.2020012311,27.1752609178,34.1002321787,20.176322027,5.6170338978,.7323957248,.0444557135,.0012643781,,,,,,,
2019,33,1.8,0,0,0,0,4,16,46,25,9,0,0,0,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.8,,,,5,10,25,40,10,10,,,,,,,,,,
2019,37,2,,,,,,26,56,18,,,,,,,,,,,
2019,38,1.6,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,
2019,39,1.6,,,,,10,30,40,20,,,,,,,,,,,
2019,41,1.6,,,,,,20,60,20,,,,,,,,,,,
2019,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,
2019,48,1.8,,,,,,10,70,20,,,,,,,,,,,
2019,49,1.4,,,,,,,,,,,,,,,,,,,
2019,52,1.6,0,0,1,6,12,20,25,20,12,3,1,0,,,,,,,
2019,56,1.3,,,,,10,60,30,,,,,,,,,,,,
2019,59,,,,,,,30,70,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,1.7,,,,,10,30,50,10,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,,,,,,,,,,,,,,,
2019,80,1.6,0,.2257336343,.2257336343,2.934537246,11.7381489842,28.2167042889,32.9571106096,17.8329571106,4.7404063205,1.1286681716,0,0,,,,,,,
2019,82,1.4,,,,,,,,,,,,,,,,,,,
2019,85,1.4500698796,.0134761954,.1567309282,1.1699063063,5.3393138458,14.9193925652,25.550041308,26.8320596324,17.2807022813,6.8219726915,1.6492723735,.2438602512,.0232716212,,,,,,,
2019,89,1.8402125694,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,91,1.4,0,2.5,5,10,17.5,27.5,25,10,2.5,0,0,0,,,,,,,
2019,93,1.8,,,,,,10,67,17.5,5.5,,,,,,,,,,
2019,94,1.683,.5,1,2,3,5,18,40,18,8,3,1,.5,,,,,,,
2019,95,1.6827642319,.6040209302,1.1355346201,3.3271083751,7.5920646054,11.4638541184,13.602876588,20.1278327454,19.9388039924,13.0746244743,5.6243397923,2.2302274392,1.2787123192,,,,,,,
2019,96,1.6,,,,5,10,25,40,15,5,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.7,,,,,5,30,35,25,5,,,,,,,,,,
2019,99,1.7,,,,,,30,70,,,,,,,,,,,,
2019,101,1.5,,,,5,10,35,40,10,,,,,,,,,,,
2019,102,1.4,,,,5,10,40,35,10,,,,,,,,,,,
2019,103,1.8,,,,5,10,25,35,20,5,,,,,,,,,,
2019,107,1.6364998066,.0017117252,.0355780518,.4274285845,2.8985331516,11.1220720561,24.1960822291,29.8815879398,20.9564275149,8.3411481931,1.8814537516,.2399933239,.0179834784,,,,,,,
2019,108,1.7,,,,,10,20,35,30,5,,,,,,,,,,
2019,109,1.3,0,0,.25,5,22,45,22,5,.5,.25,0,0,,,,,,,
2019,110,1.6,0,0,0,1,7,27,39,22,4,0,0,0,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,114,1.7,,,2,8,12,18,35,15,8,2,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,118,1.5677268654,,,,,,,,,,,,,,,,,,,
2019Sep,1,1.4,,,,5,10,40,40,5,,,,,,,,,,,
2019Sep,2,1.5,0,0,0,0,10,30,50,10,0,0,0,0,,,,,,,
2019Sep,4,1.6,,,5,5,10,20,30,15,10,5,,,,,,,,,
2019Sep,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2019Sep,6,1.7,,,,,,15,70,15,,,,,,,,,,,
2019Sep,7,,,,,,,,,,,,,,,,,,,,
2019Sep,14,2.7,0,0,0,0,2,7,17,24,25,16,7,2,,,,,,,
2019Sep,15,1.75,,,,5,10,15,30,25,10,5,,,,,,,,,
2019Sep,16,1.6,1,2,2,7,14,16,17,15,11,9,4,2,,,,,,,
2019Sep,20,1.6,,,,5,15,30,35,15,,,,,,,,,,,
2019Sep,22,1.8,,,,,10,25,55,10,,,,,,,,,,,
2019Sep,23,1.8,,1,2,6,15,20,25,20,10,1,,,,,,,,,
2019Sep,24,1.7,,,2,7,12,18,20,17,13,8,3,,,,,,,,
2019Sep,26,1.6,,,5,5,10,25,30,15,5,5,,,,,,,,,
2019Sep,29,1.7,,,,,,20,60,20,,,,,,,,,,,
2019Sep,30,1.6,,,,,,,,,,,,,,,,,,,
2019Sep,32,1.6,,,,,,,,,,,,,,,,,,,
2019Sep,33,1.8,,,,,,,,,,,,,,,,,,,
2019Sep,35,,,,,,,,,,,,,,,,,,,,
2019Sep,36,1.5,,,,5,10,25,40,10,10,,,,,,,,,,
2019Sep,37,2.2,,,,,,1,44,53,2,,,,,,,,,,
2019Sep,38,1.25,,,,,,,,,,,,,,,,,,,
2019Sep,39,1.6,,,,,5,25,50,20,,,,,,,,,,,
2019Sep,41,,,,,,,,,,,,,,,,,,,,
2019Sep,45,,,,,,,,,,,,,,,,,,,,
2019Sep,48,1.8,,,,,,10,70,20,,,,,,,,,,,
2019Sep,49,1.4,,,,,,,,,,,,,,,,,,,
2019Sep,52,,,,,,,,,,,,,,,,,,,,
2019Sep,56,1.4,,,,,5,60,35,,,,,,,,,,,,
2019Sep,59,,,,,,,25,70,5,,,,,,,,,,,
2019Sep,61,,,,,,,,,,,,,,,,,,,,
2019Sep,63,1.7,,,,,10,30,50,10,,,,,,,,,,,
2019Sep,67,,,,,,,,,,,,,,,,,,,,
2019Sep,68,1.6,,,,,,,,,,,,,,,,,,,
2019Sep,80,,,,,,,,,,,,,,,,,,,,
2019Sep,82,1.5,,,,,,,,,,,,,,,,,,,
2019Sep,85,1.479712396,.0036119511,.0652074056,.6854414264,4.0804476647,13.788550363,26.4965696376,28.9855093371,18.0533553149,6.3970766472,1.2875348724,.1468721418,.0098232382,,,,,,,
2019Sep,89,2,,,0,2.5,5,15,25,30,15,5,2.5,,,,,,,,
2019Sep,91,1.5,0,2.5,5,7.5,15,27.5,30,10,2.5,0,0,0,,,,,,,
2019Sep,93,2,,,,,,5,35,55,5,,,,,,,,,,
2019Sep,94,1.594,,.5,2,5,11,19,34,18,6,3,1,.5,,,,,,,
2019Sep,95,1.1444058702,4.2195869218,4.7805015083,6.8437252581,10.4164280535,14.9328408724,19.5039144737,14.378849463,11.9846354763,7.6364894813,3.4014398704,1.3901873283,.5114012929,,,,,,,
2019Sep,96,1.5,,,,5,10,25,40,15,5,,,,,,,,,,
2019Sep,97,,,,,,,,,,,,,,,,,,,,
2019Sep,98,1.7,,,,,10,25,35,25,5,,,,,,,,,,
2019Sep,99,1.7,,,,,,,,,,,,,,,,,,,
2019Sep,101,1.5,,,,,,,,,,,,,,,,,,,
2019Sep,102,1.4,,,,5,10,40,40,5,,,,,,,,,,,
2019Sep,103,,,,,,,,,,,,,,,,,,,,
2019Sep,107,1.6533134991,.0095076481,.1081805229,.8176701042,3.8993358724,11.745723773,22.3680918696,26.9449342039,20.5350437565,9.8987594668,3.016229393,.580416377,.0761070126,,,,,,,
2019Sep,108,1.9,,,,,5,25,30,35,5,,,,,,,,,,
2019Sep,109,1.3,0,0,.25,4,20,45,24,6,.5,.25,0,0,,,,,,,
2019Sep,110,1.6,0,0,0,1,9,26,35,22,6,1,0,0,,,,,,,
2019Sep,111,,,,,,,,,,,,,,,,,,,,
2019Sep,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,
2019Sep,114,1.8,,,2,8,12,18,35,15,8,2,,,,,,,,,
2019Sep,115,,,,,,,,,,,,,,,,,,,,
2019Sep,118,1.6,,,,,,,,,,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,
2022,2,1.8,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,
2022,4,1.8,0,0,5,10,15,20,20,20,5,5,,,,,,,,,
2022,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2022,6,2,,,,,,5,40,50,5,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,14,3.2,0,0,0,1,2,4,8,12,15,18,15,25,,,,,,,
2022,15,1.975,,,,,5,15,30,25,20,5,,,,,,,,,
2022,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2022,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,
2022,22,1.7,,,,,15,20,50,15,,,,,,,,,,,
2022,23,2.2,,1,2,4,10,15,20,17,14,11,5,1,,,,,,,
2022,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,
2022,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,
2022,29,1.8,,,,,,10,60,30,,,,,,,,,,,
2022,30,1.9,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,2,0,0,0,1,2,10,34,40,10,2,1,0,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,1.9,,,5,10,15,20,30,10,10,,,,,,,,,,
2022,37,2.2,,,,,,1,30,45,22,2,,,,,,,,,
2022,38,1.8,,,,,,,,,,,,,,,,,,,
2022,39,1.8,,,,5,15,25,35,15,5,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,1.7,,,,,5,20,50,20,5,,,,,,,,,,
2022,48,1.6,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,1.5,,,,,,40,60,,,,,,,,,,,,
2022,59,,,,,,,15,80,5,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,63,1.8,,,,,10,25,45,15,5,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,
2022,68,1.9,,,,,,,,,,,,,,,,,,,
2022,80,1.6,1.1286681716,.9029345372,2.4830699774,9.7065462754,20.5417607223,24.1534988716,20.5417607223,12.1896162528,4.5146726862,2.7088036117,.6772009029,.4514672686,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,
2022,89,1.925,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2022,91,1.6,0,2.5,7.5,10,17.5,22.5,25,12.5,2.5,0,0,0,,,,,,,
2022,93,2,,,,,,5,30,60,5,,,,,,,,,,
2022,94,1.73,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,
2022,95,1.9500520533,.0113574488,.2556986793,1.3008385428,5.142702675,8.1707314933,15.2588057039,20.8293194345,19.2635374131,14.6986348805,8.2884252402,4.1057180699,2.6742304187,,,,,,,
2022,96,2,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,1.9,,,,,,15,35,35,15,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,
2022,101,1.7,,,5,8,12,25,35,10,5,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,
2022,107,1.933,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,
2022,108,1.7,,,,,10,20,35,30,5,,,,,,,,,,
2022,109,1.6,0,0,.6003001501,5.0025012506,8.6043021511,25.0125062531,40.020010005,15.0075037519,5.0025012506,.7503751876,0,0,,,,,,,
2022,110,1.9,0,0,0,2,7,16,25,25,16,7,2,0,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,25,10,,,,,,,,,
2022,114,2.2,,,2,3,8,10,20,35,15,5,2,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,
2022,118,1.8,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,1.1,,,,5,40,50,5,,,,,,,,,,,,
2017,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,
2017,4,1.1,,,,,10,70,20,,,,,,,,,,,,
2017,5,1.15,,,,,10,90,,,,,,,,,,,,,
2017,6,1.1,,,,,20,60,20,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,1.3,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,
2017,15,1.2,,,,,25,50,25,,,,,,,,,,,,
2017,16,1.2,,,,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,1.1,,,,,35,65,,,,,,,,,,,,,
2017,23,1.1,,,,,20,80,,,,,,,,,,,,,
2017,24,1.1,,,5,13,20,37,20,5,,,,,,,,,,,
2017,26,1.1,,,,,10,90,,,,,,,,,,,,,
2017,29,1.1,,,,,20,60,20,,,,,,,,,,,,
2017,30,1.2,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,1.1,,,,10,25,55,10,,,,,,,,,,,,
2017,37,1.1,,,,,15,85,,,,,,,,,,,,,
2017,38,1.2,0,0,0,0,20,70,10,0,0,0,0,0,,,,,,,
2017,39,1.2,,,,,5,80,15,0,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,1.2,,,,,,,,,,,,,,,,,,,
2017,52,1.1,0,0,1,3,23,46,22,4,1,0,0,0,,,,,,,
2017,56,1.1,,,,,10,90,,,,,,,,,,,,,
2017,59,,,,,,25,65,10,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,1,,,,,,,,,,,,,,,,,,,
2017,85,1.1452483569,0,0,0,.0000001246,2.488200607,95.434368352,2.0774308384,.000000078,0,0,0,0,,,,,,,
2017,89,1.1770052399,,,1,7.5,30,33,21,5,2,.5,,,,,,,,,
2017,91,1.2,0,0,0,0,15,70,15,0,0,0,0,0,,,,,,,
2017,93,1.2,,,,,10,80,10,,,,,,,,,,,,
2017,94,,,,,,,,,,,,,,,,,,,,
2017,95,1.4362238586,2.3511117253,4.2341799333,7.2097378083,9.6375223367,10.5902971579,17.6731221516,17.0120569013,9.5529967605,7.4236408782,6.157009645,5.0998266132,3.0584980887,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,1.1,,,,,,,,,,,,,,,,,,,
2017,98,1.2,,,,,25,75,,,,,,,,,,,,,
2017,99,1.1,,,,,20,80,,,,,,,,,,,,,
2017,101,1,,,,,,,,,,,,,,,,,,,
2017,102,1.1,,,,5,40,50,5,,,,,,,,,,,,
2017,103,,,,,,,,,,,,,,,,,,,,
2017,107,,,,,,,,,,,,,,,,,,,,
2017,108,,,,,,,,,,,,,,,,,,,,
2017,109,1.1,0,0,0,0,5,90,5,0,0,0,0,0,,,,,,,
2017,110,1.1,0,0,0,0,1,99,0,0,0,0,0,0,,,,,,,
2017,111,1.2,,,,,,,,,,,,,,,,,,,
2017,112,,,,,,,,,,,,,,,,,,,,
2017,114,1.1,,,,,25,60,15,,,,,,,,,,,,
2017,115,1.1,,,,,,,,,,,,,,,,,,,
2017,118,1.1,,,,,,,,,,,,,,,,,,,
2018,1,1.2,,,,5,25,45,25,,,,,,,,,,,,
2018,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,
2018,4,1.3,,,,10,25,30,25,10,0,,,,,,,,,,
2018,5,1.625,,,,,10,25,40,20,5,,,,,,,,,,
2018,6,1.4,,,,,5,50,40,5,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,2.1,0,0,0,0,0,2,37,54,7,0,0,0,,,,,,,
2018,15,1.55,,,,,15,25,35,25,,,,,,,,,,,
2018,16,1.6,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,
2018,22,1.5,,,,,15,35,40,10,,,,,,,,,,,
2018,23,1.2,,,,10,25,35,25,5,,,,,,,,,,,
2018,24,1.4,,,,10,21,25,22,15,7,,,,,,,,,,
2018,26,1.3,,,,,20,50,30,,,,,,,,,,,,
2018,29,1.2,,,,,10,50,30,10,,,,,,,,,,,
2018,30,1.5,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,
2018,33,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,1.2,,,,10,25,40,25,,,,,,,,,,,,
2018,37,1.4,,,,,1,65,34,,,,,,,,,,,,
2018,38,1.3,0,0,0,0,20,70,10,0,0,0,0,0,,,,,,,
2018,39,1.3,,,,,20,45,25,10,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,
2018,49,1.3,,,,,,,,,,,,,,,,,,,
2018,52,1.4,0,0,0,4,19,38,29,8,2,0,0,0,,,,,,,
2018,56,1.3,,,,,15,70,15,,,,,,,,,,,,
2018,59,,,,,,,50,40,10,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,
2018,63,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,
2018,82,1,,,,,,,,,,,,,,,,,,,
2018,85,1.4484960206,0,.0000002416,.0004835933,.1364226928,5.7172915031,38.6356923312,45.6577741134,9.5245243021,.3261280559,.0016819341,.0000012324,.0000000001,,,,,,,
2018,89,1.6221630273,,,1,2,12.5,26,30,20,5,2.5,1,,,,,,,,
2018,91,1.4,0,0,0,7.5,20,35,30,5,2.5,0,0,0,,,,,,,
2018,93,1.6,,,,,2.5,27.5,62.5,7.5,,,,,,,,,,,
2018,94,,,,,,,,,,,,,,,,,,,,
2018,95,1.5241257783,.2579838077,.6152553882,4.1579417174,10.5899523182,14.5609700949,19.140034106,20.1181059996,13.339529265,7.2663950467,4.2440556593,3.308901491,2.400875106,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,
2018,97,1.2,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,10,40,45,5,,,,,,,,,,,
2018,99,1.3,,,,,20,70,10,,,,,,,,,,,,
2018,101,1.1,,,,,,,,,,,,,,,,,,,
2018,102,1.2,,,,5,25,45,25,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,
2018,107,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,
2018,109,1.2,0,0,0,.5,6.5,80,12.5,.5,0,0,0,0,,,,,,,
2018,110,1.4,0,0,0,0,4,46,46,4,0,0,0,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,
2018,114,1.3,,,,5,15,40,20,15,5,,,,,,,,,,
2018,115,1.3,,,,,,,,,,,,,,,,,,,
2018,118,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,1,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2018Sep,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,
2018Sep,4,1.2,,,,10,20,25,30,10,5,,,,,,,,,,
2018Sep,5,1.65,,,,2.5,10,20,40,20,5,2.5,,,,,,,,,
2018Sep,6,1.2,,,,,5,50,40,5,,,,,,,,,,,
2018Sep,7,,,,,,,,,,,,,,,,,,,,
2018Sep,14,2.2,0,0,0,0,0,2,37,54,7,0,0,0,,,,,,,
2018Sep,15,,,,,,,,,,,,,,,,,,,,
2018Sep,16,1.6,,,,,,,,,,,,,,,,,,,
2018Sep,20,,,,,,,,,,,,,,,,,,,,
2018Sep,22,1.6,,,,,15,30,40,15,,,,,,,,,,,
2018Sep,23,1.3,,,1,10,29,33,23,4,,,,,,,,,,,
2018Sep,24,1.4,,,4,8,15,27,25,15,5,1,,,,,,,,,
2018Sep,26,1.4,,,,,15,50,35,,,,,,,,,,,,
2018Sep,29,1.2,,,,,10,50,30,10,,,,,,,,,,,
2018Sep,30,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,32,,,,,,,,,,,,,,,,,,,,
2018Sep,33,,,,,,,,,,,,,,,,,,,,
2018Sep,35,,,,,,,,,,,,,,,,,,,,
2018Sep,36,1.2,,,,10,25,40,25,,,,,,,,,,,,
2018Sep,37,1.4,,,,,,70,30,,,,,,,,,,,,
2018Sep,38,,,,,,,,,,,,,,,,,,,,
2018Sep,39,1.2,,,,,15,45,35,5,,,,,,,,,,,
2018Sep,41,,,,,,,,,,,,,,,,,,,,
2018Sep,45,,,,,,,,,,,,,,,,,,,,
2018Sep,48,,,,,,,,,,,,,,,,,,,,
2018Sep,49,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,52,1.4,0,0,1,4,19,35,31,8,2,0,0,0,,,,,,,
2018Sep,56,1.3,,,,,15,70,15,,,,,,,,,,,,
2018Sep,59,,,,,,5,50,40,5,,,,,,,,,,,
2018Sep,61,,,,,,,,,,,,,,,,,,,,
2018Sep,63,,,,,,,,,,,,,,,,,,,,
2018Sep,67,,,,,,,,,,,,,,,,,,,,
2018Sep,68,,,,,,,,,,,,,,,,,,,,
2018Sep,80,,,,,,,,,,,,,,,,,,,,
2018Sep,82,.9,,,,,,,,,,,,,,,,,,,
2018Sep,85,1.4660293241,0,.0000000103,.0000722917,.0518146443,4.0267849448,37.8715474537,48.9607799091,8.8861895985,.2022995613,.0005114528,.0000001335,0,,,,,,,
2018Sep,89,1.3996427413,,1,2.5,5,20.5,20,30,15,5,1,,,,,,,,,
2018Sep,91,,,,,,,,,,,,,,,,,,,,
2018Sep,93,1.6,,,,,2.5,27.5,55,15,,,,,,,,,,,
2018Sep,94,,,,,,,,,,,,,,,,,,,,
2018Sep,95,.9263419106,1.7463063784,3.2837655772,8.9571403022,13.1500841619,21.5335714231,24.8666830159,15.5814987262,7.5341094205,2.5773874584,.6238103717,.1068195058,.0388236587,,,,,,,
2018Sep,96,,,,,,,,,,,,,,,,,,,,
2018Sep,97,1.3,,,,,,,,,,,,,,,,,,,
2018Sep,98,1.4,,,,,10,40,45,5,,,,,,,,,,,
2018Sep,99,1.4,,,,,,,,,,,,,,,,,,,
2018Sep,101,1.2,,,,,,,,,,,,,,,,,,,
2018Sep,102,1.2,,,,5,30,40,20,5,,,,,,,,,,,
2018Sep,103,,,,,,,,,,,,,,,,,,,,
2018Sep,107,,,,,,,,,,,,,,,,,,,,
2018Sep,108,,,,,,,,,,,,,,,,,,,,
2018Sep,109,1.2,0,0,0,.5,6.5,80,12.5,.5,0,0,0,0,,,,,,,
2018Sep,110,1.5,0,0,0,0,6,33,45,15,1,0,0,0,,,,,,,
2018Sep,111,,,,,,,,,,,,,,,,,,,,
2018Sep,112,,,,,,,,,,,,,,,,,,,,
2018Sep,114,1.3,,,,5,15,40,20,15,5,,,,,,,,,,
2018Sep,115,1.5,,,,,,,,,,,,,,,,,,,
2018Sep,118,1.2,,,,,,,,,,,,,,,,,,,
2019,1,1.3,,,,5,10,50,30,5,,,,,,,,,,,
2019,2,1.3,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,
2019,4,1.6,,,,10,15,20,20,20,10,5,,,,,,,,,
2019,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2019,6,1.6,,,,,,15,70,15,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,2.4,0,0,0,0,0,1,14,45,34,6,0,0,,,,,,,
2019,15,1.725,,,,5,10,15,30,25,15,,,,,,,,,,
2019,16,1.6,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,
2019,22,1.7,,,,,5,30,45,20,,,,,,,,,,,
2019,23,1.5,,,1,10,17,25,28,17,2,,,,,,,,,,
2019,24,1.6949824286,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,
2019,26,1.5,,,,,15,35,35,15,,,,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,
2019,30,1.6,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,1.2,,,5,20,25,30,20,,,,,,,,,,,,
2019,37,1.8,,,,,,30,56,14,,,,,,,,,,,
2019,38,1.4,0,0,0,0,10,70,20,0,0,0,0,0,,,,,,,
2019,39,1.6,,,,,15,30,40,15,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,
2019,49,1.3,,,,,,,,,,,,,,,,,,,
2019,52,1.5,0,0,1,5,15,21,22,18,12,5,1,0,,,,,,,
2019,56,1.4,,,,,5,70,25,,,,,,,,,,,,
2019,59,,,,,,,10,65,25,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,
2019,82,1.3,,,,,,,,,,,,,,,,,,,
2019,85,1.608310858,.0000423527,.0029285429,.0918411321,1.3064644359,8.4888429337,25.3536674595,34.9625372282,22.2923074406,6.5589735841,.8862188494,.0546308881,.0015451528,,,,,,,
2019,89,1.7692004573,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,
2019,91,1.4,0,0,5,15,20,25,22.5,10,2.5,0,0,0,,,,,,,
2019,93,1.8,,,,,,15,60,20,5,,,,,,,,,,
2019,94,,,,,,,,,,,,,,,,,,,,
2019,95,1.4962797353,.5861870481,1.1020076519,6.1814017647,9.3362582808,13.0937321565,18.1221265748,19.5335530152,12.4608753283,10.7202411891,5.4582796319,2.1643793681,1.2409579906,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,10,40,40,10,,,,,,,,,,,
2019,99,1.5,,,,,,40,60,,,,,,,,,,,,
2019,101,1.2,,,,,,,,,,,,,,,,,,,
2019,102,1.3,,,,5,10,50,30,5,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,
2019,109,1.3,0,0,0,0,4.5,60,35,.5,0,0,0,0,,,,,,,
2019,110,1.6,0,0,0,0,5,27,44,21,3,0,0,0,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,
2019,114,1.4,,,,5,15,40,20,15,5,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,118,1.4,,,,,,,,,,,,,,,,,,,
2019Sep,1,1.3,,,,5,15,40,35,5,,,,,,,,,,,
2019Sep,2,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,
2019Sep,4,1.6,,,,10,20,25,30,10,5,,,,,,,,,,
2019Sep,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2019Sep,6,1.7,,,,,,15,70,15,,,,,,,,,,,
2019Sep,7,,,,,,,,,,,,,,,,,,,,
2019Sep,14,2.5,0,0,0,0,0,1,14,45,34,6,0,0,,,,,,,
2019Sep,15,,,,,,,,,,,,,,,,,,,,
2019Sep,16,1.6,,,,,,,,,,,,,,,,,,,
2019Sep,20,,,,,,,,,,,,,,,,,,,,
2019Sep,22,1.8,,,,,5,25,50,20,,,,,,,,,,,
2019Sep,23,1.4,,,1,9,23,30,28,8,1,,,,,,,,,,
2019Sep,24,1.7,,,2,8,15,17,19,17,13,7,2,,,,,,,,
2019Sep,26,1.6,,,,,10,35,40,15,,,,,,,,,,,
2019Sep,29,1.5,,,,,,30,60,10,,,,,,,,,,,
2019Sep,30,1.7,,,,,,,,,,,,,,,,,,,
2019Sep,32,,,,,,,,,,,,,,,,,,,,
2019Sep,33,,,,,,,,,,,,,,,,,,,,
2019Sep,35,,,,,,,,,,,,,,,,,,,,
2019Sep,36,1.2,,,5,20,25,30,20,,,,,,,,,,,,
2019Sep,37,1.9,,,,,,20,61,19,,,,,,,,,,,
2019Sep,38,,,,,,,,,,,,,,,,,,,,
2019Sep,39,2,,,,,15,20,32,33,,,,,,,,,,,
2019Sep,41,,,,,,,,,,,,,,,,,,,,
2019Sep,45,,,,,,,,,,,,,,,,,,,,
2019Sep,48,,,,,,,,,,,,,,,,,,,,
2019Sep,49,1.2,,,,,,,,,,,,,,,,,,,
2019Sep,52,,,,,,,,,,,,,,,,,,,,
2019Sep,56,1.4,,,,,5,70,25,,,,,,,,,,,,
2019Sep,59,,,,,,5,40,50,5,,,,,,,,,,,
2019Sep,61,,,,,,,,,,,,,,,,,,,,
2019Sep,63,,,,,,,,,,,,,,,,,,,,
2019Sep,67,,,,,,,,,,,,,,,,,,,,
2019Sep,68,,,,,,,,,,,,,,,,,,,,
2019Sep,80,,,,,,,,,,,,,,,,,,,,
2019Sep,82,1.4,,,,,,,,,,,,,,,,,,,
2019Sep,85,1.6412913037,.0000020958,.0003666296,.0244613735,.6273390067,6.257097941,24.5603395011,38.2871524013,23.7851742789,5.8669733327,.5693050412,.021475406,.0003129922,,,,,,,
2019Sep,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2019Sep,91,,,,,,,,,,,,,,,,,,,,
2019Sep,93,2,,,,,,5,40,52.5,2.5,,,,,,,,,,
2019Sep,94,,,,,,,,,,,,,,,,,,,,
2019Sep,95,1.1162189622,2.0060542566,2.6988189228,5.2470295533,13.9334081061,19.5114609753,23.0200899842,14.5533801629,10.5279091711,5.1576763745,1.5298247139,1.1827351337,.6316126456,,,,,,,
2019Sep,96,,,,,,,,,,,,,,,,,,,,
2019Sep,97,,,,,,,,,,,,,,,,,,,,
2019Sep,98,1.5,,,,,15,35,40,10,,,,,,,,,,,
2019Sep,99,1.5,,,,,,,,,,,,,,,,,,,
2019Sep,101,1.3,,,,,,,,,,,,,,,,,,,
2019Sep,102,1.3,,,,5,15,40,35,5,,,,,,,,,,,
2019Sep,103,,,,,,,,,,,,,,,,,,,,
2019Sep,107,,,,,,,,,,,,,,,,,,,,
2019Sep,108,,,,,,,,,,,,,,,,,,,,
2019Sep,109,1.3,0,0,0,0,4.5,60,35,.5,0,0,0,0,,,,,,,
2019Sep,110,1.6,0,0,0,1,7,26,39,22,5,0,0,0,,,,,,,
2019Sep,111,,,,,,,,,,,,,,,,,,,,
2019Sep,112,,,,,,,,,,,,,,,,,,,,
2019Sep,114,1.5,,,,5,15,25,35,15,5,,,,,,,,,,
2019Sep,115,,,,,,,,,,,,,,,,,,,,
2019Sep,118,1.4,,,,,,,,,,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,
2022,2,1.8,0,0,0,0,0,10,70,20,0,0,0,0,,,,,,,
2022,4,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,
2022,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,
2022,6,1.9,,,,,,,60,40,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,14,3,0,0,0,0,0,0,0,8,39,42,10,1,,,,,,,
2022,15,1.975,,,,,5,15,30,25,20,5,,,,,,,,,
2022,16,1.6,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,
2022,22,1.7,,,,,10,25,50,15,,,,,,,,,,,
2022,23,1.9,,,1,10,15,20,26,22,5,1,,,,,,,,,
2022,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,
2022,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,
2022,29,1.5,,,,,,30,60,10,,,,,,,,,,,
2022,30,1.9,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,1.5,,,5,10,25,25,25,10,,,,,,,,,,,
2022,37,2.2,,,,,,1,39,53,7,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,1.7,,,,5,10,30,35,20,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,1.5,,,,,,40,60,,,,,,,,,,,,
2022,59,,,,,,,15,80,5,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,63,,,,,,,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,
2022,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,
2022,91,,,,,,,,,,,,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,
2022,94,,,,,,,,,,,,,,,,,,,,
2022,95,1.6231127194,1.6217185863,2.1187628201,3.9762832535,7.3191082437,11.8500892347,16.1211795419,17.1755548325,15.8131601486,11.8412158687,7.2117998111,3.572405607,1.3787220519,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,1.7,,,,,10,30,45,15,,,,,,,,,,,
2022,99,1.6,,,,,,40,60,,,,,,,,,,,,
2022,101,1.5,,,,,,,,,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,
2022,108,,,,,,,,,,,,,,,,,,,,
2022,109,1.6,0,0,0,.5,5.5,25,55,10,3.5,.5,0,0,,,,,,,
2022,110,1.9,0,0,0,1,4,15,30,30,15,4,1,0,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,
2022,114,2,,,,5,5,10,30,35,10,5,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,
2022,118,1.7,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,
2017,1,2.2,,,,,5,10,30,50,5,,,,,,,,,,
2017,2,2.3,0,0,0,0,0,0,0,90,10,0,0,0,,,,,,,
2017,4,2.1,,,,,,0,20,60,20,,,,,,,,,,
2017,5,2.15,,,,,,,15,80,5,,,,,,,,,,
2017,6,2.2,,,,,,,35,55,10,,,,,,,,,,
2017,7,2,,,,,,,,,,,,,,,,,,,
2017,14,2.3,0,0,0,0,0,0,15,70,15,0,0,0,,,,,,,
2017,15,2,,,,,,,45,55,,,,,,,,,,,
2017,16,2.2,0,1,2,3,8,10,18,30,20,5,2,1,,,,,,,
2017,20,2.3,,,,,,,15,75,10,,,,,,,,,,
2017,22,2.2,,,,,,,30,60,10,,,,,,,,,,
2017,23,2.2,,,,,,,25,60,15,,,,,,,,,,
2017,24,2.2,,,,,2,8,12,56,20,2,,,,,,,,,
2017,26,2.2,,,,,,,5,92,3,,,,,,,,,,
2017,29,2.1,,,,,,10,30,60,,,,,,,,,,,
2017,30,2.2,,,,,,,30,70,,,,,,,,,,,
2017,32,2.3,0,0,0,0,.0000000038,.0026129833,5.6838407988,75.4241732384,18.8483224425,.0410502194,.0000003138,0,,,,,,,
2017,33,2.2,0,0,0,.5,2,10,40,35,10,2,.5,0,,,,,,,
2017,35,2,,,,,,,50,50,,,,,,,,,,,
2017,36,2.1,,,,,,10,30,50,10,,,,,,,,,,
2017,37,2.2,,,,,,,10,90,,,,,,,,,,,
2017,38,2.2,0,0,0,0,0,0,0,80,20,0,0,0,,,,,,,
2017,39,2.2,,,,,,5,20,65,10,,,,,,,,,,
2017,41,2.2,,,,,,,5,80,15,,,,,,,,,,
2017,45,1.85,,,,,,10,55,30,5,,,,,,,,,,
2017,48,2.1,,,,,,,15,85,,,,,,,,,,,
2017,49,2.2,,,,,,,,,,,,,,,,,,,
2017,52,2.2,0,0,0,0,1,3,21,50,21,3,1,0,,,,,,,
2017,56,2.2,,,,,,10,30,50,10,,,,,,,,,,
2017,59,2,,,,,,,40,60,,,,,,,,,,,
2017,61,2.2,,,,,,,10,85,5,,,,,,,,,,
2017,63,2.2,,,,,,,30,70,,,,,,,,,,,
2017,67,2.1,,,,,,,,,,,,,,,,,,,
2017,68,2.1,,,,,,,,,,,,,,,,,,,
2017,80,2,0,0,0,0,0,1.6317016317,39.3939393939,53.6130536131,5.3613053613,0,0,0,,,,,,,
2017,82,2.2,,,,,,,,,,,,,,,,,,,
2017,85,2.2330344563,0,0,.0000000246,.0000508844,.0188654079,1.2971924156,17.408457683,48.4681698307,29.0417886862,3.6725338955,.0925022061,.000438966,,,,,,,
2017,89,2.2212188166,,,1,1,5,10,15,35,18.5,12,2.5,,,,,,,,
2017,91,2.1,0,0,0,0,0,2.5,40,57.5,0,0,0,0,,,,,,,
2017,93,2.2,,,,,,,20,67.5,12.5,,,,,,,,,,
2017,94,2.1575,,,.5,1,1.5,2.5,10,70,12,2,.5,,,,,,,,
2017,95,2.1780563617,.1593865735,.3499715031,1.401948976,2.7215753292,6.9006232494,10.3039912153,16.2521599848,22.6157088493,17.3959929845,11.5436596805,7.8801965396,2.4747851148,,,,,,,
2017,96,2.2,,,,,,10,20,40,30,,,,,,,,,,
2017,97,2.1,,,,,,,,,,,,,,,,,,,
2017,98,2.1,,,,,,,45,55,,,,,,,,,,,
2017,99,2.2,,,,,,,20,80,,,,,,,,,,,
2017,101,2.1,,,,,,,20,80,,,,,,,,,,,
2017,102,2.2,,,,,5,10,30,50,5,,,,,,,,,,
2017,103,2.1,,,,,,,20,80,,,,,,,,,,,
2017,107,2.253676809,0,0,0,0,.0000000138,.0049913754,7.0696492005,75.8324691059,17.055477209,.0374127477,.0000003477,0,,,,,,,
2017,108,2.2,,,,,,2,23,65,8,2,,,,,,,,,
2017,109,1.5,0,0,0,0,0,1,40,55,4,0,0,0,,,,,,,
2017,110,2.2,0,0,0,0,0,3,21,44,27,5,0,0,,,,,,,
2017,111,2.3,,,,,,,,,,,,,,,,,,,
2017,112,2.3,,,,5,10,15,20,30,15,5,,,,,,,,,
2017,114,2.2,,,,,,5,20,65,10,,,,,,,,,,
2017,115,2,1.373258232,1.4526145967,3.4163704112,6.0098053285,9.2183153728,12.329415083,14.3792394087,14.6228949112,12.9668643663,10.0262744645,6.7599699304,7.4449778947,,,,,,,
2017,118,2.2,,,,,,,,,,,,,,,,,,,
2018,1,1.7,,,,5,15,35,40,5,,,,,,,,,,,
2018,2,2.5,0,0,0,0,0,0,0,50,50,0,0,0,,,,,,,
2018,4,1.8,,,,,5,10,25,35,20,5,,,,,,,,,
2018,5,1.675,,,,,10,20,40,25,5,,,,,,,,,,
2018,6,2,,,,,,,35,50,15,,,,,,,,,,
2018,7,1.8,,,,,,,,,,,,,,,,,,,
2018,14,2.9,0,0,0,1,2,5,10,15,19,18,14,16,,,,,,,
2018,15,2.1,,,,,,10,25,45,20,,,,,,,,,,
2018,16,2,0,1,2,5,10,15,18,20,15,9,4,1,,,,,,,
2018,20,2.1,,,,,,15,30,40,15,,,,,,,,,,
2018,22,2,,,,,,10,35,45,10,,,,,,,,,,
2018,23,1.8,,,1,6,15,20,25,23,9,1,,,,,,,,,
2018,24,2,,,,5,8,13,19,23,17,10,5,,,,,,,,
2018,26,2.4,,,,,,5,15,50,20,10,,,,,,,,,
2018,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2018,30,2,,,,,,,40,60,,,,,,,,,,,
2018,32,2.1,.1125663463,.338229433,1.2548957249,3.4813475496,7.647315078,13.2245719632,18.0265130566,19.3693528307,16.4057265528,10.9532821704,5.7642262228,3.4219730717,,,,,,,
2018,33,1.8,0,0,0,1,2,20,49,20,5,2,1,0,,,,,,,
2018,35,2,,,,,,20,25,25,30,,,,,,,,,,
2018,36,2,,,,10,15,20,30,15,10,,,,,,,,,,
2018,37,1.9,,,,,,8,69,23,,,,,,,,,,,
2018,38,1.9,0,0,0,0,0,0,60,40,0,0,0,0,,,,,,,
2018,39,1.7,,,,,5,10,45,30,10,,,,,,,,,,
2018,41,2,,,,,,,30,70,,,,,,,,,,,
2018,45,1.8,,,,,5,20,35,30,10,,,,,,,,,,
2018,48,1.7,,,,,,,90,10,,,,,,,,,,,
2018,49,1.8,,,,,,,,,,,,,,,,,,,
2018,52,1.9,0,0,0,1,4,16,33,29,13,3,1,0,,,,,,,
2018,56,2,,,,,10,30,30,30,,,,,,,,,,,
2018,59,2.1,,,,,,5,35,50,10,,,,,,,,,,
2018,61,1.9,,,,,5,20,40,30,5,,,,,,,,,,
2018,63,1.8,,,,,,,60,35,5,,,,,,,,,,
2018,67,1.9,,,,,,,,,,,,,,,,,,,
2018,68,1.8,,,,,,,,,,,,,,,,,,,
2018,80,1.82,0,0,.2331002331,1.8648018648,6.0606060606,11.655011655,24.7086247086,30.7692307693,20.0466200466,4.1958041958,.4662004662,0,,,,,,,
2018,82,1.8,,,,,,,,,,,,,,,,,,,
2018,85,1.8024921876,.0142748918,.1193407203,.736453733,3.1090421073,8.9844513513,17.7806000155,24.1063231311,22.3928579167,14.2516904497,6.2130805584,1.8546601626,.4372249623,,,,,,,
2018,89,1.9714137032,,,1,2,5,15,17.5,40,12,5,2.5,,,,,,,,
2018,91,1.7,0,0,0,5,15,27.5,40,10,2.5,0,0,0,,,,,,,
2018,93,2,,,,,,5,32.5,52.5,10,,,,,,,,,,
2018,94,1.9555,.5,1,1.5,2.5,3.5,4,30,40,10.5,4,2,.5,,,,,,,
2018,95,1.9920929177,.3361706379,.6494216767,1.1721578846,3.9565436762,8.1698596743,14.9561631606,19.8376690047,18.6957062106,14.7888301269,9.6319614393,4.9734359042,2.832080604,,,,,,,
2018,96,1.9,,,,,10,15,30,25,15,5,,,,,,,,,
2018,97,1.7,,,,,,,,,,,,,,,,,,,
2018,98,1.9,,,,,,25,45,30,,,,,,,,,,,
2018,99,2.2,,,,,,,20,70,10,,,,,,,,,,
2018,101,1.8,,,,,5,15,55,25,,,,,,,,,,,
2018,102,1.7,,,,5,15,35,40,5,,,,,,,,,,,
2018,103,1.8,,,,,5,20,40,30,5,,,,,,,,,,
2018,107,1.8979497592,.000173224,.0056374074,.1023727805,1.0233579578,5.6478526611,17.2536790154,29.2324595994,27.4957167458,14.3558720026,4.1556057826,.6655265534,.06174627,,,,,,,
2018,108,2.2,,,,,4,11,30,30,21,4,,,,,,,,,
2018,109,1.1,0,0,0,0,2,10,50,35,3,0,0,0,,,,,,,
2018,110,2,0,0,0,1,4,13,26,29,19,7,1,0,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,2.5,,,,5,10,15,20,30,15,5,,,,,,,,,
2018,114,1.8,,1,2,5,7,15,50,15,5,,,,,,,,,,
2018,115,1.6,2.8258728287,2.5526914749,5.4270248373,8.5556588971,11.760997545,14.0973322193,14.7344362151,13.428711684,10.6718207814,7.3950965083,4.4683463881,4.0820106208,,,,,,,
2018,118,1.7,,,,,,,,,,,,,,,,,,,
2018Q2,1,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2018Q2,2,2.4,0,0,0,0,0,0,10,50,40,0,0,0,,,,,,,
2018Q2,4,1.9,,,,,5,15,30,30,15,5,,,,,,,,,
2018Q2,5,1.75,,,,,5,20,40,30,5,,,,,,,,,,
2018Q2,6,2,,,,,,,30,55,15,,,,,,,,,,
2018Q2,7,1.7,,,,,,,,,,,,,,,,,,,
2018Q2,14,2.9,0,0,0,1,2,5,10,15,19,18,14,16,,,,,,,
2018Q2,15,2,,,,,5,5,35,40,15,,,,,,,,,,
2018Q2,16,2,0,1,2,4,9,13,20,24,19,5,2,1,,,,,,,
2018Q2,20,,,,,,,5,35,45,15,,,,,,,,,,
2018Q2,22,2,,,,,,10,35,45,10,,,,,,,,,,
2018Q2,23,1.9,,,1,5,10,20,25,24,15,,,,,,,,,,
2018Q2,24,1.9,,,,3,10,14,25,28,16,3,1,,,,,,,,
2018Q2,26,2.4,,,,,,5,15,50,20,10,,,,,,,,,
2018Q2,29,1.9,,,,,,20,50,30,,,,,,,,,,,
2018Q2,30,2.1,,,,,,,,,,,,,,,,,,,
2018Q2,32,2.13,,,,,,,,,,,,,,,,,,,
2018Q2,33,1.8,,,,,,,,,,,,,,,,,,,
2018Q2,35,,,,,,,,,,,,,,,,,,,,
2018Q2,36,2,,,,10,15,20,30,15,10,,,,,,,,,,
2018Q2,37,1.8,,,,,,5,73,22,,,,,,,,,,,
2018Q2,38,2.37,,,,,,,,,,,,,,,,,,,
2018Q2,39,1.7,,,,,5,20,40,25,10,,,,,,,,,,
2018Q2,41,,,,,,,,,,,,,,,,,,,,
2018Q2,45,,,,,,,,,,,,,,,,,,,,
2018Q2,48,1.7,,,,,,,90,10,,,,,,,,,,,
2018Q2,49,1.8,,,,,,,,,,,,,,,,,,,
2018Q2,52,1.9,0,0,0,1,3,15,34,31,13,3,0,0,,,,,,,
2018Q2,56,2,,,,,,10,30,50,10,,,,,,,,,,
2018Q2,59,1.9,,,,,,5,50,40,5,,,,,,,,,,
2018Q2,61,1.9,,,,,5,15,35,35,10,,,,,,,,,,
2018Q2,63,2,,,,,,,45,45,10,,,,,,,,,,
2018Q2,67,,,,,,,,,,,,,,,,,,,,
2018Q2,68,.43,,,,,,,,,,,,,,,,,,,
2018Q2,80,,,,,,,,,,,,,,,,,,,,
2018Q2,82,1.8,,,,,,,,,,,,,,,,,,,
2018Q2,85,1.8666635877,.0064606707,.0664705766,.4850976025,2.363396193,7.692806873,16.7395971361,24.3616811753,23.7173924957,15.4460404627,6.7274324761,1.9586713154,.4349530229,,,,,,,
2018Q2,89,1.9919848377,,,1,2,5,15,17.5,40,12,5,2.5,,,,,,,,
2018Q2,91,,,,,,,,,,,,,,,,,,,,
2018Q2,93,2,,,,,,5,32.5,52.5,10,,,,,,,,,,
2018Q2,94,1.918,.5,1,1.5,2,3,8,35,30,12,5,1.5,.5,,,,,,,
2018Q2,95,2.0688073824,.1997935476,.5945026743,1.1015896276,4.6417787806,9.3529348066,12.8845596439,14.8583205073,20.111210025,15.5298424693,10.2540981293,6.8184376774,3.6529321111,,,,,,,
2018Q2,96,1.9,,,,,10,15,30,25,15,5,,,,,,,,,
2018Q2,97,,,,,,,,,,,,,,,,,,,,
2018Q2,98,2,,,,,,20,45,30,5,,,,,,,,,,
2018Q2,99,2.2,,,,,,,,,,,,,,,,,,,
2018Q2,101,1.8,,,,,,,,,,,,,,,,,,,
2018Q2,102,1.5,,,,5,10,35,45,5,,,,,,,,,,,
2018Q2,103,1.8,,,,,5,25,40,25,5,,,,,,,,,,
2018Q2,107,1.9521049871,.0041707628,.0478983585,.382663182,2.0154252472,7.0040084147,16.0718669212,24.3639124993,24.4064390949,16.1561913156,7.0653881147,2.0402107185,.4418253706,,,,,,,
2018Q2,108,2.2,,,,,5,8,25,30,25,7,,,,,,,,,
2018Q2,109,1.2,0,0,0,0,2,10,50,35,3,0,0,0,,,,,,,
2018Q2,110,2,0,0,0,1,5,14,25,27,18,8,2,0,,,,,,,
2018Q2,111,,,,,,,,,,,,,,,,,,,,
2018Q2,112,2.4,,,,5,10,15,20,30,15,5,,,,,,,,,
2018Q2,114,1.8,,1,2,5,7,15,50,15,5,,,,,,,,,,
2018Q2,115,1.7,2.3768807767,2.2354831292,4.8739717501,7.8972398249,11.1574752479,13.7454230572,14.7656938967,13.8310091643,11.2968537804,8.0456815398,4.9965085154,4.7777793174,,,,,,,
2018Q2,118,1.7,,,,,,,,,,,,,,,,,,,
2019,1,1.2,,,,10,30,40,15,5,,,,,,,,,,,
2019,2,2.7,0,0,0,0,0,0,10,20,60,10,0,0,,,,,,,
2019,4,1.6,,,5,5,10,15,20,20,20,5,,,,,,,,,
2019,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2019,6,1.7,,,,,5,25,60,10,,,,,,,,,,,
2019,7,1.8,,,,,,,,,,,,,,,,,,,
2019,14,2.5,0,1,1,3,6,10,14,17,16,14,9,9,,,,,,,
2019,15,1.9,,,,,5,15,35,30,15,,,,,,,,,,
2019,16,1.9,1,2,3,5,12,16,19,18,12,8,3,1,,,,,,,
2019,20,1.8,,,,,10,20,40,25,5,,,,,,,,,,
2019,22,1.8,,,,,10,15,40,25,10,,,,,,,,,,
2019,23,1.8,1,2,3,9,14,17,22,19,10,2,1,,,,,,,,
2019,24,1.6,,,3,10,15,17,21,16,11,5,2,,,,,,,,
2019,26,2.1,,,,,5,10,25,25,25,7,3,,,,,,,,
2019,29,1.8,,,,,,30,40,30,,,,,,,,,,,
2019,30,1.8,,,,,,,60,40,,,,,,,,,,,
2019,32,1.9,.3689915658,.8113696054,2.4006001622,5.4227937477,9.9773497588,14.8651857149,17.9590741989,17.5939197727,13.9767310548,9.0033665596,4.7026800802,2.917937779,,,,,,,
2019,33,1.8,0,0,1,2,4,20,40,20,7,4,2,0,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,2,,,5,10,15,20,20,20,10,,,,,,,,,,
2019,37,1.8,,,,,,14,66,20,,,,,,,,,,,
2019,38,1.5,0,0,0,0,0,0,60,40,0,0,0,0,,,,,,,
2019,39,1.5,,,,,5,20,40,25,10,,,,,,,,,,
2019,41,2,,,,,,,30,70,,,,,,,,,,,
2019,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,
2019,48,1.6,,,,,,10,85,5,,,,,,,,,,,
2019,49,1.6,,,,,,,,,,,,,,,,,,,
2019,52,1.4,0,1,3,9,15,23,21,16,8,3,1,0,,,,,,,
2019,56,1.7,,,,,10,30,30,30,,,,,,,,,,,
2019,59,1.7,,,,,,25,60,15,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,1.6,,,,,,20,50,20,10,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,1.549,,,,,,,,,,,,,,,,,,,
2019,80,1.6,0,.2331002331,.6993006993,6.0606060606,16.0839160839,28.9044289045,22.3776223776,15.8508158508,6.993006993,1.3986013986,.9324009324,.4662004662,,,,,,,
2019,82,1.6,,,,,,,,,,,,,,,,,,,
2019,85,1.5914001552,.3557639652,1.0653784294,3.1168777397,7.1368064681,12.7908787278,17.9448995946,19.7080981293,16.9440292419,11.4037710277,6.007837045,2.4773698027,1.0482898286,,,,,,,
2019,89,1.6437500086,,,2.5,7.5,10,20,30,17.5,7.5,5,,,,,,,,,
2019,91,1.6,0,0,2.5,7.5,15,25,30,15,5,0,0,0,,,,,,,
2019,93,1.6,,,,,2.5,35,45,15,2.5,,,,,,,,,,
2019,94,2.056,.5,1,2,3,4,7,23.5,27,18,9,3.5,1.5,,,,,,,
2019,95,1.6978144854,.5850977807,1.0634617296,2.9638013382,6.5841063849,12.6338499367,17.4318706165,18.5166851715,16.607073007,11.8725353908,6.7657255451,3.0733060132,1.9024870858,,,,,,,
2019,96,1.7,,,,3,10,15,35,22,10,5,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,1.7,,,,,5,35,35,20,5,,,,,,,,,,
2019,99,2.4,,,,,,,30,70,,,,,,,,,,,
2019,101,1.4,,,,5,15,40,30,10,,,,,,,,,,,
2019,102,1.2,,,,10,30,40,15,5,,,,,,,,,,,
2019,103,1.6,,,,2.5,7.5,25,35,25,5,,,,,,,,,,
2019,107,1.4263764133,.2214576066,1.0354222505,3.8697018574,10.1151020087,18.4992655763,23.6774266693,21.21065264,13.2982199054,5.8340651858,1.7903936642,.3841823179,.0641103179,,,,,,,
2019,108,1.7,,,,5,10,25,33,20,7,,,,,,,,,,
2019,109,1.3,0,0,0,2.5,5,25,45,15,5,2.5,0,0,,,,,,,
2019,110,1.8,0,0,1,3,9,18,25,22,14,6,2,0,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,2.2,,,,5,10,15,25,30,10,5,,,,,,,,,
2019,114,.8,2,5,10,10,45,20,5,3,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,118,1.3,,,,,,,,,,,,,,,,,,,
2019Q2,1,1.3,,,,10,25,40,20,5,,,,,,,,,,,
2019Q2,2,2.8,0,0,0,0,0,0,10,40,40,10,0,0,,,,,,,
2019Q2,4,1.7,,5,5,5,5,10,20,20,20,10,,,,,,,,,
2019Q2,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2019Q2,6,1.8,,,,,5,10,65,20,,,,,,,,,,,
2019Q2,7,1.8,,,,,,,,,,,,,,,,,,,
2019Q2,14,2.5,0,1,1,3,6,10,14,17,16,14,9,9,,,,,,,
2019Q2,15,2,,,,,5,5,35,40,15,,,,,,,,,,
2019Q2,16,1.9,0,1,2,5,12,17,20,17,12,9,4,1,,,,,,,
2019Q2,20,,,,,,5,20,40,30,5,,,,,,,,,,
2019Q2,22,1.9,,,,,,20,40,30,10,,,,,,,,,,
2019Q2,23,1.7,1,2,4,9,14,17,21,17,12,3,,,,,,,,,
2019Q2,24,1.5,,3,5,9,13,18,22,13,9,5,2,1,,,,,,,
2019Q2,26,2.1,,,,,5,10,25,25,25,7,3,,,,,,,,
2019Q2,29,1.8,,,,,,30,40,30,,,,,,,,,,,
2019Q2,30,1.7,,,,,,,,,,,,,,,,,,,
2019Q2,32,1.85,,,,,,,,,,,,,,,,,,,
2019Q2,33,1.8,,,,,,,,,,,,,,,,,,,
2019Q2,35,,,,,,,,,,,,,,,,,,,,
2019Q2,36,2,,,5,10,15,20,20,20,10,,,,,,,,,,
2019Q2,37,1.8,,,,,,9,68,23,,,,,,,,,,,
2019Q2,38,1.81,,,,,,,,,,,,,,,,,,,
2019Q2,39,1.5,,,,,5,25,40,20,10,,,,,,,,,,
2019Q2,41,,,,,,,,,,,,,,,,,,,,
2019Q2,45,,,,,,,,,,,,,,,,,,,,
2019Q2,48,1.6,,,,,,10,85,5,,,,,,,,,,,
2019Q2,49,1.6,,,,,,,,,,,,,,,,,,,
2019Q2,52,,,,,,,,,,,,,,,,,,,,
2019Q2,56,2,,,,,,10,30,50,10,,,,,,,,,,
2019Q2,59,1.8,,,,,,25,60,15,,,,,,,,,,,
2019Q2,61,,,,,,,,,,,,,,,,,,,,
2019Q2,63,1.6,,,,,,20,50,20,10,,,,,,,,,,
2019Q2,67,,,,,,,,,,,,,,,,,,,,
2019Q2,68,.35,,,,,,,,,,,,,,,,,,,
2019Q2,80,,,,,,,,,,,,,,,,,,,,
2019Q2,82,1.5,,,,,,,,,,,,,,,,,,,
2019Q2,85,1.6202216644,.3129536887,.9698495113,2.9088508724,6.8116310439,12.4548866664,17.7836687917,19.8297054779,17.2675524926,11.7424015818,6.2355195288,2.585487638,1.0974927065,,,,,,,
2019Q2,89,1.6786804937,,,2.5,5,10,15,30,22.5,7.5,5,2.5,,,,,,,,
2019Q2,91,,,,,,,,,,,,,,,,,,,,
2019Q2,93,1.6,,,,,2.5,35,45,15,2.5,,,,,,,,,,
2019Q2,94,1.9525,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,
2019Q2,95,1.7228680416,.7652680014,1.3135850494,3.3147423993,6.803166581,11.3564387256,15.4185294264,18.9039402174,17.1695354831,12.1092252098,7.5755202565,3.2069555547,2.0630930954,,,,,,,
2019Q2,96,1.7,,,,3,10,15,35,22,10,5,,,,,,,,,
2019Q2,97,,,,,,,,,,,,,,,,,,,,
2019Q2,98,2,,,,5,5,20,30,30,10,,,,,,,,,,
2019Q2,99,2.5,,,,,,,,,,,,,,,,,,,
2019Q2,101,1.4,,,,,,,,,,,,,,,,,,,
2019Q2,102,1.3,,,,10,25,40,20,5,,,,,,,,,,,
2019Q2,103,,,,,,,,,,,,,,,,,,,,
2019Q2,107,1.4579067416,.0777743281,.487201358,2.2905325461,7.3196093444,15.9073193651,23.5195997854,23.6632032083,16.2005286636,7.5459283772,2.3903428665,.5146826003,.083277557,,,,,,,
2019Q2,108,1.6,,,,7,12,25,35,18,3,,,,,,,,,,
2019Q2,109,1.3,0,0,0,2.5,5,27.5,42.5,15,5,2.5,0,0,,,,,,,
2019Q2,110,1.9,0,0,1,3,9,16,21,21,16,9,3,1,,,,,,,
2019Q2,111,,,,,,,,,,,,,,,,,,,,
2019Q2,112,2.2,,,,5,10,15,20,30,15,5,,,,,,,,,
2019Q2,114,1,4,5,10,10,43,20,5,3,,,,,,,,,,,
2019Q2,115,,,,,,,,,,,,,,,,,,,,
2019Q2,118,1.3,,,,,,,,,,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,
2022,2,2,0,0,0,0,10,20,30,30,10,0,0,0,,,,,,,
2022,4,1.5,,5,5,10,15,15,20,15,10,5,,,,,,,,,
2022,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2022,6,1.5,,,,,10,40,40,10,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,14,1.8,6,4,6,7,8,11,11,11,10,8,6,12,,,,,,,
2022,15,2,,,,5,10,20,35,15,10,5,,,,,,,,,
2022,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,
2022,20,,,2,5,9,13,20,23,15,10,3,,,,,,,,,
2022,22,1.6,,,,,15,25,35,20,5,,,,,,,,,,
2022,23,1.2,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,
2022,24,1.2,,4,8,12,18,20,16,11,7,4,,,,,,,,,
2022,26,1.8,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,
2022,29,1.7,,,,,,40,50,10,,,,,,,,,,,
2022,30,1.8,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,2,0,0,3,5,10,15,19,25,18,5,0,0,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,1.8,,5,5,15,15,20,20,10,5,5,,,,,,,,,
2022,37,1.9,,,,,1,11,46,37,5,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,1.4,,,,5,15,35,25,15,5,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,
2022,48,1.4,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,2,,,,,5,20,25,25,20,5,,,,,,,,,
2022,59,1.3,,,,,15,60,25,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,63,1.6,,,,,,30,50,15,5,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,
2022,80,1.2,4.662004662,4.8951048951,10.7226107226,11.8881118881,15.6177156177,15.8508158509,12.1212121212,9.0909090909,5.8275058275,4.662004662,1.3986013986,3.2634032634,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,
2022,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,
2022,91,1.6,0,2.5,5,10,15,22.5,27.5,15,2.5,0,0,0,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,
2022,94,2.4575,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,
2022,95,1.532570994,3.02016363,3.3676409482,4.7723508573,7.5453197368,11.6645928176,15.9812388291,16.7781028497,13.5065115568,10.022411315,7.3029962042,3.6547168212,2.3839544341,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,1.45,,,,5,10,30,35,15,5,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,
2022,101,1.1,,,5,10,22.5,35,22.5,5,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,1.5,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,
2022,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,
2022,108,1.3,,,,8,21,30,25,15,1,,,,,,,,,,
2022,109,1.6,0,0,0,0,10,32.5,40,12.5,5,0,0,0,,,,,,,
2022,110,1.6,0,1,2,6,13,19,22,18,11,5,2,1,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,
2022,114,1.5,,2,3,5,15,15,40,15,5,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,
2022,118,1.2,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T6_5,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2017,1,9.1,,,,,,5,50,40,5,,,,,,,,,,
2017,2,9.2,0,0,0,0,0,0,100,0,0,0,0,0,0,0,0,0,0,0,0
2017,4,9.1,,,,,,10,90,0,,,,,,,,,,,
2017,5,9.2,,,,,,,100,,,,,,,,,,,,
2017,6,9.1,,,,,,,60,40,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,9.2,0,0,0,0,0,0,100,0,0,0,0,0,0,0,0,0,0,0,0
2017,15,9.2,,,,,,5,90,5,,,,,,,,,,,
2017,16,9.2,0,0,0,0,5,25,40,15,8,4,2,1,0,0,0,0,0,0,0
2017,20,9.2,,,,,,2,97,1,,,,,,,,,,,
2017,22,9,,,,,,35,65,,,,,,,,,,,,
2017,23,9.2,,,,,,5,95,,,,,,,,,,,,
2017,24,9.1,,,,1,8,32,30,20,8,1,,,,,,,,,
2017,26,9.1,,,,,,15,85,,,,,,,,,,,,
2017,29,9.2,,,,,,30,60,10,,,,,,,,,,,
2017,30,9.2,,,,,,5,90,5,,,,,,,,,,,
2017,32,9.2,0,0,0,0,0,.4087251151,99.1799881187,.4112867662,0,0,0,0,0,0,0,0,0,0,0
2017,33,9.2,0,0,0,1,7,25,40,18,7,2,0,0,0,0,0,0,0,0,0
2017,35,9.2,,,,,,,70,30,,,,,,,,,,,
2017,36,9.2,,,,,,10,70,10,10,,,,,,,,,,
2017,37,9.2,,,,,,,100,,,,,,,,,,,,
2017,38,8.8,0,0,0,0,20,80,0,0,0,0,0,0,0,0,0,0,0,0,0
2017,39,9.2,,,,,,10,45,20,15,10,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,48,9.1,,,,,,,,,,,,,,,,,,,
2017,49,9.2,,,,,,,,,,,,,,,,,,,
2017,52,9.1,0,0,0,2,4,29,44,17,3,1,0,0,0,0,0,0,0,0,0
2017,56,9.5,,,,,,,40,60,,,,,,,,,,,
2017,59,9.3,,,,,,15,85,,,,,,,,,,,,
2017,61,9.1,,,,,,,100,,,,,,,,,,,,
2017,63,9,,,,,,20,70,10,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,9.2,,,,,,,,,,,,,,,,,,,
2017,80,9.27,0,0,0,0,0,11.9909502262,74.6606334842,13.3484162896,0,0,0,0,0,0,0,0,0,0,0
2017,82,9.1,,,,,,,,,,,,,,,,,,,
2017,85,9.166010688,0,0,.0000000067,.0002075431,.2670240814,16.4021828798,63.5885131848,19.3617439898,.3799675451,.0003607549,.0000000144,0,0,0,0,0,0,0,0
2017,89,9.1016666667,,,2.5,5,7.5,25,32.5,15,7.5,4,1,,,,,,,,
2017,91,9.1,0,0,0,0,0,15,75,5,0,5,0,0,0,0,0,0,0,0,0
2017,93,9.2,,,,,,20,55,25,,,,,,,,,,,
2017,94,9.1525,,.5,1,1.5,2,18,65.5,5,3,2,1,.5,,,,,,,
2017,95,9.1473897648,1.9820722762,4.9701298395,6.0642295835,6.4878635693,7.7901092889,11.7790942516,16.8219424,16.704686828,10.5313576526,9.8160002007,5.1383679762,1.2781693807,.5665685102,.0364016585,.0088064145,.0091850365,.0131298479,.0017115307,.0001737545
2017,96,,,,,5,10,20,45,15,5,,,,,,,,,,
2017,97,9.5,,,,,,,,,,,,,,,,,,,
2017,98,8.7,,,,,,60,40,,,,,,,,,,,,
2017,99,9.2,,,,,,,100,,,,,,,,,,,,
2017,101,9.1,,,,,,15,85,,,,,,,,,,,,
2017,102,9.1,,,,,,5,50,40,5,,,,,,,,,,
2017,103,9.2,,,,,,5,95,,,,,,,,,,,,
2017,107,9.1497790418,0,0,0,0,.0002499312,9.6248695075,87.8658515627,2.5090200551,.0000089435,0,0,0,0,0,0,0,0,0,0
2017,108,9.1,,,,,5,31,49,15,,,,,,,,,,,
2017,109,9.2,0,0,0,0,2.5,20,75,2.5,0,0,0,0,0,0,0,0,0,0,0
2017,110,9.2,0,0,0,0,0,2,89,9,0,0,0,0,0,0,0,0,0,0,0
2017,111,9.1,,,,,,,,,,,,,,,,,,,
2017,112,9,,,,5,10,20,30,20,10,5,,,,,,,,,
2017,114,9.1,,,,,5,15,50,15,10,5,,,,,,,,,
2017,115,9,2.4487745608,2.4742354069,5.5180277139,9.0135815106,12.6163805066,15.1321502792,15.5524028324,13.6970080218,10.3367385863,6.6844719007,3.7039958001,1.7586756602,.7154891659,.2494082215,.0744895818,.0190608606,.0041786443,.0007847959,.0001459505
2017,118,9.2,,,,,,,,,,,,,,,,,,,
2018,1,8.5,,,,,25,55,20,,,,,,,,,,,,
2018,2,8.6,0,0,0,0,25,75,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,4,8.6,,,,,20,50,30,,,,,,,,,,,,
2018,5,8.825,,,,,10,60,25,5,,,,,,,,,,,
2018,6,8.7,,,,,,60,40,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,
2018,14,8.7,0,0,0,4,27,45,22,2,0,0,0,0,0,0,0,0,0,0,0
2018,15,8.7,,,,5,25,40,20,10,,,,,,,,,,,
2018,16,8.6,0,0,2,7,20,25,16,9,8,6,4,2,1,0,0,0,0,0,0
2018,20,8.6,,,,,25,60,15,,,,,,,,,,,,
2018,22,8.5,,,,10,30,40,15,5,,,,,,,,,,,
2018,23,8.6,,,,5,25,29,23,15,3,,,,,,,,,,
2018,24,8.5,,2,5,8,35,25,18,5,2,,,,,,,,,,
2018,26,8.3,,,,10,70,15,5,,,,,,,,,,,,
2018,29,8.9,,,,,10,60,20,10,,,,,,,,,,,
2018,30,8.6,,,,,10,80,10,,,,,,,,,,,,
2018,32,8.6,0,.02415827,.725731098,7.7075339436,29.0873927553,39.4910844287,19.3514208712,3.3974974985,.2106137031,.0045339515,.0000333968,.0000000832,.0000000001,0,0,0,0,0,0
2018,33,8.6,0,0,4,9,20,35,21,8,3,0,0,0,0,0,0,0,0,0,0
2018,35,8.6,,,,,30,50,20,,,,,,,,,,,,
2018,36,8.8,,,,,15,40,20,15,10,,,,,,,,,,
2018,37,8.6,,,,,28,64,8,,,,,,,,,,,,
2018,38,8.3,0,0,0,30,70,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,39,8.8,,,,,15,33,27,15,10,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,48,8.6,,,,,,,,,,,,,,,,,,,
2018,49,8.7,,,,,,,,,,,,,,,,,,,
2018,52,8.5,0,0,1,11,32,35,15,5,1,0,0,0,0,0,0,0,0,0,0
2018,56,9,,,,,,25,60,15,,,,,,,,,,,
2018,59,8.8,,,,,25,65,10,,,,,,,,,,,,
2018,61,8.6,,,,,20,60,15,5,,,,,,,,,,,
2018,63,8.5,,,,,20,60,10,10,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,8.8,,,,,,,,,,,,,,,,,,,
2018,80,8.6,0,1.5837104072,5.4298642534,12.2171945701,27.1493212671,27.149321267,17.6470588235,6.7873303167,1.3574660633,.6787330317,0,0,0,0,0,0,0,0,0
2018,82,8.4,,,,,,,,,,,,,,,,,,,
2018,85,8.4690090754,.0084335763,.2082841939,2.3801485444,12.4468101343,29.9638558331,33.3293078542,17.1376331706,4.0618493845,.4413470682,.0218366983,.0004886065,.0000049136,.0000000221,0,0,0,0,0,0
2018,89,8.325,,2.5,5,25,32.5,20,6,4,3,2,0,,,,,,,,
2018,91,8.4,0,0,0,10,32.5,25,15,10,7.5,0,0,0,0,0,0,0,0,0,0
2018,93,8.8,,,,2,15,51,25,7,,,,,,,,,,,
2018,94,8.6455,1,3.5,6,10,26.5,27.5,8,6,4,2.5,2,1.5,1,.5,,,,,
2018,95,8.3399048436,9.9137349356,10.5211287532,12.3390142066,13.0952052962,14.267963723,9.306767867,7.1148280653,6.4314976494,5.4229940933,4.1608944827,3.0232610251,2.5123675686,1.0920601221,.5369070521,.1549041521,.033972403,.0378289633,.0167117851,.0179578563
2018,96,8.3,,,5,20,45,15,10,5,,,,,,,,,,,
2018,97,9,,,,,,,,,,,,,,,,,,,
2018,98,8.6,,,,10,30,45,15,,,,,,,,,,,,
2018,99,8.6,,,,,,70,30,,,,,,,,,,,,
2018,101,8.4,,,,5,50,40,5,,,,,,,,,,,,
2018,102,8.5,,,,,25,55,20,,,,,,,,,,,,
2018,103,8.6,,,,,20,40,30,10,,,,,,,,,,,
2018,107,8.4745617097,.0272560963,.4339349832,3.5469204063,14.5086391872,29.8103180726,30.8320034404,16.0537891981,4.1999511706,.5500983659,.0359078376,.0011625137,.0000185815,.000000146,.0000000006,0,0,0,0,0
2018,108,8.4,,,4,10,42,32,12,,,,,,,,,,,,
2018,109,8.6,0,0,0,5,20,55,15,5,0,0,0,0,0,0,0,0,0,0,0
2018,110,8.6,0,0,0,6,27,42,21,4,0,0,0,0,0,0,0,0,0,0,0
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,8,,,5,10,20,30,20,10,5,,,,,,,,,,
2018,114,8.5,,,1,5,15,40,15,10,5,4,2,2,1,,,,,,
2018,115,8.7,4.1683551602,3.6845604425,7.5457332341,11.2348846346,14.3338440024,15.6706483865,14.6805634966,11.7849854649,8.1066779238,4.7783638711,2.4134083348,1.044452274,.3872947889,.1230487762,.033495099,.007811561,.0015607378,.0002671404,.0000446712
2018,118,8.7,,,,,,,,,,,,,,,,,,,
2018Aug,1,8.4,,,,,40,40,20,,,,,,,,,,,,
2018Aug,2,8.6,0,0,0,0,25,75,0,0,0,0,0,0,0,0,0,0,0,0,0
2018Aug,4,8.6,,,,5,20,40,20,10,5,,,,,,,,,,
2018Aug,5,8.85,,,,,10,55,30,5,,,,,,,,,,,
2018Aug,6,8.7,,,,,,60,40,,,,,,,,,,,,
2018Aug,7,,,,,,,,,,,,,,,,,,,,
2018Aug,14,8.6,0,0,3,12,26,30,21,7,1,0,0,0,0,0,0,0,0,0,0
2018Aug,15,8.7,,,,5,25,40,20,10,,,,,,,,,,,
2018Aug,16,8.6,0,0,2,7,20,25,16,9,8,6,4,2,1,0,0,0,0,0,0
2018Aug,20,8.5,,,,,35,50,15,,,,,,,,,,,,
2018Aug,22,8.5,,,,10,30,40,15,5,,,,,,,,,,,
2018Aug,23,8.5,,,,5,27,30,20,14,3,1,,,,,,,,,
2018Aug,24,8.7,,2,5,12,20,22,16,12,8,3,,,,,,,,,
2018Aug,26,8.1,,,10,15,50,20,5,,,,,,,,,,,,
2018Aug,29,8.9,,,,,10,60,20,10,,,,,,,,,,,
2018Aug,30,8.5,,,,,,,,,,,,,,,,,,,
2018Aug,32,8.5,,,,,,,,,,,,,,,,,,,
2018Aug,33,8.6,,,,,,,,,,,,,,,,,,,
2018Aug,35,,,,,,,,,,,,,,,,,,,,
2018Aug,36,8.8,,,,,15,40,20,15,10,,,,,,,,,,
2018Aug,37,8.6,,,,,25,67,8,,,,,,,,,,,,
2018Aug,38,,,,,,,,,,,,,,,,,,,,
2018Aug,39,8.8,,,,,15,40,25,15,5,,,,,,,,,,
2018Aug,41,,,,,,,,,,,,,,,,,,,,
2018Aug,45,,,,,,,,,,,,,,,,,,,,
2018Aug,48,8.5,,,,,,,,,,,,,,,,,,,
2018Aug,49,8.8,,,,,,,,,,,,,,,,,,,
2018Aug,52,8.4,0,0,3,14,34,32,13,3,1,0,0,0,0,0,0,0,0,0,0
2018Aug,56,8.8,,,,,25,60,15,,,,,,,,,,,,
2018Aug,59,8.7,,,,,20,70,10,,,,,,,,,,,,
2018Aug,61,8.5,,,,5,25,45,20,5,,,,,,,,,,,
2018Aug,63,8.5,,,,,20,60,10,10,,,,,,,,,,,
2018Aug,67,,,,,,,,,,,,,,,,,,,,
2018Aug,68,8.8,,,,,,,,,,,,,,,,,,,
2018Aug,80,,,,,,,,,,,,,,,,,,,,
2018Aug,82,8.5,,,,,,,,,,,,,,,,,,,
2018Aug,85,8.4055815197,.0066683843,.2000167524,2.5654326591,14.0049467633,32.798809294,33.108080515,14.4056607121,2.6893791807,.2137385289,.0071661404,.0001004835,.0000005849,.0000000014,0,0,0,0,0,0
2018Aug,89,8.25,,2.5,5,25,32.5,20,6,4,3,2,0,,,,,,,,
2018Aug,91,8.3,0,0,0,12.5,35,20,15,10,7.5,0,0,0,0,0,0,0,0,0,0
2018Aug,93,,,,,,,,,,,,,,,,,,,,
2018Aug,94,8.5495,1.5,6,8,12,23.5,24,8,5,4,3,2,1.5,1,.5,,,,,
2018Aug,95,8.6992275096,5.3835755434,7.3418904315,10.2075056267,11.8787429251,12.2827082131,13.739438294,8.7107741793,8.0563594789,7.0509916574,5.7349772457,5.3834429697,3.0476551369,.5304133447,.2886321502,.1601430346,.1204557696,.0337285462,.0258613876,.0227040654
2018Aug,96,8.1,,5,10,30,35,15,5,,,,,,,,,,,,
2018Aug,97,,,,,,,,,,,,,,,,,,,,
2018Aug,98,8.6,,,,10,30,40,20,,,,,,,,,,,,
2018Aug,99,8.5,,,,,,,,,,,,,,,,,,,
2018Aug,101,8.4,,,,,,,,,,,,,,,,,,,
2018Aug,102,8.4,,,,,40,40,20,,,,,,,,,,,,
2018Aug,103,8.5,,,,,20,45,25,10,,,,,,,,,,,
2018Aug,107,8.3883909327,.1632733519,1.289222347,6.2692338812,17.572047201,28.430663966,26.5721077607,14.3447799722,4.4687772388,.8020628533,.082763809,.0048984834,.0001658927,.0000032073,.0000000353,.0000000002,0,0,0,0
2018Aug,108,8.1,,2,7,17,48,18,8,,,,,,,,,,,,
2018Aug,109,8.8,0,0,0,5,22.5,55,12.5,5,0,0,0,0,0,0,0,0,0,0,0
2018Aug,110,8.5,0,0,3,13,28,30,19,6,1,0,0,0,0,0,0,0,0,0,0
2018Aug,111,,,,,,,,,,,,,,,,,,,,
2018Aug,112,8.1,,,5,10,20,30,20,10,5,,,,,,,,,,
2018Aug,114,8.5,,,1,5,15,40,15,10,5,4,2,2,1,,,,,,
2018Aug,115,,,,,,,,,,,,,,,,,,,,
2018Aug,118,8.7,,,,,,,,,,,,,,,,,,,
2019,1,8.2,,,,5,40,35,20,,,,,,,,,,,,
2019,2,8,0,0,0,30,60,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,8.2,,,5,15,20,20,15,10,5,5,5,,,,,,,,
2019,5,8.45,,,,15,40,30,10,5,,,,,,,,,,,
2019,6,8.5,,,,10,40,40,10,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,
2019,14,8.8,1,2,6,12,18,21,19,13,6,2,0,0,0,0,0,0,0,0,0
2019,15,8.5,,,5,10,30,40,10,5,,,,,,,,,,,
2019,16,8.3,0,0,8,15,19,14,11,9,8,6,4,3,2,1,0,0,0,0,0
2019,20,8.1,,,5,30,40,20,5,,,,,,,,,,,,
2019,22,8,,,,30,45,15,10,,,,,,,,,,,,
2019,23,8.1,,,5,23,28,20,15,5,3,1,,,,,,,,,
2019,24,8.3,1,6,9,21,24,12,12,9,6,,,,,,,,,,
2019,26,7.6,5,10,20,33,15,10,5,2,,,,,,,,,,,
2019,29,8.7,,,,,20,60,20,,,,,,,,,,,,
2019,30,8.2,,,,10,70,20,,,,,,,,,,,,,
2019,32,8,0,1.8665455162,11.9029925738,32.2739683747,35.338366498,15.6361641719,2.7798502754,.1965862807,.0054669111,.000059151,.0000002468,.0000000004,0,0,0,0,0,0,0
2019,33,8.4,0,1,3,17,30,26,18,4,1,0,0,0,0,0,0,0,0,0,0
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,8.5,,,,5,20,30,20,15,10,,,,,,,,,,
2019,37,8.2,,,,10,49,40,1,,,,,,,,,,,,
2019,38,8.1,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,39,8.7,,,,,15,38,22,15,10,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,48,8.3,,,,,,,,,,,,,,,,,,,
2019,49,8.3,,,,,,,,,,,,,,,,,,,
2019,52,8.2,1,5,13,19,22,19,13,5,2,1,0,0,0,0,0,0,0,0,0
2019,56,8.5,,,,,30,50,5,15,,,,,,,,,,,
2019,59,8.4,,,,,55,45,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,8.2,,,,20,50,20,10,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,
2019,80,8.4,1.5837104072,4.9773755656,7.6923076923,18.5520361991,21.2669683258,20.814479638,15.6108597285,6.334841629,2.036199095,.9049773756,.2262443439,0,0,0,0,0,0,0,0
2019,82,8.1,,,,,,,,,,,,,,,,,,,
2019,85,8.0785701446,1.7943180966,5.2403667464,12.7812919774,21.352522335,24.4394730794,19.1659966786,10.2971353555,3.7889492746,.954426281,.1644884505,.0193822812,.0015603848,.00008576,.0000032154,.0000000822,.0000000014,0,0,0
2019,89,8.03,,2.5,25,22,32.5,10,5,2,1,,,,,,,,,,
2019,91,7.9,0,2.5,10,30,25,15,10,5,2.5,0,0,0,0,0,0,0,0,0,0
2019,93,8.6,,,,5,22,57,15,1,,,,,,,,,,,
2019,94,8.044,3,8,18,24,26.5,6,4,3,2.5,2,1.5,1,.5,,,,,,
2019,95,7.8469082553,11.6224931073,13.9415602515,16.8174825876,17.8563509789,11.5379572764,9.6780752303,7.3890985897,5.1763147375,3.3096734051,1.0454299667,.5262868537,.4622962807,.3916967921,.2003224666,.0384719114,.0057541907,.0006702721,.0000608057,.000004296
2019,96,8.2,,,5,20,45,15,10,5,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,8.2,,,10,30,40,15,5,,,,,,,,,,,,
2019,99,8,,,,,60,40,,,,,,,,,,,,,
2019,101,8.2,,,5,35,45,10,5,,,,,,,,,,,,
2019,102,8.2,,,,5,40,35,20,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,
2019,107,8.0173595282,5.1535507993,8.1939138187,14.4091647585,19.4507537115,20.1560502176,16.0342380893,9.7914935231,4.5895797506,1.6510829358,.4557955557,.0965375822,.0156839975,.0019541208,.00018667,.0000136684,.0000007669,.000000033,.0000000011,0
2019,108,8.1,,3,9,18,49,16,5,,,,,,,,,,,,
2019,109,8.3,0,0,2.5,10,45,30,10,2.5,0,0,0,0,0,0,0,0,0,0,0
2019,110,8.2,1,2,9,21,27,23,12,4,1,0,0,0,0,0,0,0,0,0,0
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,7.5,,,10,20,40,20,10,,,,,,,,,,,,
2019,114,8.7,,,1,5,15,35,15,10,7,5,4,2,1,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,118,8.5,,,,,,,,,,,,,,,,,,,
2019Aug,1,,,,,,,,,,,,,,,,,,,,
2019Aug,2,8,0,0,0,30,60,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Aug,4,8.2,,,5,15,20,20,15,10,5,5,5,,,,,,,,
2019Aug,5,8.475,,,,15,35,35,10,5,,,,,,,,,,,
2019Aug,6,8.5,,,,10,40,40,10,,,,,,,,,,,,
2019Aug,7,,,,,,,,,,,,,,,,,,,,
2019Aug,14,8.8,1,3,6,11,16,19,18,13,8,4,1,0,0,0,0,0,0,0,0
2019Aug,15,8.5,,,5,10,30,40,10,5,,,,,,,,,,,
2019Aug,16,8.3,0,0,8,15,19,14,11,9,8,6,4,3,2,1,0,0,0,0,0
2019Aug,20,8,,,,30,35,25,10,,,,,,,,,,,,
2019Aug,22,8,,,,35,40,15,10,,,,,,,,,,,,
2019Aug,23,7.9,,1,15,25,22,19,11,5,2,,,,,,,,,,
2019Aug,24,8.4,2,5,11,16,22,15,11,8,6,3,1,,,,,,,,
2019Aug,26,7.4,5,10,30,30,13,5,5,2,,,,,,,,,,,
2019Aug,29,8.7,,,,,20,60,20,,,,,,,,,,,,
2019Aug,30,8,,,,,,,,,,,,,,,,,,,
2019Aug,32,7.9,,,,,,,,,,,,,,,,,,,
2019Aug,33,8.4,,,,,,,,,,,,,,,,,,,
2019Aug,35,,,,,,,,,,,,,,,,,,,,
2019Aug,36,8.5,,,,5,20,30,20,15,10,,,,,,,,,,
2019Aug,37,8.2,,,,12,47,40,1,,,,,,,,,,,,
2019Aug,38,,,,,,,,,,,,,,,,,,,,
2019Aug,39,8.6,,,,5,20,45,25,5,,,,,,,,,,,
2019Aug,41,,,,,,,,,,,,,,,,,,,,
2019Aug,45,,,,,,,,,,,,,,,,,,,,
2019Aug,48,8.2,,,,,,,,,,,,,,,,,,,
2019Aug,49,8.4,,,,,,,,,,,,,,,,,,,
2019Aug,52,,,,,,,,,,,,,,,,,,,,
2019Aug,56,8.5,,,,5,30,50,15,,,,,,,,,,,,
2019Aug,59,8.3,,,,5,60,30,5,,,,,,,,,,,,
2019Aug,61,,,,,,,,,,,,,,,,,,,,
2019Aug,63,8.2,,,,20,50,20,10,,,,,,,,,,,,
2019Aug,67,,,,,,,,,,,,,,,,,,,,
2019Aug,68,,,,,,,,,,,,,,,,,,,,
2019Aug,80,,,,,,,,,,,,,,,,,,,,
2019Aug,82,8,,,,,,,,,,,,,,,,,,,
2019Aug,85,8.0509152792,1.1389395332,4.4813796304,12.8439120664,23.2910095765,26.7365640181,19.4312976336,8.9383222601,2.6006735381,.4781613819,.0554890399,.0040589214,.0001868915,.0000054095,.0000000983,.0000000011,0,0,0,0
2019Aug,89,7.78,2,10,30,28,12,7,5,3,2,1,,,,,,,,,
2019Aug,91,7.8,0,2.5,15,30,20,15,10,5,2.5,0,0,0,0,0,0,0,0,0,0
2019Aug,93,,,,,,,,,,,,,,,,,,,,
2019Aug,94,8.044,3,8,18,24,26.5,6,4,3,2.5,2,1.5,1,.5,,,,,,
2019Aug,95,8.1255650342,11.0461574928,11.3483367205,12.3305784485,13.8177719773,14.4761471567,9.839618492,8.4095854136,7.7168602413,5.78824177,3.1232705215,1.3750066454,.619541942,.0793600791,.0091386687,.0176801272,.0024228421,.0002585778,.0000214923,.0000013912
2019Aug,96,8,,5,15,30,35,10,5,,,,,,,,,,,,
2019Aug,97,,,,,,,,,,,,,,,,,,,,
2019Aug,98,8.2,,,10,30,35,20,5,,,,,,,,,,,,
2019Aug,99,8,,,,,,,,,,,,,,,,,,,
2019Aug,101,8.2,,,,,,,,,,,,,,,,,,,
2019Aug,102,,,,,,,,,,,,,,,,,,,,
2019Aug,103,,,,,,,,,,,,,,,,,,,,
2019Aug,107,7.9688573304,6.829421556,9.0706939018,14.654085863,18.7085205574,18.8753389637,15.0496055047,9.4824220274,4.7212243811,1.8573673452,.5773051808,.1417507651,.027491464,.0042107234,.0005092498,.0000486234,.0000036646,.000000218,.0000000102,.0000000004
2019Aug,108,7.7,,8,10,37,25,15,5,,,,,,,,,,,,
2019Aug,109,8.4,0,0,2.5,12.5,47.5,25.5,10,2,0,0,0,0,0,0,0,0,0,0,0
2019Aug,110,8.2,2,4,11,20,24,21,12,5,1,0,0,0,0,0,0,0,0,0,0
2019Aug,111,,,,,,,,,,,,,,,,,,,,
2019Aug,112,7.6,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Aug,114,8.7,,,1,5,15,35,15,10,7,5,4,2,1,,,,,,
2019Aug,115,,,,,,,,,,,,,,,,,,,,
2019Aug,118,8.5,,,,,,,,,,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,
2022,2,8,0,0,10,30,40,20,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,4,7.5,,,5,15,15,15,15,10,5,5,5,5,5,,,,,,
2022,5,8.425,,,5,20,35,20,10,5,5,,,,,,,,,,
2022,6,8.2,,,,5,40,35,15,5,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,14,9.4,1,2,4,7,11,14,15,15,12,10,5,3,1,0,0,0,0,0,0
2022,15,8.25,,,10,15,35,25,10,5,,,,,,,,,,,
2022,16,7.9,4,7,11,15,13,10,9,8,7,6,4,3,2,1,0,0,0,0,0
2022,20,7.4,5,15,20,18,14,11,8,5,3,1,,,,,,,,,
2022,22,8,,5,10,20,30,20,10,5,,,,,,,,,,,
2022,23,7,16,20,23,16,10,7,5,2,1,,,,,,,,,,
2022,24,8.2,11,6,10,16,18,13,9,6,5,3,2,1,,,,,,,
2022,26,7,20,25,20,15,10,4,4,2,,,,,,,,,,,
2022,29,8.5,,,,,20,70,10,,,,,,,,,,,,
2022,30,7.5,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,7.9,1,6,12,35,24,12,6,3,1,0,0,0,0,0,0,0,0,0,0
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,8,,,5,10,30,25,15,10,5,,,,,,,,,,
2022,37,7.6,,2,15,29,27,19,7,1,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,8.6,,,,5,15,40,20,15,5,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,7.5,,5,25,25,25,10,10,,,,,,,,,,,,
2022,59,8.3,,,,5,50,30,10,5,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,63,7,,15,35,20,15,10,5,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,
2022,80,8.4,2.4886877828,3.6199095023,7.2398190045,12.8959276018,19.2307692308,20.5882352941,16.742081448,9.9547511312,5.2036199095,1.3574660633,.6787330317,0,0,0,0,0,0,0,0
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,8.2,4.3238132747,6.4602241934,11.521804918,16.4490057237,18.7983519462,17.1975461893,12.5943583073,7.3830445583,3.4643592702,1.3010920914,.3910684574,.0940615736,.0181023723,.0027871907,.000343278,.0000338151,.0000026638,.0000001678,.0000000088
2022,89,7.3,3,25,36,20,10,5,1,,,,,,,,,,,,
2022,91,7,2.5,20,25,20,12.5,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2022,93,,,,,,,,,,,,,,,,,,,,
2022,94,7.8065,8,12,24.5,25,12,6,4,3,1,1,1,1,.5,.5,.5,,,,
2022,95,7.1359806069,17.9842141497,28.3619919437,26.8795862098,15.4897820245,4.5339642773,2.9812669443,1.4289261877,1.1233955882,.8606037917,.1142860638,.0949593651,.0273498241,.0205937915,.0168623688,.0137974671,.0117031503,.0426405303,.0113655062,.0027108159
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,8,5,10,15,15,20,15,15,5,,,,,,,,,,,
2022,99,8,,,,15,70,15,,,,,,,,,,,,,
2022,101,8,4.5,8,25,25,25,8,4.5,,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,
2022,107,8,9.823630292,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2022,108,7.7,,2,7,35,30,18,8,,,,,,,,,,,,
2022,109,8,0,1,3,13,45,25,10,2,1,0,0,0,0,0,0,0,0,0,0
2022,110,8.3,2,4,10,17,22,20,14,7,3,1,0,0,0,0,0,0,0,0,0
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,7.5,,10,20,40,20,10,,,,,,,,,,,,,
2022,114,9,,,1,2,10,20,30,20,8,5,2,1,1,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,
2022,118,8.1,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,
2017,1,,,,1.7,,,,,,,,,,,,,,,,
2017,2,,,,1.8,,,,,,,,,,,,,,,,
2017,4,,,,,,,,,,,,,,,,,,,,
2017,5,,,,,,,,,,,,,,,,,,,,
2017,6,,,,1.6,,,,,,,,,,,,,,,,
2017,7,,,,,,,,,,,,,,,,,,,,
2017,14,,,,1.9,,,,,,,,,,,,,,,,
2017,15,,,,,,,,,,,,,,,,,,,,
2017,16,,,,1.5,,,,,,,,,,,,,,,,
2017,20,,,,,,,,,,,,,,,,,,,,
2017,22,,,,1.6,,,,,,,,,,,,,,,,
2017,23,,,,1.5,,,,,,,,,,,,,,,,
2017,24,,,,1.6,,,,,,,,,,,,,,,,
2017,26,,,,,,,,,,,,,,,,,,,,
2017,29,,,,1.8,,,,,,,,,,,,,,,,
2017,30,,,,,,,,,,,,,,,,,,,,
2017,32,,,,,,,,,,,,,,,,,,,,
2017,33,,,,1.7,,,,,,,,,,,,,,,,
2017,35,,,,,,,,,,,,,,,,,,,,
2017,36,,,,2.5,,,,,,,,,,,,,,,,
2017,37,,,,,,,,,,,,,,,,,,,,
2017,38,,,,2.5,,,,,,,,,,,,,,,,
2017,39,,,,1.6,,,,,,,,,,,,,,,,
2017,41,,,,,,,,,,,,,,,,,,,,
2017,45,,,,,,,,,,,,,,,,,,,,
2017,48,,,,,,,,,,,,,,,,,,,,
2017,49,,,,,,,,,,,,,,,,,,,,
2017,52,,,,,,,,,,,,,,,,,,,,
2017,56,,,,,,,,,,,,,,,,,,,,
2017,59,,,,1.8,,,,,,,,,,,,,,,,
2017,61,,,,,,,,,,,,,,,,,,,,
2017,63,,,,,,,,,,,,,,,,,,,,
2017,67,,,,,,,,,,,,,,,,,,,,
2017,68,,,,,,,,,,,,,,,,,,,,
2017,80,,,,,,,,,,,,,,,,,,,,
2017,82,,,,,,,,,,,,,,,,,,,,
2017,85,,,,,,,,,,,,,,,,,,,,
2017,89,,,,,,,,,,,,,,,,,,,,
2017,91,,,,,,,,,,,,,,,,,,,,
2017,93,,,,1.5,,,,,,,,,,,,,,,,
2017,94,,,,1.8,,,,,,,,,,,,,,,,
2017,95,,,,.8577771775,,,,,,,,,,,,,,,,
2017,96,,,,,,,,,,,,,,,,,,,,
2017,97,,,,,,,,,,,,,,,,,,,,
2017,98,,,,1.8,,,,,,,,,,,,,,,,
2017,99,,,,1.7,,,,,,,,,,,,,,,,
2017,101,,,,1.4,,,,,,,,,,,,,,,,
2017,102,,,,1.7,,,,,,,,,,,,,,,,
2017,103,,,,1.5,,,,,,,,,,,,,,,,
2017,107,,,,1.8,,,,,,,,,,,,,,,,
2017,108,,,,2.3377,,,,,,,,,,,,,,,,
2017,109,,,,1.5,,,,,,,,,,,,,,,,
2017,110,,,,,,,,,,,,,,,,,,,,
2017,111,,,,,,,,,,,,,,,,,,,,
2017,112,,,,1.5,,,,,,,,,,,,,,,,
2017,114,,,,1.5,,,,,,,,,,,,,,,,
2017,115,,,,,,,,,,,,,,,,,,,,
2017,118,,,,1.8,,,,,,,,,,,,,,,,
2017Q4,1,50,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,2,55,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,4,53,1.13,0,,,,,,,,,,,,,,,,,
2017Q4,5,,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,6,50,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,7,47.9,1.14,0,,,,,,,,,,,,,,,,,
2017Q4,14,53,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,15,53,1.17,,,,,,,,,,,,,,,,,,
2017Q4,16,58,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,20,55,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,22,55,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,23,48,1.19,0,,,,,,,,,,,,,,,,,
2017Q4,24,55,1.17,0,,,,,,,,,,,,,,,,,
2017Q4,26,57,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,29,55,1.18,.05,,,,,,,,,,,,,,,,,
2017Q4,30,50.2,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,32,,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,33,56,1.1764705882,0,,,,,,,,,,,,,,,,,
2017Q4,35,,,,,,,,,,,,,,,,,,,,
2017Q4,36,50,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,37,54,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,38,53,1.19,0,,,,,,,,,,,,,,,,,
2017Q4,39,53,1.17,0,,,,,,,,,,,,,,,,,
2017Q4,41,52,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,45,,,,,,,,,,,,,,,,,,,,
2017Q4,48,54,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,49,58,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,52,48,1.17,0,,,,,,,,,,,,,,,,,
2017Q4,56,55,1.25,0,,,,,,,,,,,,,,,,,
2017Q4,59,52,1.17,0,,,,,,,,,,,,,,,,,
2017Q4,61,54,1.17,0,,,,,,,,,,,,,,,,,
2017Q4,63,50,,0,,,,,,,,,,,,,,,,,
2017Q4,67,,,,,,,,,,,,,,,,,,,,
2017Q4,68,55.8,1.19,0,,,,,,,,,,,,,,,,,
2017Q4,80,,1.1398,0,,,,,,,,,,,,,,,,,
2017Q4,82,,,,,,,,,,,,,,,,,,,,
2017Q4,85,54,1.184,0,,,,,,,,,,,,,,,,,
2017Q4,89,,,,,,,,,,,,,,,,,,,,
2017Q4,91,56,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,93,54,1.1966666667,0,,,,,,,,,,,,,,,,,
2017Q4,94,52,1.12,0,,,,,,,,,,,,,,,,,
2017Q4,95,56,1.14,0,,,,,,,,,,,,,,,,,
2017Q4,96,,1.21,0,,,,,,,,,,,,,,,,,
2017Q4,97,,,,,,,,,,,,,,,,,,,,
2017Q4,98,56,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,99,56.8433333333,1.1738,0,,,,,,,,,,,,,,,,,
2017Q4,101,56.025,1.1750881316,0,,,,,,,,,,,,,,,,,
2017Q4,102,50,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,103,53,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,107,58,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,108,58.60687618,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,109,54,1.175,0,,,,,,,,,,,,,,,,,
2017Q4,110,52,1.2,0,,,,,,,,,,,,,,,,,
2017Q4,111,,,,,,,,,,,,,,,,,,,,
2017Q4,112,55,,0,,,,,,,,,,,,,,,,,
2017Q4,114,53.8,1.15,0,,,,,,,,,,,,,,,,,
2017Q4,115,54,1.18,0,,,,,,,,,,,,,,,,,
2017Q4,118,,1.19334404,0,,,,,,,,,,,,,,,,,
2018,1,50,1.24,0,1.9,,,,,,,,,,,,,,,,
2018,2,55,1.15,0,2.2,,,,,,,,,,,,,,,,
2018,4,60,1.21,0,,,,,,,,,,,,,,,,,
2018,5,,1.25,.1,,,,,,,,,,,,,,,,,
2018,6,55,1.2,0,2,,,,,,,,,,,,,,,,
2018,7,49.54,1.14,0,,,,,,,,,,,,,,,,,
2018,14,53,1.15,.03,2.1,,,,,,,,,,,,,,,,
2018,15,54,1.17,0,,,,,,,,,,,,,,,,,
2018,16,56,1.23,0,1.7,,,,,,,,,,,,,,,,
2018,20,56,1.16,0,,,,,,,,,,,,,,,,,
2018,22,58,1.2,.05,1.9,,,,,,,,,,,,,,,,
2018,23,53,1.16,0,1.7,,,,,,,,,,,,,,,,
2018,24,54.25,1.19,0,1.7,,,,,,,,,,,,,,,,
2018,26,57,1.2,0,,,,,,,,,,,,,,,,,
2018,29,60,1.16,.05,1.8,,,,,,,,,,,,,,,,
2018,30,50.9,1.2,0,,,,,,,,,,,,,,,,,
2018,32,,1.2,0,,,,,,,,,,,,,,,,,
2018,33,56,1.1111111111,0,2.2,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,
2018,36,55,1.2,0,2.5,,,,,,,,,,,,,,,,
2018,37,58,1.2,0,,,,,,,,,,,,,,,,,
2018,38,53.25,1.17,0,2,,,,,,,,,,,,,,,,
2018,39,54,1.19,0,1.8,,,,,,,,,,,,,,,,
2018,41,52,1.18,.19,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,
2018,48,51.5,1.2,.08,,,,,,,,,,,,,,,,,
2018,49,58,1.15,0,,,,,,,,,,,,,,,,,
2018,52,51,1.23,0,,,,,,,,,,,,,,,,,
2018,56,55,1.22,0,,,,,,,,,,,,,,,,,
2018,59,53.5,1.19,0,2.1,,,,,,,,,,,,,,,,
2018,61,54,1.17,0,,,,,,,,,,,,,,,,,
2018,63,50,,0,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,
2018,68,53.4,1.18,0,,,,,,,,,,,,,,,,,
2018,80,,1.147,0,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,
2018,85,56.65,1.198,0,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,
2018,91,57,1.22,0,,,,,,,,,,,,,,,,,
2018,93,61.5,1.1733333333,0,1.7,,,,,,,,,,,,,,,,
2018,94,56,1.14,0,2,,,,,,,,,,,,,,,,
2018,95,55,1.2,.25,.9627807448,,,,,,,,,,,,,,,,
2018,96,,1.246,0,,,,,,,,,,,,,,,,,
2018,97,,,,,,,,,,,,,,,,,,,,
2018,98,62,1.25,0,2,,,,,,,,,,,,,,,,
2018,99,57.5,1.17,0,2.1,,,,,,,,,,,,,,,,
2018,101,53.5,1.22,0,1.5,,,,,,,,,,,,,,,,
2018,102,50,1.24,0,1.9,,,,,,,,,,,,,,,,
2018,103,56,1.15,0,1.8,,,,,,,,,,,,,,,,
2018,107,58.7,1.18,.1,2.2,,,,,,,,,,,,,,,,
2018,108,59.04809146,1.18,.375,2.6850825,,,,,,,,,,,,,,,,
2018,109,54,1.175,0,1.8,,,,,,,,,,,,,,,,
2018,110,53,1.2,0,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,
2018,112,57,,0,1.6,,,,,,,,,,,,,,,,
2018,114,46.3,1.13,0,1.5,,,,,,,,,,,,,,,,
2018,115,55,1.22,0,,,,,,,,,,,,,,,,,
2018,118,,1.2048192771,0,2,,,,,,,,,,,,,,,,
2018Q1,1,51.5,1.21,0,,,,,,,,,,,,,,,,,
2018Q1,2,55,1.15,0,,,,,,,,,,,,,,,,,
2018Q1,4,55,1.19,0,,,,,,,,,,,,,,,,,
2018Q1,5,,1.25,0,,,,,,,,,,,,,,,,,
2018Q1,6,52,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,7,48.69,1.14,0,,,,,,,,,,,,,,,,,
2018Q1,14,53,1.17,0,,,,,,,,,,,,,,,,,
2018Q1,15,,1.17,,,,,,,,,,,,,,,,,,
2018Q1,16,57,1.22,0,,,,,,,,,,,,,,,,,
2018Q1,20,55,1.17,0,,,,,,,,,,,,,,,,,
2018Q1,22,56,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,23,48,1.17,0,,,,,,,,,,,,,,,,,
2018Q1,24,52,1.18,0,,,,,,,,,,,,,,,,,
2018Q1,26,57,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,29,55,1.18,.05,,,,,,,,,,,,,,,,,
2018Q1,30,50.5,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,32,,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,33,56,1.1111111111,0,,,,,,,,,,,,,,,,,
2018Q1,35,,,,,,,,,,,,,,,,,,,,
2018Q1,36,50,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,37,56,1.18,0,,,,,,,,,,,,,,,,,
2018Q1,38,52,1.18,0,,,,,,,,,,,,,,,,,
2018Q1,39,51,1.16,0,,,,,,,,,,,,,,,,,
2018Q1,41,52,1.18,0,,,,,,,,,,,,,,,,,
2018Q1,45,,,,,,,,,,,,,,,,,,,,
2018Q1,48,54,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,49,58,1.15,0,,,,,,,,,,,,,,,,,
2018Q1,52,49,1.15,0,,,,,,,,,,,,,,,,,
2018Q1,56,55,1.22,0,,,,,,,,,,,,,,,,,
2018Q1,59,52,1.15,0,,,,,,,,,,,,,,,,,
2018Q1,61,54,1.17,0,,,,,,,,,,,,,,,,,
2018Q1,63,45,,0,,,,,,,,,,,,,,,,,
2018Q1,67,,,,,,,,,,,,,,,,,,,,
2018Q1,68,55.5,1.19,0,,,,,,,,,,,,,,,,,
2018Q1,80,,1.1398,0,,,,,,,,,,,,,,,,,
2018Q1,82,,,,,,,,,,,,,,,,,,,,
2018Q1,85,54.9,1.183,0,,,,,,,,,,,,,,,,,
2018Q1,89,,,,,,,,,,,,,,,,,,,,
2018Q1,91,55,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,93,56.8,1.1966666667,0,,,,,,,,,,,,,,,,,
2018Q1,94,56,1.14,0,,,,,,,,,,,,,,,,,
2018Q1,95,57,1.15,0,,,,,,,,,,,,,,,,,
2018Q1,96,,1.23,0,,,,,,,,,,,,,,,,,
2018Q1,97,,,,,,,,,,,,,,,,,,,,
2018Q1,98,57,1.22,0,,,,,,,,,,,,,,,,,
2018Q1,99,57.1666666667,1.17,0,,,,,,,,,,,,,,,,,
2018Q1,101,52,1.1904761905,0,,,,,,,,,,,,,,,,,
2018Q1,102,51.5,1.21,0,,,,,,,,,,,,,,,,,
2018Q1,103,54,1.15,0,,,,,,,,,,,,,,,,,
2018Q1,107,58.29,1.18,0,,,,,,,,,,,,,,,,,
2018Q1,108,59.20187276,1.18,.25,,,,,,,,,,,,,,,,,
2018Q1,109,54,1.175,0,,,,,,,,,,,,,,,,,
2018Q1,110,53,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,111,,,,,,,,,,,,,,,,,,,,
2018Q1,112,55.1,,0,,,,,,,,,,,,,,,,,
2018Q1,114,46.1,1.12,0,,,,,,,,,,,,,,,,,
2018Q1,115,52,1.2,0,,,,,,,,,,,,,,,,,
2018Q1,118,,1.1993182279,0,,,,,,,,,,,,,,,,,
2018Q2,1,48.5,1.23,0,,,,,,,,,,,,,,,,,
2018Q2,2,55,1.15,0,,,,,,,,,,,,,,,,,
2018Q2,4,60,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,5,,1.25,0,,,,,,,,,,,,,,,,,
2018Q2,6,55,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,7,49.32,1.14,0,,,,,,,,,,,,,,,,,
2018Q2,14,53,1.16,0,,,,,,,,,,,,,,,,,
2018Q2,15,,1.17,,,,,,,,,,,,,,,,,,
2018Q2,16,56,1.23,0,,,,,,,,,,,,,,,,,
2018Q2,20,56,1.16,0,,,,,,,,,,,,,,,,,
2018Q2,22,56,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,23,50,1.15,0,,,,,,,,,,,,,,,,,
2018Q2,24,55,1.19,0,,,,,,,,,,,,,,,,,
2018Q2,26,57,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,29,55,1.16,.05,,,,,,,,,,,,,,,,,
2018Q2,30,50.7,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,32,,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,33,56,1.1111111111,0,,,,,,,,,,,,,,,,,
2018Q2,35,,,,,,,,,,,,,,,,,,,,
2018Q2,36,50,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,37,58,1.19,0,,,,,,,,,,,,,,,,,
2018Q2,38,53,1.17,0,,,,,,,,,,,,,,,,,
2018Q2,39,53,1.18,0,,,,,,,,,,,,,,,,,
2018Q2,41,52,1.18,.25,,,,,,,,,,,,,,,,,
2018Q2,45,,,,,,,,,,,,,,,,,,,,
2018Q2,48,52,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,49,58,1.15,0,,,,,,,,,,,,,,,,,
2018Q2,52,45,1.16,0,,,,,,,,,,,,,,,,,
2018Q2,56,55,1.23,0,,,,,,,,,,,,,,,,,
2018Q2,59,51,1.16,0,,,,,,,,,,,,,,,,,
2018Q2,61,54,1.17,0,,,,,,,,,,,,,,,,,
2018Q2,63,45,,0,,,,,,,,,,,,,,,,,
2018Q2,67,,,,,,,,,,,,,,,,,,,,
2018Q2,68,55.3,1.19,0,,,,,,,,,,,,,,,,,
2018Q2,80,,1.1441,0,,,,,,,,,,,,,,,,,
2018Q2,82,,,,,,,,,,,,,,,,,,,,
2018Q2,85,55.7,1.193,0,,,,,,,,,,,,,,,,,
2018Q2,89,,,,,,,,,,,,,,,,,,,,
2018Q2,91,55.5,1.22,0,,,,,,,,,,,,,,,,,
2018Q2,93,58.5,1.19,0,,,,,,,,,,,,,,,,,
2018Q2,94,56,1.14,0,,,,,,,,,,,,,,,,,
2018Q2,95,57,1.17,.25,,,,,,,,,,,,,,,,,
2018Q2,96,,1.245,0,,,,,,,,,,,,,,,,,
2018Q2,97,,,,,,,,,,,,,,,,,,,,
2018Q2,98,59,1.24,0,,,,,,,,,,,,,,,,,
2018Q2,99,57.4166666667,1.17,0,,,,,,,,,,,,,,,,,
2018Q2,101,53,1.2048192771,0,,,,,,,,,,,,,,,,,
2018Q2,102,48.5,1.23,0,,,,,,,,,,,,,,,,,
2018Q2,103,55,1.15,0,,,,,,,,,,,,,,,,,
2018Q2,107,58.58145,1.18,0,,,,,,,,,,,,,,,,,
2018Q2,108,59.20023887,1.18,.25,,,,,,,,,,,,,,,,,
2018Q2,109,54,1.175,0,,,,,,,,,,,,,,,,,
2018Q2,110,53,1.2,0,,,,,,,,,,,,,,,,,
2018Q2,111,,,,,,,,,,,,,,,,,,,,
2018Q2,112,56.7,,0,,,,,,,,,,,,,,,,,
2018Q2,114,45.1,1.1,0,,,,,,,,,,,,,,,,,
2018Q2,115,54,1.22,0,,,,,,,,,,,,,,,,,
2018Q2,118,,1.2053242122,0,,,,,,,,,,,,,,,,,
2018Q3,1,51.5,1.25,0,,,,,,,,,,,,,,,,,
2018Q3,2,55,1.15,0,,,,,,,,,,,,,,,,,
2018Q3,4,56,1.22,0,,,,,,,,,,,,,,,,,
2018Q3,5,,1.25,0,,,,,,,,,,,,,,,,,
2018Q3,6,57,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,7,49.86,1.14,0,,,,,,,,,,,,,,,,,
2018Q3,14,53,1.16,0,,,,,,,,,,,,,,,,,
2018Q3,15,,1.17,,,,,,,,,,,,,,,,,,
2018Q3,16,56,1.23,0,,,,,,,,,,,,,,,,,
2018Q3,20,57,1.15,0,,,,,,,,,,,,,,,,,
2018Q3,22,60,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,23,52,1.14,0,,,,,,,,,,,,,,,,,
2018Q3,24,55,1.19,0,,,,,,,,,,,,,,,,,
2018Q3,26,57,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,29,55,1.16,.05,,,,,,,,,,,,,,,,,
2018Q3,30,51,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,32,,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,33,56,1.1111111111,0,,,,,,,,,,,,,,,,,
2018Q3,35,,,,,,,,,,,,,,,,,,,,
2018Q3,36,55,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,37,58,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,38,55,1.17,0,,,,,,,,,,,,,,,,,
2018Q3,39,55,1.19,0,,,,,,,,,,,,,,,,,
2018Q3,41,52,1.18,.25,,,,,,,,,,,,,,,,,
2018Q3,45,,,,,,,,,,,,,,,,,,,,
2018Q3,48,50,1.2,.08,,,,,,,,,,,,,,,,,
2018Q3,49,58,1.15,0,,,,,,,,,,,,,,,,,
2018Q3,52,47,1.19,0,,,,,,,,,,,,,,,,,
2018Q3,56,55,1.21,0,,,,,,,,,,,,,,,,,
2018Q3,59,52,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,61,54,1.17,0,,,,,,,,,,,,,,,,,
2018Q3,63,50,,0,,,,,,,,,,,,,,,,,
2018Q3,67,,,,,,,,,,,,,,,,,,,,
2018Q3,68,55.1,1.18,0,,,,,,,,,,,,,,,,,
2018Q3,80,,1.1492,0,,,,,,,,,,,,,,,,,
2018Q3,82,,,,,,,,,,,,,,,,,,,,
2018Q3,85,57.2,1.203,0,,,,,,,,,,,,,,,,,
2018Q3,89,,,,,,,,,,,,,,,,,,,,
2018Q3,91,58,1.24,0,,,,,,,,,,,,,,,,,
2018Q3,93,60,1.18,0,,,,,,,,,,,,,,,,,
2018Q3,94,56,1.14,0,,,,,,,,,,,,,,,,,
2018Q3,95,56,1.18,.25,,,,,,,,,,,,,,,,,
2018Q3,96,,1.25,0,,,,,,,,,,,,,,,,,
2018Q3,97,,,,,,,,,,,,,,,,,,,,
2018Q3,98,62,1.25,0,,,,,,,,,,,,,,,,,
2018Q3,99,57.6666666667,1.17,0,,,,,,,,,,,,,,,,,
2018Q3,101,54,1.2195121951,0,,,,,,,,,,,,,,,,,
2018Q3,102,51.5,1.25,0,,,,,,,,,,,,,,,,,
2018Q3,103,57,1.15,0,,,,,,,,,,,,,,,,,
2018Q3,107,58.87435725,1.18,.15,,,,,,,,,,,,,,,,,
2018Q3,108,58.98598661,1.18,.5,,,,,,,,,,,,,,,,,
2018Q3,109,54,1.175,0,,,,,,,,,,,,,,,,,
2018Q3,110,53,1.2,0,,,,,,,,,,,,,,,,,
2018Q3,111,,,,,,,,,,,,,,,,,,,,
2018Q3,112,60.3,,0,,,,,,,,,,,,,,,,,
2018Q3,114,47,1.14,0,,,,,,,,,,,,,,,,,
2018Q3,115,56,1.23,0,,,,,,,,,,,,,,,,,
2018Q3,118,,1.2121164485,0,,,,,,,,,,,,,,,,,
2019,1,55,1.32,.25,2,,,,,,,,,,,,,,,,
2019,2,55,1.15,.003,2.4,,,,,,,,,,,,,,,,
2019,4,70,1.26,.05,,,,,,,,,,,,,,,,,
2019,5,,1.25,1,,,,,,,,,,,,,,,,,
2019,6,58,1.2,.1,2.2,,,,,,,,,,,,,,,,
2019,7,51.4,1.15,,,,,,,,,,,,,,,,,,
2019,14,55,1.15,.44,2.7,,,,,,,,,,,,,,,,
2019,15,55,1.17,.25,,,,,,,,,,,,,,,,,
2019,16,55,1.23,.25,2.1,,,,,,,,,,,,,,,,
2019,20,60,1.13,.25,,,,,,,,,,,,,,,,,
2019,22,60,1.25,.5,2.2,,,,,,,,,,,,,,,,
2019,23,55,1.18,.25,1.9,,,,,,,,,,,,,,,,
2019,24,56,1.2,.25,1.8,,,,,,,,,,,,,,,,
2019,26,57,1.2,.125,,,,,,,,,,,,,,,,,
2019,29,60,1.14,.15,2,,,,,,,,,,,,,,,,
2019,30,51.9,1.2,.25,,,,,,,,,,,,,,,,,
2019,32,,1.2,.01,,,,,,,,,,,,,,,,,
2019,33,56,1.1111111111,.3,2,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,
2019,36,60,1.3,.25,3,,,,,,,,,,,,,,,,
2019,37,64,1.24,.3,,,,,,,,,,,,,,,,,
2019,38,58.25,1.18,.19,2,,,,,,,,,,,,,,,,
2019,39,57,1.22,.02,1.8,,,,,,,,,,,,,,,,
2019,41,52,1.18,.5,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,
2019,48,50.5,1.2,.75,,,,,,,,,,,,,,,,,
2019,49,,,0,,,,,,,,,,,,,,,,,
2019,52,48,1.3,.25,,,,,,,,,,,,,,,,,
2019,56,54,1.25,0,,,,,,,,,,,,,,,,,
2019,59,57.5,1.22,.1,2.2,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,
2019,63,50,,.2,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,
2019,68,55.3,1.18,.2,,,,,,,,,,,,,,,,,
2019,80,,1.1721,.1,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,
2019,85,59.6,1.226,.167,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,
2019,91,60,1.3,.5,,,,,,,,,,,,,,,,,
2019,93,63.8,1.18,.08,2,,,,,,,,,,,,,,,,
2019,94,60,1.15,.13,2.1,,,,,,,,,,,,,,,,
2019,95,55,1.22,.25,1.0783409353,,,,,,,,,,,,,,,,
2019,96,,,.46,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,
2019,98,62,1.26,.2,2.1,,,,,,,,,,,,,,,,
2019,99,59.1,1.18,.09,2.1,,,,,,,,,,,,,,,,
2019,101,60,1.29,.18,1.7,,,,,,,,,,,,,,,,
2019,102,55,1.32,.25,2,,,,,,,,,,,,,,,,
2019,103,60,1.15,.4,,,,,,,,,,,,,,,,,
2019,107,59.9,1.18,.3,2,,,,,,,,,,,,,,,,
2019,108,58.852891155,1.18,.875,2.58063,,,,,,,,,,,,,,,,
2019,109,54,1.175,.2,1.9,,,,,,,,,,,,,,,,
2019,110,54,1.2,.1,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,
2019,112,65,,.25,1.7,,,,,,,,,,,,,,,,
2019,114,42.5,1.15,.11,1.9,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,
2019,118,,1.2345679012,.06,2.6,,,,,,,,,,,,,,,,
2022,1,,,,1.9,,,,,,,,,,,,,,,,
2022,2,,,,2.8,,,,,,,,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,
2022,5,,,,,,,,,,,,,,,,,,,,
2022,6,,,,2.3,,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,
2022,14,,,,3.5,,,,,,,,,,,,,,,,
2022,15,,,,,,,,,,,,,,,,,,,,
2022,16,,,,2.2,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,
2022,22,,,,2.4,,,,,,,,,,,,,,,,
2022,23,,,,2,,,,,,,,,,,,,,,,
2022,24,,,,2.1,,,,,,,,,,,,,,,,
2022,26,,,,,,,,,,,,,,,,,,,,
2022,29,,,,2,,,,,,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,
2022,33,,,,2.2,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,
2022,36,,,,3,,,,,,,,,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,
2022,39,,,,1.9,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,
2022,56,,,,,,,,,,,,,,,,,,,,
2022,59,,,,2.2,,,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,
2022,63,,,,,,,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,
2022,85,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,
2022,91,,,,,,,,,,,,,,,,,,,,
2022,93,,,,2.2,,,,,,,,,,,,,,,,
2022,94,,,,2.4,,,,,,,,,,,,,,,,
2022,95,,,,1.1612006015,,,,,,,,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,
2022,98,,,,2.5,,,,,,,,,,,,,,,,
2022,99,,,,,,,,,,,,,,,,,,,,
2022,101,,,,1.7,,,,,,,,,,,,,,,,
2022,102,,,,1.9,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,
2022,107,,,,2.3,,,,,,,,,,,,,,,,
2022,108,,,,2.547165,,,,,,,,,,,,,,,,
2022,109,,,,2.2,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,
2022,112,,,,1.5,,,,,,,,,,,,,,,,
2022,114,,,,2.5,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,
2022,118,,,,2.8,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2018Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,1.5,,,,6,10,30,50,3,1,,,,,,,,,,,,
2018,2,1.2,,,,,10,60,30,,,,,,,,,,,,,,
2018,5,1.5,,,,5,10,25,40,15,5,,,,,,,,,,,,
2018,6,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2018,7,1.5,,,,,,,,,,,,,,,,,,,,,
2018,14,1.6,0,0,0,0,5,34,46,14,1,0,0,0,,,,,,,,,
2018,15,1.55,,,,5,15,20,35,15,10,,,,,,,,,,,,
2018,16,1.6,1,1,2,7,13,16,18,15,13,9,4,1,,,,,,,,,
2018,20,1.5,,,,,10,40,45,5,,,,,,,,,,,,,
2018,22,1.4,,,,5,15,40,30,10,,,,,,,,,,,,,
2018,23,1.6,,,,,10,25,30,25,10,,,,,,,,,,,,
2018,24,1.4,,,,5,15,35,25,15,5,,,,,,,,,,,,
2018,26,1.4,,,,5,15,35,25,15,5,,,,,,,,,,,,
2018,29,1.6,,,,,,30,50,20,,,,,,,,,,,,,
2018,30,1.6,,,,,,25,70,5,,,,,,,,,,,,,
2018,31,1.5,,,,5,20,30,30,15,,,,,,,,,,,,,
2018,32,1.7,.0000001269,.0000340869,.0055827337,.2825326331,4.5831255201,24.1090472632,41.8881252934,24.2155277672,4.6239567819,.2863998714,.0056333171,.0000346051,,,,,,,,,
2018,33,1.5,0,0,0,0,6,16,52,19,7,0,0,0,,,,,,,,,
2018,35,1.5,,,,,,35,65,,,,,,,,,,,,,,
2018,36,1.7,,,,,,10,75,15,,,,,,,,,,,,,
2018,37,1.7,,,,,,20,78,2,,,,,,,,,,,,,
2018,38,1.4,,,,,,75,25,,,,,,,,,,,,,,
2018,39,1.5,,,,3,7,30,40,15,5,,,,,,,,,,,,
2018,41,1.4,,,,,,60,40,,,,,,,,,,,,,,
2018,45,1.425,,,,,10,40,45,5,,,,,,,,,,,,,
2018,47,1.5,,,,5,15,30,35,10,5,,,,,,,,,,,,
2018,48,1.3,,,,,5,60,35,,,,,,,,,,,,,,
2018,49,1.2,,,,,,,,,,,,,,,,,,,,,
2018,52,1.6,0,0,1,3,5,26,44,17,3,1,0,0,,,,,,,,,
2018,56,1.44,,,,,5,50,45,,,,,,,,,,,,,,
2018,59,1.5,,,,,,40,50,10,,,,,,,,,,,,,
2018,61,1.2,,,,5,10,35,30,15,5,,,,,,,,,,,,
2018,63,1.4,,,,,20,50,30,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,1.5,,,,,,,,,,,,,,,,,,,,,
2018,80,1.3839,0,0,.2136752137,2.7777777778,19.0170940171,38.8888888888,30.3418803419,8.3333333333,.4273504274,0,0,0,,,,,,,,,
2018,82,1.4,,,,,,,,,,,,,,,,,,,,,
2018,85,1.4911429187,.0000004253,.0001679861,.0201530784,.7455996992,8.682263863,32.5265515522,39.8464400914,16.0080062269,2.0836497323,.0860591908,.0011038294,.000004325,,,,,,,,,
2018,88,1.54,,,,5,5,30,50,10,,,,,,,,,,,,,
2018,89,1.45,,,1,2.5,13,30,28,20,2.5,2,1,,,,,,,,,,
2018,91,1.6,0,0,0,0,10,35,40,12.5,2.5,0,0,0,,,,,,,,,
2018,93,1.5,,,,,2.5,17.5,70,10,,,,,,,,,,,,,
2018,94,1.8,,1,2,3,6,15,38,20,8,4,2,1,,,,,,,,,
2018,95,1.5815847946,.4788652208,1.8009296981,3.235319307,10.0690973313,14.645822848,16.1275436831,18.2347791604,13.0585509464,9.8002211811,7.8620283768,3.1255379362,1.5613043108,,,,,,,,,
2018,96,1.4,,,,5,10,35,30,15,5,,,,,,,,,,,,
2018,98,1.5,,,,,5,35,55,5,,,,,,,,,,,,,
2018,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2018,101,1.6,,,,,5,30,55,10,,,,,,,,,,,,,
2018,103,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2018,107,1.5614541261,0,0,.0255996066,.8064454166,8.5551237293,31.1248919454,39.3595111678,17.348507948,2.6407872155,.1364976379,.002352177,.0002831559,,,,,,,,,
2018,108,1.8575775,,,,,3.18,17.7,33.13,30.34,14.37,1.28,,,,,,,,,,,
2018,110,1.4,0,0,0,0,7,43,43,7,0,0,0,0,,,,,,,,,
2018,111,1.5,,,,,,,,,,,,,,,,,,,,,
2018,112,1.6,,,,5,15,20,35,15,10,,,,,,,,,,,,
2018,115,1.4,.6277114602,1.2479142033,4.0611104175,8.9786100873,15.2365957367,19.848058095,19.8480580949,15.2365957367,8.9786100873,4.0611104175,1.4097478473,.4658778163,,,,,,,,,
2018,116,1.546,0,0,0,2.5,10,37.5,37.5,10,2.5,0,0,0,,,,,,,,,
2018Dec,1,1.6,,,1,5,10,30,50,3,1,,,,,,,,,,,,
2018Dec,2,1.3,,,,,,60,40,,,,,,,,,,,,,,
2018Dec,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2018Dec,6,2,,,,,,,35,45,20,,,,,,,,,,,,
2018Dec,7,,,,,,,,,,,,,,,,,,,,,,
2018Dec,14,1.7,0,0,0,2,10,26,33,21,7,1,0,0,,,,,,,,,
2018Dec,15,,,,,,,,,,,,,,,,,,,,,,
2018Dec,16,1.7,1,2,7,9,13,16,19,16,10,4,2,1,,,,,,,,,
2018Dec,20,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2018Dec,22,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2018Dec,23,1.6,,,1,4,13,23,27,20,10,2,,,,,,,,,,,
2018Dec,24,1.5,,,3,7,17,21,24,18,10,,,,,,,,,,,,
2018Dec,26,1.5,,,,5,15,35,25,15,5,,,,,,,,,,,,
2018Dec,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2018Dec,30,1.7,,,,,,,,,,,,,,,,,,,,,
2018Dec,31,1.6,,,,,15,25,30,20,10,,,,,,,,,,,,
2018Dec,32,1.7,,,,,,,,,,,,,,,,,,,,,
2018Dec,33,1.6,,,,,,,,,,,,,,,,,,,,,
2018Dec,35,,,,,,,,,,,,,,,,,,,,,,
2018Dec,36,1.8,,,,,,10,75,15,,,,,,,,,,,,,
2018Dec,37,1.9,,,,,,15,50,35,,,,,,,,,,,,,
2018Dec,38,1.7,,,,,,,,,,,,,,,,,,,,,
2018Dec,39,1.5,,,,,10,35,40,15,,,,,,,,,,,,,
2018Dec,41,,,,,,,,,,,,,,,,,,,,,,
2018Dec,45,,,,,,,,,,,,,,,,,,,,,,
2018Dec,47,1.6,,,,,,,,,,,,,,,,,,,,,
2018Dec,48,1.3,,,,,,,,,,,,,,,,,,,,,
2018Dec,49,1.1,,,,,,,,,,,,,,,,,,,,,
2018Dec,52,1.7,0,0,0,1,7,23,37,24,7,1,0,0,,,,,,,,,
2018Dec,56,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2018Dec,59,1.7,,,,,,35,55,10,,,,,,,,,,,,,
2018Dec,61,1.1,,,,5,10,30,35,15,5,,,,,,,,,,,,
2018Dec,63,1.5,,,,,15,35,50,,,,,,,,,,,,,,
2018Dec,67,,,,,,,,,,,,,,,,,,,,,,
2018Dec,68,1.5,,,,,,,,,,,,,,,,,,,,,
2018Dec,80,,,,,,,,,,,,,,,,,,,,,,
2018Dec,82,1.2,,,,,,,,,,,,,,,,,,,,,
2018Dec,85,1.5091768195,.0000003352,.0001382439,.0173094392,.6679292282,8.1058090158,31.6239907601,40.328678739,16.8687593294,2.2875483842,.0985126912,.0013184403,.0000053935,,,,,,,,,
2018Dec,88,1.5,,,,5,5,30,50,10,,,,,,,,,,,,,
2018Dec,89,1.4,,,1,5,17.5,33,23,15,2.5,2,1,,,,,,,,,,
2018Dec,91,1.4,0,0,0,2.5,17.5,37.5,30,10,2.5,0,0,0,,,,,,,,,
2018Dec,93,1.2,,,,5,10,62.5,20,2.5,,,,,,,,,,,,,
2018Dec,94,1.7,,.5,1,3,10,19,36,19,7,3,1,.5,,,,,,,,,
2018Dec,95,.7479523716,2.9002041585,4.5039929182,10.4221302063,19.1101996705,21.3840216429,20.5466991441,13.0180465713,5.7020322663,1.6100238729,.6507230001,.1114279474,.0404986015,,,,,,,,,
2018Dec,96,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2018Dec,98,1.43,,,,,10,35,35,20,,,,,,,,,,,,,
2018Dec,99,1.6,,,,,,,,,,,,,,,,,,,,,
2018Dec,101,1.7,,,,,,,,,,,,,,,,,,,,,
2018Dec,103,1.7,,,,5,10,25,40,15,5,,,,,,,,,,,,
2018Dec,107,1.8741266356,0,0,.0644903356,.8143010891,5.295809975,17.8069895545,31.0466819723,28.1086239359,13.2113617581,3.2173457203,.4046571793,.0297384799,,,,,,,,,
2018Dec,108,1.81066,,,,,4.71,19.15,33.4,28.37,13.28,1.09,,,,,,,,,,,
2018Dec,110,1.5,0,0,0,1,8,33,40,16,2,0,0,0,,,,,,,,,
2018Dec,111,,,,,,,,,,,,,,,,,,,,,,
2018Dec,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2018Dec,115,1.6,.342361235,.7640601901,2.7456151879,6.7479566297,12.7291652684,18.4317356112,20.4878888989,17.4823723814,11.4515547419,5.7578434123,2.2219769451,.8374694981,,,,,,,,,
2018Dec,116,1.6,0,0,0,2.5,12.5,30,35,17.5,2.5,0,0,0,,,,,,,,,
2019,1,1.7,,,1,2,7,26,50,10,4,,,,,,,,,,,,
2019,2,1.5,,,,,,40,60,,,,,,,,,,,,,,
2019,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2019,6,2.1,,,,,,,30,50,20,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,1.9,0,0,0,2,8,18,27,25,14,5,1,0,,,,,,,,,
2019,15,1.65,,,,5,10,20,35,20,5,5,,,,,,,,,,,
2019,16,1.6,1,2,7,10,13,17,18,14,10,5,2,1,,,,,,,,,
2019,20,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2019,22,1.7,,,,,10,30,50,10,,,,,,,,,,,,,
2019,23,1.7,,,1,8,15,20,25,18,10,3,,,,,,,,,,,
2019,24,1.5,,,3,10,16,16,23,20,10,2,,,,,,,,,,,
2019,26,1.6,,,5,5,10,20,35,15,5,5,,,,,,,,,,,
2019,29,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2019,30,1.7,,,,,,20,75,5,,,,,,,,,,,,,
2019,31,1.7,,,,,10,30,35,20,5,,,,,,,,,,,,
2019,32,1.7,.0000643893,.002669317,.0822916787,1.1588858496,7.6600886152,23.7281970571,34.6062083095,23.7996782939,7.706402643,1.1699668172,.0827923711,.0027546584,,,,,,,,,
2019,33,1.7,0,0,0,0,4,16,43,27,10,0,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.8,,,,,,20,60,15,5,,,,,,,,,,,,
2019,37,2,,,,,,6,40,46,8,,,,,,,,,,,,
2019,38,1.6,,,,,,40,60,,,,,,,,,,,,,,
2019,39,1.6,,,,3,10,20,46,16,5,,,,,,,,,,,,
2019,41,1.6,,,,,,30,70,,,,,,,,,,,,,,
2019,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,,,
2019,47,1.5,,,,5,15,20,30,25,5,,,,,,,,,,,,
2019,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2019,49,1.3,,,,,,,,,,,,,,,,,,,,,
2019,52,1.7,0,0,0,2,9,23,32,22,9,2,1,0,,,,,,,,,
2019,56,1.2,,,,,10,60,30,,,,,,,,,,,,,,
2019,59,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.7,,,,,15,35,40,10,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,1.7,,,,,,,,,,,,,,,,,,,,,
2019,80,1.5768,0,0,.8547008547,4.2735042735,12.3931623932,30.1282051281,27.1367521368,20.0854700855,5.1282051282,0,0,0,,,,,,,,,
2019,82,1.5,,,,,,,,,,,,,,,,,,,,,
2019,85,1.6001261799,.0016332782,.0339805553,.40976807,2.7967029392,10.829310654,23.8370420711,29.8639834842,21.3034879523,8.6480295088,1.9949499315,.2609734587,.0201380967,,,,,,,,,
2019,88,1.68,,,,2.5,5,10,60,15,5,2.5,,,,,,,,,,,
2019,89,1.8,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,,,
2019,91,1.6,0,0,2.5,5,10,30,35,10,5,2.5,0,0,,,,,,,,,
2019,93,1.8,,,,,,10,67,17.5,5.5,,,,,,,,,,,,
2019,94,1.7,.5,1,2,3,5,18,40,18,8,3,1,.5,,,,,,,,,
2019,95,1.706991005,.3778306484,.9010733826,3.8234146893,5.3120552594,9.9947633124,16.7010397254,19.2665298285,21.8025378312,12.9081182155,7.3486924867,1.446898146,.1170464746,,,,,,,,,
2019,96,1.6,,,,5,10,25,30,20,7,3,,,,,,,,,,,
2019,98,1.7,,,,,,35,35,25,5,,,,,,,,,,,,
2019,99,1.6,,,,,,20,70,10,,,,,,,,,,,,,
2019,101,1.7,,,,,5,30,50,15,,,,,,,,,,,,,
2019,103,1.8,,,,5,10,20,40,20,5,,,,,,,,,,,,
2019,107,2.0675916429,0,0,.0193375645,.3217664077,2.7411259431,12.0045557432,27.1185316949,31.6671127715,19.123063331,5.9638202663,.9577842597,.0829020181,,,,,,,,,
2019,108,1.589345,,,,.56,11.16,25.46,34.17,21.63,7.02,,,,,,,,,,,,
2019,110,1.6,0,0,0,1,7,27,39,22,4,0,0,0,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019,115,1.6,.342361235,.7640601901,2.7456151879,6.7479566297,12.7291652684,18.4317356112,20.4878888989,17.4823723814,11.4515547419,5.7578434123,2.2219769451,.8374694981,,,,,,,,,
2019,116,1.52,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,,,
2019Dec,1,1.8,,1,2,3,7,26,50,10,1,,,,,,,,,,,,
2019Dec,2,1.5,,,,,,40,60,,,,,,,,,,,,,,
2019Dec,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2019Dec,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2019Dec,7,,,,,,,,,,,,,,,,,,,,,,
2019Dec,14,2.1,0,0,0,2,7,15,22,24,17,9,3,1,,,,,,,,,
2019Dec,15,,,,,,,,,,,,,,,,,,,,,,
2019Dec,16,1.5,1,2,2,7,14,16,18,14,11,9,4,2,,,,,,,,,
2019Dec,20,1.7,,,,4,10,28,38,15,5,,,,,,,,,,,,
2019Dec,22,1.9,,,,,10,20,50,20,,,,,,,,,,,,,
2019Dec,23,1.8,,,1,8,14,19,24,18,12,4,,,,,,,,,,,
2019Dec,24,1.6,,,2,10,16,18,18,15,13,5,3,,,,,,,,,,
2019Dec,26,1.7,,,5,5,10,15,35,15,10,5,,,,,,,,,,,
2019Dec,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2019Dec,30,1.8,,,,,,,,,,,,,,,,,,,,,
2019Dec,31,1.9,,,,,10,20,35,25,10,,,,,,,,,,,,
2019Dec,32,1.7,,,,,,,,,,,,,,,,,,,,,
2019Dec,33,1.8,,,,,,,,,,,,,,,,,,,,,
2019Dec,35,,,,,,,,,,,,,,,,,,,,,,
2019Dec,36,1.9,,,,,,20,60,15,5,,,,,,,,,,,,
2019Dec,37,2,,,,,,1,45,47,7,,,,,,,,,,,,
2019Dec,38,1.4,,,,,,,,,,,,,,,,,,,,,
2019Dec,39,1.8,,,,,10,20,33,27,10,,,,,,,,,,,,
2019Dec,41,,,,,,,,,,,,,,,,,,,,,,
2019Dec,45,,,,,,,,,,,,,,,,,,,,,,
2019Dec,47,1.5,,,,,,,,,,,,,,,,,,,,,
2019Dec,48,1.4,,,,,,,,,,,,,,,,,,,,,
2019Dec,49,1.4,,,,,,,,,,,,,,,,,,,,,
2019Dec,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2019Dec,56,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2019Dec,59,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2019Dec,61,,,,,,,,,,,,,,,,,,,,,,
2019Dec,63,1.8,,,,,15,35,40,10,,,,,,,,,,,,,
2019Dec,67,,,,,,,,,,,,,,,,,,,,,,
2019Dec,68,1.85,,,,,,,,,,,,,,,,,,,,,
2019Dec,80,,,,,,,,,,,,,,,,,,,,,,
2019Dec,82,1.6,,,,,,,,,,,,,,,,,,,,,
2019Dec,85,1.71197228,.0007588241,.018005419,.2466953799,1.9119230495,8.4024310783,20.9830721278,29.8185063973,24.1273255252,11.1118152219,2.9092104319,.4321503455,.0381061996,,,,,,,,,
2019Dec,88,1.9,,,,,5,10,40,20,15,7.5,2.5,,,,,,,,,,
2019Dec,89,2,,,0,2,5,15,25.5,30,15,5,2.5,,,,,,,,,,
2019Dec,91,1.7,0,0,2.5,5,7.5,30,35,12.5,5,2.5,0,0,,,,,,,,,
2019Dec,93,2,,,,,,2.5,32.5,62.5,2.5,,,,,,,,,,,,
2019Dec,94,1.6,,.5,2,5,11,19,34,18,6,3,1,.5,,,,,,,,,
2019Dec,95,1.0486538547,4.7775580511,5.4126443873,7.7486956216,10.8143216575,15.9279559598,17.1854467238,15.3007082772,12.5898987786,6.6872737484,2.8717163994,.5945087122,.0892716831,,,,,,,,,
2019Dec,96,1.6,,,2,3,10,25,30,20,7,3,,,,,,,,,,,
2019Dec,98,1.85,,,,,10,25,35,25,5,,,,,,,,,,,,
2019Dec,99,1.8,,,,,,,,,,,,,,,,,,,,,
2019Dec,101,1.9,,,,,,,,,,,,,,,,,,,,,
2019Dec,103,1.8,,,,5,10,20,40,20,5,,,,,,,,,,,,
2019Dec,107,2.1422772548,0,0,.1293855648,.9184621408,4.1639274349,12.0685988757,22.3802958222,26.566964239,20.19043819,9.8215650411,3.056344775,.7040179165,,,,,,,,,
2019Dec,108,1.63361,,,,.28,9.94,24.14,34.27,22.91,8.41,.05,,,,,,,,,,,
2019Dec,110,1.6,0,0,0,1,9,26,35,22,6,1,0,0,,,,,,,,,
2019Dec,111,,,,,,,,,,,,,,,,,,,,,,
2019Dec,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Dec,115,1.6,.342361235,.7640601901,2.7456151879,6.7479566297,12.7291652684,18.4317356112,20.4878888989,17.4823723814,11.4515547419,5.7578434123,2.2219769451,.8374694981,,,,,,,,,
2019Dec,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020,1,1.9,,1,2,7,10,20,40,15,5,,,,,,,,,,,,
2020,2,1.7,,,,,,30,60,10,,,,,,,,,,,,,
2020,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,2.2,0,0,0,1,4,9,17,21,21,15,8,4,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.5,1,2,7,10,13,17,18,14,10,5,2,1,,,,,,,,,
2020,20,1.7,,,,5,12,28,35,15,5,,,,,,,,,,,,
2020,22,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2020,23,1.7,,,1,8,13,18,22,18,13,6,1,,,,,,,,,,
2020,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,,,
2020,26,1.8,,,5,5,10,15,25,20,10,5,5,,,,,,,,,,
2020,29,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2020,30,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2020,31,1.8,,,,5,15,20,30,20,10,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,1.9,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.9,,,,,10,15,50,15,10,,,,,,,,,,,,
2020,37,2.2,,,,,,4,37,50,9,,,,,,,,,,,,
2020,38,1.7,,,,,,30,60,10,,,,,,,,,,,,,
2020,39,1.7,,,,5,10,25,35,20,5,,,,,,,,,,,,
2020,41,1.7,,,,,,20,80,,,,,,,,,,,,,,
2020,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.5,,,,,,,,,,,,,,,,,,,,,
2020,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2020,56,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2020,59,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.8,,,,,10,30,40,20,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.9,,,,,,,,,,,,,,,,,,,,,
2020,80,1.5541,0,.4273504274,1.9230769231,4.4871794872,15.5982905983,24.7863247861,24.358974359,21.5811965812,5.5555555556,1.0683760684,.2136752137,0,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.8420278595,.0117749466,.1016837532,.6466326667,2.8129736737,8.3760402787,17.0799937783,23.8593149832,22.8359996313,14.9749213764,6.7267153688,2.0690639726,.5048855705,,,,,,,,,
2020,88,1.9,,,,,5,10,40,20,15,7.5,2.5,,,,,,,,,,
2020,89,1.8,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,,,
2020,91,1.6,0,0,2.5,7.5,12.5,25,30,12.5,7.5,2.5,0,0,,,,,,,,,
2020,93,2,,,,,,10,22.5,57.5,10,,,,,,,,,,,,
2020,94,1.7,.5,1,2,3,5,18,40,18,8,3,1,.5,,,,,,,,,
2020,95,1.7804281203,.6102091701,1.1471682579,3.3611948513,5.6208307984,11.5813021683,13.7422390844,19.3095363691,18.0940634614,13.2085749879,7.730976659,3.2775838282,2.316320364,,,,,,,,,
2020,96,1.7,,,2,3,10,20,30,25,7,3,,,,,,,,,,,
2020,98,1.7,,,,,5,30,35,25,5,,,,,,,,,,,,
2020,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2020,101,1.9,,,,,,,,,,,,,,,,,,,,,
2020,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2020,107,2.0963437671,0,0,.1745807534,1.1403966181,4.8052265658,13.0729316944,22.9793825644,26.1090896518,19.1767629847,9.1030678516,2.7912174784,.6473438374,,,,,,,,,
2020,108,1.581325,,,,.64,11.38,25.61,34,21.42,6.95,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2022,1,1.8,,1,2,4,8,25,46,10,3,1,,,,,,,,,,,
2022,2,1.8,,,,,,30,40,30,,,,,,,,,,,,,
2022,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2022,6,2,,,,,,,40,60,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,2.4,0,0,1,3,5,10,14,19,18,14,9,7,,,,,,,,,
2022,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2022,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2022,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,,,
2022,22,1.8,,,,,10,20,55,15,,,,,,,,,,,,,
2022,23,2.1,,1,2,4,10,15,17,18,16,11,5,1,,,,,,,,,
2022,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,,,
2022,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2022,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2022,30,1.9,,,,,,,,,,,,,,,,,,,,,
2022,31,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2022,32,1.8,,,,,,,,,,,,,,,,,,,,,
2022,33,2.1,0,0,0,1,2,10,25,35,21,5,1,0,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,1.9,,,,,10,15,50,15,10,,,,,,,,,,,,
2022,37,2.2,,,,,,1,29,46,22,2,,,,,,,,,,,
2022,38,1.7,,,,,,,,,,,,,,,,,,,,,
2022,39,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,1.6,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2022,56,1.5,,,,,10,45,45,,,,,,,,,,,,,,
2022,59,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.7,,,,,10,25,40,25,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,1.9,,,,,,,,,,,,,,,,,,,,,
2022,80,1.677,.2136752137,.8547008547,2.5641025641,5.9829059829,14.1025641026,24.5726495726,20.9401709402,14.5299145299,10.8974358974,5.1282051282,.2136752137,0,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,,,
2022,88,1.9,,,,,5,10,40,20,15,7.5,2.5,,,,,,,,,,
2022,89,1.925,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,,,
2022,91,1.6,0,0,2.5,7.5,12.5,25,30,12.5,7.5,2.5,0,0,,,,,,,,,
2022,93,2,,,,,,2.5,32.5,62.5,2.5,,,,,,,,,,,,
2022,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,,,
2022,95,1.9416049893,.0117412771,.264340091,1.3448007617,5.3165018155,8.4468637532,15.7744815042,20.4067426285,18.7880445461,14.0688697978,8.5685349946,4.2444720126,2.7646068177,,,,,,,,,
2022,96,2,,,,,,,,,,,,,,,,,,,,,
2022,98,1.9,,,,,,15,35,35,15,,,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2022,101,1.7,,,3,5,10,27,35,15,5,,,,,,,,,,,,
2022,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2022,107,1.933,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2022,108,1.7909525,,,,,5.7,19.7,33.09,27.39,12.97,1.15,,,,,,,,,,,
2022,110,1.9,0,0,0,2,7,16,25,25,16,7,2,0,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,25,10,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,,,
2018,2,1,0,0,0,0,40,60,0,0,0,0,0,0,,,,,,,,,
2018,5,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2018,6,1.4,,,,,,60,40,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,14,1.2,0,0,0,0,13,75,12,0,0,0,0,0,,,,,,,,,
2018,15,1.475,,,,5,15,25,35,15,5,,,,,,,,,,,,
2018,16,1.3,,,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,1.3,,,,,15,50,35,,,,,,,,,,,,,,
2018,23,1.1,,,,3,32,35,28,2,,,,,,,,,,,,,
2018,24,1.2,,,,8,25,35,25,7,,,,,,,,,,,,,
2018,26,1.3,,,,,20,50,30,,,,,,,,,,,,,,
2018,29,1.2,,,,,10,60,30,,,,,,,,,,,,,,
2018,30,1.4,,,,,,,,,,,,,,,,,,,,,
2018,31,1.1,,,,15,30,45,10,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,36,1.3,,,,,20,50,30,,,,,,,,,,,,,,
2018,37,1.5,,,,,,42,58,,,,,,,,,,,,,,
2018,38,1.2,,,,,,80,20,,,,,,,,,,,,,,
2018,39,1.3,,,,5,25,35,25,10,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,1.1,,,,5,20,40,25,5,5,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,.9,,,,,,,,,,,,,,,,,,,,,
2018,52,1.3,0,0,0,4,19,37,29,10,1,0,0,0,,,,,,,,,
2018,56,1.1,,,,,30,65,5,,,,,,,,,,,,,,
2018,59,1.1,,,,,40,50,10,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,63,1.5,,,,,20,30,50,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,1,,,,,,,,,,,,,,,,,,,,,
2018,85,1.3161239879,0,.0000000085,.0001176745,.1128837524,8.1578676712,52.7394005499,36.408514772,2.566077167,.0151319307,.0000064736,.0000000002,0,,,,,,,,,
2018,88,1.3,,,,,,,,,,,,,,,,,,,,,
2018,89,1.167011871,,,1,7.5,30,33,21,5,2,.5,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,,,
2018,93,1.2,,,,,5,82.5,12.5,,,,,,,,,,,,,,
2018,94,,,,,,,,,,,,,,,,,,,,,,
2018,95,1.2757486615,2.4510236764,4.414114036,7.5161200886,12.1718558418,15.2899004351,16.2993714251,13.4854327817,9.9589572835,7.7391131022,5.3562650815,3.1917658935,2.1260803546,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,98,1.2,,,,,25,75,,,,,,,,,,,,,,,
2018,99,1.1,,,,,30,70,,,,,,,,,,,,,,,
2018,101,.9,,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,,,
2018,107,,,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,,,
2018,110,1.4,0,0,0,0,4,46,46,4,0,0,0,0,,,,,,,,,
2018,111,1.6,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,,,
2018,116,1.3,0,0,0,1,19,60,19,1,0,0,0,0,,,,,,,,,
2018Dec,1,,,,,,,,,,,,,,,,,,,,,,
2018Dec,2,1,0,0,0,0,40,60,0,0,0,0,0,0,,,,,,,,,
2018Dec,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2018Dec,6,1.5,,,,,,40,60,,,,,,,,,,,,,,
2018Dec,7,,,,,,,,,,,,,,,,,,,,,,
2018Dec,14,1.4,0,0,0,7,37,44,11,1,0,0,0,0,,,,,,,,,
2018Dec,15,,,,,,,,,,,,,,,,,,,,,,
2018Dec,16,1.5,,,,,,,,,,,,,,,,,,,,,
2018Dec,20,,,,,,,,,,,,,,,,,,,,,,
2018Dec,22,1.6,,,,,15,40,45,,,,,,,,,,,,,,
2018Dec,23,1.2,,,1,6,26,32,27,7,1,,,,,,,,,,,,
2018Dec,24,1.5,,,3,8,15,23,23,18,8,2,,,,,,,,,,,
2018Dec,26,1.4,,,,,15,50,35,,,,,,,,,,,,,,
2018Dec,29,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2018Dec,30,1.5,,,,,,,,,,,,,,,,,,,,,
2018Dec,31,1.4,,,,10,20,35,25,10,,,,,,,,,,,,,
2018Dec,32,,,,,,,,,,,,,,,,,,,,,,
2018Dec,33,,,,,,,,,,,,,,,,,,,,,,
2018Dec,35,,,,,,,,,,,,,,,,,,,,,,
2018Dec,36,1.4,,,,,20,50,30,,,,,,,,,,,,,,
2018Dec,37,1.9,,,,,,5,49,46,,,,,,,,,,,,,
2018Dec,38,,,,,,,,,,,,,,,,,,,,,,
2018Dec,39,1.3,,,,,15,40,35,10,,,,,,,,,,,,,
2018Dec,41,,,,,,,,,,,,,,,,,,,,,,
2018Dec,45,,,,,,,,,,,,,,,,,,,,,,
2018Dec,47,1.4,,,,,,,,,,,,,,,,,,,,,
2018Dec,48,,,,,,,,,,,,,,,,,,,,,,
2018Dec,49,1.1,,,,,,,,,,,,,,,,,,,,,
2018Dec,52,1.6,0,0,0,1,9,21,37,27,4,1,0,0,,,,,,,,,
2018Dec,56,1.2,,,,,15,75,10,,,,,,,,,,,,,,
2018Dec,59,1.2,,,,,35,55,10,,,,,,,,,,,,,,
2018Dec,61,,,,,,,,,,,,,,,,,,,,,,
2018Dec,63,1.6,,,,,20,30,50,,,,,,,,,,,,,,
2018Dec,67,,,,,,,,,,,,,,,,,,,,,,
2018Dec,68,,,,,,,,,,,,,,,,,,,,,,
2018Dec,80,,,,,,,,,,,,,,,,,,,,,,
2018Dec,82,1.1,,,,,,,,,,,,,,,,,,,,,
2018Dec,85,1.3912190882,0,0,.0000029367,.0156388172,3.6872877256,47.5707002606,45.5115027515,3.2026588035,.0122066548,.0000020501,0,0,,,,,,,,,
2018Dec,88,1.5,,,,,,,,,,,,,,,,,,,,,
2018Dec,89,1.4,,,1,5,17.5,33,23,15,2.5,2,1,,,,,,,,,,
2018Dec,91,,,,,,,,,,,,,,,,,,,,,,
2018Dec,93,1.4,,,,,2.5,67.5,25,5,,,,,,,,,,,,,
2018Dec,94,,,,,,,,,,,,,,,,,,,,,,
2018Dec,95,.7384161738,2.6178534616,5.0390591911,11.3545880828,18.2232720319,22.2228341404,19.5199204449,12.7242232726,5.1469083178,2.4268338204,.587371566,.1005798288,.0365558417,,,,,,,,,
2018Dec,96,,,,,,,,,,,,,,,,,,,,,,
2018Dec,98,1.37,,,,,10,40,45,5,,,,,,,,,,,,,
2018Dec,99,1.2,,,,,,,,,,,,,,,,,,,,,
2018Dec,101,1.1,,,,,,,,,,,,,,,,,,,,,
2018Dec,103,,,,,,,,,,,,,,,,,,,,,,
2018Dec,107,,,,,,,,,,,,,,,,,,,,,,
2018Dec,108,,,,,,,,,,,,,,,,,,,,,,
2018Dec,110,1.4,0,0,0,0,6,33,45,15,1,0,0,0,,,,,,,,,
2018Dec,111,,,,,,,,,,,,,,,,,,,,,,
2018Dec,112,,,,,,,,,,,,,,,,,,,,,,
2018Dec,115,,,,,,,,,,,,,,,,,,,,,,
2018Dec,116,1.6,0,0,0,2.5,12.5,30,35,17.5,2.5,0,0,0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,1.1,0,0,0,0,30,60,10,0,0,0,0,0,,,,,,,,,
2019,5,1.8,,,,2.5,10,15,30,30,10,2.5,,,,,,,,,,,
2019,6,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,1.8,0,0,0,0,2,19,49,27,3,0,0,0,,,,,,,,,
2019,15,1.65,,,,5,10,20,35,20,5,5,,,,,,,,,,,
2019,16,1.6,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.7,,,,,10,30,50,10,,,,,,,,,,,,,
2019,23,1.4,,,1,8,20,30,25,15,1,,,,,,,,,,,,
2019,24,1.5,,,2,6,18,25,24,14,8,3,,,,,,,,,,,
2019,26,1.6,,,,,12,30,40,18,,,,,,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019,30,1.6,,,,,,,,,,,,,,,,,,,,,
2019,31,1.3,,,,5,30,40,20,5,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.5,,,,,5,30,50,15,,,,,,,,,,,,,
2019,37,1.8,,,,,,26,58,16,,,,,,,,,,,,,
2019,38,1.3,,,,,,80,20,,,,,,,,,,,,,,
2019,39,1.6,,,,5,20,27,33,15,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,1.5,,,,5,15,30,35,10,5,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,1.2,,,,,,,,,,,,,,,,,,,,,
2019,52,1.7,0,0,0,3,10,21,29,23,10,3,1,0,,,,,,,,,
2019,56,1.3,,,,,20,70,10,,,,,,,,,,,,,,
2019,59,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.7,,,,,10,30,50,10,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,1.4,,,,,,,,,,,,,,,,,,,,,
2019,85,1.558426544,.0000052789,.0007860682,.0447273895,.9800680623,8.3688068926,28.1733602865,37.7065452917,20.108367985,4.2526680258,.3531461045,.0113773631,.0001412519,,,,,,,,,
2019,88,1.7,,,,,,,,,,,,,,,,,,,,,
2019,89,1.752316987,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,,,
2019,93,1.8,,,,,,15,60,20,5,,,,,,,,,,,,
2019,94,,,,,,,,,,,,,,,,,,,,,,
2019,95,1.4232347147,.2772912251,.661300885,4.4691206128,11.3825006242,17.3138112677,20.5724675249,18.2975313884,11.8432000023,6.978657849,3.7301276451,2.7249868679,1.7490041076,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,98,1.57,,,,,10,30,50,10,,,,,,,,,,,,,
2019,99,1.4,,,,,15,70,15,,,,,,,,,,,,,,
2019,101,1.1,,,,,,,,,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,1.6,0,0,0,0,5,27,44,21,3,0,0,0,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,,,
2019,116,1.5,0,0,0,2.5,10,35,40,10,2.5,0,0,0,,,,,,,,,
2019Dec,1,,,,,,,,,,,,,,,,,,,,,,
2019Dec,2,1.2,0,0,0,0,30,60,10,0,0,0,0,0,,,,,,,,,
2019Dec,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2019Dec,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2019Dec,7,,,,,,,,,,,,,,,,,,,,,,
2019Dec,14,2,0,0,0,5,27,43,22,3,0,0,0,0,,,,,,,,,
2019Dec,15,,,,,,,,,,,,,,,,,,,,,,
2019Dec,16,1.6,,,,,,,,,,,,,,,,,,,,,
2019Dec,20,,,,,,,,,,,,,,,,,,,,,,
2019Dec,22,2,,,,,10,20,35,35,,,,,,,,,,,,,
2019Dec,23,1.6,,,1,7,18,28,27,18,1,,,,,,,,,,,,
2019Dec,24,1.7,,,3,8,13,14,21,19,16,6,,,,,,,,,,,
2019Dec,26,1.7,,,,,10,27,40,18,5,,,,,,,,,,,,
2019Dec,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019Dec,30,1.7,,,,,,,,,,,,,,,,,,,,,
2019Dec,31,1.6,,,,5,20,25,30,15,5,,,,,,,,,,,,
2019Dec,32,,,,,,,,,,,,,,,,,,,,,,
2019Dec,33,,,,,,,,,,,,,,,,,,,,,,
2019Dec,35,,,,,,,,,,,,,,,,,,,,,,
2019Dec,36,1.6,,,,,5,30,50,15,,,,,,,,,,,,,
2019Dec,37,1.9,,,,,,1,50,48,1,,,,,,,,,,,,
2019Dec,38,,,,,,,,,,,,,,,,,,,,,,
2019Dec,39,1.8,,,,,5,25,45,25,,,,,,,,,,,,,
2019Dec,41,,,,,,,,,,,,,,,,,,,,,,
2019Dec,45,,,,,,,,,,,,,,,,,,,,,,
2019Dec,47,1.5,,,,,,,,,,,,,,,,,,,,,
2019Dec,48,,,,,,,,,,,,,,,,,,,,,,
2019Dec,49,1.3,,,,,,,,,,,,,,,,,,,,,
2019Dec,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2019Dec,56,1.4,,,,,15,60,25,,,,,,,,,,,,,,
2019Dec,59,1.4,,,,,10,50,40,,,,,,,,,,,,,,
2019Dec,61,,,,,,,,,,,,,,,,,,,,,,
2019Dec,63,1.8,,,,,10,30,50,10,,,,,,,,,,,,,
2019Dec,67,,,,,,,,,,,,,,,,,,,,,,
2019Dec,68,,,,,,,,,,,,,,,,,,,,,,
2019Dec,80,,,,,,,,,,,,,,,,,,,,,,
2019Dec,82,1.6,,,,,,,,,,,,,,,,,,,,,
2019Dec,85,1.6491822431,.00000005,.0000288865,.0050441041,.2701213992,4.5219455411,24.1907573884,42.1484651243,24.1026522813,4.4888515824,.2671359963,.0049692502,.0000283962,,,,,,,,,
2019Dec,88,1.8,,,,,,,,,,,,,,,,,,,,,
2019Dec,89,2,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,,,
2019Dec,91,,,,,,,,,,,,,,,,,,,,,,
2019Dec,93,2,,,,,,5,40,52.5,2.5,,,,,,,,,,,,
2019Dec,94,,,,,,,,,,,,,,,,,,,,,,
2019Dec,95,1.0366716182,3.0745209326,3.7672855987,6.3154962292,13.9334081061,19.5114609753,20.8831566323,14.5533801629,10.5279091711,4.0892096986,1.5298247139,1.1827351337,.6316126456,,,,,,,,,
2019Dec,96,,,,,,,,,,,,,,,,,,,,,,
2019Dec,98,1.65,,,,,10,25,50,15,,,,,,,,,,,,,
2019Dec,99,1.5,,,,,,,,,,,,,,,,,,,,,
2019Dec,101,1.3,,,,,,,,,,,,,,,,,,,,,
2019Dec,103,,,,,,,,,,,,,,,,,,,,,,
2019Dec,107,,,,,,,,,,,,,,,,,,,,,,
2019Dec,108,,,,,,,,,,,,,,,,,,,,,,
2019Dec,110,1.6,0,0,0,1,7,26,39,22,5,0,0,0,,,,,,,,,
2019Dec,111,,,,,,,,,,,,,,,,,,,,,,
2019Dec,112,,,,,,,,,,,,,,,,,,,,,,
2019Dec,115,,,,,,,,,,,,,,,,,,,,,,
2019Dec,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,1.3,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,,,
2020,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020,6,1.9,,,,,,10,60,30,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,2.2,0,0,0,0,0,3,26,47,22,2,0,0,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.6,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.9,,,,,10,20,50,20,,,,,,,,,,,,,
2020,23,1.6,,,1,6,17,26,30,19,1,,,,,,,,,,,,
2020,24,1.6,,3,5,6,13,17,19,16,12,8,1,,,,,,,,,,
2020,26,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020,30,1.8,,,,,,,,,,,,,,,,,,,,,
2020,31,1.5,,,5,10,15,20,30,15,5,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.6,,,,5,10,20,50,15,,,,,,,,,,,,,
2020,37,2,,,,,,,39,50,11,,,,,,,,,,,,
2020,38,1.2,,,,,,80,20,,,,,,,,,,,,,,
2020,39,1.7,,,,5,15,20,40,15,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2020,56,1.4,,,,,15,60,25,,,,,,,,,,,,,,
2020,59,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.8,,,,,10,30,40,20,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.6742594937,.0009857622,.0223767637,.2936647052,2.1804301107,9.1819157486,21.9741521177,29.92791759,23.2086589734,10.2434968255,2.5698421906,.3657304347,.0308287777,,,,,,,,,
2020,88,2,,,,,,,,,,,,,,,,,,,,,
2020,89,1.752316987,,,0,2.5,10,15,30,25,10,5,2.5,,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,,,
2020,93,2,,,,,,5,40,52.5,2.5,,,,,,,,,,,,
2020,94,,,,,,,,,,,,,,,,,,,,,,
2020,95,1.5484711419,.5748715555,1.0807349891,6.06207875,7.2256800574,12.8409766078,17.7723051495,19.1564860454,16.081046704,10.5133024484,5.3529154434,2.1225991569,1.2170030926,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2020,99,1.6,,,,,,15,70,15,,,,,,,,,,,,,
2020,101,1.4,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,,,
2022,2,1.3,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,,,
2022,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2022,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,2.4,0,0,0,0,0,1,14,45,34,6,0,0,,,,,,,,,
2022,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2022,16,1.6,,,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,
2022,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2022,23,1.9,,,1,10,15,20,26,22,5,1,,,,,,,,,,,
2022,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,,,
2022,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2022,29,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2022,30,1.9,,,,,,,,,,,,,,,,,,,,,
2022,31,1.8,,,,5,10,30,35,15,5,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,1.5,,,,5,10,20,50,15,,,,,,,,,,,,,
2022,37,2.2,,,,,,,35,57,8,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,1.7,,,,5,10,20,42,18,5,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2022,56,1.5,,,,,10,45,45,,,,,,,,,,,,,,
2022,59,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.7,,,,,10,25,40,25,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2022,88,2,,,,,,,,,,,,,,,,,,,,,
2022,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,,,
2022,91,,,,,,,,,,,,,,,,,,,,,,
2022,93,2,,,,,,5,40,52.5,2.5,,,,,,,,,,,,
2022,94,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.5365680978,2.4535426704,2.9280900583,4.7015367854,7.8930613209,12.2189644252,15.3915147215,16.398167663,15.0974366726,11.3052675761,6.8853846998,3.4107140454,1.3163193614,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.7,,,,,10,25,50,15,,,,,,,,,,,,,
2022,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2022,101,1.2,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,,,
2022,108,,,,,,,,,,,,,,,,,,,,,,
2022,110,1.9,0,0,0,1,4,15,30,30,15,4,1,0,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,2.4,,,,,,5,20,50,20,5,,,,,,,,,,,
2018,2,2.7,,,,,,,,30,60,10,,,,,,,,,,,
2018,5,2.1,,,,,2.5,10,25,40,17.5,5,,,,,,,,,,,
2018,6,2.5,,,,,,,10,60,30,,,,,,,,,,,,
2018,7,2.3,,,,,,,,,,,,,,,,,,,,,
2018,14,2.4,0,0,0,2,4,10,16,22,20,14,8,4,,,,,,,,,
2018,15,2.1,,,,,,10,25,45,20,,,,,,,,,,,,
2018,16,2.4,0,1,2,5,10,13,17,20,17,10,4,1,,,,,,,,,
2018,20,2.3,,,,,,,15,60,25,,,,,,,,,,,,
2018,22,2.4,,,,,,,15,60,25,,,,,,,,,,,,
2018,23,2.5,,,1,3,8,14,18,20,23,12,1,,,,,,,,,,
2018,24,2.3,,,,,,5,25,40,25,5,,,,,,,,,,,
2018,26,2.5,,,,,,5,10,35,40,10,,,,,,,,,,,
2018,29,2.1,,,,,,,30,60,10,,,,,,,,,,,,
2018,30,2.5,,,,,,,10,60,30,,,,,,,,,,,,
2018,31,2.2,,,,,,10,25,40,25,,,,,,,,,,,,
2018,32,2.3,.0089730614,.0517542622,.3209979347,1.3988562863,4.4744329928,10.4449036845,17.814262825,22.2019319987,20.2208525218,13.4580687432,6.5447411211,3.0602245683,,,,,,,,,
2018,33,2.2,0,0,0,1,3,11,16,48,15,5,1,0,,,,,,,,,
2018,35,2.2,,,,,,10,40,40,10,,,,,,,,,,,,
2018,36,2.5,,,,,,5,15,30,40,10,,,,,,,,,,,
2018,37,2.4,,,,,,,40,48,12,,,,,,,,,,,,
2018,38,2.4,,,,,,,,55,45,,,,,,,,,,,,
2018,39,2.1,,,,,3,5,20,35,30,7,,,,,,,,,,,
2018,41,2,,,,,,,40,60,,,,,,,,,,,,,
2018,45,2.15,,,,,,5,25,50,15,5,,,,,,,,,,,
2018,47,1.9,,,,,5,20,35,25,10,5,,,,,,,,,,,
2018,48,2,,,,,,,,,,,,,,,,,,,,,
2018,49,2.2,,,,,,,,,,,,,,,,,,,,,
2018,52,2.4,0,0,0,0,1,3,13,40,34,8,1,0,,,,,,,,,
2018,56,2.3,,,,,,10,30,50,10,,,,,,,,,,,,
2018,59,2.3,,,,,,,10,50,40,,,,,,,,,,,,
2018,61,2.2,,,,,5,10,30,40,15,,,,,,,,,,,,
2018,63,2.4,,,,,,,25,45,30,,,,,,,,,,,,
2018,67,2.1,,,,,,,,,,,,,,,,,,,,,
2018,68,2.1,,,,,,,,,,,,,,,,,,,,,
2018,80,1.897,0,0,0,.4310344828,1.9396551724,15.0862068966,38.146551724,30.3879310345,12.7155172414,1.2931034483,0,0,,,,,,,,,
2018,82,2.3,,,,,,,,,,,,,,,,,,,,,
2018,85,2.1549448716,.0000001629,.0000271953,.0020392875,.0688709085,1.0543623323,7.3681161918,23.6555900942,35.0550497268,24.0194206203,7.5970074724,1.1040349147,.0754810933,,,,,,,,,
2018,88,2.2,,,,,5,10,15,40,15,10,5,,,,,,,,,,
2018,89,2.3993823968,,,.5,1,1,2.5,2.5,60,20,10,2.5,,,,,,,,,,
2018,91,2.1,0,0,0,0,2.5,10,30,40,15,2.5,0,0,,,,,,,,,
2018,93,2.2,,,,,,2.5,12.5,65,17.5,2.5,,,,,,,,,,,
2018,94,2.1,.5,1,1.5,2.5,3.5,4,19,40,20.5,5,2,.5,,,,,,,,,
2018,95,2.3100653414,.0233967908,.0295626316,.1210749532,.7288907522,4.9518476152,12.6086849069,14.7578923288,24.9689220767,17.8225509839,12.8073046389,7.7916164736,3.3882558482,,,,,,,,,
2018,96,2.3,,,,,,5,20,35,25,10,5,,,,,,,,,,
2018,98,2.2,,,,,,,40,60,,,,,,,,,,,,,
2018,99,2.4,,,,,,,15,70,15,,,,,,,,,,,,
2018,101,2.2,,,,,,5,35,50,10,,,,,,,,,,,,
2018,103,2.2,,,,,,10,30,40,20,,,,,,,,,,,,
2018,107,2.1552673049,0,.0040140726,.0628482774,.5898485114,3.324449721,11.2705111444,23.0132311584,28.3256436888,21.0212457462,9.4028326645,2.5326872767,.4526877386,,,,,,,,,
2018,108,2.1590875,,,,,.03,8.55,23.82,35.49,23.93,8.18,0,,,,,,,,,,
2018,110,2.1,0,0,0,0,0,.0249937516,19.9950012497,45.9885028743,28.992751812,4.9987503124,0,0,,,,,,,,,
2018,111,2.1,,,,,,,,,,,,,,,,,,,,,
2018,112,2.6,,,,,5,10,15,20,30,15,5,,,,,,,,,,
2018,115,1.9,1.6342645772,1.6740192027,3.8512185152,6.6101062611,9.8854126051,12.8813422462,14.6254745356,14.4691353641,12.4726534331,9.3682257022,6.1310558748,6.3970916827,,,,,,,,,
2018,116,2.6,0,0,0,0,0,0,5,15,60,15,5,0,,,,,,,,,
2018Q3,1,2.4,,,,,,5,20,50,20,5,,,,,,,,,,,
2018Q3,2,2.7,,,,,,,,30,60,10,,,,,,,,,,,
2018Q3,5,1.7,,,,,10,25,35,25,5,,,,,,,,,,,,
2018Q3,6,2.4,,,,,,,10,60,30,,,,,,,,,,,,
2018Q3,7,2.218,,,,,,,,,,,,,,,,,,,,,
2018Q3,14,2.2,3,3,4,6,8,11,11,11,11,10,8,14,,,,,,,,,
2018Q3,15,2,,,,,5,5,35,40,15,,,,,,,,,,,,
2018Q3,16,2.2,0,1,2,4,9,13,19,24,20,5,2,1,,,,,,,,,
2018Q3,20,2.3,,,,,,,20,50,30,,,,,,,,,,,,
2018Q3,22,2.3,,,,,,,15,60,25,,,,,,,,,,,,
2018Q3,23,2.4,,,1,3,8,14,18,23,20,12,1,,,,,,,,,,
2018Q3,24,2.2,,,,1,6,11,21,24,23,10,3,1,,,,,,,,,
2018Q3,26,2.5,,,,,,5,15,30,30,15,5,,,,,,,,,,
2018Q3,29,2.1,,,,,,,30,60,10,,,,,,,,,,,,
2018Q3,30,2.5,,,,,,,,,,,,,,,,,,,,,
2018Q3,31,2,,,,,5,15,30,40,10,,,,,,,,,,,,
2018Q3,32,2.4,,,,,,,,,,,,,,,,,,,,,
2018Q3,33,2.2,,,,,,,,,,,,,,,,,,,,,
2018Q3,35,,,,,,,,,,,,,,,,,,,,,,
2018Q3,36,2.5,,,,,,5,15,30,40,10,,,,,,,,,,,
2018Q3,37,2.4,,,,,,,12,48,40,,,,,,,,,,,,
2018Q3,38,2.158,,,,,,,,55,45,,,,,,,,,,,,
2018Q3,39,2,,,,,,10,25,40,25,,,,,,,,,,,,
2018Q3,41,,,,,,,,,,,,,,,,,,,,,,
2018Q3,45,,,,,,,,,,,,,,,,,,,,,,
2018Q3,47,1.8,,,,,,,,,,,,,,,,,,,,,
2018Q3,48,1.9,,,,,,,,,,,,,,,,,,,,,
2018Q3,49,2.2,,,,,,,,,,,,,,,,,,,,,
2018Q3,52,2.5,0,0,0,0,0,1,6,38,45,9,1,0,,,,,,,,,
2018Q3,56,2.4,,,,,,10,30,50,10,,,,,,,,,,,,
2018Q3,59,1.9,,,,,,20,50,30,,,,,,,,,,,,,
2018Q3,61,2.1,,,,,5,15,35,35,10,,,,,,,,,,,,
2018Q3,63,2.3,,,,,,,25,50,25,,,,,,,,,,,,
2018Q3,67,,,,,,,,,,,,,,,,,,,,,,
2018Q3,68,2,,,,,,,,,,,,,,,,,,,,,
2018Q3,80,,,,,,,,,,,,,,,,,,,,,,
2018Q3,82,2.2,,,,,,,,,,,,,,,,,,,,,
2018Q3,85,2.0617239761,.0000068383,.0004509515,.0152781582,.264941641,2.3614423696,10.8619897122,25.8716001202,31.9795520927,20.5259645113,6.8329277304,1.1765709737,.1092749009,,,,,,,,,
2018Q3,88,2,,,,,5,10,35,25,10,10,5,,,,,,,,,,
2018Q3,89,2.1,,,1,1,5,10,20,30,18.5,12,2.5,,,,,,,,,,
2018Q3,91,1.9,0,0,0,0,2.5,12.5,40,30,12.5,2.5,0,0,,,,,,,,,
2018Q3,93,2.1,,,,,,5,22.5,40,27.5,5,,,,,,,,,,,
2018Q3,94,1.9,.5,1,1.5,2,3,8,35,30,12,5,1.5,.5,,,,,,,,,
2018Q3,95,2.3520813333,.0638877569,.093859989,.9388122072,2.3540227255,3.030144073,5.3278358641,15.7907022534,28.1305294159,20.4966578416,13.4992592601,7.7744641318,2.4998244815,,,,,,,,,
2018Q3,96,2.2,,,,,,5,25,35,20,10,5,,,,,,,,,,
2018Q3,98,2.1,,,,,,,30,60,10,,,,,,,,,,,,
2018Q3,99,2.4,,,,,,,,,,,,,,,,,,,,,
2018Q3,101,2.2,,,,,,,,,,,,,,,,,,,,,
2018Q3,103,2.1,,,,,,10,35,40,15,,,,,,,,,,,,
2018Q3,107,2.0678567657,0,.1229625364,.6454525282,2.4671004813,6.868836761,13.9337838685,20.5981387607,22.1925600452,17.4267543029,9.9729972886,4.1588002512,1.612613176,,,,,,,,,
2018Q3,108,2.1,,,,,.55,10.98,25.06,34.03,21.89,7.49,0,,,,,,,,,,
2018Q3,110,2,0,0,0,0,0,3,21,41,30,5,0,0,,,,,,,,,
2018Q3,111,,,,,,,,,,,,,,,,,,,,,,
2018Q3,112,2.6,,,,,5,10,15,20,30,15,5,,,,,,,,,,
2018Q3,115,2.3,.7455032832,.888761294,2.2637751768,4.3381679335,7.2435503618,10.538373013,13.3590700576,14.7557664046,14.2014002873,11.9092399562,8.7019921662,11.0544000658,,,,,,,,,
2018Q3,116,2.6,0,0,0,0,0,0,5,20,50,20,5,0,,,,,,,,,
2019,1,2,,,,1,4,10,30,40,10,4,1,,,,,,,,,,
2019,2,2.5,,,,,,,,50,50,,,,,,,,,,,,
2019,5,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2019,6,2,,,,,,,30,60,10,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,2.1,0,1,2,5,9,13,17,17,15,11,5,5,,,,,,,,,
2019,15,1.9,,,,,5,15,35,30,15,,,,,,,,,,,,
2019,16,2.1,1,2,3,5,12,14,17,19,15,8,3,1,,,,,,,,,
2019,20,1.9,,,,,,15,35,30,15,5,,,,,,,,,,,
2019,22,2.2,,,,,,,20,50,30,,,,,,,,,,,,
2019,23,2.3,,1,2,4,8,14,18,22,20,10,1,,,,,,,,,,
2019,24,1.7,,,,7,14,19,19,17,15,6,3,,,,,,,,,,
2019,26,2.2,,,,,5,10,25,25,25,7,3,,,,,,,,,,
2019,29,1.9,,,,,,10,50,40,,,,,,,,,,,,,
2019,30,2,,,,,,,40,50,10,,,,,,,,,,,,
2019,31,1.8,,,,5,10,20,30,25,10,,,,,,,,,,,,
2019,32,2,.2827400381,.6506953235,1.9985249472,4.695015918,8.9896495128,13.9478373914,17.559539652,17.9378114521,14.8688232857,10.0006465732,5.4577083848,3.6110075212,,,,,,,,,
2019,33,2,0,0,1,2,4,15,30,30,12,4,2,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,2.2,,,,,,15,30,40,15,,,,,,,,,,,,
2019,37,2.2,,,,,,2,40,48,10,,,,,,,,,,,,
2019,38,2.3,,,,,,,,70,30,,,,,,,,,,,,
2019,39,1.8,,,,,10,25,32,18,12,3,,,,,,,,,,,
2019,41,1.9,,,,,,,60,40,,,,,,,,,,,,,
2019,45,2.025,,,,,,15,30,35,15,5,,,,,,,,,,,
2019,47,1.7,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2019,48,1.8,,,,,,,,,,,,,,,,,,,,,
2019,49,1.8,,,,,,,,,,,,,,,,,,,,,
2019,52,1.8,0,0,0,1,6,20,34,27,9,2,1,0,,,,,,,,,
2019,56,1.8,,,,,,10,40,40,10,,,,,,,,,,,,
2019,59,2,,,,,,,20,50,30,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.7,,,,,,5,50,35,10,,,,,,,,,,,,
2019,67,1.9,,,,,,,,,,,,,,,,,,,,,
2019,68,1.8,,,,,,,,,,,,,,,,,,,,,
2019,80,1.7181,0,0,.4310344828,2.8017241379,12.5,23.7068965517,28.4482758621,21.9827586207,8.1896551724,1.9396551724,0,0,,,,,,,,,
2019,82,1.8,,,,,,,,,,,,,,,,,,,,,
2019,85,1.7564637786,.1320049733,.5240080805,1.8780285638,5.1326151339,10.6983852763,17.0096137975,20.6301380845,19.0878038693,13.4725564548,7.2536725987,2.9787494065,1.2024237609,,,,,,,,,
2019,88,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019,89,2.1783189471,,,1,1,5,10,15,35,18.5,12,2.5,,,,,,,,,,
2019,91,1.7,0,0,0,2.5,7.5,20,40,17.5,10,2.5,0,0,,,,,,,,,
2019,93,1.7,,,,,2.5,17.5,52.5,25,2.5,,,,,,,,,,,,
2019,94,2.1,.5,1,2,3,4,7,23.5,27,18,9,3.5,1.5,,,,,,,,,
2019,95,1.9066547083,.5776427423,1.0439765633,1.0682907882,6.3185550775,11.062723992,15.4392750585,17.1756134493,15.230639403,13.4783643065,9.6826580767,5.4369331779,3.4853273648,,,,,,,,,
2019,96,1.9,,,,,5,15,35,25,15,5,,,,,,,,,,,
2019,98,1.8,,,,,,25,45,30,,,,,,,,,,,,,
2019,99,2.2,,,,,,,30,60,10,,,,,,,,,,,,
2019,101,1.8,,,,,5,25,40,25,5,,,,,,,,,,,,
2019,103,2,,,,,5,15,30,35,10,5,,,,,,,,,,,
2019,107,1.4951401985,0,.3787743881,1.9335922585,6.6210341708,15.2171978568,23.4848286025,24.3439142642,16.9493357745,7.9247390695,2.4871765524,.5236711891,.1357358736,,,,,,,,,
2019,108,1.7407375,,,,,6.86,21.14,33.97,26.05,11.41,.57,,,,,,,,,,,
2019,110,2,0,0,0,1,3,10,24,29,21,10,2,0,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,2.2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2019,115,1.7,2.3482607685,2.2224399803,4.859834112,7.8940815631,11.172736585,13.7783957671,14.8054269286,13.8620385246,11.3087996845,8.0387252196,4.9789276721,4.7303331946,,,,,,,,,
2019,116,2.2,0,0,0,0,0,5,25,40,25,5,0,0,,,,,,,,,
2019Q3,1,2,,,,1,4,10,30,40,10,4,1,,,,,,,,,,
2019Q3,2,2.5,,,,,,,,50,50,,,,,,,,,,,,
2019Q3,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2019Q3,6,2,,,,,,,30,60,10,,,,,,,,,,,,
2019Q3,7,,,,,,,,,,,,,,,,,,,,,,
2019Q3,14,2.1,3,3,4,6,9,11,12,11,11,10,8,12,,,,,,,,,
2019Q3,15,1.7,,,,,10,25,35,20,10,,,,,,,,,,,,
2019Q3,16,2.1,0,1,2,5,11,16,18,20,13,9,4,1,,,,,,,,,
2019Q3,20,1.8,,,,,5,15,32,28,15,5,,,,,,,,,,,
2019Q3,22,2.2,,,,,,,20,50,30,,,,,,,,,,,,
2019Q3,23,2.3,,1,2,4,8,14,18,22,20,10,1,,,,,,,,,,
2019Q3,24,1.7,,,3,8,12,15,22,20,10,6,3,1,,,,,,,,,
2019Q3,26,2.1,,,,,5,10,27,28,22,5,3,,,,,,,,,,
2019Q3,29,1.9,,,,,,10,50,40,,,,,,,,,,,,,
2019Q3,30,2,,,,,,,,,,,,,,,,,,,,,
2019Q3,31,1.5,,,,,15,30,35,15,5,,,,,,,,,,,,
2019Q3,32,2,,,,,,,,,,,,,,,,,,,,,
2019Q3,33,2.2,,,,,,,,,,,,,,,,,,,,,
2019Q3,35,,,,,,,,,,,,,,,,,,,,,,
2019Q3,36,2.2,,,,,,15,30,40,15,,,,,,,,,,,,
2019Q3,37,2.2,,,,,,,14,56,30,,,,,,,,,,,,
2019Q3,38,1.576,,,,,,,50,40,10,,,,,,,,,,,,
2019Q3,39,1.9,,,,,5,25,35,25,10,,,,,,,,,,,,
2019Q3,41,,,,,,,,,,,,,,,,,,,,,,
2019Q3,45,,,,,,,,,,,,,,,,,,,,,,
2019Q3,47,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q3,48,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q3,49,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q3,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2019Q3,56,1.9,,,,,,10,40,40,10,,,,,,,,,,,,
2019Q3,59,1.6,,,,,,30,50,20,,,,,,,,,,,,,
2019Q3,61,,,,,,,,,,,,,,,,,,,,,,
2019Q3,63,1.6,,,,,,5,50,35,10,,,,,,,,,,,,
2019Q3,67,,,,,,,,,,,,,,,,,,,,,,
2019Q3,68,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q3,80,,,,,,,,,,,,,,,,,,,,,,
2019Q3,82,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q3,85,1.7623506963,.166374239,.603433568,2.0361880432,5.3104319701,10.7059087082,16.6856438514,20.1055838812,18.730822453,13.4914557984,7.5127915123,3.2340535321,1.4173124431,,,,,,,,,
2019Q3,88,1.5,,,5,10,15,30,20,10,5,5,,,,,,,,,,,
2019Q3,89,1.8130167526,,,2.5,5,5,15,35,22.5,7.5,5,2.5,,,,,,,,,,
2019Q3,91,1.6,0,0,0,2.5,7.5,25,40,17.5,7.5,0,0,0,,,,,,,,,
2019Q3,93,1.7,,,,,2.5,20,50,25,2.5,,,,,,,,,,,,
2019Q3,94,2,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,,,
2019Q3,95,2.1197018096,.0211577589,.2802593925,1.4510277143,1.7541563837,4.3587552273,16.0855259895,18.4967643272,22.937275315,16.7552852106,9.9547774975,4.8103981644,3.0946170191,,,,,,,,,
2019Q3,96,1.9,,,,,5,15,35,25,15,5,,,,,,,,,,,
2019Q3,98,1.7,,,,5,5,20,30,30,10,,,,,,,,,,,,
2019Q3,99,2.2,,,,,,,,,,,,,,,,,,,,,
2019Q3,101,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q3,103,2,,,,,5,15,30,35,10,5,,,,,,,,,,,
2019Q3,107,1.4027340756,0,1.2911314898,4.003286882,9.2884190036,16.1294779362,20.9653819067,20.3992252622,14.8576604489,8.0999723345,3.3048955403,1.0090070469,.6515421489,,,,,,,,,
2019Q3,108,1.71783,,,,0,7.45,21.76,34.17,25.4,10.8,.42,,,,,,,,,,,
2019Q3,110,2,0,0,0,1,3,10,24,29,21,10,2,0,,,,,,,,,
2019Q3,111,,,,,,,,,,,,,,,,,,,,,,
2019Q3,112,2.2,,,,,5,10,25,30,15,10,5,,,,,,,,,,
2019Q3,115,2.7,.3136259843,.4318772989,1.2183572074,2.6068402582,4.859834112,7.8940815631,11.172736585,13.7783957671,14.8054269285,13.8620385246,11.3087996845,17.7479860864,,,,,,,,,
2019Q3,116,2.1,0,0,0,0,0,7.5,25,35,25,7.5,0,0,,,,,,,,,
2020,1,1.4,1,2,3,5,10,30,20,15,8,5,1,,,,,,,,,,
2020,2,2.3,,,,,,,10,60,30,,,,,,,,,,,,
2020,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,2.1,0,1,2,5,8,13,16,17,16,11,7,4,,,,,,,,,
2020,15,1.75,,,,,10,20,30,25,15,,,,,,,,,,,,
2020,16,1.8,1,2,3,5,12,16,19,18,12,8,3,1,,,,,,,,,
2020,20,1.7,,,,,10,15,35,25,10,5,,,,,,,,,,,
2020,22,2,,,,,,10,30,40,20,,,,,,,,,,,,
2020,23,1.8,,1,2,5,10,16,21,19,18,7,1,,,,,,,,,,
2020,24,1.2,,3,8,12,17,19,16,13,9,3,,,,,,,,,,,
2020,26,2,,,2,5,5,15,20,22,15,10,5,1,,,,,,,,,
2020,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2020,30,1.8,,,,,,,45,50,5,,,,,,,,,,,,
2020,31,1.6,,,,5,15,25,30,20,5,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,2,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,2,,,,,5,10,30,40,15,,,,,,,,,,,,
2020,37,2,,,,,,3,43,47,7,,,,,,,,,,,,
2020,38,1.6,,,,,,,50,40,10,,,,,,,,,,,,
2020,39,1.5,,,,5,15,25,30,15,10,,,,,,,,,,,,
2020,41,1.9,,,,,,,60,40,,,,,,,,,,,,,
2020,45,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.6,,,,,,,,,,,,,,,,,,,,,
2020,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2020,56,1.8,,,,,20,20,20,20,20,,,,,,,,,,,,
2020,59,1.7,,,,,,40,50,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.6,,,,,5,25,40,30,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,,,
2020,80,1.4622,.2155172414,.6465517241,2.5862068966,11.2068965517,16.1637931034,26.0775862069,20.6896551724,15.0862068966,5.6034482759,1.724137931,0,0,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.6040881668,.5007339352,1.2895311963,3.4398345738,7.344135131,12.5508036813,17.1692828293,18.801632354,16.4818344936,11.5658249543,6.4967184344,2.9210183401,1.4386500767,,,,,,,,,
2020,88,1.5,,,,5,15,25,35,15,5,,,,,,,,,,,,
2020,89,1.7104522559,,,2.5,5,10,15,30,22.5,7.5,5,2.5,,,,,,,,,,
2020,91,1.5,0,0,2.5,10,12.5,27.5,30,12.5,5,0,0,0,,,,,,,,,
2020,93,1.5,,,,,7.5,30,50,12.5,,,,,,,,,,,,,
2020,94,2.1,.5,1,2,3,4,7,23.5,27,18,9,3.5,1.5,,,,,,,,,
2020,95,1.7465518646,.5850977807,1.0634617296,2.9638013382,6.5841063849,11.6591023527,16.4571230326,18.5166851716,15.6323254231,12.8472829747,8.7152207129,3.0733060132,1.9024870858,,,,,,,,,
2020,96,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2020,98,1.5,,,,,10,35,35,20,,,,,,,,,,,,,
2020,99,2,,,,,,,30,60,10,,,,,,,,,,,,
2020,101,1.5,,,,,,,,,,,,,,,,,,,,,
2020,103,1.5,,,,5,10,25,30,20,7.5,2.5,,,,,,,,,,,
2020,107,1.2748186311,0,2.1047800215,5.6782249521,11.5988326468,17.9419020962,21.0189364196,18.6489384457,12.5310865992,6.3764962174,2.4568597935,.7166551166,.9272876914,,,,,,,,,
2020,108,1.39097,,,,3.43,16.82,30.84,30.21,15.96,2.74,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,25,30,15,10,5,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2022,1,1.4,1,2,3,5,10,29,20,14,8,5,2,1,,,,,,,,,
2022,2,2,,,,,,,50,50,,,,,,,,,,,,,
2022,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2022,6,1.5,,,,,,20,60,20,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,2,0,1,2,5,10,15,17,18,15,9,5,3,,,,,,,,,
2022,15,2,,,,5,10,20,35,15,10,5,,,,,,,,,,,
2022,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2022,20,1.5,,2,4,8,13,20,25,15,10,3,,,,,,,,,,,
2022,22,1.7,,,,,15,20,50,10,5,,,,,,,,,,,,
2022,23,1.4,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,,,
2022,24,1.2,,4,8,11,17,20,17,12,7,4,,,,,,,,,,,
2022,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2022,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2022,30,1.7,,,,,,,,,,,,,,,,,,,,,
2022,31,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,2,0,0,3,5,11,16,20,23,16,6,0,0,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,2,,,,,5,10,30,40,15,,,,,,,,,,,,
2022,37,2,,,,,1,9,40,45,5,,,,,,,,,,,,
2022,38,1.3,,,,,,80,20,,,,,,,,,,,,,,
2022,39,1.4,,,,12,20,32,20,13,3,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,1.4,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,52,,0,0,0,0,0,0,0,0,0,0,0,0,,,,,,,,,
2022,56,1.3,,,,,20,20,20,20,20,,,,,,,,,,,,
2022,59,1.5,,,,,,50,50,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.6,,,,,5,25,50,20,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,1.3377,.6465517241,1.0775862069,4.9568965517,8.8362068966,18.75,21.5517241379,18.9655172414,15.9482758621,5.8189655172,2.3706896552,1.0775862069,0,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,,,
2022,88,1.5,,,2.5,5,15,30,20,15,10,2.5,,,,,,,,,,,
2022,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,,,
2022,91,1.4,0,0,2.5,10,15,27.5,25,12.5,5,2.5,0,0,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,,,
2022,95,1.8726686126,.0880262253,.4905800854,2.5192180517,5.7317135682,10.5039078762,15.5047595124,18.4343093065,17.6537272009,13.6173831624,8.4605502557,4.2340040268,2.7618207285,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2022,101,1.2,,,5,5,22.5,35,22.5,5,5,,,,,,,,,,,,
2022,103,1.5,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,,,
2022,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2022,108,1.417255,,,,2.88,16.02,30.08,30.96,16.77,3.29,,,,,,,,,,,,
2022,110,1.6,0,1,2,6,13,19,22,18,11,5,2,1,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,1.8,0,0,0,2.5,7.5,25,30,25,7.5,2.5,0,0,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2018,1,8.3,,,,,5,20,50,20,5,,,,,,,,,,,,
2018,2,7.9,,,,,,60,40,,,,,,,,,,,,,,
2018,5,8.4,,,,,,5,50,35,10,,,,,,,,,,,,
2018,6,8.2,,,,,,10,60,30,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,0,
2018,14,8.2,0,0,0,0,0,21,63,16,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,15,8.4,,,,,,15,40,35,10,,,,,,,,,,,,
2018,16,8.4,0,1,2,3,7,17,24,19,9,8,6,3,1,0,0,0,0,0,0,0,0
2018,20,8.3,,,,,,5,60,35,,,,,,,,,,,,,
2018,22,8.3,,,,,,30,55,15,,,,,,,,,,,,,
2018,23,8.2,,,,,,25,50,25,,,,,,,,,,,,,
2018,24,8.5,,,,1,7,18,24,23,17,9,1,,,,,,,,,,
2018,26,8.3,,,,,,10,70,15,5,,,,,,,,,,,,
2018,29,8.6,,,,,,,30,50,20,,,,,,,,,,,,
2018,30,8.2,,,,,,25,70,5,,,,,,,,,,,,,
2018,31,8.3,,,,,5,15,40,30,10,,,,,,,,,,,,
2018,32,8.5,0,.000000007,.0000125163,.0048065953,.4076442064,7.9075414707,36.6652253267,42.1287380816,12.0427514478,.8300377623,.0131959396,.0000466106,.0000000357,0,0,0,0,0,0,0,0
2018,33,8.5,0,0,0,0,4,9,24,35,17,8,3,0,0,0,0,0,0,0,0,0,0
2018,35,8.4,,,,,,10,50,40,,,,,,,,,,,,,
2018,36,8.5,,,,,,20,30,40,10,,,,,,,,,,,,
2018,37,8.1,,,,,,12,84,4,,,,,,,,,,,,,
2018,38,8.5,,,,,,,45,55,,,,,,,,,,,,,
2018,39,8.6,,,,,,10,33,45,12,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,8.4,,,,,,5,30,45,15,5,,,,,,,,,,,
2018,48,8.5,,,,,,,,,,,,,,,,,,,,,
2018,49,8.5,,,,,,,,,,,,,,,,,,,,,
2018,52,8.2,0,0,0,1,6,26,38,22,6,1,0,0,0,0,0,0,0,0,0,0,0
2018,56,8.6,,,,,,,20,70,10,,,,,,,,,,,,
2018,59,8.5,,,,,,,40,50,10,,,,,,,,,,,,
2018,61,8.3,,,,,,15,50,30,5,,,,,,,,,,,,
2018,63,8.3,,,,,,30,60,10,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,8.5,,,,,,,,,,,,,,,,,,,,,
2018,80,8.686,0,0,0,.2145922747,1.9313304721,11.5879828326,25.1072961373,32.8326180257,21.0300429185,6.2231759657,1.0729613734,0,0,0,0,0,0,0,0,0,0
2018,82,8.4,,,,,,,,,,,,,,,,,,,,,
2018,85,8.3213746993,0,.0000000053,.0000149773,.0075073043,.6929927098,12.3572251396,45.2458989854,35.5548318092,5.9403672806,.1998830544,.0012772474,.0000014864,.0000000003,0,0,0,0,0,0,0,0
2018,88,8.2625539229,,,,,5,30,40,20,5,,,,,,,,,,,,
2018,89,8.2558333333,,,,2.5,5,25,32.5,20,6,4,3,2,0,,,,,,,,
2018,91,8.4,0,0,0,0,5,27.5,40,20,5,2.5,0,0,0,0,0,0,0,0,0,0,0
2018,93,8.3,,,,,,17.5,47.5,30,5,,,,,,,,,,,,
2018,94,8.1,2,4,5,7,10,16,20,15.5,8,4,3,2.5,1.5,1,.5,,,,,,
2018,95,8.2554152429,.000239045,.6697414128,2.6857750166,6.7617453383,13.7231388543,17.9395446503,23.3011285783,12.0172716947,7.2652614641,6.4379189801,4.6201556387,2.79928479,.8623771022,.5157734771,.2248271589,.1127507645,.0529260994,.0088586696,.0011547647,.0001172316,.0000092688
2018,96,8.2,,,,,5,25,35,20,10,5,,,,,,,,,,,
2018,98,8.5,,,,,,,35,65,,,,,,,,,,,,,
2018,99,8.4,,,,,,10,80,10,,,,,,,,,,,,,
2018,101,8.2,,,,,,5,60,30,5,,,,,,,,,,,,
2018,103,8.4,,,,,,20,40,30,10,,,,,,,,,,,,
2018,107,8.3259182504,.0000000002,.0000002317,.0001856628,.034327656,1.5030785805,16.1555230077,44.3274777629,31.7912313716,5.909877824,.2752030292,.0030867836,.000008085,.0000000048,0,0,0,0,0,0,0,0
2018,108,8.5883125,,,,,,7.39,29.03,41.92,20.39,1.27,,,,,,,,,,,
2018,110,8.5,0,0,0,0,0,8,30,37,21,4,0,0,0,0,0,0,0,0,0,0,0
2018,111,8.3,,,,,,,,,,,,,,,,,,,,,
2018,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2018,115,8.8,.3539440699,.7268096133,1.7842215909,3.751569391,6.7565211315,10.4228676163,13.7724490402,15.5883034459,15.1130449873,12.5507625921,8.9279282432,5.4398760917,2.8390843976,1.2691408655,.4859291402,.1593511617,.0447551112,.0107651381,.0022175286,.0003911771,.0000676667
2018,116,8.56,0,0,0,0,0,5,45,45,5,0,0,0,0,0,0,0,0,0,0,0,0
2018Nov,1,8.1,,,,1,4,25,45,20,4,1,,,,,,,,,,,
2018Nov,2,7.4,,,,10,50,40,,,,,,,,,,,,,,,
2018Nov,5,8.3,,,,,2.5,22.5,40,20,10,5,,,,,,,,,,,
2018Nov,6,7.8,,,,,10,60,30,,,,,,,,,,,,,,
2018Nov,7,,,,,,,,,,,,,,,,,,,,,0,
2018Nov,14,8,0,0,0,2,12,33,36,15,2,0,0,0,0,0,0,0,0,0,0,0,0
2018Nov,15,8.3,,,,,5,15,45,25,10,,,,,,,,,,,,
2018Nov,16,8.1,0,2,5,7,10,16,20,15,10,7,5,2,1,0,0,0,0,0,0,0,0
2018Nov,20,8,,,,,5,35,55,5,,,,,,,,,,,,,
2018Nov,22,8.1,,,,,,35,50,15,,,,,,,,,,,,,
2018Nov,23,7.9,,,,,10,39,35,15,1,,,,,,,,,,,,
2018Nov,24,8.3,,,2,5,11,20,20,18,12,9,3,,,,,,,,,,
2018Nov,26,8,,,,,15,35,35,10,5,,,,,,,,,,,,
2018Nov,29,8.5,,,,,,,30,50,20,,,,,,,,,,,,
2018Nov,30,7.9,,,,,,,,,,,,,,,,,,,,,
2018Nov,31,8,,,,5,15,25,35,15,5,,,,,,,,,,,,
2018Nov,32,8.3,,,,,,,,,,,,,,,,,,,,,
2018Nov,33,8.5,,,,,,,,,,,,,,,,,,,,,
2018Nov,35,,,,,,,,,,,,,,,,,,,,,,
2018Nov,36,8.5,,,,,,20,30,40,10,,,,,,,,,,,,
2018Nov,37,7.7,,,,,5,51,42,2,,,,,,,,,,,,,
2018Nov,38,,,,,,,,,,,,,,,,,,,,,,
2018Nov,39,8.5,,,,,,10,37,43,10,,,,,,,,,,,,
2018Nov,41,,,,,,,,,,,,,,,,,,,,,,
2018Nov,45,,,,,,,,,,,,,,,,,,,,,,
2018Nov,47,8.3,,,,,,,,,,,,,,,,,,,,,
2018Nov,48,8.4,,,,,,,,,,,,,,,,,,,,,
2018Nov,49,8.5,,,,,,,,,,,,,,,,,,,,,
2018Nov,52,8,0,0,0,1,10,33,38,13,4,1,0,0,0,0,0,0,0,0,0,0,0
2018Nov,56,8.5,,,,,,10,40,40,10,,,,,,,,,,,,
2018Nov,59,8.3,,,,,,,55,45,,,,,,,,,,,,,
2018Nov,61,8.1,,,,,,27.5,45,25,2.5,,,,,,,,,,,,
2018Nov,63,8,,,,,,35,55,10,,,,,,,,,,,,,
2018Nov,67,,,,,,,,,,,,,,,,,,,,,,
2018Nov,68,8.3,,,,,,,,,,,,,,,,,,,,,
2018Nov,80,,,,,,,,,,,,,,,,,,,,,,
2018Nov,82,,,,,,,,,,,,,,,,,,,,,,
2018Nov,85,8.2057819569,0,.0000000022,.0000123864,.0095310349,1.056555096,18.0489990414,51.9370467167,26.582164465,2.3334532982,.0321732429,.0000646982,.0000000181,0,0,0,0,0,0,0,0,0
2018Nov,88,8,,,,5,10,40,20,15,10,,,,,,,,,,,,
2018Nov,89,8.17,,,,2.5,5,29,37.5,15,5,3,2,1,0,,,,,,,,
2018Nov,91,8.2,0,0,0,2.5,7.5,30,37.5,20,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2018Nov,93,8,,,,,5,40,45,10,,,,,,,,,,,,,
2018Nov,94,8.1,2,4,5,7,10,16,20,15.5,8,4,3,2.5,1.5,1,.5,,,,,,
2018Nov,95,8.4887627409,1.1031973648,1.9045572705,3.8418475961,7.6496202932,8.2933208367,12.5049748172,13.404059979,17.5512908957,11.2151422678,7.7858649131,6.2649681915,3.4255291091,2.1878624943,1.3873139695,.7871809092,.3996864306,.181597269,.0738319399,.0268611315,.00874479,.0025475313
2018Nov,96,8,,,,5,10,30,35,15,5,,,,,,,,,,,,
2018Nov,98,8.3,,,,,,20,40,30,10,,,,,,,,,,,,
2018Nov,99,8.2,,,,,,,,,,,,,,,,,,,,,
2018Nov,101,7.9,,,,,,,,,,,,,,,,,,,,,
2018Nov,103,,,,,,,,,,,,,,,,,,,,,,
2018Nov,107,8.1008216593,.0003656317,.0100596304,.2106758532,2.140210029,10.7284634186,26.6515165641,32.9019680225,20.1993293242,6.157218926,.928657372,.0689797272,.002510563,.0000445527,.0000003838,.0000000016,0,0,0,0,0,0
2018Nov,108,8.444274,,,,,,14.34,34.61,36.99,13.94,.12,,,,,,,,,,,
2018Nov,110,8.5,0,0,0,0,3,13,28,30,19,6,1,0,0,0,0,0,0,0,0,0,0
2018Nov,111,,,,,,,,,,,,,,,,,,,,,,
2018Nov,112,7.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2018Nov,115,,,,,,,,,,,,,,,,,,,,,,
2018Nov,116,8.3,0,0,0,0,5,15,40,35,5,0,0,0,0,0,0,0,0,0,0,0,0
2019,1,8,,,,5,15,25,30,20,5,,,,,,,,,,,,
2019,2,7,,,,40,50,10,,,,,,,,,,,,,,,
2019,5,8.3,,,,,2.5,22.5,40,20,10,5,,,,,,,,,,,
2019,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,0,
2019,14,8.1,0,0,2,6,14,23,25,17,9,3,1,0,0,0,0,0,0,0,0,0,0
2019,15,8.2,,,,,5,25,40,25,5,,,,,,,,,,,,
2019,16,8.1,0,2,5,7,10,16,20,15,10,7,5,2,1,0,0,0,0,0,0,0,0
2019,20,7.8,,,,,10,50,40,,,,,,,,,,,,,,
2019,22,7.8,,,,10,20,45,15,10,,,,,,,,,,,,,
2019,23,7.5,,,,5,25,35,22,10,3,,,,,,,,,,,,
2019,24,7.9,,1,7,10,14,20,18,16,8,5,1,,,,,,,,,,
2019,26,7.6,,,5,13,25,30,15,7,5,,,,,,,,,,,,
2019,29,8.3,,,,,,,50,30,20,,,,,,,,,,,,
2019,30,7.5,,,,,10,70,20,,,,,,,,,,,,,,
2019,31,7.9,,,,5,25,35,25,10,,,,,,,,,,,,,
2019,32,7.9,0,.0033605101,.1484908229,2.455132659,15.2718572177,36.1830968271,32.8870017229,11.4572804255,1.5170218217,.0753628529,.0013857958,.0000093217,.0000000227,0,0,0,0,0,0,0,0
2019,33,8.3,0,0,0,1,3,18,32,23,18,4,1,0,0,0,0,0,0,0,0,0,0
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,8,,,,,10,30,50,10,,,,,,,,,,,,,
2019,37,7.4,,,,2,50,44,4,,,,,,,,,,,,,,
2019,38,8.2,,,,,,40,60,,,,,,,,,,,,,,
2019,39,8.5,,,,,,10,38,42,10,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,8.1,,,,,5,15,35,20,15,5,5,,,,,,,,,,
2019,48,8.3,,,,,,,,,,,,,,,,,,,,,
2019,49,8,,,,,,,,,,,,,,,,,,,,,
2019,52,7.8,0,0,1,7,19,31,26,12,3,1,0,0,0,0,0,0,0,0,0,0,0
2019,56,8.2,,,,,,10,60,20,10,,,,,,,,,,,,
2019,59,8.2,,,,,,10,50,35,5,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,7.7,,,,,10,50,35,5,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,8.1,,,,,,,,,,,,,,,,,,,,,
2019,80,8.2132,0,.643776824,1.7167381974,6.652360515,13.0901287554,20.8154506438,20.6008583691,23.1759656652,8.1545064378,3.0042918455,1.0729613734,.8583690987,.2145922747,0,0,0,0,0,0,0,0
2019,82,8,,,,,,,,,,,,,,,,,,,,,
2019,85,7.8776729219,.0008199852,.0283269147,.4795424691,3.9450292568,15.8524342635,31.2425388777,30.2678277562,14.4129603586,3.3651037205,.3836011537,.0212397103,.0005681814,.0000073072,.000000045,.0000000001,0,0,0,0,0,0
2019,88,7.75,,,5,10,15,40,15,10,5,,,,,,,,,,,,
2019,89,7.93,,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,
2019,91,7.9,0,0,2.5,5,12.5,30,25,15,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2019,93,7.9,,,,,15,55,17.5,10,2.5,,,,,,,,,,,,
2019,94,7.8,3,5,7,9,12,20,18,10,6,3.5,3,2,1,.5,,,,,,,
2019,95,7.8325304571,1.6137864301,3.7719828775,6.6063070395,11.181883837,17.0531627286,20.7330714551,15.1649576275,8.8827470718,5.0195671195,2.9145572587,2.1220740815,1.40774427,1.086949884,.9310075602,.582422183,.5387941934,.2420958368,.0973412218,.035022837,.0112758921,.0032485949
2019,96,8,,,,5,10,30,35,15,5,,,,,,,,,,,,
2019,98,8.1,,,,,,20,45,30,5,,,,,,,,,,,,
2019,99,7.8,,,,,,80,20,,,,,,,,,,,,,,
2019,101,7.5,,,,5,35,45,10,5,,,,,,,,,,,,,
2019,103,8,,,,,10,30,35,20,5,,,,,,,,,,,,
2019,107,7.853073422,.1381055712,.6365221845,2.9411184904,8.8185735838,17.8738109892,24.4979114186,22.7095147418,14.2375629475,6.0353742907,1.7291105078,.3346040707,.0437035631,.0038497451,.0002285132,.0000091324,.0000002455,.0000000044,.0000000001,0,0,0
2019,108,8.2004835,,,,,5.27,23.86,39.86,25.75,5.26,,,,,,,,,,,,
2019,110,8.2,0,0,1,2,9,21,27,23,12,4,1,0,0,0,0,0,0,0,0,0,0
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,115,8.6,.5627308583,1.0604844302,2.4469525262,4.8360083296,8.1864935159,11.870400035,14.7432915378,15.6851336317,14.2937942213,11.1576072169,7.4602850531,4.2726277283,2.0959571527,.8806593299,.3169277816,.0976846718,.0257864524,.0058296129,.0011286347,.0001871174,.0000301623
2019,116,8.1,0,0,0,0,5,25,40,25,5,0,0,0,0,0,0,0,0,0,0,0,0
2019Nov,1,7.9,,,1,4,15,30,25,18,5,2,,,,,,,,,,,
2019Nov,2,6.8,,,20,60,20,,,,,,,,,,,,,,,,
2019Nov,5,8.2,,,,,7.5,30,35,12.5,7.5,5,2.5,,,,,,,,,,
2019Nov,6,7.4,,,,10,60,30,,,,,,,,,,,,,,,
2019Nov,7,,,,,,,,,,,,,,,,,,,,,0,
2019Nov,14,8.2,0,1,3,7,13,19,21,17,10,6,2,1,0,0,0,0,0,0,0,0,0
2019Nov,15,8.2,,,,,5,25,40,25,5,,,,,,,,,,,,
2019Nov,16,7.9,1,3,6,9,14,19,15,11,9,6,4,2,1,0,0,0,0,0,0,0,0
2019Nov,20,7.5,,,,10,30,40,15,5,,,,,,,,,,,,,
2019Nov,22,7.7,,,,10,25,40,15,10,,,,,,,,,,,,,
2019Nov,23,7.3,,,,18,30,25,19,6,2,,,,,,,,,,,,
2019Nov,24,7.9,,2,5,9,16,19,18,13,8,6,3,1,,,,,,,,,
2019Nov,26,7.4,,4,10,15,30,20,10,5,4,2,,,,,,,,,,,
2019Nov,29,8.2,,,,,,,50,30,20,,,,,,,,,,,,
2019Nov,30,7.2,,,,,,,,,,,,,,,,,,,,,
2019Nov,31,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Nov,32,7.8,,,,,,,,,,,,,,,,,,,,,
2019Nov,33,8.3,,,,,,,,,,,,,,,,,,,,,
2019Nov,35,,,,,,,,,,,,,,,,,,,,,,
2019Nov,36,8,,,,,10,30,50,10,,,,,,,,,,,,,
2019Nov,37,7.1,,,,12,50,38,,,,,,,,,,,,,,,
2019Nov,38,,,,,,,,,,,,,,,,,,,,,,
2019Nov,39,8.5,,,,,,15,39,41,5,,,,,,,,,,,,
2019Nov,41,,,,,,,,,,,,,,,,,,,,,,
2019Nov,45,,,,,,,,,,,,,,,,,,,,,,
2019Nov,47,8,,,,,,,,,,,,,,,,,,,,,
2019Nov,48,8.2,,,,,,,,,,,,,,,,,,,,,
2019Nov,49,8.1,,,,,,,,,,,,,,,,,,,,,
2019Nov,52,,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Nov,56,8.2,,,,,,10,50,30,10,,,,,,,,,,,,
2019Nov,59,8.1,,,,,,30,50,20,,,,,,,,,,,,,
2019Nov,61,,,,,,,,,,,,,,,,,,,,,,
2019Nov,63,7.5,,,,,30,50,15,5,,,,,,,,,,,,,
2019Nov,67,,,,,,,,,,,,,,,,,,,,,,
2019Nov,68,7.9,,,,,,,,,,,,,,,,,,,,,
2019Nov,80,,,,,,,,,,,,,,,,,,,,,,
2019Nov,82,,,,,,,,,,,,,,,,,,,,,,
2019Nov,85,7.6437127949,.0022568489,.0738611934,1.1109286751,7.6284392101,24.0686718006,35.054234655,23.6060839242,7.3374129764,1.047770039,.0682957173,.0020179467,.0000268529,.00000016,.0000000004,0,0,0,0,0,0,0
2019Nov,88,7.6,,,5,10,15,40,15,10,5,,,,,,,,,,,,
2019Nov,89,7.67,,,2,15,27,28,10,7,5,3,2,1,,,,,,,,,
2019Nov,91,7.9,0,0,2.5,5,15,30,22.5,15,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2019Nov,93,7.6,,,,.5,39.5,52,5,3,,,,,,,,,,,,,
2019Nov,94,7.8,3,5,7,9,12,20,18,10,6,3.5,3,2,1,.5,,,,,,,
2019Nov,95,7.9426446171,1.2161597254,2.0538528975,6.219550477,10.6854699271,15.7775361857,19.6972511168,14.021331895,9.7609591893,7.8422284758,6.1843569944,3.7981839262,1.8167024887,.6767340213,.1963263484,.0443573453,.0078051074,.0010695931,.0001141523,.0000094881,.0000006142,.000000031
2019Nov,96,7.8,,,,5,15,35,30,10,5,,,,,,,,,,,,
2019Nov,98,7.9,,,,,10,30,35,20,5,,,,,,,,,,,,
2019Nov,99,7.6,,,,,,,,,,,,,,,,,,,,,
2019Nov,101,7.3,,,,,,,,,,,,,,,,,,,,,
2019Nov,103,,,,,,,,,,,,,,,,,,,,,,
2019Nov,107,7.7339912298,.8469245374,1.9790427407,5.6689396696,11.6051463631,17.9725560239,21.0579233711,18.6672755042,12.5197588184,6.3522506073,2.4379299909,.7076237047,.155302874,.0257659914,.0032306339,.0003060396,.0000218971,.000001183,.0000000482,.0000000015,0,0
2019Nov,108,8.111862,,,,,8.55,27.1,39.14,21.96,3.25,,,,,,,,,,,,
2019Nov,110,8.2,0,0,2,4,11,20,24,21,12,5,1,0,0,0,0,0,0,0,0,0,0
2019Nov,111,,,,,,,,,,,,,,,,,,,,,,
2019Nov,112,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Nov,115,,,,,,,,,,,,,,,,,,,,,,
2019Nov,116,8,0,0,0,2.5,5,35,40,10,5,2.5,0,0,0,0,0,0,0,0,0,0,0
2020,1,7.8,,,4,10,20,30,20,10,4,2,,,,,,,,,,,
2020,2,6.6,,,30,50,20,,,,,,,,,,,,,,,,
2020,5,8.2,,,,,7.5,30,35,12.5,7.5,5,2.5,,,,,,,,,,
2020,6,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,0,
2020,14,8.4,1,1,3,6,10,15,17,17,13,9,5,2,1,0,0,0,0,0,0,0,0
2020,15,8.2,,,,,5,25,40,25,5,,,,,,,,,,,,
2020,16,7.9,1,3,6,9,14,19,15,11,9,6,4,2,1,0,0,0,0,0,0,0,0
2020,20,7.3,,,,15,45,25,10,5,,,,,,,,,,,,,
2020,22,7.5,,,,15,30,35,15,5,,,,,,,,,,,,,
2020,23,7,,,,25,30,23,15,5,2,,,,,,,,,,,,
2020,24,7.5,1,5,8,15,18,19,16,12,5,1,,,,,,,,,,,
2020,26,7,2,7,15,25,25,15,7,3,1,,,,,,,,,,,,
2020,29,8.3,,,,,,10,50,30,10,,,,,,,,,,,,
2020,30,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,31,7.5,,,,10,25,35,20,10,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,8,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,7.5,,,,10,30,40,20,,,,,,,,,,,,,,
2020,37,6.8,,,4,46,40,10,,,,,,,,,,,,,,,
2020,38,7.9,,,,,20,80,,,,,,,,,,,,,,,
2020,39,8.4,,,,,,15,45,30,10,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,7.5,,,,,,,,,,,,,,,,,,,,,
2020,52,,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,56,7.9,,,,,,40,40,20,,,,,,,,,,,,,
2020,59,8,,,,,,40,50,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,7.4,,,,5,40,30,20,5,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,8.0755,.2145922747,.4291845494,3.4334763948,7.9399141631,12.4463519313,22.3175965665,21.2446351931,18.025751073,8.5836909871,3.2188841202,1.7167381974,.2145922747,.2145922747,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,7.7638650989,.2709438601,1.1452089196,4.0135219519,10.0443699003,17.9557234725,22.9324290806,20.9266758287,13.6439434092,6.3548685301,2.1139378173,.5020521852,.0850933946,.0102879269,.0008867951,.0000544693,.0000023828,.0000000742,.0000000016,0,0,0
2020,88,7.35,,,5,10,50,20,10,5,,,,,,,,,,,,,
2020,89,7.3,,,8,15,43,20,6,5,2,1,,,,,,,,,,,
2020,91,7.7,0,2.5,5,10,17.5,25,15,10,7.5,5,2.5,0,0,0,0,0,0,0,0,0,0
2020,93,7.4,,,,10,50,30,10,,,,,,,,,,,,,,
2020,94,7.6,4,6,8,10,17,20,14,7,5,3,2.5,1.5,1,.5,.5,,,,,,
2020,95,7.5042709298,2.1087099232,6.3376774458,8.5293583483,13.0492680336,18.0968146568,21.8828503442,12.0855099195,8.8532403051,4.1777860052,2.1672491131,1.4712097909,.8422986613,.1850959872,.1147236301,.0802058902,.0154035339,.0023038853,.0002683661,.0000243456,.00000172,.0000000946
2020,96,7.5,,3,5,15,25,35,10,5,2,,,,,,,,,,,,
2020,98,7.9,,,,,10,30,40,15,5,,,,,,,,,,,,
2020,99,7.3,,,,,70,20,10,,,,,,,,,,,,,,
2020,101,7.2,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,107,7.7749022678,2.464908136,3.6710505358,8.0059130949,13.1345546697,17.3549191021,18.4689951622,15.8299583381,10.9276348508,6.0753086695,2.72009634,.9807189917,.2847167867,.0665499217,.0125227758,.0018967955,.0002312342,.0000226849,.0000017907,.0000001137,.0000000058,.0000000002
2020,108,8.00042,,,,.51,13.07,30.73,36.49,17.64,1.56,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2022,1,7.8,.9523809524,3.8095238095,4.7619047619,9.5238095238,14.2857142857,23.8095238096,14.2857142857,9.5238095238,7.619047619,5.7142857143,2.8571428571,1.9047619048,.9523809524,0,0,0,0,0,0,0,0
2022,2,6.2,,,50,40,10,,,,,,,,,,,,,,,,
2022,5,8.1,,,,,10,30,35,10,7.5,5,2.5,,,,,,,,,,
2022,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,0,
2022,14,9.2,0,1,1,3,5,8,12,14,16,14,10,8,5,2,1,0,0,0,0,0,0
2022,15,8,,,,,10,35,35,15,5,,,,,,,,,,,,
2022,16,7.6,2,5,6,10,13,16,13,10,8,6,5,3,2,1,0,0,0,0,0,0,0
2022,20,7,,5,10,20,22,15,8,5,5,5,5,,,,,,,,,,
2022,22,7.5,,,5,10,25,30,15,10,5,,,,,,,,,,,,
2022,23,6.8,5,10,15,20,15,11,9,7,5,2,1,,,,,,,,,,
2022,24,7,7,9,11,19,20,15,11,7,1,,,,,,,,,,,,
2022,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2022,29,8.1,,,,,,20,50,30,,,,,,,,,,,,,
2022,30,6,,,,,,,,,,,,,,,,,,,,,
2022,31,7,,,10,15,30,25,10,5,5,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,7.8,0,0,0,6,13,35,24,12,6,3,1,0,0,0,0,0,0,0,0,0,0
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,7.5,,,,10,30,40,20,,,,,,,,,,,,,,
2022,37,6.4,,,32,31,27,9,1,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,8.4,,,,,,15,35,30,15,5,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,52,,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,56,7.8,,,,10,20,20,20,20,10,,,,,,,,,,,,
2022,59,7,,,,20,50,25,5,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,7,,,5,20,35,20,15,5,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,8.1004,.4291845494,1.0729613734,3.6480686695,6.4377682403,15.0214592275,21.6738197425,21.2446351931,15.8798283262,9.6566523605,2.7896995708,1.7167381974,.4291845494,0,0,0,0,0,0,0,0,0
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,8,.6639635588,1.611049636,4.1028017942,8.3628929142,13.6447504067,17.8208272835,18.6317852366,15.5936322546,10.4471749428,5.6026387421,2.4049342825,.8262227568,.2271608747,.0499763935,.0087970749,.0012387855,.0001395331,.0000125695,.0000009054,.0000000521,.0000000025
2022,88,7.5,,,5,10,25,30,15,10,5,,,,,,,,,,,,
2022,89,6.8,,,21,50,18,5,3,2,1,,,,,,,,,,,,
2022,91,7.3,0,2.5,4.5,9,19,17.5,14,11.5,9,6.5,4,2.5,0,0,0,0,0,0,0,0,0
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,94,7.3,4,8,12,20,22,10,7,5,4,3,2,1,1,.5,.5,,,,,,
2022,95,7.306325897,4.7796379569,7.4063525353,12.2013225796,17.1099710281,19.9790096205,12.806831382,8.9865171717,6.5618734646,3.7435631094,2.7123505992,1.7585371618,1.0202399665,.5296612146,.246058895,.1022880794,.0380501205,.0126657848,.0037727084,.0010055865,.000239845,.0000511902
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,98,8,,,5,10,15,15,20,15,15,5,,,,,,,,,,,
2022,99,7.5,,,,,15,70,15,,,,,,,,,,,,,,
2022,101,7.4,2,5,8,15,20,20,15,8,5,2,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2022,108,7.883665,,,,2.57,17.4,33.8,31.85,13.77,.61,,,,,,,,,,,,
2022,110,8.3,0,0,2,4,10,17,22,20,14,7,3,1,0,0,0,0,0,0,0,0,0
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,8,0,0,2.5,10,35,35,10,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2018,1,,,,1.5,,,,,,,,,,,,,,,,,,
2018,2,,,,1.7,,,,,,,,,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.3,,,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,14,,,,2.3,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,,,
2018,16,,,,1.6,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,,,,2,,,,,,,,,,,,,,,,,,
2018,23,,,,1.7,,,,,,,,,,,,,,,,,,
2018,24,,,,1.7,,,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,,,
2018,29,,,,2,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,,,
2018,31,,,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,2.2,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,36,,,,2.5,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,,,
2018,39,,,,1.8,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,,,
2018,56,,,,,,,,,,,,,,,,,,,,,,
2018,59,,,,2.5,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,63,,,,2,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,,,,1.8,,,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,,,
2018,88,,,,,,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,,,
2018,93,,,,1.7,,,,,,,,,,,,,,,,,,
2018,94,,,,2,,,,,,,,,,,,,,,,,,
2018,95,,,,.952364355,,,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,98,,,,2,,,,,,,,,,,,,,,,,,
2018,99,,,,2.2,,,,,,,,,,,,,,,,,,
2018,101,,,,1.9,,,,,,,,,,,,,,,,,,
2018,103,,,,1.8,,,,,,,,,,,,,,,,,,
2018,107,,,,2.2,,,,,,,,,,,,,,,,,,
2018,108,,,,1.90406025,,,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,1.6,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,,,
2018,116,,,,,,,,,,,,,,,,,,,,,,
2018Q1,1,68,0,,,,,,,,,,,,,,,,,,,,
2018Q1,2,67,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,5,,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,6,68,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q1,7,62.8,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q1,14,63,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q1,15,,,,,,,,,,,,,,,,,,,,,,
2018Q1,16,65,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q1,20,64,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,22,66,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q1,23,59,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q1,24,53,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q1,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,29,65,.05,1.18,,,,,,,,,,,,,,,,,,,
2018Q1,30,63,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q1,31,,,,,,,,,,,,,,,,,,,,,,
2018Q1,32,64,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,33,69,0,1.1904761905,,,,,,,,,,,,,,,,,,,
2018Q1,35,,,,,,,,,,,,,,,,,,,,,,
2018Q1,36,70,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,37,68,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q1,38,60,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q1,39,62.1,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q1,41,60,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,45,,,,,,,,,,,,,,,,,,,,,,
2018Q1,47,63,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q1,48,,,,,,,,,,,,,,,,,,,,,,
2018Q1,49,,0,,,,,,,,,,,,,,,,,,,,
2018Q1,52,,0,1.14,,,,,,,,,,,,,,,,,,,
2018Q1,56,,0,,,,,,,,,,,,,,,,,,,,
2018Q1,59,55,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q1,61,65,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q1,63,65,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,67,,,,,,,,,,,,,,,,,,,,,,
2018Q1,68,59,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q1,80,,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q1,85,64.8,0,1.182,,,,,,,,,,,,,,,,,,,
2018Q1,88,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,89,,,,,,,,,,,,,,,,,,,,,,
2018Q1,91,64,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q1,93,62,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q1,94,,0,,,,,,,,,,,,,,,,,,,,
2018Q1,95,63,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q1,96,,0,1.128,,,,,,,,,,,,,,,,,,,
2018Q1,98,64,0,1.195,,,,,,,,,,,,,,,,,,,
2018Q1,99,66.5,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,101,66.59,0,1.1904761905,,,,,,,,,,,,,,,,,,,
2018Q1,103,68,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q1,107,68,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q1,108,58.90245917,0,1.174536058,,,,,,,,,,,,,,,,,,,
2018Q1,110,53,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,111,67,,1.2,,,,,,,,,,,,,,,,,,,
2018Q1,112,61,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q1,115,57,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q1,116,67.1,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,1,70,0,,,,,,,,,,,,,,,,,,,,
2018Q2,2,67,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q2,5,,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,6,68,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q2,7,62.15,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q2,14,63,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q2,15,,,,,,,,,,,,,,,,,,,,,,
2018Q2,16,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,20,62,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,22,62,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,23,58,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q2,24,55,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q2,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,29,65,.05,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,30,63.3,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q2,31,,,,,,,,,,,,,,,,,,,,,,
2018Q2,32,64,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,33,69,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q2,35,,,,,,,,,,,,,,,,,,,,,,
2018Q2,36,70,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q2,37,67,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,38,57,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q2,39,59.3,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,41,60,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,45,,,,,,,,,,,,,,,,,,,,,,
2018Q2,47,63,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,48,,,,,,,,,,,,,,,,,,,,,,
2018Q2,49,62,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q2,52,,0,1.13,,,,,,,,,,,,,,,,,,,
2018Q2,56,,0,,,,,,,,,,,,,,,,,,,,
2018Q2,59,55,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,61,65,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,63,60,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,67,,,,,,,,,,,,,,,,,,,,,,
2018Q2,68,65,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q2,80,,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q2,85,67.2,0,1.177,,,,,,,,,,,,,,,,,,,
2018Q2,88,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,89,,,,,,,,,,,,,,,,,,,,,,
2018Q2,91,62,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q2,93,62,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q2,94,,0,,,,,,,,,,,,,,,,,,,,
2018Q2,95,65,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q2,96,,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,98,64,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q2,99,66.1,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q2,101,61,0,1.2048192771,,,,,,,,,,,,,,,,,,,
2018Q2,103,65,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q2,107,67,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q2,108,56.51386168,0,1.174536058,,,,,,,,,,,,,,,,,,,
2018Q2,110,53,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,111,67,,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,112,61,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q2,115,60,0,,,,,,,,,,,,,,,,,,,,
2018Q2,116,67.1,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,1,70,0,,,,,,,,,,,,,,,,,,,,
2018Q3,2,66,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,5,,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,6,70,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,7,61.41,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,14,63,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q3,15,,,,,,,,,,,,,,,,,,,,,,
2018Q3,16,66,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,20,60,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,22,60,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,23,58,0,1.13,,,,,,,,,,,,,,,,,,,
2018Q3,24,55,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q3,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,29,70,.05,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,30,63.6,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,31,,,,,,,,,,,,,,,,,,,,,,
2018Q3,32,64.5,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,33,69,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,35,,,,,,,,,,,,,,,,,,,,,,
2018Q3,36,75,0,1.1,,,,,,,,,,,,,,,,,,,
2018Q3,37,70,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,38,58,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,39,60,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,41,60,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,45,,,,,,,,,,,,,,,,,,,,,,
2018Q3,47,67,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,48,,,,,,,,,,,,,,,,,,,,,,
2018Q3,49,62,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,52,,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,56,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,59,55,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,61,65,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,63,55,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,67,,,,,,,,,,,,,,,,,,,,,,
2018Q3,68,62,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,80,,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,85,66.1,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,88,68,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,89,,,,,,,,,,,,,,,,,,,,,,
2018Q3,91,61.5,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,93,62,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,94,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,95,67,.1,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,96,,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,98,64,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,99,65.6,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,101,61,0,1.2195121951,,,,,,,,,,,,,,,,,,,
2018Q3,103,64,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,107,66,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,108,54.0337485,.3,1.174536058,,,,,,,,,,,,,,,,,,,
2018Q3,110,53,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,111,67,,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,112,61,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,115,60,0,,,,,,,,,,,,,,,,,,,,
2018Q3,116,67.1,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,1,70,0,,,,,,,,,,,,,,,,,,,,
2018Q4,2,65,0,1.1,,,,,,,,,,,,,,,,,,,
2018Q4,5,,.1,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,6,70,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,7,60.48,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,14,63,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,15,,,,,,,,,,,,,,,,,,,,,,
2018Q4,16,64,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q4,20,58,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,22,63,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,23,60,0,1.12,,,,,,,,,,,,,,,,,,,
2018Q4,24,55,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q4,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,29,70,.05,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,30,63.9,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,31,,,,,,,,,,,,,,,,,,,,,,
2018Q4,32,65,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,33,69,.5,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,35,,,,,,,,,,,,,,,,,,,,,,
2018Q4,36,75,0,1.1,,,,,,,,,,,,,,,,,,,
2018Q4,37,72,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q4,38,55,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,39,60.7,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,41,60,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,45,,,,,,,,,,,,,,,,,,,,,,
2018Q4,47,67,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q4,48,,,,,,,,,,,,,,,,,,,,,,
2018Q4,49,62,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,52,,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,56,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,59,58,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q4,61,65,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,63,55,0,1.3,,,,,,,,,,,,,,,,,,,
2018Q4,67,,,,,,,,,,,,,,,,,,,,,,
2018Q4,68,60,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,80,,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,85,65.6,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,88,68,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,89,,,,,,,,,,,,,,,,,,,,,,
2018Q4,91,60,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,93,62,0,1.175,,,,,,,,,,,,,,,,,,,
2018Q4,94,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,95,67,.1,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,96,,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,98,64,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q4,99,65.2,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,101,58,0,1.2345679012,,,,,,,,,,,,,,,,,,,
2018Q4,103,63,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,107,65,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,108,53.16216306,.3,1.174536058,,,,,,,,,,,,,,,,,,,
2018Q4,110,53,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,111,67,,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,112,61,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,115,63,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,116,67.1,0,1.2,,,,,,,,,,,,,,,,,,,
2019,1,70,.5,,1.7,,,,,,,,,,,,,,,,,,
2019,2,62,.4,1.1,1.8,,,,,,,,,,,,,,,,,,
2019,5,,.2,1.25,,,,,,,,,,,,,,,,,,,
2019,6,72,.1,1.25,2.6,,,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,59,.05,1.23,2.7,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,,,
2019,16,62,.25,1.27,2.2,,,,,,,,,,,,,,,,,,
2019,20,63,,1.21,,,,,,,,,,,,,,,,,,,
2019,22,65,.3,1.25,2.2,,,,,,,,,,,,,,,,,,
2019,23,60,0,1.15,1.9,,,,,,,,,,,,,,,,,,
2019,24,56,.25,1.33,1.8,,,,,,,,,,,,,,,,,,
2019,26,68,.05,1.2,,,,,,,,,,,,,,,,,,,
2019,29,70,.15,1.18,2.2,,,,,,,,,,,,,,,,,,
2019,30,64.5,.25,1.2,,,,,,,,,,,,,,,,,,,
2019,31,,,,,,,,,,,,,,,,,,,,,,
2019,32,66,.1,1.2,,,,,,,,,,,,,,,,,,,
2019,33,69,1,1.25,2.3,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,75,.25,1.2,3,,,,,,,,,,,,,,,,,,
2019,37,75,.45,1.26,,,,,,,,,,,,,,,,,,,
2019,38,56.8,.0625,1.18,,,,,,,,,,,,,,,,,,,
2019,39,62,.14,1.23,1.8,,,,,,,,,,,,,,,,,,
2019,41,60,.1,1.2,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,,0,,,,,,,,,,,,,,,,,,,,
2019,52,,.25,1.3,,,,,,,,,,,,,,,,,,,
2019,56,,.05,,,,,,,,,,,,,,,,,,,,
2019,59,65,.1,1.21,2.3,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,55,.05,1.3,2.5,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,61,.2,1.18,,,,,,,,,,,,,,,,,,,
2019,80,,.1,1.2,,,,,,,,,,,,,,,,,,,
2019,82,,.25,,2,,,,,,,,,,,,,,,,,,
2019,85,64.08,.167,1.22,,,,,,,,,,,,,,,,,,,
2019,88,68,.16,1.24,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,91,59,.5,1.28,,,,,,,,,,,,,,,,,,,
2019,93,63.8,.08,1.19,2,,,,,,,,,,,,,,,,,,
2019,94,,.13,,2.1,,,,,,,,,,,,,,,,,,
2019,95,68,.15,1.23,1.0754819392,,,,,,,,,,,,,,,,,,
2019,96,,1,1.28,,,,,,,,,,,,,,,,,,,
2019,98,64,0,1.24,2.2,,,,,,,,,,,,,,,,,,
2019,99,65,.01,1.18,2.2,,,,,,,,,,,,,,,,,,
2019,101,59.3,.13,1.26,2,,,,,,,,,,,,,,,,,,
2019,103,65,.25,1.16,2,,,,,,,,,,,,,,,,,,
2019,107,65,.1,1.19,3,,,,,,,,,,,,,,,,,,
2019,108,54.238149845,.875,1.174536058,2.6060575,,,,,,,,,,,,,,,,,,
2019,110,54,.1,1.2,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,65,.25,1.2,1.7,,,,,,,,,,,,,,,,,,
2019,115,65,.5,1.3,,,,,,,,,,,,,,,,,,,
2019,116,67.1,.375,1.2,,,,,,,,,,,,,,,,,,,
2020,1,70,1,,1.9,,,,,,,,,,,,,,,,,,
2020,2,60,1,1,1.8,,,,,,,,,,,,,,,,,,
2020,5,,1,1.25,,,,,,,,,,,,,,,,,,,
2020,6,75,.5,1.25,2.7,,,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,59,.44,1.26,3,,,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,,,
2020,16,59,.75,1.28,2.3,,,,,,,,,,,,,,,,,,
2020,20,65,,1.24,,,,,,,,,,,,,,,,,,,
2020,22,68,.9,1.25,2.5,,,,,,,,,,,,,,,,,,
2020,23,60,.3,1.2,2,,,,,,,,,,,,,,,,,,
2020,24,58,.69,1.38,1.9,,,,,,,,,,,,,,,,,,
2020,26,68,.5,1.2,,,,,,,,,,,,,,,,,,,
2020,29,70,.25,1.18,2.2,,,,,,,,,,,,,,,,,,
2020,30,66,.4,1.2,,,,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,,,
2020,32,67,.5,1.2,,,,,,,,,,,,,,,,,,,
2020,33,69,1.5,1.25,2.5,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,75,.75,1.25,3,,,,,,,,,,,,,,,,,,
2020,37,80,1.5,1.28,,,,,,,,,,,,,,,,,,,
2020,38,58.3,.375,1.19,,,,,,,,,,,,,,,,,,,
2020,39,63,.31,1.24,1.9,,,,,,,,,,,,,,,,,,
2020,41,60,.5,1.2,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,,.25,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,56,,.3,,,,,,,,,,,,,,,,,,,,
2020,59,65,.625,1.25,2.3,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,55,.5,1.3,2.7,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,.6,1.18,,,,,,,,,,,,,,,,,,,
2020,80,,.5,1.2,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,62.1,.667,1.233,,,,,,,,,,,,,,,,,,,
2020,88,68,.94,1.24,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,
2020,91,57,1.25,1.3,,,,,,,,,,,,,,,,,,,
2020,93,64,.6,1.2,2.1,,,,,,,,,,,,,,,,,,
2020,94,,.625,,2.2,,,,,,,,,,,,,,,,,,
2020,95,73,.2,1.24,1.1586074189,,,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,98,64,.2,1.24,2.4,,,,,,,,,,,,,,,,,,
2020,99,65,.43,1.18,2.2,,,,,,,,,,,,,,,,,,
2020,101,67.9,.63,1.32,2.1,,,,,,,,,,,,,,,,,,
2020,103,65,.7,1.18,,,,,,,,,,,,,,,,,,,
2020,107,66,.3,1.19,2.7,,,,,,,,,,,,,,,,,,
2020,108,51.4083333325,1.25,1.174536058,2.71812,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,70,.25,1.25,1.6,,,,,,,,,,,,,,,,,,
2020,115,70,,,,,,,,,,,,,,,,,,,,,
2020,116,67.1,1.375,1.2,,,,,,,,,,,,,,,,,,,
2022,1,,,,2,,,,,,,,,,,,,,,,,,
2022,2,,,,1.9,,,,,,,,,,,,,,,,,,
2022,5,,,,,,,,,,,,,,,,,,,,,,
2022,6,,,,2.2,,,,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,,,,3.5,,,,,,,,,,,,,,,,,,
2022,15,,,,,,,,,,,,,,,,,,,,,,
2022,16,,,,2.1,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,
2022,22,,,,2.5,,,,,,,,,,,,,,,,,,
2022,23,,,,2,,,,,,,,,,,,,,,,,,
2022,24,,,,2.1,,,,,,,,,,,,,,,,,,
2022,26,,,,,,,,,,,,,,,,,,,,,,
2022,29,,,,2.2,,,,,,,,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,31,,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,2.2,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,,,,3,,,,,,,,,,,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,,,,1.9,,,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,
2022,56,,,,,,,,,,,,,,,,,,,,,,
2022,59,,,,2.3,,,,,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,,,,2.9,,,,,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,,,,,,,,,,,,,,,,,,,,,,
2022,88,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,
2022,91,,,,,,,,,,,,,,,,,,,,,,
2022,93,,,,2.2,,,,,,,,,,,,,,,,,,
2022,94,,,,2.4,,,,,,,,,,,,,,,,,,
2022,95,,,,1.1663106225,,,,,,,,,,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,98,,,,2.5,,,,,,,,,,,,,,,,,,
2022,99,,,,,,,,,,,,,,,,,,,,,,
2022,101,,,,1.8,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,2.6,,,,,,,,,,,,,,,,,,
2022,108,,,,2.63722,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,1.5,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2018Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,1.5,,,,6,10,37,43,3,1,,,,,,,,,,,,
2018,2,1.3,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,,,
2018,4,1.4,,,,10,20,40,25,5,,,,,,,,,,,,,
2018,6,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2018,7,1.4,,,,,,,,,,,,,,,,,,,,,
2018,14,1.7,0,0,0,0,0,20,69,11,0,0,0,0,,,,,,,,,
2018,15,1.55,,,,,5,30,50,15,,,,,,,,,,,,,
2018,16,1.6,1,1,2,7,13,16,18,15,13,9,4,1,,,,,,,,,
2018,20,1.5,,,,,5,43,47,5,,,,,,,,,,,,,
2018,22,1.4,,,,,15,50,35,,,,,,,,,,,,,,
2018,23,1.7,,,,,10,25,30,25,10,,,,,,,,,,,,
2018,24,1.4,,,,5,15,35,25,15,5,,,,,,,,,,,,
2018,26,1.4,,,,5,15,35,25,15,5,,,,,,,,,,,,
2018,29,1.6,,,,,,30,50,20,,,,,,,,,,,,,
2018,30,1.6,,,,,,40,60,,,,,,,,,,,,,,
2018,32,1.5,0,.000000203,.0004349301,.1278687978,5.5669503295,38.4879949874,45.933491833,9.5595920028,.322057085,.0016087084,.0000011229,.0000000001,,,,,,,,,
2018,33,1.5,0,0,0,0,8,32,55,5,0,0,0,0,,,,,,,,,
2018,35,1.5,,,,,,35,65,,,,,,,,,,,,,,
2018,36,1.7,,,,,,10,80,10,,,,,,,,,,,,,
2018,37,1.6,,,,,,21,78,1,,,,,,,,,,,,,
2018,38,1.6,,,,,,40,60,,,,,,,,,,,,,,
2018,39,1.5,,,,3,7,30,40,15,5,,,,,,,,,,,,
2018,41,1.5,,,,,,30,50,20,,,,,,,,,,,,,
2018,42,1.3,,,,5,20,40,25,10,,,,,,,,,,,,,
2018,45,1.425,,,,,10,40,45,5,,,,,,,,,,,,,
2018,47,1.6,,,,5,15,25,40,10,5,,,,,,,,,,,,
2018,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2018,49,1.3,,,,,,,,,,,,,,,,,,,,,
2018,54,1.5,,,,,,20,80,,,,,,,,,,,,,,
2018,56,1.5,,,,,0,45,55,,,,,,,,,,,,,,
2018,59,1.5,,,,,,40,50,10,,,,,,,,,,,,,
2018,61,1.4,,,,,15,45,30,10,,,,,,,,,,,,,
2018,63,1.5,,,,,10,40,50,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,1.4,,,,,,,,,,,,,,,,,,,,,
2018,80,1.5,0,0,0,0,3.2444959444,42.0625724218,49.4785631518,5.214368482,0,0,0,0,,,,,,,,,
2018,82,1.4,,,,,,,,,,,,,,,,,,,,,
2018,85,1.5389661893,.0000000266,.000024134,.0057295073,.362444628,6.2679556086,30.548024352,43.0354238196,17.6419635065,2.0702983002,.0675397264,.0005950057,.0000013851,,,,,,,,,
2018,88,1.5526101559,,,,5,5,30,50,10,,,,,,,,,,,,,
2018,89,1.36,,,1,5,22,31,20,17,1.5,1.5,1,,,,,,,,,,
2018,93,1.4,,,,,2.5,50,45,2.5,,,,,,,,,,,,,
2018,95,1.7064159152,.4317376857,1.6236911477,2.91691526,9.0781468143,13.2044537516,14.5403509861,17.8461318218,14.5852512648,10.24166112,8.4942156189,4.2238670276,2.8135775015,,,,,,,,,
2018,96,1.4,,,,5,15,35,30,10,5,,,,,,,,,,,,
2018,97,1.4,,,,,,,,,,,,,,,,,,,,,
2018,98,1.5,,,,,5,30,60,5,,,,,,,,,,,,,
2018,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2018,101,1.5,,,,,5,35,50,10,,,,,,,,,,,,,
2018,102,1.5,,,,,15,40,30,15,,,,,,,,,,,,,
2018,103,1.5,,,,,5,40,50,5,,,,,,,,,,,,,
2018,107,1.5464501822,0,.0000000652,.0001917692,.0752272231,4.1411073612,34.7910529305,48.8490743692,11.6969780554,.4439333908,.0024330286,.0000018066,.0000000002,,,,,,,,,
2018,108,1.846055,,,,,2.45,17.45,34.11,31.1,14.01,.88,,,,,,,,,,,
2018,110,1.5,0,0,0,5,17.5,30,34,13.5,0,0,0,0,,,,,,,,,
2018,111,1.4,,,,,,,,,,,,,,,,,,,,,
2018,112,1.8,,,,5,15,15,35,20,10,,,,,,,,,,,,
2018,113,1.7,0,0,1,3,5,26,44,17,3,1,0,0,,,,,,,,,
2018,115,1.6,.3285002163,.744614876,2.7046329415,6.7069044686,12.7317382702,18.5033545096,20.5891058968,17.5410896816,11.4418436118,5.7137992705,2.1842110094,.8102052477,,,,,,,,,
2018,116,1.6,0,0,0,5,12.5,35,40,7.5,0,0,0,0,,,,,,,,,
2018,118,1.3491450798,,,,,,,,,,,,,,,,,,,,,
2019,1,1.8,,,1,2,7,31,45,10,4,,,,,,,,,,,,
2019,2,1.5,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,,,
2019,4,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,6,2,,,,,,,40,50,10,,,,,,,,,,,,
2019,7,1.5,,,,,,,,,,,,,,,,,,,,,
2019,14,1.9,0,0,0,1,7,19,28,26,14,4,1,0,,,,,,,,,
2019,15,1.65,,,,5,10,20,35,20,5,5,,,,,,,,,,,
2019,16,1.6,1,2,7,10,13,17,18,14,10,5,2,1,,,,,,,,,
2019,20,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2019,22,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2019,23,1.4,,,1,5,15,28,22,16,10,3,,,,,,,,,,,
2019,24,1.5,,,3,10,16,16,23,20,10,2,,,,,,,,,,,
2019,26,1.6,,,5,5,10,20,35,15,5,5,,,,,,,,,,,
2019,29,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2019,30,1.7,,,,,,20,75,5,,,,,,,,,,,,,
2019,32,1.6,.0001563399,.0056213561,.1486552505,1.7966009847,10.2020012311,27.1752609178,34.1002321787,20.176322027,5.6170338978,.7323957248,.0444557135,.0012643781,,,,,,,,,
2019,33,1.6,0,0,0,2,5,25,43,15,8,2,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.8,,,,,,15,70,15,,,,,,,,,,,,,
2019,37,2,,,,,,6,40,46,8,,,,,,,,,,,,
2019,38,1.5,,,,,,30,70,,,,,,,,,,,,,,
2019,39,1.7,,,,2,10,20,45,18,5,,,,,,,,,,,,
2019,41,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2019,42,1.6,,,,,5,25,45,20,5,,,,,,,,,,,,
2019,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,,,
2019,47,1.6,,,,10,15,20,35,15,5,,,,,,,,,,,,
2019,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2019,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019,54,1.6,,,,,,20,70,10,,,,,,,,,,,,,
2019,56,1.43,,,,,10,60,30,,,,,,,,,,,,,,
2019,59,1.6,,,,,,35,50,15,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.7,,,,,5,30,60,5,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,,,,,,,,,,,,,,,,,
2019,80,1.6,0,0,0,.8111239861,7.6477404403,29.7798377752,37.775202781,20.2780996524,3.5921205098,.1158748552,0,0,,,,,,,,,
2019,82,1.4,,,,,,,,,,,,,,,,,,,,,
2019,85,1.5601163209,.0010397181,.0263541264,.3677560796,2.7762018129,11.3728079548,25.3461968489,30.7811658655,20.3780487014,7.3480387816,1.4402926655,.1530350489,.0090623964,,,,,,,,,
2019,88,1.6817349624,,,,2.5,5,10,60,15,5,2.5,,,,,,,,,,,
2019,89,1.85,,,0,2.5,9,15,30,26,10,5,2.5,,,,,,,,,,
2019,93,1.8,,,,,,5,80,15,,,,,,,,,,,,,
2019,95,1.6005389697,.4207350102,1.0033942997,4.2575805462,5.9152629183,11.129713437,18.5975175634,21.4543305543,17.9697315429,13.1121764182,5.6597365906,.3494834933,.1303376259,,,,,,,,,
2019,96,1.5,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2019,97,1.4,,,,,,,,,,,,,,,,,,,,,
2019,98,1.7,,,,,,25,50,20,5,,,,,,,,,,,,
2019,99,1.6,,,,,,20,70,10,,,,,,,,,,,,,
2019,101,1.6,,,,,5,30,50,15,,,,,,,,,,,,,
2019,102,1.3,,,,,10,40,40,10,,,,,,,,,,,,,
2019,103,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2019,107,1.9026676402,.0000011504,.0001717978,.0108092011,.2878426596,3.2717293697,16.0116208359,33.9865002211,31.4162436274,12.641122004,2.2035016132,.1651137476,.0053437722,,,,,,,,,
2019,108,1.6487475,,,,.18,9.41,23.66,34.29,23.4,8.96,.1,,,,,,,,,,,
2019,110,1.7,0,0,0,5,14.5,24,34,20,2.5,0,0,0,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019,113,1.7,0,0,0,2,9,23,32,22,9,2,1,0,,,,,,,,,
2019,115,1.6,.3285002163,.744614876,2.7046329415,6.7069044686,12.7317382702,18.5033545096,20.5891058968,17.5410896816,11.4418436118,5.7137992705,2.1842110094,.8102052477,,,,,,,,,
2019,116,1.6,0,0,0,5,15,30,35,10,5,0,0,0,,,,,,,,,
2019,118,1.4540583021,,,,,,,,,,,,,,,,,,,,,
2019Mar,1,1.6,,,1,5,10,35,45,3,1,,,,,,,,,,,,
2019Mar,2,1.4,0,0,0,0,0,60,40,0,0,0,0,0,,,,,,,,,
2019Mar,4,1.3,,,,10,25,35,25,5,,,,,,,,,,,,,
2019Mar,6,2,,,,,,,35,45,20,,,,,,,,,,,,
2019Mar,7,,,,,,,,,,,,,,,,,,,,,,
2019Mar,14,1.7,0,0,0,2,11,25,32,22,7,1,0,0,,,,,,,,,
2019Mar,15,,,,,,,,,,,,,,,,,,,,,,
2019Mar,16,1.8,1,2,7,9,13,16,19,16,10,4,2,1,,,,,,,,,
2019Mar,20,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2019Mar,22,1.5,,,,,10,40,50,,,,,,,,,,,,,,
2019Mar,23,1.6,,,1,4,13,23,27,20,10,2,,,,,,,,,,,
2019Mar,24,1.8,,1,2.5,5,10,15,30,15,12,5,2.5,2,,,,,,,,,
2019Mar,26,1.5,,,,5,15,35,25,15,5,,,,,,,,,,,,
2019Mar,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2019Mar,30,1.6,,,,,,,,,,,,,,,,,,,,,
2019Mar,32,1.55,,,,,,,,,,,,,,,,,,,,,
2019Mar,33,1.6,,,,,,,,,,,,,,,,,,,,,
2019Mar,35,,,,,,,,,,,,,,,,,,,,,,
2019Mar,36,1.8,,,,,,15,70,15,,,,,,,,,,,,,
2019Mar,37,2.1,,,,,,14,42,44,,,,,,,,,,,,,
2019Mar,38,1.73,,,,,,,,,,,,,,,,,,,,,
2019Mar,39,1.5,,,,5,10,25,40,20,,,,,,,,,,,,,
2019Mar,41,,,,,,,,,,,,,,,,,,,,,,
2019Mar,42,,,,,,,,,,,,,,,,,,,,,,
2019Mar,45,,,,,,,,,,,,,,,,,,,,,,
2019Mar,47,1.6,,,,,,,,,,,,,,,,,,,,,
2019Mar,48,1.3,,,,,,55,45,,,,,,,,,,,,,,
2019Mar,49,.9,,,,,,,,,,,,,,,,,,,,,
2019Mar,54,1.6,,,,,,20,70,10,,,,,,,,,,,,,
2019Mar,56,1.5,,,,,0,45,55,,,,,,,,,,,,,,
2019Mar,59,1.4,,,,,20,50,30,,,,,,,,,,,,,,
2019Mar,61,,,,,,,,,,,,,,,,,,,,,,
2019Mar,63,1.7,,,,,5,30,60,5,,,,,,,,,,,,,
2019Mar,67,,,,,,,,,,,,,,,,,,,,,,
2019Mar,68,1.5,,,,,,,,,,,,,,,,,,,,,
2019Mar,80,,,,,,,,,,,,,,,,,,,,,,
2019Mar,82,1.3,,,,,,,,,,,,,,,,,,,,,
2019Mar,85,1.5307581163,.0000000301,.0000266876,.0061986311,.3837739637,6.4986330347,31.0281863981,42.8354758328,17.2063178238,1.9776814947,.0631603822,.0005444813,.0000012399,,,,,,,,,
2019Mar,88,1.5,,,,5,5,30,50,10,,,,,,,,,,,,,
2019Mar,89,1.57,,,1,2.5,11,30,32.5,18,2,2,1,,,,,,,,,,
2019Mar,93,1.6,,,,,2.5,17.5,70,10,,,,,,,,,,,,,
2019Mar,95,1.5466086812,.5524248839,1.7447100372,6.1443587945,10.9995859218,14.2936242963,15.2747824113,17.6960408166,11.4553660726,7.6114747949,5.2946748386,4.8937532829,4.0392038494,,,,,,,,,
2019Mar,96,1.3,,,3,7,20,30,25,10,5,,,,,,,,,,,,
2019Mar,97,1.22,,,,,,,,,,,,,,,,,,,,,
2019Mar,98,1.7,,,,,5,25,50,15,5,,,,,,,,,,,,
2019Mar,99,1.5,,,,,,,,,,,,,,,,,,,,,
2019Mar,101,1.6,,,,,,,,,,,,,,,,,,,,,
2019Mar,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019Mar,103,1.5,,,,,5,30,50,10,5,,,,,,,,,,,,
2019Mar,107,1.7823782113,.0000018794,.0002653108,.0156552416,.3879622158,4.0734003703,18.2821390561,35.3312189858,29.5093160007,10.6407994586,1.6475453674,.1086374241,.0030586894,,,,,,,,,
2019Mar,108,1.57992,,,,.8,11.65,25.53,33.65,21.28,7.09,,,,,,,,,,,,
2019Mar,110,1.5,0,0,0,5,14.5,26,34,18,2.5,0,0,0,,,,,,,,,
2019Mar,111,,,,,,,,,,,,,,,,,,,,,,
2019Mar,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Mar,113,1.7,0,0,0,1,7,23,37,24,7,1,0,0,,,,,,,,,
2019Mar,115,1.6,.3285002163,.744614876,2.7046329415,6.7069044686,12.7317382702,18.5033545096,20.5891058968,17.5410896816,11.4418436118,5.7137992705,2.1842110094,.8102052477,,,,,,,,,
2019Mar,116,1.7,0,0,0,5,15,30,35,10,5,0,0,0,,,,,,,,,
2019Mar,118,1.25,,,,,,,,,,,,,,,,,,,,,
2020,1,1.8,,1,2,7,10,20,40,15,5,,,,,,,,,,,,
2020,2,1.7,0,0,0,0,0,0,50,50,0,0,0,0,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020,7,1.6,,,,,,,,,,,,,,,,,,,,,
2020,14,1.9,0,0,1,4,10,17,22,22,14,7,2,1,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.4,1,2,7,10,13,18,17,14,10,5,2,1,,,,,,,,,
2020,20,1.7,,,,5,12,28,35,15,5,,,,,,,,,,,,
2020,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2020,23,1.6,,,1,8,13,19,22,17,13,6,1,,,,,,,,,,
2020,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,,,
2020,26,1.8,,,5,5,10,15,25,20,10,5,5,,,,,,,,,,
2020,29,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2020,30,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.9,,,,,5,20,50,20,5,,,,,,,,,,,,
2020,37,2.2,,,,,,4,37,50,9,,,,,,,,,,,,
2020,38,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,39,1.7,,,,3,10,18,42,22,5,,,,,,,,,,,,
2020,41,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,1.625,,,,5,5,25,35,25,5,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.5,,,,,,,,,,,,,,,,,,,,,
2020,54,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2020,56,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020,59,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.8,,,,,,45,50,5,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.9,,,,,,,,,,,,,,,,,,,,,
2020,80,1.6,0,0,.4634994206,3.3603707995,12.1668597914,23.6384704519,32.6767091542,20.0463499421,6.3731170336,1.2746234067,0,0,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.8220203418,.0081509763,.0806948914,.5680176908,2.669421494,8.3818591299,17.595270596,24.7039361271,23.2026390874,14.5778515727,6.1251566756,1.7202787009,.3667230579,,,,,,,,,
2020,88,1.912468784,,,,,5,10,40,20,15,7.5,2.5,,,,,,,,,,
2020,89,1.78,,,0,2.5,11,16,32,22,9,5,2.5,,,,,,,,,,
2020,93,1.8,,,,,,5,75,15,5,,,,,,,,,,,,
2020,95,1.7032093199,.6362842924,1.1961884202,3.5048235787,5.8610170447,12.0761879948,14.3294648773,20.1346608435,18.867249017,13.7729965405,5.9247600307,2.3493535027,1.3470138575,,,,,,,,,
2020,96,1.7,,,,5,10,20,30,25,7,3,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.9,,,,,,20,45,30,5,,,,,,,,,,,,
2020,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2020,101,1.6,,,,3,5,30,45,14,3,,,,,,,,,,,,
2020,102,1.3,,,,,10,40,40,10,,,,,,,,,,,,,
2020,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2020,107,1.9922993636,.0005196902,.0109501284,.1425282311,1.1166831829,5.2754850679,15.0505786283,25.9593076596,27.0866045797,17.0985529132,6.526433425,1.5046901923,.2276663014,,,,,,,,,
2020,108,1.571245,,,,.73,11.67,25.89,33.91,21.13,6.67,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,113,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,1.7,0,0,0,5,10,25,30,25,5,0,0,0,,,,,,,,,
2020,118,1.8185706691,,,,,,,,,,,,,,,,,,,,,
2020Mar,1,1.8,,1,2,3,7,26,50,10,1,,,,,,,,,,,,
2020Mar,2,1.6,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2020Mar,4,,,,,,,,,,,,,,,,,,,,,,
2020Mar,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020Mar,7,,,,,,,,,,,,,,,,,,,,,,
2020Mar,14,1.9,0,0,1,3,9,18,26,21,14,6,2,0,,,,,,,,,
2020Mar,15,,,,,,,,,,,,,,,,,,,,,,
2020Mar,16,1.3,1,2,2,7,15,17,16,14,11,9,4,2,,,,,,,,,
2020Mar,20,1.7,,,,4,10,28,38,15,5,,,,,,,,,,,,
2020Mar,22,1.7,,,,,10,20,45,25,,,,,,,,,,,,,
2020Mar,23,1.6,,,1,8,14,19,24,18,12,4,,,,,,,,,,,
2020Mar,24,1.7,1,2,2,7,14,14,20,14,14,8,2,2,,,,,,,,,
2020Mar,26,1.7,,,5,5,10,15,35,15,10,5,,,,,,,,,,,
2020Mar,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2020Mar,30,1.7,,,,,,,,,,,,,,,,,,,,,
2020Mar,32,,,,,,,,,,,,,,,,,,,,,,
2020Mar,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020Mar,35,,,,,,,,,,,,,,,,,,,,,,
2020Mar,36,1.9,,,,,5,20,50,20,5,,,,,,,,,,,,
2020Mar,37,2.1,,,,,,1,45,47,7,,,,,,,,,,,,
2020Mar,38,1.36,,,,,,,,,,,,,,,,,,,,,
2020Mar,39,1.8,,,,3,7,20,35,25,10,,,,,,,,,,,,
2020Mar,41,,,,,,,,,,,,,,,,,,,,,,
2020Mar,42,,,,,,,,,,,,,,,,,,,,,,
2020Mar,45,,,,,,,,,,,,,,,,,,,,,,
2020Mar,47,,,,,,,,,,,,,,,,,,,,,,
2020Mar,48,,,,,,,,,,,,,,,,,,,,,,
2020Mar,49,1.5,,,,,,,,,,,,,,,,,,,,,
2020Mar,54,1.7,,,,,,25,60,15,,,,,,,,,,,,,
2020Mar,56,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020Mar,59,1.6,,,,,,30,50,20,,,,,,,,,,,,,
2020Mar,61,,,,,,,,,,,,,,,,,,,,,,
2020Mar,63,1.8,,,,,,45,50,5,,,,,,,,,,,,,
2020Mar,67,,,,,,,,,,,,,,,,,,,,,,
2020Mar,68,1.9,,,,,,,,,,,,,,,,,,,,,
2020Mar,80,,,,,,,,,,,,,,,,,,,,,,
2020Mar,82,,,,,,,,,,,,,,,,,,,,,,
2020Mar,85,1.7989461158,.0001756316,.0060184739,.1127589387,1.1410769447,6.2572221241,18.6462198954,30.2588799548,26.7672855841,12.9042460411,3.3852894957,.4820928648,.0387340511,,,,,,,,,
2020Mar,88,1.9,,,,,5,10,40,20,15,7.5,2.5,,,,,,,,,,
2020Mar,89,1.96,,,0,2,5,15,25.5,30,15,5,2.5,,,,,,,,,,
2020Mar,93,1.96,,,,,,2.5,42.5,42.5,12.5,,,,,,,,,,,,
2020Mar,95,1.0837333054,4.5544995939,5.1599345106,7.3869183136,10.3094139455,15.1842987935,18.2506308618,15.5201125734,12.93586752,7.3088289754,2.7376394039,.5667518132,.0851036952,,,,,,,,,
2020Mar,96,1.6,,,,5,10,25,30,20,7,3,,,,,,,,,,,
2020Mar,97,,,,,,,,,,,,,,,,,,,,,,
2020Mar,98,1.9,,,,,5,15,35,35,10,,,,,,,,,,,,
2020Mar,99,1.8,,,,,,,,,,,,,,,,,,,,,
2020Mar,101,1.6,,,,,,,,,,,,,,,,,,,,,
2020Mar,102,,,,,,,,,,,,,,,,,,,,,,
2020Mar,103,,,,,,,,,,,,,,,,,,,,,,
2020Mar,107,2.0140075694,.0002625195,.0063071786,.0924568325,.808723048,4.2288882649,13.2413811065,24.8584140205,28.0010771369,18.9278491776,7.6744071703,1.8644510808,.2957824639,,,,,,,,,
2020Mar,108,1.7136,,,,.01,7.67,21.87,34.07,25.23,10.73,.42,,,,,,,,,,,
2020Mar,110,,,,,,,,,,,,,,,,,,,,,,
2020Mar,111,,,,,,,,,,,,,,,,,,,,,,
2020Mar,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Mar,113,,,,,,,,,,,,,,,,,,,,,,
2020Mar,115,,,,,,,,,,,,,,,,,,,,,,
2020Mar,116,1.7,0,0,0,5,10,25,30,25,5,0,0,0,,,,,,,,,
2020Mar,118,1.71,,,,,,,,,,,,,,,,,,,,,
2022,1,1.8,,1,2,4,8,25,46,10,3,1,,,,,,,,,,,
2022,2,1.8,0,0,0,0,0,10,70,20,0,0,0,0,,,,,,,,,
2022,4,1.8,2.5,2.5,5,7.5,12.5,15,20,15,12.5,5,2.5,,,,,,,,,,
2022,6,2,,,,,,,40,60,,,,,,,,,,,,,
2022,7,1.8,,,,,,,,,,,,,,,,,,,,,
2022,14,2.3,0,1,1,3,7,11,15,18,17,13,8,6,,,,,,,,,
2022,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2022,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2022,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,,,
2022,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2022,23,2.1,,1,2,4,10,15,17,18,16,11,5,1,,,,,,,,,
2022,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,,,
2022,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2022,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2022,30,1.9,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,2.1,0,0,0,1,3,10,25,37,19,5,0,0,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,1.9,,,,,10,15,50,15,10,,,,,,,,,,,,
2022,37,2.2,,,,,,1,29,46,22,2,,,,,,,,,,,
2022,38,1.7,,,,,,,,,,,,,,,,,,,,,
2022,39,1.8,,,,5,10,15,40,20,10,,,,,,,,,,,,
2022,41,1.9,,,,,,20,80,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,1.7,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,54,1.9,,,,,5,15,60,15,5,,,,,,,,,,,,
2022,56,1.5,,,,,10,45,45,,,,,,,,,,,,,,
2022,59,2,,,,,,,25,75,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.8,,,,,10,30,50,10,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,1.9,,,,,,,,,,,,,,,,,,,,,
2022,80,1.7,0,.3476245655,1.1587485516,5.4461181924,11.819235226,23.2908458864,25.4924681343,19.1193511008,9.8493626883,2.5492468134,.9269988413,0,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,,,
2022,88,2,,,,,5,10,40,20,15,7.5,2.5,,,,,,,,,,
2022,89,1.925,,,0,2,5,15.5,30,25,15,5,2.5,,,,,,,,,,
2022,93,2,,,,,,2.5,42.5,40,15,,,,,,,,,,,,
2022,95,1.7956488802,.0105525249,.2375768296,3.2335569162,6.8031408597,11.6414788048,16.2022965043,18.340650477,16.8858383937,12.6444591508,7.7010088428,3.814738053,2.4847026432,,,,,,,,,
2022,96,2,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.9,,,,,5,20,30,25,20,,,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2022,101,1.8,,,3,5,10,24,35,18,5,,,,,,,,,,,,
2022,102,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2022,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2022,107,1.933,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2022,108,1.83795,,,,,3.27,17.39,32.17,29.31,15.35,2.51,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,25,10,,,,,,,,,,,
2022,113,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2022,118,1.94,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,,,
2018,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2018,4,1.1,,,,5,35,45,15,,,,,,,,,,,,,,
2018,6,1.4,,,,,,60,40,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,14,1.4,0,0,0,0,0,83,17,0,0,0,0,0,,,,,,,,,
2018,15,1.5,,,,,5,35,50,10,,,,,,,,,,,,,
2018,16,1.1,,,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,1.3,,,,,20,50,30,,,,,,,,,,,,,,
2018,23,1.1,,,,1,25,55,18,1,,,,,,,,,,,,,
2018,24,1.2,,,,8,25,35,25,7,,,,,,,,,,,,,
2018,26,1.2,,,,,20,65,15,,,,,,,,,,,,,,
2018,29,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2018,30,1.3,,,,,,,,,,,,,,,,,,,,,
2018,32,1.2,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,36,1.3,,,,,15,70,10,5,,,,,,,,,,,,,
2018,37,1,,,,,30,70,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,,,
2018,39,1.3,,,,5,25,35,25,10,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,1.3,,,,5,15,40,30,5,5,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,,,
2018,54,1.1,,,,,,60,40,,,,,,,,,,,,,,
2018,56,1.06,,,,,25,75,0,,,,,,,,,,,,,,
2018,59,1.3,,,,,20,50,30,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,63,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,1.1,,,,,,,,,,,,,,,,,,,,,
2018,85,1.2854094902,0,.0000000004,.0000235388,.0641453856,7.9892249835,58.1014486658,32.5738782378,1.2687515476,.0025274242,.0000002163,0,0,,,,,,,,,
2018,88,1.4,,,,,,,,,,,,,,,,,,,,,
2018,89,1.22,,,1,7.5,24,36,23,6,2,.5,,,,,,,,,,,
2018,93,1.2,,,,,5,82.5,12.5,,,,,,,,,,,,,,
2018,95,1.4678728906,1.2674461232,4.0288910329,6.8601827186,11.1096089624,12.9858645927,13.9072383014,15.2175737713,11.0291815026,9.9727396686,6.8281696598,3.8828930193,2.9102106472,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,97,1.1,,,,,,,,,,,,,,,,,,,,,
2018,98,1.2,,,,,15,65,20,,,,,,,,,,,,,,
2018,99,1.1,,,,,30,70,,,,,,,,,,,,,,,
2018,101,1,,,,,,,,,,,,,,,,,,,,,
2018,102,1,,,,10,30,40,20,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,,,
2018,107,,,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,,,
2018,110,1.3,0,0,0,5,17.5,30,34,13.5,0,0,0,0,,,,,,,,,
2018,111,1.2,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,,,
2018,113,1.3,0,0,0,4,19,37,29,10,1,0,0,0,,,,,,,,,
2018,115,1.2,,,,,,,,,,,,,,,,,,,,,
2018,116,1.2,0,0,0,5,35,40,15,5,0,0,0,0,,,,,,,,,
2018,118,.953925514,,,,,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,1.2,0,0,0,0,25,50,25,0,0,0,0,0,,,,,,,,,
2019,4,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2019,6,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,1.9,0,0,0,0,0,13,49,34,4,0,0,0,,,,,,,,,
2019,15,1.65,,,,5,10,20,35,20,5,5,,,,,,,,,,,
2019,16,1.6,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2019,23,1.3,,,1,8,20,30,25,15,1,,,,,,,,,,,,
2019,24,1.5,,,2,6,18,25,24,14,8,3,,,,,,,,,,,
2019,26,1.6,,,,,12,30,40,18,,,,,,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019,30,1.7,,,,,,,,,,,,,,,,,,,,,
2019,32,1.6,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.5,,,,,15,60,15,10,,,,,,,,,,,,,
2019,37,1.3,,,,,6,72,22,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,1.6,,,,,15,30,40,15,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,1.6,,,,5,15,25,40,10,5,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019,54,1.1,,,,,5,40,55,,,,,,,,,,,,,,
2019,56,1.33,,,,,20,70,10,,,,,,,,,,,,,,
2019,59,1.8,,,,,,35,50,15,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.7,,,,,10,35,50,5,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,1.3,,,,,,,,,,,,,,,,,,,,,
2019,85,1.5504186133,.0000012038,.0002976522,.0252852151,.7463237996,7.7733314117,29.0294324258,39.3376010098,19.4037030892,3.4593205042,.2197705178,.0048953884,.0000377824,,,,,,,,,
2019,88,1.6,,,,,,,,,,,,,,,,,,,,,
2019,89,1.752316987,,,0,3,8,20,33,24,6,4,2,,,,,,,,,,
2019,93,1.8,,,,,,15,60,20,5,,,,,,,,,,,,
2019,95,1.4195828255,.2727550272,.650482686,4.3960104187,11.1962946787,17.0305752105,21.871819862,17.9982026867,11.6494574911,6.8644942195,3.6691066122,2.6804088992,1.7203922082,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1.4,,,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,5,30,55,10,,,,,,,,,,,,,
2019,99,1.4,,,,,15,70,15,,,,,,,,,,,,,,
2019,101,1.2,,,,,,,,,,,,,,,,,,,,,
2019,102,1.2,,,,,20,40,30,10,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,1.6,0,0,0,5,14.5,24,34,20,2.5,0,0,0,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,113,1.7,0,0,0,3,10,21,29,23,10,3,1,0,,,,,,,,,
2019,115,1.5,,,,,,,,,,,,,,,,,,,,,
2019,116,1.6,0,0,0,5,15,30,35,10,5,0,0,0,,,,,,,,,
2019,118,1.4584335467,,,,,,,,,,,,,,,,,,,,,
2019Mar,1,,,,,,,,,,,,,,,,,,,,,,
2019Mar,2,1.1,0,0,0,0,40,60,0,0,0,0,0,0,,,,,,,,,
2019Mar,4,1.4,,,,10,25,30,25,10,,,,,,,,,,,,,
2019Mar,6,1.5,,,,,,40,60,,,,,,,,,,,,,,
2019Mar,7,,,,,,,,,,,,,,,,,,,,,,
2019Mar,14,1.6,0,0,0,3,29,49,18,1,0,0,0,0,,,,,,,,,
2019Mar,15,,,,,,,,,,,,,,,,,,,,,,
2019Mar,16,1.7,,,,,,,,,,,,,,,,,,,,,
2019Mar,20,,,,,,,,,,,,,,,,,,,,,,
2019Mar,22,1.5,,,,,5,40,50,5,,,,,,,,,,,,,
2019Mar,23,1.2,,,1,6,26,32,27,7,1,,,,,,,,,,,,
2019Mar,24,1.5,,,3,8,15,23,23,18,8,2,,,,,,,,,,,
2019Mar,26,1.4,,,,,15,50,35,,,,,,,,,,,,,,
2019Mar,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019Mar,30,1.6,,,,,,,,,,,,,,,,,,,,,
2019Mar,32,,,,,,,,,,,,,,,,,,,,,,
2019Mar,33,,,,,,,,,,,,,,,,,,,,,,
2019Mar,35,,,,,,,,,,,,,,,,,,,,,,
2019Mar,36,1.5,,,,,15,60,15,10,,,,,,,,,,,,,
2019Mar,37,1.3,,,,,5,75,20,,,,,,,,,,,,,,
2019Mar,38,,,,,,,,,,,,,,,,,,,,,,
2019Mar,39,1.4,,,,,15,40,35,10,,,,,,,,,,,,,
2019Mar,41,,,,,,,,,,,,,,,,,,,,,,
2019Mar,42,,,,,,,,,,,,,,,,,,,,,,
2019Mar,45,,,,,,,,,,,,,,,,,,,,,,
2019Mar,47,1.5,,,,,,,,,,,,,,,,,,,,,
2019Mar,48,,,,,,,,,,,,,,,,,,,,,,
2019Mar,49,.9,,,,,,,,,,,,,,,,,,,,,
2019Mar,54,1,,,,,,60,40,,,,,,,,,,,,,,
2019Mar,56,1.3,,,,,15,75,10,,,,,,,,,,,,,,
2019Mar,59,1.4,,,,,20,50,30,,,,,,,,,,,,,,
2019Mar,61,,,,,,,,,,,,,,,,,,,,,,
2019Mar,63,1.7,,,,,10,35,55,,,,,,,,,,,,,,
2019Mar,67,,,,,,,,,,,,,,,,,,,,,,
2019Mar,68,,,,,,,,,,,,,,,,,,,,,,
2019Mar,80,,,,,,,,,,,,,,,,,,,,,,
2019Mar,82,1.1,,,,,,,,,,,,,,,,,,,,,
2019Mar,85,1.5185601321,.0000000001,.0000008045,.0007930287,.1420058467,4.8095271057,32.6417131944,46.9524026711,14.5161628705,.9259071383,.0114611214,.0000262079,.0000000107,,,,,,,,,
2019Mar,88,1.4,,,,,,,,,,,,,,,,,,,,,
2019Mar,89,1.58,,,0,3,15,22,35,20,2,2,1,,,,,,,,,,
2019Mar,93,1.6,,,,,7.5,20,55,17.5,,,,,,,,,,,,,
2019Mar,95,1.361945313,.6005805948,1.0250839529,4.9365416407,11.9584364264,18.154766371,20.964883702,17.4952012174,10.7105174382,5.6598332656,4.0127894521,2.7052038681,1.7761620708,,,,,,,,,
2019Mar,96,,,,,,,,,,,,,,,,,,,,,,
2019Mar,97,1.24,,,,,,,,,,,,,,,,,,,,,
2019Mar,98,1.55,,,,,10,30,50,10,,,,,,,,,,,,,
2019Mar,99,1.3,,,,,,,,,,,,,,,,,,,,,
2019Mar,101,1.3,,,,,,,,,,,,,,,,,,,,,
2019Mar,102,,,,,,,,,,,,,,,,,,,,,,
2019Mar,103,,,,,,,,,,,,,,,,,,,,,,
2019Mar,107,,,,,,,,,,,,,,,,,,,,,,
2019Mar,108,,,,,,,,,,,,,,,,,,,,,,
2019Mar,110,,,,,,,,,,,,,,,,,,,,,,
2019Mar,111,,,,,,,,,,,,,,,,,,,,,,
2019Mar,112,,,,,,,,,,,,,,,,,,,,,,
2019Mar,113,1.6,0,0,0,1,9,21,37,27,4,1,0,0,,,,,,,,,
2019Mar,115,1.7,,,,,,,,,,,,,,,,,,,,,
2019Mar,116,1.6,0,0,0,5,15,30,35,10,5,0,0,0,,,,,,,,,
2019Mar,118,1.27,,,,,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,1.4,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.9,,,,,,10,60,30,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,1.9,0,0,0,0,1,12,45,36,6,0,0,0,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.7,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2020,23,1.5,,,1,6,17,26,30,19,1,,,,,,,,,,,,
2020,24,1.6,,3,5,6,13,17,19,16,12,8,1,,,,,,,,,,
2020,26,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020,30,1.8,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.5,,,,5,15,50,20,10,,,,,,,,,,,,,
2020,37,1.8,,,,,2,25,68,5,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.6,,,,5,15,20,40,15,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.5,,,,,,,,,,,,,,,,,,,,,
2020,54,1.7,,,,,5,25,55,15,,,,,,,,,,,,,
2020,56,1.4,,,,,15,60,25,,,,,,,,,,,,,,
2020,59,1.8,,,,,,40,50,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.8,,,,,10,30,55,5,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.654208523,.0005247055,.014979078,.2347292435,1.9886685935,9.1378354118,22.8334445998,31.083680407,23.0678843841,9.3266391956,2.0507208479,.2445656103,.016327923,,,,,,,,,
2020,88,1.9,,,,,,,,,,,,,,,,,,,,,
2020,89,1.752316987,,,0,3,8,20,33,24,6,4,2,,,,,,,,,,
2020,93,1.8,,,,,2.5,12.5,45,40,,,,,,,,,,,,,
2020,95,1.5122680247,.5979569422,1.124134571,6.3055164896,7.5158450806,13.3566377283,18.4859959432,19.9257620403,14.7189473875,8.9276166143,5.5678749795,2.2078373669,1.2658748566,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,2,,,,,,15,35,35,15,,,,,,,,,,,,
2020,99,1.6,,,,,,15,70,15,,,,,,,,,,,,,
2020,101,1.3,,,,,,,,,,,,,,,,,,,,,
2020,102,1.3,,,,,20,30,30,20,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,113,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020,118,1.8186667463,,,,,,,,,,,,,,,,,,,,,
2020Mar,1,,,,,,,,,,,,,,,,,,,,,,
2020Mar,2,1.3,0,0,0,0,10,50,40,0,0,0,0,0,,,,,,,,,
2020Mar,4,,,,,,,,,,,,,,,,,,,,,,
2020Mar,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2020Mar,7,,,,,,,,,,,,,,,,,,,,,,
2020Mar,14,2,0,0,0,4,25,46,22,3,0,0,0,0,,,,,,,,,
2020Mar,15,,,,,,,,,,,,,,,,,,,,,,
2020Mar,16,1.7,,,,,,,,,,,,,,,,,,,,,
2020Mar,20,,,,,,,,,,,,,,,,,,,,,,
2020Mar,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2020Mar,23,1.5,,,1,7,18,25,30,18,1,,,,,,,,,,,,
2020Mar,24,1.7,,,3,8,13,14,21,19,16,6,,,,,,,,,,,
2020Mar,26,1.7,,,,,10,27,40,18,5,,,,,,,,,,,,
2020Mar,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020Mar,30,1.7,,,,,,,,,,,,,,,,,,,,,
2020Mar,32,,,,,,,,,,,,,,,,,,,,,,
2020Mar,33,,,,,,,,,,,,,,,,,,,,,,
2020Mar,35,,,,,,,,,,,,,,,,,,,,,,
2020Mar,36,1.5,,,,5,15,50,20,10,,,,,,,,,,,,,
2020Mar,37,1.6,,,,,2,33,63,2,,,,,,,,,,,,,
2020Mar,38,,,,,,,,,,,,,,,,,,,,,,
2020Mar,39,1.7,,,,,5,25,45,25,,,,,,,,,,,,,
2020Mar,41,,,,,,,,,,,,,,,,,,,,,,
2020Mar,42,,,,,,,,,,,,,,,,,,,,,,
2020Mar,45,,,,,,,,,,,,,,,,,,,,,,
2020Mar,47,,,,,,,,,,,,,,,,,,,,,,
2020Mar,48,,,,,,,,,,,,,,,,,,,,,,
2020Mar,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020Mar,54,1.1,,,,,5,40,55,,,,,,,,,,,,,,
2020Mar,56,1.4,,,,,15,60,25,,,,,,,,,,,,,,
2020Mar,59,1.6,,,,,,40,50,10,,,,,,,,,,,,,
2020Mar,61,,,,,,,,,,,,,,,,,,,,,,
2020Mar,63,1.8,,,,,10,30,55,5,,,,,,,,,,,,,
2020Mar,67,,,,,,,,,,,,,,,,,,,,,,
2020Mar,68,,,,,,,,,,,,,,,,,,,,,,
2020Mar,80,,,,,,,,,,,,,,,,,,,,,,
2020Mar,82,,,,,,,,,,,,,,,,,,,,,,
2020Mar,85,1.6491822431,.0000871318,.0044967979,.1129001293,1.3734488658,8.1390745444,23.6076399387,33.6279451166,23.5528684316,8.1012888259,1.3638715474,.1118484391,.0045302315,,,,,,,,,
2020Mar,88,1.9,,,,,,,,,,,,,,,,,,,,,
2020Mar,89,1.94,,,0,2.5,7.5,12,30.5,25,15,5,2.5,,,,,,,,,,
2020Mar,93,1.9,,,,,,10,45,42.5,2.5,,,,,,,,,,,,
2020Mar,95,.8858310543,3.7795395255,5.3862649373,10.6351338581,15.6352875952,17.7997968916,17.1016905038,13.276669098,9.6043369165,3.7304793411,1.395619181,1.0789784109,.576203741,,,,,,,,,
2020Mar,96,,,,,,,,,,,,,,,,,,,,,,
2020Mar,97,,,,,,,,,,,,,,,,,,,,,,
2020Mar,98,1.82,,,,,,20,40,30,10,,,,,,,,,,,,
2020Mar,99,1.5,,,,,,,,,,,,,,,,,,,,,
2020Mar,101,1.3,,,,,,,,,,,,,,,,,,,,,
2020Mar,102,,,,,,,,,,,,,,,,,,,,,,
2020Mar,103,,,,,,,,,,,,,,,,,,,,,,
2020Mar,107,,,,,,,,,,,,,,,,,,,,,,
2020Mar,108,,,,,,,,,,,,,,,,,,,,,,
2020Mar,110,,,,,,,,,,,,,,,,,,,,,,
2020Mar,111,,,,,,,,,,,,,,,,,,,,,,
2020Mar,112,,,,,,,,,,,,,,,,,,,,,,
2020Mar,113,,,,,,,,,,,,,,,,,,,,,,
2020Mar,115,,,,,,,,,,,,,,,,,,,,,,
2020Mar,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020Mar,118,1.71,,,,,,,,,,,,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,,,
2022,2,1.6,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2022,4,1.8,2.5,2.5,5,7.5,12.5,15,20,15,12.5,5,2.5,,,,,,,,,,
2022,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,2.4,0,0,0,0,0,1,14,45,35,5,0,0,,,,,,,,,
2022,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2022,16,1.6,,,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,
2022,22,1.8,,,,,,25,50,25,,,,,,,,,,,,,
2022,23,1.9,,,1,10,15,20,26,22,5,1,,,,,,,,,,,
2022,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,,,
2022,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2022,29,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2022,30,1.9,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,1.5,,,,5,20,50,20,5,,,,,,,,,,,,,
2022,37,2.1,,,,,,,37,58,5,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,1.6,,,,5,10,25,35,20,5,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,54,1.9,,,,,5,15,60,15,5,,,,,,,,,,,,
2022,56,1.5,,,,,10,45,45,,,,,,,,,,,,,,
2022,59,2,,,,,,,25,75,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.8,,,,,10,30,50,10,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2022,88,2,,,,,,,,,,,,,,,,,,,,,
2022,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,,,
2022,93,2,,,,,,5,40,50,5,,,,,,,,,,,,
2022,95,1.516805271,2.4759556424,2.9548379936,4.7444850551,7.9651639847,12.3305839666,15.5321153284,16.5479639871,15.2353508934,11.408540549,6.9482822954,2.5283764408,1.3283438635,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.8,,,,,,25,30,30,15,,,,,,,,,,,,
2022,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2022,101,1.4,,,,,,,,,,,,,,,,,,,,,
2022,102,1.4,,,,5,20,40,30,5,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,,,
2022,108,,,,,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,
2022,113,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,,,
2022,118,1.9422694007,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,2.4,,,,,,5,20,50,20,5,,,,,,,,,,,
2018,2,2.4,0,0,0,0,0,10,20,40,30,0,0,0,,,,,,,,,
2018,4,2.5,,,,,,5,20,40,30,5,,,,,,,,,,,
2018,6,2.5,,,,,,,5,40,50,5,,,,,,,,,,,
2018,7,2.5,,,,,,,,,,,,,,,,,,,,,
2018,14,2.7,0,0,0,0,1,4,12,23,27,20,9,4,,,,,,,,,
2018,15,2.3,,,,,,5,15,50,20,10,,,,,,,,,,,
2018,16,2.4,0,1,2,5,10,13,17,20,17,10,4,1,,,,,,,,,
2018,20,2.5,,,,,,,5,45,50,,,,,,,,,,,,
2018,22,2.4,,,,,,,15,60,25,,,,,,,,,,,,
2018,23,2.3,,,1,3,8,15,20,30,18,5,,,,,,,,,,,
2018,24,2.4,,,,,,2,15,40,35,8,,,,,,,,,,,
2018,26,2.5,,,,,,5,10,35,40,10,,,,,,,,,,,
2018,29,2.3,,,,,,,20,60,20,,,,,,,,,,,,
2018,30,2.4,,,,,,,,,,,,,,,,,,,,,
2018,32,2.4,.000026421,.0006485362,.0143858868,.1849629957,1.4156070104,6.4164105516,17.2603380494,27.5888664386,26.2185069796,14.8129856957,4.9718894462,1.1153719888,,,,,,,,,
2018,33,2.3,0,0,0,0,2,8,15,48,18,8,1,0,,,,,,,,,
2018,35,2.2,,,,,,10,40,40,10,,,,,,,,,,,,
2018,36,2.5,,,,,,,10,40,50,,,,,,,,,,,,
2018,37,2.2,,,,,,,42,48,10,,,,,,,,,,,,
2018,38,2.3,,,,,,,10,90,,,,,,,,,,,,,
2018,39,2.4,,,,,,0,15,45,25,15,,,,,,,,,,,
2018,41,2.5,,,,,,,,20,80,,,,,,,,,,,,
2018,42,2.1,,,,,,,10,80,10,,,,,,,,,,,,
2018,45,2.15,,,,,,5,25,50,15,5,,,,,,,,,,,
2018,47,2.2,,,,,,5,20,35,25,10,5,,,,,,,,,,
2018,48,2.3,,,,,,,,40,60,,,,,,,,,,,,
2018,49,2.6,,,,,,,,,,,,,,,,,,,,,
2018,54,2.4,,,,,,,20,70,10,,,,,,,,,,,,
2018,56,2.3,,,,,,10,30,50,10,,,,,,,,,,,,
2018,59,2.5,,,,,,,,45,50,5,,,,,,,,,,,
2018,61,2.3,,,,,,,15,55,30,,,,,,,,,,,,
2018,63,2.4,,,,,,,30,65,5,,,,,,,,,,,,
2018,67,2.2,,,,,,,,,,,,,,,,,,,,,
2018,68,2.3,,,,,,,,,,,,,,,,,,,,,
2018,80,2.2,0,0,0,0,0,1.7523364486,18.1074766355,50,26.9859813084,3.1542056075,0,0,,,,,,,,,
2018,82,2.3,,,,,,,,,,,,,,,,,,,,,
2018,85,2.3384772834,0,.0000000033,.0000029961,.0008217034,.0687002042,1.7816489953,14.6418743867,38.9442329788,33.9580208588,9.6883353828,.8903444629,.0260180277,,,,,,,,,
2018,88,2.4901471077,,,,,,4,10,30,40,10,6,,,,,,,,,,
2018,89,2.4867727001,,,.5,1,1,2.5,2.5,30,50,10,2.5,,,,,,,,,,
2018,93,2.5,,,,,,2.5,5,30,60,2.5,,,,,,,,,,,
2018,95,2.2493710628,.0233967908,.0295626316,.1210749532,.7288907522,4.9518476152,12.6086849069,14.7578923288,27.9661704023,19.3211751467,11.3086804761,6.2929923108,1.8896316854,,,,,,,,,
2018,96,2.3,,,,,,5,20,35,25,10,5,,,,,,,,,,
2018,97,2.4,,,,,,,,,,,,,,,,,,,,,
2018,98,2.4,,,,,,,20,65,15,,,,,,,,,,,,
2018,99,2.3,,,,,,,15,70,15,,,,,,,,,,,,
2018,101,2.2,,,,,,,25,60,15,,,,,,,,,,,,
2018,102,2.5,,,,,,5,20,40,30,5,,,,,,,,,,,
2018,103,2.3,,,,,,,25,50,25,,,,,,,,,,,,
2018,107,2.3930755192,.0000000038,.0000013124,.000191514,.0117628334,.3063245777,3.4109400898,16.3809056157,34.1751531286,31.0963182326,12.3339705365,2.1222100938,.1622220617,,,,,,,,,
2018,108,2.225305,,,,,,5.4,21.92,36.7,26.63,9.34,.01,,,,,,,,,,
2018,110,2.3,0,0,0,0,2.5,13.5,17,34,17,13.5,2.5,0,,,,,,,,,
2018,111,2.3,,,,,,,,,,,,,,,,,,,,,
2018,112,2.9,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,113,2.8,0,0,0,0,0,1,5,19,44,26,5,0,,,,,,,,,
2018,115,2.5,.4706338103,.6117929309,1.6528106058,3.3706038581,5.980437474,9.2321837773,12.4001370262,14.4911227892,14.7344070969,13.0352251607,10.0336378179,13.9870076527,,,,,,,,,
2018,116,2.6,0,0,0,0,0,5,17.5,35,40,2.5,0,0,,,,,,,,,
2018,118,2.18,,,,,,,,,,,,,,,,,,,,,
2018Q4,1,2.3,,,,,,5,20,50,20,5,,,,,,,,,,,
2018Q4,2,2.2,0,0,0,0,0,10,20,60,10,0,0,0,,,,,,,,,
2018Q4,4,2.3,,,,,5,10,22.5,35,22.5,5,,,,,,,,,,,
2018Q4,6,2.4,,,,,,,10,60,30,,,,,,,,,,,,
2018Q4,7,2.421585326,,,,,,,,,,,,,,,,,,,,,
2018Q4,14,2.2,3,3,4,6,8,10,12,12,12,10,7,13,,,,,,,,,
2018Q4,15,2.1,,,,,,10,25,45,20,,,,,,,,,,,,
2018Q4,16,2.2,0,1,2,4,9,13,19,24,20,5,2,1,,,,,,,,,
2018Q4,20,2.3,,,,,,,20,50,30,,,,,,,,,,,,
2018Q4,22,2.2,,,,,,,25,50,25,,,,,,,,,,,,
2018Q4,23,2.2,,,1,3,9,15,20,28,18,6,,,,,,,,,,,
2018Q4,24,2.1,,,1,2,5,11,21,24,23,10,2,1,,,,,,,,,
2018Q4,26,2.4,,,,,,5,15,30,30,15,5,,,,,,,,,,
2018Q4,29,2.3,,,,,,,20,60,20,,,,,,,,,,,,
2018Q4,30,2.2,,,,,,,,,,,,,,,,,,,,,
2018Q4,32,2.3,,,,,,,,,,,,,,,,,,,,,
2018Q4,33,2.3,,,,,,,,,,,,,,,,,,,,,
2018Q4,35,,,,,,,,,,,,,,,,,,,,,,
2018Q4,36,2,,,,,,,20,50,30,,,,,,,,,,,,
2018Q4,37,2,,,,,,5,46,47,2,,,,,,,,,,,,
2018Q4,38,1.934,,,,,,,60,40,,,,,,,,,,,,,
2018Q4,39,2.2,,,,,,5,25,45,25,,,,,,,,,,,,
2018Q4,41,,,,,,,,,,,,,,,,,,,,,,
2018Q4,42,,,,,15,70,15,,,,,,,,,,,,,,,
2018Q4,45,,,,,,,,,,,,,,,,,,,,,,
2018Q4,47,1.9,,,,,,,,,,,,,,,,,,,,,
2018Q4,48,2,,,,,,,40,60,,,,,,,,,,,,,
2018Q4,49,2.5,,,,,,,,,,,,,,,,,,,,,
2018Q4,54,2.2,,,,,,,20,70,10,,,,,,,,,,,,
2018Q4,56,2.4,,,,,,10,30,50,10,,,,,,,,,,,,
2018Q4,59,2.3,,,,,,,20,50,30,,,,,,,,,,,,
2018Q4,61,2.1,,,,,,5,30,50,15,,,,,,,,,,,,
2018Q4,63,2.1,,,,,,,40,55,5,,,,,,,,,,,,
2018Q4,67,,,,,,,,,,,,,,,,,,,,,,
2018Q4,68,2.1,,,,,,,,,,,,,,,,,,,,,
2018Q4,80,,,,,,,,,,,,,,,,,,,,,,
2018Q4,82,2,,,,,,,,,,,,,,,,,,,,,
2018Q4,85,2.0316173321,.0000000189,.0000070583,.0010003665,.054066693,1.1259872355,9.1441815628,29.2932427926,37.3182609385,18.9418233361,3.8111973201,.3009125409,.0093201368,,,,,,,,,
2018Q4,88,2.2616130428,,,,,,10,15,40,25,10,,,,,,,,,,,
2018Q4,89,2.3064475618,,,.5,1,1,2.5,2.5,60,20,10,2.5,,,,,,,,,,
2018Q4,93,2.3,,,,,,2.5,10,50,35,2.5,,,,,,,,,,,
2018Q4,95,1.9168036899,.0458117693,.0673038524,.6731907692,1.6879908007,4.744937625,23.1113340323,25.4696591211,21.4575212739,12.12534352,5.8216820839,3.0026847989,1.7925403533,,,,,,,,,
2018Q4,96,2.1,,,,,5,10,25,35,15,7,3,,,,,,,,,,
2018Q4,97,2.2,,,,,,,,,,,,,,,,,,,,,
2018Q4,98,2.3,,,,,,,25,65,10,,,,,,,,,,,,
2018Q4,99,2.4,,,,,,,,,,,,,,,,,,,,,
2018Q4,101,2,,,,,,,,,,,,,,,,,,,,,
2018Q4,102,,,,,,,,,,,,,,,,,,,,,,
2018Q4,103,1.9,,,,,,10,40,35,15,,,,,,,,,,,,
2018Q4,107,2.220597999,.0039392243,.0416366492,.3171411666,1.6391082256,5.7522915941,13.7152180888,22.226859552,24.4891840807,18.3448127934,9.3417886043,3.2327888923,.8952311287,,,,,,,,,
2018Q4,108,1.94066,,,,,2.8,15.57,29.23,31.23,17.34,3.83,,,,,,,,,,,
2018Q4,110,.5,0,0,9,28,30,24,9,0,0,0,0,0,,,,,,,,,
2018Q4,111,,,,,,,,,,,,,,,,,,,,,,
2018Q4,112,2.9,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2018Q4,113,2.7,0,0,0,0,0,1,3,22,51,22,1,0,,,,,,,,,
2018Q4,115,2.3,.7210851424,.8710777076,2.2349740216,4.310946086,7.2346200556,10.5634795398,13.4199273601,14.8336366853,14.2659409565,11.9373554346,8.6909840962,10.9159729143,,,,,,,,,
2018Q4,116,2.5,0,0,0,0,0,5,17.5,35,40,2.5,0,0,,,,,,,,,
2018Q4,118,1.87,,,,,,,,,,,,,,,,,,,,,
2019,1,1.9,,,,1,4,15,40,25,10,4,1,,,,,,,,,,
2019,2,2.1,0,0,0,0,0,20,30,40,10,0,0,0,,,,,,,,,
2019,4,2,,,2.5,2.5,5,20,25,25,15,5,,,,,,,,,,,
2019,6,2,,,,,,,30,60,10,,,,,,,,,,,,
2019,7,2.2,,,,,,,,,,,,,,,,,,,,,
2019,14,2.1,0,1,2,5,8,12,16,19,15,11,6,5,,,,,,,,,
2019,15,1.9,,,,,5,15,35,30,15,,,,,,,,,,,,
2019,16,2,1,2,3,5,12,14,17,19,15,8,3,1,,,,,,,,,
2019,20,2,,,,,,15,30,35,15,5,,,,,,,,,,,
2019,22,2.1,,,,,,,25,55,20,,,,,,,,,,,,
2019,23,2,,1,2,4,9,15,20,24,18,7,,,,,,,,,,,
2019,24,1.7,,,,7,14,19,19,17,15,6,3,,,,,,,,,,
2019,26,2.2,,,,,5,10,25,25,25,7,3,,,,,,,,,,
2019,29,2,,,,,,10,30,40,20,,,,,,,,,,,,
2019,30,1.9,,,,,,,,,,,,,,,,,,,,,
2019,32,2.1,.213019921,.5146464604,1.6445828829,4.0253647398,8.0317622884,12.9884762692,17.0458665675,18.1552746307,15.693203205,11.0088101789,6.2672504514,4.4117424048,,,,,,,,,
2019,33,1.8,0,0,0,1,3,14,33,31,15,3,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,2,,,,,,,30,50,20,,,,,,,,,,,,
2019,37,2,,,,,,4,44,46,6,,,,,,,,,,,,
2019,38,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2019,39,1.9,,,,,5,15,45,25,10,,,,,,,,,,,,
2019,41,2.0691789715,,,,,,,30,60,10,,,,,,,,,,,,
2019,42,1.9,,,,,,10,50,40,,,,,,,,,,,,,
2019,45,2.025,,,,,,15,30,35,15,5,,,,,,,,,,,
2019,47,1.7,,,,5,10,15,35,20,10,5,,,,,,,,,,,
2019,48,1.9,,,,,,,50,50,,,,,,,,,,,,,
2019,49,2.1,,,,,,,,,,,,,,,,,,,,,
2019,54,2,,,,,,10,30,50,10,,,,,,,,,,,,
2019,56,1.8,,,,,,10,40,40,10,,,,,,,,,,,,
2019,59,2.2,,,,,,,25,50,25,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.9,,,,,,20,50,30,,,,,,,,,,,,,
2019,67,2.1,,,,,,,,,,,,,,,,,,,,,
2019,68,2,,,,,,,,,,,,,,,,,,,,,
2019,80,1.8,0,0,.2336448598,.7009345794,3.2710280374,17.8738317757,36.2149532711,28.3878504673,10.7476635514,2.5700934579,0,0,,,,,,,,,
2019,82,1.8,,,,,,,,,,,,,,,,,,,,,
2019,85,1.8065751259,.0619973873,.3127957567,1.3321960441,4.1972724892,9.7851330066,16.8830549569,21.5613619305,20.3829885195,14.2633034216,7.3874699334,2.8315727384,1.0008538158,,,,,,,,,
2019,88,1.986425357,2,3,5,7,9,9,10,11,13,12,10,9,,,,,,,,,
2019,89,2.0154010449,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,,,
2019,93,2,,,,,,7.5,27.5,60,2.5,2.5,,,,,,,,,,,
2019,95,1.9029839359,.5673821724,1.025432585,1.0493149204,6.206319657,10.866218705,15.1650298384,18.6468089579,14.9601001425,13.2389504109,9.5106666661,5.3403578575,3.4234180869,,,,,,,,,
2019,96,1.9,,,,,5,15,35,25,15,5,,,,,,,,,,,
2019,97,1.9,,,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,,,15,45,40,,,,,,,,,,,,,
2019,99,2.2,,,,,,,30,60,10,,,,,,,,,,,,
2019,101,1.7,,,,,5,25,40,25,5,,,,,,,,,,,,
2019,102,1.5,,,,5,15,30,30,15,5,,,,,,,,,,,,
2019,103,2,,,,,5,15,30,40,10,,,,,,,,,,,,
2019,107,1.3227012257,.0066592921,.1216616304,1.2258786244,6.6437151204,19.4234475447,30.6990464802,26.2564580407,12.148177872,3.035634846,.4086199337,.0295344492,.0011661662,,,,,,,,,
2019,108,1.89916,,,,,3.12,16.59,30.9,30.68,16.08,2.63,,,,,,,,,,,
2019,110,1.9,0,0,0,3.5,14.5,18,28,18,14.5,3.5,0,0,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,2.6,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2019,113,2.1,0,0,0,0,2,10,27,34,20,6,1,0,,,,,,,,,
2019,115,2,1.3161073985,1.4191299485,3.3706038581,5.980437474,9.2321837773,12.4001370262,14.4911227892,14.7344070969,13.0352251607,10.0336378179,6.7196970062,7.2673106465,,,,,,,,,
2019,116,2.2,0,0,0,0,5,20,30,35,10,0,0,0,,,,,,,,,
2019,118,1.58,,,,,,,,,,,,,,,,,,,,,
2019Q4,1,1.8,,,,1,4,10,40,30,10,4,1,,,,,,,,,,
2019Q4,2,1.9,0,0,0,0,0,20,30,30,20,0,0,0,,,,,,,,,
2019Q4,4,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,,
2019Q4,6,2,,,,,,,30,60,10,,,,,,,,,,,,
2019Q4,7,2.116557575,,,,,,,,,,,,,,,,,,,,,
2019Q4,14,2.1,3,3,5,6,9,11,11,12,11,10,7,12,,,,,,,,,
2019Q4,15,1.75,,,,,10,20,30,25,15,,,,,,,,,,,,
2019Q4,16,1.9,0,1,2,5,11,15,20,19,13,9,4,1,,,,,,,,,
2019Q4,20,1.8,,,,,5,18,32,25,15,5,,,,,,,,,,,
2019Q4,22,2.1,,,,,,,30,50,20,,,,,,,,,,,,
2019Q4,23,1.8,,1,2,4,8,15,24,20,15,10,1,,,,,,,,,,
2019Q4,24,1.6,1,2,3,8,12,15,22,20,8,6,2,1,,,,,,,,,
2019Q4,26,2.1,,,,,5,10,27,28,22,5,3,,,,,,,,,,
2019Q4,29,2,,,,,,10,30,40,20,,,,,,,,,,,,
2019Q4,30,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q4,32,2.1,,,,,,,,,,,,,,,,,,,,,
2019Q4,33,2.3,,,,,,,,,,,,,,,,,,,,,
2019Q4,35,,,,,,,,,,,,,,,,,,,,,,
2019Q4,36,2,,,,,,,30,50,20,,,,,,,,,,,,
2019Q4,37,2,,,,,,7,44,45,4,,,,,,,,,,,,
2019Q4,38,1.71,,,,,,10,70,20,,,,,,,,,,,,,
2019Q4,39,1.7,,,,,5,25,40,20,10,,,,,,,,,,,,
2019Q4,41,,,,,,,,,,,,,,,,,,,,,,
2019Q4,42,,,,,15,70,15,,,,,,,,,,,,,,,
2019Q4,45,,,,,,,,,,,,,,,,,,,,,,
2019Q4,47,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q4,48,1.8,,,,,,,60,40,,,,,,,,,,,,,
2019Q4,49,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q4,54,1.8,,,,,,10,30,50,10,,,,,,,,,,,,
2019Q4,56,1.9,,,,,,10,40,40,10,,,,,,,,,,,,
2019Q4,59,2,,,,,,,40,50,10,,,,,,,,,,,,
2019Q4,61,,,,,,,,,,,,,,,,,,,,,,
2019Q4,63,1.8,,,,,,30,50,20,,,,,,,,,,,,,
2019Q4,67,,,,,,,,,,,,,,,,,,,,,,
2019Q4,68,1.9,,,,,,,,,,,,,,,,,,,,,
2019Q4,80,,,,,,,,,,,,,,,,,,,,,,
2019Q4,82,,,,,,,,,,,,,,,,,,,,,,
2019Q4,85,1.7914245073,.0886416589,.3977962744,1.5573736528,4.5821326219,10.1338190959,16.8491036895,21.0631432529,19.7984952122,13.9925950769,7.4351660033,2.9699873969,1.1317460644,,,,,,,,,
2019Q4,88,1.961838411,2,3,5,7,9,9,10,11,13,12,10,9,,,,,,,,,
2019Q4,89,1.9032007597,,,.5,2.5,5,15,33,22,15,5,2,,,,,,,,,,
2019Q4,93,1.9,,,,,,10,55,30,2.5,2.5,,,,,,,,,,,
2019Q4,95,1.8573979869,.0185457401,.2456601327,1.2718919342,1.5375980305,9.9933684798,20.2724175974,22.3859779122,20.1055673695,14.6867712477,6.2567279131,1.7474449301,1.4780287127,,,,,,,,,
2019Q4,96,1.8,,,,3,7,15,35,25,10,5,,,,,,,,,,,
2019Q4,97,1.844,,,,,,,,,,,,,,,,,,,,,
2019Q4,98,1.8,,,,,5,25,35,30,5,,,,,,,,,,,,
2019Q4,99,2.1,,,,,,,,,,,,,,,,,,,,,
2019Q4,101,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q4,102,,,,,,,,,,,,,,,,,,,,,,
2019Q4,103,2,,,,2.5,5,20,30,35,7.5,,,,,,,,,,,,
2019Q4,107,1.2397522136,.4511453457,1.8408688512,6.0483294064,13.7776880899,21.766829599,23.8549360251,18.1360692551,9.5639564774,3.4973790041,.8865037042,.1556770546,.0206171873,,,,,,,,,
2019Q4,108,1.97992,,,,,1.56,14.15,28.89,33.09,18.4,3.91,,,,,,,,,,,
2019Q4,110,.44,0,0,9,30,28,24,9,0,0,0,0,0,,,,,,,,,
2019Q4,111,,,,,,,,,,,,,,,,,,,,,,
2019Q4,112,2.3,,,,,5,10,20,35,15,10,5,,,,,,,,,,
2019Q4,113,1.9,0,0,0,1,3,16,34,31,12,2,1,0,,,,,,,,,
2019Q4,115,1.8,1.9164462229,1.9106906487,4.310946086,7.2346200556,10.5634795398,13.4199273601,14.8336366853,14.2659409565,11.9373554346,8.6909840962,5.5052841484,5.4106887659,,,,,,,,,
2019Q4,116,1.9,0,0,0,0,5,25,30,30,10,0,0,0,,,,,,,,,
2019Q4,118,1.43,,,,,,,,,,,,,,,,,,,,,
2020,1,1.5,1,2,3,5,10,22,28,15,8,5,1,,,,,,,,,,
2020,2,1.5,0,0,0,0,20,30,30,20,0,0,0,0,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,1.6,,,,,,,,,,,,,,,,,,,,,
2020,14,1.9,0,1,3,6,11,14,18,17,13,9,5,3,,,,,,,,,
2020,15,1.75,,,,,10,20,30,25,15,,,,,,,,,,,,
2020,16,1.6,1,2,3,5,12,16,19,18,12,8,3,1,,,,,,,,,
2020,20,1.7,,,,,10,15,35,25,10,5,,,,,,,,,,,
2020,22,1.9,,,,,,12.5,40,35,12.5,,,,,,,,,,,,
2020,23,1.8,,1,2,5,10,16,21,19,18,7,1,,,,,,,,,,
2020,24,1.2,,3,8,12,17,19,16,13,9,3,,,,,,,,,,,
2020,26,2,,,2,5,5,15,20,22,15,10,5,1,,,,,,,,,
2020,29,1.8,,,,,,10,50,40,,,,,,,,,,,,,
2020,30,1.7,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,2,,,,,,10,20,40,30,,,,,,,,,,,,
2020,37,1.9,,,,,,7,46,43,4,,,,,,,,,,,,
2020,38,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020,39,1.6,,,,,15,28,35,15,7,,,,,,,,,,,,
2020,41,1.785569008,,,,,,,60,40,,,,,,,,,,,,,
2020,42,,,,,,,10,30,60,,,,,,,,,,,,,
2020,45,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.6,,,,,,,,,,,,,,,,,,,,,
2020,54,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2020,56,1.8,,,,,20,20,20,20,20,,,,,,,,,,,,
2020,59,1.7,,,,,,25,50,25,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,,,
2020,80,1.6,0,0,1.8691588785,6.191588785,18.2242990654,27.1028037385,26.8691588785,14.4859813084,4.4392523364,.7009345794,.1168224299,0,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.6011778251,.3454719263,1.0406999482,3.0593081504,7.0386314378,12.6754908741,17.8683741654,19.7182369766,17.034109993,11.5194283912,6.097907416,2.5265887668,1.0757519542,,,,,,,,,
2020,88,1.7002897036,3.5,4.5,7,8.5,10,11.5,11,11,10.5,9.5,7,6,,,,,,,,,
2020,89,1.666012589,,,2.5,5,10,15,30,22.5,7.5,5,2.5,,,,,,,,,,
2020,93,1.7,,,,,2.5,20,55,20,2.5,,,,,,,,,,,,
2020,95,1.7456616921,.5739094438,1.0431260379,2.9071270371,6.4582040098,11.4361550624,16.1424271944,20.0748226422,15.3334015017,12.6016150973,8.5485668159,3.0145377455,1.866107412,,,,,,,,,
2020,96,1.6,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.7,,,,,5,35,45,15,,,,,,,,,,,,,
2020,99,1.9,,,,,,,30,60,10,,,,,,,,,,,,
2020,101,1.3,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,,
2020,102,.6,,,,20,40,30,10,,,,,,,,,,,,,,
2020,103,1.5,,,,5,10,20,35,20,7.5,2.5,,,,,,,,,,,
2020,107,1.1813538344,.4291705419,1.5747703756,4.9710560906,11.3678646487,18.8369028908,22.6206296948,19.6873910472,12.417721867,5.6755397762,1.8792614306,.4506631074,.0890285292,,,,,,,,,
2020,108,1.5396725,,,,1.12,12.63,26.66,33.35,20.22,6.02,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,113,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,1.8,0,0,0,0,5,20,35,30,10,0,0,0,,,,,,,,,
2020,118,1.32,,,,,,,,,,,,,,,,,,,,,
2022,1,1.4,1,2,3,5,10,29,20,14,8,5,2,1,,,,,,,,,
2022,2,2,0,0,0,0,0,20,30,30,20,0,0,0,,,,,,,,,
2022,4,1.5,2.5,2.5,5,7.5,12.5,15,20,15,12.5,5,2.5,,,,,,,,,,
2022,6,1.5,,,,,,20,60,20,,,,,,,,,,,,,
2022,7,1.7,,,,,,,,,,,,,,,,,,,,,
2022,14,2,5,3,5,7,9,10,11,12,10,8,7,13,,,,,,,,,
2022,15,2,,,,5,10,20,35,15,10,5,,,,,,,,,,,
2022,16,1.7,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2022,20,1.5,,2,4,8,13,20,25,15,10,3,,,,,,,,,,,
2022,22,1.6,,,,,15,30,40,10,5,,,,,,,,,,,,
2022,23,1.4,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,,,
2022,24,1.2,3,5,7,10,15,20,15,10,7,5,2,1,,,,,,,,,
2022,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2022,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2022,30,1.5,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,2,0,0,3,5,11,17,22,20,16,6,0,0,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,2.5,,,,,,,10,30,40,20,,,,,,,,,,,
2022,37,1.9,,,,,1,10,45,39,5,,,,,,,,,,,,
2022,38,1.5,,,,,,20,70,10,,,,,,,,,,,,,
2022,39,1.4,,,,10,15,32,23,15,5,,,,,,,,,,,,
2022,41,1.7,,,,,,,80,20,,,,,,,,,,,,,
2022,42,,,,,,,,,10,80,10,,,,,,,,,,,
2022,45,1.45,,,,5,10,35,35,10,5,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,1.6,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,54,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2022,56,1.3,,,,,20,20,20,20,20,,,,,,,,,,,,
2022,59,1.5,,,,,,35,50,15,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.5,,,,,10,30,50,10,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,1.2,,,,,,,,,,,,,,,,,,,,,
2022,80,1.4,.3504672897,1.8691588785,4.2056074766,10.046728972,18.3411214953,25.2336448599,19.976635514,10.8644859813,6.308411215,2.453271028,.2336448598,.1168224299,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,,,
2022,88,1.49831,,,,7.5,15,30,20,15,10,2.5,,,,,,,,,,,
2022,89,2,,,2.5,2.5,5,15,17.5,20,17.5,12.5,5,2.5,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.7429646024,1.3971806341,1.7740271876,3.2974650074,6.3048088274,10.7722482328,15.4537427861,17.2570843706,16.5263506596,12.7477697285,7.9202549529,3.9636182459,2.5854493671,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.5,,,,5,15,20,30,25,5,,,,,,,,,,,,
2022,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2022,101,1.2,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2022,102,1.5,,,,5,15,30,30,15,5,,,,,,,,,,,,
2022,103,1.5,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,,,
2022,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2022,108,1.13592925,,,,10.17,24.01,34.16,22.97,8.62,.07,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2022,113,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,1.8,0,0,0,5,10,25,30,20,10,0,0,0,,,,,,,,,
2022,118,1.25,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2018,1,8.3,,,,,5,20,50,20,5,,,,,,,,,,,,
2018,2,8,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,4,8.3,,,,,,20,45,30,5,,,,,,,,,,,,
2018,6,8.2,,,,,,10,60,30,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,14,8.3,0,0,0,0,0,3,84,13,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,15,8.3,,,,,,15,50,30,5,,,,,,,,,,,,
2018,16,8.2,0,1,2,7,12,18,24,14,8,6,4,3,1,0,0,0,0,0,0,0,0
2018,20,8.3,,,,,,10,70,20,,,,,,,,,,,,,
2018,22,8.2,,,,,,30,55,15,,,,,,,,,,,,,
2018,23,8.2,,,,,,25,50,25,,,,,,,,,,,,,
2018,24,8.5,,,,1,7,18,24,23,17,9,1,,,,,,,,,,
2018,26,8.2,,,,,,20,60,20,,,,,,,,,,,,,
2018,29,8.5,,,,,,,30,50,20,,,,,,,,,,,,
2018,30,8.2,,,,,,,,,,,,,,,,,,,,,
2018,32,8.4,0,0,.000000009,.0001056206,.0943395491,6.9567667474,49.4303775801,39.9124841121,3.5761394919,.0297668654,.0000200234,.000000001,0,0,0,0,0,0,0,0,0
2018,33,8.4,0,0,0,0,3,10,30,32,15,8,2,0,0,0,0,0,0,0,0,0,0
2018,35,8.4,,,,,,10,50,40,,,,,,,,,,,,,
2018,36,8.5,,,,,,20,30,40,10,,,,,,,,,,,,
2018,37,8.2,,,,,,9,86,5,,,,,,,,,,,,,
2018,38,8.3,,,,,,30,60,10,,,,,,,,,,,,,
2018,39,8.4,,,,,2,13,37,35,13,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,8.4,,,,,5,30,45,15,5,,,,,,,,,,,,
2018,48,8.4,,,,,,,,,,,,,,,,,,,,,
2018,49,8.3,,,,,,,,,,,,,,,,,,,,,
2018,54,8,,,,,,10,80,10,,,,,,,,,,,,,
2018,56,8.6,,,,,,,20,70,10,,,,,,,,,,,,
2018,59,8,,,,,,40,50,10,,,,,,,,,,,,,
2018,61,8.2,,,,,,5,80,15,,,,,,,,,,,,,
2018,63,8.2,,,,,,5,70,25,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,8.4,,,,,,,,,,,,,,,,,,,,,
2018,80,8.6,0,0,0,0,0,2.9748283753,36.4988558352,48.2837528605,12.0137299771,.2288329519,0,0,0,0,0,0,0,0,0,0,0
2018,82,8.3,,,,,,,,,,,,,,,,,,,,,
2018,85,8.2040048198,0,0,.0000000909,.0006909687,.3674020742,15.1765718534,58.777746882,24.660500808,1.0137366929,.003349843,.0000007869,0,0,0,0,0,0,0,0,0,0
2018,88,8.2625539229,,,,,,,,,,,,,,,,,,,,,
2018,89,8.28083333333333,,,,2.5,5,25,32.5,20,6,4,3,2,0,,,,,,,,
2018,93,8.3,,,,,,17.5,47.5,30,5,,,,,,,,,,,,
2018,95,8.2554152429,.000239045,.6697414128,2.6857750166,6.7617453383,13.7231388543,17.9395446503,23.3011285783,12.0172716947,7.2652614641,6.4379189801,4.6201556387,2.79928479,.8623771022,.5157734771,.2248271589,.1127507645,.0529260994,.0088586696,.0011547647,.0001172316,.0000092688
2018,96,8.1,,,,5,10,30,35,15,5,,,,,,,,,,,,
2018,97,8.4,,,,,,,,,,,,,,,,,,,,,
2018,98,8.4,,,,,,,65,35,,,,,,,,,,,,,
2018,99,8.4,,,,,,10,80,10,,,,,,,,,,,,,
2018,101,8.2,,,,,,20,60,20,,,,,,,,,,,,,
2018,102,8.4,,,,,,15,40,30,15,,,,,,,,,,,,
2018,103,8.4,,,,,,20,60,20,,,,,,,,,,,,,
2018,107,8.320629253,0,.0000000016,.0000081871,.0062258517,.7340253013,14.2352519163,49.1621620807,31.9568898404,3.8269283217,.0782539675,.0002544061,.0000001256,0,0,0,0,0,0,0,0,0
2018,108,8.3446455,,,,,.68,17.38,40.54,33.68,7.72,,,,,,,,,,,,
2018,110,8.3,0,0,0,2.5,13.5,17,34,17,13.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2018,111,8.3,,,,,,,,,,,,,,,,,,,,,
2018,112,8,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2018,113,8.2,0,0,0,1,6,26,38,22,6,1,0,0,0,0,0,0,0,0,0,0,0
2018,115,8.7,.4387932513,.8699957545,2.0797828462,4.2551287966,7.4509388635,11.1665903316,14.3234324832,15.7251235867,14.7762009479,11.8837194245,8.1801224003,4.8192538828,2.4299933669,1.0486397753,.3872864427,.1224080506,.0331088987,.0076633808,.0015178173,.0002572311,.0000424675
2018,116,8.3,0,0,0,0,5,20,50,20,5,0,0,0,0,0,0,0,0,0,0,0,0
2018,118,8.31,,,,,,,,,,,,,,,,,,,,,
2019,1,8,,,,5,15,25,30,20,5,,,,,,,,,,,,
2019,2,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,8,,,,,10,25,30,15,10,5,2.5,2.5,,,,,,,,,
2019,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,8.2,0,0,0,2,10,25,30,22,9,2,0,0,0,0,0,0,0,0,0,0,0
2019,15,8.1,,,,,5,35,40,15,5,,,,,,,,,,,,
2019,16,7.9,2,5,7,10,16,20,15,10,7,5,2,1,0,0,0,0,0,0,0,0,0
2019,20,7.8,,,,,10,50,40,,,,,,,,,,,,,,
2019,22,7.7,,,,10,20,45,15,10,,,,,,,,,,,,,
2019,23,7.5,,,,5,25,35,22,10,3,,,,,,,,,,,,
2019,24,7.9,,1,7,10,14,20,18,16,8,5,1,,,,,,,,,,
2019,26,7.5,,,5,20,25,25,15,7,3,,,,,,,,,,,,
2019,29,8.2,,,,,,10,40,30,20,,,,,,,,,,,,
2019,30,7.5,,,,,,,,,,,,,,,,,,,,,
2019,32,7.8,0,.0077926096,.2815967086,3.8248406767,19.5978453519,38.3225973599,28.7626643653,8.2649111504,.9004870717,.0367091504,.0005525137,.0000030358,.000000006,0,0,0,0,0,0,0,0
2019,33,7.9,0,0,0,3,12,29,25,15,13,3,0,0,0,0,0,0,0,0,0,0,0
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,8,,,,,10,30,50,10,,,,,,,,,,,,,
2019,37,7.4,,,,2,50,44,4,,,,,,,,,,,,,,
2019,38,7.8,,,,,,60,40,,,,,,,,,,,,,,
2019,39,8.3,,,,,2,13,38,35,12,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,8,,,,,5,25,40,15,10,5,,,,,,,,,,,
2019,48,8,,,,,,,,,,,,,,,,,,,,,
2019,49,7.8,,,,,,,,,,,,,,,,,,,,,
2019,54,7.9,,,,,,30,70,,,,,,,,,,,,,,
2019,56,8.2,,,,,,15,60,20,5,,,,,,,,,,,,
2019,59,7.7,,,,,10,50,35,5,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,7.4,,,,,40,30,20,10,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,7.9,,,,,,,,,,,,,,,,,,,,,
2019,80,8.1,0,0,1.3729977117,5.0343249428,14.9885583524,24.828375286,27.4599542333,16.3615560641,7.5514874142,2.2883295195,.114416476,0,0,0,0,0,0,0,0,0,0
2019,82,7.9,,,,,,,,,,,,,,,,,,,,,
2019,85,7.7190079863,.0005000355,.0260335189,.5730383867,5.3382423795,21.2336893443,36.3142557432,26.7848770447,8.5053557248,1.1557431545,.0666330331,.0016152389,.0000163274,.0000000684,.0000000001,0,0,0,0,0,0,0
2019,88,7.75,,,,,,,,,,,,,,,,,,,,,
2019,89,7.90583333333333,,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,
2019,93,7.9,,,,,15,55,17.5,10,2.5,,,,,,,,,,,,
2019,95,7.8325304571,1.6137864301,3.7719828775,6.6063070395,11.181883837,17.0531627286,20.7330714551,15.1649576275,8.8827470718,5.0195671195,2.9145572587,2.1220740815,1.40774427,1.086949884,.9310075602,.582422183,.5387941934,.2420958368,.0973412218,.035022837,.0112758921,.0032485949
2019,96,7.9,,,2,5,15,35,25,10,5,3,,,,,,,,,,,
2019,97,8,,,,,,,,,,,,,,,,,,,,,
2019,98,8,,,,,,35,50,15,,,,,,,,,,,,,
2019,99,7.8,,,,,,80,20,,,,,,,,,,,,,,
2019,101,7.3,,,,5,45,35,10,5,,,,,,,,,,,,,
2019,102,8,,,,,20,30,30,20,,,,,,,,,,,,,
2019,103,8,,,,,10,30,35,20,5,,,,,,,,,,,,
2019,107,7.9226728633,.1262754668,.5698283384,2.622268492,7.9457686316,16.5200004904,23.5747067371,23.0950205929,15.5318044807,7.1692703384,2.2705093237,.4931176636,.0733992001,.0074824804,.0005220273,.0000249062,.000000812,.0000000181,.0000000003,0,0,0
2019,108,7.90961025,,,,.88,15.68,35.28,34.94,13.11,.11,,,,,,,,,,,,
2019,110,7.8,0,0,2.5,13.5,17,34,17,13.5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,113,7.8,0,0,1,7,19,31,26,12,3,1,0,0,0,0,0,0,0,0,0,0,0
2019,115,8.6,.5522842887,1.0486397753,2.4299933669,4.8192538828,8.1801224003,11.8837194245,14.7762009479,15.7251235866,14.3234324832,11.1665903316,7.4509388635,4.2551287966,2.0797828462,.8699957545,.3114573187,.0954220766,.0250180316,.0056129986,.0010775974,.0001770187,.0000282098
2019,116,8.1,0,0,0,0,7.5,25,35,25,7.5,0,0,0,0,0,0,0,0,0,0,0,0
2019,118,7.91,,,,,,,,,,,,,,,,,,,,,
2019Feb,1,8.1,,,,1,4,25,45,20,4,1,,,,,,,,,,,
2019Feb,2,7.8,0,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Feb,4,8.1,,,,,5,25,35,15,10,5,2.5,2.5,,,,,,,,,
2019Feb,6,7.8,,,,,10,60,30,,,,,,,,,,,,,,
2019Feb,7,,,,,,,,,,,,,,,,,,,,,,
2019Feb,14,8.1,0,0,0,2,10,25,32,22,8,1,0,0,0,0,0,0,0,0,0,0,0
2019Feb,15,8.2,,,,,5,25,40,25,5,,,,,,,,,,,,
2019Feb,16,8,2,3,6,9,13,18,19,11,8,6,4,1,0,0,0,0,0,0,0,0,0
2019Feb,20,8,,,,,5,40,50,5,,,,,,,,,,,,,
2019Feb,22,8,,,,,,40,50,10,,,,,,,,,,,,,
2019Feb,23,7.9,,,,,10,39,35,15,1,,,,,,,,,,,,
2019Feb,24,7.8,,2,5,11,20,20,18,12,9,2,1,,,,,,,,,,
2019Feb,26,7.7,,,,5,35,40,10,5,5,,,,,,,,,,,,
2019Feb,29,8.5,,,,,,10,40,30,20,,,,,,,,,,,,
2019Feb,30,7.7,,,,,,,,,,,,,,,,,,,,,
2019Feb,32,8,,,,,,,,,,,,,,,,,,,,,
2019Feb,33,8.4,,,,,,,,,,,,,,,,,,,,,
2019Feb,35,,,,,,,,,,,,,,,,,,,,,,
2019Feb,36,8.5,,,,,,20,30,40,10,,,,,,,,,,,,
2019Feb,37,7.7,,,,,5,52,42,1,,,,,,,,,,,,,
2019Feb,38,,,,,,,,,,,,,,,,,,,,,,
2019Feb,39,8.2,,,,,2,15,35,33,10,5,,,,,,,,,,,
2019Feb,41,,,,,,,,,,,,,,,,,,,,,,
2019Feb,42,,,,,,,,,,,,,,,,,,,,,,
2019Feb,45,,,,,,,,,,,,,,,,,,,,,,
2019Feb,47,8.1,,,,,,,,,,,,,,,,,,,,,
2019Feb,48,8.2,,,,,,,,,,,,,,,,,,,,,
2019Feb,49,7.8,,,,,,,,,,,,,,,,,,,,,
2019Feb,54,7.9,,,,,,10,80,10,,,,,,,,,,,,,
2019Feb,56,8.5,,,,,,10,40,40,10,,,,,,,,,,,,
2019Feb,59,7.8,,,,,,55,45,,,,,,,,,,,,,,
2019Feb,61,,,,,,,,,,,,,,,,,,,,,,
2019Feb,63,7.6,,,,,20,60,15,5,,,,,,,,,,,,,
2019Feb,67,,,,,,,,,,,,,,,,,,,,,,
2019Feb,68,8,,,,,,,,,,,,,,,,,,,,,
2019Feb,80,,,,,,,,,,,,,,,,,,,,,,
2019Feb,82,,,,,,,,,,,,,,,,,,,,,,
2019Feb,85,7.9176698337,0,.0000000268,.000150754,.0868687903,5.4728941937,42.2721562562,45.2787150806,6.7638893675,.1250709973,.0002544804,.0000000532,0,0,0,0,0,0,0,0,0,0
2019Feb,88,7.9,,,,,,,,,,,,,,,,,,,,,
2019Feb,89,7.88,,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,
2019Feb,93,7.9,,,,,2.5,50,45,2.5,,,,,,,,,,,,,
2019Feb,95,8.0121795844,5.3628844472,5.4610313652,5.6546359817,8.6360637238,11.7865995123,12.4377320028,13.1417019237,11.0958640263,8.7812847431,6.096213061,4.9053742059,2.6821368632,1.7130628469,1.0862456047,.6163506038,.3129483578,.1421878822,.0578092789,.0210318548,.0068470367,.001994678
2019Feb,96,7.9,,,2,5,25,35,15,10,5,3,,,,,,,,,,,
2019Feb,97,,,,,,,,,,,,,,,,,,,,,,
2019Feb,98,8.1,,,,,,35,45,20,,,,,,,,,,,,,
2019Feb,99,8.1,,,,,,,,,,,,,,,,,,,,,
2019Feb,101,7.6,,,,,,,,,,,,,,,,,,,,,
2019Feb,102,,,,,,,,,,,,,,,,,,,,,,
2019Feb,103,,,,,,,,,,,,,,,,,,,,,,
2019Feb,107,8.096263455,.0131542547,.1265419225,1.0618756269,5.1775296849,15.0743183297,26.2393046825,27.3251591458,17.0251536515,6.342825654,1.4113617892,.1872713505,.0147903629,.0006939211,.0000193029,.0000003178,.0000000031,0,0,0,0,0
2019Feb,108,8.432502,,,,,.41,14.44,35.08,36.55,13.45,.07,,,,,,,,,,,
2019Feb,110,8,,,,,,,,,,,,,,,,,,,,,
2019Feb,111,,,,,,,,,,,,,,,,,,,,,,
2019Feb,112,7.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Feb,113,7.8,0,0,1,7,18,35,23,12,3,1,0,0,0,0,0,0,0,0,0,0,0
2019Feb,115,,,,,,,,,,,,,,,,,,,,,,
2019Feb,116,8.1,0,0,0,0,7.5,25,35,25,7.5,0,0,0,0,0,0,0,0,0,0,0,0
2019Feb,118,8,,,,,,,,,,,,,,,,,,,,,
2020,1,7.8,,,4,10,20,30,20,10,4,2,,,,,,,,,,,
2020,2,7.5,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,8.3,0,1,3,6,11,17,19,18,13,8,3,1,0,0,0,0,0,0,0,0,0
2020,15,8.1,,,,,10,30,35,20,5,,,,,,,,,,,,
2020,16,7.8,1,5,7,11,16,19,13,10,7,5,3,2,1,0,0,0,0,0,0,0,0
2020,20,7.3,,,,15,45,25,10,5,,,,,,,,,,,,,
2020,22,7.4,,,,15,30,35,15,5,,,,,,,,,,,,,
2020,23,7,,,,25,30,23,15,5,2,,,,,,,,,,,,
2020,24,7.3,8.5,9.5,11,14,12,14,11,8,4,3,2.5,1.5,1,,,,,,,,
2020,26,7,2,7,15,25,25,15,7,3,1,,,,,,,,,,,,
2020,29,8.1,,,,,,10,50,30,10,,,,,,,,,,,,
2020,30,6.9,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,7.8,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,7.5,,,,10,30,40,20,,,,,,,,,,,,,,
2020,37,6.8,,,4,46,40,10,,,,,,,,,,,,,,,
2020,38,7.7,,,,,20,60,20,,,,,,,,,,,,,,
2020,39,8.2,,,,,2,18,43,27,10,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,7.4,,,,,,,,,,,,,,,,,,,,,
2020,54,7.8,,,,,,50,50,,,,,,,,,,,,,,
2020,56,7.8,,,,,5,40,40,15,,,,,,,,,,,,,
2020,59,7.5,,,,,40,50,10,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,7.2,,,,5,50,35,10,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,8,.3432494279,.6864988558,3.5469107551,8.6956521739,16.1327231121,24.3707093823,21.5102974828,14.7597254005,7.7803203661,2.1739130435,0,0,0,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,7.5255554171,.3942623835,1.7137025161,5.8642308242,13.7401705522,22.0520721558,24.2483246918,18.2687702658,9.4291440673,3.3329962443,.8064813042,.1335038621,.0151090431,.0011681609,.0000616537,.0000022196,.0000000545,.0000000009,0,0,0,0
2020,88,7.35,,,,,,,,,,,,,,,,,,,,,
2020,89,7.31,,,8,15,43,20,6,5,2,1,,,,,,,,,,,
2020,93,7.3,,,,10,57.5,27.5,5,,,,,,,,,,,,,,
2020,95,7.3379188832,5.8284376992,7.7871844325,9.8086369633,12.0357283131,18.6329866874,18.2414483197,11.1468255186,8.1656070462,3.8532963825,1.9989183642,1.3569405801,.776877126,.1707195383,.1058130187,.0739762798,.0142071378,.002124942,.0002475221,.0000224547,.0000015865,.0000000873
2020,96,7.4,,3,5,15,35,25,10,5,2,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,8,,,,5,10,30,40,10,5,,,,,,,,,,,,
2020,99,7.3,,,,,70,20,10,,,,,,,,,,,,,,
2020,101,6.8,,10,20,35,20,10,5,,,,,,,,,,,,,,
2020,102,7.9,,,,,20,30,30,20,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,107,7.8743653094,1.5370511203,2.6727370346,6.4448844408,11.6076197449,16.6492430801,19.0188891974,17.3029881442,12.537130058,7.2343887974,3.3243606016,1.2164203511,.3543943719,.0821993582,.0151765487,.0022301797,.0002607979,.000024266,.0000017962,.0000001058,.000000005,.0000000002
2020,108,7.635980249,,,,7.96,25.96,38.7,23.05,4.33,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,113,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,7.9,0,0,0,5,27.5,35,27.5,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,118,7.73,,,,,,,,,,,,,,,,,,,,,
2020Feb,1,7.9,,,1,4,15,30,25,18,5,2,,,,,,,,,,,
2020Feb,2,7.3,0,0,0,10,40,40,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Feb,4,,,,,,,,,,,,,,,,,,,,,,
2020Feb,6,7.4,,,,10,60,30,,,,,,,,,,,,,,,
2020Feb,7,,,,,,,,,,,,,,,,,,,,,,
2020Feb,14,8.4,0,0,2,5,9,15,18,19,16,10,4,2,0,0,0,0,0,0,0,0,0
2020Feb,15,8.1,,,,,10,30,35,20,5,,,,,,,,,,,,
2020Feb,16,7.9,2,4,6,9,15,19,14,10,8,6,4,2,1,0,0,0,0,0,0,0,0
2020Feb,20,7.5,,,,10,35,40,10,5,,,,,,,,,,,,,
2020Feb,22,7.6,,,,10,25,40,15,10,,,,,,,,,,,,,
2020Feb,23,7.3,,,,18,30,25,19,6,2,,,,,,,,,,,,
2020Feb,24,7.3,5.5,6,12,18,22,12,7,5.5,3.5,3,2.5,1.5,1,.5,,,,,,,
2020Feb,26,7.2,,5,12,25,30,15,6,4,2,1,,,,,,,,,,,
2020Feb,29,8.1,,,,,,10,50,30,10,,,,,,,,,,,,
2020Feb,30,7,,,,,,,,,,,,,,,,,,,,,
2020Feb,32,,,,,,,,,,,,,,,,,,,,,,
2020Feb,33,7.8,,,,,,,,,,,,,,,,,,,,,
2020Feb,35,,,,,,,,,,,,,,,,,,,,,,
2020Feb,36,8,,,,,10,30,40,20,,,,,,,,,,,,,
2020Feb,37,7,,,,12,50,38,,,,,,,,,,,,,,,
2020Feb,38,,,,,,,,,,,,,,,,,,,,,,
2020Feb,39,8,,,,,3,15,44,30,5,3,,,,,,,,,,,
2020Feb,41,,,,,,,,,,,,,,,,,,,,,,
2020Feb,42,,,,,,,,,,,,,,,,,,,,,,
2020Feb,45,,,,,,,,,,,,,,,,,,,,,,
2020Feb,47,,,,,,,,,,,,,,,,,,,,,,
2020Feb,48,,,,,,,,,,,,,,,,,,,,,,
2020Feb,49,7.5,,,,,,,,,,,,,,,,,,,,,
2020Feb,54,7.8,,,,,,30,70,,,,,,,,,,,,,,
2020Feb,56,8.2,,,,,,10,50,30,10,,,,,,,,,,,,
2020Feb,59,7.6,,,,,30,50,20,,,,,,,,,,,,,,
2020Feb,61,,,,,,,,,,,,,,,,,,,,,,
2020Feb,63,7.3,,,,,45,30,25,0,,,,,,,,,,,,,
2020Feb,67,,,,,,,,,,,,,,,,,,,,,,
2020Feb,68,,,,,,,,,,,,,,,,,,,,,,
2020Feb,80,,,,,,,,,,,,,,,,,,,,,,
2020Feb,82,,,,,,,,,,,,,,,,,,,,,,
2020Feb,85,7.4800078048,.0077839092,.1956795793,2.2750680328,12.1028068977,29.635701495,33.5283384962,17.53543196,4.2277626857,.4673566647,.0235289896,.0005357807,.0000054839,.0000000251,.0000000001,0,0,0,0,0,0,0
2020Feb,88,7.5,,,,,,,,,,,,,,,,,,,,,
2020Feb,89,7.44,,,8,15,33,28,8,5,2,1,,,,,,,,,,,
2020Feb,93,7.4,,,,10,60,27.5,2.5,,,,,,,,,,,,,,
2020Feb,95,7.5782029219,4.6925497223,6.2792675186,9.5076761502,11.4062445708,15.3525873736,16.8278482087,13.9915319963,6.0022153302,6.0777139049,4.7928662897,2.9435861672,1.4079413792,.5244677306,.1521525904,.0343768682,.0060489452,.0008289329,.0000884678,.0000073532,.000000476,.000000024
2020Feb,96,7.5,,3,5,10,25,35,15,5,2,,,,,,,,,,,,
2020Feb,97,,,,,,,,,,,,,,,,,,,,,,
2020Feb,98,7.9,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020Feb,99,7.5,,,,,,,,,,,,,,,,,,,,,
2020Feb,101,7,,,,,,,,,,,,,,,,,,,,,
2020Feb,102,,,,,,,,,,,,,,,,,,,,,,
2020Feb,103,,,,,,,,,,,,,,,,,,,,,,
2020Feb,107,7.8369066025,.9895502697,2.0596195364,5.5445808551,10.9290209016,16.7424044884,19.9344482365,18.4480769689,13.2694745815,7.4180893736,3.2227855028,1.0879862466,.2853694557,.0581450136,.0092014964,.0011307295,.0001078752,.0000079883,.000000459,.0000000205,.0000000007,0
2020Feb,108,8.05801,,,,.09,10.84,28.92,38.05,19.78,2.32,,,,,,,,,,,,
2020Feb,110,,,,,,,,,,,,,,,,,,,,,,
2020Feb,111,,,,,,,,,,,,,,,,,,,,,,
2020Feb,112,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Feb,113,,,,,,,,,,,,,,,,,,,,,,
2020Feb,115,,,,,,,,,,,,,,,,,,,,,,
2020Feb,116,7.9,0,0,0,5,27.5,35,27.5,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Feb,118,7.8,,,,,,,,,,,,,,,,,,,,,
2022,1,7.8,1,4,5,10,15,20,15,10,8,6,3,2,1,,,,,,,,
2022,2,8,0,0,0,0,10,40,40,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,4,7,2.5,10,12.5,15,15,12.5,10,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,,,
2022,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,9.2,0,0,1,2,5,9,12,15,16,15,11,7,4,2,1,0,0,0,0,0,0
2022,15,8,,,,,10,35,35,15,5,,,,,,,,,,,,
2022,16,7.5,5,6,10,12,15,17,12,8,6,5,3,1,0,0,0,0,0,0,0,0,0
2022,20,6.8,2,8,20,25,20,10,6,4,3,2,,,,,,,,,,,
2022,22,7.2,,,5,15,35,25,15,5,,,,,,,,,,,,,
2022,23,6.8,,,17,23,20,15,10,7,5,2,1,,,,,,,,,,
2022,24,6.6,7,15,25,20,15,10,5,2,1,,,,,,,,,,,,
2022,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2022,29,8,,,,,,30,50,20,,,,,,,,,,,,,
2022,30,6,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,7.7,0,0,2,4,13,33,24,13,6,4,1,0,0,0,0,0,0,0,0,0,0
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,7.5,,,,10,30,40,20,,,,,,,,,,,,,,
2022,37,6.5,,5,32,29,25,8,1,,,,,,,,,,,,,,
2022,38,7.6,,,,,,,,,,,,,,,,,,,,,
2022,39,8.4,,,,,2,5,37,35,16,5,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,54,7.5,,,,5,15,40,40,,,,,,,,,,,,,,
2022,56,7.8,,,,10,20,20,20,20,10,,,,,,,,,,,,
2022,59,7,,,,20,50,25,5,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,7,,,10,15,35,30,10,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,7.8,1.0297482838,1.4874141876,3.8901601831,10.0686498856,17.0480549199,23.9130434782,17.2768878719,14.5308924485,7.8947368421,1.9450800915,.8009153318,0,.114416476,0,0,0,0,0,0,0,0
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,7.8,1.113548948,2.4049342825,5.6026387421,10.4471749428,15.5936322546,18.6317852368,17.8208272835,13.6447504067,8.3628929142,4.1028017942,1.611049636,.5062967411,.1273284754,.0256224324,.0041251014,.0005312626,.0000547245,.000004508,.0000002969,.0000000156,.0000000007
2022,88,7.1,,,,,,,,,,,,,,,,,,,,,
2022,89,6.8,,,21,50,18,5,3,2,1,,,,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,95,7.1786637718,6.34883059,8.831191833,13.3626502173,18.0015397123,18.8810461416,12.1030210627,8.4926554715,4.3693984179,3.5378324123,2.5632910634,1.6618952553,.9641718108,.5005532317,.232536519,.0966667509,.0359590437,.0119697259,.003565376,.0009503236,.0002266641,.000048377
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,8.1,,,5,10,10,20,25,15,10,5,,,,,,,,,,,
2022,99,7.5,,,,,15,70,15,,,,,,,,,,,,,,
2022,101,6.3,8,17,25,20,15,5,4,3,2,1,,,,,,,,,,,
2022,102,7.8,,,,10,20,40,20,10,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2022,108,7.48139825,,.14,7.07,17.78,28.48,30.02,14.87,1.64,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2022,113,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,7.8,0,0,5,10,35,35,10,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,118,7.6,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2018,1,,,,1.5,,,,,,,,,,,,,,,,,,
2018,2,,,,1.5,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.3,,,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,14,,,,2.3,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,,,
2018,16,,,,1.6,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,,,,2.1,,,,,,,,,,,,,,,,,,
2018,23,,,,,,,,,,,,,,,,,,,,,,
2018,24,,,,1.9,,,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,,,
2018,29,,,,2.1,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,2.4,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,36,,,,2.5,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,,,
2018,39,,,,1.9,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,42,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,,,
2018,54,,,,,,,,,,,,,,,,,,,,,,
2018,56,,,,,,,,,,,,,,,,,,,,,,
2018,59,,,,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,63,,,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,,,,1.8,,,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,,,
2018,88,,,,,,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,,,
2018,93,,,,1.7,,,,,,,,,,,,,,,,,,
2018,95,,,,1.1000773628,,,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,97,,,,,,,,,,,,,,,,,,,,,,
2018,98,,,,2,,,,,,,,,,,,,,,,,,
2018,99,,,,2.1,,,,,,,,,,,,,,,,,,
2018,101,,,,1.9,,,,,,,,,,,,,,,,,,
2018,102,,,,,,,,,,,,,,,,,,,,,,
2018,103,,,,1.9,,,,,,,,,,,,,,,,,,
2018,107,,,,2.3,,,,,,,,,,,,,,,,,,
2018,108,,,,1.960098,,,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,1.6,,,,,,,,,,,,,,,,,,
2018,113,,,,2.2,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,,,
2018,116,,,,,,,,,,,,,,,,,,,,,,
2018,118,,,,,,,,,,,,,,,,,,,,,,
2018Q2,1,64,0,,,,,,,,,,,,,,,,,,,,
2018Q2,2,70,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,4,65,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,6,68,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,7,68.19,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,14,67,0,1.1838987134,,,,,,,,,,,,,,,,,,,
2018Q2,15,64,,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,16,68,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q2,20,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,22,67,0,,,,,,,,,,,,,,,,,,,,
2018Q2,23,,,,,,,,,,,,,,,,,,,,,,
2018Q2,24,63,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q2,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,29,68,.05,1.25,,,,,,,,,,,,,,,,,,,
2018Q2,30,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,32,66,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,33,68,0,1.2195121951,,,,,,,,,,,,,,,,,,,
2018Q2,35,,,,,,,,,,,,,,,,,,,,,,
2018Q2,36,70,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,37,67,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,38,64.8,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,39,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,41,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,42,63,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q2,45,,,,,,,,,,,,,,,,,,,,,,
2018Q2,47,66,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q2,48,70,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q2,49,75,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q2,54,,0,,,,,,,,,,,,,,,,,,,,
2018Q2,56,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,59,65,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,61,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,63,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,67,,,,,,,,,,,,,,,,,,,,,,
2018Q2,68,,,,,,,,,,,,,,,,,,,,,,
2018Q2,80,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q2,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q2,85,66.1,0,1.233,,,,,,,,,,,,,,,,,,,
2018Q2,88,65,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,89,,,,,,,,,,,,,,,,,,,,,,
2018Q2,93,62.4,0,1.2269,,,,,,,,,,,,,,,,,,,
2018Q2,95,68,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,96,,0,1.255,,,,,,,,,,,,,,,,,,,
2018Q2,97,,0,,,,,,,,,,,,,,,,,,,,
2018Q2,98,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,99,66.1,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q2,101,68.1,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,102,,,,,,,,,,,,,,,,,,,,,,
2018Q2,103,65,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q2,107,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,108,61.4,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,110,65,0,1.32,,,,,,,,,,,,,,,,,,,
2018Q2,111,66,,1.23,,,,,,,,,,,,,,,,,,,
2018Q2,112,64.3175878222,0,1.2464398088,,,,,,,,,,,,,,,,,,,
2018Q2,113,67,0,1.27,,,,,,,,,,,,,,,,,,,
2018Q2,115,61,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q2,116,70.27,0,1.2324377619,,,,,,,,,,,,,,,,,,,
2018Q2,118,,,,,,,,,,,,,,,,,,,,,,
2018Q3,1,64,0,,,,,,,,,,,,,,,,,,,,
2018Q3,2,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,4,64,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,6,70,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,7,67.2,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,14,67,0,1.1744292225,,,,,,,,,,,,,,,,,,,
2018Q3,15,64,,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,16,67,0,1.3,,,,,,,,,,,,,,,,,,,
2018Q3,20,63,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,22,63,0,,,,,,,,,,,,,,,,,,,,
2018Q3,23,,,,,,,,,,,,,,,,,,,,,,
2018Q3,24,60,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q3,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,29,68,.05,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,30,67.3,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,32,66.3,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,33,68,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,35,,,,,,,,,,,,,,,,,,,,,,
2018Q3,36,65,0,1.1,,,,,,,,,,,,,,,,,,,
2018Q3,37,69,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,38,63,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,39,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,41,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,42,65,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,45,,,,,,,,,,,,,,,,,,,,,,
2018Q3,47,68,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,48,68,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,49,82.5,0,1.27,,,,,,,,,,,,,,,,,,,
2018Q3,54,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,56,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,59,60,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,61,67.5,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,63,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,67,,,,,,,,,,,,,,,,,,,,,,
2018Q3,68,,,,,,,,,,,,,,,,,,,,,,
2018Q3,80,71,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,85,65.8,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q3,88,65,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,89,,,,,,,,,,,,,,,,,,,,,,
2018Q3,93,62,0,1.2197,,,,,,,,,,,,,,,,,,,
2018Q3,95,69,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,96,,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q3,97,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,98,68,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,99,65.6,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,101,67,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q3,102,,,,,,,,,,,,,,,,,,,,,,
2018Q3,103,66,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,107,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,108,57.1,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,110,65,0,1.32,,,,,,,,,,,,,,,,,,,
2018Q3,111,66,,1.23,,,,,,,,,,,,,,,,,,,
2018Q3,112,61.6358311556,0,1.3024483309,,,,,,,,,,,,,,,,,,,
2018Q3,113,63,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q3,115,61,0,,,,,,,,,,,,,,,,,,,,
2018Q3,116,70.27,0,1.2324377619,,,,,,,,,,,,,,,,,,,
2018Q3,118,,,,,,,,,,,,,,,,,,,,,,
2018Q4,1,64,0,,,,,,,,,,,,,,,,,,,,
2018Q4,2,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,4,62,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,6,70,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,7,66.05,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,14,67,0,1.1748853368,,,,,,,,,,,,,,,,,,,
2018Q4,15,64,,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,16,66,0,1.31,,,,,,,,,,,,,,,,,,,
2018Q4,20,63,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q4,22,65,0,,,,,,,,,,,,,,,,,,,,
2018Q4,23,,,,,,,,,,,,,,,,,,,,,,
2018Q4,24,60,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q4,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,29,68,.05,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,30,67.6,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,32,66.6,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,33,68,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,35,,,,,,,,,,,,,,,,,,,,,,
2018Q4,36,65,.25,1.1,,,,,,,,,,,,,,,,,,,
2018Q4,37,70,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q4,38,62.5,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,39,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,41,65,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,42,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,45,,,,,,,,,,,,,,,,,,,,,,
2018Q4,47,69,0,1.27,,,,,,,,,,,,,,,,,,,
2018Q4,48,68,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,49,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,54,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,56,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,59,60,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,61,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,63,60,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,67,,,,,,,,,,,,,,,,,,,,,,
2018Q4,68,,,,,,,,,,,,,,,,,,,,,,
2018Q4,80,71,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,82,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,85,65.6,0,1.252,,,,,,,,,,,,,,,,,,,
2018Q4,88,65,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q4,89,,,,,,,,,,,,,,,,,,,,,,
2018Q4,93,62,0,1.2124,,,,,,,,,,,,,,,,,,,
2018Q4,95,70,.05,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,96,,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q4,97,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,98,63,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q4,99,65.2,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,101,68,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,102,,,,,,,,,,,,,,,,,,,,,,
2018Q4,103,67,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,107,68,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,108,55.8,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,110,65,0,1.32,,,,,,,,,,,,,,,,,,,
2018Q4,111,66,,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,112,65,0,1.2980246495,,,,,,,,,,,,,,,,,,,
2018Q4,113,62,0,1.28,,,,,,,,,,,,,,,,,,,
2018Q4,115,65,0,1.3,,,,,,,,,,,,,,,,,,,
2018Q4,116,70.27,0,1.2324377619,,,,,,,,,,,,,,,,,,,
2018Q4,118,,,,,,,,,,,,,,,,,,,,,,
2019,1,66,.1,,1.7,,,,,,,,,,,,,,,,,,
2019,2,63,.06,1.23,1.6,,,,,,,,,,,,,,,,,,
2019,4,60,.02,1.3,,,,,,,,,,,,,,,,,,,
2019,6,70,.1,1.25,2.6,,,,,,,,,,,,,,,,,,
2019,7,63.61,,1.22,,,,,,,,,,,,,,,,,,,
2019,14,63,.05,1.1886161445,2.7,,,,,,,,,,,,,,,,,,
2019,15,65,,1.2,,,,,,,,,,,,,,,,,,,
2019,16,64,.25,1.33,2.2,,,,,,,,,,,,,,,,,,
2019,20,67,,1.32,,,,,,,,,,,,,,,,,,,
2019,22,67,.3,,2.3,,,,,,,,,,,,,,,,,,
2019,23,,,,,,,,,,,,,,,,,,,,,,
2019,24,62,.5,1.35,2.2,,,,,,,,,,,,,,,,,,
2019,26,68,.15,1.2,,,,,,,,,,,,,,,,,,,
2019,29,70,.25,1.3,2.3,,,,,,,,,,,,,,,,,,
2019,30,68.5,.25,1.23,,,,,,,,,,,,,,,,,,,
2019,32,68,.05,1.22,,,,,,,,,,,,,,,,,,,
2019,33,68,.75,1.25,2.4,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,70,.5,1.2,3,,,,,,,,,,,,,,,,,,
2019,37,74,.2,1.26,,,,,,,,,,,,,,,,,,,
2019,38,63.4,.125,1.19,,,,,,,,,,,,,,,,,,,
2019,39,70,.14,1.26,2,,,,,,,,,,,,,,,,,,
2019,41,65,.1,1.23,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,71.25,.11,1.28,,,,,,,,,,,,,,,,,,,
2019,48,68,.27,1.3,,,,,,,,,,,,,,,,,,,
2019,49,,0,,,,,,,,,,,,,,,,,,,,
2019,54,,.5,,,,,,,,,,,,,,,,,,,,
2019,56,68,0,1.23,,,,,,,,,,,,,,,,,,,
2019,59,62.5,.125,1.28,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,60,.05,1.3,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,72,.088,1.3,,,,,,,,,,,,,,,,,,,
2019,82,,0,,1.9,,,,,,,,,,,,,,,,,,
2019,85,64.08,.167,1.269,,,,,,,,,,,,,,,,,,,
2019,88,65,.16,1.25,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,93,63.8,.08,1.22,2,,,,,,,,,,,,,,,,,,
2019,95,71.5,.21,1.25,1.2594228366,,,,,,,,,,,,,,,,,,
2019,96,,.458,1.35,,,,,,,,,,,,,,,,,,,
2019,97,,.25,,,,,,,,,,,,,,,,,,,,
2019,98,65,0,1.2,2.2,,,,,,,,,,,,,,,,,,
2019,99,65,.01,1.22,2.2,,,,,,,,,,,,,,,,,,
2019,101,68.8,.06,1.27,2,,,,,,,,,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,,,
2019,103,68,.125,1.16,2.2,,,,,,,,,,,,,,,,,,
2019,107,69,.2,1.23,2.8,,,,,,,,,,,,,,,,,,
2019,108,59.6,.525,1.23,2.575495,,,,,,,,,,,,,,,,,,
2019,110,67,.1,1.32,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,66,0,1.28,1.8,,,,,,,,,,,,,,,,,,
2019,113,,.25,1.34,2.6,,,,,,,,,,,,,,,,,,
2019,115,65,.19,,,,,,,,,,,,,,,,,,,,
2019,116,70.27,.75,1.2324377619,,,,,,,,,,,,,,,,,,,
2019,118,,,,,,,,,,,,,,,,,,,,,,
2019Q1,1,66,0,,,,,,,,,,,,,,,,,,,,
2019Q1,2,65,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,4,61,0,1.28,,,,,,,,,,,,,,,,,,,
2019Q1,6,70,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q1,7,64.99,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q1,14,63,0,1.1768954592,,,,,,,,,,,,,,,,,,,
2019Q1,15,,,,,,,,,,,,,,,,,,,,,,
2019Q1,16,65,0,1.32,,,,,,,,,,,,,,,,,,,
2019Q1,20,65,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,22,67,0,,,,,,,,,,,,,,,,,,,,
2019Q1,23,,,,,,,,,,,,,,,,,,,,,,
2019Q1,24,62,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,26,68,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,29,70,.15,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,30,68,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,32,67,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q1,33,68,.5,1.25,,,,,,,,,,,,,,,,,,,
2019Q1,35,,,,,,,,,,,,,,,,,,,,,,
2019Q1,36,70,.25,1.1,,,,,,,,,,,,,,,,,,,
2019Q1,37,71,0,1.24,,,,,,,,,,,,,,,,,,,
2019Q1,38,63,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,39,67,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q1,41,65,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,42,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,45,,,,,,,,,,,,,,,,,,,,,,
2019Q1,47,69,0,1.28,,,,,,,,,,,,,,,,,,,
2019Q1,48,71,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,49,75,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,54,,.1,,,,,,,,,,,,,,,,,,,,
2019Q1,56,68,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,59,58,0,1.26,,,,,,,,,,,,,,,,,,,
2019Q1,61,,,,,,,,,,,,,,,,,,,,,,
2019Q1,63,60,0,1.27,,,,,,,,,,,,,,,,,,,
2019Q1,67,,,,,,,,,,,,,,,,,,,,,,
2019Q1,68,,,,,,,,,,,,,,,,,,,,,,
2019Q1,80,68.9,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,82,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,85,65.2,0,1.261,,,,,,,,,,,,,,,,,,,
2019Q1,88,65,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q1,89,,,,,,,,,,,,,,,,,,,,,,
2019Q1,93,63,0,1.2133,,,,,,,,,,,,,,,,,,,
2019Q1,95,71,.1,1.22,,,,,,,,,,,,,,,,,,,
2019Q1,96,,.083,1.31,,,,,,,,,,,,,,,,,,,
2019Q1,97,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,98,65,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q1,99,65,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q1,101,70,0,1.26,,,,,,,,,,,,,,,,,,,
2019Q1,102,,,,,,,,,,,,,,,,,,,,,,
2019Q1,103,67,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,107,69,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,108,57.7,.3,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,110,66,0,1.32,,,,,,,,,,,,,,,,,,,
2019Q1,111,,,,,,,,,,,,,,,,,,,,,,
2019Q1,112,66,0,1.32,,,,,,,,,,,,,,,,,,,
2019Q1,113,,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,115,62,0,,,,,,,,,,,,,,,,,,,,
2019Q1,116,70.27,0,1.2324377619,,,,,,,,,,,,,,,,,,,
2019Q1,118,,,,,,,,,,,,,,,,,,,,,,
2020,1,66,.65,,1.9,,,,,,,,,,,,,,,,,,
2020,2,58,.6,1.23,1.7,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,75,.5,1.25,2.7,,,,,,,,,,,,,,,,,,
2020,7,60.74,,1.23,,,,,,,,,,,,,,,,,,,
2020,14,61,.44,1.1969046486,3,,,,,,,,,,,,,,,,,,
2020,15,67,,1.2,,,,,,,,,,,,,,,,,,,
2020,16,61,.75,1.3,2.3,,,,,,,,,,,,,,,,,,
2020,20,70,,1.34,,,,,,,,,,,,,,,,,,,
2020,22,69,.9,,2.6,,,,,,,,,,,,,,,,,,
2020,23,,,,,,,,,,,,,,,,,,,,,,
2020,24,63,1,1.4,,,,,,,,,,,,,,,,,,,
2020,26,68,.65,1.2,,,,,,,,,,,,,,,,,,,
2020,29,70,.5,1.3,2.3,,,,,,,,,,,,,,,,,,
2020,30,69,.75,1.2,,,,,,,,,,,,,,,,,,,
2020,32,,,1.22,,,,,,,,,,,,,,,,,,,
2020,33,68,1.25,1.25,2.5,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,70,1,1.2,3,,,,,,,,,,,,,,,,,,
2020,37,78,1.2,1.28,,,,,,,,,,,,,,,,,,,
2020,38,64.3,.375,1.22,,,,,,,,,,,,,,,,,,,
2020,39,75,.31,1.26,2,,,,,,,,,,,,,,,,,,
2020,41,65,.5,1.23,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,,.5,,,,,,,,,,,,,,,,,,,,
2020,54,,1,,,,,,,,,,,,,,,,,,,,
2020,56,68,.25,1.23,,,,,,,,,,,,,,,,,,,
2020,59,65,.625,1.315,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,60,.5,1.35,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,72.6,1.24,1.3,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,61.73,.667,1.289,,,,,,,,,,,,,,,,,,,
2020,88,65,.94,1.25,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,
2020,93,64,.6,1.24,2.1,,,,,,,,,,,,,,,,,,
2020,95,73,.55,1.3,1.3142256175,,,,,,,,,,,,,,,,,,
2020,96,,1,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,65,.2,1.18,2.4,,,,,,,,,,,,,,,,,,
2020,99,,.43,1.24,2.2,,,,,,,,,,,,,,,,,,
2020,101,61.5,.5,1.32,1.7,,,,,,,,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,,,
2020,103,70,.625,1.18,,,,,,,,,,,,,,,,,,,
2020,107,71,.5,1.23,2.7,,,,,,,,,,,,,,,,,,
2020,108,54.9,1,1.23,2.705875,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,70,0,1.25,1.6,,,,,,,,,,,,,,,,,,
2020,113,,,,,,,,,,,,,,,,,,,,,,
2020,115,70,,,,,,,,,,,,,,,,,,,,,
2020,116,70.27,,1.2324377619,,,,,,,,,,,,,,,,,,,
2020,118,,,,,,,,,,,,,,,,,,,,,,
2022,1,,,,2,,,,,,,,,,,,,,,,,,
2022,2,,,,1.9,,,,,,,,,,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,
2022,6,,,,2.2,,,,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,14,,,,3.3,,,,,,,,,,,,,,,,,,
2022,15,,,,,,,,,,,,,,,,,,,,,,
2022,16,,,,2.1,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,
2022,22,,,,2.7,,,,,,,,,,,,,,,,,,
2022,23,,,,,,,,,,,,,,,,,,,,,,
2022,24,,,,,,,,,,,,,,,,,,,,,,
2022,26,,,,,,,,,,,,,,,,,,,,,,
2022,29,,,,2.3,,,,,,,,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,2.2,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,36,,,,3,,,,,,,,,,,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,,,,2.1,,,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,49,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,,,,,,,,,,,,
2022,56,,,,,,,,,,,,,,,,,,,,,,
2022,59,,,,,,,,,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,,,,,,,,,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,,,,,,,,,,,,,,,,,,,,,,
2022,88,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,
2022,93,,,,2.2,,,,,,,,,,,,,,,,,,
2022,95,,,,1.350535728,,,,,,,,,,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,,,,2.5,,,,,,,,,,,,,,,,,,
2022,99,,,,,,,,,,,,,,,,,,,,,,
2022,101,,,,1.7,,,,,,,,,,,,,,,,,,
2022,102,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,2.6,,,,,,,,,,,,,,,,,,
2022,108,,,,2.8331075,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,111,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,1.5,,,,,,,,,,,,,,,,,,
2022,113,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,
2022,118,,,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2018Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,2,1.6,0,0,0,0,0,30,50,20,0,0,0,0,,,,,,,,,
2018,4,1.7,,,,,10,25,50,15,,,,,,,,,,,,,
2018,6,1.7,,,,,,30,60,10,,,,,,,,,,,,,
2018,7,1.5,,,,,,,,,,,,,,,,,,,,,
2018,10,1.7,,,,,10,20,70,,,,,,,,,,,,,,
2018,14,1.63426714,0,0,0,0,0,32,68,0,0,0,0,0,,,,,,,,,
2018,15,1.7,,,,,,5,90,5,,,,,,,,,,,,,
2018,16,1.8,0,0,0,2,6,15,40,20,8,5,3,1,,,,,,,,,
2018,20,1.6,,,,,5,40,50,5,,,,,,,,,,,,,
2018,22,1.8,,,,,,10,50,40,,,,,,,,,,,,,
2018,23,1.7,,,,,,25,50,25,,,,,,,,,,,,,
2018,24,1.8159118634,,,,0,5,25,35,25,10,,,,,,,,,,,,
2018,26,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2018,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2018,30,1.7,,,,,,15,65,20,,,,,,,,,,,,,
2018,32,1.7,0,0,0,.0000001101,.0164594691,11.4857321336,76.8088906115,11.6718435384,.0170740205,.0000001168,0,0,,,,,,,,,
2018,33,1.6,0,0,0,0,7,28,53,10,2,0,0,0,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,37,1.8,,,,,,4,93,3,,,,,,,,,,,,,
2018,38,1.7,,,,,,,80,20,,,,,,,,,,,,,
2018,39,1.7,,,,,3,20,55,15,7,,,,,,,,,,,,
2018,41,1.5,,,,,,30,50,20,,,,,,,,,,,,,
2018,47,1.7,,,,5,10,25,40,15,5,,,,,,,,,,,,
2018,48,1.4,,,,,,40,60,,,,,,,,,,,,,,
2018,49,1.6,,,,,,,,,,,,,,,,,,,,,
2018,52,1.8,0,0,0,1,4,17,44,28,5,1,0,0,,,,,,,,,
2018,54,,,,,,10,45,45,,,,,,,,,,,,,,
2018,56,1.7,,,,,,10,80,10,,,,,,,,,,,,,
2018,61,1.7,,,,,,25,60,15,,,,,,,,,,,,,
2018,63,1.7,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,1.6,,,,,,,,,,,,,,,,,,,,,
2018,80,1.6,0,0,0,0,2.5787965616,27.7936962751,59.3123209169,10.3151862464,0,0,0,0,,,,,,,,,
2018,82,1.7,,,,,,,,,,,,,,,,,,,,,
2018,85,1.7429022665,0,0,.000000712,.0017973355,.4731618868,14.0943878703,53.9892711662,29.2817325956,2.1411269166,.0185044229,.0000170925,.0000000016,,,,,,,,,
2018,88,1.7,,,,,5,15,50,25,5,,,,,,,,,,,,
2018,89,1.6,,,.5,1.5,10,30,33,21,1.5,1.5,1,,,,,,,,,,
2018,91,1.8,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,,,
2018,93,1.6,,,,,,22.5,70,7.5,,,,,,,,,,,,,
2018,94,1.6455,.5,1,1.5,3,6,14.5,50,15,4,3,1,.5,,,,,,,,,
2018,95,1.6599017635,.3524537042,1.3255177355,6.9722362108,9.7065333408,11.9273431336,13.0179172121,16.8643722245,13.0545720376,10.6563807609,8.0820895629,4.5959445516,3.4446395255,,,,,,,,,
2018,96,1.7,,,,2,8,20,35,20,10,5,,,,,,,,,,,
2018,97,1.8,,,,,,,,,,,,,,,,,,,,,
2018,98,1.7,,,,,5,30,60,5,,,,,,,,,,,,,
2018,99,1.7,,,,,,10,80,10,,,,,,,,,,,,,
2018,101,1.8,,,,,,15,65,20,,,,,,,,,,,,,
2018,102,1.6,,,,,,,,,,,,,,,,,,,,,
2018,103,1.7,,,,,5,20,70,5,,,,,,,,,,,,,
2018,107,1.6995385338,0,0,0,.0000001287,.0176359213,11.6929131469,76.6651822157,11.6069266608,.0173418013,.0000001253,0,0,,,,,,,,,
2018,108,1.84487,,,,,.08,15.18,41.03,35.08,8.63,,,,,,,,,,,,
2018,110,1.4,.0000000002,.0000014681,.0019122092,.3551877116,9.978925623,46.2120176955,37.8871323002,5.4383966563,.1259917974,.000434327,.0000002115,0,,,,,,,,,
2018,111,1.7,,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,,10,20,35,20,10,5,,,,,,,,,,,
2018,114,1.8,,,,,5,10,45,30,10,,,,,,,,,,,,
2018,115,1.7,.2267423529,.5538886758,2.1423965001,5.6643604754,11.4302771168,17.6063185817,20.7022949589,18.5831275515,12.7338970282,6.6606678599,2.659137004,1.0368918948,,,,,,,,,
2018,116,1.7,0,0,0,2.5,10,25,40,20,2.5,0,0,0,,,,,,,,,
2019,2,1.5,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,,,
2019,4,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2019,6,2,,,,,,,40,50,10,,,,,,,,,,,,
2019,7,1.5,,,,,,,,,,,,,,,,,,,,,
2019,10,1.4,,,,10,30,60,,,,,,,,,,,,,,,
2019,14,1.82963898,0,0,0,1,7,24,33,22,10,3,0,0,,,,,,,,,
2019,15,1.7,,,,,10,20,40,20,10,,,,,,,,,,,,
2019,16,1.6,0,0,1,2,10,22,36,18,8,2,1,0,,,,,,,,,
2019,20,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2019,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2019,23,1.4,,,1,5,15,28,24,16,10,1,,,,,,,,,,,
2019,24,1.6185490662,,,3,8,14,14,25,22,12,2,,,,,,,,,,,
2019,26,1.6,,,5,5,10,20,35,15,5,5,,,,,,,,,,,
2019,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2019,30,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2019,32,1.7,.0000634151,.0026410644,.0817533543,1.1549399988,7.6510416869,23.7316102097,34.6264380181,23.8031854105,7.6973555751,1.1659946663,.0822513683,.0027252325,,,,,,,,,
2019,33,1.8,0,0,0,0,3,22,44,17,10,4,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,37,2,,,,,,4,42,47,7,,,,,,,,,,,,
2019,38,1.8,,,,,,,80,20,,,,,,,,,,,,,
2019,39,1.9,,,,,3,10,55,26,6,,,,,,,,,,,,
2019,41,1.7,,,,,,10,75,15,,,,,,,,,,,,,
2019,47,1.7,,,,5,15,25,35,15,5,,,,,,,,,,,,
2019,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2019,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019,52,1.8,0,0,0,1,8,20,34,25,11,1,0,0,,,,,,,,,
2019,54,,,,,,10,30,40,20,,,,,,,,,,,,,
2019,56,1.6,,,,,5,30,50,15,,,,,,,,,,,,,
2019,61,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2019,63,1.6,0,0,0,0,10,30,50,10,0,0,0,0,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,,,,,,,,,,,,,,,,,
2019,80,1.6,0,0,0,1.7191977077,7.7363896848,27.7936962751,38.9684813754,21.4899713467,2.005730659,.2865329513,0,0,,,,,,,,,
2019,82,1.7,,,,,,,,,,,,,,,,,,,,,
2019,85,1.799213242,.0000230213,.0014830606,.0463255998,.7000270333,5.1447916094,18.4825589868,32.5818611702,28.2382343615,12.0263169074,2.5098940165,.2555518698,.0129323634,,,,,,,,,
2019,88,1.6,,,,2.5,5,10,60,15,5,2.5,,,,,,,,,,,
2019,89,1.7,,,0,1.5,10,19,35.5,23,7.5,2.5,1,,,,,,,,,,
2019,91,1.6,0,0,0,2.5,10,30,40,15,2.5,0,0,0,,,,,,,,,
2019,93,1.7,,,,,,15,70,15,,,,,,,,,,,,,
2019,94,1.758,,1,2,3,6,15,38,20,8,4,2,1,,,,,,,,,
2019,95,1.723347868,.4814847288,1.148273903,3.4284354607,3.8815747446,9.8489371772,14.0633287613,24.55211066,20.5643721323,15.0054370419,6.4769431386,.3999452408,.1491570108,,,,,,,,,
2019,96,1.5,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2019,97,1.5,,,,,,,,,,,,,,,,,,,,,
2019,98,1.8,,,,,,20,55,20,5,,,,,,,,,,,,
2019,99,1.4,,,,,,60,40,,,,,,,,,,,,,,
2019,101,2,,,,,,20,35,45,,,,,,,,,,,,,
2019,102,1.3,,,,,,,,,,,,,,,,,,,,,
2019,103,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2019,107,1.7996564774,.0000128766,.0010648575,.040189357,.6927706845,5.4908330239,20.1387875112,34.3482815178,27.3045598089,10.1063293602,1.7348236947,.1372892753,.0050580324,,,,,,,,,
2019,108,1.9124775,,,,,3.61,16.37,29.57,30.1,16.67,3.68,,,,,,,,,,,
2019,110,1.6,.0000000679,.0000488644,.0094722815,.5035386402,7.5265966011,32.5576035325,41.6953615039,15.8812714531,1.769522124,.0560915399,.0004922199,.0000011716,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,1.9,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2019,114,1.8,,,,5,10,20,45,15,5,,,,,,,,,,,,
2019,115,1.6,.3135932085,.7232986863,2.659137004,6.6606678599,12.7338970282,18.5831275515,20.7022949589,17.6063185817,11.4302771168,5.6643604754,2.1423965001,.7806310287,,,,,,,,,
2019,116,1.7,0,0,0,5,15,20,35,20,5,0,0,0,,,,,,,,,
2019Jun,2,1.4,0,0,0,0,0,60,40,0,0,0,0,0,,,,,,,,,
2019Jun,4,1.4,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2019Jun,6,2,,,,,,,35,45,20,,,,,,,,,,,,
2019Jun,7,,,,,,,,,,,,,,,,,,,,,,
2019Jun,10,1.4,,,,10,30,60,,,,,,,,,,,,,,,
2019Jun,14,1.7,0,0,0,2,11,23,30,19,10,5,0,0,,,,,,,,,
2019Jun,15,,,,,,,,,,,,,,,,,,,,,,
2019Jun,16,1.5,0,0,1,2,10,24,34,18,8,2,1,0,,,,,,,,,
2019Jun,20,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2019Jun,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2019Jun,23,1.6,,,1,4,13,23,27,20,10,2,,,,,,,,,,,
2019Jun,24,1.2318984287,2,3,8,12,18,16,15,10,10,3,2,1,,,,,,,,,
2019Jun,26,1.5,,,,5,15,35,25,15,5,,,,,,,,,,,,
2019Jun,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2019Jun,30,1.7,,,,,,,,,,,,,,,,,,,,,
2019Jun,32,1.7,,,,,,,,,,,,,,,,,,,,,
2019Jun,33,1.5,,,,,,,,,,,,,,,,,,,,,
2019Jun,35,,,,,,,,,,,,,,,,,,,,,,
2019Jun,37,1.8,,,,,,7,46,44,3,,,,,,,,,,,,
2019Jun,38,1.9,,,,,,,80,20,,,,,,,,,,,,,
2019Jun,39,1.9,,,,,5,8,45,30,12,,,,,,,,,,,,
2019Jun,41,,,,,,,,,,,,,,,,,,,,,,
2019Jun,47,1.4,,,,,,,,,,,,,,,,,,,,,
2019Jun,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2019Jun,49,1,,,,,,,,,,,,,,,,,,,,,
2019Jun,52,1.7,0,0,0,1,7,23,37,24,7,1,0,0,,,,,,,,,
2019Jun,54,,,,,,,60,40,,,,,,,,,,,,,,
2019Jun,56,1.4,,,,,5,45,45,5,,,,,,,,,,,,,
2019Jun,61,1.7,,,,,5,25,50,17.5,2.5,,,,,,,,,,,,
2019Jun,63,1.7,0,0,0,0,0,30,65,5,0,0,0,0,,,,,,,,,
2019Jun,67,,,,,,,,,,,,,,,,,,,,,,
2019Jun,68,,,,,,,,,,,,,,,,,,,,,,
2019Jun,80,,,,,,,,,,,,,,,,,,,,,,
2019Jun,82,1.9,,,,,,,,,,,,,,,,,,,,,
2019Jun,85,1.7604277228,0,0,.000000519,.0014194762,.4040628795,12.9658455195,53.24899792,30.9257810243,2.43118003,.0226899362,.000022693,.0000000023,,,,,,,,,
2019Jun,88,1.6,,,,2.5,5,10,55,20,5,2.5,,,,,,,,,,,
2019Jun,89,1.6,,,1,2,10,30,33,19,2,2,1,,,,,,,,,,
2019Jun,91,1.6,0,0,0,2.5,7.5,30,40,17.5,2.5,0,0,0,,,,,,,,,
2019Jun,93,1.6,,,,,2.5,17.5,70,10,,,,,,,,,,,,,
2019Jun,94,1.669,,.5,1,3,10,19,36,19,7,3,1,.5,,,,,,,,,
2019Jun,95,1.6762004246,.735158909,1.2547851313,3.9086250145,7.1687418907,13.6864983427,10.7240118471,26.7507787587,14.1775833328,9.0621893667,4.9119767462,4.3784362377,3.2412144226,,,,,,,,,
2019Jun,96,1.3,,,3,7,20,30,25,10,5,,,,,,,,,,,,
2019Jun,97,1.5,,,,,,,,,,,,,,,,,,,,,
2019Jun,98,1.6,,,,,,20,55,20,5,,,,,,,,,,,,
2019Jun,99,1.5,,,,,,,,,,,,,,,,,,,,,
2019Jun,101,2,,,,,,,,,,,,,,,,,,,,,
2019Jun,102,1.3,,,,,,,,,,,,,,,,,,,,,
2019Jun,103,1.7,,,,,5,30,50,10,5,,,,,,,,,,,,
2019Jun,107,1.7298200647,.0000734979,.0038477321,.0985238121,1.2289219438,7.5062120488,22.5564662089,33.4606855287,24.5348247423,8.8830903382,1.5831079271,.1382395519,.0060066682,,,,,,,,,
2019Jun,108,2.0701,,,,,,13.74,25.27,32.49,20.82,7.64,.04,,,,,,,,,,
2019Jun,110,1.5,.0000001018,.0000680125,.0122528493,.6060890119,8.4432199174,34.0914668596,40.7873670039,14.5073261045,1.5073619473,.0444844575,.000362932,.0000008023,,,,,,,,,
2019Jun,111,,,,,,,,,,,,,,,,,,,,,,
2019Jun,112,1.9,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Jun,114,1.9,,,,5,10,15,45,20,5,,,,,,,,,,,,
2019Jun,115,1.4,.5818395655,1.1937402301,3.965841446,8.9160429663,15.3001830406,20.0423527516,20.0423527514,15.3001830406,8.9160429663,3.965841446,1.3462572041,.4293225915,,,,,,,,,
2019Jun,116,1.5,0,0,0,2.5,12.5,30,35,17.5,2.5,0,0,0,,,,,,,,,
2020,2,1.7,0,0,0,0,0,0,50,50,0,0,0,0,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1.7,,,,,10,30,60,,,,,,,,,,,,,,
2020,14,2.08279544,0,0,0,1,6,14,23,21,17,11,5,2,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.6,1,2,7,8,9,19,25,17,8,3,1,0,,,,,,,,,
2020,20,1.7,,,,5,12,26,37,15,5,,,,,,,,,,,,
2020,22,1.9,,,,,10,20,45,25,,,,,,,,,,,,,
2020,23,1.6,,,1,8,13,19,22,17,13,6,1,,,,,,,,,,
2020,24,1.7,,,5,6,13,17,20,16.5,12,8.5,2,,,,,,,,,,
2020,26,1.8,,,5,5,10,15,25,20,10,5,5,,,,,,,,,,
2020,29,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,30,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,1.9,0,0,3,5,8,18,28,22,10,6,0,0,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,2.1,,,,,,2,39,50,9,,,,,,,,,,,,
2020,38,1.5,,,,,,15,70,15,,,,,,,,,,,,,
2020,39,1.6,,,,3,10,15,45,22,5,,,,,,,,,,,,
2020,41,1.9,,,,,,10,75,15,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,5,25,45,25,,,,,,,,,,,,,
2020,56,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.7,0,0,0,0,10,10,65,15,0,0,0,0,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.9,,,,,,,,,,,,,,,,,,,,,
2020,80,1.6,0,0,.2865329513,1.7191977077,11.1747851003,25.5014326648,35.8166189111,18.6246418338,6.5902578797,0,.2865329513,0,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.8021255191,.0031281177,.0429767552,.3888972892,2.2208618203,8.0133911066,18.2872475987,26.4128752929,24.1522322616,13.9810233802,5.1210253975,1.1859265942,.1904143859,,,,,,,,,
2020,88,1.9,,,,,5,15,30,25,15,7.5,2.5,,,,,,,,,,
2020,89,1.8,,,0,2.5,11,16,32,22,9,5,2.5,,,,,,,,,,
2020,91,1.5,0,0,0,7.5,15,25,30,15,7.5,0,0,0,,,,,,,,,
2020,93,1.8,,,,,,10,70,15,5,,,,,,,,,,,,
2020,94,1.788,.5,.5,1,1.5,3,15,40,30,5,2,1,.5,,,,,,,,,
2020,95,1.8613846955,.5384898691,1.012338908,2.9661458135,4.9602014992,10.2201248248,13.0311765959,19.7523260792,17.7756157357,15.2725196497,7.7264318055,4.7005513678,2.0440778516,,,,,,,,,
2020,96,1.6,,,,5,10,20,30,25,7,3,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.9,,,,,,20,45,30,5,,,,,,,,,,,,
2020,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2020,101,1.8,,,,5,10,20,30,35,,,,,,,,,,,,,
2020,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2020,107,1.9542398586,.0002375879,.0066003159,.1066495432,.9848034849,5.2092556308,15.8180698682,27.6167760475,27.7464503016,16.0420573986,5.3329014276,1.0177301676,.1184682262,,,,,,,,,
2020,108,1.4965575,,,,2.32,14.17,27.04,31.5,18.98,5.99,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,114,1.6,,,,,5,10,25,40,15,5,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020Jun,2,1.6,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2020Jun,4,,,,,,,,,,,,,,,,,,,,,,
2020Jun,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020Jun,7,,,,,,,,,,,,,,,,,,,,,,
2020Jun,10,1.7,,,,,10,30,60,,,,,,,,,,,,,,
2020Jun,14,2.1,0,0,0,2,7,13,23,20,17,10,5,3,,,,,,,,,
2020Jun,15,,,,,,,,,,,,,,,,,,,,,,
2020Jun,16,1.6,1,2,7,8,9,19,25,17,8,3,1,0,,,,,,,,,
2020Jun,20,1.7,,,,5,10,27,38,15,5,,,,,,,,,,,,
2020Jun,22,1.9,,,,,10,20,45,25,,,,,,,,,,,,,
2020Jun,23,1.6,,,1,8,14,19,24,18,12,4,,,,,,,,,,,
2020Jun,24,1.662525989,1,2,2,7,14,14,20,14,14,8,2,2,,,,,,,,,
2020Jun,26,1.7,,,5,5,10,15,35,15,10,5,,,,,,,,,,,
2020Jun,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2020Jun,30,1.8,,,,,,,,,,,,,,,,,,,,,
2020Jun,32,,,,,,,,,,,,,,,,,,,,,,
2020Jun,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020Jun,35,,,,,,,,,,,,,,,,,,,,,,
2020Jun,37,2.2,,,,,,1,42,47,10,,,,,,,,,,,,
2020Jun,38,1.7,,,,,,,80,20,,,,,,,,,,,,,
2020Jun,39,1.6,,,,3,10,25,32,20,10,,,,,,,,,,,,
2020Jun,41,,,,,,,,,,,,,,,,,,,,,,
2020Jun,47,,,,,,,,,,,,,,,,,,,,,,
2020Jun,48,,,,,,,,,,,,,,,,,,,,,,
2020Jun,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020Jun,52,,,,,,,,,,,,,,,,,,,,,,
2020Jun,54,,,,,,10,35,55,,,,,,,,,,,,,,
2020Jun,56,1.4,,,,,10,40,40,10,,,,,,,,,,,,,
2020Jun,61,,,,,,,,,,,,,,,,,,,,,,
2020Jun,63,1.8,0,0,0,0,5,15,60,15,5,,,,,,,,,,,,
2020Jun,67,,,,,,,,,,,,,,,,,,,,,,
2020Jun,68,,,,,,,,,,,,,,,,,,,,,,
2020Jun,80,,,,,,,,,,,,,,,,,,,,,,
2020Jun,82,,,,,,,,,,,,,,,,,,,,,,
2020Jun,85,1.788433399,.0000253873,.0016096277,.0494953376,.7363501827,5.3286044086,18.8506684321,32.7255828516,27.9320326996,11.7148022692,2.4074641463,.2413453117,.0120193456,,,,,,,,,
2020Jun,88,2,,,,,5,15,35,20,15,7.5,2.5,,,,,,,,,,
2020Jun,89,1.7,,,0,2,5,21,40,26,2.5,2,1.5,,,,,,,,,,
2020Jun,91,1.6,0,0,0,5,15,25,32.5,17.5,5,0,0,0,,,,,,,,,
2020Jun,93,1.7,,,,,5,15,60,15,5,,,,,,,,,,,,
2020Jun,94,1.709,,.5,2,5,7,12,37,26,6,3,1,.5,,,,,,,,,
2020Jun,95,1.8326164862,.715794756,1.2446811506,3.1900949382,6.5587966014,10.8173224979,14.3116745527,17.6363854353,16.1945944313,12.0947273324,8.1014988203,5.3893751908,3.7450542931,,,,,,,,,
2020Jun,96,1.5,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2020Jun,97,,,,,,,,,,,,,,,,,,,,,,
2020Jun,98,1.9,,,,,5,15,40,35,5,,,,,,,,,,,,
2020Jun,99,1.6,,,,,,,,,,,,,,,,,,,,,
2020Jun,101,1.8,,,,,,,,,,,,,,,,,,,,,
2020Jun,102,,,,,,,,,,,,,,,,,,,,,,
2020Jun,103,,,,,,,,,,,,,,,,,,,,,,
2020Jun,107,1.9641928258,.0008075486,.0152859815,.1816835669,1.3164814207,5.8247961726,15.7581147817,26.0928125696,26.4584900505,16.4302189386,6.2450195901,1.4514803677,.2248090115,,,,,,,,,
2020Jun,108,1.35342,,,,5.33,17.88,30.36,28.02,15.29,3.12,,,,,,,,,,,,
2020Jun,110,,,,,,,,,,,,,,,,,,,,,,
2020Jun,111,,,,,,,,,,,,,,,,,,,,,,
2020Jun,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Jun,114,1.3,,,2,5,10,35,25,15,5,3,,,,,,,,,,,
2020Jun,115,,,,,,,,,,,,,,,,,,,,,,
2020Jun,116,,0,0,0,5,7.5,22.5,32.5,22.5,7.5,2.5,0,0,,,,,,,,,
2023,2,1.8,0,0,0,0,0,10,70,20,0,0,0,0,,,,,,,,,
2023,4,1.9,2,3,5,7.5,10,15,20,17.5,10,5,3,2,,,,,,,,,
2023,6,2,,,,,,,40,60,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,1.7,,,,,10,30,60,,,,,,,,,,,,,,
2023,14,1.87827667,1,1,2,5,8,13,15,15,15,13,6,6,,,,,,,,,
2023,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2023,20,1.9,,,5,8,14,18,30,20,5,,,,,,,,,,,,
2023,22,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,2.1,,1,2,4,10,15,17,18,16,11,5,1,,,,,,,,,
2023,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,,,
2023,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2023,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2023,30,1.9,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,2,0,0,0,4,7,12,18,22,17,10,9,1,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,37,2.2,,,,,,1,29,46,22,2,,,,,,,,,,,
2023,38,1.7,,,,,,,80,20,,,,,,,,,,,,,
2023,39,1.8,,,,5,10,15,40,20,10,,,,,,,,,,,,
2023,41,1.9,,,,,,20,80,,,,,,,,,,,,,,
2023,47,1.9,,,,,,,,,,,,,,,,,,,,,
2023,48,1.6,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,5,15,60,15,5,,,,,,,,,,,,
2023,56,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,1.8,0,0,0,0,5,20,60,15,0,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,1.7,0,0,2.2922636103,5.7306590258,14.3266475645,22.0630372493,25.5014326647,14.899713467,9.4555873926,3.4383954155,2.005730659,.2865329513,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,,,
2023,88,2,,,,2.5,5,10,40,20,10,7.5,5,,,,,,,,,,
2023,89,1.8,,,0,2,5,18.5,35,25,7.5,5,2,,,,,,,,,,
2023,91,1.7,0,0,2.5,5,15,30,35,10,2.5,0,0,0,,,,,,,,,
2023,93,2,,,,,,2.5,42.5,40,15,,,,,,,,,,,,
2023,94,1.73,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,,,
2023,95,1.9479400277,.0109979211,.247604367,1.2596596307,4.9799069899,10.0224593569,14.7757780268,20.1699534279,18.6537372813,14.2333397847,8.0260496081,3.9757488246,3.644764781,,,,,,,,,
2023,96,2,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.9,,,,,5,25,30,25,15,,,,,,,,,,,,
2023,99,1.9,,,,,,30,70,,,,,,,,,,,,,,
2023,101,1.8,,,3,5,10,24,35,18,5,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2023,107,1.933,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2023,108,1.94418,,,,,3.46,15.66,28.28,30.31,17.52,4.77,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,2,,,,,5,10,20,30,25,10,,,,,,,,,,,
2023,114,2.4,,,,2,4,8,15,40,15,10,5,1,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2018,4,1.1,,,,5,30,50,15,,,,,,,,,,,,,,
2018,6,1.4,,,,,,60,40,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,10,1,,,,10,20,70,,,,,,,,,,,,,,,
2018,14,1.2,0,0,0,0,1,99,0,0,0,0,0,0,,,,,,,,,
2018,15,1,,,,5,40,45,10,,,,,,,,,,,,,,
2018,16,1.1,,,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,1.3,,,,,15,50,35,,,,,,,,,,,,,,
2018,23,1,,,,,25,65,10,,,,,,,,,,,,,,
2018,24,1.078657029,,,,8,30,35,20,7,,,,,,,,,,,,,
2018,26,1.2,,,,,20,65,15,,,,,,,,,,,,,,
2018,29,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,,,,,,,,,,,,,,,,,,,
2018,35,1.8,,,,,,,95,5,,,,,,,,,,,,,
2018,37,1.1,,,,,17,83,,,,,,,,,,,,,,,
2018,38,1.3,,,,,20,80,,,,,,,,,,,,,,,
2018,39,1.2,,,,3,25,40,22,10,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,47,1.1,,,,5,25,45,20,5,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,,,
2018,52,1.2,0,0,1,3,22,43,22,5,3,1,0,0,,,,,,,,,
2018,56,1.1,,,,,10,90,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,63,1.2,0,0,0,0,25,60,15,0,0,0,0,0,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,,,,,,,,,,,,,,,,,,,,,,
2018,85,1.2892522006,0,0,0,.0000187291,1.3064003588,72.3518234495,26.3176052988,.0241521528,.000000011,0,0,0,,,,,,,,,
2018,88,1.3,,,,,,,,,,,,,,,,,,,,,
2018,89,1.3,,,0,5,20,37,29,6,2,1,,,,,,,,,,,
2018,93,1.3,,,,,2.5,82.5,15,,,,,,,,,,,,,,
2018,94,,,,,,,,,,,,,,,,,,,,,,
2018,95,1.2293172916,1.5176173502,4.8241221635,8.2142602587,13.3024473447,15.5490423249,16.6522787472,11.2548225941,10.8840021271,9.619037544,4.6927141733,2.3271639359,1.1624914364,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,97,1.1,,,,,,,,,,,,,,,,,,,,,
2018,98,1.4,,,,,15,65,20,,,,,,,,,,,,,,
2018,99,1,,,,,10,90,,,,,,,,,,,,,,,
2018,102,1,,,,,,,,,,,,,,,,,,,,,
2018,103,,,,,,,,,,,,,,,,,,,,,,
2018,107,,,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,,,
2018,110,1.3,0,.000000276,.0005331395,.145650264,5.9332784081,39.1199968703,45.238039377,9.250034924,.3108888095,.0015767925,.000001139,.0000000001,,,,,,,,,
2018,111,1.3,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,,,
2018,114,1.1,,,,,,,,,,,,,,,,,,,,,
2018,115,1.1,,,,,,,,,,,,,,,,,,,,,
2018,116,1.1,0,0,0,1,19,60,19,1,0,0,0,0,,,,,,,,,
2019,2,1.2,0,0,0,0,25,50,25,0,0,0,0,0,,,,,,,,,
2019,4,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2019,6,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,1.3,,,,10,30,60,,,,,,,,,,,,,,,
2019,14,1.7,0,0,0,0,5,27,45,21,2,0,0,0,,,,,,,,,
2019,15,1.325,,,,5,15,40,30,10,,,,,,,,,,,,,
2019,16,1.6,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2019,23,1.3,,,,1,20,40,34,5,,,,,,,,,,,,,
2019,24,1.4992486661,,,2,6,18,25,24,14,8,3,,,,,,,,,,,
2019,26,1.6,,,,,12,30,40,18,,,,,,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,37,1.4,,,,,6,73,21,,,,,,,,,,,,,,
2019,38,1.4,,,,,,80,20,,,,,,,,,,,,,,
2019,39,1.6,,,,,10,30,40,20,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,47,1.4,,,,5,25,30,25,10,5,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019,52,1.6,0,0,0,3,11,19,31,26,7,2,1,0,,,,,,,,,
2019,56,1.3,,,,,15,70,15,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.6,0,0,0,0,15,25,50,10,0,0,0,0,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,,,
2019,85,1.5931754323,.0000000117,.0000123086,.0033767481,.2462713396,4.8948448349,27.3278495425,44.0110817463,20.6344637209,2.7768065867,.1042307408,.0010595676,.0000028523,,,,,,,,,
2019,88,1.7,,,,,,,,,,,,,,,,,,,,,
2019,89,1.7,,,0,3,8,21,33,24,6,4,1,,,,,,,,,,
2019,93,1.7,,,,,2.5,17.5,60,20,,,,,,,,,,,,,
2019,94,,,,,,,,,,,,,,,,,,,,,,
2019,95,1.2168747754,.281980858,1.5181001045,5.3903188295,12.4206200114,18.4522427716,22.611625507,19.452599864,12.0434957772,5.4054528194,1.6791749421,.6570349205,.0873535948,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1.4,,,,,,,,,,,,,,,,,,,,,
2019,98,1.5,,,,,5,35,50,10,,,,,,,,,,,,,
2019,99,1.3,,,,,10,70,20,,,,,,,,,,,,,,
2019,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019,103,,,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,1.6,.0000000701,.0000501268,.0096625285,.5108210371,7.5942816383,32.6772018749,41.6306471897,15.7736033327,1.748139275,.0551108685,.0004809202,.0000011382,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,1.5,,,,,,,,,,,,,,,,,,,,,
2019,115,1.5,,,,,,,,,,,,,,,,,,,,,
2019,116,1.4,0,0,0,2.5,10,37.5,37.5,10,2.5,0,0,0,,,,,,,,,
2019Jun,2,1.1,0,0,0,0,40,60,0,0,0,0,0,0,,,,,,,,,
2019Jun,4,1.4,,,,10,20,35,25,10,,,,,,,,,,,,,
2019Jun,6,1.5,,,,,,40,60,,,,,,,,,,,,,,
2019Jun,7,,,,,,,,,,,,,,,,,,,,,,
2019Jun,10,1.3,,,,10,30,60,,,,,,,,,,,,,,,
2019Jun,14,1.7,0,0,0,1,7,27,40,21,4,0,0,0,,,,,,,,,
2019Jun,15,,,,,,,,,,,,,,,,,,,,,,
2019Jun,16,1.5,,,,,,,,,,,,,,,,,,,,,
2019Jun,20,,,,,,,,,,,,,,,,,,,,,,
2019Jun,22,1.5,,,,,10,35,45,10,,,,,,,,,,,,,
2019Jun,23,1.3,,,,1,20,40,34,5,,,,,,,,,,,,,
2019Jun,24,1.5863933094,,,2,6,14,22,23,20,10,3,,,,,,,,,,,
2019Jun,26,1.4,,,,,15,50,35,,,,,,,,,,,,,,
2019Jun,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019Jun,30,,,,,,,,,,,,,,,,,,,,,,
2019Jun,32,,,,,,,,,,,,,,,,,,,,,,
2019Jun,33,,,,,,,,,,,,,,,,,,,,,,
2019Jun,35,,,,,,,,,,,,,,,,,,,,,,
2019Jun,37,1.3,,,,,5,75,20,,,,,,,,,,,,,,
2019Jun,38,1.2,,,,,20,80,,,,,,,,,,,,,,,
2019Jun,39,1.6,,,,,5,30,50,15,,,,,,,,,,,,,
2019Jun,41,,,,,,,,,,,,,,,,,,,,,,
2019Jun,47,1.4,,,,,,,,,,,,,,,,,,,,,
2019Jun,48,,,,,,,,,,,,,,,,,,,,,,
2019Jun,49,1,,,,,,,,,,,,,,,,,,,,,
2019Jun,52,1.6,0,0,0,1,9,21,37,27,4,1,0,0,,,,,,,,,
2019Jun,56,1.3,,,,,15,75,10,,,,,,,,,,,,,,
2019Jun,61,,,,,,,,,,,,,,,,,,,,,,
2019Jun,63,1.4,0,0,0,0,15,25,50,10,0,0,0,0,,,,,,,,,
2019Jun,67,,,,,,,,,,,,,,,,,,,,,,
2019Jun,68,,,,,,,,,,,,,,,,,,,,,,
2019Jun,80,,,,,,,,,,,,,,,,,,,,,,
2019Jun,82,,,,,,,,,,,,,,,,,,,,,,
2019Jun,85,1.5654956784,0,0,.0000000696,.0011266955,.7749321273,26.5892227488,61.4426960519,11.0715793561,.120382068,.0000608815,.0000000013,0,,,,,,,,,
2019Jun,88,1.7,,,,,,,,,,,,,,,,,,,,,
2019Jun,89,1.7,,,0,1,10,20,36,25,5,2,1,,,,,,,,,,
2019Jun,93,1.7,,,,2.5,25,55,15,2.5,,,,,,,,,,,,,
2019Jun,94,,,,,,,,,,,,,,,,,,,,,,
2019Jun,95,1.2092055494,.64864225,2.0485909977,5.3315899731,12.9154141473,17.7246586449,22.6426052626,18.8952603213,10.626155669,5.1712888711,2.9217026608,1.038739934,.0353512682,,,,,,,,,
2019Jun,96,,,,,,,,,,,,,,,,,,,,,,
2019Jun,97,1.4,,,,,,,,,,,,,,,,,,,,,
2019Jun,98,1.4,,,,5,25,45,25,,,,,,,,,,,,,,
2019Jun,99,1.3,,,,,,,,,,,,,,,,,,,,,
2019Jun,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019Jun,103,,,,,,,,,,,,,,,,,,,,,,
2019Jun,107,,,,,,,,,,,,,,,,,,,,,,
2019Jun,108,,,,,,,,,,,,,,,,,,,,,,
2019Jun,110,1.5,.0000002899,.0001593839,.023679195,.9691583199,11.2182428044,37.7887600068,37.788760007,11.2182428044,.9691583199,.023679195,.0001593839,.0000002899,,,,,,,,,
2019Jun,111,,,,,,,,,,,,,,,,,,,,,,
2019Jun,112,,,,,,,,,,,,,,,,,,,,,,
2019Jun,114,1.5,,,,,,,,,,,,,,,,,,,,,
2019Jun,115,1.5,,,,,,,,,,,,,,,,,,,,,
2019Jun,116,1.4,0,0,0,2.5,12.5,32.5,32.5,17.5,2.5,0,0,0,,,,,,,,,
2020,2,1.4,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.9,,,,,,10,60,30,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1.6,,,,,10,30,60,,,,,,,,,,,,,,
2020,14,1.9,0,0,0,2,7,19,30,26,13,3,0,0,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.9,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.9,,,,,10,15,50,25,,,,,,,,,,,,,
2020,23,1.5,,,,3,15,35,37,10,,,,,,,,,,,,,
2020,24,1.8,,2,3,5,10,14,20,20,14,10,2,,,,,,,,,,
2020,26,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,1.9,,,,,2,22,68,8,,,,,,,,,,,,,
2020,38,1.2,,,,,20,80,,,,,,,,,,,,,,,
2020,39,1.6,,,,5,10,20,45,20,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,56,1.4,,,,,15,60,25,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.7,0,0,0,0,15,25,50,10,0,0,0,0,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.7079123598,.0000521556,.0029357919,.0802841465,1.0631340772,6.8536917519,21.6151183844,33.4682755791,25.4798902916,9.5289152127,1.7450529449,.1557664165,.0068832477,,,,,,,,,
2020,88,1.9,,,,,,,,,,,,,,,,,,,,,
2020,89,1.8,,,0,2,8,20,33,24,6,5,2,,,,,,,,,,
2020,93,1.8,,,,,2.5,12.5,45,40,,,,,,,,,,,,,
2020,94,,,,,,,,,,,,,,,,,,,,,,
2020,95,1.2837185537,1.4624171143,3.7758288859,5.7564964599,9.6110144701,14.9432504978,21.4590448643,16.357781698,13.437371652,8.1502908635,3.2500329238,1.0990772587,.6973933117,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,2,,,,,10,35,45,10,,,,,,,,,,,,,
2020,99,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2020,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.7,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020Jun,2,1.3,0,0,0,0,10,50,40,0,0,0,0,0,,,,,,,,,
2020Jun,4,,,,,,,,,,,,,,,,,,,,,,
2020Jun,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2020Jun,7,,,,,,,,,,,,,,,,,,,,,,
2020Jun,10,1.5,,,,,10,30,60,,,,,,,,,,,,,,
2020Jun,14,1.9,0,0,0,2,8,20,27,25,13,4,1,0,,,,,,,,,
2020Jun,15,,,,,,,,,,,,,,,,,,,,,,
2020Jun,16,1.9,,,,,,,,,,,,,,,,,,,,,
2020Jun,20,,,,,,,,,,,,,,,,,,,,,,
2020Jun,22,1.9,,,,,10,15,50,25,,,,,,,,,,,,,
2020Jun,23,1.5,,,,3,15,35,37,10,,,,,,,,,,,,,
2020Jun,24,1.8148864349,,,3,6,10,14,23,20,18,6,,,,,,,,,,,
2020Jun,26,1.7,,,,,10,27,40,18,5,,,,,,,,,,,,
2020Jun,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020Jun,30,,,,,,,,,,,,,,,,,,,,,,
2020Jun,32,,,,,,,,,,,,,,,,,,,,,,
2020Jun,33,,,,,,,,,,,,,,,,,,,,,,
2020Jun,35,,,,,,,,,,,,,,,,,,,,,,
2020Jun,37,1.8,,,,,2,28,66,4,,,,,,,,,,,,,
2020Jun,38,1.33,,,,,10,90,,,,,,,,,,,,,,,
2020Jun,39,1.6,,,,,5,25,50,20,,,,,,,,,,,,,
2020Jun,41,,,,,,,,,,,,,,,,,,,,,,
2020Jun,47,,,,,,,,,,,,,,,,,,,,,,
2020Jun,48,,,,,,,,,,,,,,,,,,,,,,
2020Jun,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020Jun,52,,,,,,,,,,,,,,,,,,,,,,
2020Jun,56,1.4,,,,,15,60,25,,,,,,,,,,,,,,
2020Jun,61,,,,,,,,,,,,,,,,,,,,,,
2020Jun,63,1.6,0,0,0,0,15,25,50,10,0,0,0,0,,,,,,,,,
2020Jun,67,,,,,,,,,,,,,,,,,,,,,,
2020Jun,68,,,,,,,,,,,,,,,,,,,,,,
2020Jun,80,,,,,,,,,,,,,,,,,,,,,,
2020Jun,82,,,,,,,,,,,,,,,,,,,,,,
2020Jun,85,1.7099685122,.0000043417,.0005370623,.0277424307,.6011857518,5.5145302782,21.6015822901,36.3854988068,26.4324241517,8.2661483984,1.1060513758,.0627820312,.0015130813,,,,,,,,,
2020Jun,88,2,,,,,,,,,,,,,,,,,,,,,
2020Jun,89,1.7,,,0,1,10,20,37,20,7,4,1,,,,,,,,,,
2020Jun,93,1.7,,,,2.5,25,55,15,2.5,,,,,,,,,,,,,
2020Jun,94,,,,,,,,,,,,,,,,,,,,,,
2020Jun,95,1.2471718988,3.0389880662,4.3308965961,8.5513181326,8.6530179158,12.7446632944,17.669576436,16.1615136966,13.992474907,8.4857752757,4.6490309692,1.2594405749,.4633041355,,,,,,,,,
2020Jun,96,,,,,,,,,,,,,,,,,,,,,,
2020Jun,97,,,,,,,,,,,,,,,,,,,,,,
2020Jun,98,2,,,,,5,40,45,10,,,,,,,,,,,,,
2020Jun,99,1.7,,,,,,,,,,,,,,,,,,,,,
2020Jun,102,,,,,,,,,,,,,,,,,,,,,,
2020Jun,103,,,,,,,,,,,,,,,,,,,,,,
2020Jun,107,,,,,,,,,,,,,,,,,,,,,,
2020Jun,108,,,,,,,,,,,,,,,,,,,,,,
2020Jun,110,,,,,,,,,,,,,,,,,,,,,,
2020Jun,111,,,,,,,,,,,,,,,,,,,,,,
2020Jun,112,,,,,,,,,,,,,,,,,,,,,,
2020Jun,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020Jun,115,,,,,,,,,,,,,,,,,,,,,,
2020Jun,116,,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2023,2,1.6,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2023,4,1.7,2,3,5,7.5,12.5,15,20,15,10,5,3,2,,,,,,,,,
2023,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,1.7,,,,,10,30,60,,,,,,,,,,,,,,
2023,14,1.9,0,1,2,5,10,16,21,20,13,8,3,1,,,,,,,,,
2023,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,,,,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,1.9,,,1,10,15,20,26,22,5,1,,,,,,,,,,,
2023,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,,,
2023,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2023,29,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2023,30,,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,,,,,,,,,,,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,37,2.1,,,,,,,37,58,5,,,,,,,,,,,,
2023,38,1.3,,,,,,90,10,,,,,,,,,,,,,,
2023,39,1.6,,,,5,10,25,35,20,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,47,1.7,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,56,1.5,,,,,10,45,45,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,1.8,0,0,0,0,15,25,50,10,0,0,0,0,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2023,88,2,,,,,,,,,,,,,,,,,,,,,
2023,89,1.9,,,0,2.5,7.5,15,30,25,12.5,5,2.5,,,,,,,,,,
2023,93,2,,,,,,5,40,50,5,,,,,,,,,,,,
2023,94,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.3290093733,3.4849545052,3.9773303314,5.8174043046,9.1288323518,13.6172568368,17.8482316193,15.1357685636,12.8469361272,9.8515315157,5.2655964995,1.6603847168,1.3657726281,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.8,,,,5,20,30,30,15,,,,,,,,,,,,,
2023,99,1.8,,,,,,30,70,,,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,,,,,,,,,,,,,,,,,,,,,,
2023,108,,,,,,,,,,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,,,,,,,,,,,,,,,,,,,
2023,114,2.4,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,2,2.3,0,0,0,0,10,10,20,30,30,0,0,0,,,,,,,,,
2018,4,2.5,,,,,,5,20,40,30,5,,,,,,,,,,,
2018,6,2.2,,,,,,5,40,50,5,,,,,,,,,,,,
2018,7,2.4,,,,,,,,,,,,,,,,,,,,,
2018,10,2.2,,,,,,10,25,60,5,,,,,,,,,,,,
2018,14,2.23586898,0,0,0,0,0,6,28,42,21,3,0,0,,,,,,,,,
2018,15,2,,,,,,10,35,45,10,,,,,,,,,,,,
2018,16,2.1,0,0,1,2,6,10,27,33,17,3,1,0,,,,,,,,,
2018,20,2.1,,,,,,,30,50,20,,,,,,,,,,,,
2018,22,2.2,,,,,,,35,50,15,,,,,,,,,,,,
2018,23,2,,,,,5,10,35,40,10,,,,,,,,,,,,
2018,24,2.1,,,,,,10,30,35,20,5,,,,,,,,,,,
2018,26,2.1,,,,,,10,30,35,15,10,,,,,,,,,,,
2018,29,2.3,,,,,,,30,60,10,,,,,,,,,,,,
2018,30,2.1,,,,,,,25,55,20,,,,,,,,,,,,
2018,32,2.1,0,.0000000039,.0000065607,.0025295829,.2338274062,5.2676042517,30.0420785141,44.8705847121,17.7245167655,1.8123758335,.0461927525,.0002836169,,,,,,,,,
2018,33,1.7,0,0,0,2,4,18,37,22,12,5,0,0,,,,,,,,,
2018,35,2.2,,,,,,10,40,40,10,,,,,,,,,,,,
2018,37,2,,,,,,,42,57,1,,,,,,,,,,,,
2018,38,2.1,,,,,,,30,70,,,,,,,,,,,,,
2018,39,2.1,,,,,,5,30,50,15,,,,,,,,,,,,
2018,41,2.3,,,,,,,,60,40,,,,,,,,,,,,
2018,47,1.9,,,,,5,20,45,25,5,,,,,,,,,,,,
2018,48,2.2,,,,,,,,100,,,,,,,,,,,,,
2018,49,2.2,,,,,,,,,,,,,,,,,,,,,
2018,52,2.2,0,0,0,0,1,3,24,44,24,3,1,0,,,,,,,,,
2018,54,2.1,,,,,,,25,75,,,,,,,,,,,,,
2018,56,2.2,,,,,,10,40,50,,,,,,,,,,,,,
2018,61,2.1,,,,,,,30,55,15,,,,,,,,,,,,
2018,63,2,0,0,0,0,0,5,40,50,5,0,0,0,,,,,,,,,
2018,67,2.2,,,,,,,,,,,,,,,,,,,,,
2018,68,2.2,,,,,,,,,,,,,,,,,,,,,
2018,80,2.3,0,0,0,0,0,.8746355685,15.4518950437,54.5189504374,28.2798833819,.8746355685,0,0,,,,,,,,,
2018,82,2,,,,,,,,,,,,,,,,,,,,,
2018,85,2.0485928459,0,0,.0000000416,.0001236557,.051469089,3.1416479363,30.3649606842,50.6733605233,15.0188786708,.7439169768,.0056362976,.0000061247,,,,,,,,,
2018,88,2.1,,,,,4,10,30,40,10,6,,,,,,,,,,,
2018,89,2.2,0,0,.5,1,2,3.5,10,50,30,2,1,0,,,,,,,,,
2018,91,2,0,0,0,0,0,15,35,45,5,0,0,0,,,,,,,,,
2018,93,2.2,,,,,,5,10,57.5,27.5,,,,,,,,,,,,
2018,94,2.0775,,,.5,1,1.5,4.5,20,60,10,2,.5,,,,,,,,,,
2018,95,2.2110755541,.0217658494,.0275018824,.1126350712,.6780813011,4.6066646662,11.7297598315,20.6999415165,26.0167071071,17.9743364044,10.5203759929,5.8543209678,1.7579094095,,,,,,,,,
2018,96,2.1,,,,,3,12,30,35,15,5,,,,,,,,,,,
2018,97,2.1,,,,,,,,,,,,,,,,,,,,,
2018,98,2.2,,,,,,,35,60,5,,,,,,,,,,,,
2018,99,2.2,,,,,,,10,80,10,,,,,,,,,,,,
2018,101,2.1,,,,,,,30,65,5,,,,,,,,,,,,
2018,102,2.4,,,,,,,,,,,,,,,,,,,,,
2018,103,2.1,,,,,,,30,50,20,,,,,,,,,,,,
2018,107,2.1985404122,.0000000073,.0000029365,.0004557057,.0276300501,.6607052457,6.2992613537,24.2077615193,37.8118005342,24.081220128,6.2333537971,.6503132128,.0274955096,,,,,,,,,
2018,108,2.3473275,,,,,,.54,15.99,37.93,33.7,11.82,.02,,,,,,,,,,
2018,110,2.2,.0003366304,.0072500633,.0978561672,.8065793893,4.0664571234,12.5576920324,23.7795783011,27.6304772837,19.7030171041,8.6194639236,2.3113452503,.4199467312,,,,,,,,,
2018,111,2.1,,,,,,,,,,,,,,,,,,,,,
2018,112,2.6,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2018,114,2.2,,,,,5,10,20,55,10,,,,,,,,,,,,
2018,115,2.2,.8819478669,1.027522367,2.5711372638,4.8264959674,7.8822384104,11.199096226,13.8431742976,14.8870905902,13.9285575201,11.3376735528,8.0289948414,9.5860710964,,,,,,,,,
2018,116,2.2,0,0,0,0,0,0,15,50,30,5,0,0,,,,,,,,,
2019,2,2.1,0,0,0,0,10,20,30,30,10,0,0,0,,,,,,,,,
2019,4,2,,,2.5,2.5,5,20,25,25,15,5,,,,,,,,,,,
2019,6,2,,,,,,,30,60,10,,,,,,,,,,,,
2019,7,2.1,,,,,,,,,,,,,,,,,,,,,
2019,10,2.1,,,,,,10,25,60,5,,,,,,,,,,,,
2019,14,1.87352746,0,1,3,6,11,15,18,17,13,9,4,3,,,,,,,,,
2019,15,1.8,,,,,5,20,35,30,10,,,,,,,,,,,,
2019,16,1.8,0,1,2,4,12,18,26,20,12,4,1,0,,,,,,,,,
2019,20,1.8,,,,,5,20,35,25,10,5,,,,,,,,,,,
2019,22,1.9,,,,,,10,45,35,10,,,,,,,,,,,,
2019,23,1.8,,,1,5,10,20,24,20,15,5,,,,,,,,,,,
2019,24,1.7178186606,,,,7,14,19,19,17,15,6,3,,,,,,,,,,
2019,26,1.8,,,,,10,18,30,22,15,5,,,,,,,,,,,
2019,29,1.8,,,,,,10,50,30,10,,,,,,,,,,,,
2019,30,2,,,,,,,40,50,10,,,,,,,,,,,,
2019,32,2,.2863944131,.6560139876,2.0087133757,4.7069541796,8.9951716252,13.9381959165,17.5353971472,17.9120143072,14.855721788,10.0036201289,5.4691687698,3.6326343612,,,,,,,,,
2019,33,1.6,0,0,0,5,10,23,33,19,8,2,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,37,1.9,,,,,,4,48,43,5,,,,,,,,,,,,
2019,38,1.8,,,,,,40,60,,,,,,,,,,,,,,
2019,39,1.9,,,,,5,15,45,25,10,,,,,,,,,,,,
2019,41,2,,,,,,,30,60,10,,,,,,,,,,,,
2019,47,1.5,,,,5,15,25,35,15,5,,,,,,,,,,,,
2019,48,1.9,,,,,,,50,50,,,,,,,,,,,,,
2019,49,1.9,,,,,,,,,,,,,,,,,,,,,
2019,52,1.7,0,0,1,2,8,22,34,22,8,2,1,0,,,,,,,,,
2019,54,1.9,,,,,,10,50,40,,,,,,,,,,,,,
2019,56,2.1,,,,,,10,40,40,10,,,,,,,,,,,,
2019,61,1.9,,,,,,15,45,30,10,,,,,,,,,,,,
2019,63,1.7,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2019,67,2.1,,,,,,,,,,,,,,,,,,,,,
2019,68,2,,,,,,,,,,,,,,,,,,,,,
2019,80,1.9,0,0,0,.8746355685,5.8309037901,20.4081632653,36.7346938775,24.1982507289,10.2040816327,1.749271137,0,0,,,,,,,,,
2019,82,1.7,,,,,,,,,,,,,,,,,,,,,
2019,85,1.7444429725,.0409335852,.2496978157,1.2099650419,4.1853344328,10.3383043225,18.2412968343,22.9948913907,20.7114476695,13.3283839983,6.1272861074,2.0117441897,.560714612,,,,,,,,,
2019,88,1.8,,,2.5,5,10,20,32.5,20,10,,,,,,,,,,,,
2019,89,2,0,0,2.5,2.5,5,15,22,25,15,10.5,2.5,0,,,,,,,,,
2019,91,1.7,0,0,0,0,10,25,35,25,5,0,0,0,,,,,,,,,
2019,93,2,,,,,,7.5,27.5,60,2.5,2.5,,,,,,,,,,,
2019,94,1.9505,.5,1,1.5,2.5,4,8,24,40,11,5,2,.5,,,,,,,,,
2019,95,1.7775949376,.1308662212,.1457023591,2.056156704,5.6440018506,13.4170576966,17.9792399523,19.789225047,15.8766461927,11.2223851876,8.2082386894,3.7824315866,1.7480485129,,,,,,,,,
2019,96,1.9,,,,,5,15,35,25,15,5,,,,,,,,,,,
2019,97,1.7,,,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,,,20,40,35,5,,,,,,,,,,,,
2019,99,2,,,,,,,30,70,,,,,,,,,,,,,
2019,101,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2019,102,1.9,,,,,,,,,,,,,,,,,,,,,
2019,103,1.9,,,,,5,15,40,30,10,,,,,,,,,,,,
2019,107,1.7494839502,.02238768,.1743967229,1.0057072516,3.9589952334,10.6447114779,19.5576335092,24.561795941,21.0869862836,12.3750365826,4.9629875103,1.3596263721,.2897354354,,,,,,,,,
2019,108,1.9763225,,,,,1.68,14.26,28.82,32.83,18.36,4.05,,,,,,,,,,,
2019,110,1.8,.0058670545,.0697437856,.5576585027,2.8525021387,9.3441362467,19.6190261019,26.417299431,22.8178771862,12.6411572916,4.4897565676,1.0215318085,.163443885,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,2.5,,,,,,5,10,25,30,15,10,5,,,,,,,,,
2019,114,1.7,,1,2,7,10,15,45,15,5,,,,,,,,,,,,
2019,115,2,1.3109128563,1.4151720059,3.3634655992,5.9716917435,9.2240321595,12.3954299076,14.4918122937,14.7402789249,13.0439993893,10.0423804898,6.7263704628,7.2744541675,,,,,,,,,
2019,116,2,0,0,0,0,0,5,30,40,20,5,0,0,,,,,,,,,
2019Q1,2,2.2,0,0,0,0,10,10,20,50,10,0,0,0,,,,,,,,,
2019Q1,4,2.3,,,,,5,10,22.5,35,22.5,5,,,,,,,,,,,
2019Q1,6,2.4,,,,,,,10,60,30,,,,,,,,,,,,
2019Q1,7,2.21816609,,,,,,,,,,,,,,,,,,,,,
2019Q1,10,2.2,,,,,,10,25,60,5,,,,,,,,,,,,
2019Q1,14,2.1,3,3,4,6,8,10,12,12,11,10,8,13,,,,,,,,,
2019Q1,15,1.9,,,,,5,15,35,30,15,,,,,,,,,,,,
2019Q1,16,1.9,0,1,2,4,12,18,26,20,12,4,1,0,,,,,,,,,
2019Q1,20,1.7,,,,,,25,50,25,,,,,,,,,,,,,
2019Q1,22,1.9,,,,,,10,45,35,10,,,,,,,,,,,,
2019Q1,23,1.6,,,1,3,9,18,25,20,18,6,,,,,,,,,,,
2019Q1,24,1.7861028682,,1,3,6,11,12,20,20,18,6,2,1,,,,,,,,,
2019Q1,26,1.9,,,,,10,15,30,25,15,5,,,,,,,,,,,
2019Q1,29,1.8,,,,,,10,50,30,10,,,,,,,,,,,,
2019Q1,30,2.5,,,,,,,,,,,,,,,,,,,,,
2019Q1,32,1.84,,,,,,,,,,,,,,,,,,,,,
2019Q1,33,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q1,35,,,,,,,,,,,,,,,,,,,,,,
2019Q1,37,1.8,,,,,,5,50,44,1,,,,,,,,,,,,
2019Q1,38,1.77,,,,,,40,60,,,,,,,,,,,,,,
2019Q1,39,1.9,,,,,5,10,45,30,10,,,,,,,,,,,,
2019Q1,41,,,,,,,,,,,,,,,,,,,,,,
2019Q1,47,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q1,48,1.9,,,,,,,50,50,,,,,,,,,,,,,
2019Q1,49,2,,,,,,,,,,,,,,,,,,,,,
2019Q1,52,1.7,0,0,0,1,6,24,38,24,6,1,0,0,,,,,,,,,
2019Q1,54,2,,,,,,,25,75,,,,,,,,,,,,,
2019Q1,56,2,,,,,,10,40,50,,,,,,,,,,,,,
2019Q1,61,1.9,,,,,,10,40,35,15,,,,,,,,,,,,
2019Q1,63,1.7,0,0,0,0,10,15,65,10,0,0,0,0,,,,,,,,,
2019Q1,67,,,,,,,,,,,,,,,,,,,,,,
2019Q1,68,1.2,,,,,,,,,,,,,,,,,,,,,
2019Q1,80,,,,,,,,,,,,,,,,,,,,,,
2019Q1,82,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q1,85,1.6725711586,.0000000361,.0000220361,.0040682227,.2301556299,4.0663135142,22.9346852847,42.1007689338,25.3647658792,4.9802548741,.3127819916,.0061464607,.0000371369,,,,,,,,,
2019Q1,88,1.9,,,2.5,5,10,20,32.5,20,10,,,,,,,,,,,,
2019Q1,89,2,0,0,.5,1,2.5,7.5,25,59,2.5,2,0,0,,,,,,,,,
2019Q1,91,1.8,0,0,0,0,7.5,20,35,30,7.5,0,0,0,,,,,,,,,
2019Q1,93,2,,,,,,7.5,27.5,60,2.5,2.5,,,,,,,,,,,
2019Q1,94,1.918,.5,1,1.5,2,3,8,35,30,12,5,1.5,.5,,,,,,,,,
2019Q1,95,1.6873467406,.0394671257,.0579826897,2.2418830095,8.1019144382,9.6275432778,21.0185087756,21.9422706208,17.3778388056,10.4460592747,5.0154155243,2.5868317331,1.544284725,,,,,,,,,
2019Q1,96,1.9,,,,3,7,15,30,25,15,5,,,,,,,,,,,
2019Q1,97,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q1,98,2.1,,,,,,,30,60,10,,,,,,,,,,,,
2019Q1,99,2,,,,,,,,,,,,,,,,,,,,,
2019Q1,101,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q1,102,1.1,,,,,,,,,,,,,,,,,,,,,
2019Q1,103,1.8,,,,,,10,40,35,15,,,,,,,,,,,,
2019Q1,107,2.0172721798,.2068817461,.6127757422,1.8445409325,4.4793676618,8.776433578,13.8744802268,17.6982192523,18.2165324338,15.1295575309,10.1392111282,5.4825764534,3.539423314,,,,,,,,,
2019Q1,108,2.21199,,,,,,7.54,22.03,34.44,25.28,10.41,.3,,,,,,,,,,
2019Q1,110,1.85,.0054030793,.0651320512,.5277309287,2.735334805,9.079281168,19.3156001687,26.3531356411,23.0638274936,12.9466963259,4.6592803388,1.0741954359,.1743825638,,,,,,,,,
2019Q1,111,,,,,,,,,,,,,,,,,,,,,,
2019Q1,112,2.6,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2019Q1,114,1.9,,1,2,5,10,20,40,17,5,,,,,,,,,,,,
2019Q1,115,2.1,1.0779832254,1.2092473133,2.9489404473,5.3836203027,8.5505657987,11.8149499459,14.203283559,14.8548175205,13.5166176785,10.7001516049,7.3693753329,8.3704472709,,,,,,,,,
2019Q1,116,,0,0,0,0,0,0,5,20,50,20,5,0,,,,,,,,,
2020,2,1.5,0,0,0,10,20,30,30,10,0,0,0,0,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1.7,,,,,10,25,60,5,,,,,,,,,,,,,
2020,14,2.33284783,0,0,1,3,6,11,15,20,16,13,8,7,,,,,,,,,
2020,15,1.6,,,,5,15,20,30,20,10,,,,,,,,,,,,
2020,16,1.5,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2020,20,1.7,,,,,10,20,35,20,10,5,,,,,,,,,,,
2020,22,1.8,,,,,,15,40,30,15,,,,,,,,,,,,
2020,23,2,,1,2,5,10,16,20,21,17,7,1,,,,,,,,,,
2020,24,1.3,,2,6,12,17,19,18,14,9,3,,,,,,,,,,,
2020,26,1.9,,,2,5,6,16,22,20,13,10,5,1,,,,,,,,,
2020,29,1.6,,,,,,10,60,30,,,,,,,,,,,,,
2020,30,1.8,,,,,,,45,50,5,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,2,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,1.8,,,,,,7,49,40,4,,,,,,,,,,,,
2020,38,1.4,,,,,20,80,,,,,,,,,,,,,,,
2020,39,1.6,,,,5,10,30,40,15,,,,,,,,,,,,,
2020,41,1.7,,,,,,,60,40,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.6,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,54,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2020,56,1.8,,,,,20,20,20,20,20,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.6,0,0,0,0,0,25,65,10,0,0,0,0,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,,,
2020,80,1.6,0,0,.583090379,7.2886297376,15.4518950437,22.7405247813,29.1545189505,16.9096209913,6.7055393586,1.166180758,0,0,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.6083371454,.2179912734,.7867692193,2.6021124292,6.5629584837,12.6250774671,18.5258212705,20.7376162126,17.7087024257,11.5358384312,5.732101594,2.1723489141,.7926622792,,,,,,,,,
2020,88,1.5,,2.5,5,7.5,15,25,30,10,5,,,,,,,,,,,,
2020,89,1.7,0,0,2.5,5,10,15,35,20,7.5,5,0,0,,,,,,,,,
2020,91,1.5,0,0,2.5,5,15,30,35,10,2.5,0,0,0,,,,,,,,,
2020,93,1.7,,,,,2.5,20,55,20,2.5,,,,,,,,,,,,
2020,94,1.9985,.5,1,2,3,5,7.5,25,28,16,7,3.5,1.5,,,,,,,,,
2020,95,1.6122634324,.0902467274,1.8822575995,4.5373601356,7.880660866,12.5673481774,16.9982527107,18.9002293439,15.3363980654,10.9641192474,6.2480522676,2.8381548257,1.7569200334,,,,,,,,,
2020,96,1.6,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.7,,,,,5,35,45,15,,,,,,,,,,,,,
2020,99,1.7,,,,,10,,80,10,,,,,,,,,,,,,
2020,101,1.3,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,,
2020,102,.8,,,,,,,,,,,,,,,,,,,,,
2020,103,1.5,,,,5,10,20,35,20,7.5,2.5,,,,,,,,,,,
2020,107,1.6914701799,.7842313579,1.4482911993,3.2508157924,6.1904551243,10.0013113299,13.7089225182,15.9428854933,15.7307807135,13.1690106476,9.35346623,5.6364144726,4.783415121,,,,,,,,,
2020,108,1.59553,,,,.56,11.06,25.24,34.1,21.78,7.26,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2020,114,.5,2,5,10,35,31,10,5,2,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020Q1,2,1.9,0,0,0,0,10,20,30,30,10,0,0,0,,,,,,,,,
2020Q1,4,1.8,,,2.5,5,10,20,25,20,10,5,2.5,,,,,,,,,,
2020Q1,6,2,,,,,,,30,60,10,,,,,,,,,,,,
2020Q1,7,,,,,,,,,,,,,,,,,,,,,,
2020Q1,10,1.8,,,,,10,25,60,5,,,,,,,,,,,,,
2020Q1,14,2.1,3,2,4,6,9,11,12,13,12,9,7,12,,,,,,,,,
2020Q1,15,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2020Q1,16,1.6,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2020Q1,20,1.8,,,,,5,20,32,23,15,5,,,,,,,,,,,
2020Q1,22,1.9,,,,,,10,45,35,10,,,,,,,,,,,,
2020Q1,23,2,,1,2,4,8,15,20,24,15,10,1,,,,,,,,,,
2020Q1,24,1.5853227171,1,2,3,8,12,15,22,20,8,6,2,1,,,,,,,,,
2020Q1,26,1.9,,,,3,11,16,25,20,16,6,3,,,,,,,,,,
2020Q1,29,1.6,,,,,,10,60,30,,,,,,,,,,,,,
2020Q1,30,2,,,,,,,,,,,,,,,,,,,,,
2020Q1,32,,,,,,,,,,,,,,,,,,,,,,
2020Q1,33,2,,,,,,,,,,,,,,,,,,,,,
2020Q1,35,,,,,,,,,,,,,,,,,,,,,,
2020Q1,37,1.9,,,,,,7,48,42,3,,,,,,,,,,,,
2020Q1,38,1.45,,,,,20,80,,,,,,,,,,,,,,,
2020Q1,39,1.7,,,,5,10,20,45,15,5,,,,,,,,,,,,
2020Q1,41,,,,,,,,,,,,,,,,,,,,,,
2020Q1,47,,,,,,,,,,,,,,,,,,,,,,
2020Q1,48,,,,,,,,,,,,,,,,,,,,,,
2020Q1,49,1.7,,,,,,,,,,,,,,,,,,,,,
2020Q1,52,,,,,,,,,,,,,,,,,,,,,,
2020Q1,54,1.9,,,,,,10,50,40,,,,,,,,,,,,,
2020Q1,56,1.8,,,,,,20,40,40,,,,,,,,,,,,,
2020Q1,61,,,,,,,,,,,,,,,,,,,,,,
2020Q1,63,1.7,0,0,0,5,10,15,60,5,5,0,0,0,,,,,,,,,
2020Q1,67,,,,,,,,,,,,,,,,,,,,,,
2020Q1,68,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q1,80,,,,,,,,,,,,,,,,,,,,,,
2020Q1,82,,,,,,,,,,,,,,,,,,,,,,
2020Q1,85,1.7330357104,.0602370897,.3231887666,1.4255773799,4.5730625076,10.6717484779,18.1207356387,22.3919754645,20.1377821106,13.1801479739,6.2772042101,2.1750091506,.6633312299,,,,,,,,,
2020Q1,88,1.5,,2.5,5,7.5,15,25,30,10,5,,,,,,,,,,,,
2020Q1,89,1.8,0,0,.5,.5,1,17.5,51,24.5,5,0,0,0,,,,,,,,,
2020Q1,91,1.6,0,0,0,5,12.5,32.5,37.5,10,2.5,0,0,0,,,,,,,,,
2020Q1,93,1.8,,,,,,17.5,57.5,20,5,,,,,,,,,,,,
2020Q1,94,1.9525,.5,1,2,3,6,10,25,26,14,8,2.5,2,,,,,,,,,
2020Q1,95,1.6972471025,.0165077816,.2186649757,1.1321259814,7.961927873,13.2907440897,18.0447175207,19.9260224349,17.8962021689,13.0728679587,5.5691871605,1.5554213006,1.3156107543,,,,,,,,,
2020Q1,96,1.7,,,,3,7,15,35,25,10,5,,,,,,,,,,,
2020Q1,97,,,,,,,,,,,,,,,,,,,,,,
2020Q1,98,1.8,,,,,5,25,40,25,5,,,,,,,,,,,,
2020Q1,99,1.8,,,,,,,,,,,,,,,,,,,,,
2020Q1,101,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q1,102,,,,,,,,,,,,,,,,,,,,,,
2020Q1,103,1.9,,,,2.5,5,20,35,30,7.5,,,,,,,,,,,,
2020Q1,107,1.4099751345,.7559073387,1.8891732522,4.8213077303,9.6876207564,15.3272272511,19.0953565032,18.7335924856,14.4724644937,8.8039721341,4.2170054887,1.5903117944,.6060607716,,,,,,,,,
2020Q1,108,1.70522,,,,0,7.57,22.14,34.48,25.15,10.36,.3,,,,,,,,,,,
2020Q1,110,,,,,,,,,,,,,,,,,,,,,,
2020Q1,111,,,,,,,,,,,,,,,,,,,,,,
2020Q1,112,2,,,,,5,10,20,35,15,10,5,,,,,,,,,,
2020Q1,114,1.1,2,5,10,10,35,30,5,3,,,,,,,,,,,,,
2020Q1,115,,,,,,,,,,,,,,,,,,,,,,
2020Q1,116,,0,0,0,0,0,7.5,25,35,25,7.5,0,0,,,,,,,,,
2023,2,2,0,0,0,0,10,20,30,30,10,0,0,0,,,,,,,,,
2023,4,1.5,2.5,2.5,5,7.5,12.5,15,20,15,12.5,5,2.5,,,,,,,,,,
2023,6,1.5,,,,,,20,60,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,1.5,,,,,10,25,60,5,,,,,,,,,,,,,
2023,14,1.418683,2,3,6,10,15,17,17,14,9,4,2,1,,,,,,,,,
2023,15,1.7,,,,5,10,20,35,15,10,5,,,,,,,,,,,
2023,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2023,20,1.5,,2,4,8,13,20,25,15,10,3,,,,,,,,,,,
2023,22,1.6,,,,,,35,40,25,,,,,,,,,,,,,
2023,23,1.4,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,,,
2023,24,1.2,3,5,7,10,15,20,15,10,7,5,2,1,,,,,,,,,
2023,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2023,29,1.6,,,,,,10,60,30,,,,,,,,,,,,,
2023,30,1.7,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,1.9,0,1,5,8,11,15,18,18,15,8,1,0,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,37,1.9,,,,,1,10,45,39,5,,,,,,,,,,,,
2023,38,1.4,,,,,20,80,,,,,,,,,,,,,,,
2023,39,1.4,,,,10,15,32,23,15,5,,,,,,,,,,,,
2023,41,1.7,,,,,,,80,20,,,,,,,,,,,,,
2023,47,1.5,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2023,56,1.4,,,,,20,20,20,20,20,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,1.6,0,0,0,0,5,15,60,15,5,0,0,0,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,1.3,0,1.166180758,7.8717201166,10.4956268222,16.0349854227,23.0320699709,20.1166180758,12.2448979592,5.5393586006,2.915451895,.2915451895,.2915451895,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,,,
2023,88,1.3,2.5,5,7.5,10,15,25,20,10,5,,,,,,,,,,,,
2023,89,1.9,0,0,2.5,2.5,7.5,17.5,22.5,20,15,7.5,5,0,,,,,,,,,
2023,91,1.5,0,0,5,10,12.5,25,30,12.5,5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,2.4575,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,,,
2023,95,1.5336079056,2.0311112489,3.9916223772,5.3160513733,7.9305416429,11.8143931595,15.0678912143,15.819213468,14.3674902438,11.0825106509,6.8856209158,3.4458452232,2.2477084822,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.7,,,,5,15,20,30,25,5,,,,,,,,,,,,
2023,99,1.6,,,,,,20,70,10,,,,,,,,,,,,,
2023,101,1.2,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,1.5,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,,,
2023,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2023,108,1.2146475,,,,7.82,21.73,33.73,25.15,11.02,.55,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2023,114,1.4,,2,5,7,15,20,30,15,5,1,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,0,0,0,2.5,7.5,25,30,25,7.5,2.5,0,0,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2018,2,8,0,0,0,0,0,50,40,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,4,8.3,,,,,,20,45,30,5,,,,,,,,,,,,
2018,6,8.2,,,,,,10,60,30,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,10,8.2,,,,,,5,60,25,10,,,,,,,,,,,,
2018,14,8.3,0,0,0,0,0,0,99,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,15,8.3,,,,,,10,60,30,,,,,,,,,,,,,
2018,16,8.2,0,0,1,3,8,25,30,21,6,4,2,0,0,0,0,0,0,0,0,0,0
2018,20,8.3,,,,,,10,70,20,,,,,,,,,,,,,
2018,22,8.2,,,,,,25,55,20,,,,,,,,,,,,,
2018,23,8.2,,,,,,5,75,20,,,,,,,,,,,,,
2018,24,8.2243324813,,1,2,4,10,20,22,18,14,8,1,,,,,,,,,,
2018,26,8.2,,,,,,20,60,20,,,,,,,,,,,,,
2018,29,8.5,,,,,,,30,50,20,,,,,,,,,,,,
2018,30,8.2,,,,,,25,70,5,,,,,,,,,,,,,
2018,32,8.4,0,0,0,0,.0000111773,.7077251998,60.0105731389,39.1454911468,.1361988126,.0000005246,0,0,0,0,0,0,0,0,0,0,0
2018,33,8.4,0,0,0,0,3,10,36,28,14,9,0,0,0,0,0,0,0,0,0,0,0
2018,35,8.4,,,,,,10,50,40,,,,,,,,,,,,,
2018,37,8.4,,,,,,3,80,17,,,,,,,,,,,,,
2018,38,8.2,,,,,,20,80,,,,,,,,,,,,,,
2018,39,8.4,,,,,2,15,36,34,13,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,47,8.4,,,,,5,30,45,15,5,,,,,,,,,,,,
2018,48,8.4,,,,,,,,,,,,,,,,,,,,,
2018,49,8.5,,,,,,,,,,,,,,,,,,,,,
2018,52,8.3,0,0,0,0,2,17,44,29,5,2,1,0,0,0,0,0,0,0,0,0,0
2018,54,8,,,,,,10,80,10,,,,,,,,,,,,,
2018,56,8.6,,,,,,,20,70,10,,,,,,,,,,,,
2018,61,8.3,,,,,,10,85,5,,,,,,,,,,,,,
2018,63,,,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,8.3,,,,,,,,,,,,,,,,,,,,,
2018,80,8.5,0,0,0,0,0,5.523255814,52.0348837209,36.6279069767,5.523255814,.2906976744,0,0,0,0,0,0,0,0,0,0,0
2018,82,8.4,,,,,,,,,,,,,,,,,,,,,
2018,85,8.2609802072,0,0,0,.000000073,.0064967581,5.4252781133,67.735033036,26.6076865459,.2254847634,.0000207103,0,0,0,0,0,0,0,0,0,0,0
2018,88,8.2625539229,,,,,,,,,,,,,,,,,,,,,
2018,89,8.3,,,,2.5,5,25,32.5,20,6,4,3,2,0,,,,,,,,
2018,91,8.3,0,0,0,0,0,5,85,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,93,8.3,,,,,,17.5,47.5,30,5,,,,,,,,,,,,
2018,94,8.295,,,.5,2,5,10.5,60,10,5,3,2,1.5,.5,,,,,,,,
2018,95,8.2050137779,.000224086,.6278301767,2.517703954,6.3386072433,15.9932808294,19.9458313888,21.8429850568,11.2652520315,6.8106142182,6.0350453674,4.3310344491,2.624110486,.8084110645,.4834972828,.2107578719,.1056950206,.0496140775,.0083043096,.0010825016,.0001098955,.0000086888
2018,96,8.3,,,,,5,20,35,25,10,5,,,,,,,,,,,
2018,97,8.4,,,,,,,,,,,,,,,,,,,,,
2018,98,8.5,,,,,,,60,40,,,,,,,,,,,,,
2018,99,8.25,,,,,,,95,5,,,,,,,,,,,,,
2018,101,8.3,,,,,,15,65,20,,,,,,,,,,,,,
2018,102,8.2,,,,,,,,,,,,,,,,,,,,,
2018,103,8.3,,,,,,20,60,20,,,,,,,,,,,,,
2018,107,8.2524621885,0,0,0,.0000000001,.0006573681,5.0239663691,80.8050073198,14.1627715283,.0075974107,.0000000039,0,0,0,0,0,0,0,0,0,0,0
2018,108,8.473049,,,,,,10.33,46.14,35.66,7.87,,,,,,,,,,,,
2018,110,8.2,0,0,0,.2629502016,4.0667220616,21.6958105045,40.5454077252,26.728189763,6.1859256886,.4955672512,.0194268043,0,0,0,0,0,0,0,0,0,0
2018,111,8.3,,,,,,,,,,,,,,,,,,,,,
2018,112,8,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2018,114,,,,,,,,,,,,,,,,,,,,,,
2018,115,8.4,.8494570001,1.484947043,3.2427546998,6.0570827782,9.6776042369,13.226158607,15.4619956351,15.461995635,13.226158607,9.6776042369,6.0570827782,3.2427546998,1.484947043,.5816255549,.194849433,.0558295013,.013681115,.0028671814,.0005138618,.0000787545,.0000115981
2018,116,8.3,0,0,0,0,0,20,55,20,5,0,0,0,0,0,0,0,0,0,0,0,0
2019,2,7.5,0,0,0,0,40,50,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,8,,,,,10,25,30,15,10,5,2.5,2.5,,,,,,,,,
2019,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,7.5,,,,,5,60,25,10,,,,,,,,,,,,,
2019,14,8,0,0,0,3,14,33,33,14,3,0,0,0,0,0,0,0,0,0,0,0,0
2019,15,8.1,,,,,5,30,40,25,,,,,,,,,,,,,
2019,16,7.9,2,5,7,10,16,20,15,10,7,5,2,1,0,0,0,0,0,0,0,0,0
2019,20,7.8,,,,,20,50,30,,,,,,,,,,,,,,
2019,22,7.7,,,,,20,50,20,10,,,,,,,,,,,,,
2019,23,7.5,,,,5,30,32,22,10,1,,,,,,,,,,,,
2019,24,7.6620035423,1,2,8,12,16,19,16,14,7,4,1,,,,,,,,,,
2019,26,7.5,,,5,20,25,25,15,7,3,,,,,,,,,,,,
2019,29,8.2,,,,,,10,40,30,20,,,,,,,,,,,,
2019,30,7.5,,,,,10,70,20,,,,,,,,,,,,,,
2019,32,7.9,0,.0033253991,.1476137466,2.448701896,15.2641708083,36.2006576809,32.8993748064,11.4477222081,1.5121969002,.0748574368,.0013699359,.0000091595,.0000000222,0,0,0,0,0,0,0,0
2019,33,8.2,0,0,0,3,12,25,29,15,13,3,0,0,0,0,0,0,0,0,0,0,0
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,37,8,,,,,7,44,47,2,,,,,,,,,,,,,
2019,38,7.7,,,,,10,70,20,,,,,,,,,,,,,,
2019,39,8.1,,,,,2,20,43,30,5,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,47,8.1,,,,,5,25,40,15,10,5,,,,,,,,,,,
2019,48,8.1,,,,,,,,,,,,,,,,,,,,,
2019,49,7.9,,,,,,,,,,,,,,,,,,,,,
2019,52,7.7,0,0,1,7,24,34,24,7,2,1,0,0,0,0,0,0,0,0,0,0,0
2019,54,7.9,,,,,,30,70,,,,,,,,,,,,,,
2019,56,8.2,,,,,,15,60,20,5,,,,,,,,,,,,
2019,61,7.7,,,,,10,60,20,10,,,,,,,,,,,,,
2019,63,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,7.9,,,,,,,,,,,,,,,,,,,,,
2019,80,8,0,0,1.7441860465,5.2325581395,14.2441860465,25.581395349,24.1279069767,19.1860465116,7.5581395349,1.7441860465,.5813953488,0,0,0,0,0,0,0,0,0,0
2019,82,8.1,,,,,,,,,,,,,,,,,,,,,
2019,85,7.7914039827,.0000239505,.0033943318,.1664604515,2.8584940752,17.4683668829,38.5451705337,30.9528801295,9.0251259669,.9446908528,.0349412499,.0004495858,.0000019865,.000000003,0,0,0,0,0,0,0,0
2019,88,7.75,,,,,,,,,,,,,,,,,,,,,
2019,89,7.9,,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,
2019,91,7.9,0,0,0,0,12.5,37.5,32.5,15,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2019,93,7.9,,,,,15,55,17.5,10,2.5,,,,,,,,,,,,
2019,94,8.0265,.5,1.5,2,5,8,31,32,8,5,3,2,1.5,.5,,,,,,,,
2019,95,7.7912593442,1.538318483,3.5955879103,6.2973662645,12.9971943912,18.593905746,19.7634993288,14.4557756692,8.4673496723,4.7848294745,2.7782593886,2.0228363065,1.3419117855,1.0361191948,.8874694389,.5551854894,.5135977418,.2307743413,.0927891063,.0333850108,.0107485804,.0030966759
2019,96,7.9,,,2,5,15,35,25,10,5,3,,,,,,,,,,,
2019,97,8,,,,,,,,,,,,,,,,,,,,,
2019,98,8.1,,,,,,30,55,15,,,,,,,,,,,,,
2019,99,7.8,,,,,,80,20,,,,,,,,,,,,,,
2019,101,7.7,,,,5,20,50,20,5,,,,,,,,,,,,,
2019,102,7.8,,,,,,,,,,,,,,,,,,,,,
2019,103,7.9,,,,,10,35,30,20,5,,,,,,,,,,,,
2019,107,7.6777670812,.0065423195,.1139189909,1.4323394604,8.5062635616,24.3975713866,33.9154319105,22.87758022,7.4776800411,1.1799521399,.0894270477,.0032368208,.0000556471,.0000004522,.0000000017,0,0,0,0,0,0,0
2019,108,8.08467675,,,,,7.9,29.05,41.35,20.3,1.4,,,,,,,,,,,,
2019,110,8,.0000021664,.0003276557,.0199895149,.4948295695,5.0195503519,21.0746230622,36.913692813,27.0707605543,8.2951408718,1.0547787148,.0551225685,.001182157,0,0,0,0,0,0,0,0,0
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,,,,,,,,,,,,,,,,,,,,,,
2019,115,8.1,1.5847013414,2.417552108,4.8069055754,8.1753632227,11.8934448772,14.8003747433,15.7545250353,14.3451920113,11.1731216132,7.443997866,4.2422453098,2.0679274708,.8622137735,.3074843202,.0937876842,.0244662996,.0054585054,.0010414639,.0001699263,.0000237084,.0000031441
2019,116,8,0,0,0,0,5,35,40,15,5,0,0,0,0,0,0,0,0,0,0,0,0
2019May,2,7.8,0,0,0,0,10,70,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2019May,4,8.1,,,,,5,25,35,15,10,5,2.5,2.5,,,,,,,,,
2019May,6,7.8,,,,,10,60,30,,,,,,,,,,,,,,
2019May,7,,,,,,,,,,,,,,,,,,,,,,
2019May,10,7.6,,,,,5,60,25,10,,,,,,,,,,,,,
2019May,14,8,0,0,0,2,13,36,35,12,2,0,0,0,0,0,0,0,0,0,0,0,0
2019May,15,8.1,,,,,15,25,30,25,5,,,,,,,,,,,,
2019May,16,7.9,2,5,7,10,14,20,17,10,7,5,2,1,0,0,0,0,0,0,0,0,0
2019May,20,7.9,,,,,10,50,35,5,,,,,,,,,,,,,
2019May,22,7.8,,,,,20,45,25,10,,,,,,,,,,,,,
2019May,23,7.6,,,,,10,39,35,15,1,,,,,,,,,,,,
2019May,24,7.8542466649,,2,3,10,20,20,18,12,10,3,2,,,,,,,,,,
2019May,26,7.5,,,,5,40,40,10,5,,,,,,,,,,,,,
2019May,29,8.2,,,,,,10,40,30,20,,,,,,,,,,,,
2019May,30,7.9,,,,,,,,,,,,,,,,,,,,,
2019May,32,7.9,,,,,,,,,,,,,,,,,,,,,
2019May,33,8.1,,,,,,,,,,,,,,,,,,,,,
2019May,35,,,,,,,,,,,,,,,,,,,,,,
2019May,37,8,,,,,1,42,55,2,,,,,,,,,,,,,
2019May,38,,,,,,,,,,,,,,,,,,,,,,
2019May,39,8.2,,,,,2,20,45,28,5,,,,,,,,,,,,
2019May,41,,,,,,,,,,,,,,,,,,,,,,
2019May,47,,,,,,,,,,,,,,,,,,,,,,
2019May,48,8.1,,,,,,,,,,,,,,,,,,,,,
2019May,49,8,,,,,,,,,,,,,,,,,,,,,
2019May,52,7.8,0,0,0,4,20,36,27,9,3,1,0,0,0,0,0,0,0,0,0,0,0
2019May,54,7.9,,,,,,10,80,10,,,,,,,,,,,,,
2019May,56,8.5,,,,,,10,40,40,10,,,,,,,,,,,,
2019May,61,7.8,,,,,5,50,35,10,,,,,,,,,,,,,
2019May,63,,,,,,,,,,,,,,,,,,,,,,
2019May,67,,,,,,,,,,,,,,,,,,,,,,
2019May,68,,,,,,,,,,,,,,,,,,,,,,
2019May,80,,,,,,,,,,,,,,,,,,,,,,
2019May,82,8.1,,,,,,,,,,,,,,,,,,,,,
2019May,85,7.8659394529,0,0,.0000002263,.0055825702,3.1122033431,52.3007226401,42.9485073041,1.6312187183,.0017651557,.0000000422,0,0,0,0,0,0,0,0,0,0,0
2019May,88,7.9,,,,,,,,,,,,,,,,,,,,,
2019May,89,7.8,,,,2.5,25,34,24,10,3,1,.5,,,,,,,,,,
2019May,91,8,0,0,0,0,10,32.5,37.5,17.5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2019May,93,7.8,,,,,2.5,50,45,2.5,,,,,,,,,,,,,
2019May,94,8.0715,.5,1.5,2,5,8,25,36,9,6,3,2,1.5,.5,,,,,,,,
2019May,95,8.0105764126,5.2246135799,5.320229983,5.5088429053,8.4134007086,11.4827064576,13.4061972802,14.0920167948,10.8097801554,8.5548775047,5.9390348343,4.7788992925,2.6129835197,1.6688950696,1.0582390117,.6004592801,.3048796326,.1385218621,.0563187864,.020489592,.0066705001,.0019432494
2019May,96,8,,,2,5,15,25,30,15,5,3,,,,,,,,,,,
2019May,97,,,,,,,,,,,,,,,,,,,,,,
2019May,98,8.1,,,,,,35,45,20,,,,,,,,,,,,,
2019May,99,,,,,,,,,,,,,,,,,,,,,,
2019May,101,7.7,,,,,,,,,,,,,,,,,,,,,
2019May,102,7.7,,,,,,,,,,,,,,,,,,,,,
2019May,103,,,,,,,,,,,,,,,,,,,,,,
2019May,107,7.7083305055,.0014057696,.0412794699,.8078148408,6.668158795,23.6902404589,36.455662161,24.358375448,7.0506609948,.8786028319,.04673726,.0010519908,.00000994,.0000000392,.0000000001,0,0,0,0,0,0,0
2019May,108,8.050656,,,,,8.85,30.58,41.09,18.65,.83,,,,,,,,,,,,
2019May,110,,,,,,,,,,,,,,,,,,,,,,
2019May,111,,,,,,,,,,,,,,,,,,,,,,
2019May,112,7.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019May,114,,,,,,,,,,,,,,,,,,,,,,
2019May,115,,,,,,,,,,,,,,,,,,,,,,
2019May,116,8.4,0,0,0,0,5,5,55,30,5,0,0,0,0,0,0,0,0,0,0,0,0
2020,2,7.5,0,0,0,0,40,50,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,7,,,,5,60,25,10,,,,,,,,,,,,,,
2020,14,8.1,0,1,3,8,14,19,21,17,10,5,2,0,0,0,0,0,0,0,0,0,0
2020,15,8,,,,,15,30,35,15,5,,,,,,,,,,,,
2020,16,7.8,1,5,7,11,16,19,13,10,7,5,3,2,1,0,0,0,0,0,0,0,0
2020,20,7.3,,,,20,40,25,10,5,,,,,,,,,,,,,
2020,22,7.3,,,,15,40,30,15,,,,,,,,,,,,,,
2020,23,7,,,,24,28,21,15,10,2,,,,,,,,,,,,
2020,24,7.4800473489,6,8,10,14,12,16,12,8,6,3,2,2,1,,,,,,,,
2020,26,7,2,7,15,25,25,15,7,3,1,,,,,,,,,,,,
2020,29,8,,,,,,10,50,30,10,,,,,,,,,,,,
2020,30,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,8.4,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,7.7,,,,22,30,45,3,,,,,,,,,,,,,,
2020,38,7.3,,,,,60,40,,,,,,,,,,,,,,,
2020,39,7.9,,,,,5,37,33,20,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,7.6,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,54,7.8,,,,,,50,50,,,,,,,,,,,,,,
2020,56,7.8,,,,,5,40,40,15,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,8,0,.8720930233,2.6162790698,6.6860465116,19.1860465116,26.7441860464,21.511627907,14.5348837209,5.8139534884,1.1627906977,.8720930233,0,0,0,0,0,0,0,0,0,0
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,7.5551974371,.2029134859,1.1630343146,4.8088621019,12.9420894902,22.686330231,25.911511013,19.2855193124,9.3516541278,2.9528911264,.6067154869,.081039503,.007029505,.0003955354,.0000144209,.0000003403,.0000000052,.0000000001,0,0,0,0
2020,88,7.35,,,,,,,,,,,,,,,,,,,,,
2020,89,7.3,,,8,15,43,20,6,5,2,1,,,,,,,,,,,
2020,91,7.6,0,0,0,2.5,15,35,30,15,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2020,93,7.3,,,,10,57.5,27.5,5,,,,,,,,,,,,,,
2020,94,7.819,3,5,7,9,12,20,18,10,6,3.5,3,2,1,.5,,,,,,,
2020,95,7.3037213752,5.5076049682,7.3585303443,11.103579617,13.2080782865,19.4421833547,17.2373278361,10.5332363104,7.7161222711,3.6411874666,1.8888857155,1.282246301,.7341130745,.1613220945,.0999884253,.0699041745,.0134250903,.0020079722,.000233897,.0000212187,.0000014991,.0000000825
2020,96,7.4,,3,5,15,35,25,10,5,2,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,8.1,,,,5,10,25,40,15,5,,,,,,,,,,,,
2020,99,7.5,,,,,30,70,,,,,,,,,,,,,,,
2020,101,7.4,,,5,10,35,35,10,5,,,,,,,,,,,,,
2020,102,7.7,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,107,7.2306642593,2.5838583758,4.9113341132,11.5097756544,18.6120359207,22.1222085786,19.3281442624,12.4126256406,5.8586786703,2.0319690998,.5177337844,.0968801291,.0133091355,.0013417966,.0000992366,.0000053818,.0000002139,.0000000062,.0000000001,0,0,0
2020,108,7.79351875,,,,,23.44,38.15,29.59,8.82,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020May,2,7.3,0,0,0,10,30,40,10,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2020May,4,,,,,,,,,,,,,,,,,,,,,,
2020May,6,7.4,,,,10,60,30,,,,,,,,,,,,,,,
2020May,7,,,,,,,,,,,,,,,,,,,,,,
2020May,10,7,,,,5,60,25,10,,,,,,,,,,,,,,
2020May,14,8.1,0,1,3,8,15,20,21,17,10,4,1,0,0,0,0,0,0,0,0,0,0
2020May,15,8.1,,,,,15,25,30,25,5,,,,,,,,,,,,
2020May,16,7.8,2,4,6,9,15,19,14,10,8,6,4,2,1,0,0,0,0,0,0,0,0
2020May,20,7.4,,,,15,35,35,10,5,,,,,,,,,,,,,
2020May,22,7.4,,,,10,40,35,15,,,,,,,,,,,,,,
2020May,23,7,,,,20,28,23,19,8,2,,,,,,,,,,,,
2020May,24,7.4571154335,3,5,12,18,20,12,10,8,4,3,2.5,1,1,.5,,,,,,,
2020May,26,7,,5,15,27,27,13,6,4,2,1,,,,,,,,,,,
2020May,29,8,,,,,,10,50,30,10,,,,,,,,,,,,
2020May,30,7.2,,,,,,,,,,,,,,,,,,,,,
2020May,32,,,,,,,,,,,,,,,,,,,,,,
2020May,33,8.4,,,,,,,,,,,,,,,,,,,,,
2020May,35,,,,,,,,,,,,,,,,,,,,,,
2020May,37,7.8,,,,4,38,54,4,,,,,,,,,,,,,,
2020May,38,,,,,,,,,,,,,,,,,,,,,,
2020May,39,7.8,,,,,5,37,33,20,5,,,,,,,,,,,,
2020May,41,,,,,,,,,,,,,,,,,,,,,,
2020May,47,,,,,,,,,,,,,,,,,,,,,,
2020May,48,,,,,,,,,,,,,,,,,,,,,,
2020May,49,7.6,,,,,,,,,,,,,,,,,,,,,
2020May,52,,,,,,,,,,,,,,,,,,,,,,
2020May,54,7.8,,,,,,30,70,,,,,,,,,,,,,,
2020May,56,8.2,,,,,,10,50,30,10,,,,,,,,,,,,
2020May,61,,,,,,,,,,,,,,,,,,,,,,
2020May,63,,,,,,,,,,,,,,,,,,,,,,
2020May,67,,,,,,,,,,,,,,,,,,,,,,
2020May,68,,,,,,,,,,,,,,,,,,,,,,
2020May,80,,,,,,,,,,,,,,,,,,,,,,
2020May,82,,,,,,,,,,,,,,,,,,,,,,
2020May,85,7.5339422243,.0009866775,.0531906196,1.1126352249,9.0751484009,29.1974523031,37.3556846425,19.0422525896,3.8480042113,.3051514127,.009382822,.0001106,.0000004951,.0000000008,0,0,0,0,0,0,0,0
2020May,88,7.5,,,,,,,,,,,,,,,,,,,,,
2020May,89,7.4,,,8,15,33,28,8,5,2,1,,,,,,,,,,,
2020May,91,7.7,0,0,0,2.5,12.5,37.5,30,15,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2020May,93,7.4,,,,10,60,27.5,2.5,,,,,,,,,,,,,,
2020May,94,7.819,3,5,7,9,12,20,18,10,6,3.5,3,2,1,.5,,,,,,,
2020May,95,7.5743179568,4.5503502171,6.0889853081,9.2195626674,11.0605982954,16.4025165638,17.8330722017,13.567543111,5.8203287014,5.8935394239,4.6476268665,2.8543859411,1.3652761803,.5085746541,.1475418725,.0333351374,.0058656425,.0008038135,.000085787,.0000071304,.0000004616,.0000000233
2020May,96,7.6,,3,5,10,25,35,15,5,2,,,,,,,,,,,,
2020May,97,,,,,,,,,,,,,,,,,,,,,,
2020May,98,8.1,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020May,99,,,,,,,,,,,,,,,,,,,,,,
2020May,101,7.4,,,,,,,,,,,,,,,,,,,,,
2020May,102,,,,,,,,,,,,,,,,,,,,,,
2020May,103,,,,,,,,,,,,,,,,,,,,,,
2020May,107,7.2435948549,2.4236798827,4.7368855787,11.2961514446,18.5280939534,22.2498203601,19.5631719277,12.5937166148,5.9349826334,2.0471580596,.51669641,.0953965146,.0128790539,.0012709176,.000091633,.0000048251,.0000001855,.0000000052,.0000000001,0,0,0
2020May,108,7.69555,,,,5.48,23.92,39.58,25.58,5.44,,,,,,,,,,,,,
2020May,110,,,,,,,,,,,,,,,,,,,,,,
2020May,111,,,,,,,,,,,,,,,,,,,,,,
2020May,112,7.9,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020May,114,,,,,,,,,,,,,,,,,,,,,,
2020May,115,,,,,,,,,,,,,,,,,,,,,,
2020May,116,,0,0,0,2.5,5,22.5,40,22.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0
2023,2,8,0,0,0,0,10,30,40,10,10,0,0,0,0,0,0,0,0,0,0,0,0
2023,4,7,2.5,10,12.5,15,15,12.5,10,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,,,
2023,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,7.8,,,,,5,60,25,10,,,,,,,,,,,,,
2023,14,9,0,1,1,3,6,10,14,17,15,13,9,6,3,1,1,0,0,0,0,0,0
2023,15,7.8,,,,5,20,35,25,10,5,,,,,,,,,,,,
2023,16,7.5,5,6,10,12,15,17,12,8,6,5,3,1,0,0,0,0,0,0,0,0,0
2023,20,6.8,2,8,20,25,20,10,6,4,3,2,,,,,,,,,,,
2023,22,7,,,5,15,35,25,15,5,,,,,,,,,,,,,
2023,23,6.8,1,4,12,23,20,15,10,7,5,2,1,,,,,,,,,,
2023,24,6.6,7,15,25,20,15,10,5,2,1,,,,,,,,,,,,
2023,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2023,29,8,,,,,,30,50,20,,,,,,,,,,,,,
2023,30,6,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,8.6,0,0,1,3,7,12,17,20,15,12,6,4,2,1,0,0,0,0,0,0,0
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,37,6.9,,2,26,35,26,10,1,,,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,8.2,,,,,3,22,35,22,15,3,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,7.5,,,,5,15,40,40,,,,,,,,,,,,,,
2023,56,7.8,,,,10,20,20,20,20,10,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,7.9,.5813953488,2.6162790698,4.3604651163,8.7209302326,20.0581395349,24.7093023256,16.5697674419,11.6279069767,6.976744186,2.0348837209,1.7441860465,0,0,0,0,0,0,0,0,0,0
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,7.8,1.113548948,2.4049342825,5.6026387421,10.4471749428,15.5936322546,18.6317852368,17.8208272835,13.6447504067,8.3628929142,4.1028017942,1.611049636,.5062967411,.1273284754,.0256224324,.0041251014,.0005312626,.0000547245,.000004508,.0000002969,.0000000156,.0000000007
2023,88,7.1,,,,,,,,,,,,,,,,,,,,,
2023,89,6.7,,,23,54,17,4,1,.5,.5,,,,,,,,,,,,
2023,91,7.2,0,0,2.5,10,25,22.5,15,10,7.5,5,2.5,0,0,0,0,0,0,0,0,0,0
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,7.3245,4,8,12,20,22,10,7,5,4,3,2,1,1,.5,.5,,,,,,
2023,95,7.1630524657,5.915383975,8.2282697433,12.4503569339,20.1861348281,21.0055956979,11.2767250328,7.9128458964,4.0710913632,3.2962979342,2.3882903575,1.548434538,.8983459864,.4663795204,.2166608131,.0900671299,.0335040521,.0111525301,.003321961,.0008854432,.0002111893,.0000450742
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,8,,,5,10,10,20,25,15,10,5,,,,,,,,,,,
2023,99,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2023,101,7,4,5,10,15,20,15,10,7,5,4,3,2,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2023,108,7.6607675,,,,8.03,24.75,37.47,23.87,5.88,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2023,114,,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,7.8,0,0,2.5,10,35,35,10,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2018,2,,,,1.5,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.3,,,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,10,,,,2.1,,,,,,,,,,,,,,,,,,
2018,14,,,,2.1,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,,,
2018,16,,,,1.5,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,,,,2.2,,,,,,,,,,,,,,,,,,
2018,23,,,,2,,,,,,,,,,,,,,,,,,
2018,24,,,,2.4,,,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,,,
2018,29,,,,2.1,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,2.2,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,,,
2018,39,,,,1.9,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,47,,,,2,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,,,
2018,52,,,,,,,,,,,,,,,,,,,,,,
2018,54,,,,2,,,,,,,,,,,,,,,,,,
2018,56,,,,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,63,,,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,,,,2.1,,,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,,,
2018,88,,,,,,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,,,
2018,91,,,,,,,,,,,,,,,,,,,,,,
2018,93,,,,,,,,,,,,,,,,,,,,,,
2018,94,,,,2,,,,,,,,,,,,,,,,,,
2018,95,,,,1.1547974638,,,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,97,,,,,,,,,,,,,,,,,,,,,,
2018,98,,,,2,,,,,,,,,,,,,,,,,,
2018,99,,,,2.3,,,,,,,,,,,,,,,,,,
2018,101,,,,1.8,,,,,,,,,,,,,,,,,,
2018,102,,,,2.1,,,,,,,,,,,,,,,,,,
2018,103,,,,1.9,,,,,,,,,,,,,,,,,,
2018,107,,,,2.3,,,,,,,,,,,,,,,,,,
2018,108,,,,2.7855075,,,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,1.6,,,,,,,,,,,,,,,,,,
2018,114,,,,1.8,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,,,
2018,116,,,,,,,,,,,,,,,,,,,,,,
2018Q3,2,70,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,4,79,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,6,70,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,7,73.93,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q3,10,70,0,1.1,,,,,,,,,,,,,,,,,,,
2018Q3,14,75,0,1.2275064116,,,,,,,,,,,,,,,,,,,
2018Q3,15,69,,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,16,78,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,20,75,0,,,,,,,,,,,,,,,,,,,,
2018Q3,22,70,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,23,75,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,24,65,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,26,78,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,29,75,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,30,75,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,32,79,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,33,78,0,1.1764705882,,,,,,,,,,,,,,,,,,,
2018Q3,35,,,,,,,,,,,,,,,,,,,,,,
2018Q3,37,75,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,38,73,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,39,75,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,41,75,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,47,75,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q3,48,75,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q3,49,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,52,,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,54,75,0,,,,,,,,,,,,,,,,,,,,
2018Q3,56,74,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q3,61,75.1,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,63,,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,67,,,,,,,,,,,,,,,,,,,,,,
2018Q3,68,,,,,,,,,,,,,,,,,,,,,,
2018Q3,80,66,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,82,70,0,,,,,,,,,,,,,,,,,,,,
2018Q3,85,74,0,1.172,,,,,,,,,,,,,,,,,,,
2018Q3,88,75,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,89,,,,,,,,,,,,,,,,,,,,,,
2018Q3,91,79.4,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,93,73,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q3,94,65,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,95,77.53,0,1.181208,,,,,,,,,,,,,,,,,,,
2018Q3,96,,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,97,,0,,,,,,,,,,,,,,,,,,,,
2018Q3,98,82,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,99,78,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q3,101,78.6,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,102,80,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q3,103,76,0,1.21,,,,,,,,,,,,,,,,,,,
2018Q3,107,75,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,108,71.9040494,0,1.1915,,,,,,,,,,,,,,,,,,,
2018Q3,110,,,,,,,,,,,,,,,,,,,,,,
2018Q3,111,75,,1.17,,,,,,,,,,,,,,,,,,,
2018Q3,112,73.3,0,1.1687251044,,,,,,,,,,,,,,,,,,,
2018Q3,114,75.9,0,1.1233,,,,,,,,,,,,,,,,,,,
2018Q3,115,75.5,0,,,,,,,,,,,,,,,,,,,,
2018Q3,116,,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,2,67,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,4,78,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,6,70,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,7,72.35,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,10,75,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,14,75,0,1.2254974235,,,,,,,,,,,,,,,,,,,
2018Q4,15,69,,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,16,79,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,20,76,0,,,,,,,,,,,,,,,,,,,,
2018Q4,22,70,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,23,70,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,24,65,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,26,78,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,29,75,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,30,75,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,32,75.6,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,33,78,0,1.1764705882,,,,,,,,,,,,,,,,,,,
2018Q4,35,,,,,,,,,,,,,,,,,,,,,,
2018Q4,37,77,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,38,71,0,1.14,,,,,,,,,,,,,,,,,,,
2018Q4,39,78,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,41,75,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,47,74,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,48,70,0,1.25,,,,,,,,,,,,,,,,,,,
2018Q4,49,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,52,,0,1.24,,,,,,,,,,,,,,,,,,,
2018Q4,54,75,0,,,,,,,,,,,,,,,,,,,,
2018Q4,56,77,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,61,76.6,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,63,,0,1.23,,,,,,,,,,,,,,,,,,,
2018Q4,67,,,,,,,,,,,,,,,,,,,,,,
2018Q4,68,,,,,,,,,,,,,,,,,,,,,,
2018Q4,80,66,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,82,70,0,,,,,,,,,,,,,,,,,,,,
2018Q4,85,72.8,0,1.179,,,,,,,,,,,,,,,,,,,
2018Q4,88,70,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,89,,,,,,,,,,,,,,,,,,,,,,
2018Q4,91,78.4,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,93,69,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,94,65,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,95,76.37,0,1.1882720968,,,,,,,,,,,,,,,,,,,
2018Q4,96,,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,97,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,98,78,0,1.14,,,,,,,,,,,,,,,,,,,
2018Q4,99,78,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,101,81,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,102,78,0,1.22,,,,,,,,,,,,,,,,,,,
2018Q4,103,74,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,107,75,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,108,73.3610853999999,0,1.1915,,,,,,,,,,,,,,,,,,,
2018Q4,110,,,,,,,,,,,,,,,,,,,,,,
2018Q4,111,,,,,,,,,,,,,,,,,,,,,,
2018Q4,112,77.7,0,1.0848523792,,,,,,,,,,,,,,,,,,,
2018Q4,114,72.2,0,1.1033,,,,,,,,,,,,,,,,,,,
2018Q4,115,75.7,0,,,,,,,,,,,,,,,,,,,,
2018Q4,116,,0,1.2697674419,,,,,,,,,,,,,,,,,,,
2019,2,63,.06,1.23,1.6,,,,,,,,,,,,,,,,,,
2019,4,75,.0208333333,1.25,,,,,,,,,,,,,,,,,,,
2019,6,70,.1,1.25,2.6,,,,,,,,,,,,,,,,,,
2019,7,68.81,.1,1.22,,,,,,,,,,,,,,,,,,,
2019,10,78,0,1.16,2.4,,,,,,,,,,,,,,,,,,
2019,14,72,.05,1.2148618293,2.8,,,,,,,,,,,,,,,,,,
2019,15,69,,1.16,,,,,,,,,,,,,,,,,,,
2019,16,75,0,1.25,2.1,,,,,,,,,,,,,,,,,,
2019,20,74,,,,,,,,,,,,,,,,,,,,,
2019,22,70,.8,1.22,2.4,,,,,,,,,,,,,,,,,,
2019,23,66,0,1.2,2.1,,,,,,,,,,,,,,,,,,
2019,24,64,.0833333333,1.265,2.6,,,,,,,,,,,,,,,,,,
2019,26,78,.125,1.2,,,,,,,,,,,,,,,,,,,
2019,29,80,.05,1.15,2.3,,,,,,,,,,,,,,,,,,
2019,30,75,.15,1.2,,,,,,,,,,,,,,,,,,,
2019,32,76,.1,1.17,,,,,,,,,,,,,,,,,,,
2019,33,78,.5,1.1764705882,2.5,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,37,80,.2,1.22,,,,,,,,,,,,,,,,,,,
2019,38,71.6,.0625,1.15,,,,,,,,,,,,,,,,,,,
2019,39,74,.25,1.19,2,,,,,,,,,,,,,,,,,,
2019,41,75,.1,1.16,,,,,,,,,,,,,,,,,,,
2019,47,72.6,.033,1.19,2.3,,,,,,,,,,,,,,,,,,
2019,48,71,.25,1.3,,,,,,,,,,,,,,,,,,,
2019,49,,0,,,,,,,,,,,,,,,,,,,,
2019,52,,.25,1.34,,,,,,,,,,,,,,,,,,,
2019,54,80,.1,,2.3,,,,,,,,,,,,,,,,,,
2019,56,77,0,1.16,,,,,,,,,,,,,,,,,,,
2019,61,72.8,0,1.17,,,,,,,,,,,,,,,,,,,
2019,63,,.25,1.33,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,73.9,.25,,,,,,,,,,,,,,,,,,,,
2019,80,68,.09,1.3,,,,,,,,,,,,,,,,,,,
2019,82,70,0,,2.1,,,,,,,,,,,,,,,,,,
2019,85,70.25,.021,1.206,,,,,,,,,,,,,,,,,,,
2019,88,66,.065,1.2,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,91,73.2,.5,1.26,,,,,,,,,,,,,,,,,,,
2019,93,67,.2,1.2,,,,,,,,,,,,,,,,,,,
2019,94,63,.13,1.15,2.1,,,,,,,,,,,,,,,,,,
2019,95,73.3875,.1875,1.2262287869,1.3157108275,,,,,,,,,,,,,,,,,,
2019,96,,.1,1.22,,,,,,,,,,,,,,,,,,,
2019,97,,0,,,,,,,,,,,,,,,,,,,,
2019,98,75,0,1.12,2.2,,,,,,,,,,,,,,,,,,
2019,99,73.5,.005,1.2,2.1,,,,,,,,,,,,,,,,,,
2019,101,84.5,.06,1.22,2,,,,,,,,,,,,,,,,,,
2019,102,72.75,.09,1.32,2.1,,,,,,,,,,,,,,,,,,
2019,103,68,.25,1.16,2.1,,,,,,,,,,,,,,,,,,
2019,107,75,.1,1.17,2.6,,,,,,,,,,,,,,,,,,
2019,108,68.5129442425,.525,1.1915,2.5493875,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,65.675,0,1.12,1.8,,,,,,,,,,,,,,,,,,
2019,114,59.3,.08,1.2033,1.9,,,,,,,,,,,,,,,,,,
2019,115,74,.19,,,,,,,,,,,,,,,,,,,,
2019,116,,.25,,,,,,,,,,,,,,,,,,,,
2019Q1,2,65,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,4,77,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q1,6,70,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q1,7,70.89,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q1,10,80,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,14,72,0,1.222629408,,,,,,,,,,,,,,,,,,,
2019Q1,15,69,,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,16,77,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,20,73,0,,,,,,,,,,,,,,,,,,,,
2019Q1,22,70,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,23,68,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,24,64,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,26,78,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,29,80,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,30,75,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q1,32,75.4,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,33,78,0,1.1764705882,,,,,,,,,,,,,,,,,,,
2019Q1,35,,,,,,,,,,,,,,,,,,,,,,
2019Q1,37,77,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,38,71.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,39,80,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,41,75,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,47,75,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,48,71,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,52,,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q1,54,80,0,,,,,,,,,,,,,,,,,,,,
2019Q1,56,77,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,61,75.7,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,63,,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q1,67,,,,,,,,,,,,,,,,,,,,,,
2019Q1,68,,,,,,,,,,,,,,,,,,,,,,
2019Q1,80,66,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,82,70,0,,,,,,,,,,,,,,,,,,,,
2019Q1,85,72.1,0,1.187,,,,,,,,,,,,,,,,,,,
2019Q1,88,68,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,89,,,,,,,,,,,,,,,,,,,,,,
2019Q1,91,76,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q1,93,68,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,94,63,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,95,75.07,0,1.199756,,,,,,,,,,,,,,,,,,,
2019Q1,96,,0,1.205,,,,,,,,,,,,,,,,,,,
2019Q1,97,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,98,75,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,99,75,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q1,101,83,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q1,102,73,0,1.27,,,,,,,,,,,,,,,,,,,
2019Q1,103,72,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,107,75,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,108,72.21794893,.3,1.1915,,,,,,,,,,,,,,,,,,,
2019Q1,110,,,,,,,,,,,,,,,,,,,,,,
2019Q1,111,,,,,,,,,,,,,,,,,,,,,,
2019Q1,112,74.7,0,1.0668226876,,,,,,,,,,,,,,,,,,,
2019Q1,114,74,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,115,75,0,,,,,,,,,,,,,,,,,,,,
2019Q1,116,,0,1.2796875,,,,,,,,,,,,,,,,,,,
2019Q2,2,65,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q2,4,75,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q2,6,70,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q2,7,69.46,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q2,10,80,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,14,72,0,1.21554004,,,,,,,,,,,,,,,,,,,
2019Q2,15,69,,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,16,75,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q2,20,74,0,,,,,,,,,,,,,,,,,,,,
2019Q2,22,70,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q2,23,70,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q2,24,64,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q2,26,78,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,29,80,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,30,75,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q2,32,75.7,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,33,78,.25,1.1764705882,,,,,,,,,,,,,,,,,,,
2019Q2,35,,,,,,,,,,,,,,,,,,,,,,
2019Q2,37,80,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q2,38,72,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,39,80,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,41,75,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,47,79,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q2,48,71,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q2,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,52,,0,1.31,,,,,,,,,,,,,,,,,,,
2019Q2,54,80,0,,,,,,,,,,,,,,,,,,,,
2019Q2,56,74,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q2,61,73.6,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,63,,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q2,67,,,,,,,,,,,,,,,,,,,,,,
2019Q2,68,,,,,,,,,,,,,,,,,,,,,,
2019Q2,80,66,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,82,70,0,,,,,,,,,,,,,,,,,,,,
2019Q2,85,71,0,1.198,,,,,,,,,,,,,,,,,,,
2019Q2,88,65,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,89,,,,,,,,,,,,,,,,,,,,,,
2019Q2,91,74.2,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q2,93,67,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,94,63,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,95,73.96,.25,1.2092584565,,,,,,,,,,,,,,,,,,,
2019Q2,96,,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q2,97,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,98,75,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,99,75,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,101,84,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,102,70,.012,1.32,,,,,,,,,,,,,,,,,,,
2019Q2,103,70,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,107,75,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,108,69.7721698,.3,1.1915,,,,,,,,,,,,,,,,,,,
2019Q2,110,,,,,,,,,,,,,,,,,,,,,,
2019Q2,111,,,,,,,,,,,,,,,,,,,,,,
2019Q2,112,66.7,0,1.0955177935,,,,,,,,,,,,,,,,,,,
2019Q2,114,72.7,0,1.2067,,,,,,,,,,,,,,,,,,,
2019Q2,115,75,0,,,,,,,,,,,,,,,,,,,,
2019Q2,116,,0,1.3,,,,,,,,,,,,,,,,,,,
2020,2,58,.6,1.23,1.7,,,,,,,,,,,,,,,,,,
2020,4,70,,1.3,,,,,,,,,,,,,,,,,,,
2020,6,75,.5,1.25,2.7,,,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,79,.4,1.22,2.6,,,,,,,,,,,,,,,,,,
2020,14,70,.44,1.2007863373,2.7,,,,,,,,,,,,,,,,,,
2020,15,69,,1.16,,,,,,,,,,,,,,,,,,,
2020,16,70,.5,1.28,2.3,,,,,,,,,,,,,,,,,,
2020,20,75,,,,,,,,,,,,,,,,,,,,,
2020,22,70,.75,1.25,2.6,,,,,,,,,,,,,,,,,,
2020,23,65,.1,1.26,2.2,,,,,,,,,,,,,,,,,,
2020,24,67,.5416666667,1.365,2.4,,,,,,,,,,,,,,,,,,
2020,26,78,1.125,1.2,,,,,,,,,,,,,,,,,,,
2020,29,80,.05,1.15,2.3,,,,,,,,,,,,,,,,,,
2020,30,75,.4,1.2,,,,,,,,,,,,,,,,,,,
2020,32,,,1.17,,,,,,,,,,,,,,,,,,,
2020,33,78,1,1.1764705882,2.5,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,85,1.2,1.26,,,,,,,,,,,,,,,,,,,
2020,38,71.5,.6875,1.2,,,,,,,,,,,,,,,,,,,
2020,39,80,.75,1.23,2.2,,,,,,,,,,,,,,,,,,
2020,41,75,.5,1.16,,,,,,,,,,,,,,,,,,,
2020,47,80.25,.65,1.22,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,,.5,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,54,80,.5,,2.6,,,,,,,,,,,,,,,,,,
2020,56,77,.25,1.16,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,,.5,1.35,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,.75,,,,,,,,,,,,,,,,,,,,
2020,80,71,.26,1.3,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,64.85,.5,1.26,,,,,,,,,,,,,,,,,,,
2020,88,65,.4,1.2,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,
2020,91,68.7,1.25,1.28,,,,,,,,,,,,,,,,,,,
2020,93,66,.2,1.2,,,,,,,,,,,,,,,,,,,
2020,94,62,.625,1.15,2.2,,,,,,,,,,,,,,,,,,
2020,95,69.47,.4375,1.2633284384,1.3715254983,,,,,,,,,,,,,,,,,,
2020,96,,.85,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,80,.2,1.18,2.4,,,,,,,,,,,,,,,,,,
2020,99,69,.5,1.22,2.7,,,,,,,,,,,,,,,,,,
2020,101,90,.5,1.28,2.1,,,,,,,,,,,,,,,,,,
2020,102,70,.14,1.36,1.9,,,,,,,,,,,,,,,,,,
2020,103,66,.75,1.18,,,,,,,,,,,,,,,,,,,
2020,107,78,.4,1.17,2.4,,,,,,,,,,,,,,,,,,
2020,108,64.260416665,1,1.1915,2.307005,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,70,0,1.2,1.6,,,,,,,,,,,,,,,,,,
2020,114,43.6,.11,1.2725,1.9,,,,,,,,,,,,,,,,,,
2020,115,72,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2023,2,,,,1.9,,,,,,,,,,,,,,,,,,
2023,4,,,,,,,,,,,,,,,,,,,,,,
2023,6,,,,2.2,,,,,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,,,,1.5,,,,,,,,,,,,,,,,,,
2023,14,,,,2.7,,,,,,,,,,,,,,,,,,
2023,15,,,,,,,,,,,,,,,,,,,,,,
2023,16,,,,2.1,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,,,,2.7,,,,,,,,,,,,,,,,,,
2023,23,,,,2.2,,,,,,,,,,,,,,,,,,
2023,24,,,,2.5,,,,,,,,,,,,,,,,,,
2023,26,,,,,,,,,,,,,,,,,,,,,,
2023,29,,,,2.3,,,,,,,,,,,,,,,,,,
2023,30,,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,2.2,,,,,,,,,,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,37,,,,,,,,,,,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,,,,2.1,,,,,,,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,3,,,,,,,,,,,,,,,,,,
2023,56,,,,,,,,,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,,,,,,,,,,,,,,,,,,,,,,
2023,88,,,,,,,,,,,,,,,,,,,,,,
2023,89,,,,,,,,,,,,,,,,,,,,,,
2023,91,,,,,,,,,,,,,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,,,,2.4,,,,,,,,,,,,,,,,,,
2023,95,,,,1.4634161757,,,,,,,,,,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,,,,2.5,,,,,,,,,,,,,,,,,,
2023,99,,,,2,,,,,,,,,,,,,,,,,,
2023,101,,,,1.8,,,,,,,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,,,,2.3,,,,,,,,,,,,,,,,,,
2023,108,,,,2.50123,,,,,,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,1.5,,,,,,,,,,,,,,,,,,
2023,114,,,,2.3,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2018Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,1.6,,,,0,0,5,90,5,0,,,,,,,,,,,,
2018,2,1.8,0,0,0,0,0,0,100,0,0,0,0,0,,,,,,,,,
2018,4,1.8,,,,,,2.5,95,2.5,,,,,,,,,,,,,
2018,5,1.6,,,,,,20,80,,,,,,,,,,,,,,
2018,6,1.8,,,,,,30,60,10,,,,,,,,,,,,,
2018,7,1.7,,,,,,,,,,,,,,,,,,,,,
2018,15,1.7,,,,,,,100,,,,,,,,,,,,,,
2018,16,1.8,0,0,0,2,6,15,40,20,8,5,3,1,,,,,,,,,
2018,20,1.7,,,,,0,25,75,0,,,,,,,,,,,,,
2018,22,1.8,,,,,,,65,35,,,,,,,,,,,,,
2018,23,1.8,,,,,,10,75,15,,,,,,,,,,,,,
2018,24,1.8206781526,,,,0,5,22,36,26,11,,,,,,,,,,,,
2018,26,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2018,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2018,30,1.7,,,,,,15,65,20,,,,,,,,,,,,,
2018,32,1.7,0,0,0,0,0,.8186526536,98.318915531,.8624318154,0,0,0,0,,,,,,,,,
2018,33,1.7,0,0,0,0,7,20,53,16,4,0,0,0,,,,,,,,,
2018,35,,,,,,,,80,20,,,,,,,,,,,,,
2018,36,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2018,37,1.8,,,,,,,99,1,,,,,,,,,,,,,
2018,38,1.7,,,,,,,100,,,,,,,,,,,,,,
2018,39,1.8,,,,,,,90,10,,,,,,,,,,,,,
2018,41,1.7,,,,,,,70,30,,,,,,,,,,,,,
2018,45,1.7884578243,,,,,,,,,,,,,,,,,,,,,
2018,47,1.8,,,,,,5,75,15,5,,,,,,,,,,,,
2018,48,1.7,,,,,,,90,10,,,,,,,,,,,,,
2018,49,1.7,,,,,,,,,,,,,,,,,,,,,
2018,56,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2018,61,1.7,,,,,,20,65,15,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,1.7,,,,,,,,,,,,,,,,,,,,,
2018,80,1.79,0,0,0,0,0,2.13371266,87.9089615932,9.9573257468,0,0,0,0,,,,,,,,,
2018,82,1.8,,,,,,,,,,,,,,,,,,,,,
2018,85,1.710273028,0,0,0,0,.0001827167,3.8113459916,82.2736479119,13.9107712693,.00405211,.0000000005,0,0,,,,,,,,,
2018,88,1.7,3.6,4.6,7.2,8.8,10.4,12,11.2,11,10.2,9.2,6.4,5.4,,,,,,,,,
2018,89,1.7,,,.5,1,8,28,38,20.5,1.5,1.5,1,,,,,,,,,,
2018,93,1.7,,,,,,10,80,10,,,,,,,,,,,,,
2018,94,1.8,,,,.5,1,2,80,12.5,2.5,1,.5,,,,,,,,,,
2018,95,1.6860299447,.4317376857,1.6236911477,7.1347022643,4.8603598101,13.2044537516,15.9462799876,20.6579898246,10.3674642605,8.8357321185,7.0882866175,5.629796029,4.2195065029,,,,,,,,,
2018,96,1.7,,,,,5,15,45,30,5,,,,,,,,,,,,
2018,97,1.7,,,,,,,,,,,,,,,,,,,,,
2018,98,1.7,,,,,,30,65,5,,,,,,,,,,,,,
2018,99,1.7,,,,,,10,80,10,,,,,,,,,,,,,
2018,101,1.8,,,,,,5,80,15,,,,,,,,,,,,,
2018,102,1.8,,,,,,,,,,,,,,,,,,,,,
2018,103,1.7,,,,,,15,80,5,,,,,,,,,,,,,
2018,108,1.7622375,,,,,,7,90,3,,,,,,,,,,,,,
2018,110,1.7,0,0,0,0,0,.045766956,98.5997458261,1.3544872179,0,0,0,0,,,,,,,,,
2018,111,1.8,,,,,,,,,,,,,,,,,,,,,
2018,112,1.7,,,,,10,20,35,20,10,5,,,,,,,,,,,
2018,114,1.8,,,,,2,15,50,30,3,,,,,,,,,,,,
2018,115,1.8,.1540135763,.4053248178,1.6711910434,4.7157248406,10.1262567766,16.5494880728,20.5869982354,19.4935680873,14.0499646391,7.707602426,3.217939991,1.3219274937,,,,,,,,,
2018,116,1.8,0,0,0,2.5,10,25,40,20,2.5,0,0,0,,,,,,,,,
2018,118,1.7727495,,,,,,,,,,,,,,,,,,,,,
2019,1,1.8,,,1,2,7,26,50,10,4,,,,,,,,,,,,
2019,2,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2019,4,1.7,,,,,5,20,50,20,5,,,,,,,,,,,,
2019,5,1.675,,,,2.5,5,25,40,20,5,2.5,,,,,,,,,,,
2019,6,2,,,,,,,40,50,10,,,,,,,,,,,,
2019,7,1.6,,,,,,,,,,,,,,,,,,,,,
2019,15,1.8,,,,,10,15,30,30,15,,,,,,,,,,,,
2019,16,1.7,0,0,1,2,10,21,36,19,8,2,1,0,,,,,,,,,
2019,20,1.7,,,,,5,35,45,15,,,,,,,,,,,,,
2019,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2019,23,1.7,,,1,3,14,20,27,20,14,1,,,,,,,,,,,
2019,24,1.9520906544,,,2,5,8,10,20,24,21,6,4,,,,,,,,,,
2019,26,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2019,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2019,30,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2019,32,1.7,.0000120603,.0008278961,.0399615463,.7951228754,6.7075128696,24.0144347516,36.7481293498,24.0960210522,6.7532979926,.8035956481,.0402367164,.0008472416,,,,,,,,,
2019,33,1.8,0,0,0,1,4,17,40,22,12,4,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,2,,,,,,10,30,50,10,,,,,,,,,,,,
2019,37,2,,,,,,1,44,48,7,,,,,,,,,,,,
2019,38,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2019,39,1.9,,,,,,13,52,30,5,,,,,,,,,,,,
2019,41,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2019,45,1.71790106,,,,,,,,,,,,,,,,,,,,,
2019,47,1.9,,,,,5,20,35,25,10,5,,,,,,,,,,,
2019,48,1.6,,,,,,10,80,10,,,,,,,,,,,,,
2019,49,1.4,,,,,,,,,,,,,,,,,,,,,
2019,56,1.9,,,,,,20,60,20,,,,,,,,,,,,,
2019,61,1.8,,,,,5,15,50,20,10,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,1.7,,,,,,,,,,,,,,,,,,,,,
2019,80,1.63,0,.1422475107,.2844950213,3.9829302987,16.2162162162,23.3285917496,25.6045519204,16.5007112376,9.5305832148,2.987197724,1.4224751067,0,,,,,,,,,
2019,82,1.7,,,,,,,,,,,,,,,,,,,,,
2019,85,1.6965146521,.0000001962,.0000664544,.0077077643,.3093734725,4.3612185296,21.9450875677,39.9581933151,26.4883142793,6.3656367571,.5476305418,.0165960018,.0001751202,,,,,,,,,
2019,88,1.8,3.5,4.5,7,8.5,10,11.5,11,11,10.5,9.5,7,6,,,,,,,,,
2019,89,1.7,,,0,1,7.5,22,38,21,7.5,2,1,,,,,,,,,,
2019,93,1.7,,,,,,15,65,20,,,,,,,,,,,,,
2019,94,1.7,,.5,1,2,4,14,58,12,5,2,1,.5,,,,,,,,,
2019,95,1.7431377038,.4614942513,1.100599403,3.2860922918,3.7204179558,9.4400250235,13.4794417947,24.9166930114,21.0945190235,15.7663820466,6.208030796,.3833401527,.1429642497,,,,,,,,,
2019,96,1.7,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2019,97,1.5,,,,,,,,,,,,,,,,,,,,,
2019,98,1.9,,,,,,20,55,20,5,,,,,,,,,,,,
2019,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2019,101,1.9,,,,,,10,45,40,5,,,,,,,,,,,,
2019,102,1.4,,,,,,,,,,,,,,,,,,,,,
2019,103,1.7,,,,,5,15,55,20,5,,,,,,,,,,,,
2019,108,1.895405,,,,,3,12,37,33,11,4,,,,,,,,,,,
2019,110,1.8,.0008889113,.0108602458,.1679130111,1.4157628811,6.794914678,18.6029579787,29.0968006679,26.0188122216,13.2993074472,3.881582662,.6457301595,.0644691358,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2019,114,2,,,,,5,10,15,45,20,5,,,,,,,,,,,
2019,115,1.6,.2996074111,.7028973997,2.6150142942,6.6151495505,12.7352773708,18.660779594,20.8129351295,17.6696351396,11.4182554464,5.6158592323,2.1019561953,.7526332366,,,,,,,,,
2019,116,1.8,0,0,0,2.5,10,25,40,20,2.5,0,0,0,,,,,,,,,
2019,118,1.7292220751,,,,,,,,,,,,,,,,,,,,,
2019Sep,1,1.8,,,1,5,10,30,50,3,1,,,,,,,,,,,,
2019Sep,2,1.5,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2019Sep,4,1.6,,,,,5,20,50,20,5,,,,,,,,,,,,
2019Sep,5,1.7,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2019Sep,6,2,,,,,,,35,45,20,,,,,,,,,,,,
2019Sep,7,,,,,,,,,,,,,,,,,,,,,,
2019Sep,15,,,,,,,,,,,,,,,,,,,,,,
2019Sep,16,1.8,0,0,1,2,10,22,34,20,8,2,1,0,,,,,,,,,
2019Sep,20,1.6,,,,,10,35,40,15,,,,,,,,,,,,,
2019Sep,22,1.8,,,,,10,20,50,20,,,,,,,,,,,,,
2019Sep,23,1.6,,,1,3,14,20,27,20,14,1,,,,,,,,,,,
2019Sep,24,1.7898420048,,,2,5,10,12,23,23,19,4,2,,,,,,,,,,
2019Sep,26,1.6,,,,5,10,25,35,15,5,5,,,,,,,,,,,
2019Sep,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2019Sep,30,1.7,,,,,,,,,,,,,,,,,,,,,
2019Sep,32,1.7,,,,,,,,,,,,,,,,,,,,,
2019Sep,33,1.9,,,,,,,,,,,,,,,,,,,,,
2019Sep,35,,,,,,,,,,,,,,,,,,,,,,
2019Sep,36,2,,,,,,10,30,50,10,,,,,,,,,,,,
2019Sep,37,1.7,,,,,,4,49,45,2,,,,,,,,,,,,
2019Sep,38,,,,,,,,,,,,,,,,,,,,,,
2019Sep,39,1.8,,,,,5,20,50,20,5,,,,,,,,,,,,
2019Sep,41,,,,,,,,,,,,,,,,,,,,,,
2019Sep,45,,,,,,,,,,,,,,,,,,,,,,
2019Sep,47,1.9,,,,,,,,,,,,,,,,,,,,,
2019Sep,48,1.5,,,,,,15,75,10,,,,,,,,,,,,,
2019Sep,49,1.2,,,,,,,,,,,,,,,,,,,,,
2019Sep,56,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2019Sep,61,1.7,,,,,5,15,50,20,10,,,,,,,,,,,,
2019Sep,67,,,,,,,,,,,,,,,,,,,,,,
2019Sep,68,1.7,,,,,,,,,,,,,,,,,,,,,
2019Sep,80,,,,,,,,,,,,,,,,,,,,,,
2019Sep,82,1.5,,,,,,,,,,,,,,,,,,,,,
2019Sep,85,1.6645518411,0,.0000000002,.0000028272,.0049902356,.927473651,19.8496185683,55.7786193047,22.2572563711,1.1748443903,.0071900002,.0000046511,.0000000003,,,,,,,,,
2019Sep,88,1.7,4,5,7,9,11,12.5,12.5,11.5,10,9,5.5,3,,,,,,,,,
2019Sep,89,1.5,,,0,2,8,32,34,19,2,2,1,,,,,,,,,,
2019Sep,93,1.5,,,,,,40,55,5,,,,,,,,,,,,,
2019Sep,94,1.7,,.5,1,3,10,19,36,19,7,3,1,.5,,,,,,,,,
2019Sep,95,1.5897564348,.7765920077,1.3255040405,4.1289126884,7.5727677233,14.4578608737,11.3284104824,28.2584360055,13.8494355521,8.4457411648,4.0616251433,3.4980146237,2.2966996946,,,,,,,,,
2019Sep,96,1.7,,,,5,10,20,30,25,7,3,,,,,,,,,,,
2019Sep,97,1.2,,,,,,,,,,,,,,,,,,,,,
2019Sep,98,1.69,,,,,,20,50,25,5,,,,,,,,,,,,
2019Sep,99,1.4,,,,,,,,,,,,,,,,,,,,,
2019Sep,101,1.9,,,,,,,,,,,,,,,,,,,,,
2019Sep,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019Sep,103,1.7,,,,,5,25,55,10,5,,,,,,,,,,,,
2019Sep,108,1.76393,,,,,3,17,60,16,4,,,,,,,,,,,,
2019Sep,110,1.8,.0153119702,.0833419633,.6163843152,2.8388363551,8.741531705,18.007471664,24.8263628498,22.9113178717,14.1528247861,5.8502088473,1.6174198114,.3389878609,,,,,,,,,
2019Sep,111,,,,,,,,,,,,,,,,,,,,,,
2019Sep,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Sep,114,2,,,,,5,10,15,45,20,5,,,,,,,,,,,
2019Sep,115,1.4,.5593383941,1.1663897063,3.916840442,8.8829166084,15.3320605765,20.1424542728,20.1424542727,15.3320605765,8.8829166084,3.916840442,1.3142583165,.4114697838,,,,,,,,,
2019Sep,116,1.7,0,0,0,2.5,10,25,40,20,2.5,0,0,0,,,,,,,,,
2019Sep,118,1.6,,,,,,,,,,,,,,,,,,,,,
2020,1,1.8,,1,2,7,10,20,40,15,5,,,,,,,,,,,,
2020,2,1.7,0,0,0,0,0,30,50,20,0,0,0,0,,,,,,,,,
2020,4,1.5,,,5,7.5,15,20,25,20,5,2.5,,,,,,,,,,,
2020,5,1.8625,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.6,1,2,7,8,9,19,25,17,8,3,1,0,,,,,,,,,
2020,20,1.7,,,,5,10,25,35,20,5,,,,,,,,,,,,
2020,22,1.9,,,,,10,20,45,25,,,,,,,,,,,,,
2020,23,1.6,,,1,8,13,19,22,17,13,6,1,,,,,,,,,,
2020,24,1.5890403398,,2,4,8,12,16,20,16,11,8,2,1,,,,,,,,,
2020,26,1.8,,,5,5,10,15,25,20,10,5,5,,,,,,,,,,
2020,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2020,30,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2020,32,1.7,.0000643893,.002669317,.0822916787,1.1588858496,7.6600886152,23.7281970571,34.6062083095,23.7996782939,7.706402643,1.1699668172,.0827923711,.0027546584,,,,,,,,,
2020,33,1.9,0,0,3,5,9,17,21,22,13,10,0,0,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,2.1,,,,,,10,30,40,20,,,,,,,,,,,,
2020,37,2.1,,,,,,2,38,51,9,,,,,,,,,,,,
2020,38,1.2,,,,,20,50,30,,,,,,,,,,,,,,
2020,39,1.8,,,,,5,10,55,25,5,,,,,,,,,,,,
2020,41,1.9,,,,,,20,60,20,,,,,,,,,,,,,
2020,45,1.6535779476,,,,,,,,,,,,,,,,,,,,,
2020,47,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,48,1.5,,,,,,15,75,10,,,,,,,,,,,,,
2020,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020,56,1.4,,,,,20,40,30,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.8,,,,,,,,,,,,,,,,,,,,,
2020,80,1.82,0,.2844950213,1.706970128,3.8406827881,8.5348506401,17.4964438122,25.0355618777,22.6173541963,10.8108108108,7.6813655761,1.4224751067,.5689900427,,,,,,,,,
2020,82,1.8,,,,,,,,,,,,,,,,,,,,,
2020,85,1.7523347998,.0011910953,.0234212342,.2786807912,1.9531092859,8.0781207462,19.7497773281,28.5739761068,24.4764781426,12.4110002821,3.7218828076,.6591621109,.0732000691,,,,,,,,,
2020,88,1.8,2.75,4.25,6,7.25,8.5,9.75,10.75,11.25,11.75,10.75,9,8,,,,,,,,,
2020,89,1.8,,,0,.5,7,20,39,22,8,2.5,1,,,,,,,,,,
2020,93,1.8,,,,,,5,67.5,25,2.5,,,,,,,,,,,,
2020,94,1.7,.5,1,2,3,5,18,40,18,8,3,1,.5,,,,,,,,,
2020,95,1.8205391072,.558694376,1.050322554,3.0774376264,5.1463116409,10.6035908753,13.5201152252,20.4934468192,17.5045519132,14.9075379557,7.0783157513,3.9389022168,2.120773046,,,,,,,,,
2020,96,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.9,,,,,,20,40,35,5,,,,,,,,,,,,
2020,99,1.6,,,,,,25,75,,,,,,,,,,,,,,
2020,101,1.9,,,,,5,15,35,35,10,,,,,,,,,,,,
2020,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2020,108,1.601,,,,,12,35,38,15,,,,,,,,,,,,,
2020,110,1.8,.0542731337,.2007535038,1.0756033677,3.7855459598,9.5644285029,17.3526473228,22.611553294,21.1636304791,14.2277332932,6.8692871101,2.3813297847,.7132142482,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,114,1.7,,,,,5,10,35,30,15,5,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020,118,1.8534063069,,,,,,,,,,,,,,,,,,,,,
2020Sep,1,1.8,,1,2,3,7,26,50,10,1,,,,,,,,,,,,
2020Sep,2,1.8,0,0,0,0,0,20,50,30,0,0,0,0,,,,,,,,,
2020Sep,4,1.5,0,2.5641025641,5.1282051282,7.6923076923,10.2564102564,15.3846153846,25.6410256411,15.3846153846,10.2564102564,5.1282051282,2.5641025641,0,,,,,,,,,
2020Sep,5,1.8625,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020Sep,6,2.2,,,,,,,20,60,20,,,,,,,,,,,,
2020Sep,7,,,,,,,,,,,,,,,,,,,,,,
2020Sep,15,,,,,,,,,,,,,,,,,,,,,,
2020Sep,16,1.5,1,2,7,8,9,21,23,17,8,3,1,0,,,,,,,,,
2020Sep,20,1.7,,,,5,10,27,38,15,5,,,,,,,,,,,,
2020Sep,22,1.9,,,,,10,20,45,25,,,,,,,,,,,,,
2020Sep,23,1.6,,,1,8,14,19,24,18,12,4,,,,,,,,,,,
2020Sep,24,1.6315660078,1,2,3,7,14,14,20,14,14,8,2,1,,,,,,,,,
2020Sep,26,1.8,,,5,5,10,15,30,15,10,5,5,,,,,,,,,,
2020Sep,29,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2020Sep,30,1.8,,,,,,,,,,,,,,,,,,,,,
2020Sep,32,1.7,,,,,,,,,,,,,,,,,,,,,
2020Sep,33,1.9,,,,,,,,,,,,,,,,,,,,,
2020Sep,35,,,,,,,,,,,,,,,,,,,,,,
2020Sep,36,2.1,,,,,,10,30,40,20,,,,,,,,,,,,
2020Sep,37,2.2,,,,,,1,39,50,10,,,,,,,,,,,,
2020Sep,38,,,,,,,,,,,,,,,,,,,,,,
2020Sep,39,1.8,,,,,5,15,50,25,5,,,,,,,,,,,,
2020Sep,41,,,,,,,,,,,,,,,,,,,,,,
2020Sep,45,,,,,,,,,,,,,,,,,,,,,,
2020Sep,47,1.7,,,,,,,,,,,,,,,,,,,,,
2020Sep,48,1.6,,,,,,15,75,10,,,,,,,,,,,,,
2020Sep,49,1.5,,,,,,,,,,,,,,,,,,,,,
2020Sep,56,1.45,,,,,20,40,30,10,,,,,,,,,,,,,
2020Sep,61,,,,,,,,,,,,,,,,,,,,,,
2020Sep,67,,,,,,,,,,,,,,,,,,,,,,
2020Sep,68,1.85,,,,,,,,,,,,,,,,,,,,,
2020Sep,80,,,,,,,,,,,,,,,,,,,,,,
2020Sep,82,,,,,,,,,,,,,,,,,,,,,,
2020Sep,85,1.7894648226,.0000251511,.0015970878,.0491836162,.7328053414,5.3108130057,18.8154018252,32.7122709836,27.961585501,11.7444242234,2.4171159976,.2426732522,.0121040148,,,,,,,,,
2020Sep,88,1.8,2.75,4.25,6,7.25,8.5,9.5,10.75,11.25,11.75,10.75,9.25,8,,,,,,,,,
2020Sep,89,2.1,,,0,1,5,20,32,36,2.5,2,1.5,,,,,,,,,,
2020Sep,93,2.1,,,,,,,30,60,10,,,,,,,,,,,,
2020Sep,94,1.6,,.5,2,5,11,19,34,18,6,3,1,.5,,,,,,,,,
2020Sep,95,1.7949281793,.7399378476,1.2866630885,3.2976938743,6.7800187122,11.1821807275,14.7943940279,18.2312443168,15.8975962891,11.6594444851,7.5315280883,4.7279270506,3.8713714921,,,,,,,,,
2020Sep,96,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Sep,97,,,,,,,,,,,,,,,,,,,,,,
2020Sep,98,1.74,,,,,5,15,45,30,5,,,,,,,,,,,,
2020Sep,99,1.6,,,,,,,,,,,,,,,,,,,,,
2020Sep,101,1.9,,,,,,,,,,,,,,,,,,,,,
2020Sep,102,,,,,,,,,,,,,,,,,,,,,,
2020Sep,103,,,,,,,,,,,,,,,,,,,,,,
2020Sep,108,1.49273,,,,,5,51,42,2,,,,,,,,,,,,,
2020Sep,110,1.8,.1157384614,.3352071513,1.4843114266,4.4491816457,9.9883561478,16.7972431788,21.1621312291,19.9746690776,14.1251545757,7.4828723245,2.9692569797,1.1158778018,,,,,,,,,
2020Sep,111,,,,,,,,,,,,,,,,,,,,,,
2020Sep,112,1.8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Sep,114,1.7,,,,,5,10,35,30,15,5,,,,,,,,,,,
2020Sep,115,,,,,,,,,,,,,,,,,,,,,,
2020Sep,116,,0,0,0,5,7.5,22.5,32.5,22.5,7.5,2.5,0,0,,,,,,,,,
2020Sep,118,1.9,,,,,,,,,,,,,,,,,,,,,
2023,1,1.8,,1,2,4,8,25,46,10,3,1,,,,,,,,,,,
2023,2,1.5,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2023,4,1.8,2,3,5,7.5,10,15,20,17.5,10,5,3,2,,,,,,,,,
2023,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2023,6,2,,,,,,,40,60,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2023,20,1.9,,,5,8,14,18,25,25,5,,,,,,,,,,,,
2023,22,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,2.1,,1,2,4,10,15,17,18,16,11,5,1,,,,,,,,,
2023,24,1.9,,1,3.5,8,11,13,14,14.2,14,12.1,7,2.2,,,,,,,,,
2023,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2023,29,1.9,,,,,,10,50,40,,,,,,,,,,,,,
2023,30,1.9,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,2.2,0,0,0,4,7,13,18,20,18,10,9,1,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,1.9,,,,,10,20,40,20,10,,,,,,,,,,,,
2023,37,2.2,,,,,,1,29,46,22,2,,,,,,,,,,,
2023,38,1.7,,,,,,,90,10,,,,,,,,,,,,,
2023,39,1.8,,,,5,10,15,40,20,10,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,1.9,,,,,,,,,,,,,,,,,,,,,
2023,48,1.5,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,56,1.5,,,,,20,30,30,20,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,1.9,,,,,,,,,,,,,,,,,,,,,
2023,80,1.68,1.706970128,1.9914651494,4.5519203414,8.3926031294,16.2162162162,15.2204836415,16.9274537696,13.5135135135,9.5305832148,6.4011379801,2.4182076814,3.1294452347,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,,,
2023,88,2,2,3,5,7,9,9,10,11,13,12,10,9,,,,,,,,,
2023,89,1.9,,,.5,2,5,18.5,33,27,7,5,2,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,1.7,.5,1,3,4.5,8,16,32,16,8,6,3,2,,,,,,,,,
2023,95,1.9864494431,.0103946628,.2340227646,1.1905647415,4.706748977,9.4727071048,13.9652965914,20.0609001715,18.6278515602,14.4499218444,9.5804237973,4.7549805824,2.9461872021,,,,,,,,,
2023,96,2,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.9,,,,,5,25,30,25,15,,,,,,,,,,,,
2023,99,1.9,,,,,,10,70,20,,,,,,,,,,,,,
2023,101,1.8,,,3,5,10,24,35,18,5,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,1.9,,,,5,10,25,30,20,10,,,,,,,,,,,,
2023,108,1.8099975,,,,,,15,48,30,7,,,,,,,,,,,,
2023,110,2,.1002816273,.2706126815,1.1577887402,3.442251233,7.8944216393,13.9673862072,19.0662040866,20.0811359448,16.3188943156,10.2319346381,4.9494695202,2.5196193662,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,2,,,,,5,10,20,30,25,10,,,,,,,,,,,
2023,114,2.5,,,,2,4,8,15,25,30,10,5,1,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2023,118,1.9,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,,,
2018,2,1.2,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2018,4,1.1,,,,,20,80,,,,,,,,,,,,,,,
2018,5,1.05,,,,,30,70,,,,,,,,,,,,,,,
2018,6,1.4,,,,,,60,40,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,15,1,,,,,35,65,,,,,,,,,,,,,,,
2018,16,1.2,,,,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,1,,,,,40,60,0,,,,,,,,,,,,,,
2018,23,1,,,,,20,80,,,,,,,,,,,,,,,
2018,24,1.0496262093,,,3,9,35,32,15,5,1,,,,,,,,,,,,
2018,26,1.1,,,,,30,70,,,,,,,,,,,,,,,
2018,29,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,36,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2018,37,1,,,,,4,96,,,,,,,,,,,,,,,
2018,38,,,,,,,,,,,,,,,,,,,,,,
2018,39,1.2,,,,,20,60,15,5,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,45,1.115248022,,,,,,,,,,,,,,,,,,,,,
2018,47,1.3,,,,5,5,75,10,5,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,1,,,,,,,,,,,,,,,,,,,,,
2018,56,1,,,,,10,90,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,1.03,,,,,,,,,,,,,,,,,,,,,
2018,85,1.2160243458,0,0,0,0,.0012563387,99.2904091433,.708334518,0,0,0,0,0,,,,,,,,,
2018,88,1.2,,,5,10,20,40,10,10,5,,,,,,,,,,,,
2018,89,1.3,,,0,5,20,36,30,6,2,1,,,,,,,,,,,
2018,93,1.3,,,,,,80,20,,,,,,,,,,,,,,
2018,94,,,,,,,,,,,,,,,,,,,,,,
2018,95,1.212184154,1.5536963995,4.9388083466,8.40954183,13.6186928418,15.9186972082,17.0481614021,10.3337148029,9.9540786421,9.8477155633,4.8042763309,2.3824887266,1.190127906,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,97,1,,,,,,,,,,,,,,,,,,,,,
2018,98,1.1,,,,,25,65,10,,,,,,,,,,,,,,
2018,99,1,,,,,10,90,,,,,,,,,,,,,,,
2018,101,1,,,,,20,80,,,,,,,,,,,,,,,
2018,102,1,,,,,,,,,,,,,,,,,,,,,
2018,103,1.3,,,,,,,,,,,,,,,,,,,,,
2018,108,,,,,,,,,,,,,,,,,,,,,,
2018,110,1.2,,,,,,,,,,,,,,,,,,,,,
2018,111,1.2,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,,,,,,,,,,,,,,,,,,,
2018,114,1,,,,,,,,,,,,,,,,,,,,,
2018,115,1,.0007006038,.0248480155,.8191215922,8.7823342978,31.7762589813,39.3471147678,16.7184158135,2.4131406532,.1162235511,.0018324035,.0000093053,.000000015,,,,,,,,,
2018,116,1,0,0,0,1,19,60,19,1,0,0,0,0,,,,,,,,,
2018,118,1.1,,,,,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2019,4,1.4,,,,10,20,30,30,10,,,,,,,,,,,,,
2019,5,1.6,,,,2.5,5,35,35,15,5,2.5,,,,,,,,,,,
2019,6,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,15,1.325,,,,5,15,40,30,10,,,,,,,,,,,,,
2019,16,1.8,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.4,,,,,10,45,35,10,,,,,,,,,,,,,
2019,23,1.3,,,,1,15,45,34,5,,,,,,,,,,,,,
2019,24,1.5023589214,,,2,6,18,25,24,14,8,3,,,,,,,,,,,
2019,26,1.5,,,,,20,30,30,20,,,,,,,,,,,,,
2019,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.4,,,,,10,50,40,,,,,,,,,,,,,,
2019,37,1.5,,,,,1,48,51,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,1.4,,,,,15,40,30,15,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,1.5170108215,,,,,,,,,,,,,,,,,,,,,
2019,47,1.4,,,,5,25,45,20,5,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019,56,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,1.338,,,,,,,,,,,,,,,,,,,,,
2019,85,1.4571295333,0,.0000000123,.0000828944,.0570728936,4.2670337663,38.6990246732,48.3275907066,8.4632911309,.1854532946,.0004505152,.0000001129,0,,,,,,,,,
2019,88,1.4,3,5,7,9,11,12.5,12.5,11.5,10,9,5.5,4,,,,,,,,,
2019,89,1.6,,,0,3,8,23,33,22,6,4,1,,,,,,,,,,
2019,93,1.6,,,,,,22.5,75,2.5,,,,,,,,,,,,,
2019,94,,,,,,,,,,,,,,,,,,,,,,
2019,95,1.2423082708,.2796163797,1.5053704646,5.3451196903,12.3164700807,18.2975162117,22.4220215074,19.2894850657,11.9425081253,5.3601267781,1.6650946503,.6515255224,.9251455238,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1.3,,,,,,,,,,,,,,,,,,,,,
2019,98,1.5,,,,,5,40,45,10,,,,,,,,,,,,,
2019,99,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2019,101,1.3,,,,,25,70,5,,,,,,,,,,,,,,
2019,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019,103,1.4,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,1.5,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,1.3,,,,,,,,,,,,,,,,,,,,,
2019,115,1.4,.0000093203,.0006912834,.0554482693,1.4372531228,12.3823623177,36.1242356864,36.1242356865,12.3823623177,1.4372531228,.0554482693,.0006977796,.0000028242,,,,,,,,,
2019,116,1.3,0,0,0,2.5,10,37.5,37.5,10,2.5,0,0,0,,,,,,,,,
2019,118,1.6,,,,,,,,,,,,,,,,,,,,,
2019Sep,1,,,,,,,,,,,,,,,,,,,,,,
2019Sep,2,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2019Sep,4,1.6,,,5,7.5,20,30,30,5,2.5,,,,,,,,,,,,
2019Sep,5,1.7,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2019Sep,6,1.5,,,,,,40,60,,,,,,,,,,,,,,
2019Sep,7,,,,,,,,,,,,,,,,,,,,,,
2019Sep,15,,,,,,,,,,,,,,,,,,,,,,
2019Sep,16,2,,,,,,,,,,,,,,,,,,,,,
2019Sep,20,,,,,,,,,,,,,,,,,,,,,,
2019Sep,22,1.5,,,,,10,35,45,10,,,,,,,,,,,,,
2019Sep,23,1.3,,,,1,15,45,34,5,,,,,,,,,,,,,
2019Sep,24,1.5631025316,,,2,6,14,22,23,20,10,3,,,,,,,,,,,
2019Sep,26,1.5,,,,,10,40,50,,,,,,,,,,,,,,
2019Sep,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2019Sep,30,,,,,,,,,,,,,,,,,,,,,,
2019Sep,32,,,,,,,,,,,,,,,,,,,,,,
2019Sep,33,,,,,,,,,,,,,,,,,,,,,,
2019Sep,35,,,,,,,,,,,,,,,,,,,,,,
2019Sep,36,1.4,,,,,10,50,40,,,,,,,,,,,,,,
2019Sep,37,1.5,,,,,2,48,50,,,,,,,,,,,,,,
2019Sep,38,,,,,,,,,,,,,,,,,,,,,,
2019Sep,39,1.6,,,,,10,25,45,20,,,,,,,,,,,,,
2019Sep,41,,,,,,,,,,,,,,,,,,,,,,
2019Sep,45,,,,,,,,,,,,,,,,,,,,,,
2019Sep,47,1.7,,,,,,,,,,,,,,,,,,,,,
2019Sep,48,,,,,,,,,,,,,,,,,,,,,,
2019Sep,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019Sep,56,1.45,,,,,10,60,30,,,,,,,,,,,,,,
2019Sep,61,,,,,,,,,,,,,,,,,,,,,,
2019Sep,67,,,,,,,,,,,,,,,,,,,,,,
2019Sep,68,,,,,,,,,,,,,,,,,,,,,,
2019Sep,80,,,,,,,,,,,,,,,,,,,,,,
2019Sep,82,.937,,,,,,,,,,,,,,,,,,,,,
2019Sep,85,1.4912861637,0,0,.0000003593,.003618797,1.5736215564,35.4191218587,56.1427508719,6.8132989626,.0475725262,.0000150677,.0000000002,0,,,,,,,,,
2019Sep,88,1.4,4,5,8,10,12,14,12,11,9,8,4,3,,,,,,,,,
2019Sep,89,1.7,,,0,1,10,20,36,25,5,2,1,,,,,,,,,,
2019Sep,93,1.7,,,,,,15,70,15,,,,,,,,,,,,,
2019Sep,94,,,,,,,,,,,,,,,,,,,,,,
2019Sep,95,1.1457096306,.6773386125,2.1392220195,5.5674630427,13.4868006186,18.5088092762,23.6443291079,18.7480733245,10.1131380086,4.4169442927,2.55939781,.1015686551,.0369152317,,,,,,,,,
2019Sep,96,,,,,,,,,,,,,,,,,,,,,,
2019Sep,97,1.3,,,,,,,,,,,,,,,,,,,,,
2019Sep,98,1.53,,,,5,25,45,20,5,,,,,,,,,,,,,
2019Sep,99,1.3,,,,,,,,,,,,,,,,,,,,,
2019Sep,101,1.2,,,,,,,,,,,,,,,,,,,,,
2019Sep,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019Sep,103,,,,,,,,,,,,,,,,,,,,,,
2019Sep,108,,,,,,,,,,,,,,,,,,,,,,
2019Sep,110,1.4,,,,,,,,,,,,,,,,,,,,,
2019Sep,111,,,,,,,,,,,,,,,,,,,,,,
2019Sep,112,,,,,,,,,,,,,,,,,,,,,,
2019Sep,114,1.5,,,,,,,,,,,,,,,,,,,,,
2019Sep,115,1.6,.0000008174,.0000876891,.0110310697,.4466411748,5.9642053985,26.7791249119,41.0643585545,21.6193271203,3.8776271871,.2329679688,.0045987239,.000029384,,,,,,,,,
2019Sep,116,1.5,0,0,0,2.5,12.5,32.5,32.5,17.5,2.5,0,0,0,,,,,,,,,
2019Sep,118,1.6,,,,,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,1.6,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2020,4,1.7,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,,,,
2020,5,1.8625,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020,6,1.9,,,,,,10,60,30,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,15,1.775,,,,5,10,15,30,20,15,5,,,,,,,,,,,
2020,16,1.9,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.9,,,,,5,20,50,25,,,,,,,,,,,,,
2020,23,1.5,,,,3,15,35,37,10,,,,,,,,,,,,,
2020,24,1.6921338294,,2,4,6,10,14,20,20,14,8,2,,,,,,,,,,
2020,26,1.7,,,,5,10,25,25,20,10,5,,,,,,,,,,,
2020,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.5,,,,,10,30,40,20,,,,,,,,,,,,,
2020,37,1.7,,,,,1,24,69,6,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.8,,,,,10,20,45,20,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,1.7249850274,,,,,,,,,,,,,,,,,,,,,
2020,47,1.7,,,,5,15,25,35,15,5,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.3,,,,,,,,,,,,,,,,,,,,,
2020,56,1.4,,,,,10,70,20,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.6580884595,.0000074617,.0008422199,.0397402984,.7873532394,6.6093147205,23.7129529703,36.6021059227,24.3673200558,6.9801872745,.8548317039,.0443681155,.0009760174,,,,,,,,,
2020,88,1.6,2.75,4.25,6,7.7,10,10.5,10.75,11.2,10,9.6,9.25,8,,,,,,,,,
2020,89,1.8,,,0,2,8,20,34,23,6,5,2,,,,,,,,,,
2020,93,1.8,,,,,,2.5,80,17.5,,,,,,,,,,,,,
2020,94,,,,,,,,,,,,,,,,,,,,,,
2020,95,1.2837185537,1.4624171143,3.7758288859,5.7564964599,9.6110144701,14.9432504978,21.4590448643,16.357781698,13.437371652,8.1502908635,3.2500329238,1.0990772587,.6973933117,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.8,,,,,10,35,45,10,,,,,,,,,,,,,
2020,99,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2020,101,1.4,,,,,20,55,25,,,,,,,,,,,,,,
2020,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020,103,1.6,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,1.8,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.7,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020,118,1.9,,,,,,,,,,,,,,,,,,,,,
2020Sep,1,,,,,,,,,,,,,,,,,,,,,,
2020Sep,2,1.6,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,,,
2020Sep,4,1.8,,2.5,2.5,5,15,25,25,15,5,2.5,2.5,,,,,,,,,,
2020Sep,5,1.8625,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020Sep,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2020Sep,7,,,,,,,,,,,,,,,,,,,,,,
2020Sep,15,,,,,,,,,,,,,,,,,,,,,,
2020Sep,16,1.9,,,,,,,,,,,,,,,,,,,,,
2020Sep,20,,,,,,,,,,,,,,,,,,,,,,
2020Sep,22,1.9,,,,,10,15,50,25,,,,,,,,,,,,,
2020Sep,23,1.5,,,,3,12,35,40,10,,,,,,,,,,,,,
2020Sep,24,1.7490507472,,1,2,6,10,14,23,20,18,6,,,,,,,,,,,
2020Sep,26,1.7,,,,,10,25,40,20,5,,,,,,,,,,,,
2020Sep,29,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2020Sep,30,,,,,,,,,,,,,,,,,,,,,,
2020Sep,32,,,,,,,,,,,,,,,,,,,,,,
2020Sep,33,,,,,,,,,,,,,,,,,,,,,,
2020Sep,35,,,,,,,,,,,,,,,,,,,,,,
2020Sep,36,1.5,,,,,10,30,40,20,,,,,,,,,,,,,
2020Sep,37,1.7,,,,,1,30,67,2,,,,,,,,,,,,,
2020Sep,38,,,,,,,,,,,,,,,,,,,,,,
2020Sep,39,1.8,,,,,5,20,45,30,,,,,,,,,,,,,
2020Sep,41,,,,,,,,,,,,,,,,,,,,,,
2020Sep,45,,,,,,,,,,,,,,,,,,,,,,
2020Sep,47,1.6,,,,,,,,,,,,,,,,,,,,,
2020Sep,48,,,,,,,,,,,,,,,,,,,,,,
2020Sep,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020Sep,56,1.45,,,,,10,60,30,,,,,,,,,,,,,,
2020Sep,61,,,,,,,,,,,,,,,,,,,,,,
2020Sep,67,,,,,,,,,,,,,,,,,,,,,,
2020Sep,68,,,,,,,,,,,,,,,,,,,,,,
2020Sep,80,,,,,,,,,,,,,,,,,,,,,,
2020Sep,82,,,,,,,,,,,,,,,,,,,,,,
2020Sep,85,1.6824414786,.0000057937,.0006826729,.0336099667,.6945018211,6.0776179127,22.722994549,36.5414247228,25.344419665,7.5654223032,.9658388726,.0522812791,.0012004412,,,,,,,,,
2020Sep,88,1.8,2.75,4.25,6,7.25,8.5,9.5,10.75,11.25,11.75,10.75,9.25,8,,,,,,,,,
2020Sep,89,1.9,,,0,1,10,20,36,21,7,4,1,,,,,,,,,,
2020Sep,93,1.9,,,,,,2.5,65,30,2.5,,,,,,,,,,,,
2020Sep,94,,,,,,,,,,,,,,,,,,,,,,
2020Sep,95,1.2244251921,3.1373435108,4.4710640633,8.8280775928,8.9330688425,13.1571384333,18.2414441133,15.0663467223,12.8271079945,8.7604134717,4.7994947085,1.3002017872,.4782987598,,,,,,,,,
2020Sep,96,,,,,,,,,,,,,,,,,,,,,,
2020Sep,97,,,,,,,,,,,,,,,,,,,,,,
2020Sep,98,1.86,,,,,5,40,45,10,,,,,,,,,,,,,
2020Sep,99,1.7,,,,,,,,,,,,,,,,,,,,,
2020Sep,101,1.4,,,,,,,,,,,,,,,,,,,,,
2020Sep,102,,,,,,,,,,,,,,,,,,,,,,
2020Sep,103,,,,,,,,,,,,,,,,,,,,,,
2020Sep,108,,,,,,,,,,,,,,,,,,,,,,
2020Sep,110,1.8,,,,,,,,,,,,,,,,,,,,,
2020Sep,111,,,,,,,,,,,,,,,,,,,,,,
2020Sep,112,,,,,,,,,,,,,,,,,,,,,,
2020Sep,114,1.7,,,,,,,,,,,,,,,,,,,,,
2020Sep,115,,,,,,,,,,,,,,,,,,,,,,
2020Sep,116,,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020Sep,118,1.9,,,,,,,,,,,,,,,,,,,,,
2023,1,,,,,,,,,,,,,,,,,,,,,,
2023,2,1.5,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,,,
2023,4,1.7,2,3,5,7.5,12.5,15,20,15,10,5,3,2,,,,,,,,,
2023,5,1.7,,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,
2023,6,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,,,,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,1.9,,,1,10,15,20,26,22,5,1,,,,,,,,,,,
2023,24,1.8,,1,5,8,11,13,14,14,14,12,7,1,,,,,,,,,
2023,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2023,29,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2023,30,,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,,,,,,,,,,,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,1.5,,,,,20,30,30,20,,,,,,,,,,,,,
2023,37,2.1,,,,,,,37,57,6,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,1.6,,,,5,10,27,33,20,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,1.7,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,56,1.5,,,,0,10,40,50,0,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2023,88,1.9,2,3,5,7,9,9,10,11,13,12,10,9,,,,,,,,,
2023,89,1.9,,,0,2.5,7.5,14,31,25,12.5,5,2.5,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.4430137036,2.5698576533,3.0669018871,4.9244223205,8.2672473107,12.7982283017,18.0174576759,16.2274157655,13.9168820146,10.8930768017,6.2636607441,2.62426654,.4305829849,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.8,,,,5,20,30,30,15,,,,,,,,,,,,,
2023,99,1.8,,,,,,20,70,10,,,,,,,,,,,,,
2023,101,1.4,,,,5,15,40,35,5,,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,108,,,,,,,,,,,,,,,,,,,,,,
2023,110,2,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,,,,,,,,,,,,,,,,,,,
2023,114,2.5,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,,,
2023,118,1.9,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2018,1,2.1,,,,,,5,28,45,17,5,,,,,,,,,,,
2018,2,2.1,0,0,0,0,0,0,20,80,0,0,0,0,,,,,,,,,
2018,4,2,,,,,,,50,50,,,,,,,,,,,,,
2018,5,2,,,,,,,45,55,,,,,,,,,,,,,
2018,6,2,,,,,,,30,70,,,,,,,,,,,,,
2018,7,2.1,,,,,,,,,,,,,,,,,,,,,
2018,15,2,,,,,,,45,55,,,,,,,,,,,,,
2018,16,2.1,0,0,.961538461538462,1.92307692307692,5.76923076923077,9.61538461538462,27.8846153846154,31.7307692307692,18.2692307692308,2.88461538461538,.961538461538462,0,,,,,,,,,
2018,20,2,,,,,,,40,60,,,,,,,,,,,,,
2018,22,2,,,,,,,40,60,,,,,,,,,,,,,
2018,23,2,,,,,1,4,40,50,5,,,,,,,,,,,,
2018,24,1.9772146586,,,,1,2,11,28,34,20,4,,,,,,,,,,,
2018,26,2,,,,,,5,40,45,10,,,,,,,,,,,,
2018,29,2.2,,,,,,,30,60,10,,,,,,,,,,,,
2018,30,2,,,,,,,35,50,15,,,,,,,,,,,,
2018,32,2.1,0,0,0,0,.0000120663,.3389941537,39.7671902675,58.5255012663,1.3681465148,.0001557313,.0000000001,0,,,,,,,,,
2018,33,2,0,0,0,3,5,18,21,30,17,6,0,0,,,,,,,,,
2018,35,,,,,,,,40,60,,,,,,,,,,,,,
2018,36,1.8,,,,,10,10,60,20,,,,,,,,,,,,,
2018,37,1.9,,,,,,,52,48,,,,,,,,,,,,,
2018,38,2,,,,,,,40,60,,,,,,,,,,,,,
2018,39,2,,,,,,5,40,50,5,,,,,,,,,,,,
2018,41,2.1,,,,,,,20,80,,,,,,,,,,,,,
2018,45,2.0223287334,,,,,,,,,,,,,,,,,,,,,
2018,47,1.9,,,,,5,15,60,20,,,,,,,,,,,,,
2018,48,2,,,,,,,,,,,,,,,,,,,,,
2018,49,2.1,,,,,,,,,,,,,,,,,,,,,
2018,56,2.1,,,,,,,30,70,,,,,,,,,,,,,
2018,61,2,,,,,,,25,60,15,,,,,,,,,,,,
2018,67,2.2,,,,,,,,,,,,,,,,,,,,,
2018,68,2.1,,,,,,,,,,,,,,,,,,,,,
2018,80,2.19,0,0,0,0,0,0,7.9022988506,91.6666666666,.4310344828,0,0,0,,,,,,,,,
2018,82,2,,,,,,,,,,,,,,,,,,,,,
2018,85,1.9979847627,0,0,0,0,.0000020105,.1395215082,31.0698670407,66.5694531391,2.2208322798,.0003240216,.0000000001,0,,,,,,,,,
2018,88,2,,,,,4,10,30,40,10,6,,,,,,,,,,,
2018,89,2.1,0,0,.5,1,2,3.5,17,44,30,2,0,0,,,,,,,,,
2018,93,2.1,,,,,,,20,75,5,,,,,,,,,,,,
2018,94,2.1,,,.5,1,1.5,3,16,74.5,2,1,.5,,,,,,,,,,
2018,95,2.0983551286,.0193392693,.0244358169,.100077876,.6024849597,7.8092762848,14.1382484837,22.1083835424,23.1162173417,15.9704556457,9.3475049309,5.2016481303,1.5619277186,,,,,,,,,
2018,96,2,,,,,3,15,32,35,15,,,,,,,,,,,,
2018,97,1.9,,,,,,,,,,,,,,,,,,,,,
2018,98,2.1,,,,,,,30,70,,,,,,,,,,,,,
2018,99,2,,,,,,,20,75,5,,,,,,,,,,,,
2018,101,2,,,,,,,35,65,,,,,,,,,,,,,
2018,102,2.1,,,,,,,,,,,,,,,,,,,,,
2018,103,2.1,,,,,,,15,75,10,,,,,,,,,,,,
2018,108,2.013155,,,,,,5,41,49,5,,,,,,,,,,,,
2018,110,2,.0000000002,.000000095,.0000613609,.010893491,.5418203956,7.7350742179,32.5781044129,41.3591568993,15.893793862,1.8200440621,.0604815638,.0005696393,,,,,,,,,
2018,111,2,,,,,,,,,,,,,,,,,,,,,
2018,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2018,114,2.1,,,,,,15,30,45,10,,,,,,,,,,,,
2018,115,2.1,1.0208445464,1.1719035473,2.8932581107,5.3395915757,8.5508554035,11.8821953574,14.3275819,14.991330854,13.6112822537,10.7237929929,7.3313811866,8.1559822718,,,,,,,,,
2018,116,2.1,0,0,0,0,0,0,20,60,20,0,0,0,,,,,,,,,
2018,118,2.1,,,,,,,,,,,,,,,,,,,,,
2019,1,1.8,,,,1,4,10,50,20,10,4,1,,,,,,,,,,
2019,2,2.2,0,0,0,0,0,0,30,70,0,0,0,0,,,,,,,,,
2019,4,1.8,,,2.5,7.5,15,20,20,20,10,5,,,,,,,,,,,
2019,5,1.6,,,,5,7.5,25,35,20,7.5,,,,,,,,,,,,
2019,6,2,,,,,,,40,60,,,,,,,,,,,,,
2019,7,1.9,,,,,,,,,,,,,,,,,,,,,
2019,15,1.8,,,,,5,20,35,30,10,,,,,,,,,,,,
2019,16,1.8,0,1,2,4,12,18,26,20,12,4,1,0,,,,,,,,,
2019,20,1.7,,,,,,25,40,25,10,,,,,,,,,,,,
2019,22,1.8,,,,,,10,50,30,10,,,,,,,,,,,,
2019,23,1.8,,,1,5,10,20,24,20,15,5,,,,,,,,,,,
2019,24,1.6710539636,,,,7,14,19,19,17,15,6,3,,,,,,,,,,
2019,26,1.8,,,,,10,20,30,25,10,5,,,,,,,,,,,
2019,29,1.8,,,,,,10,50,30,10,,,,,,,,,,,,
2019,30,2,,,,,,,40,50,10,,,,,,,,,,,,
2019,32,1.9,.2186286395,.5839986224,1.9634165309,4.9279635617,9.8060273449,15.3804122381,19.0398924346,18.6034464311,14.3467507987,8.7323644017,4.1947266184,2.202372378,,,,,,,,,
2019,33,1.8,0,0,0,5,10,24,34,21,5,1,0,0,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,2,,,,,10,20,30,30,10,,,,,,,,,,,,
2019,37,1.8,,,,,,5,53,40,2,,,,,,,,,,,,
2019,38,1.6,,,,,,30,70,,,,,,,,,,,,,,
2019,39,1.7,,,,,5,22,48,20,5,,,,,,,,,,,,
2019,41,1.9,,,,,,,70,30,,,,,,,,,,,,,
2019,45,1.6926026225,,,,,,,,,,,,,,,,,,,,,
2019,47,1.5,,,,5,15,25,35,15,5,,,,,,,,,,,,
2019,48,1.8,,,,,,,,,,,,,,,,,,,,,
2019,49,1.8,,,,,,,,,,,,,,,,,,,,,
2019,56,1.8,,,,,,10,50,40,,,,,,,,,,,,,
2019,61,1.8,,,,,,20,50,20,10,,,,,,,,,,,,
2019,67,2.1,,,,,,,,,,,,,,,,,,,,,
2019,68,1.9,,,,,,,,,,,,,,,,,,,,,
2019,80,1.98,0,0,0,.2873563218,2.8735632184,13.5057471264,31.4655172414,35.6321839081,14.224137931,2.0114942529,0,0,,,,,,,,,
2019,82,1.6,,,,,,,,,,,,,,,,,,,,,
2019,85,1.6874297179,.0100971673,.104359222,.743594594,3.444810371,10.3851986021,20.3890450947,26.0804199105,21.7392430749,11.8067311838,4.1762394882,.9614225115,.15883878,,,,,,,,,
2019,88,1.7,,,5,7,9.5,17.5,35,15,8,3,,,,,,,,,,,
2019,89,1.9,0,0,2.5,2.5,5,20,33,25,10,2,0,0,,,,,,,,,
2019,93,1.9,,,,,,2.5,55,40,2.5,,,,,,,,,,,,
2019,94,1.9,.5,1,1.5,2,3,10,35,30,10,4.5,2,.5,,,,,,,,,
2019,95,1.8567062981,.1296442536,.1443418585,2.0369572732,5.591300798,11.424268912,15.9438516411,19.6044425081,17.5959040553,12.9851023652,8.1315939911,3.7471130075,2.6654793364,,,,,,,,,
2019,96,1.8,,,,3,7,15,35,25,10,5,,,,,,,,,,,
2019,97,1.5,,,,,,,,,,,,,,,,,,,,,
2019,98,2,,,,,,25,35,35,5,,,,,,,,,,,,
2019,99,1.8,,,,,,5,70,25,,,,,,,,,,,,,
2019,101,1.6,,,,,5,25,50,15,5,,,,,,,,,,,,
2019,102,1.9,,,,,,,,,,,,,,,,,,,,,
2019,103,1.8,,,,,5,15,40,30,10,,,,,,,,,,,,
2019,108,1.7186725,,,,,8,20,46,26,,,,,,,,,,,,,
2019,110,1.8,.1432582832,.3863588499,1.6220040604,4.6474677986,10.0926972276,16.614410313,20.7343017878,19.617278083,14.0711113815,7.6512330183,3.1535481506,1.2663310461,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2019,114,1.7,,1,2,7,10,15,45,15,5,,,,,,,,,,,,
2019,115,1.8,1.8252600753,1.8624722481,4.2506401507,7.2044847313,10.5958380006,13.522455587,14.9749809654,14.3902568031,11.9994664045,8.6824944376,5.4514603427,5.2401902537,,,,,,,,,
2019,116,2,0,0,0,0,0,5,30,40,20,5,0,0,,,,,,,,,
2019,118,1.6,,,,,,,,,,,,,,,,,,,,,
2019Q2,1,1.8,,,,,5,10,50,20,10,5,,,,,,,,,,,
2019Q2,2,2.1,0,0,0,0,0,0,30,70,0,0,0,0,,,,,,,,,
2019Q2,4,1.9,,,2.5,7.5,15,20,20,20,10,5,,,,,,,,,,,
2019Q2,5,1.6,,,,5,7.5,25,35,20,7.5,,,,,,,,,,,,
2019Q2,6,2,,,,,,,30,70,,,,,,,,,,,,,
2019Q2,7,1.9,,,,,,,,,,,,,,,,,,,,,
2019Q2,15,1.9,,,,,5,15,35,30,15,,,,,,,,,,,,
2019Q2,16,1.9,0,1,2,4,12,18,26,20,12,4,1,0,,,,,,,,,
2019Q2,20,1.7,,,,,5,25,45,25,,,,,,,,,,,,,
2019Q2,22,1.9,,,,,,10,45,35,10,,,,,,,,,,,,
2019Q2,23,1.6,,,1,3,9,18,25,20,18,6,,,,,,,,,,,
2019Q2,24,1.6363616813,,3,4,6,12,16,20,18,14,4,2,1,,,,,,,,,
2019Q2,26,1.8,,,,,10,15,35,25,15,,,,,,,,,,,,
2019Q2,29,1.8,,,,,,10,50,30,10,,,,,,,,,,,,
2019Q2,30,2.5,,,,,,,,,,,,,,,,,,,,,
2019Q2,32,1.9,,,,,,,,,,,,,,,,,,,,,
2019Q2,33,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q2,35,,,,,,,,,,,,,,,,,,,,,,
2019Q2,36,2,,,,,10,20,30,30,10,,,,,,,,,,,,
2019Q2,37,1.7,,,,,,6,54,40,,,,,,,,,,,,,
2019Q2,38,1.6,,,,,,30,70,,,,,,,,,,,,,,
2019Q2,39,1.7,,,,,5,25,45,20,5,,,,,,,,,,,,
2019Q2,41,,,,,,,,,,,,,,,,,,,,,,
2019Q2,45,,,,,,,,,,,,,,,,,,,,,,
2019Q2,47,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q2,48,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q2,49,1.9,,,,,,,,,,,,,,,,,,,,,
2019Q2,56,1.8,,,,,,10,50,40,,,,,,,,,,,,,
2019Q2,61,1.8,,,,,,25,55,15,5,,,,,,,,,,,,
2019Q2,67,,,,,,,,,,,,,,,,,,,,,,
2019Q2,68,1.9,,,,,,,,,,,,,,,,,,,,,
2019Q2,80,,,,,,,,,,,,,,,,,,,,,,
2019Q2,82,1.6,,,,,,,,,,,,,,,,,,,,,
2019Q2,85,1.7101592199,.0000000019,.0000027277,.0010230781,.1015306075,2.7282871726,20.4451943619,43.9688070662,27.5273388624,4.9720063926,.2523069357,.0034899461,.0000128473,,,,,,,,,
2019Q2,88,1.7,,,5,7,9.5,17.5,35,15,8,3,,,,,,,,,,,
2019Q2,89,2,0,0,.5,1,2.5,12,35,42,5,2,0,0,,,,,,,,,
2019Q2,93,2,,,,,,5,35,50,10,,,,,,,,,,,,
2019Q2,94,1.9,.5,1,1.5,2,3,8,35,30,12,5,1.5,.5,,,,,,,,,
2019Q2,95,1.9983465406,.0348355943,.0511783267,1.9787943881,7.1511415873,8.4977353985,14.6402316079,15.4555884964,18.2723118321,14.1098483859,9.3164995218,6.1949837577,4.2968511033,,,,,,,,,
2019Q2,96,1.9,,,,3,7,15,30,25,15,5,,,,,,,,,,,
2019Q2,97,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q2,98,2.1,,,,,5,5,45,45,,,,,,,,,,,,,
2019Q2,99,1.8,,,,,,,,,,,,,,,,,,,,,
2019Q2,101,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q2,102,2.1,,,,,,,,,,,,,,,,,,,,,
2019Q2,103,1.9,,,,,,10,40,35,15,,,,,,,,,,,,
2019Q2,108,1.83461,,,,,2,26,46,26,,,,,,,,,,,,,
2019Q2,110,1.75,2.7577953542,2.3058286403,4.787992392,7.4736385501,10.3429398398,12.6908662479,13.8062336181,13.3166932969,11.3881865153,8.6347293019,5.8046639199,6.6904323236,,,,,,,,,
2019Q2,111,,,,,,,,,,,,,,,,,,,,,,
2019Q2,112,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Q2,114,1.8,,1,2,5,10,20,40,17,5,,,,,,,,,,,,
2019Q2,115,1.8,1.8252600753,1.8624722481,4.2506401507,7.2044847313,10.5958380006,13.522455587,14.9749809654,14.3902568031,11.9994664045,8.6824944376,5.4514603427,5.2401902537,,,,,,,,,
2019Q2,116,2,0,0,0,0,0,5,30,40,20,5,0,0,,,,,,,,,
2019Q2,118,1.7,,,,,,,,,,,,,,,,,,,,,
2020,1,1.5,1,2,3,5,10,30,20,15,8,5,1,,,,,,,,,,
2020,2,1.8,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2020,4,1.6,,2.5,5,5,15,20,20,20,10,2.5,,,,,,,,,,,
2020,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,15,1.7,,,,5,5,15,40,25,10,,,,,,,,,,,,
2020,16,1.5,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2020,20,1.6,,,,,10,25,35,20,10,,,,,,,,,,,,
2020,22,1.7,,,,,,15,40,30,15,,,,,,,,,,,,
2020,23,1.8,,1,2,5,10,16,22,19,17,7,1,,,,,,,,,,
2020,24,1.2,,2,6,12,18,19,21,14,6,2,,,,,,,,,,,
2020,26,1.9,,,2,5,8,16,20,20,15,10,3,1,,,,,,,,,
2020,29,1.6,,,,,,10,60,30,,,,,,,,,,,,,
2020,30,1.8,,,,,,,45,50,5,,,,,,,,,,,,
2020,32,1.7,.6431020349,1.2656418742,3.4359634288,7.1095879678,11.9953339759,16.4063398484,18.2164752879,16.4200274322,12.0153582012,7.137435895,3.4416986583,1.9130353954,,,,,,,,,
2020,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,2,,,,,20,20,25,25,10,,,,,,,,,,,,
2020,37,1.8,,,,,1,6,51,39,3,,,,,,,,,,,,
2020,38,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,39,1.6,,,,,15,28,37,20,,,,,,,,,,,,,
2020,41,1.7,,,,,,30,60,10,,,,,,,,,,,,,
2020,45,1.5825487894,,,,,,,,,,,,,,,,,,,,,
2020,47,1.4,,,,5,15,35,30,10,5,,,,,,,,,,,,
2020,48,1.6,,,,,,,,,,,,,,,,,,,,,
2020,49,1.6,,,,,,,,,,,,,,,,,,,,,
2020,56,1.7,,,,,,20,50,30,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,,,
2020,80,1.61,0,.1436781609,1.5804597701,4.4540229885,12.5,24.4252873563,30.0287356322,18.5344827586,7.0402298851,1.2931034483,0,0,,,,,,,,,
2020,82,1.4,,,,,,,,,,,,,,,,,,,,,
2020,85,1.5789365847,.1457338092,.6280735195,2.3318646526,6.4053116856,13.0202508006,19.589004569,21.8153305795,17.9836971472,10.9734607,4.9556958731,1.6560844273,.4954922364,,,,,,,,,
2020,88,1.5,4,7,8.5,10,11.5,15,11,10.5,9.5,7,6,,,,,,,,,,
2020,89,1.7,0,0,2.5,5,2,23,38,20,7.5,2,0,0,,,,,,,,,
2020,93,1.7,,,,,2.5,20,55,22.5,,,,,,,,,,,,,
2020,94,1.8,.5,1,2,4,8,10,30,22,12,7,2.5,1,,,,,,,,,
2020,95,1.651460068,.0927514783,1.9344986783,3.7381429051,7.1742352051,11.9909990806,17.4700303569,19.4247953604,15.7620518018,11.2684226637,6.4214637025,2.9169263339,1.8056824334,,,,,,,,,
2020,96,1.6,,,,5,10,25,35,15,7,3,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.7,,,,,5,35,45,15,,,,,,,,,,,,,
2020,99,1.7,,,,,,15,75,10,,,,,,,,,,,,,
2020,101,1.3,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,,
2020,102,.7,,,,,,,,,,,,,,,,,,,,,
2020,103,1.5,,,,5,10,25,35,15,7.5,2.5,,,,,,,,,,,
2020,108,1.60707,,,,,5,26,46,23,,,,,,,,,,,,,
2020,110,1.6,1.3279597371,1.6998978715,4.3224343174,7.9494371135,12.2210794077,15.7056950474,16.8726997524,15.1528168474,11.3757808355,7.1390746844,3.7451185165,2.4880058692,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,114,1,3,5,10,20,35,20,5,2,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020,118,1.3,,,,,,,,,,,,,,,,,,,,,
2020Q2,1,1.5,,,,1,4,10,40,30,10,4,1,,,,,,,,,,
2020Q2,2,1.9,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2020Q2,4,1.6,,2.5,5,5,15,20,20,20,10,2.5,,,,,,,,,,,
2020Q2,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020Q2,6,1.8,,,,,,,40,60,,,,,,,,,,,,,
2020Q2,7,,,,,,,,,,,,,,,,,,,,,,
2020Q2,15,1.7,,,,5,5,15,50,20,5,,,,,,,,,,,,
2020Q2,16,1.5,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2020Q2,20,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Q2,22,1.8,,,,,,10,45,35,10,,,,,,,,,,,,
2020Q2,23,1.8,,1,2,4,8,15,24,20,15,10,1,,,,,,,,,,
2020Q2,24,1.3486588987,2,3,6,8,16,20,16,14,8,4,2,1,,,,,,,,,
2020Q2,26,1.9,,,,3,11,16,25,20,16,6,3,,,,,,,,,,
2020Q2,29,1.6,,,,,,10,60,30,,,,,,,,,,,,,
2020Q2,30,2,,,,,,,,,,,,,,,,,,,,,
2020Q2,32,1.7,,,,,,,,,,,,,,,,,,,,,
2020Q2,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020Q2,35,,,,,,,,,,,,,,,,,,,,,,
2020Q2,36,2,,,,,20,20,25,25,10,,,,,,,,,,,,
2020Q2,37,1.8,,,,,,8,50,41,1,,,,,,,,,,,,
2020Q2,38,1.556,,,,,,40,60,,,,,,,,,,,,,,
2020Q2,39,1.6,,,,,5,30,45,20,,,,,,,,,,,,,
2020Q2,41,,,,,,,,,,,,,,,,,,,,,,
2020Q2,45,,,,,,,,,,,,,,,,,,,,,,
2020Q2,47,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q2,48,1.6,,,,,,,,,,,,,,,,,,,,,
2020Q2,49,1.6,,,,,,,,,,,,,,,,,,,,,
2020Q2,56,1.7,,,,,,20,50,30,,,,,,,,,,,,,
2020Q2,61,,,,,,,,,,,,,,,,,,,,,,
2020Q2,67,,,,,,,,,,,,,,,,,,,,,,
2020Q2,68,1.6,,,,,,,,,,,,,,,,,,,,,
2020Q2,80,,,,,,,,,,,,,,,,,,,,,,
2020Q2,82,,,,,,,,,,,,,,,,,,,,,,
2020Q2,85,1.6135247813,.0705522692,.3899642169,1.7299450183,5.4787922835,12.3918427017,20.0216602991,23.112516484,19.0633217746,11.2337731597,4.7288094179,1.421531067,.3572913081,,,,,,,,,
2020Q2,88,1.5,,6,8,10,12,25,12,10.5,9.5,5,2,,,,,,,,,,
2020Q2,89,1.7,0,0,0,4,9,22,38,22,5,0,0,0,,,,,,,,,
2020Q2,93,1.7,,,,,2.5,22.5,57.5,17.5,,,,,,,,,,,,,
2020Q2,94,1.9,.5,1,1.5,2.5,7,12,27,24,12,8,2.5,2,,,,,,,,,
2020Q2,95,1.7888822589,.0151738404,.2009953566,1.0406424926,7.318549882,12.2167614604,16.5865814647,20.3360343746,17.4601522868,13.0265763266,7.1393291572,2.4398177896,2.2193855685,,,,,,,,,
2020Q2,96,1.7,,,,5,10,15,35,20,10,5,,,,,,,,,,,
2020Q2,97,,,,,,,,,,,,,,,,,,,,,,
2020Q2,98,1.7,,,,,5,25,45,20,5,,,,,,,,,,,,
2020Q2,99,1.7,,,,,,,,,,,,,,,,,,,,,
2020Q2,101,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q2,102,.8,,,,,,,,,,,,,,,,,,,,,
2020Q2,103,1.5,,,,2.5,5,30,35,20,7.5,,,,,,,,,,,,
2020Q2,108,1.65797,,,,,5,26,49,20,,,,,,,,,,,,,
2020Q2,110,1.65,2.4114016727,2.2638940837,4.9282234285,7.9692361583,11.2332033579,13.8023949845,14.7832926288,13.8023949845,11.2332033579,7.9692361583,4.9282234285,4.6752957564,,,,,,,,,
2020Q2,111,,,,,,,,,,,,,,,,,,,,,,
2020Q2,112,1.3,,,5,10,20,35,15,10,5,,,,,,,,,,,,
2020Q2,114,1.3,1,2,4,5,30,45,10,3,,,,,,,,,,,,,
2020Q2,115,,,,,,,,,,,,,,,,,,,,,,
2020Q2,116,,0,0,0,0,0,7.5,25,35,25,7.5,0,0,,,,,,,,,
2020Q2,118,1.3,,,,,,,,,,,,,,,,,,,,,
2023,1,1.5,1,2,3,5,10,29,20,14,8,5,2,1,,,,,,,,,
2023,2,1.6,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2023,4,1.4,2.5,2.5,5,7.5,12.5,15,20,15,12.5,5,2.5,,,,,,,,,,
2023,5,1.45,,,,5,10,35,35,10,5,,,,,,,,,,,,
2023,6,1.5,,,,,,20,60,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,15,1.7,,,,5,10,20,35,15,10,5,,,,,,,,,,,
2023,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2023,20,1.5,,2,4,8,13,20,25,15,10,3,,,,,,,,,,,
2023,22,1.6,,,,,,35,40,25,,,,,,,,,,,,,
2023,23,1.4,1,2,3,10,18,20,16,14,10,5,1,,,,,,,,,,
2023,24,1.3,3,4,6,10,14,18,18,12,7,5,2,1,,,,,,,,,
2023,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2023,29,1.7,,,,,,10,60,30,,,,,,,,,,,,,
2023,30,1.7,,,,,,,,,,,,,,,,,,,,,
2023,32,1.3,,,,,,,,,,,,,,,,,,,,,
2023,33,2,0,1,6,8,11,15,16,19,16,8,0,0,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,2.5,,,,,10,15,15,20,30,10,,,,,,,,,,,
2023,37,1.9,,,,,1,10,45,39,5,,,,,,,,,,,,
2023,38,1.4,,,,,30,70,,,,,,,,,,,,,,,
2023,39,1.4,,,,10,15,32,23,15,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,1.5,,,,,,,,,,,,,,,,,,,,,
2023,48,1.3,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,56,1.3,,,,,20,30,30,20,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,1.25,,,,,,,,,,,,,,,,,,,,,
2023,80,1.23,.8620689655,3.7356321839,6.6091954023,11.7816091954,17.3850574713,22.9885057472,16.2356321839,12.0689655172,4.4540229885,3.0172413793,.8620689655,0,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,,,
2023,88,1.3,,,2.5,10,15,30,15,15,10,2.5,,,,,,,,,,,
2023,89,1.5,0,0,2.5,2.5,7.5,22,23,20,15,5,2.5,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,2.5,.5,1,1.5,2,3,4,8,22,28,18,10,2,,,,,,,,,
2023,95,1.5349554061,2.0146626108,3.9592968452,5.2730001594,7.8663173869,11.718716137,14.9458662446,16.5009384538,14.2511373623,10.9927606648,6.8298587875,3.4179395825,2.2295057652,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.7,,,,5,15,20,30,25,5,,,,,,,,,,,,
2023,99,1.5,,,,,,25,65,10,,,,,,,,,,,,,
2023,101,1.1,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,1.5,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,,,
2023,108,1.245,,,,5,23,46,26,,,,,,,,,,,,,,
2023,110,1.6,1.5881144049,1.8725738988,4.5543259286,8.066754252,12.0765996362,15.281597453,16.3446368805,14.7762909718,11.2911305024,7.2926684843,3.9811163549,2.8741912326,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2023,114,1.6,,3,5,7,12,15,35,15,5,3,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,0,0,0,2.5,7.5,25,30,25,7.5,2.5,0,0,,,,,,,,,
2023,118,1.2,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2018,1,8.3,,,,,,20,60,20,,,,,,,,,,,,,
2018,2,8.2,0,0,0,0,0,0,100,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,4,8.2,,,,,,2.5,95,2.5,,,,,,,,,,,,,
2018,5,8.2,,,,,,,100,,,,,,,,,,,,,,
2018,6,8.2,,,,,,10,80,10,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,15,8.2,,,,,,,100,,,,,,,,,,,,,,
2018,16,8.2,0,0,1,3,8,26,30,20,6,4,2,0,0,0,0,0,0,0,0,0,0
2018,20,8.2,,,,,,4,95,1,,,,,,,,,,,,,
2018,22,8.2,,,,,,25,65,10,,,,,,,,,,,,,
2018,23,8.2,,,,,,5,90,5,,,,,,,,,,,,,
2018,24,8.1941903092,,1,2,5,10,20,22,18,14,7,1,,,,,,,,,,
2018,26,8.2,,,,,,10,85,5,,,,,,,,,,,,,
2018,29,8.3,,,,,,10,50,30,10,,,,,,,,,,,,
2018,30,8.2,,,,,,25,70,5,,,,,,,,,,,,,
2018,32,8.2,0,0,0,0,0,.320159003,99.3575606618,.3222803352,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,33,8.2,0,0,0,0,5,12,36,24,14,9,0,0,0,0,0,0,0,0,0,0,0
2018,35,,,,,,,10,80,10,,,,,,,,,,,,,
2018,36,8.1,,,,,,20,70,10,,,,,,,,,,,,,
2018,37,8.2,,,,,,1,98,1,,,,,,,,,,,,,
2018,38,8.2,,,,,,,90,10,,,,,,,,,,,,,
2018,39,8.2,,,,,5,25,50,15,5,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,45,6.923243,,,,,,,,,,,,,,,,,,,,,
2018,47,8.3,,,,,,5,80,15,,,,,,,,,,,,,
2018,48,8.2,,,,,,,,,,,,,,,,,,,,,
2018,49,8.5,,,,,,,,,,,,,,,,,,,,,
2018,56,8.3,,,,,,,10,80,10,,,,,,,,,,,,
2018,61,8.2,,,,,,5,90,5,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,8.3,,,,,,,,,,,,,,,,,,,,,
2018,80,8.4,0,0,0,0,0,0,69.5035460993,30.4964539007,0,0,0,0,0,0,0,0,0,0,0,0,0
2018,82,8.3,,,,,,,,,,,,,,,,,,,,,
2018,85,8.2869481988,0,0,0,0,.0000000001,.0982123368,81.6130026535,18.2887381564,.0000468532,0,0,0,0,0,0,0,0,0,0,0,0
2018,88,8.2625539229,,,8,10.5,12.5,15,12,10,9,8,6.5,5,2.5,1,,,,,,,
2018,89,8,,,,2.5,5,25,33,20,5.5,4,3,2,0,,,,,,,,
2018,93,8.3,,,,,,5,80,15,,,,,,,,,,,,,
2018,94,8.2,,,.5,1,1.5,14.5,70,6,3,2,1,.5,,,,,,,,,
2018,95,8.1593519428,.0002172873,.6087819272,2.4413172893,9.1802762913,15.5080476957,19.3406786142,21.1802729969,10.9234664027,6.6039814632,5.8519432255,4.1996316782,2.5444954672,.7838840248,.4688280661,.2043635177,.1024882535,.0481087957,.0080523584,.0010496587,.0001065613,.0000084251
2018,96,8.2,,,,,5,25,40,20,10,,,,,,,,,,,,
2018,97,8.4,,,,,,,,,,,,,,,,,,,,,
2018,98,8.2,,,,,,,70,30,,,,,,,,,,,,,
2018,99,8.2,,,,,,,100,,,,,,,,,,,,,,
2018,101,8.3,,,,,,5,80,15,,,,,,,,,,,,,
2018,102,8.3,,,,,,,,,,,,,,,,,,,,,
2018,103,8.3,,,,,,10,75,15,,,,,,,,,,,,,
2018,108,8.623412,,,,,,,40,50,10,,,,,,,,,,,,
2018,110,8.3,0,0,0,0,.0000000118,.0048310424,7.1809072302,76.3295762621,16.4523891358,.0322960695,.0000002482,0,0,0,0,0,0,0,0,0,0
2018,111,8.1,,,,,,,,,,,,,,,,,,,,,
2018,112,8,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2018,114,8.2,,,,,,,,,,,,,,,,,,,,,
2018,115,8.4,.8670273417,1.5022453856,3.2646205131,6.0742602409,9.6767916925,13.1993674323,15.415687394,15.4156873939,13.1993674323,9.6767916925,6.0742602409,3.2646205131,1.5022453856,.5918443949,.1996275575,.0576455599,.0142504383,.0030157182,.0005463053,.0000847117,.0000126558
2018,116,8.2,0,0,0,0,0,20,55,20,5,0,0,0,0,0,0,0,0,0,0,0,0
2018,118,8.3,,,,,,,,,,,,,,,,,,,,,
2019,1,8,,,,5,15,25,30,20,5,,,,,,,,,,,,
2019,2,7.6,0,0,0,0,20,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,7.9,,,,,15,50,30,5,,,,,,,,,,,,,
2019,5,8.05,,,,,,35,60,5,,,,,,,,,,,,,
2019,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,15,7.9,,,,,10,45,35,10,,,,,,,,,,,,,
2019,16,7.8,2,5,7,10,16,20,15,10,7,5,2,1,0,0,0,0,0,0,0,0,0
2019,20,7.7,,,,,25,50,20,5,,,,,,,,,,,,,
2019,22,7.7,,,,,20,50,20,10,,,,,,,,,,,,,
2019,23,7.6,,,,5,30,32,22,10,1,,,,,,,,,,,,
2019,24,7.6041270915,2,3,8,12,18,20,15,12,6,3,1,,,,,,,,,,
2019,26,7.5,,,5,20,25,25,15,7,3,,,,,,,,,,,,
2019,29,8,,,,,,20,50,20,10,,,,,,,,,,,,
2019,30,7.5,,,,,10,70,20,,,,,,,,,,,,,,
2019,32,7.7,0,.0067916808,.3142143428,4.7772930421,24.1798356156,41.4287361475,24.1902609719,4.7814379097,.3146266042,.0067570471,.0000465368,.0000001014,.0000000001,0,0,0,0,0,0,0,0
2019,33,7.8,0,0,0,3,13,30,27,14,10,3,0,0,0,0,0,0,0,0,0,0,0
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,7.5,,,,10,20,50,20,,,,,,,,,,,,,,
2019,37,7.8,,,,,6,50,44,,,,,,,,,,,,,,
2019,38,7.8,,,,,,60,40,,,,,,,,,,,,,,
2019,39,7.9,,,,5,15,40,25,10,5,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,6.594427,,,,,,,,,,,,,,,,,,,,,
2019,47,8,,,,,5,25,45,15,5,5,,,,,,,,,,,
2019,48,7.8,,,,,,,,,,,,,,,,,,,,,
2019,49,7.9,,,,,,,,,,,,,,,,,,,,,
2019,56,8,,,,,,10,80,10,,,,,,,,,,,,,
2019,61,7.7,,,,,10,50,30,10,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,7.8,,,,,,,,,,,,,,,,,,,,,
2019,80,8,0,0,.4255319149,1.8439716312,12.4822695035,31.0638297872,32.340425532,17.1631205674,4.2553191489,.4255319149,0,0,0,0,0,0,0,0,0,0,0
2019,82,7.9,,,,,,,,,,,,,,,,,,,,,
2019,85,7.8196256884,.0000000055,.0000153523,.007649438,.7019971503,12.4473058487,45.3286043479,35.4292771743,5.8869417083,.1969563791,.001251148,.0000014473,.0000000003,0,0,0,0,0,0,0,0,0
2019,88,7.75,,8,10.5,12.5,15,12,10,9,8,6.5,5,2.5,1,,,,,,,,
2019,89,7.6,,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,
2019,93,7.9,,,,,2.5,52.5,42.5,2.5,,,,,,,,,,,,,
2019,94,7.8,2,4,6.5,9,18,26,10,7,5,4,3,2.5,1.5,1,.5,,,,,,
2019,95,7.6418326827,2.2815562845,6.7671195111,9.2591300491,11.9880838254,17.1502628963,18.229048478,13.333419911,7.8099391756,4.4133322242,2.5625535355,1.8657819893,1.2377248879,.9556742314,.8185657385,.5120805295,.4737216814,.2128568724,.0855849002,.030792977,.0099140537,.002856248
2019,96,7.8,,,2,5,15,35,25,10,5,3,,,,,,,,,,,
2019,97,8,,,,,,,,,,,,,,,,,,,,,
2019,98,7.9,,,,,,40,45,15,,,,,,,,,,,,,
2019,99,7.8,,,,,,85,15,,,,,,,,,,,,,,
2019,101,7.7,,,,5,20,50,20,5,,,,,,,,,,,,,
2019,102,7.9,,,,,,,,,,,,,,,,,,,,,
2019,103,7.9,,,,,10,35,30,20,5,,,,,,,,,,,,
2019,108,8.46343549999999,,,,,,9,42,44,5,,,,,,,,,,,,
2019,110,7.8,.0000185739,.0014691381,.0527331868,.8595891118,6.4072130854,21.9800843183,34.871373882,25.6367347527,8.7221111601,1.3672793987,.0981422934,.0032035414,.0000472435,.000000313,.0000000009,0,0,0,0,0,0
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,8,,,,,,,,,,,,,,,,,,,,,
2019,115,8.1,1.6118248855,2.4383062394,4.8274776335,8.1832620561,11.8771996371,14.760063664,15.7055091183,14.3089014594,11.1621986107,7.4555366742,4.2637153208,2.0877090209,.8752146882,.3141308636,.0965261042,.0253923143,.0057182989,.0011023536,.0001819055,.0000256934,.0000034584
2019,116,7.9,0,0,0,0,5,40,40,10,5,0,0,0,0,0,0,0,0,0,0,0,0
2019,118,8.1,,,,,,,,,,,,,,,,,,,,,
2019Aug,1,8,,,,1,4,25,45,20,4,1,,,,,,,,,,,
2019Aug,2,7.6,0,0,0,0,20,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Aug,4,7.8,,,,,25,40,30,5,,,,,,,,,,,,,
2019Aug,5,8.0375,,,,,5,35,50,7.5,2.5,,,,,,,,,,,,
2019Aug,6,7.8,,,,,10,60,30,,,,,,,,,,,,,,
2019Aug,7,,,,,,,,,,,,,,,,,,,,,,
2019Aug,15,8,,,,,15,30,35,15,5,,,,,,,,,,,,
2019Aug,16,7.8,2,5,7,10,14,20,17,10,7,5,2,1,0,0,0,0,0,0,0,0,0
2019Aug,20,7.7,,,,,25,50,20,5,,,,,,,,,,,,,
2019Aug,22,7.8,,,,,20,45,25,10,,,,,,,,,,,,,
2019Aug,23,7.5,,,,,10,39,35,15,1,,,,,,,,,,,,
2019Aug,24,7.5425858972,2,3,8,12,22,20,14,11,4,3,1,,,,,,,,,,
2019Aug,26,7.4,,,5,10,45,25,10,5,,,,,,,,,,,,,
2019Aug,29,8,,,,,,20,50,20,10,,,,,,,,,,,,
2019Aug,30,7.9,,,,,,,,,,,,,,,,,,,,,
2019Aug,32,7.7,,,,,,,,,,,,,,,,,,,,,
2019Aug,33,7.8,,,,,,,,,,,,,,,,,,,,,
2019Aug,35,,,,,,,,,,,,,,,,,,,,,,
2019Aug,36,7.5,,,,10,20,50,20,,,,,,,,,,,,,,
2019Aug,37,7.8,,,,,1,58,40,1,,,,,,,,,,,,,
2019Aug,38,,,,,,,,,,,,,,,,,,,,,,
2019Aug,39,7.9,,,,,15,40,30,15,,,,,,,,,,,,,
2019Aug,41,,,,,,,,,,,,,,,,,,,,,,
2019Aug,45,,,,,,,,,,,,,,,,,,,,,,
2019Aug,47,7.9,,,,,,,,,,,,,,,,,,,,,
2019Aug,48,7.8,,,,,,,,,,,,,,,,,,,,,
2019Aug,49,8.4,,,,,,,,,,,,,,,,,,,,,
2019Aug,56,7.8,,,,,,10,80,10,,,,,,,,,,,,,
2019Aug,61,7.6,,,,,15,40,35,10,,,,,,,,,,,,,
2019Aug,67,,,,,,,,,,,,,,,,,,,,,,
2019Aug,68,7.7,,,,,,,,,,,,,,,,,,,,,
2019Aug,80,,,,,,,,,,,,,,,,,,,,,,
2019Aug,82,7.9,,,,,,,,,,,,,,,,,,,,,
2019Aug,85,7.7798232642,0,0,.0000000432,.0046085459,4.5649605418,65.7674645892,29.3707062052,.2922280457,.000032029,0,0,0,0,0,0,0,0,0,0,0,0
2019Aug,88,7.9,1.67270669,3.4732707823,6.2313721272,9.6596539604,12.9383033339,14.9738802948,20.0000000001,12.9383033339,9.6596539604,6.452855517,1,1,0,0,0,0,0,0,0,0,0
2019Aug,89,7.7,,,,2.5,25,34,24,10,3,1,.5,,,,,,,,,,
2019Aug,93,7.7,,,,2.5,15,60,22.5,,,,,,,,,,,,,,
2019Aug,94,7.8,2,4,6.5,9,18,26,10,7,5,4,3,2.5,1.5,1,.5,,,,,,
2019Aug,95,7.685693861,7.4752585504,8.801874512,8.9825674846,10.5301469313,12.235556476,12.8432644295,8.5602278891,7.8858430659,6.9606394309,5.4426489181,4.3312280412,2.2562601424,1.5988173407,1.0138030325,.5752456981,.2920775861,.1327052607,.0539539327,.0196292239,.0063904025,.0018616514
2019Aug,96,8,,,2,5,15,25,30,15,5,3,,,,,,,,,,,
2019Aug,97,,,,,,,,,,,,,,,,,,,,,,
2019Aug,98,8,,,,,5,35,35,20,5,,,,,,,,,,,,
2019Aug,99,,,,,,,,,,,,,,,,,,,,,,
2019Aug,101,7.6,,,,,,,,,,,,,,,,,,,,,
2019Aug,102,,,,,,,,,,,,,,,,,,,,,,
2019Aug,103,,,,,,,,,,,,,,,,,,,,,,
2019Aug,108,8.168079,,,,,,15,47,38,,,,,,,,,,,,,
2019Aug,110,8,.0049009432,.0535766329,.4117828305,2.1021503459,7.1336865552,16.1030422862,24.1908604061,24.190860406,16.1030422862,7.1336865552,2.1021503459,.4117828305,.0535766329,.004625856,.000264792,.0000100392,.0000002519,.0000000042,0,0,0
2019Aug,111,,,,,,,,,,,,,,,,,,,,,,
2019Aug,112,7.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Aug,114,8,,,,,,,,,,,,,,,,,,,,,
2019Aug,115,,,,,,,,,,,,,,,,,,,,,,
2019Aug,116,7.9,0,0,0,0,5,40,40,10,5,0,0,0,0,0,0,0,0,0,0,0,0
2019Aug,118,8.1,,,,,,,,,,,,,,,,,,,,,
2020,1,7.8,,,4,10,20,30,20,10,4,2,,,,,,,,,,,
2020,2,7.3,0,0,0,0,70,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,7.7,,,,5,20,30,20,10,7.5,5,2.5,,,,,,,,,,
2020,5,7.9875,,,,5,10,35,30,12.5,7.5,,,,,,,,,,,,
2020,6,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,15,7.8,,,,5,15,45,25,10,,,,,,,,,,,,,
2020,16,7.7,1,5,7,11,16,19,13,10,7,5,3,2,1,0,0,0,0,0,0,0,0
2020,20,7.3,,,,20,40,25,10,5,,,,,,,,,,,,,
2020,22,7.3,,,,15,40,30,15,,,,,,,,,,,,,,
2020,23,7.1,,,,24,28,21,15,10,2,,,,,,,,,,,,
2020,24,7.3459350315,6,8,12,15,16,12,11,7,5,3,2,2,1,,,,,,,,
2020,26,7,2,7,15,25,25,15,7,3,1,,,,,,,,,,,,
2020,29,7.9,,,,,10,40,30,20,,,,,,,,,,,,,
2020,30,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020,32,7.4,0,.151851333,2.455132659,15.2718572177,36.1830968271,32.8870017229,11.4572804255,1.5170218217,.0753628529,.0013857958,.0000093217,.0000000227,0,0,0,0,0,0,0,0,0
2020,33,8,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,7,,,,20,40,30,10,,,,,,,,,,,,,,
2020,37,7.6,,,,5,42,50,3,,,,,,,,,,,,,,
2020,38,7.5,,,,,10,80,10,,,,,,,,,,,,,,
2020,39,7.8,,,,5,15,45,20,10,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,6.396557,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,7.6,,,,,,,,,,,,,,,,,,,,,
2020,49,7.6,,,,,,,,,,,,,,,,,,,,,
2020,56,7.5,,,,,10,40,40,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,7,0,.5673758865,1.9858156028,6.524822695,15.6028368794,25.9574468086,24.3971631206,16.7375886525,6.0992907801,1.8439716312,.2836879433,0,0,0,0,0,0,0,0,0,0
2020,82,7.6,,,,,,,,,,,,,,,,,,,,,
2020,85,7.5154330245,.1255357071,.9250846626,4.5020548493,13.412237111,24.4860522469,27.4118484096,18.819710229,7.9207753281,2.0418306453,.3219729586,.0310101388,.0018211729,.0000651074,.0000014146,.0000000187,.0000000001,0,0,0,0,0
2020,88,7.35,9,10,12,13,11,10,9,8,8,6,3,1,,,,,,,,,
2020,89,7.2,,,8,15,43,20,6,5,2,1,,,,,,,,,,,
2020,93,7.3,,,,8.5,55.5,35,1,,,,,,,,,,,,,,
2020,94,7.7,3,5,8,12,14,23,11,8,6,3.5,3,2,1,.5,,,,,,,
2020,95,7.234562738,7.0825631509,8.8679687889,10.7105310171,12.7405338677,18.7539617891,16.6271545581,10.1603769329,7.4429841336,3.5122953719,1.8220222434,1.2368568743,.7081266696,.1556115556,.0964489982,.0674296808,.012949864,.0019368933,.0002256174,.0000204675,.0000014461,.0000000796
2020,96,7.4,,,7,15,35,25,10,5,3,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,8,,,,5,10,30,35,15,5,,,,,,,,,,,,
2020,99,7.5,,,,,40,60,,,,,,,,,,,,,,,
2020,101,7.3,,,5,10,38,32,10,5,,,,,,,,,,,,,
2020,102,7.8,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,
2020,108,8.214726,,,,,,12,47,41,,,,,,,,,,,,,
2020,110,7.5,1.055370934,2.1976261534,5.0705226966,9.4918788993,14.4169447827,17.7676565343,17.7676565342,14.4169447827,9.4918788993,5.0705226966,2.1976261534,.7727304997,.2204155678,.0509985815,.0095704581,.0014565305,.0001797501,.0000179858,.000001459,.0000000959,.0000000051
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.5,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,8.2,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020,118,8.1,,,,,,,,,,,,,,,,,,,,,
2020Aug,1,7.8,,,1,4,15,30,25,18,5,2,,,,,,,,,,,
2020Aug,2,7.1,0,0,0,20,60,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Aug,4,7.6,,,,5,20,30,20,10,7.5,5,2.5,,,,,,,,,,
2020Aug,5,7.9375,,,,5,15,35,25,12.5,7.5,,,,,,,,,,,,
2020Aug,6,7.4,,,,10,60,30,,,,,,,,,,,,,,,
2020Aug,7,,,,,,,,,,,,,,,,,,,,,,
2020Aug,15,7.8,,,,5,15,45,25,10,,,,,,,,,,,,,
2020Aug,16,7.7,2,4,6,9,15,19,14,10,8,6,4,2,1,0,0,0,0,0,0,0,0
2020Aug,20,7.3,,,,25,35,25,10,5,,,,,,,,,,,,,
2020Aug,22,7.4,,,,10,40,35,15,,,,,,,,,,,,,,
2020Aug,23,7.1,,,,20,28,23,19,8,2,,,,,,,,,,,,
2020Aug,24,7.2294631171,8,8,14,16,17,10,8,6,5,3,2,2,1,,,,,,,,
2020Aug,26,7,,5,17,30,27,10,5,3,2,1,,,,,,,,,,,
2020Aug,29,7.9,,,,,10,40,30,20,,,,,,,,,,,,,
2020Aug,30,7.2,,,,,,,,,,,,,,,,,,,,,
2020Aug,32,7.4,,,,,,,,,,,,,,,,,,,,,
2020Aug,33,8,,,,,,,,,,,,,,,,,,,,,
2020Aug,35,,,,,,,,,,,,,,,,,,,,,,
2020Aug,36,7,,,,20,40,30,10,,,,,,,,,,,,,,
2020Aug,37,7.6,,,,2,38,55,5,,,,,,,,,,,,,,
2020Aug,38,,,,,,,,,,,,,,,,,,,,,,
2020Aug,39,7.8,,,,,20,45,20,10,5,,,,,,,,,,,,
2020Aug,41,,,,,,,,,,,,,,,,,,,,,,
2020Aug,45,,,,,,,,,,,,,,,,,,,,,,
2020Aug,47,,,,,,,,,,,,,,,,,,,,,,
2020Aug,48,7.5,,,,,,,,,,,,,,,,,,,,,
2020Aug,49,7.9,,,,,,,,,,,,,,,,,,,,,
2020Aug,56,7.6,,,,,10,40,40,10,,,,,,,,,,,,,
2020Aug,61,,,,,,,,,,,,,,,,,,,,,,
2020Aug,67,,,,,,,,,,,,,,,,,,,,,,
2020Aug,68,,,,,,,,,,,,,,,,,,,,,,
2020Aug,80,,,,,,,,,,,,,,,,,,,,,,
2020Aug,82,,,,,,,,,,,,,,,,,,,,,,
2020Aug,85,7.5328989857,.0003555919,.0289802142,.8245030526,8.2822896017,29.8459048601,39.0372383066,18.5842655278,3.1964283893,.1958001971,.0042030156,.0000311641,.0000000789,.0000000001,0,0,0,0,0,0,0,0
2020Aug,88,7.5,,10,13,16,18,10,9,7,6,5,4,2,,,,,,,,,
2020Aug,89,7.4,,,8,15,33,28,8,5,2,1,,,,,,,,,,,
2020Aug,93,7.3,,,,8.5,55.5,35,1,,,,,,,,,,,,,,
2020Aug,94,7.7,3,5,8,12,14,23,11,8,6,3.5,3,2,1,.5,,,,,,,
2020Aug,95,7.304394308,6.565932765,10.5232958996,11.9224727899,13.5170690337,14.469359189,15.4459530912,9.1267155512,5.0412247021,5.1046355027,4.025499687,2.4723003895,1.1825215307,.4404973053,.1277920493,.0288729257,.0050804728,.0006962158,.0000743036,.0000061759,.0000003998,.0000000202
2020Aug,96,7.5,,3,6,10,25,30,15,8,3,,,,,,,,,,,,
2020Aug,97,,,,,,,,,,,,,,,,,,,,,,
2020Aug,98,8,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020Aug,99,,,,,,,,,,,,,,,,,,,,,,
2020Aug,101,7.3,,,,,,,,,,,,,,,,,,,,,
2020Aug,102,,,,,,,,,,,,,,,,,,,,,,
2020Aug,103,,,,,,,,,,,,,,,,,,,,,,
2020Aug,108,7.899958,,,,,4,21,51,24,,,,,,,,,,,,,
2020Aug,110,7.6,1.6809020734,2.6268151848,5.2450988783,8.8830350037,12.7603104968,15.5474546328,16.0678898302,14.085116253,10.4727771755,6.6047774966,3.5329852023,1.6028857704,.6167765398,.2012809814,.0557070624,.0130746925,.0026022308,.0004391685,.000062844,.0000076247,.0000008581
2020Aug,111,,,,,,,,,,,,,,,,,,,,,,
2020Aug,112,7.5,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Aug,114,8.2,,,,,,,,,,,,,,,,,,,,,
2020Aug,115,,,,,,,,,,,,,,,,,,,,,,
2020Aug,116,,0,0,0,0,5,40,40,10,5,0,0,0,0,0,0,0,0,0,0,0,0
2020Aug,118,8.1,,,,,,,,,,,,,,,,,,,,,
2023,1,7.7,1,4,5,10,15,20,15,10,8,6,3,2,1,,,,,,,,
2023,2,8,0,0,0,0,20,40,40,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2023,4,7,2.5,5,10,15,15,15,10,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,
2023,5,8.2,,,,,10,30,35,10,7.5,5,2.5,,,,,,,,,,
2023,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,15,7.6,,,5,10,25,35,15,5,5,,,,,,,,,,,,
2023,16,7.5,5,6,10,12,15,17,12,8,6,5,3,1,0,0,0,0,0,0,0,0,0
2023,20,6.8,2,8,20,25,20,10,6,4,3,2,,,,,,,,,,,
2023,22,7,,,5,15,35,25,15,5,,,,,,,,,,,,,
2023,23,6.8,1,4,12,23,20,15,10,7,5,2,1,,,,,,,,,,
2023,24,7.3009518802,8,8,14,16,17,10,8,6,5,3,2,2,1,,,,,,,,
2023,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2023,29,7.8,,,,,20,40,30,10,,,,,,,,,,,,,
2023,30,6,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,8.1,0,0,1,4,7,12,20,16,14,12,7,4,2,1,0,0,0,0,0,0,0
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,6,,10,30,30,20,10,,,,,,,,,,,,,,,
2023,37,6.9,,2,25,35,27,10,1,,,,,,,,,,,,,,
2023,38,7,,,,40,50,10,,,,,,,,,,,,,,,
2023,39,8,,,,,15,35,20,15,10,5,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,56,7.5,,,,10,20,20,20,20,10,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,7.9,.5673758865,1.5602836879,3.9716312057,9.7872340426,15.8865248227,19.7163120567,20.4255319149,15.7446808511,7.3758865248,3.5460992908,.9929078014,.2836879433,.1418439716,0,0,0,0,0,0,0,0
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,7.8,1.113548948,2.4049342825,5.6026387421,10.4471749428,15.5936322546,18.6317852368,17.8208272835,13.6447504067,8.3628929142,4.1028017942,1.611049636,.5062967411,.1273284754,.0256224324,.0041251014,.0005312626,.0000547245,.000004508,.0000002969,.0000000156,.0000000007
2023,88,7.1,9,13,16,18,10,9,7,6,5,4,2,1,,,,,,,,,
2023,89,6.7,,,23,54,17,4,1,.5,.5,,,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,7.3,4,8,12,20,22,10,7,5,4,3,2,1,1,.5,.5,,,,,,
2023,95,7.0565592447,6.914120955,10.5603966264,14.3902743727,18.310950265,20.6025322681,10.2291772539,7.1777845981,3.6929086282,2.9900893878,2.1664308857,1.4045932049,.8148944222,.4230553434,.1965341759,.0817003725,.0303917039,.0101165194,.0030133685,.0008031903,.000191571,.0000408871
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,8,,,5,10,10,20,25,15,10,5,,,,,,,,,,,
2023,99,7.5,,,,,30,60,10,,,,,,,,,,,,,,
2023,101,6.9,5,10,15,20,20,15,10,2,2,1,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,108,8.10755825,,,,,5,12,47,36,,,,,,,,,,,,,
2023,110,8.1,2.6652077517,2.8228473236,4.7860409834,7.2693229113,9.8910425368,12.056527708,13.1654428803,12.8790010293,11.286577136,8.8608431787,6.2318842331,3.9263906992,2.2161298958,1.1205254495,.5075394476,.2059376366,.0748540517,.0243727177,.0071088057,.0018573253,.0005462987
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2023,114,9.3,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,7.8,0,0,2.5,10,35,35,10,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2023,118,7.8,,,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2018,1,,,,,,,,,,,,,,,,,,,,,,
2018,2,,,,2.3,,,,,,,,,,,,,,,,,,
2018,4,,,,,,,,,,,,,,,,,,,,,,
2018,5,,,,,,,,,,,,,,,,,,,,,,
2018,6,,,,2.3,,,,,,,,,,,,,,,,,,
2018,7,,,,,,,,,,,,,,,,,,,,,,
2018,15,,,,,,,,,,,,,,,,,,,,,,
2018,16,,,,2,,,,,,,,,,,,,,,,,,
2018,20,,,,,,,,,,,,,,,,,,,,,,
2018,22,,,,2.2,,,,,,,,,,,,,,,,,,
2018,23,,,,2.3,,,,,,,,,,,,,,,,,,
2018,24,,,,2.3790419157,,,,,,,,,,,,,,,,,,
2018,26,,,,,,,,,,,,,,,,,,,,,,
2018,29,,,,2.2,,,,,,,,,,,,,,,,,,
2018,30,,,,,,,,,,,,,,,,,,,,,,
2018,32,,,,,,,,,,,,,,,,,,,,,,
2018,33,,,,2.3,,,,,,,,,,,,,,,,,,
2018,35,,,,,,,,,,,,,,,,,,,,,,
2018,36,,,,2.5,,,,,,,,,,,,,,,,,,
2018,37,,,,,,,,,,,,,,,,,,,,,,
2018,38,,,,1.2,,,,,,,,,,,,,,,,,,
2018,39,,,,2,,,,,,,,,,,,,,,,,,
2018,41,,,,,,,,,,,,,,,,,,,,,,
2018,45,,,,,,,,,,,,,,,,,,,,,,
2018,47,,,,,,,,,,,,,,,,,,,,,,
2018,48,,,,,,,,,,,,,,,,,,,,,,
2018,49,,,,,,,,,,,,,,,,,,,,,,
2018,56,,,,,,,,,,,,,,,,,,,,,,
2018,61,,,,,,,,,,,,,,,,,,,,,,
2018,67,,,,,,,,,,,,,,,,,,,,,,
2018,68,,,,,,,,,,,,,,,,,,,,,,
2018,80,,,,,,,,,,,,,,,,,,,,,,
2018,82,,,,2.1,,,,,,,,,,,,,,,,,,
2018,85,,,,,,,,,,,,,,,,,,,,,,
2018,88,,,,,,,,,,,,,,,,,,,,,,
2018,89,,,,,,,,,,,,,,,,,,,,,,
2018,93,,,,,,,,,,,,,,,,,,,,,,
2018,94,,,,2.4,,,,,,,,,,,,,,,,,,
2018,95,,,,1.15,,,,,,,,,,,,,,,,,,
2018,96,,,,,,,,,,,,,,,,,,,,,,
2018,97,,,,,,,,,,,,,,,,,,,,,,
2018,98,,,,2.1,,,,,,,,,,,,,,,,,,
2018,99,,,,2.3,,,,,,,,,,,,,,,,,,
2018,101,,,,2,,,,,,,,,,,,,,,,,,
2018,102,,,,1.9,,,,,,,,,,,,,,,,,,
2018,103,,,,2.3,,,,,,,,,,,,,,,,,,
2018,108,,,,3.390025,,,,,,,,,,,,,,,,,,
2018,110,,,,,,,,,,,,,,,,,,,,,,
2018,111,,,,,,,,,,,,,,,,,,,,,,
2018,112,,,,1.6,,,,,,,,,,,,,,,,,,
2018,114,,,,2.2,,,,,,,,,,,,,,,,,,
2018,115,,,,,,,,,,,,,,,,,,,,,,
2018,116,,,,,,,,,,,,,,,,,,,,,,
2018,118,,,,2.3,,,,,,,,,,,,,,,,,,
2018Q4,1,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,2,82,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,4,77.4,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,5,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,6,82,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,7,73.47,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,15,78,,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,16,80,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,20,75,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,22,70,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,23,85,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,24,80,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,26,85,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,29,75,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,30,,,,,,,,,,,,,,,,,,,,,,
2018Q4,32,77.9,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,33,86,0,1.1494252874,,,,,,,,,,,,,,,,,,,
2018Q4,35,,,,,,,,,,,,,,,,,,,,,,
2018Q4,36,85,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,37,84,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,38,77,0,1.14,,,,,,,,,,,,,,,,,,,
2018Q4,39,80,0,1.1536,,,,,,,,,,,,,,,,,,,
2018Q4,41,77,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,45,,,,,,,,,,,,,,,,,,,,,,
2018Q4,47,80,0,1.16,,,,,,,,,,,,,,,,,,,
2018Q4,48,85,0,1.12,,,,,,,,,,,,,,,,,,,
2018Q4,49,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,56,85,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,61,79.5,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,67,,,,,,,,,,,,,,,,,,,,,,
2018Q4,68,85.5,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,80,74.6,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,82,,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,85,78,0,1.174,,,,,,,,,,,,,,,,,,,
2018Q4,88,78,0,,,,,,,,,,,,,,,,,,,,
2018Q4,89,75,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,93,75,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,94,80,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,95,80,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,96,,0,1.18,,,,,,,,,,,,,,,,,,,
2018Q4,97,,,,,,,,,,,,,,,,,,,,,,
2018Q4,98,78,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,99,80,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,101,81,0,1.17,,,,,,,,,,,,,,,,,,,
2018Q4,102,,0,,,,,,,,,,,,,,,,,,,,
2018Q4,103,80,0,1.15,,,,,,,,,,,,,,,,,,,
2018Q4,108,74.266881,0,1.1629,,,,,,,,,,,,,,,,,,,
2018Q4,110,73.9,0,1.19,,,,,,,,,,,,,,,,,,,
2018Q4,111,,,,,,,,,,,,,,,,,,,,,,
2018Q4,112,78.3,0,1.1,,,,,,,,,,,,,,,,,,,
2018Q4,114,82.3,0,1.1533,,,,,,,,,,,,,,,,,,,
2018Q4,115,75.7,0,1.2,,,,,,,,,,,,,,,,,,,
2018Q4,116,,0,1.26,,,,,,,,,,,,,,,,,,,
2018Q4,118,,,,,,,,,,,,,,,,,,,,,,
2019,1,,.25,,,,,,,,,,,,,,,,,,,,
2019,2,83,.08,1.15,2.5,,,,,,,,,,,,,,,,,,
2019,4,75.4,.25,1.23,,,,,,,,,,,,,,,,,,,
2019,5,,.2,,,,,,,,,,,,,,,,,,,,
2019,6,78,.1,1.18,2.6,,,,,,,,,,,,,,,,,,
2019,7,72.17,0,1.17,,,,,,,,,,,,,,,,,,,
2019,15,78,,1.17,,,,,,,,,,,,,,,,,,,
2019,16,79,0,1.19,2.3,,,,,,,,,,,,,,,,,,
2019,20,74,.04,1.22,,,,,,,,,,,,,,,,,,,
2019,22,70,,1.3,2.4,,,,,,,,,,,,,,,,,,
2019,23,78,0,1.22,2.4,,,,,,,,,,,,,,,,,,
2019,24,78,.833333333333333,1.25875,2.1666278674,,,,,,,,,,,,,,,,,,
2019,26,85,.125,1.18,,,,,,,,,,,,,,,,,,,
2019,29,80,0,1.15,2.3,,,,,,,,,,,,,,,,,,
2019,30,,,,,,,,,,,,,,,,,,,,,,
2019,32,78.9,.05,1.17,,,,,,,,,,,,,,,,,,,
2019,33,86,.5,1.1494252874,2.6,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,80,.5,1.25,2.5,,,,,,,,,,,,,,,,,,
2019,37,75,.09,1.22,,,,,,,,,,,,,,,,,,,
2019,38,72.5,.0625,1.15,1.2,,,,,,,,,,,,,,,,,,
2019,39,80,.03,1.18,2.2,,,,,,,,,,,,,,,,,,
2019,41,77,.1,1.16,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,83,.03,1.19,,,,,,,,,,,,,,,,,,,
2019,48,76.25,.15,1.19,,,,,,,,,,,,,,,,,,,
2019,49,,0,,,,,,,,,,,,,,,,,,,,
2019,56,85,.1,1.15,,,,,,,,,,,,,,,,,,,
2019,61,78,0,1.16,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,81.1,.07,1.15,,,,,,,,,,,,,,,,,,,
2019,80,74.66,.06,1.18,,,,,,,,,,,,,,,,,,,
2019,82,,0,1.1,2.2,,,,,,,,,,,,,,,,,,
2019,85,72.7,.02,1.206,,,,,,,,,,,,,,,,,,,
2019,88,76,.03,,,,,,,,,,,,,,,,,,,,
2019,89,70.8,.02,1.21,,,,,,,,,,,,,,,,,,,
2019,93,70.8,.02,1.24,,,,,,,,,,,,,,,,,,,
2019,94,72.5,.03,1.15,2.2,,,,,,,,,,,,,,,,,,
2019,95,78,.1,1.18,1.24,,,,,,,,,,,,,,,,,,
2019,96,,.02,1.21,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,,,
2019,98,75,0,1.13,2.3,,,,,,,,,,,,,,,,,,
2019,99,79,.05,1.2,2.4,,,,,,,,,,,,,,,,,,
2019,101,79.5,.06,1.22,2.2,,,,,,,,,,,,,,,,,,
2019,102,,.1167,,2,,,,,,,,,,,,,,,,,,
2019,103,76,.06,1.16,2.2,,,,,,,,,,,,,,,,,,
2019,108,68.32420024,.3375,1.1629,2.5690675,,,,,,,,,,,,,,,,,,
2019,110,78.3,.25,1.17,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,65.8,0,1.11,1.8,,,,,,,,,,,,,,,,,,
2019,114,66.6,.08,1.1808,2.5,,,,,,,,,,,,,,,,,,
2019,115,74,0,1.3,,,,,,,,,,,,,,,,,,,
2019,116,,.25,,,,,,,,,,,,,,,,,,,,
2019,118,,,,2.8,,,,,,,,,,,,,,,,,,
2019Q1,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,2,84,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,4,76.6,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,5,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,6,80,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,7,73.22,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,15,78,,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,16,79,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,20,76,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,22,70,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,23,83,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,24,80,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q1,26,85,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,29,75,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,30,,,,,,,,,,,,,,,,,,,,,,
2019Q1,32,78.3,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,33,86,0,1.1494252874,,,,,,,,,,,,,,,,,,,
2019Q1,35,,,,,,,,,,,,,,,,,,,,,,
2019Q1,36,80,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,37,85,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,38,74,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,39,80,0,1.1742,,,,,,,,,,,,,,,,,,,
2019Q1,41,77,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,45,,,,,,,,,,,,,,,,,,,,,,
2019Q1,47,79,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,48,80,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,56,85,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,61,79,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,67,,,,,,,,,,,,,,,,,,,,,,
2019Q1,68,83.4,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,80,74.65,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,82,,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,85,77.4,0,1.187,,,,,,,,,,,,,,,,,,,
2019Q1,88,77,0,,,,,,,,,,,,,,,,,,,,
2019Q1,89,72.3,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,93,72.3,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q1,94,75,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,95,78.7,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,96,,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q1,97,,,,,,,,,,,,,,,,,,,,,,
2019Q1,98,75,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,99,80,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q1,101,78,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q1,102,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,103,78,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,108,72.99905344,0,1.1629,,,,,,,,,,,,,,,,,,,
2019Q1,110,76,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,111,,,,,,,,,,,,,,,,,,,,,,
2019Q1,112,75,0,1.06,,,,,,,,,,,,,,,,,,,
2019Q1,114,70.1,0,1.1533,,,,,,,,,,,,,,,,,,,
2019Q1,115,75,0,,,,,,,,,,,,,,,,,,,,
2019Q1,116,,0,1.2697674419,,,,,,,,,,,,,,,,,,,
2019Q1,118,,,,,,,,,,,,,,,,,,,,,,
2019Q2,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,2,83,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,4,75.9,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q2,5,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,6,80,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,7,72.62,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,15,78,,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,16,81,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,20,73,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q2,22,70,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,23,80,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,24,78,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q2,26,85,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,29,80,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,30,,,,,,,,,,,,,,,,,,,,,,
2019Q2,32,78.7,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,33,86,0,1.1494252874,,,,,,,,,,,,,,,,,,,
2019Q2,35,,,,,,,,,,,,,,,,,,,,,,
2019Q2,36,80,.25,1.25,,,,,,,,,,,,,,,,,,,
2019Q2,37,85,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q2,38,72,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,39,80,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,41,77,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,45,,,,,,,,,,,,,,,,,,,,,,
2019Q2,47,82,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,48,75,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,56,85,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,61,78.5,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,67,,,,,,,,,,,,,,,,,,,,,,
2019Q2,68,81.8,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,80,74.66,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q2,85,73.5,0,1.198,,,,,,,,,,,,,,,,,,,
2019Q2,88,76,0,,,,,,,,,,,,,,,,,,,,
2019Q2,89,71.3,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q2,93,71.3,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q2,94,75,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,95,77.59,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,96,,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q2,97,,,,,,,,,,,,,,,,,,,,,,
2019Q2,98,77,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,99,78,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,101,79,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q2,102,,.05,,,,,,,,,,,,,,,,,,,,
2019Q2,103,76,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,108,69.456568,.3,1.1629,,,,,,,,,,,,,,,,,,,
2019Q2,110,78,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,111,,,,,,,,,,,,,,,,,,,,,,
2019Q2,112,66.7,0,1.07,,,,,,,,,,,,,,,,,,,
2019Q2,114,66.6,0,1.1733,,,,,,,,,,,,,,,,,,,
2019Q2,115,75,0,,,,,,,,,,,,,,,,,,,,
2019Q2,116,,0,1.2796875,,,,,,,,,,,,,,,,,,,
2019Q2,118,,,,,,,,,,,,,,,,,,,,,,
2019Q3,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,2,82,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,4,75,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q3,5,,.1,,,,,,,,,,,,,,,,,,,,
2019Q3,6,75,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q3,7,71.85,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,15,78,,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,16,80,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q3,20,74,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q3,22,70,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q3,23,75,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q3,24,78,.833333333333333,1.275,,,,,,,,,,,,,,,,,,,
2019Q3,26,85,.25,1.18,,,,,,,,,,,,,,,,,,,
2019Q3,29,80,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,30,,,,,,,,,,,,,,,,,,,,,,
2019Q3,32,79.1,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,33,86,.25,1.1494252874,,,,,,,,,,,,,,,,,,,
2019Q3,35,,,,,,,,,,,,,,,,,,,,,,
2019Q3,36,80,.5,1.25,,,,,,,,,,,,,,,,,,,
2019Q3,37,87,.06,1.22,,,,,,,,,,,,,,,,,,,
2019Q3,38,73,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,39,80,0,1.1808,,,,,,,,,,,,,,,,,,,
2019Q3,41,77,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,45,,,,,,,,,,,,,,,,,,,,,,
2019Q3,47,82,.03,1.2,,,,,,,,,,,,,,,,,,,
2019Q3,48,75,.25,1.2,,,,,,,,,,,,,,,,,,,
2019Q3,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,56,85,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,61,78,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,67,,,,,,,,,,,,,,,,,,,,,,
2019Q3,68,80.1,.05,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,80,74.66,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q3,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q3,85,71.6,0,1.212,,,,,,,,,,,,,,,,,,,
2019Q3,88,76,0,,,,,,,,,,,,,,,,,,,,
2019Q3,89,70.3,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q3,93,70.3,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q3,94,70,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,95,76.41,.15,1.18,,,,,,,,,,,,,,,,,,,
2019Q3,96,,0,1.225,,,,,,,,,,,,,,,,,,,
2019Q3,97,,,,,,,,,,,,,,,,,,,,,,
2019Q3,98,74,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,99,78,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q3,101,80,.02,1.23,,,,,,,,,,,,,,,,,,,
2019Q3,102,,.25,,,,,,,,,,,,,,,,,,,,
2019Q3,103,74,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,108,66.25674363,.3,1.1629,,,,,,,,,,,,,,,,,,,
2019Q3,110,73.8,.25,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,111,,,,,,,,,,,,,,,,,,,,,,
2019Q3,112,63,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,114,66.2,.08,1.1967,,,,,,,,,,,,,,,,,,,
2019Q3,115,73,0,,,,,,,,,,,,,,,,,,,,
2019Q3,116,,0,1.3,,,,,,,,,,,,,,,,,,,
2019Q3,118,,,,,,,,,,,,,,,,,,,,,,
2020,1,,.5,,,,,,,,,,,,,,,,,,,,
2020,2,78,.6,1.15,2.7,,,,,,,,,,,,,,,,,,
2020,4,72,1,1.28,,,,,,,,,,,,,,,,,,,
2020,5,,.5,,,,,,,,,,,,,,,,,,,,
2020,6,75,.5,1.2,2.7,,,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,15,78,,1.17,,,,,,,,,,,,,,,,,,,
2020,16,76,.5,1.2,2.3,,,,,,,,,,,,,,,,,,
2020,20,75,.2,1.25,,,,,,,,,,,,,,,,,,,
2020,22,70,.75,1.3,2.6,,,,,,,,,,,,,,,,,,
2020,23,75,.1,1.26,2.5,,,,,,,,,,,,,,,,,,
2020,24,72,.541666666666667,1.365,2.4,,,,,,,,,,,,,,,,,,
2020,26,85,1.125,1.18,,,,,,,,,,,,,,,,,,,
2020,29,80,0,1.15,2.3,,,,,,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,
2020,32,80.4,.25,1.17,,,,,,,,,,,,,,,,,,,
2020,33,86,1,1.1494252874,2.6,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,80,1,1.25,2,,,,,,,,,,,,,,,,,,
2020,37,85,.87,1.25,,,,,,,,,,,,,,,,,,,
2020,38,71.5,.6875,1.2,1.1,,,,,,,,,,,,,,,,,,
2020,39,80,.5,1.23,2.3,,,,,,,,,,,,,,,,,,
2020,41,77,.5,1.16,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,86,.625,1.26,,,,,,,,,,,,,,,,,,,
2020,48,75,.96,1.26,,,,,,,,,,,,,,,,,,,
2020,49,,.05,,,,,,,,,,,,,,,,,,,,
2020,56,85,.3,1.15,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,.4,1.16,,,,,,,,,,,,,,,,,,,
2020,80,75.6,.55,1.21,,,,,,,,,,,,,,,,,,,
2020,82,,0,1.1,2.3,,,,,,,,,,,,,,,,,,
2020,85,64.85,.42,1.26,,,,,,,,,,,,,,,,,,,
2020,88,75,.21,,,,,,,,,,,,,,,,,,,,
2020,89,66,.42,1.24,,,,,,,,,,,,,,,,,,,
2020,93,66,.42,1.24,,,,,,,,,,,,,,,,,,,
2020,94,65,.28,1.15,2,,,,,,,,,,,,,,,,,,
2020,95,80,.25,1.2,1.3,,,,,,,,,,,,,,,,,,
2020,96,,.48,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,75,.25,1.17,2.4,,,,,,,,,,,,,,,,,,
2020,99,77,.5,1.22,2.5,,,,,,,,,,,,,,,,,,
2020,101,85,.5,1.28,2.3,,,,,,,,,,,,,,,,,,
2020,102,,.1375,,1.9,,,,,,,,,,,,,,,,,,
2020,103,,.25,,,,,,,,,,,,,,,,,,,,
2020,108,66.151490665,.9375,1.1629,2.3771175,,,,,,,,,,,,,,,,,,
2020,110,79.9,.75,1.17,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,60,0,1.2,1.6,,,,,,,,,,,,,,,,,,
2020,114,49.5,.15,1.2367,2.6,,,,,,,,,,,,,,,,,,
2020,115,72,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020,118,,,,3.1,,,,,,,,,,,,,,,,,,
2023,1,,,,,,,,,,,,,,,,,,,,,,
2023,2,,,,2.5,,,,,,,,,,,,,,,,,,
2023,4,,,,,,,,,,,,,,,,,,,,,,
2023,5,,,,,,,,,,,,,,,,,,,,,,
2023,6,,,,2.2,,,,,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,15,,,,,,,,,,,,,,,,,,,,,,
2023,16,,,,2.1,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,,,,2.7,,,,,,,,,,,,,,,,,,
2023,23,,,,2.5,,,,,,,,,,,,,,,,,,
2023,24,,,,2.5,,,,,,,,,,,,,,,,,,
2023,26,,,,,,,,,,,,,,,,,,,,,,
2023,29,,,,2.5,,,,,,,,,,,,,,,,,,
2023,30,,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,2.3,,,,,,,,,,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,,,,3,,,,,,,,,,,,,,,,,,
2023,37,,,,,,,,,,,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,,,,2.1,,,,,,,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,56,,,,,,,,,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,,,,,,,,,,,,,,,,,,,,,,
2023,88,,,,,,,,,,,,,,,,,,,,,,
2023,89,,,,,,,,,,,,,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,94,,,,2,,,,,,,,,,,,,,,,,,
2023,95,,,,1.4,,,,,,,,,,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,,,,2.5,,,,,,,,,,,,,,,,,,
2023,99,,,,2.3,,,,,,,,,,,,,,,,,,
2023,101,,,,2,,,,,,,,,,,,,,,,,,
2023,102,,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,108,,,,2.59646,,,,,,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,1.5,,,,,,,,,,,,,,,,,,
2023,114,,,,2.7,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,,,,,,,,,,,,,,,,,,,,,
2023,118,,,,3.2,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2019Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,1.7,,,1,2,7,28,50,8,4,,,,,,,,,,,,
2019,2,1.3,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,,,
2019,4,1,,,,20,30,30,20,,,,,,,,,,,,,,
2019,5,1.7,,,,,5,35,45,10,5,,,,,,,,,,,,
2019,6,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2019,7,1.4300610928,,,,,,,,,,,,,,,,,,,,,
2019,10,1.2,,,,,30,60,10,,,,,,,,,,,,,,
2019,14,2.1,0,0,0,0,0,5,38,43,13,1,0,0,,,,,,,,,
2019,15,1.7,,,,,5,30,35,25,5,,,,,,,,,,,,
2019,16,1.6,0,0,1,2,10,20,36,20,8,2,1,0,,,,,,,,,
2019,20,1.3,,,,5,25,45,20,5,,,,,,,,,,,,,
2019,22,1.4,,,,,15,35,35,15,,,,,,,,,,,,,
2019,23,1.5,,,,,9,25,30,20,15,1,,,,,,,,,,,
2019,24,1.3,,,0,5,22,36,26,11,,,,,,,,,,,,,
2019,26,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2019,32,1.4,.0000058917,.0008340647,.06783441,1.7227564606,14.1865857874,38.3278911005,34.4117507352,10.2521166943,.9987596413,.0311591625,.0003051279,.0000009239,,,,,,,,,
2019,33,1.7,0,0,0,3,10,21,36,15,11,4,0,0,,,,,,,,,
2019,35,1.5,,,,,5,35,60,,,,,,,,,,,,,,
2019,36,2,,,,,,20,30,40,10,,,,,,,,,,,,
2019,37,1.5,,,,,,24,72,4,,,,,,,,,,,,,
2019,38,1.5,,,,,,45,55,,,,,,,,,,,,,,
2019,39,1.5,,,,,10,27,38,20,5,,,,,,,,,,,,
2019,41,1.7,,,,,,,70,30,,,,,,,,,,,,,
2019,42,1.8,,,,,,20,50,30,,,,,,,,,,,,,
2019,45,1.6,,,,,,,,,,,,,,,,,,,,,
2019,47,1.5,,,5,10,20,35,25,5,,,,,,,,,,,,,
2019,48,1.6,,,,,,20,80,,,,,,,,,,,,,,
2019,52,1.8,0,0,0,1,4,17,44,28,5,1,0,0,,,,,,,,,
2019,54,1.4,,,,,10,30,40,20,,,,,,,,,,,,,
2019,56,.9,,,,,60,30,10,,,,,,,,,,,,,,
2019,61,1.6,,,,,5,20,45,20,10,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,1.6,,,,,,,,,,,,,,,,,,,,,
2019,80,1.8,0,0,.1213592233,1.0922330097,10.072815534,23.3009708738,30.3398058252,21.8446601942,9.3446601942,2.7912621359,1.0922330097,0,,,,,,,,,
2019,82,1.3,,,,,,,,,,,,,,,,,,,,,
2019,85,1.5512394098,.0000001912,.0000872248,.0120676106,.5137566804,6.8661524833,29.4481771106,41.2434710238,18.9524470381,2.8276251396,.1342230774,.0019834483,.0000089719,,,,,,,,,
2019,88,1.6,,,7.2,8.8,10.4,15,22,20,10.2,6.4,,,,,,,,,,,
2019,89,1.8,0,0,0,0,0,25,50,25,0,0,0,0,,,,,,,,,
2019,91,1.6,0,0,0,7.5,15,30,40,5,2.5,0,0,0,,,,,,,,,
2019,93,1.8,,,,,,7.5,70,22.5,,,,,,,,,,,,,
2019,95,1.5681326185,.365022282,1.3727859942,6.032193595,10.0526704894,11.1640007383,12.2934649322,23.4091300952,13.5201009945,12.2250637983,5.9929504483,2.3824887266,1.190127906,,,,,,,,,
2019,96,1.3,,,5,10,15,35,20,10,5,,,,,,,,,,,,
2019,97,1.04,,,,,,,,,,,,,,,,,,,,,
2019,98,1.6,,,,,,35,40,25,,,,,,,,,,,,,
2019,99,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,101,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2019,102,1.6,,,,,,,,,,,,,,,,,,,,,
2019,103,1.7,,,,,5,35,55,5,,,,,,,,,,,,,
2019,107,1.686556,.0000025184,.0004184633,.0267438571,.6623685212,6.4307333767,24.7576827186,38.1311912526,23.5708545922,5.8268978429,.5708692171,.021910085,.0003275549,,,,,,,,,
2019,108,1.7590075,,,,,,,,,,,,,,,,,,,,,
2019,110,1.7653330565,0,0,0,0,0,.0027030786,93.16264408,6.8346528413,.0000000001,0,0,0,,,,,,,,,
2019,111,1.7,,,,,,,,,,,,,,,,,,,,,
2019,112,1.7,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2019,114,1.5,,,,,,,,,,,,,,,,,,,,,
2019,115,1.4,.5368295172,1.1384821448,3.8661925971,8.8479981954,15.3644238744,20.2460736712,20.246073671,15.3644238744,8.8479981954,3.8661925971,1.2816465776,.3936650844,,,,,,,,,
2019,116,1.3,0,0,0,2.5,10,37.5,37.5,10,2.5,0,0,0,,,,,,,,,
2019,127,1.6,.0202925651,.0484041104,.5404518716,3.3786728144,12.1002490021,24.8699557931,29.3674402717,19.9288568438,7.7670976311,1.7361563852,.2221301464,.0202925651,,,,,,,,,
2019,128,1.7,,,,1,4,20,50,20,4,1,,,,,,,,,,,
2019Dec,1,1.8,,,1,2,9,26,50,8,3,1,,,,,,,,,,,
2019Dec,2,1.2,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,,,
2019Dec,4,1.2,2.5,2.5,5,7.5,10,15,25,15,10,5,2.5,,,,,,,,,,
2019Dec,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2019Dec,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2019Dec,7,,,,,,,,,,,,,,,,,,,,,,
2019Dec,10,1.1,,,,,30,60,10,,,,,,,,,,,,,,
2019Dec,14,2.5,0,0,0,0,1,4,16,30,30,14,4,1,,,,,,,,,
2019Dec,15,,,,,,,,,,,,,,,,,,,,,,
2019Dec,16,1.5,0,0,1,2,10,21,34,21,8,2,1,0,,,,,,,,,
2019Dec,20,1.5,,,,5,15,30,35,15,,,,,,,,,,,,,
2019Dec,22,1.6,,,,,15,30,40,15,,,,,,,,,,,,,
2019Dec,23,1.5,,,,1,10,23,28,22,15,1,,,,,,,,,,,
2019Dec,24,1.2,,2,5,10,19,23,20,15,4,2,,,,,,,,,,,
2019Dec,26,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2019Dec,32,1.5,,,,,,,,,,,,,,,,,,,,,
2019Dec,33,1.8,,,,,,,,,,,,,,,,,,,,,
2019Dec,35,,,,,,,,,,,,,,,,,,,,,,
2019Dec,36,2,,,,,,20,30,40,10,,,,,,,,,,,,
2019Dec,37,1.7,,,,,,9,71,20,,,,,,,,,,,,,
2019Dec,38,1.4,,,,,,65,35,,,,,,,,,,,,,,
2019Dec,39,1.9,,,,,,15,40,30,15,,,,,,,,,,,,
2019Dec,41,,,,,,,,,,,,,,,,,,,,,,
2019Dec,42,2,,,,,,,40,50,10,,,,,,,,,,,,
2019Dec,45,,,,,,,,,,,,,,,,,,,,,,
2019Dec,47,1.9,,,,,15,25,35,20,5,,,,,,,,,,,,
2019Dec,48,1.6,,,,,,,,,,,,,,,,,,,,,
2019Dec,52,1.5,0,0,1,5,14,28,30,15,6,1,0,0,,,,,,,,,
2019Dec,54,,,,,,,,,,,,,,,,,,,,,,
2019Dec,56,1.1,,,,,25,50,25,,,,,,,,,,,,,,
2019Dec,61,1.6,,,,,15,25,40,15,5,,,,,,,,,,,,
2019Dec,67,,,,,,,,,,,,,,,,,,,,,,
2019Dec,68,1.65,,,,,,,,,,,,,,,,,,,,,
2019Dec,80,,,,,,,,,,,,,,,,,,,,,,
2019Dec,82,1.4,,,,,,,,,,,,,,,,,,,,,
2019Dec,85,1.4033618879,.0000001928,.0001213812,.0200887462,.8914411839,10.9014641159,37.8713113791,38.186530711,11.1777670287,.9298197444,.0213241381,.0001311666,.0000002121,,,,,,,,,
2019Dec,88,1.6,,,7.2,8.8,10.4,15,22,20,10.2,6.4,,,,,,,,,,,
2019Dec,89,1.6,0,0,0,0,5,20,45,25,5,0,0,0,,,,,,,,,
2019Dec,91,1.4,0,0,0,10,20,32.5,32.5,5,0,0,0,0,,,,,,,,,
2019Dec,93,1.6,,,,,5,17.5,65,12.5,,,,,,,,,,,,,
2019Dec,95,1.4539303343,.7765920077,1.3255040405,5.2561002445,7.5727677233,14.4578608737,21.4730984879,20.3681231123,13.8494355521,7.3185536087,4.0616251433,2.3708270675,1.1695121385,,,,,,,,,
2019Dec,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2019Dec,97,1.08,,,,,,,,,,,,,,,,,,,,,
2019Dec,98,1.7,,,,,,25,45,25,5,,,,,,,,,,,,
2019Dec,99,1.1,,,,,,,,,,,,,,,,,,,,,
2019Dec,101,1.7,,,,,,,,,,,,,,,,,,,,,
2019Dec,102,1.6,,,,,,,,,,,,,,,,,,,,,
2019Dec,103,1.7,,,,,5,25,55,10,5,,,,,,,,,,,,
2019Dec,107,1.563526,.0017142371,.0386386795,.4863874112,3.3500864292,12.6617309522,26.3205827519,30.13509982,19.0082499949,6.5994819918,1.2587396493,.1315418557,.0077462272,,,,,,,,,
2019Dec,108,1.86902,,,,,,,,,,,,,,,,,,,,,
2019Dec,110,1.6420144275,.0305070802,.1512454794,1.0104319631,4.1660603885,11.4317443942,20.888839722,25.4264772246,20.6195941987,11.1388586213,4.0069100605,.9592631694,.1700676981,,,,,,,,,
2019Dec,111,,,,,,,,,,,,,,,,,,,,,,
2019Dec,112,1.4,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Dec,114,2,,,,,,,,,,,,,,,,,,,,,
2019Dec,115,1.5,.3936650844,.8862158489,3.1694148704,7.6652389037,14.0660080259,19.586744681,20.6979080598,16.5984639272,10.1011031926,4.6643355811,1.6340723078,.5368295172,,,,,,,,,
2019Dec,116,1.4,0,0,2.5,5,12.5,30,25,15,7.5,2.5,0,0,,,,,,,,,
2019Dec,127,1.7,.0259645883,.0280881672,.3503024007,2.4486825881,9.801648604,22.5094251045,29.6942255305,22.5119192889,9.8038225906,2.4494983025,.3504582464,.0259645883,,,,,,,,,
2019Dec,128,1.8,,,1,2,5,20,45,20,5,2,,,,,,,,,,,
2020,1,1.8,,,1,2,9,26,50,8,3,1,,,,,,,,,,,
2020,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2020,4,1.5,,2.5,5,7.5,15,20,25,20,5,,,,,,,,,,,,
2020,5,1.7,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2020,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1.5,,,,,,25,60,15,,,,,,,,,,,,,
2020,14,2.6,0,0,0,0,1,4,14,26,28,16,8,3,,,,,,,,,
2020,15,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,16,1.3,2,7,8,9,16,25,20,8,3,1,1,0,,,,,,,,,
2020,20,1.5,,,,5,15,30,40,10,,,,,,,,,,,,,
2020,22,1.6,,,,,10,15,55,20,,,,,,,,,,,,,
2020,23,1.4,,,,5,15,22,20,18,15,5,,,,,,,,,,,
2020,24,1.7,,,3,5,9,20,24,21,10,5,3,,,,,,,,,,
2020,26,1.5,,,5,5,15,25,30,10,5,5,,,,,,,,,,,
2020,32,1.5,.0003680213,.0114755376,.2604082498,2.7016093233,13.1825206455,30.2002506075,32.6065690308,16.5966220843,3.9717997013,.4446683177,.0231457209,.00056276,,,,,,,,,
2020,33,1.9,0,0,1,4,9,16,20,23,16,9,2,0,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,2,,,,,10,15,30,30,15,,,,,,,,,,,,
2020,37,1.8,,,,,,13,76,10,1,,,,,,,,,,,,
2020,38,1.2,,,,,,60,40,,,,,,,,,,,,,,
2020,39,1.7,,,,,5,30,40,20,5,,,,,,,,,,,,
2020,41,1.8,,,,,,10,70,20,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,1.6,,,,,,,,,,,,,,,,,,,,,
2020,47,1.6,,,,5,15,25,35,15,5,,,,,,,,,,,,
2020,48,1.5,,,,,,50,50,,,,,,,,,,,,,,
2020,52,1.5,0,0,1,3,13,30,32,16,4,1,0,0,,,,,,,,,
2020,54,,,,,,10,20,50,20,,,,,,,,,,,,,
2020,56,1.4,,,,,20,40,40,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.75,,,,,,,,,,,,,,,,,,,,,
2020,80,1.8,0,.6067961165,1.5776699029,5.5825242718,11.6504854369,17.9611650485,20.3883495146,19.4174757282,12.6213592233,6.3106796117,2.9126213592,.9708737864,,,,,,,,,
2020,82,1.7,,,,,,,,,,,,,,,,,,,,,
2020,85,1.552340187,.0042580303,.0672108578,.6469660545,3.6710820092,12.3019383036,24.3807039967,28.6019917242,19.8662851024,8.1657673543,1.9840430244,.2844964162,.0252571264,,,,,,,,,
2020,88,1.7,,,8,9.2,11,14.5,21,20,10,6.3,,,,,,,,,,,
2020,89,1.7,0,0,0,0,0,28,45,27,0,0,0,0,,,,,,,,,
2020,91,1.3,0,0,2.5,10,30,35,20,2.5,0,0,0,0,,,,,,,,,
2020,93,1.7,,,,,2.5,10,70,17.5,,,,,,,,,,,,,
2020,95,1.5734472939,.2944295622,.7021734279,2.9794467914,6.7883300354,14.852126392,18.3121880471,23.8431673785,15.2240243167,10.0588229438,3.960672932,2.010461395,.974156778,,,,,,,,,
2020,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2020,97,1.22,,,,,,,,,,,,,,,,,,,,,
2020,98,1.6,,,,,5,30,40,20,5,,,,,,,,,,,,
2020,99,1.5,,,,,,35,65,,,,,,,,,,,,,,
2020,101,1.8,,,,,7.5,25,35,25,7.5,,,,,,,,,,,,
2020,102,1.2,,,,,,,,,,,,,,,,,,,,,
2020,103,1.8,,,,,5,15,55,20,5,,,,,,,,,,,,
2020,107,1.543353,.001802146,.0408581042,.5141767635,3.5201062287,13.1490159779,26.8627249518,30.056615169,18.4231499004,6.1800410961,1.1322305861,.1129763325,.0063027438,,,,,,,,,
2020,108,1.6137475,,,,,,,,,,,,,,,,,,,,,
2020,110,1.7183933786,.0015496505,.0174914815,.2471489365,1.900441207,8.3214715458,20.7911474706,29.6823857887,24.2277136031,11.3025127708,3.0100125478,.4567454139,.0413795838,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.4,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020,115,1.6,.2857033746,.6822056205,2.5696620533,6.5676555836,12.7359504012,18.7409108274,20.9275918101,17.7347865536,11.4050569465,5.5654280256,2.0605047551,.7245440485,,,,,,,,,
2020,116,1.5,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,,,
2020,127,1.5,.0180998872,.0815522534,.8153700371,4.5591384244,14.6097823798,26.8756652069,28.4078544902,17.255190828,6.0181785644,1.2033960454,.137671996,.0180998872,,,,,,,,,
2020,128,1.8,,1,1,2,6,20,40,20,6,2,1,1,,,,,,,,,
2020Dec,1,1.8,,,1,2,9,26,50,8,3,1,,,,,,,,,,,
2020Dec,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2020Dec,4,1.4,2,3,5,7.5,10,17.5,20,15,10,5,3,2,,,,,,,,,
2020Dec,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020Dec,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020Dec,7,,,,,,,,,,,,,,,,,,,,,,
2020Dec,10,1.5,,,,,,25,60,15,,,,,,,,,,,,,
2020Dec,14,3,0,0,0,0,1,2,7,17,22,24,14,13,,,,,,,,,
2020Dec,15,,,,,,,,,,,,,,,,,,,,,,
2020Dec,16,1.2,2,7,8,9,18,23,20,8,3,1,1,0,,,,,,,,,
2020Dec,20,1.6,,,,5,15,25,35,20,,,,,,,,,,,,,
2020Dec,22,1.8,,,,,10,15,55,20,,,,,,,,,,,,,
2020Dec,23,1.4,,,,4,15,21,21,19,15,5,,,,,,,,,,,
2020Dec,24,1.8,.5,2,3,5,15,15,15,15,15,10,3,1.5,,,,,,,,,
2020Dec,26,1.6,,,5,5,10,20,30,15,10,5,,,,,,,,,,,
2020Dec,32,1.5,,,,,,,,,,,,,,,,,,,,,
2020Dec,33,1.9,,,,,,,,,,,,,,,,,,,,,
2020Dec,35,,,,,,,,,,,,,,,,,,,,,,
2020Dec,36,2,,,,,10,15,30,30,15,,,,,,,,,,,,
2020Dec,37,1.9,,,,,,8,48,42,2,,,,,,,,,,,,
2020Dec,38,1.4,,,,,,55,45,,,,,,,,,,,,,,
2020Dec,39,1.6,,,,,5,20,40,25,10,,,,,,,,,,,,
2020Dec,41,,,,,,,,,,,,,,,,,,,,,,
2020Dec,42,,,,,,,,,,,,,,,,,,,,,,
2020Dec,45,,,,,,,,,,,,,,,,,,,,,,
2020Dec,47,1.2,,,,5,15,35,30,10,5,,,,,,,,,,,,
2020Dec,48,1.6,,,,,,,,,,,,,,,,,,,,,
2020Dec,52,1.5,0,0,1,5,16,25,26,17,7,2,1,0,,,,,,,,,
2020Dec,54,,,,,,,,,,,,,,,,,,,,,,
2020Dec,56,1.4,,,,,20,40,40,,,,,,,,,,,,,,
2020Dec,61,,,,,,,,,,,,,,,,,,,,,,
2020Dec,67,,,,,,,,,,,,,,,,,,,,,,
2020Dec,68,1.85,,,,,,,,,,,,,,,,,,,,,
2020Dec,80,,,,,,,,,,,,,,,,,,,,,,
2020Dec,82,1.8,,,,,,,,,,,,,,,,,,,,,
2020Dec,85,1.6063507687,.0030435511,.0509839902,.519663383,3.1216780237,11.0723988774,23.2237014736,28.8317121683,21.1926113386,9.2192435361,2.3710681603,.3599551464,.0339403513,,,,,,,,,
2020Dec,88,1.7,,,8,9.2,11,14.5,21,20,10,6.3,,,,,,,,,,,
2020Dec,89,2.3,0,0,0,0,0,6,30,35,25,4,0,0,,,,,,,,,
2020Dec,91,1,0,0,5,15,32.5,35,10,2.5,0,0,0,0,,,,,,,,,
2020Dec,93,2.3,,,,,,1,7.5,70,21.5,,,,,,,,,,,,
2020Dec,95,1.6494175379,.8155876318,1.4182089817,2.7054069912,7.4731944358,12.325424802,16.3069436566,20.0951707322,16.593498546,11.9220464713,6.4426634618,3.3524277907,.5494264989,,,,,,,,,
2020Dec,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2020Dec,97,1.31,,,,,,,,,,,,,,,,,,,,,
2020Dec,98,1.7,,,,,5,20,40,25,10,,,,,,,,,,,,
2020Dec,99,1.5,,,,,,,,,,,,,,,,,,,,,
2020Dec,101,1.7,,,,,,,,,,,,,,,,,,,,,
2020Dec,102,,,,,,,,,,,,,,,,,,,,,,
2020Dec,103,1.8,,,,,,,,,,,,,,,,,,,,,
2020Dec,107,1.548101,.0143200061,.1555799604,1.1136098114,4.9790821534,13.9224525886,24.3679867421,26.7106826146,18.3378927745,7.8824337772,2.1197796509,.3562638019,.0399161189,,,,,,,,,
2020Dec,108,1.33591,,,,,,,,,,,,,,,,,,,,,
2020Dec,110,1.7614656939,.1254991747,.362276112,1.5938278678,4.7298484905,10.4781164341,17.3309411265,21.4048149202,19.7411054074,13.5954732721,6.9910845644,2.683863104,.9631495263,,,,,,,,,
2020Dec,111,,,,,,,,,,,,,,,,,,,,,,
2020Dec,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Dec,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020Dec,115,1.7,.205202288,.5193417605,2.0605047551,5.5654280256,11.4050569465,17.7347865536,20.9275918101,18.7409108274,12.7359504012,6.5676555836,2.5696620533,.9679089951,,,,,,,,,
2020Dec,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020Dec,127,1.5,.1133213508,.441658432,2.1444844714,6.8704944221,15.1148719135,22.8416829129,23.7161124394,16.9183687217,8.2909349385,2.7902066503,.6445423966,.1133213508,,,,,,,,,
2020Dec,128,1.9,,1,1,2,5,17,35,25,8,3,2,1,,,,,,,,,
2021,1,1.8,,,1,2,9,26,50,8,3,1,,,,,,,,,,,
2021,2,1.2,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,5,1.7,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2021,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.6,,,,,,25,60,15,,,,,,,,,,,,,
2021,14,2.9,0,0,0,0,1,5,10,18,23,20,14,9,,,,,,,,,
2021,15,1.8,,,,5,10,15,25,20,20,5,,,,,,,,,,,
2021,16,1.6,1,2,7,8,9,19,25,17,8,3,1,0,,,,,,,,,
2021,20,1.7,,,,5,15,25,35,20,,,,,,,,,,,,,
2021,22,1.9,,,,,10,15,50,25,,,,,,,,,,,,,
2021,23,1.6,,,,3,15,20,22,20,15,5,,,,,,,,,,,
2021,24,1.9,,2,4,8,10,13,15,15,14,10,6,3,,,,,,,,,
2021,26,1.7,,,5,5,10,15,30,15,10,5,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,2,0,0,1,3,8,13,20,24,17,13,1,0,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,36,2,,,,,10,15,30,30,15,,,,,,,,,,,,
2021,37,2,,,,,,2,40,51,7,,,,,,,,,,,,
2021,38,1.4,,,,,,55,45,,,,,,,,,,,,,,
2021,39,1.7,,,,,5,25,45,20,5,,,,,,,,,,,,
2021,41,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,1.7,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,20,80,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,10,20,40,30,,,,,,,,,,,,,
2021,56,1.4,,,,,10,40,40,10,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,1.85,,,,,,,,,,,,,,,,,,,,,
2021,80,1.9,0,.3640776699,1.5776699029,4.9757281553,10.3155339806,15.1699029126,19.4174757282,19.5388349515,14.4417475728,7.0388349515,4.4902912621,2.6699029126,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.7717116298,.016556777,.1349621117,.8135990898,3.3554487817,9.4730312231,18.3158827057,24.2606626791,22.017743883,13.6904490699,5.8309328539,1.7004455089,.3902853162,,,,,,,,,
2021,88,1.7,,,8.5,9.5,11,12.2,20,18,11.3,9.5,,,,,,,,,,,
2021,89,1.7,0,0,0,0,10,20,40,20,10,0,0,0,,,,,,,,,
2021,91,.8,0,2.5,7.5,25,30,20,10,5,0,0,0,0,,,,,,,,,
2021,93,,,,,,,,,,,,,,,,,,,,,,
2021,95,1.7521654232,.5861870481,1.1020076519,3.2288745964,5.3995553898,11.125380711,14.1854236839,21.5019044608,17.381753942,14.65694408,6.4424553546,3.1485550909,1.2409579906,,,,,,,,,
2021,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,2,,,,,5,10,30,40,15,,,,,,,,,,,,
2021,99,1.6,,,,,,25,70,5,,,,,,,,,,,,,
2021,101,1.7,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2021,102,1.4,,,,,,,,,,,,,,,,,,,,,
2021,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021,107,1.636918,.0118442827,.1267453857,.9116100124,4.170183331,12.1459104087,22.5417901435,26.6715521716,20.1219862037,9.677298674,2.9651260696,.5783005197,.0776527974,,,,,,,,,
2021,108,1.7205125,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,114,2.3,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.8,.1133213508,.441658432,2.1444844714,6.8704944221,15.1148719135,22.8416829129,23.7161124394,16.9183687217,8.2909349385,2.7902066503,.6445423966,.1133213508,,,,,,,,,
2021,128,2.1,1,1,1,2,5,15,25,30,10,6,3,1,,,,,,,,,
2023,1,1.8,,1,2,4,8,25,46,10,3,1,,,,,,,,,,,
2023,2,1.2,0,0,0,0,30,40,30,0,0,0,0,0,,,,,,,,,
2023,4,1.7,2,3,5,7.5,10,17.5,20,15,10,5,3,2,,,,,,,,,
2023,5,1.7,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2023,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,1.7,,,,,,25,60,15,,,,,,,,,,,,,
2023,14,2.4,0,0,1,3,7,10,14,19,18,13,9,6,,,,,,,,,
2023,15,2,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2023,20,1.9,,,3,7,13,20,30,22,5,,,,,,,,,,,,
2023,22,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,2.1,,1,2,4,10,15,17,18,16,11,5,1,,,,,,,,,
2023,24,2,,1,3,7,11,13,14,14,14,12,7,4,,,,,,,,,
2023,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,2,0,0,1,4,10,13,18,21,15,12,6,0,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,1.9,,,,,10,15,30,30,15,,,,,,,,,,,,
2023,37,2.1,,,,,,1,31,47,20,1,,,,,,,,,,,
2023,38,1.7,,,,,,10,90,,,,,,,,,,,,,,
2023,39,1.8,,,,8,7,15,40,20,10,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,42,,,,,,,,,,,,,,,,,,,,,,
2023,45,1.8,,,,,,,,,,,,,,,,,,,,,
2023,47,1.9,,,,,,,,,,,,,,,,,,,,,
2023,48,1.6,,,,,,10,90,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,,30,60,10,,,,,,,,,,,,,
2023,56,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,1.9,,,,,,,,,,,,,,,,,,,,,
2023,80,1.7,1.0922330097,2.7912621359,5.7038834951,8.859223301,11.286407767,14.927184466,17.5970873787,14.5631067961,8.9805825243,7.2815533981,3.8834951456,3.0339805825,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,,,
2023,88,1.7,,,8.5,9.5,11,12.2,20,18,11.3,9.5,,,,,,,,,,,
2023,89,2,,,.5,2,5,18.5,33,27,7,5,2,,,,,,,,,,
2023,91,1.6,0,0,2.5,5,10,27.5,32.5,20,2.5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.7529820504,.5848556073,1.0164291616,3.4525271189,7.1782852777,11.1124453336,16.4674478417,17.3829407913,16.200000771,12.751241096,7.0851115147,3.9250984108,2.8436170754,,,,,,,,,
2023,96,2,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.9,,,,,5,25,30,25,15,,,,,,,,,,,,
2023,99,1.7,,,,,,10,70,20,,,,,,,,,,,,,
2023,101,1.5,,,2.5,5,12.5,30,30,12.5,5,2.5,,,,,,,,,,,
2023,102,1.4,,,,,,,,,,,,,,,,,,,,,
2023,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2023,107,1.9,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2023,108,1.8528425,,,,,,,,,,,,,,,,,,,,,
2023,110,1.6,.3708943088,.8030293168,2.8263158238,6.8271724287,12.7223926144,18.2913112257,20.2905143448,17.3668231981,11.4687589072,5.8432407875,2.2966189847,.8929280595,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,2,,,,,5,10,20,30,25,10,,,,,,,,,,,
2023,114,2.4,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2023,127,1.9,.7303962248,.323667641,1.3613427655,4.1195479562,9.3832426418,16.0896390735,20.7718910256,20.1913118686,14.7777837785,8.1429742401,3.3778065596,.7303962248,,,,,,,,,
2023,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,1.1,0,0,0,0,30,50,20,0,0,0,0,0,,,,,,,,,
2019,4,1.2,,,,10,22.5,35,22.5,10,,,,,,,,,,,,,
2019,5,1.3,,,,5,15,50,25,5,,,,,,,,,,,,,
2019,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,1.2,,,,,30,60,10,,,,,,,,,,,,,,
2019,14,2,0,0,0,0,0,5,40,41,13,1,0,0,,,,,,,,,
2019,15,1.325,,,,5,15,40,30,10,,,,,,,,,,,,,
2019,16,1.7,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.4,,,,10,20,40,30,,,,,,,,,,,,,,
2019,23,1.2,,,,,20,40,38,2,,,,,,,,,,,,,
2019,24,1.2,,,3,8,24,30,24,8,3,,,,,,,,,,,,
2019,26,1.3,,,,,25,40,25,10,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.5,,,,,20,30,40,10,,,,,,,,,,,,,
2019,37,1.3,,,,,7,54,39,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,1.4,,,,,20,45,30,5,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,1.1,,,,15,25,35,20,5,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,52,1.6,0,0,0,.9900990099,4.9504950495,28.7128712871,43.5643564357,16.8316831683,3.9603960396,.9900990099,0,0,,,,,,,,,
2019,54,1.1,,,,,30,50,20,0,,,,,,,,,,,,,
2019,56,1.1,,,,,20,70,10,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,1.2,,,,,,,,,,,,,,,,,,,,,
2019,85,1.357123536,0,.0000000034,.0000595618,.0709755373,6.3075845737,49.3037732443,40.799623623,3.4925600166,.025409915,.0000135244,.0000000005,0,,,,,,,,,
2019,88,1.3,,5.2,8,10.4,15,20,22,11,6.4,2,,,,,,,,,,,
2019,89,1.5,,,,,,30,50,20,,,,,,,,,,,,,
2019,91,1.5,0,0,0,7.5,15,32.5,37.5,5,2.5,0,0,0,,,,,,,,,
2019,93,1.5,,,,,5,30,60,5,,,,,,,,,,,,,
2019,95,1.0794021486,1.5723869563,4.9982209048,8.5107063941,13.7825221149,16.1101949255,19.6591933805,15.2699208699,8.8708500228,6.3572603189,3.6590969518,1.2081758832,.0014712773,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1.27,,,,,,,,,,,,,,,,,,,,,
2019,98,1.3,,,,,20,55,25,,,,,,,,,,,,,,
2019,99,1.1,,,,,20,75,5,,,,,,,,,,,,,,
2019,101,1.1,,,,,35,60,5,,,,,,,,,,,,,,
2019,102,.8,,,,,,,,,,,,,,,,,,,,,
2019,103,1.3,,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,1,,,,,,,,,,,,,,,,,,,,,
2019,115,1.4,.0000087674,.0006623211,.0540928399,1.4209191236,12.3479295329,36.1763874151,36.176387415,12.3479295329,1.4209191236,.0540928399,.0006684453,.0000026433,,,,,,,,,
2019,116,1.2,0,0,0,0,30,60,10,0,0,0,0,0,,,,,,,,,
2019,127,1.1,.0099972841,.0000067061,.0118724597,1.8759965079,29.683989631,55.2400995953,12.8379405923,.3292986332,.0008011372,.0000001691,0,.0099972841,,,,,,,,,
2019,128,1.4,,,1,1,15,45,30,5,2,1,,,,,,,,,,,
2019Dec,1,,,,,,,,,,,,,,,,,,,,,,
2019Dec,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2019Dec,4,1.5,,,,10,20,30,30,10,,,,,,,,,,,,,
2019Dec,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2019Dec,6,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2019Dec,7,,,,,,,,,,,,,,,,,,,,,,
2019Dec,10,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2019Dec,14,2.5,0,0,0,0,1,4,16,30,30,14,4,1,,,,,,,,,
2019Dec,15,,,,,,,,,,,,,,,,,,,,,,
2019Dec,16,1.6,,,,,,,,,,,,,,,,,,,,,
2019Dec,20,,,,,,,,,,,,,,,,,,,,,,
2019Dec,22,1.5,,,,,10,35,45,10,,,,,,,,,,,,,
2019Dec,23,1.3,,,,1,19,39,37,4,,,,,,,,,,,,,
2019Dec,24,1.2,,2,5,12,20,23,21,13,3,1,,,,,,,,,,,
2019Dec,26,1.4,,,,,25,35,30,10,,,,,,,,,,,,,
2019Dec,32,,,,,,,,,,,,,,,,,,,,,,
2019Dec,33,,,,,,,,,,,,,,,,,,,,,,
2019Dec,35,,,,,,,,,,,,,,,,,,,,,,
2019Dec,36,1.5,,,,,20,30,40,10,,,,,,,,,,,,,
2019Dec,37,1.8,,,,,,30,70,,,,,,,,,,,,,,
2019Dec,38,,,,,,,,,,,,,,,,,,,,,,
2019Dec,39,1.7,,,,,5,25,45,20,5,,,,,,,,,,,,
2019Dec,41,,,,,,,,,,,,,,,,,,,,,,
2019Dec,42,,,,,,,,,,,,,,,,,,,,,,
2019Dec,45,,,,,,,,,,,,,,,,,,,,,,
2019Dec,47,1.5,,,,15,25,35,20,5,,,,,,,,,,,,,
2019Dec,48,,,,,,,,,,,,,,,,,,,,,,
2019Dec,52,1.7,0,0,0,2,8,23,34,22,8,2,1,0,,,,,,,,,
2019Dec,54,,,,,,,,,,,,,,,,,,,,,,
2019Dec,56,1.3,,,,,15,70,15,,,,,,,,,,,,,,
2019Dec,61,,,,,,,,,,,,,,,,,,,,,,
2019Dec,67,,,,,,,,,,,,,,,,,,,,,,
2019Dec,68,,,,,,,,,,,,,,,,,,,,,,
2019Dec,80,,,,,,,,,,,,,,,,,,,,,,
2019Dec,82,1.4,,,,,,,,,,,,,,,,,,,,,
2019Dec,85,1.5079599785,0,0,.0000002501,.0028011316,1.3498093484,33.3788106802,57.5693879031,7.6402136726,.058956266,.0000207477,.0000000003,0,,,,,,,,,
2019Dec,88,1.4,,5.2,8,10.4,15,20,22,11,6.4,2,,,,,,,,,,,
2019Dec,89,1.7,,,,,,25,50,25,,,,,,,,,,,,,
2019Dec,91,1.3,0,0,0,10,25,32.5,30,2.5,0,0,0,0,,,,,,,,,
2019Dec,93,1.5,,,,,5,30,60,5,,,,,,,,,,,,,
2019Dec,95,.9158865383,1.6284451051,3.0621384923,8.3526072296,16.1192333909,22.0085687172,21.2600513565,16.4582118218,7.9897870471,2.4034350688,.5817083182,.0996100704,.0362033821,,,,,,,,,
2019Dec,96,,,,,,,,,,,,,,,,,,,,,,
2019Dec,97,1.4,,,,,,,,,,,,,,,,,,,,,
2019Dec,98,1.5,,,,,15,35,40,10,,,,,,,,,,,,,
2019Dec,99,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2019Dec,101,1.3,,,,,,,,,,,,,,,,,,,,,
2019Dec,102,1,,,,,,,,,,,,,,,,,,,,,
2019Dec,103,,,,,,,,,,,,,,,,,,,,,,
2019Dec,107,,,,,,,,,,,,,,,,,,,,,,
2019Dec,108,,,,,,,,,,,,,,,,,,,,,,
2019Dec,110,,,,,,,,,,,,,,,,,,,,,,
2019Dec,111,,,,,,,,,,,,,,,,,,,,,,
2019Dec,112,,,,,,,,,,,,,,,,,,,,,,
2019Dec,114,1.3,,,,,,,,,,,,,,,,,,,,,
2019Dec,115,1.7,.0000002093,.0000275655,.0044402279,.2286187537,3.8489424171,21.6068484541,41.1442994191,26.7862606829,5.9303172008,.4394713108,.010689711,.0000840478,,,,,,,,,
2019Dec,116,1.5,0,0,0,2.5,12.5,32.5,32.5,17.5,2.5,0,0,0,,,,,,,,,
2019Dec,127,1.5,.0100070946,.0000000029,.0000364359,.0395423695,3.8984997887,39.6992435852,48.8215161535,7.4012150178,.1197528226,.0001796116,.0000000231,.0100070946,,,,,,,,,
2019Dec,128,1.5,,,1,2,12,35,32,15,2,1,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,.9,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2020,4,1.6,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,,,,
2020,5,1.7,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2020,6,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1.4,,,,,25,60,15,,,,,,,,,,,,,,
2020,14,2.6,0,0,0,0,1,4,14,26,28,16,8,3,,,,,,,,,
2020,15,1.7,,,,,10,25,30,25,10,,,,,,,,,,,,
2020,16,1.5,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.7,,,,,10,20,50,20,,,,,,,,,,,,,
2020,23,1.4,,,,1,18,39,37,5,,,,,,,,,,,,,
2020,24,1.6,,,2,6,14,20,27,18,10,3,,,,,,,,,,,
2020,26,1.5,,,,5,15,25,35,15,5,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.5,,,,10,15,30,30,10,5,,,,,,,,,,,,
2020,37,1.6,,,,,1,39,60,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.6,,,,,15,30,35,15,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,1.6,,,,5,15,25,30,20,5,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,52,1.7,0,0,0,1,10,23,32,23,10,1,0,0,,,,,,,,,
2020,54,,,,,,20,50,30,0,,,,,,,,,,,,,
2020,56,1.3,,,,,10,70,20,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,1.5,,,,,,,,,,,,,,,,,,,,,
2020,85,1.6080866728,.0000124627,.0012878819,.0556963341,1.0122529214,7.8018309493,25.7210564432,36.4981879473,22.33714696,5.8793654465,.6610565099,.0314721249,.0006340188,,,,,,,,,
2020,88,1.4,,5.5,9.2,10,14.5,18,23,11,6.3,2.5,,,,,,,,,,,
2020,89,1.8,,,,,,25,50,25,,,,,,,,,,,,,
2020,91,1.2,0,0,2.5,10,32.5,35,17.5,2.5,0,0,0,0,,,,,,,,,
2020,93,1.8,,,,,,12.5,65,17.5,5,,,,,,,,,,,,
2020,95,1.1165738699,1.0907033484,2.2863793284,6.0319070612,12.8321913211,18.6664718529,23.5077165046,18.8161510079,10.8315091699,4.4106492559,1.2152616485,.2265639355,.0844955657,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,1.49,,,,,,,,,,,,,,,,,,,,,
2020,98,1.6,,,,,10,35,40,15,,,,,,,,,,,,,
2020,99,1.4,,,,,10,55,35,,,,,,,,,,,,,,
2020,101,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2020,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020,103,1.4,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020,115,1.6,.0000007611,.0000832867,.010689711,.4394713108,5.9303172008,26.7862606829,41.1442994191,21.6068484541,3.8489424171,.2286187537,.0044402279,.0000277748,,,,,,,,,
2020,116,1.5,0,0,0,2.5,10,40,40,5,2.5,0,0,0,,,,,,,,,
2020,127,1.4,.010007101,.0000000231,.0001793344,.1196260564,7.3968098676,48.8134632465,39.7091088576,3.9011738501,.0395880636,.0000364958,.0000000029,.010007101,,,,,,,,,
2020,128,1.6,,1,1,3,10,25,35,20,3,1,1,,,,,,,,,,
2020Dec,1,,,,,,,,,,,,,,,,,,,,,,
2020Dec,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2020Dec,4,1.6,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,,,,
2020Dec,5,1.9,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,,,,
2020Dec,6,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2020Dec,7,,,,,,,,,,,,,,,,,,,,,,
2020Dec,10,1.5,,,,,,25,60,15,,,,,,,,,,,,,
2020Dec,14,3,0,0,0,0,1,2,7,17,22,24,14,13,,,,,,,,,
2020Dec,15,,,,,,,,,,,,,,,,,,,,,,
2020Dec,16,1.5,,,,,,,,,,,,,,,,,,,,,
2020Dec,20,,,,,,,,,,,,,,,,,,,,,,
2020Dec,22,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2020Dec,23,1.4,,,,1,17,38,38,6,,,,,,,,,,,,,
2020Dec,24,1.8,1,2,3,6,8,12,21,20,18,5,3,1,,,,,,,,,
2020Dec,26,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2020Dec,32,,,,,,,,,,,,,,,,,,,,,,
2020Dec,33,,,,,,,,,,,,,,,,,,,,,,
2020Dec,35,,,,,,,,,,,,,,,,,,,,,,
2020Dec,36,1.5,,,,10,15,30,30,10,5,,,,,,,,,,,,
2020Dec,37,1.5,,,,,,35,65,,,,,,,,,,,,,,
2020Dec,38,,,,,,,,,,,,,,,,,,,,,,
2020Dec,39,1.8,,,,,5,20,50,20,5,,,,,,,,,,,,
2020Dec,41,,,,,,,,,,,,,,,,,,,,,,
2020Dec,42,,,,,,,,,,,,,,,,,,,,,,
2020Dec,45,,,,,,,,,,,,,,,,,,,,,,
2020Dec,47,1.3,,,5,10,25,30,15,10,5,,,,,,,,,,,,
2020Dec,48,,,,,,,,,,,,,,,,,,,,,,
2020Dec,52,1.7,0,0,1,2,11,22,28,22,11,2,1,0,,,,,,,,,
2020Dec,54,,,,,,,,,,,,,,,,,,,,,,
2020Dec,56,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020Dec,61,,,,,,,,,,,,,,,,,,,,,,
2020Dec,67,,,,,,,,,,,,,,,,,,,,,,
2020Dec,68,,,,,,,,,,,,,,,,,,,,,,
2020Dec,80,,,,,,,,,,,,,,,,,,,,,,
2020Dec,82,1.7,,,,,,,,,,,,,,,,,,,,,
2020Dec,85,1.6400538598,.0000089873,.0009826332,.0449303123,.8628921541,7.0236872924,24.4422304049,36.6000445803,23.6376071125,6.5676331568,.7799086724,.0392384793,.0008362145,,,,,,,,,
2020Dec,88,1.4,,5.5,9.2,10,14.5,18,23,11,6.3,2.5,,,,,,,,,,,
2020Dec,89,2,,,,,,,30,50,20,,,,,,,,,,,,
2020Dec,91,.7,0,0,7.5,25,32.5,25,7.5,2.5,0,0,0,0,,,,,,,,,
2020Dec,93,2.3,,,,,,1,7.5,70,21.5,,,,,,,,,,,,
2020Dec,95,.9934755964,3.8167426242,5.439283498,10.7398185508,12.8362036394,17.9750054309,15.3013696435,12.4230263163,9.6988751774,6.7201861314,2.8858499662,1.5817635411,.5818754808,,,,,,,,,
2020Dec,96,,,,,,,,,,,,,,,,,,,,,,
2020Dec,97,1.5,,,,,,,,,,,,,,,,,,,,,
2020Dec,98,1.7,,,,,5,30,35,20,10,,,,,,,,,,,,
2020Dec,99,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2020Dec,101,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,102,,,,,,,,,,,,,,,,,,,,,,
2020Dec,103,,,,,,,,,,,,,,,,,,,,,,
2020Dec,107,,,,,,,,,,,,,,,,,,,,,,
2020Dec,108,,,,,,,,,,,,,,,,,,,,,,
2020Dec,110,,,,,,,,,,,,,,,,,,,,,,
2020Dec,111,,,,,,,,,,,,,,,,,,,,,,
2020Dec,112,,,,,,,,,,,,,,,,,,,,,,
2020Dec,114,1.7,,,,,,,,,,,,,,,,,,,,,
2020Dec,115,1.6,.0000007611,.0000832867,.010689711,.4394713108,5.9303172008,26.7862606829,41.1442994191,21.6068484541,3.8489424171,.2286187537,.0044402279,.0000277748,,,,,,,,,
2020Dec,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020Dec,127,1.5,.0100006978,.000000457,.0006973901,.1617393974,5.9936367347,38.2568736155,45.2061831366,9.9731836035,.385272149,.002409811,.0000023096,.0100006978,,,,,,,,,
2020Dec,128,1.7,,1,1,3,8,20,30,25,5,4,2,1,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,5,1.7,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2021,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.6,,,,,,25,60,15,,,,,,,,,,,,,
2021,14,2.9,0,0,0,0,1,5,10,18,23,20,14,9,,,,,,,,,
2021,15,1.75,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2021,16,1.5,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.9,,,,,10,20,45,20,5,,,,,,,,,,,,
2021,23,1.5,,,,1,15,38,40,6,,,,,,,,,,,,,
2021,24,1.8,,1,3,5,9,13,22,20,16,9,2,,,,,,,,,,
2021,26,1.7,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,36,1.5,,,,10,15,25,25,15,10,,,,,,,,,,,,
2021,37,1.8,,,,,,24,71,5,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,1.8,,,,,5,20,45,20,10,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,10,50,40,0,,,,,,,,,,,,,
2021,56,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.6526095994,.0005309351,.0151263442,.2365700223,2.0003366558,9.1735264331,22.8780982239,31.0840915119,23.0234699769,9.2905992127,2.0388132808,.2426691242,.0161682791,,,,,,,,,
2021,88,1.4,,5.5,9.2,10,14.5,17,23,12,6.3,2.5,,,,,,,,,,,
2021,89,1.8,,,,,,20,50,30,,,,,,,,,,,,,
2021,91,.9,0,2.5,7.5,27.5,30,20,7.5,5,0,0,0,0,,,,,,,,,
2021,93,,,,,,,,,,,,,,,,,,,,,,
2021,95,1.1696571219,2.3789412749,4.6923530466,6.6730206205,10.5275386307,15.8597746584,21.4590448644,15.4412575373,10.6877991701,7.2337667029,3.2500329238,1.0990772587,.6973933117,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.8,,,,,5,15,40,30,10,,,,,,,,,,,,
2021,99,1.7,,,,,,25,65,10,,,,,,,,,,,,,
2021,101,1.3,,,,5,25,40,25,5,,,,,,,,,,,,,
2021,102,1.2,,,,,,,,,,,,,,,,,,,,,
2021,103,1.6,,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,
2021,108,,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,
2021,114,1.7,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.8,.0100004497,.0000000434,.0000691518,.0212893605,1.3060429228,16.7210338876,47.1584163772,30.2788731465,4.3595508093,.1338902583,.0008331432,.0100004497,,,,,,,,,
2021,128,2.1,1,1,1,2,5,15,25,30,10,6,3,1,,,,,,,,,
2023,1,,,,,,,,,,,,,,,,,,,,,,
2023,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2023,4,1.7,2.6315789474,2.6315789474,5.2631578947,7.8947368421,13.1578947368,21.052631579,21.0526315789,10.5263157895,7.8947368421,5.2631578947,2.6315789474,0,,,,,,,,,
2023,5,1.7,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2023,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,1.7,,,,,,25,60,15,,,,,,,,,,,,,
2023,14,2.4,0,0,1,3,7,10,14,19,18,13,9,6,,,,,,,,,
2023,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,,,,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,1.6,,,1,10,15,22,26,20,5,1,,,,,,,,,,,
2023,24,2,,1,3,5,11,13,14,14,14,12,10,3,,,,,,,,,
2023,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,,,,,,,,,,,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,1.5,,,,10,15,25,25,15,10,,,,,,,,,,,,
2023,37,2,,,,,,,38,57,5,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,1.6,,,,5,10,27,33,20,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,42,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,1.6,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,,30,60,10,,,,,,,,,,,,,
2023,56,1.5,,,,,10,40,50,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2023,88,1.4,,5.5,9.2,10,14.5,17,23,12,6.3,2.5,,,,,,,,,,,
2023,89,2,,,,0,2.5,10,28,31,16,12.5,0,0,,,,,,,,,
2023,91,1.5,0,2.5,10,15,17.5,20,25,7.5,2.5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.6752654008,1.6530653022,2.1597170625,4.0531421009,6.4941156722,11.1126774401,15.4663250142,17.5075466106,16.1188177654,12.0700985075,7.3511989901,3.6414577745,2.3718377598,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.8,,,,,5,25,30,25,15,,,,,,,,,,,,
2023,99,1.7,,,,,,15,60,25,,,,,,,,,,,,,
2023,101,1.3,,,,10,25,30,25,10,,,,,,,,,,,,,
2023,102,1.4,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,,,,,,,,,,,,,,,,,,,,,,
2023,108,,,,,,,,,,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,,,,,,,,,,,,,,,,,,,
2023,114,1.9,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,,,
2023,127,1.9,.0100904215,.0000015413,.0005236372,.0519857588,1.5375483426,13.8650799491,39.0273572118,34.8010881114,9.813334771,.8600310153,.0228688185,.0100904215,,,,,,,,,
2023,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,1.4,,,1,2,9,38,30,15,4,1,,,,,,,,,,,
2019,2,1,0,0,10,20,30,30,10,0,0,0,0,0,,,,,,,,,
2019,4,1.2,2.5,2.5,5,10,20,25,20,10,5,,,,,,,,,,,,
2019,5,1.5,,,,,10,30,40,20,,,,,,,,,,,,,
2019,6,1.5,,,,,10,30,60,,,,,,,,,,,,,,
2019,7,1.6952994977,,,,,,,,,,,,,,,,,,,,,
2019,10,1.1,,,,,30,60,10,,,,,,,,,,,,,,
2019,14,2,0,0,1,4,9,16,22,21,15,8,3,1,,,,,,,,,
2019,15,1.7,,,,,10,25,35,20,10,,,,,,,,,,,,
2019,16,1.4,1,2,4,12,17,26,21,12,4,1,0,0,,,,,,,,,
2019,20,1.3,,,,10,20,50,20,,,,,,,,,,,,,,
2019,22,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2019,23,1.4,,,1,12,17,24,20,15,10,1,,,,,,,,,,,
2019,24,1.2,,,1,5,28,34,26,5,1,,,,,,,,,,,,
2019,26,1.6,,,,,10,25,45,15,5,,,,,,,,,,,,
2019,32,1.6,.159801166,.578725571,2.3287953468,6.5246408399,13.4279665886,20.1824542928,22.1828762734,17.8300733856,10.4798218637,4.503584912,1.4147237112,.386536049,,,,,,,,,
2019,33,1.6,0,0,0,6,11,22,31,21,7,2,0,0,,,,,,,,,
2019,35,1.4,,,,,10,60,25,5,,,,,,,,,,,,,
2019,36,1.8,,,,,10,30,40,20,,,,,,,,,,,,,
2019,37,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2019,38,1.2,,,,,45,55,,,,,,,,,,,,,,,
2019,39,1.4,,,,5,15,45,25,10,,,,,,,,,,,,,
2019,41,2,,,,,,,50,50,,,,,,,,,,,,,
2019,42,,,,,,,,50,50,,,,,,,,,,,,,
2019,45,1.6,,,,,,,,,,,,,,,,,,,,,
2019,47,1.2,,,2.5,5,20,50,15,7.5,,,,,,,,,,,,,
2019,48,1.7,,,,,,20,80,,,,,,,,,,,,,,
2019,52,1.4,0,0,0,1,12,40,35,8,3,1,0,0,,,,,,,,,
2019,54,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2019,56,1.6,,,,,10,40,50,,,,,,,,,,,,,,
2019,61,1.7,,,,,5,25,45,20,5,,,,,,,,,,,,
2019,67,1.8,,,,,,,,,,,,,,,,,,,,,
2019,68,1.7,,,,,,,,,,,,,,,,,,,,,
2019,80,2,0,0,0,0,1.5804597701,9.6264367816,35.0574712644,36.7816091954,15.8045977011,1.1494252874,0,0,,,,,,,,,
2019,82,1.4,,,,,,,,,,,,,,,,,,,,,
2019,85,1.4515155529,.0043291331,.0755965672,.7695213033,4.4367412732,14.5221948889,27.0331188189,28.6480362863,17.2850524144,5.9328419461,1.1565406054,.1277623767,.0082643865,,,,,,,,,
2019,88,1.5,,,,9,15,20,25,15,10,6,,,,,,,,,,,
2019,89,1.8,0,0,0,0,0,30,45,20,4,1,0,0,,,,,,,,,
2019,91,1.7,0,0,0,0,15,35,40,10,0,0,0,0,,,,,,,,,
2019,93,1.8,,,,,,7.5,57.5,35,,,,,,,,,,,,,
2019,95,1.6365053149,.5639846481,1.060268049,3.1065778562,7.088840256,12.5977944194,17.4357335482,20.6874990861,16.7234032431,11.2611008299,6.1984411429,2.0824014116,1.1939555095,,,,,,,,,
2019,96,1.5,,,,5,10,20,45,15,5,,,,,,,,,,,,
2019,97,1.4,,,,,,,,,,,,,,,,,,,,,
2019,98,1.4,,,,,5,45,40,10,,,,,,,,,,,,,
2019,99,1.4,,,,,,60,40,,,,,,,,,,,,,,
2019,101,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2019,102,1.7,,,,,,,,,,,,,,,,,,,,,
2019,103,1.6,,,,,5,40,50,5,,,,,,,,,,,,,
2019,107,1.54117,.0026587574,.0527711836,.5985320072,3.7856862734,13.3869226007,26.5199403152,29.4672819944,18.3682016206,6.4177867061,1.2546908087,.1369239388,.0086037939,,,,,,,,,
2019,108,1.5830675,,,,,,,,,,,,,,,,,,,,,
2019,110,1.5530740525,.0000001846,.0000326958,.0066801256,.3799058737,6.1838790038,29.6117119215,42.6722009898,18.6244058928,2.4280583268,.0921312658,.0009907609,.0000029589,,,,,,,,,
2019,111,1.5,,,,,,,,,,,,,,,,,,,,,
2019,112,1.6,,,,5,10,25,30,15,10,5,,,,,,,,,,,
2019,114,1.2,,,,,,,,,,,,,,,,,,,,,
2019,115,1.6,2.5609207285,2.4397592568,5.3159236049,8.554834452,11.926998701,14.4059219352,15.0745149061,13.6659094486,10.7331093347,7.3030072674,4.3048980704,3.7142022944,,,,,,,,,
2019,116,1.5,0,0,2.5,5,15,35,35,5,2.5,0,0,0,,,,,,,,,
2019,127,1.5,3.1357705797,3.146917655,6.0244210255,9.2975123118,12.4746045115,14.5511854951,14.7564914302,13.0101147819,9.9722037418,6.6452365613,3.8497713265,3.1357705797,,,,,,,,,
2019,128,1.5,1,1,3,5,10,25,40,10,5,,,,,,,,,,,,
2019Q3,1,1.5,,,1,2,9,38,30,15,4,1,,,,,,,,,,,
2019Q3,2,1,0,0,10,20,30,30,10,0,0,0,0,0,,,,,,,,,
2019Q3,4,1.2,,5,10,15,20,25,20,5,,,,,,,,,,,,,
2019Q3,5,1.6,,,,5,7.5,25,35,20,7.5,,,,,,,,,,,,
2019Q3,6,1.6,,,,,10,30,60,,,,,,,,,,,,,,
2019Q3,7,1.8118981688,,,,,,,,,,,,,,,,,,,,,
2019Q3,10,1.1,,,,,30,60,10,,,,,,,,,,,,,,
2019Q3,14,2.3,2,2,4,6,8,10,12,12,12,10,8,14,,,,,,,,,
2019Q3,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2019Q3,16,1.5,0,1,2,4,12,20,26,18,12,4,1,0,,,,,,,,,
2019Q3,20,1.4,,,,10,20,40,25,5,,,,,,,,,,,,,
2019Q3,22,1.6,,,,,10,40,50,,,,,,,,,,,,,,
2019Q3,23,1.5,,1,2,8,16,20,22,18,12,1,,,,,,,,,,,
2019Q3,24,1.2,1,3,6,13,18,20,18,14,4,2,1,,,,,,,,,,
2019Q3,26,1.7,,,,,10,20,45,20,5,,,,,,,,,,,,
2019Q3,32,1.7,,,,,,,,,,,,,,,,,,,,,
2019Q3,33,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q3,35,,,,,,,,,,,,,,,,,,,,,,
2019Q3,36,1.8,,,,,10,30,40,20,,,,,,,,,,,,,
2019Q3,37,1.3,,,,,8,55,37,,,,,,,,,,,,,,
2019Q3,38,1.25,,,,,45,55,,,,,,,,,,,,,,,
2019Q3,39,1.5,,,,,15,33,42,10,,,,,,,,,,,,,
2019Q3,41,,,,,,,,,,,,,,,,,,,,,,
2019Q3,42,,,,10,90,,,,,,,,,,,,,,,,,
2019Q3,45,,,,,,,,,,,,,,,,,,,,,,
2019Q3,47,1.3,,,2.5,5,25,32.5,22.5,7.5,5,,,,,,,,,,,,
2019Q3,48,1.8,,,,,,20,80,,,,,,,,,,,,,,
2019Q3,52,1.5,0,0,1,2,12,32,35,14,3,1,0,0,,,,,,,,,
2019Q3,54,1.6,,,,,,,,,,,,,,,,,,,,,
2019Q3,56,1.6,,,,,10,40,50,,,,,,,,,,,,,,
2019Q3,61,1.8,,,,,5,30,45,20,,,,,,,,,,,,,
2019Q3,67,,,,,,,,,,,,,,,,,,,,,,
2019Q3,68,1.75,,,,,,,,,,,,,,,,,,,,,
2019Q3,80,,,,,,,,,,,,,,,,,,,,,,
2019Q3,82,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q3,85,1.5666686777,.0000000175,.0000171415,.0043814738,.2980611209,5.5342236969,28.9102575007,43.6101178734,19.1477041314,2.4099667716,.0844676239,.0008006409,.0000020075,,,,,,,,,
2019Q3,88,1.5,,,,9,15,20,25,15,10,6,,,,,,,,,,,
2019Q3,89,2,0,0,0,0,0,15,30,35,20,0,0,0,,,,,,,,,
2019Q3,91,1.6,0,0,0,2.5,25,32.5,35,5,0,0,0,0,,,,,,,,,
2019Q3,93,2,,,,,,5,42.5,47.5,5,,,,,,,,,,,,
2019Q3,95,1.6654232118,.343977186,1.3846916901,3.5889456223,7.4148299612,12.2111351997,17.8139353626,18.5576528274,15.7748512537,11.0861062266,6.7139137366,2.9746559611,2.1353049727,,,,,,,,,
2019Q3,96,1.5,,,,10,15,20,35,10,7,3,,,,,,,,,,,
2019Q3,97,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q3,98,1.5,,,,,5,40,50,5,,,,,,,,,,,,,
2019Q3,99,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q3,101,1.6,,,,,,,,,,,,,,,,,,,,,
2019Q3,102,,,,,,,,,,,,,,,,,,,,,,
2019Q3,103,1.5,,,,,5,40,50,5,,,,,,,,,,,,,
2019Q3,107,1.684439,.0393012731,.2644446327,1.3558649133,4.8189991303,11.8787075442,20.3149150972,24.1098552992,19.8582358072,11.3505309803,4.501080904,1.237877019,.2701873995,,,,,,,,,
2019Q3,108,1.67427,,,,,,,,,,,,,,,,,,,,,
2019Q3,110,1.6429390616,3.1693653986,2.5877436633,5.285165367,8.0889506322,10.9572157431,13.1366523146,13.9394901545,13.0914323555,10.8819095113,8.0057029703,5.2127655138,5.6436063758,,,,,,,,,
2019Q3,111,,,,,,,,,,,,,,,,,,,,,,
2019Q3,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019Q3,114,1.3,,,,,,,,,,,,,,,,,,,,,
2019Q3,115,1.7,2.1389584381,2.1235637914,4.7508807484,7.8681067378,11.2889130467,14.0321342688,15.110799694,14.0975647163,11.3944380036,7.9786891185,4.8401196843,4.3758317521,,,,,,,,,
2019Q3,116,1.1,0,0,2.5,5,20,37.5,27.5,5,2.5,0,0,0,,,,,,,,,
2019Q3,127,1.6,3.1915059871,2.7619921372,5.4316239453,8.6206478952,11.8948215545,14.2687864183,14.8808961029,13.4922538298,10.635362325,7.2883634136,4.342240404,3.1915059871,,,,,,,,,
2019Q3,128,1.5,1,1,4,6,10,25,38,10,4,1,,,,,,,,,,,
2020,1,1.5,,1,2,3,8,25,40,11,7,2,1,,,,,,,,,,
2020,2,1.5,0,0,0,0,20,30,40,10,0,0,0,0,,,,,,,,,
2020,4,1.4,,5,5,10,20,25,20,10,5,,,,,,,,,,,,
2020,5,1.6,,,,5,7.5,25,35,20,7.5,,,,,,,,,,,,
2020,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2020,14,2.5,0,0,1,2,5,9,16,18,17,14,10,8,,,,,,,,,
2020,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2020,16,1.5,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2020,20,1.5,,,3,8,15,25,32,15,2,,,,,,,,,,,,
2020,22,1.7,,,,,10,30,50,10,,,,,,,,,,,,,
2020,23,1.6,,1,2,7,13,18,22,18,15,4,,,,,,,,,,,
2020,24,1.3,,1,5,13,19,19,16,13,10,4,,,,,,,,,,,
2020,26,1.8,,,,6,14,20,20,18,15,5,2,,,,,,,,,,
2020,32,1.5,1.0630919907,1.8834570269,4.7173613173,8.9806109354,13.9404958258,17.5411477038,17.9181585063,14.8588451955,10.0029162889,5.4664409315,2.4249285643,1.2025457136,,,,,,,,,
2020,33,1.67,0,0,1,5,10,19,28,24,11,2,0,0,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.8,,,,5,10,30,30,15,10,,,,,,,,,,,,
2020,37,1.6,,,,,7,18,55,20,,,,,,,,,,,,,
2020,38,1.3,,,,,40,60,,,,,,,,,,,,,,,
2020,39,1.4,,,,,19,45,26,10,,,,,,,,,,,,,
2020,41,1.8,,,,,,20,60,20,,,,,,,,,,,,,
2020,42,,,,,,,50,50,,,,,,,,,,,,,,
2020,45,1.6,,,,,,,,,,,,,,,,,,,,,
2020,47,1.3,,,2.5,5,20,40,22.5,5,5,,,,,,,,,,,,
2020,48,1.6,,,,,,35,60,5,,,,,,,,,,,,,
2020,52,1.2,0,0,1,8,23,34,23,8,2,1,0,0,,,,,,,,,
2020,54,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2020,56,1.6,,,,,20,30,40,10,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,1.4,,,,,,,,,,,,,,,,,,,,,
2020,68,1.6,,,,,,,,,,,,,,,,,,,,,
2020,80,1.6,0,.4310344828,2.0114942529,4.8850574713,15.5172413793,24.2816091954,26.1494252873,17.2413793103,8.0459770115,1.0057471264,.4310344828,0,,,,,,,,,
2020,82,1.3,,,,,,,,,,,,,,,,,,,,,
2020,85,1.4242654097,.149033702,.7131072465,2.7844796161,7.7631946042,15.4590836008,21.9923738007,22.354105573,16.2346052171,8.4232245941,3.1215717276,.8260202117,.1792001062,,,,,,,,,
2020,88,1.5,,,5,7,9.5,30,22.5,15,8,3,,,,,,,,,,,
2020,89,1.7,0,0,0,0,5,25,40,30,0,0,0,0,,,,,,,,,
2020,91,1.3,0,0,5,15,25,30,20,5,0,0,0,0,,,,,,,,,
2020,93,1.7,,,,,2.5,15,57.5,25,,,,,,,,,,,,,
2020,95,1.5938005723,.5776427423,1.9481792687,3.7808989041,8.1269604881,12.8711294026,17.2476804691,18.9840188599,15.230639403,10.7657561905,6.0658472555,2.724325062,1.6769219542,,,,,,,,,
2020,96,1.3,,,5,10,20,35,15,10,5,,,,,,,,,,,,
2020,97,1.5,,,,,,,,,,,,,,,,,,,,,
2020,98,1.6,,,,,5,30,45,20,,,,,,,,,,,,,
2020,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,101,1.3,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,,
2020,102,1.1,,,,,,,,,,,,,,,,,,,,,
2020,103,1.4,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,107,1.817993,.005174154,.0622519419,.5051329944,2.6302240234,8.7976702632,18.9189554834,26.1716174041,23.2958126907,13.3413359209,4.9137065613,1.1630353033,.1950832594,,,,,,,,,
2020,108,1.7294325,,,,,,,,,,,,,,,,,,,,,
2020,110,1.5296180243,.353102933,.8135839274,2.966340755,7.3161587786,13.6774996613,19.3839105449,20.8264583898,16.9642499079,10.4756839585,4.9036549168,1.7397543463,.5796018805,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1,,,5,10,25,25,20,10,5,,,,,,,,,,,,
2020,114,.9,,,,,,,,,,,,,,,,,,,,,
2020,115,1.5,3.0504455122,2.7869242828,5.9141263466,9.2482689036,12.5290411014,14.7050357136,14.9522642501,13.1716644485,10.0523075783,6.6462905853,3.8069469029,3.1366843747,,,,,,,,,
2020,116,1.6,0,0,2.5,5,15,30,40,5,2.5,0,0,0,,,,,,,,,
2020,127,.8,4.839363838,6.703211219,10.6347073533,13.491800605,14.8808127902,14.269105966,11.8954209308,8.6213236374,5.4322017933,2.9756442054,1.4170438236,4.839363838,,,,,,,,,
2020,128,1.5,1,1,5,8,10,25,35,10,3,2,,,,,,,,,,,
2020Q3,1,1.5,,1,2,3,8,25,40,11,7,2,1,,,,,,,,,,
2020Q3,2,1.5,0,0,0,0,20,30,40,10,0,0,0,0,,,,,,,,,
2020Q3,4,1.3,2.5,5,7.5,10,15,20,17.5,15,5,2.5,,,,,,,,,,,
2020Q3,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2020Q3,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2020Q3,7,,,,,,,,,,,,,,,,,,,,,,
2020Q3,10,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2020Q3,14,2.2,2,2,4,5,8,10,11,13,12,11,8,14,,,,,,,,,
2020Q3,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2020Q3,16,1.4,1,3,5,12,16,19,18,12,8,3,2,1,,,,,,,,,
2020Q3,20,1.5,,,5,5,15,25,30,15,5,,,,,,,,,,,,
2020Q3,22,1.6,,,,,15,30,40,15,,,,,,,,,,,,,
2020Q3,23,1.6,,1,2,9,12,18,22,17,15,4,,,,,,,,,,,
2020Q3,24,1.3,2,3,6,8,16,20,16,14,8,4,2,1,,,,,,,,,
2020Q3,26,1.8,,,,6,14,20,20,18,15,5,2,,,,,,,,,,
2020Q3,32,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,33,1.8,,,,,,,,,,,,,,,,,,,,,
2020Q3,35,,,,,,,,,,,,,,,,,,,,,,
2020Q3,36,1.8,,,,5,10,30,30,15,10,,,,,,,,,,,,
2020Q3,37,1.7,,,,,4,21,65,10,,,,,,,,,,,,,
2020Q3,38,1.2,,,,,35,65,,,,,,,,,,,,,,,
2020Q3,39,1.4,,,,5,14,36,35,10,,,,,,,,,,,,,
2020Q3,41,,,,,,,,,,,,,,,,,,,,,,
2020Q3,42,,,,,10,90,,,,,,,,,,,,,,,,
2020Q3,45,,,,,,,,,,,,,,,,,,,,,,
2020Q3,47,1.2,,,2.5,5,20,45,20,5,2.5,,,,,,,,,,,,
2020Q3,48,1.5,,,,,,40,55,5,,,,,,,,,,,,,
2020Q3,52,1,0,1,6,15,25,26,17,7,2,1,0,0,,,,,,,,,
2020Q3,54,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,56,1.6,,,,,20,30,40,10,,,,,,,,,,,,,
2020Q3,61,,,,,,,,,,,,,,,,,,,,,,
2020Q3,67,,,,,,,,,,,,,,,,,,,,,,
2020Q3,68,1.55,,,,,,,,,,,,,,,,,,,,,
2020Q3,80,,,,,,,,,,,,,,,,,,,,,,
2020Q3,82,,,,,,,,,,,,,,,,,,,,,,
2020Q3,85,1.3799956706,.1763445295,.8155320697,3.0908005427,8.3641538727,16.1670338599,22.3249393757,22.0266920596,15.5276355736,7.8200064716,2.8129159697,.7224619645,.1514837108,,,,,,,,,
2020Q3,88,1.4,,,5,7,9.5,30,22.5,15,8,3,,,,,,,,,,,
2020Q3,89,1.6,0,0,0,0,15,20,35,25,5,0,0,0,,,,,,,,,
2020Q3,91,1,0,0,7.5,15,27.5,30,17.5,2.5,0,0,0,0,,,,,,,,,
2020Q3,93,1.6,,,,2.5,5,20,50,20,2.5,,,,,,,,,,,,
2020Q3,95,1.5080854227,2.4585013574,2.9685085651,4.8298489623,8.0745437649,12.3096876844,16.0879680476,17.5831588638,14.2232324625,10.389826745,6.1728828954,2.9828918383,1.9189488133,,,,,,,,,
2020Q3,96,1.2,,,5,10,20,30,15,10,7,3,,,,,,,,,,,
2020Q3,97,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,98,1.5,,,,,10,40,35,15,,,,,,,,,,,,,
2020Q3,99,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,101,1.3,,,,,,,,,,,,,,,,,,,,,
2020Q3,102,,,,,,,,,,,,,,,,,,,,,,
2020Q3,103,,,,2.5,5,30,35,20,7.5,,,,,,,,,,,,,
2020Q3,107,1.774705,.0556160634,.3088532232,1.394907846,4.5530897836,10.7441999886,18.3339539025,22.6267124618,20.197508211,13.0397758665,6.0880954313,2.055112605,.6021746171,,,,,,,,,
2020Q3,108,1.59167,,,,,,,,,,,,,,,,,,,,,
2020Q3,110,1.4722001253,3.2107819062,2.8314120549,5.9187164045,9.148087216,12.3109323747,14.42488651,14.7162190503,13.0720186922,10.1099842774,6.8079626937,3.9915249314,3.4574738887,,,,,,,,,
2020Q3,111,,,,,,,,,,,,,,,,,,,,,,
2020Q3,112,1,,,5,10,20,35,15,10,5,,,,,,,,,,,,
2020Q3,114,.7,,,,,,,,,,,,,,,,,,,,,
2020Q3,115,1.4,3.6150629536,3.1651909899,6.5419885145,9.9406960356,13.0861572747,14.9244666704,14.74613819,12.6226470779,9.3608120746,6.0140118588,3.3473250543,2.6355033057,,,,,,,,,
2020Q3,116,1.5,0,0,2.5,5,15,35,35,5,2.5,0,0,0,,,,,,,,,
2020Q3,127,.4,7.496698394,9.1268623264,13.0096049151,14.7563261986,14.5514298981,12.4751632564,9.2981890492,6.0250282012,3.3940950168,1.6622157108,.7076886394,7.496698394,,,,,,,,,
2020Q3,128,1.5,1,1,5,7,10,25,35,10,4,2,,,,,,,,,,,
2021,1,1.4,1,2,3,5,10,30,20,15,8,5,1,,,,,,,,,,
2021,2,1.5,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2021,6,1.3,,,,10,10,60,20,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.5,,,,,,20,60,20,,,,,,,,,,,,,
2021,14,2.4,0,0,1,3,6,10,15,18,17,14,9,7,,,,,,,,,
2021,15,1.6,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,16,1.5,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2021,20,1.5,,,3,8,15,25,30,15,4,,,,,,,,,,,,
2021,22,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2021,23,1.6,,,,,,,,,,,,,,,,,,,,,
2021,24,1.2,,2,6,12,20,19,18,14,6,2,1,,,,,,,,,,
2021,26,1.9,,,2,5,8,16,20,20,15,10,3,1,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,1.9,0,0,0,5,10,15,19,22,18,10,1,0,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,36,2,,,,,10,20,25,30,15,,,,,,,,,,,,
2021,37,1.4,,,,,4,21,55,20,,,,,,,,,,,,,
2021,38,1.2,,,,,40,60,,,,,,,,,,,,,,,
2021,39,1.4,,,,5,15,45,25,10,,,,,,,,,,,,,
2021,41,1.7,,,,,,30,60,10,,,,,,,,,,,,,
2021,42,,,,,,50,50,,,,,,,,,,,,,,,
2021,45,1.4,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,1.5,,,,,,40,50,10,,,,,,,,,,,,,
2021,56,1.3,,,,,25,25,25,25,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,1.3,,,,,,,,,,,,,,,,,,,,,
2021,80,1.5,.2427184466,.4854368932,2.9126213592,9.5873786408,17.4757281553,22.0873786408,21.4805825243,13.713592233,8.3737864078,2.427184466,.9708737864,.2427184466,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.3398421895,.511059774,1.5468186261,4.4228524727,9.6449032515,16.0428788885,20.3560621843,19.7038166836,14.5495508847,8.1953684506,3.5209867751,1.1536563407,.3520456682,,,,,,,,,
2021,88,1.3,,2,5,10,17.5,22,16,12.5,8,5,2,,,,,,,,,,
2021,89,1.6,0,0,0,0,5,32,35,28,0,0,0,0,,,,,,,,,
2021,91,.9,0,2.5,10,20,35,20,10,2.5,0,0,0,0,,,,,,,,,
2021,93,,,,,,,,,,,,,,,,,,,,,,
2021,95,1.3289045583,2.4625810992,3.8744074036,5.7207553173,9.2382016933,14.169008889,17.8836566666,16.0964895742,14.2411325527,9.6411107409,4.6793935505,1.0918815775,.9013809352,,,,,,,,,
2021,96,1.2,,,5,10,20,30,15,10,7,3,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.5,,,,,5,25,50,20,,,,,,,,,,,,,
2021,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2021,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021,102,.8,,,,,,,,,,,,,,,,,,,,,
2021,103,1.3,,,5,10,25,35,15,7.5,2.5,,,,,,,,,,,,
2021,107,1.553759,.1633590885,.7200465514,2.681384809,7.2827586858,14.4305490436,20.8641125533,22.0136166353,16.9497702337,9.5232587854,3.9038088955,1.1672695171,.3000652014,,,,,,,,,
2021,108,1.267745,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,114,.7,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.4,6.441679225,4.525676531,7.1035888568,9.321108924,11.1371019126,12.1169185639,12.0040508091,10.828768593,8.8949932027,6.6531432035,4.5312909534,6.441679225,,,,,,,,,
2021,128,1.3,1,1,3,5,10,35,25,10,5,3,1,1,,,,,,,,,
2023,1,1.4,1,2,3,5,10,29,20,14,8,5,2,1,,,,,,,,,
2023,2,1.5,0,0,0,0,10,40,40,10,0,0,0,0,,,,,,,,,
2023,4,1.3,2.5,2.5,5,12.5,15,20,15,12.5,10,5,,,,,,,,,,,
2023,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2023,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,1.5,,,,,,20,60,20,,,,,,,,,,,,,
2023,14,1.4,1,3,7,11,16,18,17,13,8,4,1,1,,,,,,,,,
2023,15,1.7,,,,5,10,20,35,15,10,5,,,,,,,,,,,
2023,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2023,20,1.5,,2,5,8,15,20,25,15,10,,,,,,,,,,,,
2023,22,1.6,,,,,,35,45,20,,,,,,,,,,,,,
2023,23,1.4,1,2,3,10,15,20,18,15,10,5,1,,,,,,,,,,
2023,24,1.3,3,4,6,10,14,18,18,12,7,5,2,1,,,,,,,,,
2023,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,2,0,0,0,4,10,13,18,21,19,11,4,0,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,2,,,,5,5,20,25,25,15,5,,,,,,,,,,,
2023,37,1.8,,,,,1,12,48,37,2,,,,,,,,,,,,
2023,38,1.4,,,,,30,70,,,,,,,,,,,,,,,
2023,39,1.4,,,,10,15,32,23,15,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,42,,,,,,,,70,30,,,,,,,,,,,,,
2023,45,1.2,,,,,,,,,,,,,,,,,,,,,
2023,47,1.6,,,,,,,,,,,,,,,,,,,,,
2023,48,1.4,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,1.5,,,,,,40,50,10,,,,,,,,,,,,,
2023,56,1.3,,,,,25,25,25,25,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,1.3,,,,,,,,,,,,,,,,,,,,,
2023,80,1.3,2.6699029126,2.6699029126,7.4029126214,12.6213592233,14.927184466,19.4174757282,16.9902912621,12.3786407767,6.432038835,2.7912621359,1.0922330097,.6067961165,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,,,
2023,88,1.3,,2,5,10,17.5,22,16,12.5,8,5,2,,,,,,,,,,
2023,89,1.5,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,,,
2023,91,1.4,0,2.5,5,10,25,30,20,5,2.5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.2943901325,3.0465447448,5.1440563155,6.5610363589,9.3582271082,13.5134820196,16.9943343936,14.3041609379,12.7509913505,10.1099570297,5.6197888012,1.9396417153,.6577792248,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.5,,,,5,15,35,30,10,5,,,,,,,,,,,,
2023,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2023,101,1.1,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2023,102,1.7,,,,,,,,,,,,,,,,,,,,,
2023,103,1.5,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,,,
2023,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2023,108,1.3040375,,,,,,,,,,,,,,,,,,,,,
2023,110,1.5,1.9699931059,2.2080522283,5.1905916825,8.8677325048,12.8149332861,15.6651509754,16.1983515302,14.1685577341,10.4832683024,6.5611311181,3.4734701675,2.3987673647,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,2,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2023,114,1.6,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,1.5,0,.5,1,2.5,7.5,30,30,20,7.5,1,0,0,,,,,,,,,
2023,127,1.4,9.4135365929,4.8919209151,7.0449837099,8.6406460005,9.8773124289,10.5234441237,10.4496951034,9.6711014876,8.3420879737,6.7065613832,5.0251736882,9.4135365929,,,,,,,,,
2023,128,1.5,1,1,3,5,10,30,30,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2019,1,7.8,,,1,3,10,45,25,10,5,1,,,,,,,,,,,
2019,2,8,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,7.7,,,,,10,55,25,10,,,,,,,,,,,,,
2019,5,7.8,,,,,10,70,15,5,,,,,,,,,,,,,
2019,6,7.7,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,8,,,,,,10,60,30,,,,,,,,,,,,,
2019,14,7.8,0,0,0,0,17,65,18,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,15,7.7,,,,10,15,45,25,5,,,,,,,,,,,,,
2019,16,7.6,2,5,7,11,17,20,14,9,7,5,2,1,0,0,0,0,0,0,0,0,0
2019,20,7.7,,,,,5,70,25,,,,,,,,,,,,,,
2019,22,7.7,,,,,25,50,25,,,,,,,,,,,,,,
2019,23,7.7,,,,4,27,33,26,10,,,,,,,,,,,,,
2019,24,7.8,,3,5,11,17,20,17,12,9,5,1,,,,,,,,,,
2019,26,7.5,,,5,20,25,25,15,7,3,,,,,,,,,,,,
2019,32,7.7,0,.0005346711,.0825583409,2.8749513801,23.5039644887,47.0595118908,23.5170495902,2.8781936166,.0827001088,.0005351559,.0000007567,.0000000002,0,0,0,0,0,0,0,0,0
2019,33,7.9,0,0,0,8,19,33,17,13,8,2,0,0,0,0,0,0,0,0,0,0,0
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,7.8,,,,15,25,40,15,5,,,,,,,,,,,,,
2019,37,7.8,,,,,1,79,20,,,,,,,,,,,,,,
2019,38,7.7,,,,,40,60,,,,,,,,,,,,,,,
2019,39,7.8,,,,5,20,35,30,10,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,7.7,,,,5,20,40,25,5,5,,,,,,,,,,,,
2019,48,7.8,,,,,,,,,,,,,,,,,,,,,
2019,52,7.8,0,1,14,48,29,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,54,7.8,,,,,40,40,20,,,,,,,,,,,,,,
2019,56,7.7,,,,,10,80,10,,,,,,,,,,,,,,
2019,61,7.7,,,,,30,40,25,5,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,7.75,,,,,,,,,,,,,,,,,,,,,
2019,80,7.8,0,0,0,3.3613445378,20.1680672269,38.8955582233,27.6110444178,9.6038415366,.3601440576,0,0,0,0,0,0,0,0,0,0,0,0
2019,82,7.8,,,,,,,,,,,,,,,,,,,,,
2019,85,7.8374928506,.0000000002,.0000015498,.0020015445,.367704258,10.1956431126,46.5217400277,37.5119818103,5.2809525053,.1195735484,.0004014534,.0000001898,0,0,0,0,0,0,0,0,0,0
2019,88,7.7,,,,,,,,,,,,,,,,,,,,,
2019,89,7.6,,,2.5,5,25,33,20,5.5,4,3,2,0,,,,,,,,,
2019,91,7.7,0,0,0,2.5,27.5,40,27.5,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,93,7.9,,,,,2.5,52.5,42.5,2.5,,,,,,,,,,,,,
2019,95,7.7601568669,2.1107466431,6.3331678077,10.5628086186,12.7180652237,15.0093973977,15.564979776,10.9350301654,6.7546944842,5.4383119714,4.4930358716,3.7657209202,3.458560083,1.8116678842,.7482603405,.1421659166,.1135080817,.0334669862,.0056016403,.0007301973,.0000741296,.000005861
2019,96,8,,,2,5,15,25,30,15,5,3,,,,,,,,,,,
2019,97,7.8,,,,,,,,,,,,,,,,,,,,,
2019,98,7.8,,,,,,50,50,,,,,,,,,,,,,,
2019,99,7.6,,,,,5,70,25,,,,,,,,,,,,,,
2019,101,7.5,,,,5,35,45,10,5,,,,,,,,,,,,,
2019,102,7.8,,,,,,,,,,,,,,,,,,,,,
2019,103,7.9,,,,,15,70,15,,,,,,,,,,,,,,
2019,107,7.8385,.0000027854,.0005724738,.062340841,1.8885424181,16.3897264176,41.8770978458,32.0077555858,7.2826450864,.4822363727,.009033403,.0000467049,.0000000655,0,0,0,0,0,0,0,0,0
2019,108,7.856333,,,,,,,,,,,,,,,,,,,,,
2019,110,8.2,0,0,0,0,.0000002721,.0333701915,16.5146895996,76.2136251346,7.2332760552,.0050387339,.0000000131,0,0,0,0,0,0,0,0,0,0
2019,111,7.8,,,,,,,,,,,,,,,,,,,,,
2019,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,7.9,,,,,,,,,,,,,,,,,,,,,
2019,115,8.1,1.6050755943,2.4245728939,4.7992407164,8.1378897949,11.8211636089,14.7103474942,15.6820538319,14.32191663,11.2051139085,7.5100867281,4.3120291278,2.1208939834,.8936085429,.3225190974,.0997080686,.0264032449,.0059885322,.0011633281,.0001935461,.000027577,.0000037505
2019,116,7.6,0,0,0,0,10,50,20,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2019,127,7.7,.4501345636,2.0689064918,5.9199149377,12.0446734989,18.4443319893,21.2596581041,18.445379865,12.0460422618,5.9209242473,2.1900937843,.6095128214,.1276000153,.0200887294,.0023777325,.0002115191,.0000141376,.0000007097,.0000000268,.0000000008,0,.4501345636
2019,128,7.7,,,,,10,45,30,10,5,,,,,,,,,,,,
2019Nov,1,7.7,,,1,3,15,40,25,10,5,1,,,,,,,,,,,
2019Nov,2,8.1,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Nov,4,7.6,,,,,20,50,15,10,5,,,,,,,,,,,,
2019Nov,5,7.8,,,,,10,70,15,5,,,,,,,,,,,,,
2019Nov,6,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2019Nov,7,,,,,,,,,,,,,,,,,,,,,,
2019Nov,10,8,,,,,,10,60,30,,,,,,,,,,,,,
2019Nov,14,7.8,0,0,0,5,26,42,22,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Nov,15,7.7,,,,10,20,35,25,10,,,,,,,,,,,,,
2019Nov,16,7.4,3,7,10,14,19,17,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2019Nov,20,7.6,,,,,20,50,25,5,,,,,,,,,,,,,
2019Nov,22,7.5,,,,,35,50,15,,,,,,,,,,,,,,
2019Nov,23,7.6,,,,9,25,31,24,10,1,,,,,,,,,,,,
2019Nov,24,7.6,2,3,8,12,22,20,14,11,4,3,1,,,,,,,,,,
2019Nov,26,7.3,,,5,15,45,20,10,5,,,,,,,,,,,,,
2019Nov,32,7.6,,,,,,,,,,,,,,,,,,,,,
2019Nov,33,8,,,,,,,,,,,,,,,,,,,,,
2019Nov,35,,,,,,,,,,,,,,,,,,,,,,
2019Nov,36,7.8,,,,15,25,40,15,5,,,,,,,,,,,,,
2019Nov,37,7.8,,,,,1,58,40,1,,,,,,,,,,,,,
2019Nov,38,,,,,,,,,,,,,,,,,,,,,,
2019Nov,39,7.7,,,,5,20,45,25,5,,,,,,,,,,,,,
2019Nov,41,,,,,,,,,,,,,,,,,,,,,,
2019Nov,42,,,,,,,,,,,,,,,,,,,,,,
2019Nov,45,,,,,,,,,,,,,,,,,,,,,,
2019Nov,47,7.6,,,,,,,,,,,,,,,,,,,,,
2019Nov,48,7.7,,,,,,,,,,,,,,,,,,,,,
2019Nov,52,7.7,1,7,23,34,23,7,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Nov,54,,,,,,,,,,,,,,,,,,,,,,
2019Nov,56,7.7,,,,,10,80,10,,,,,,,,,,,,,,
2019Nov,61,7.5,,,,,30,35,30,5,,,,,,,,,,,,,
2019Nov,67,,,,,,,,,,,,,,,,,,,,,,
2019Nov,68,7.65,,,,,,,,,,,,,,,,,,,,,
2019Nov,80,,,,,,,,,,,,,,,,,,,,,,
2019Nov,82,7.8,,,,,,,,,,,,,,,,,,,,,
2019Nov,85,7.6350792136,0,.000000014,.0003541058,.3755099645,19.2563022812,63.5991958872,16.4981212077,.2703050018,.0002115309,.0000000069,0,0,0,0,0,0,0,0,0,0,0
2019Nov,88,7.6,,,,,,,,,,,,,,,,,,,,,
2019Nov,89,7.7,,,,2.5,25,34,24,10,3,1,.5,,,,,,,,,,
2019Nov,91,7.6,0,0,0,2.5,25,40,30,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2019Nov,93,7.5,,,,2.5,47.5,47.5,2.5,,,,,,,,,,,,,,
2019Nov,95,7.685693861,7.4752585504,8.801874512,8.9825674846,10.5301469313,12.235556476,12.8432644295,8.5602278891,7.8858430659,6.9606394309,5.4426489181,4.3312280412,2.2562601424,1.5988173407,1.0138030325,.5752456981,.2920775861,.1327052607,.0539539327,.0196292239,.0063904025,.0018616514
2019Nov,96,7.5,,2,5,15,25,35,10,5,3,,,,,,,,,,,,
2019Nov,97,7.8,,,,,,,,,,,,,,,,,,,,,
2019Nov,98,7.7,,,,,,50,50,,,,,,,,,,,,,,
2019Nov,99,,,,,,,,,,,,,,,,,,,,,,
2019Nov,101,7.4,,,,,,,,,,,,,,,,,,,,,
2019Nov,102,,,,,,,,,,,,,,,,,,,,,,
2019Nov,103,,,,,,,,,,,,,,,,,,,,,,
2019Nov,107,7.7077,.0145412546,.1812987622,1.7542305448,8.7330401979,22.9336819836,31.8395145297,23.3878755684,9.0828022133,1.8608675365,.2004914141,.011317406,.0003334389,.0000051092,.0000000406,.0000000002,0,0,0,0,0,0
2019Nov,108,7.80032,,,,,,,,,,,,,,,,,,,,,
2019Nov,110,8.1,.0027137909,.0328268286,.2769859122,1.5486345421,5.7421132504,14.1297862447,23.0870838698,25.0554848697,18.061714442,8.6466830761,2.7477889635,.5792698789,.0809458053,.0074908242,.0004586364,.0000185604,.000000496,.0000000087,.0000000001,0,0
2019Nov,111,,,,,,,,,,,,,,,,,,,,,,
2019Nov,112,7.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Nov,114,7.9,,,,,,,,,,,,,,,,,,,,,
2019Nov,115,,,,,,,,,,,,,,,,,,,,,,
2019Nov,116,7.3,0,0,0,0,25,35,20,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2019Nov,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2019Nov,128,7.7,,,,3,15,40,25,10,5,1,1,,,,,,,,,,
2020,1,7.6,,,1,3,20,40,20,10,5,1,,,,,,,,,,,
2020,2,8.3,0,0,0,0,0,40,40,20,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,7.5,,,,5,20,25,20,12.5,7.5,5,2.5,2.5,,,,,,,,,
2020,5,7.7,,,,5,20,52.5,15,5,2.5,,,,,,,,,,,,
2020,6,7.3,,,,10,60,30,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,7.9,,,,,10,60,30,,,,,,,,,,,,,,
2020,14,7.8,0,1,4,10,20,27,21,12,4,1,0,0,0,0,0,0,0,0,0,0,0
2020,15,7.7,,,,10,25,35,20,10,,,,,,,,,,,,,
2020,16,7.3,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020,20,7.5,,,,,30,45,20,5,,,,,,,,,,,,,
2020,22,7.3,,,,20,45,20,15,,,,,,,,,,,,,,
2020,23,7.5,,,,10,29,30,22,8,1,,,,,,,,,,,,
2020,24,7.4,3,6,11,15,18,15,12,10,6,3,1,,,,,,,,,,
2020,26,7,2,7,15,25,25,15,7,3,1,,,,,,,,,,,,
2020,32,7.4,0,.151851333,2.455132659,15.2718572177,36.1830968271,32.8870017229,11.4572804255,1.5170218217,.0753628529,.0013857958,.0000093217,.0000000227,0,0,0,0,0,0,0,0,0
2020,33,8.2,0,0,1,3,12,24,28,15,10,4,2,1,0,0,0,0,0,0,0,0,0
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,7.5,,,5,20,30,30,10,5,,,,,,,,,,,,,
2020,37,7.6,,,,,16,60,24,,,,,,,,,,,,,,
2020,38,7.5,,,,,30,70,,,,,,,,,,,,,,,
2020,39,7.7,,,,5,25,45,25,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,7.4,,,,5,15,35,25,15,5,,,,,,,,,,,,
2020,48,7.6,,,,,,,,,,,,,,,,,,,,,
2020,52,7.6,2,11,21,35,19,8,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,54,7.7,,,,,40,40,20,,,,,,,,,,,,,,
2020,56,7.4,,,,,50,50,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,7.65,,,,,,,,,,,,,,,,,,,,,
2020,80,7.9,.1200480192,.3601440576,3.9615846339,8.7635054022,19.4477791116,22.3289315726,25.0900360144,12.6050420168,5.762304922,1.3205282113,.2400960384,0,0,0,0,0,0,0,0,0,0
2020,82,7.6,,,,,,,,,,,,,,,,,,,,,
2020,85,7.5542771962,.0707627221,.6419704732,3.6501879453,12.2568665473,24.3408044402,28.6132234997,19.9144918775,8.2022499802,1.9969760828,.2869375573,.0242848752,.0012081353,.0000358639,0,0,0,0,0,0,0,0
2020,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020,89,7.2,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,,
2020,91,7.6,0,0,0,5,25,35,27.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2020,93,7.3,,,,8.5,55.5,35,1,,,,,,,,,,,,,,
2020,95,7.3642464122,6.9523316922,8.802406874,10.7820750315,12.9499723223,18.7641216392,16.1945489534,8.8788657398,5.1762927153,3.1633210151,2.0357079389,1.4821884325,1.3259127381,1.1018500005,.9929301892,.749456496,.3763273525,.1690947795,.0679891594,.0244621261,.0078757839,.0022690206
2020,96,7.5,,2,5,15,25,35,10,5,3,,,,,,,,,,,,
2020,97,7.6,,,,,,,,,,,,,,,,,,,,,
2020,98,7.8,,,,,5,40,45,10,,,,,,,,,,,,,
2020,99,7.3,,,,,70,25,5,,,,,,,,,,,,,,
2020,101,7.2,,,5,10,38,32,10,5,,,,,,,,,,,,,
2020,102,7.8,,,,,,,,,,,,,,,,,,,,,
2020,103,7.8,,,,5,15,60,15,5,,,,,,,,,,,,,
2020,107,7.4801,.6285183878,2.060909778,7.0191621679,15.4937127542,23.2845531356,23.8293575838,16.6071057396,7.8801211059,2.5448952597,.5590841887,.0834973806,.0084710437,.0005833478,.0000272455,.0000008624,.0000000185,.0000000003,0,0,0,0
2020,108,7.64035875,,,,,,,,,,,,,,,,,,,,,
2020,110,8,.0000025143,.0002762188,.013699836,.3073862462,3.1412955434,14.7211569391,31.8161827021,31.8161827022,14.7211569391,3.1412955434,.3073862462,.013699836,.0002762188,.0000025042,.0000000102,0,0,0,0,0,0
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.8,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2020,114,7.9,,,,,,,,,,,,,,,,,,,,,
2020,115,7.9,2.3583980079,3.2457455057,6.0390907712,9.6257314672,13.1433895263,15.3743499039,15.4065025466,13.2260239729,9.7268088717,6.1280606534,3.3073565607,1.5291002686,.6055885862,.2054443291,.0596996406,.0148591905,.003167728,.0005783785,.0000904418,.0000121115,.0000015377
2020,116,7.2,0,0,0,0,35,25,20,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2020,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2020,128,7.6,,,,10,25,30,20,10,3,1,1,,,,,,,,,,
2020Nov,1,7.5,,,1,3,27,33,20,10,5,1,,,,,,,,,,,
2020Nov,2,8.2,0,0,0,0,0,40,50,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,4,7.4,,,,5,25,20,15,12.5,7.5,5,5,2.5,2.5,,,,,,,,
2020Nov,5,7.9,,,,5,20,35,17.5,10,7.5,5,,,,,,,,,,,
2020Nov,6,7.2,,,,10,60,30,,,,,,,,,,,,,,,
2020Nov,7,,,,,,,,,,,,,,,,,,,,,,
2020Nov,10,7.7,,,,,20,60,20,,,,,,,,,,,,,,
2020Nov,14,8,1,2,5,10,17,22,19,13,7,3,1,0,0,0,0,0,0,0,0,0,0
2020Nov,15,7.6,,,,15,25,30,20,10,,,,,,,,,,,,,
2020Nov,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020Nov,20,7.4,,,,5,35,30,20,10,,,,,,,,,,,,,
2020Nov,22,7.2,,,,30,40,20,10,,,,,,,,,,,,,,
2020Nov,23,7.3,,,3,15,28,26,20,7,1,,,,,,,,,,,,
2020Nov,24,7.4,5,8,14,16,17,11,9,7,5,3,2,2,1,,,,,,,,
2020Nov,26,6.9,3,5,20,29,22,10,5,3,2,1,,,,,,,,,,,
2020Nov,32,7.3,,,,,,,,,,,,,,,,,,,,,
2020Nov,33,8.3,,,,,,,,,,,,,,,,,,,,,
2020Nov,35,,,,,,,,,,,,,,,,,,,,,,
2020Nov,36,7.5,,,5,20,30,30,10,5,,,,,,,,,,,,,
2020Nov,37,7.6,,,,8,46,42,4,,,,,,,,,,,,,,
2020Nov,38,,,,,,,,,,,,,,,,,,,,,,
2020Nov,39,7.7,,,,5,20,45,25,5,,,,,,,,,,,,,
2020Nov,41,,,,,,,,,,,,,,,,,,,,,,
2020Nov,42,,,,,,,,,,,,,,,,,,,,,,
2020Nov,45,,,,,,,,,,,,,,,,,,,,,,
2020Nov,47,7.3,,,,,,,,,,,,,,,,,,,,,
2020Nov,48,7.5,,,,,,,,,,,,,,,,,,,,,
2020Nov,52,7.7,3,12,21,27,21,12,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,54,,,,,,,,,,,,,,,,,,,,,,
2020Nov,56,7.3,,,,,50,50,,,,,,,,,,,,,,,
2020Nov,61,,,,,,,,,,,,,,,,,,,,,,
2020Nov,67,,,,,,,,,,,,,,,,,,,,,,
2020Nov,68,7.65,,,,,,,,,,,,,,,,,,,,,
2020Nov,80,,,,,,,,,,,,,,,,,,,,,,
2020Nov,82,,,,,,,,,,,,,,,,,,,,,,
2020Nov,85,7.4930863913,.0033480812,.1171391591,1.7463196949,11.0635711573,30.032968363,35.1218432641,17.7105067165,3.8360117631,.3542419346,.0138224351,.0002258924,.0000015344,.0000000043,0,0,0,0,0,0,0,0
2020Nov,88,7.2,,,,,,,,,,,,,,,,,,,,,
2020Nov,89,7.4,,,8,15,33,28,8,5,2,1,,,,,,,,,,,
2020Nov,91,7.6,0,0,0,5,20,35,30,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,93,7.2,,,5,17.5,50,27.5,,,,,,,,,,,,,,,
2020Nov,95,7.3124315174,6.6532462551,10.6632342336,12.0810173176,13.6968184334,14.6617721021,12.9917613534,9.24808222,6.4380583675,5.1725167249,4.0790306078,2.5051769332,1.1982466509,.4463550194,.1294914225,.0292568766,.0051480327,.000705474,.0000752917,.0000062581,.0000004051,.0000000204
2020Nov,96,7.5,,2,5,10,20,33,15,10,3,2,,,,,,,,,,,
2020Nov,97,7.6,,,,,,,,,,,,,,,,,,,,,
2020Nov,98,7.9,,,,,10,40,40,10,,,,,,,,,,,,,
2020Nov,99,,,,,,,,,,,,,,,,,,,,,,
2020Nov,101,7.1,,,,,,,,,,,,,,,,,,,,,
2020Nov,102,,,,,,,,,,,,,,,,,,,,,,
2020Nov,103,,,,,,,,,,,,,,,,,,,,,,
2020Nov,107,7.3557,2.2732677973,4.2121523316,9.9607316009,16.6478818531,20.9542117211,19.8631634162,14.1803041509,7.6234814371,3.0860212449,.9404761476,.2157280669,.0372362985,.0048351069,.0004721667,.0000346656,.0000019128,.0000000793,.0000000025,.0000000001,0,0
2020Nov,108,7.612965,,,,,,,,,,,,,,,,,,,,,
2020Nov,110,8.3,.3706587363,.7837284686,1.9458002297,4.1066474606,7.3679152854,11.2377405514,14.5712646576,16.0621439695,15.0521788686,11.9917832721,8.121814669,4.6762863035,2.2888596385,.9523492655,.336836467,.1012680349,.0258784854,.0056208187,.0010376099,.0001627874,.0000244204
2020Nov,111,,,,,,,,,,,,,,,,,,,,,,
2020Nov,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Nov,114,8,,,,,,,,,,,,,,,,,,,,,
2020Nov,115,,,,,,,,,,,,,,,,,,,,,,
2020Nov,116,7.1,0,0,0,5,30,25,20,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2020Nov,127,7.8,.5970662578,2.2463997796,5.758020856,10.9398950057,16.3872046266,19.3539155827,18.0224388708,13.2323012842,7.6598203927,3.4957134646,1.257618286,.3566230848,.0797004439,.0140358396,.001947476,.0002128566,.0000183234,.0000012421,.0000000663,.0000000028,.5970662578
2020Nov,128,7.5,,,1,8,25,30,20,10,4,1,1,,,,,,,,,,
2021,1,7.5,,1,2,4,26,30,21,8,5,2,1,,,,,,,,,,
2021,2,8,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,5,7.9,,,,5,20,35,17.5,10,7.5,5,,,,,,,,,,,
2021,6,7.1,,,10,60,30,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,7.5,,,,,20,60,20,,,,,,,,,,,,,,
2021,14,8,1,2,5,10,14,18,19,14,9,5,2,1,0,0,0,0,0,0,0,0,0
2021,15,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021,20,7.3,,,,20,35,25,15,5,,,,,,,,,,,,,
2021,22,7.1,,,,30,40,20,10,,,,,,,,,,,,,,
2021,23,7.2,,,5,20,26,24,18,6,1,,,,,,,,,,,,
2021,24,7.2,9,10,12,15,16,11,9,7,5,3,2,1,,,,,,,,,
2021,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,8.4,0,0,2,6,11,15,19,18,12,9,4,3,1,0,0,0,0,0,0,0,0
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,36,7,,,10,25,30,20,10,5,,,,,,,,,,,,,
2021,37,7.4,,,,5,35,33,23,4,,,,,,,,,,,,,
2021,38,7.3,,,,,60,40,,,,,,,,,,,,,,,
2021,39,7.8,,,,5,20,40,30,5,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,7.7,,,,,40,40,20,,,,,,,,,,,,,,
2021,56,7.2,,,,20,50,30,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,80,7.8,.1200480192,1.8007202881,4.6818727491,10.4441776711,18.1272509004,22.9291716686,21.368547419,11.1644657863,6.962785114,1.5606242497,.8403361345,0,0,0,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,7.5680863913,.192142382,1.114892381,4.6611669187,12.6841088842,22.4810731555,25.9621068949,19.5377050438,9.5792090971,3.0584027656,.6354008949,.085819549,.0075275415,.0004444918,0,0,0,0,0,0,0,0
2021,88,7.2,,,,,,,,,,,,,,,,,,,,,
2021,89,7,,,8,18,43,17,6,5,2,1,,,,,,,,,,,
2021,91,7.6,0,0,2.5,5,15,35,25,10,5,2.5,0,0,0,0,0,0,0,0,0,0,0
2021,93,7.1,,,10,17.5,50,22.5,0,,,,,,,,,,,,,,
2021,95,7.1785566794,7.4797178616,9.3652401162,11.3111240166,13.4549592719,19.8055901487,15.6903556257,8.4871201453,6.7388495009,3.709247326,1.5503588197,1.3062136203,.7478348708,.1643374732,.1018573756,.0712108,.0136760276,.0020455046,.0002382689,.0000216153,.0000015271,.000000084
2021,96,7.5,,2,5,10,20,33,15,10,3,2,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,8,,,,5,10,30,30,20,5,,,,,,,,,,,,
2021,99,7.1,,,,15,70,15,,,,,,,,,,,,,,,
2021,101,6.9,,5,10,35,35,10,5,,,,,,,,,,,,,,
2021,102,7.8,,,,,,,,,,,,,,,,,,,,,
2021,103,7.7,,,,5,20,45,25,5,,,,,,,,,,,,,
2021,107,7.1865,5.9211223313,6.693449282,12.1511286943,16.5683130213,18.3028538217,16.38104886,11.877992545,6.977687996,3.3206934058,1.2801757224,.3997629811,.1011092148,.0207105747,.0034352687,.0004613674,.0000501648,.0000044153,.0000003145,.0000000181,.0000000008,0
2021,108,7.5506955,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,8.2,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2021,114,8.2,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,7.3,2.8292467314,6.074375084,10.9795903557,15.1895797262,17.3616672357,16.3955751839,12.7923384124,8.24621747,4.3916712529,1.9322308541,.7022987656,.2108598938,.0522934211,.0107114849,.0018120394,.0002531421,.0000292013,.0000027812,.0000002187,.0000000142,2.8292467314
2021,128,7.5,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2023,1,7.4,1,2,3,15,25,20,12,7,5,4,3,2,1,,,,,,,,
2023,2,8,0,0,0,0,10,40,40,10,0,0,0,0,0,0,0,0,0,0,0,0,0
2023,4,7,2.5,5,7.5,10,12.5,15,12.5,10,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,
2023,5,7.9,,,,5,19,35,17.5,10,7.5,5,1,,,,,,,,,,
2023,6,7.1,,,,20,60,20,,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,7.3,,,,20,60,20,,,,,,,,,,,,,,,
2023,14,8.5,1,2,5,10,14,18,19,14,9,5,2,1,0,0,0,0,0,0,0,0,0
2023,15,7.5,,,5,10,30,35,15,5,,,,,,,,,,,,,
2023,16,7.1,6,9,12,14,17,13,9,6,5,5,3,1,0,0,0,0,0,0,0,0,0
2023,20,7,,3,10,15,22,18,15,10,5,2,,,,,,,,,,,
2023,22,7,,,10,20,35,20,15,,,,,,,,,,,,,,
2023,23,6.8,1,5,15,20,19,15,10,7,5,2,1,,,,,,,,,,
2023,24,7.3,7,11,14,15,13,11,9,7,5,3,2,2,1,,,,,,,,
2023,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,8.4,0,1,2,8,11,16,17,16,9,8,6,3,2,1,0,0,0,0,0,0,0
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,6.5,,5,15,30,25,15,5,5,,,,,,,,,,,,,
2023,37,6.9,,3,23,35,28,10,1,,,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,8.1,,,,,15,35,20,15,10,5,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,42,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,7.5,,,,5,20,50,25,,,,,,,,,,,,,,
2023,56,7,,,10,40,40,10,,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,7.9,.600240096,1.6806722689,5.5222088836,9.6038415366,16.6866746699,20.7683073229,17.7671068427,11.7647058824,9.9639855942,4.3217286915,1.0804321729,.2400960384,0,0,0,0,0,0,0,0,0
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,7.65,1.6062285604,3.1728066669,6.9139289074,12.0595620681,16.8378351975,18.8192771994,16.8378351975,12.0595620681,6.9139289074,3.1728066669,1.1653503711,.3425507071,.0983274822,0,0,0,0,0,0,0,0
2023,88,7.2,,,,,,,,,,,,,,,,,,,,,
2023,89,6.7,,,23,54,17,4,1,.5,.5,,,,,,,,,,,,
2023,91,7.7,0,0,2.5,5,10,27.5,22.5,15,10,5,2.5,0,0,0,0,0,0,0,0,0,0
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,7.0289037548,7.3513127363,10.9094466175,14.6467443422,18.4726453401,20.1045051739,9.9819063187,7.0042752859,3.6036395748,2.917809655,2.114061533,1.3706398315,.795195897,.4128287839,.1917833354,.0797254212,.0296570422,.0098719718,.0029405261,.0007837747,.0001869401,.0000398987
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,8.1,,,,10,10,15,25,25,10,5,,,,,,,,,,,
2023,99,6.9,,,,55,40,5,,,,,,,,,,,,,,,
2023,101,7,5,10,15,20,20,15,10,2,2,1,,,,,,,,,,,
2023,102,7.7,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2023,108,7.51600175,,,,,,,,,,,,,,,,,,,,,
2023,110,9,.38443093,.5999052102,1.2956228124,2.5066678573,4.3445059949,6.7454676579,9.3823995378,11.6908904932,13.0501095063,13.0501095063,11.6908904932,9.3823995378,6.7454676579,4.3445059949,2.5066678573,1.2956228124,.5999052102,.2488314708,.0924575789,.0307744103,.01236747
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2023,114,8.8,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,7.2,0,0,5,15,30,20,12.5,10,5,2.5,0,0,0,0,0,0,0,0,0,0,0
2023,127,7,6.319843579,8.5291695325,12.5813498784,14.737109606,14.9507181789,13.1364078744,9.9966522859,6.5885966986,3.7608591716,1.8592207313,.7960072979,.2951457012,.0947717719,.0263531948,.0063458059,.0013232017,.0002389113,.0000373511,.000005056,.0000005926,6.319843579
2023,128,7.5,1,1,3,10,20,30,15,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,,,,2.6,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,5,,,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2.5,,,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,,,,2.1,,,,,,,,,,,,,,,,,,
2019,14,,,,2.3,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.4,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,,,,2.3,,,,,,,,,,,,,,,,,,
2019,23,,,,2.4,,,,,,,,,,,,,,,,,,
2019,24,,,,2.2,,,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,2.6,,,,,,,,,,,,,,,,,,
2019,35,,,,,,,,,,,,,,,,,,,,,,
2019,36,,,,2.5,,,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,,,,2.5,,,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,42,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,,,,2.3,,,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,,,
2019,88,,,,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,,,
2019,93,,,,,,,,,,,,,,,,,,,,,,
2019,95,,,,1.3723766509,,,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.3,,,,,,,,,,,,,,,,,,
2019,99,,,,2.3,,,,,,,,,,,,,,,,,,
2019,101,,,,2.6,,,,,,,,,,,,,,,,,,
2019,102,,,,1.7,,,,,,,,,,,,,,,,,,
2019,103,,,,2.4,,,,,,,,,,,,,,,,,,
2019,107,,,,2.8,,,,,,,,,,,,,,,,,,
2019,108,,,,1.53894625,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,2,,,,,,,,,,,,,,,,,,
2019,114,,,,2.3,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,,,
2019,127,,,,2,,,,,,,,,,,,,,,,,,
2019,128,,,,3,,,,,,,,,,,,,,,,,,
2019Q1,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,2,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,4,55.3,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,5,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,7,63.8623168754,0,1.1403328044,,,,,,,,,,,,,,,,,,,
2019Q1,10,70,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,14,60,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q1,15,68,,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,16,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,20,58,0,,,,,,,,,,,,,,,,,,,,
2019Q1,22,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,23,60,0,,,,,,,,,,,,,,,,,,,,
2019Q1,24,61,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,26,57,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,32,61.2,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,33,60,0,1.1494252874,,,,,,,,,,,,,,,,,,,
2019Q1,35,,,,,,,,,,,,,,,,,,,,,,
2019Q1,36,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,37,62,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,38,65,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,39,58,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,41,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,42,,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q1,45,,,,,,,,,,,,,,,,,,,,,,
2019Q1,47,66,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,48,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,52,79,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,54,,,,,,,,,,,,,,,,,,,,,,
2019Q1,56,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,61,59,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,67,,,,,,,,,,,,,,,,,,,,,,
2019Q1,68,58.4,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,80,,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,82,,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,85,64.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,88,58,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,89,68,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,91,,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,93,77,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,95,65,0,1.1848682097,,,,,,,,,,,,,,,,,,,
2019Q1,96,,,1.16,,,,,,,,,,,,,,,,,,,
2019Q1,97,56,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,98,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,99,61,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,101,59.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,102,60,0,1.1363636364,,,,,,,,,,,,,,,,,,,
2019Q1,103,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,107,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q1,108,54.31240498,0,1.1633679757,,,,,,,,,,,,,,,,,,,
2019Q1,110,62.074591782,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,111,,,,,,,,,,,,,,,,,,,,,,
2019Q1,112,68,0,1.09,,,,,,,,,,,,,,,,,,,
2019Q1,114,,0,,,,,,,,,,,,,,,,,,,,
2019Q1,115,70,0,,,,,,,,,,,,,,,,,,,,
2019Q1,116,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q1,127,57,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q1,128,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,2,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,4,54.7,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,5,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,7,64.423631147,0,1.1403328233,,,,,,,,,,,,,,,,,,,
2019Q2,10,70,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q2,14,60,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,15,68,,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,16,60,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q2,20,60,0,,,,,,,,,,,,,,,,,,,,
2019Q2,22,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,23,62,0,,,,,,,,,,,,,,,,,,,,
2019Q2,24,63,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,26,57,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,32,61.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,33,58,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2019Q2,35,,,,,,,,,,,,,,,,,,,,,,
2019Q2,36,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,37,63,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,38,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,39,68,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,41,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,42,,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,45,,,,,,,,,,,,,,,,,,,,,,
2019Q2,47,69,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,48,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,52,82,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,54,,,,,,,,,,,,,,,,,,,,,,
2019Q2,56,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,61,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,67,,,,,,,,,,,,,,,,,,,,,,
2019Q2,68,59,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,80,,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q2,85,63.7,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,88,58,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,89,71,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,91,,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,93,76.9,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,95,64,0,1.1945093097,,,,,,,,,,,,,,,,,,,
2019Q2,96,,,1.175,,,,,,,,,,,,,,,,,,,
2019Q2,97,56.5,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,98,67.75,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q2,99,62,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,101,70.7,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,102,62,0,1.1507479862,,,,,,,,,,,,,,,,,,,
2019Q2,103,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,107,63,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,108,60.61111158,0,1.1633679757,,,,,,,,,,,,,,,,,,,
2019Q2,110,62.3826637334,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q2,111,,,,,,,,,,,,,,,,,,,,,,
2019Q2,112,65,0,1.09,,,,,,,,,,,,,,,,,,,
2019Q2,114,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,115,72,0,,,,,,,,,,,,,,,,,,,,
2019Q2,116,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,127,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,128,65,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,2,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,4,55,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q3,5,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,7,64.5457439874,0,1.1403328233,,,,,,,,,,,,,,,,,,,
2019Q3,10,70,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q3,14,60,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,15,68,,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,16,61,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,20,60,0,,,,,,,,,,,,,,,,,,,,
2019Q3,22,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,23,65,0,,,,,,,,,,,,,,,,,,,,
2019Q3,24,63,0,1.22,,,,,,,,,,,,,,,,,,,
2019Q3,26,57,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,32,61.8,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,33,56,0,1.0869565217,,,,,,,,,,,,,,,,,,,
2019Q3,35,,,,,,,,,,,,,,,,,,,,,,
2019Q3,36,65,.25,1.2,,,,,,,,,,,,,,,,,,,
2019Q3,37,67,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q3,38,70,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,39,70,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,41,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,42,,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,45,,,,,,,,,,,,,,,,,,,,,,
2019Q3,47,77,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,48,,.25,,,,,,,,,,,,,,,,,,,,
2019Q3,52,76,0,1.21,,,,,,,,,,,,,,,,,,,
2019Q3,54,,,,,,,,,,,,,,,,,,,,,,
2019Q3,56,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,61,60,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,67,,,,,,,,,,,,,,,,,,,,,,
2019Q3,68,59,.05,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,80,,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q3,85,62.6,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,88,57,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,89,69.5,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q3,91,,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q3,93,73.5,0,1.1767,,,,,,,,,,,,,,,,,,,
2019Q3,95,63,0,1.2046270286,,,,,,,,,,,,,,,,,,,
2019Q3,96,,,1.19,,,,,,,,,,,,,,,,,,,
2019Q3,97,57,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q3,98,67.6,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,99,62,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,101,74,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,102,65,0,1.221001221,,,,,,,,,,,,,,,,,,,
2019Q3,103,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,107,64,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,108,66.55574745,.25,1.1633679757,,,,,,,,,,,,,,,,,,,
2019Q3,110,62.6922646249,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,111,,,,,,,,,,,,,,,,,,,,,,
2019Q3,112,56,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,114,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,115,67,0,,,,,,,,,,,,,,,,,,,,
2019Q3,116,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,127,60,0,1.6,,,,,,,,,,,,,,,,,,,
2019Q3,128,65,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q4,1,,0,,,,,,,,,,,,,,,,,,,,
2019Q4,2,60,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,4,55.3,.25,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,5,,.1,,,,,,,,,,,,,,,,,,,,
2019Q4,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,7,64.2981450238,0,1.1403328234,,,,,,,,,,,,,,,,,,,
2019Q4,10,70,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q4,14,60,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q4,15,68,,1.16,,,,,,,,,,,,,,,,,,,
2019Q4,16,61,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q4,20,62,0,,,,,,,,,,,,,,,,,,,,
2019Q4,22,65,.02,1.18,,,,,,,,,,,,,,,,,,,
2019Q4,23,68,0,,,,,,,,,,,,,,,,,,,,
2019Q4,24,65,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q4,26,57,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,32,62.1,.25,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,33,60,.25,1.0869565217,,,,,,,,,,,,,,,,,,,
2019Q4,35,,,,,,,,,,,,,,,,,,,,,,
2019Q4,36,70,.5,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,37,67,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,38,68,.25,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,39,74,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,41,65,.25,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,42,,.25,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,45,,,,,,,,,,,,,,,,,,,,,,
2019Q4,47,81.6666666667,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,48,,.25,,,,,,,,,,,,,,,,,,,,
2019Q4,52,65,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q4,54,,,,,,,,,,,,,,,,,,,,,,
2019Q4,56,60,.25,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,61,61,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,67,,,,,,,,,,,,,,,,,,,,,,
2019Q4,68,59,.25,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,80,,.25,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q4,85,61.8,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q4,88,57,.1,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,89,67.6,.08,1.22,,,,,,,,,,,,,,,,,,,
2019Q4,91,,.25,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,93,70.1,.08,1.2167,,,,,,,,,,,,,,,,,,,
2019Q4,95,62,.1,1.2151404835,,,,,,,,,,,,,,,,,,,
2019Q4,96,,,1.205,,,,,,,,,,,,,,,,,,,
2019Q4,97,57.5,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,98,67.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,99,63,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,101,76,.1,1.18,,,,,,,,,,,,,,,,,,,
2019Q4,102,70,.0441176471,1.25,,,,,,,,,,,,,,,,,,,
2019Q4,103,,.25,,,,,,,,,,,,,,,,,,,,
2019Q4,107,64,.1,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,108,67.96285594,.25,1.1633679757,,,,,,,,,,,,,,,,,,,
2019Q4,110,63.0034020444,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q4,111,,,,,,,,,,,,,,,,,,,,,,
2019Q4,112,52,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q4,114,,0,,,,,,,,,,,,,,,,,,,,
2019Q4,115,65,0,1.23,,,,,,,,,,,,,,,,,,,
2019Q4,116,60,.25,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,127,60,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q4,128,65,0,1.19,,,,,,,,,,,,,,,,,,,
2020,1,,.25,,,,,,,,,,,,,,,,,,,,
2020,2,62,.25,1.25,2.5,,,,,,,,,,,,,,,,,,
2020,4,56,.5,1.22,,,,,,,,,,,,,,,,,,,
2020,5,,.5,,,,,,,,,,,,,,,,,,,,
2020,6,65,.4,1.15,2.6,,,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,80,.2,1.3,1.8,,,,,,,,,,,,,,,,,,
2020,14,60,.12,1.13,2.3,,,,,,,,,,,,,,,,,,
2020,15,68,,1.18,,,,,,,,,,,,,,,,,,,
2020,16,60,.25,1.19,2.6,,,,,,,,,,,,,,,,,,
2020,20,63,.1,,,,,,,,,,,,,,,,,,,,
2020,22,70,.35,1.2,2.6,,,,,,,,,,,,,,,,,,
2020,23,70,0,,2.5,,,,,,,,,,,,,,,,,,
2020,24,65,.125,1.35,2.4,,,,,,,,,,,,,,,,,,
2020,26,57,.5,1.15,,,,,,,,,,,,,,,,,,,
2020,32,63,.5,1.14,,,,,,,,,,,,,,,,,,,
2020,33,62,.5,1.1111111111,3,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,36,75,1,1.2,2,,,,,,,,,,,,,,,,,,
2020,37,70,.3,1.24,,,,,,,,,,,,,,,,,,,
2020,38,70.125,.5,1.2,,,,,,,,,,,,,,,,,,,
2020,39,74,.3,1.21,2.5,,,,,,,,,,,,,,,,,,
2020,41,65,.5,1.15,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,.25,,,,,,,,,,,,,,,,,,,,
2020,48,,.7,,,,,,,,,,,,,,,,,,,,
2020,52,,.2,1.34,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,
2020,56,61,.5,1.14,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,59,.4,1.14,,,,,,,,,,,,,,,,,,,
2020,80,,.6,1.18,,,,,,,,,,,,,,,,,,,
2020,82,,0,1.1,2.4,,,,,,,,,,,,,,,,,,
2020,85,55.75,.17,1.23,,,,,,,,,,,,,,,,,,,
2020,88,55,.3,1.14,,,,,,,,,,,,,,,,,,,
2020,89,66,.42,1.24,,,,,,,,,,,,,,,,,,,
2020,91,,.25,1.225,,,,,,,,,,,,,,,,,,,
2020,93,66,.42,1.24,,,,,,,,,,,,,,,,,,,
2020,95,60,.2125,1.2409027246,1.3566775277,,,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,57.5,.19,1.2,,,,,,,,,,,,,,,,,,,
2020,98,67.25,.3,1.17,2.4,,,,,,,,,,,,,,,,,,
2020,99,63,.21,1.19,2.5,,,,,,,,,,,,,,,,,,
2020,101,77,.2,1.22,2.7,,,,,,,,,,,,,,,,,,
2020,102,70,.375,,2,,,,,,,,,,,,,,,,,,
2020,103,,.5,,2.5,,,,,,,,,,,,,,,,,,
2020,107,65,.5,1.14,2.5,,,,,,,,,,,,,,,,,,
2020,108,60.1333682,.875,1.1633679757,2.29294,,,,,,,,,,,,,,,,,,
2020,110,65,0,1.13,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,50,0,1.17,1.8,,,,,,,,,,,,,,,,,,
2020,114,,0,,2.4,,,,,,,,,,,,,,,,,,
2020,115,73,.75,1.3,,,,,,,,,,,,,,,,,,,
2020,116,60,.875,1.15,,,,,,,,,,,,,,,,,,,
2020,127,55,.1,1.18,2.2,,,,,,,,,,,,,,,,,,
2020,128,65,.25,1.24,3.5,,,,,,,,,,,,,,,,,,
2021,1,,.5,,,,,,,,,,,,,,,,,,,,
2021,2,62,1,1.25,2.4,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,5,,1,,,,,,,,,,,,,,,,,,,,
2021,6,65,.75,1.15,2.2,,,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,85,.4,1.3,1.6,,,,,,,,,,,,,,,,,,
2021,14,60,.56,1.14,2.4,,,,,,,,,,,,,,,,,,
2021,15,68,,1.18,,,,,,,,,,,,,,,,,,,
2021,16,60,.25,1.18,2.5,,,,,,,,,,,,,,,,,,
2021,20,67,.4,,,,,,,,,,,,,,,,,,,,
2021,22,70,.8,1.2,2.8,,,,,,,,,,,,,,,,,,
2021,23,70,.1,,2.5,,,,,,,,,,,,,,,,,,
2021,24,70,.625,1.35,2.5,,,,,,,,,,,,,,,,,,
2021,26,57,1.5,1.15,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,65,.75,1.1363636364,2.7,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,36,75,2,1.25,2,,,,,,,,,,,,,,,,,,
2021,37,75,.9,1.26,,,,,,,,,,,,,,,,,,,
2021,38,72,.56,1.24,,,,,,,,,,,,,,,,,,,
2021,39,74,.7,1.24,2.4,,,,,,,,,,,,,,,,,,
2021,41,65,1,1.15,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,.5,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,
2021,56,62,.75,1.14,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,.8,1.15,,,,,,,,,,,,,,,,,,,
2021,80,,.9,1.2,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,60.787,.75,1.29,,,,,,,,,,,,,,,,,,,
2021,88,55,.5,1.14,,,,,,,,,,,,,,,,,,,
2021,89,66,.92,1.24,,,,,,,,,,,,,,,,,,,
2021,91,,.75,1.25,,,,,,,,,,,,,,,,,,,
2021,93,66,.92,1.24,,,,,,,,,,,,,,,,,,,
2021,95,60,.5625,1.2793227346,1.4788741194,,,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,66.25,.92,1.19,2.4,,,,,,,,,,,,,,,,,,
2021,99,63,.65,1.23,2.7,,,,,,,,,,,,,,,,,,
2021,101,80,.2,1.24,2.3,,,,,,,,,,,,,,,,,,
2021,102,65,.4583,,1.8,,,,,,,,,,,,,,,,,,
2021,103,,.9,,,,,,,,,,,,,,,,,,,,
2021,107,66,.75,1.14,2.2,,,,,,,,,,,,,,,,,,
2021,108,66.1912482575,1.25,1.1633679757,2.385,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,60,0,1.2,1.5,,,,,,,,,,,,,,,,,,
2021,114,,0,,2.4,,,,,,,,,,,,,,,,,,
2021,115,72,,,,,,,,,,,,,,,,,,,,,
2021,116,60,1.875,1.15,,,,,,,,,,,,,,,,,,,
2021,127,50,.75,1.23,2.5,,,,,,,,,,,,,,,,,,
2021,128,65,.75,1.3,4,,,,,,,,,,,,,,,,,,
2023,1,,,,,,,,,,,,,,,,,,,,,,
2023,2,,,,2.3,,,,,,,,,,,,,,,,,,
2023,4,,,,,,,,,,,,,,,,,,,,,,
2023,5,,,,,,,,,,,,,,,,,,,,,,
2023,6,,,,2.2,,,,,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,10,,,,1.6,,,,,,,,,,,,,,,,,,
2023,14,,,,2.5,,,,,,,,,,,,,,,,,,
2023,15,,,,,,,,,,,,,,,,,,,,,,
2023,16,,,,2.1,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,,,,2.7,,,,,,,,,,,,,,,,,,
2023,23,,,,2.5,,,,,,,,,,,,,,,,,,
2023,24,,,,2.5,,,,,,,,,,,,,,,,,,
2023,26,,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,2.4,,,,,,,,,,,,,,,,,,
2023,35,,,,,,,,,,,,,,,,,,,,,,
2023,36,,,,2.5,,,,,,,,,,,,,,,,,,
2023,37,,,,,,,,,,,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,,,,2.2,,,,,,,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,42,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,,,,,,,,,,,,,,,,,
2023,56,,,,,,,,,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,,,,,,,,,,,,,,,,,,,,,,
2023,88,,,,,,,,,,,,,,,,,,,,,,
2023,89,,,,,,,,,,,,,,,,,,,,,,
2023,91,,,,,,,,,,,,,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,,,,1.4909358483,,,,,,,,,,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,,,,2.5,,,,,,,,,,,,,,,,,,
2023,99,,,,2.8,,,,,,,,,,,,,,,,,,
2023,101,,,,2,,,,,,,,,,,,,,,,,,
2023,102,,,,2,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,,,,2.2,,,,,,,,,,,,,,,,,,
2023,108,,,,2.5975625,,,,,,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,1.5,,,,,,,,,,,,,,,,,,
2023,114,,,,2.7,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,,,,,,,,,,,,,,,,,,,,,
2023,127,,,,1.9,,,,,,,,,,,,,,,,,,
2023,128,,,,3.5,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2019Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,1.4,,,1,2,15,50,20,10,2,,,,,,,,,,,,
2019,2,1.4,0,0,0,0,0,60,40,0,0,0,0,0,,,,,,,,,
2019,4,1.3,,,,10,25,40,25,,,,,,,,,,,,,,
2019,6,1.4,,,,,,30,60,10,,,,,,,,,,,,,
2019,7,1.2857285955,,,,,,,,,,,,,,,,,,,,,
2019,14,1,0,0,0,3,50,46,1,0,0,0,0,0,,,,,,,,,
2019,15,1.5,,,,,15,30,35,20,,,,,,,,,,,,,
2019,16,1.3,0,1,2,8,20,33,23,10,2,1,0,0,,,,,,,,,
2019,20,1.5,,,,10,20,25,35,10,,,,,,,,,,,,,
2019,22,1.2,,,,10,25,40,25,,,,,,,,,,,,,,
2019,23,1.4,,,,,15,35,25,15,10,,,,,,,,,,,,
2019,24,1.3373813834,,,0,5,22,36,26,11,,,,,,,,,,,,,
2019,26,1.3,,,,5,20,40,30,5,,,,,,,,,,,,,
2019,32,1.26,.0000000045,.0000103368,.008535075,.9901135975,17.6130987452,52.0063584373,26.9787815501,2.3707843473,.0322548973,.0000629921,.0000000169,0,,,,,,,,,
2019,33,1.5,0,0,0,7,14,28,27,12,9,3,0,0,,,,,,,,,
2019,36,1.7,,,,,10,25,60,5,,,,,,,,,,,,,
2019,37,1.3,,,,,2,72,26,,,,,,,,,,,,,,
2019,38,1.33,,,,,20,80,,,,,,,,,,,,,,,
2019,39,1.5,,,,5,15,25,30,20,5,,,,,,,,,,,,
2019,41,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2019,45,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2019,47,1.4,,,5,10,20,35,25,5,,,,,,,,,,,,,
2019,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2019,49,1.3,,,,,,,,,,,,,,,,,,,,,
2019,52,1.2,0,0,1,4,21,47,21,5,1,0,0,0,,,,,,,,,
2019,54,,,,,,25,50,25,,,,,,,,,,,,,,
2019,56,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2019,61,1.2,,,,,15,45,25,15,,,,,,,,,,,,,
2019,63,1.3,,,,,5,60,30,5,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,1.35,,,,,,,,,,,,,,,,,,,,,
2019,80,1.7,0,0,0,.2560819462,3.0729833547,27.6568501921,43.7900128041,21.2548015365,3.7131882202,.2560819462,0,0,,,,,,,,,
2019,82,1.2,,,,,,,,,,,,,,,,,,,,,
2019,85,1.2712928413,.000001206,.0005325115,.0621077693,1.9550882659,17.0982535516,42.7834410075,31.1477144611,6.5572369671,.3892754848,.006321379,.0000273652,.000000031,,,,,,,,,
2019,88,1.5,,,5,8,10,20,27,15,10,5,,,,,,,,,,,
2019,89,1.4402858507,0,0,0,.5,9.8,40.6,39.5,9.1,.5,0,0,0,,,,,,,,,
2019,91,1.3,0,0,0,0,30,45,25,0,0,0,0,0,,,,,,,,,
2019,93,1.4,,,,,,60,40,,,,,,,,,,,,,,
2019,95,1.2722039775,3.08705821,5.7453942503,8.4709690761,11.6282586413,13.4344572532,15.2548964931,13.7159003002,8.7504288521,6.7999647604,5.6397459552,4.6713791553,2.8015470528,,,,,,,,,
2019,96,1.3,,,5,10,15,35,20,10,5,,,,,,,,,,,,
2019,97,1.2350270018,,,,,,,,,,,,,,,,,,,,,
2019,98,1.4,,,,,,55,45,,,,,,,,,,,,,,
2019,99,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,101,1.4,,,,,10,40,40,10,,,,,,,,,,,,,
2019,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019,103,1.5,,,,,5,40,50,5,,,,,,,,,,,,,
2019,107,1.686556,.0000025184,.0004184633,.0267438571,.6623685212,6.4307333767,24.7576827186,38.1311912526,23.5708545922,5.8268978429,.5708692171,.021910085,.0003275549,,,,,,,,,
2019,108,1.6365425,,,,,7.86,24.9,37.17,23.64,6.43,,,,,,,,,,,,
2019,110,1.4843473079,0,0,0,0,.0000000013,16.792694089,83.2072003784,.0001055313,0,0,0,0,,,,,,,,,
2019,111,1.4,,,,,,,,,,,,,,,,,,,,,
2019,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2019,114,1.5,,,,,,,,,,,,,,,,,,,,,
2019,115,1.2,.8610224408,1.7044537866,5.3980996482,11.3562779919,17.946251492,21.3056472081,19.0026610537,12.7327584452,6.4088967022,2.4229087905,.6878638663,.1731585745,,,,,,,,,
2019,116,1.3,0,0,0,2.5,12.5,40,32.5,10,2.5,0,0,0,,,,,,,,,
2019,127,1.5,.0180998872,.0815522534,.8153700371,4.5591384244,14.6097823798,26.8756652069,28.4078544902,17.255190828,6.0181785644,1.2033960454,.137671996,.0180998872,,,,,,,,,
2019,128,1.6,,,,1,3,28,50,15,2,1,,,,,,,,,,,
2020,1,1.6,,,1,2,9,30,46,8,3,1,,,,,,,,,,,
2020,2,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2020,4,1.5,,2.5,5,10,17.5,20,25,15,5,,,,,,,,,,,,
2020,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,1.4777128657,,,,,,,,,,,,,,,,,,,,,
2020,14,2.1,0,0,0,1,4,12,28,27,18,8,2,0,,,,,,,,,
2020,15,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020,16,1.4,2,5,7,8,17,24,21,11,3,1,1,0,,,,,,,,,
2020,20,1.6,,,,5,15,25,40,15,,,,,,,,,,,,,
2020,22,1.5,,,,,15,35,35,15,,,,,,,,,,,,,
2020,23,1.3,,,,2,19,26,21,18,10,4,,,,,,,,,,,
2020,24,1.5097861451,,1,3,5,12,24,23,20,8,3,1,,,,,,,,,,
2020,26,1.5,,,5,5,15,25,30,10,5,5,,,,,,,,,,,
2020,32,1.5,.0003680213,.0114755376,.2604082498,2.7016093233,13.1825206455,30.2002506075,32.6065690308,16.5966220843,3.9717997013,.4446683177,.0231457209,.00056276,,,,,,,,,
2020,33,1.7,0,0,2,7,12,16,24,18,13,8,0,0,,,,,,,,,
2020,36,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2020,37,1.5,,,,,,19,73,8,,,,,,,,,,,,,
2020,38,1.48,,,,,,45,55,,,,,,,,,,,,,,
2020,39,1.5,,,,5,10,27,33,20,5,,,,,,,,,,,,
2020,41,1.4,,,,,20,60,20,,,,,,,,,,,,,,
2020,45,1.6,,,,5,5,25,35,25,5,,,,,,,,,,,,
2020,47,1.5,,,5,5,20,30,20,15,5,,,,,,,,,,,,
2020,48,1.1,,,,,15,80,5,,,,,,,,,,,,,,
2020,49,1.2,,,,,,,,,,,,,,,,,,,,,
2020,52,1.4,0,0,1,4,16,36,27,12,3,1,0,0,,,,,,,,,
2020,54,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,1.3,,,,,25,40,35,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.5,,,,,,,,,,,,,,,,,,,,,
2020,80,2,0,.1280409731,.3841229193,1.6645326504,8.7067861716,15.1088348271,26.248399488,22.9193341869,13.3162612036,7.6824583867,2.1766965429,1.6645326504,,,,,,,,,
2020,82,1.5,,,,,,,,,,,,,,,,,,,,,
2020,85,1.455036484,.0042327374,.0742211865,.7585580269,4.3910363177,14.4299084532,26.9681704398,28.6927685629,17.3808777769,5.9895066054,1.1722559122,.1300185134,.0084454677,,,,,,,,,
2020,88,1.4,,,5,9,11,15,20,20,15,5,,,,,,,,,,,
2020,89,1.5591143338,0,0,0,.2,5.7,33.1,45.3,14.7,1,0,0,0,,,,,,,,,
2020,91,1.5,0,0,0,2.5,17.5,35,37.5,7.5,0,0,0,0,,,,,,,,,
2020,93,1.6,,,,,,30,65,5,,,,,,,,,,,,,
2020,95,1.4452523372,.3052088901,.7278806212,3.0885269866,8.8674012717,17.22642038,22.6437024077,20.1397258277,13.9508449379,6.7659965118,3.1904044682,2.0840661736,1.0098215235,,,,,,,,,
2020,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2020,97,1.2172398403,,,,,,,,,,,,,,,,,,,,,
2020,98,1.6,,,,,5,30,40,20,5,,,,,,,,,,,,
2020,99,1.4,,,,,,45,55,,,,,,,,,,,,,,
2020,101,1.7,,,,,7.5,25,35,25,7.5,,,,,,,,,,,,
2020,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020,103,1.6,,,,,5,30,45,15,5,,,,,,,,,,,,
2020,107,1.543353,.001802146,.0408581042,.5141767635,3.5201062287,13.1490159779,26.8627249518,30.056615169,18.4231499004,6.1800410961,1.1322305861,.1129763325,.0063027438,,,,,,,,,
2020,108,1.47879,,,,1.67,14.24,28.76,32.87,18.4,4.06,,,,,,,,,,,,
2020,110,1.4665584441,.0032593096,.0377886602,.5193283122,3.6507745715,13.7401409062,27.7582504281,30.1476105411,17.6057670359,5.5218008246,.9279124845,.0832858893,.0040810368,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020,115,1.4,.468147596,1.0496124194,3.7003017347,8.7287477768,15.4662985879,20.5868918853,20.5868918851,15.4662985879,8.7287477768,3.7003017347,1.1780641909,.3396958245,,,,,,,,,
2020,116,1.5,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,,,
2020,127,1.5,.0386911332,.1907260013,1.3302990542,5.6409329348,14.9986176775,25.0273601731,26.220715709,17.2487855523,7.1218106336,1.8441893556,.2991806422,.0386911332,,,,,,,,,
2020,128,1.7,,1,1,2,5,25,40,18,5,2,1,,,,,,,,,,
2020Mar,1,1.6,,,1,2,9,36,40,8,3,1,,,,,,,,,,,
2020Mar,2,1.4,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2020Mar,4,1.6,2.5,2.5,5,10,15,20,20,15,7.5,2.5,0,0,,,,,,,,,
2020Mar,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2020Mar,7,,,,,,,,,,,,,,,,,,,,,,
2020Mar,14,1.9,0,0,0,1,5,15,28,31,15,5,0,0,,,,,,,,,
2020Mar,15,,,,,,,,,,,,,,,,,,,,,,
2020Mar,16,1.4,0,1,2,10,21,34,21,8,2,1,0,0,,,,,,,,,
2020Mar,20,1.5,,,,5,15,30,35,15,,,,,,,,,,,,,
2020Mar,22,1.3,,,,,15,40,30,15,,,,,,,,,,,,,
2020Mar,23,1.3,,,,1,16,30,22,17,10,4,,,,,,,,,,,
2020Mar,24,1.5426840046,,2,3,5,14,20,30,19,5,2,,,,,,,,,,,
2020Mar,26,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2020Mar,32,,,,,,,,,,,,,,,,,,,,,,
2020Mar,33,1.7,,,,,,,,,,,,,,,,,,,,,
2020Mar,36,1.8,,,,,10,25,50,15,,,,,,,,,,,,,
2020Mar,37,1.5,,,,,,25,75,,,,,,,,,,,,,,
2020Mar,38,,,,,,,,,,,,,,,,,,,,,,
2020Mar,39,1.9,,,,,5,15,35,30,15,,,,,,,,,,,,
2020Mar,41,,,,,,,,,,,,,,,,,,,,,,
2020Mar,45,,,,,,,,,,,,,,,,,,,,,,
2020Mar,47,1.6,,,5,5,15,30,25,15,5,,,,,,,,,,,,
2020Mar,48,1.1,,,,,15,80,5,,,,,,,,,,,,,,
2020Mar,49,,,,,,,,,,,,,,,,,,,,,,
2020Mar,52,1.4,0,0,1,4,16,36,27,12,3,1,0,0,,,,,,,,,
2020Mar,54,,,,,,25,50,25,,,,,,,,,,,,,,
2020Mar,56,1.4,,,,,20,40,40,,,,,,,,,,,,,,
2020Mar,61,,,,,,,,,,,,,,,,,,,,,,
2020Mar,63,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2020Mar,67,,,,,,,,,,,,,,,,,,,,,,
2020Mar,68,1.45,,,,,,,,,,,,,,,,,,,,,
2020Mar,80,,,,,,,,,,,,,,,,,,,,,,
2020Mar,82,,,,,,,,,,,,,,,,,,,,,,
2020Mar,85,1.3386319074,.0000029936,.0008204294,.0686187187,1.7801744561,14.6349059392,38.9391779157,33.965307294,9.6937809457,.8911599749,.0258197523,.0002309523,.0000006281,,,,,,,,,
2020Mar,88,1.4,,,5,9,11,15,20,20,15,5,,,,,,,,,,,
2020Mar,89,1.6875135934,0,0,0,.5,5.9,24.8,39.3,23.6,5.4,.5,0,0,,,,,,,,,
2020Mar,91,1.6,0,0,0,2.5,10,35,42.5,10,0,0,0,0,,,,,,,,,
2020Mar,93,1.7,,,,,,15,70,15,,,,,,,,,,,,,
2020Mar,95,1.2962188421,.8865110755,1.5131162836,6.0000502638,8.6446195587,16.5042308773,24.5124073464,19.3908433498,11.9494987796,5.7809638533,3.3497787713,1.4196646242,.0483152165,,,,,,,,,
2020Mar,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2020Mar,97,1.3167492487,,,,,,,,,,,,,,,,,,,,,
2020Mar,98,1.8,,,,,,30,40,25,5,,,,,,,,,,,,
2020Mar,99,1.7,,,,,,,,,,,,,,,,,,,,,
2020Mar,101,1.6,,,,,,,,,,,,,,,,,,,,,
2020Mar,102,1.5,,,,,,,,,,,,,,,,,,,,,
2020Mar,103,1.7,,,,,5,30,45,15,5,,,,,,,,,,,,
2020Mar,107,1.548198,.0026265559,.0519462393,.5885048494,3.72637044,13.2209154811,26.3356913818,29.4885494533,18.5641845947,6.5653338584,1.302125875,.1444908505,.0092604206,,,,,,,,,
2020Mar,108,1.82899,,,,,4.58,18.6,32.6,28.64,14.03,1.55,,,,,,,,,,,
2020Mar,110,1.5312733722,.0384334771,.1926587168,1.2775382694,5.1286610547,13.4388087898,22.999466378,25.717910089,18.7909485231,8.9693608828,2.7954870135,.5684822306,.0822445752,,,,,,,,,
2020Mar,111,,,,,,,,,,,,,,,,,,,,,,
2020Mar,112,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Mar,114,2,,,,,,,,,,,,,,,,,,,,,
2020Mar,115,1.3,.6382878139,1.3452869355,4.4949589175,10.013348022,16.7557737622,21.0633169439,19.8923783856,14.1136443649,7.5223482749,3.0114418462,.9053677966,.2438469368,,,,,,,,,
2020Mar,116,1.6,0,0,2.5,5,12.5,25,30,15,7.5,2.5,0,0,,,,,,,,,
2020Mar,127,1.5,.0386911332,.1907260013,1.3302990542,5.6409329348,14.9986176775,25.0273601731,26.220715709,17.2487855523,7.1218106336,1.8441893556,.2991806422,.0386911332,,,,,,,,,
2020Mar,128,1.7,,,1,2,7,20,45,20,4,1,,,,,,,,,,,
2021,1,1.6,,1,2,5,11,26,43,8,3,1,,,,,,,,,,,
2021,2,1.6,0,0,0,0,0,20,80,0,0,0,0,0,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2021,7,1.4999785278,,,,,,,,,,,,,,,,,,,,,
2021,14,2.5,0,0,0,1,4,7,17,20,22,14,9,6,,,,,,,,,
2021,15,1.8,,,,5,10,15,25,20,20,5,,,,,,,,,,,
2021,16,1.2,2,4,7,9,19,23,19,9,5,2,1,0,,,,,,,,,
2021,20,1.7,,,,5,10,20,45,20,,,,,,,,,,,,,
2021,22,1.7,,,,,10,35,40,15,,,,,,,,,,,,,
2021,23,1.6,,,,3,15,20,22,20,15,5,,,,,,,,,,,
2021,24,1.6,1,2,5,11,12,15,14,12,10,10,6,2,,,,,,,,,
2021,26,1.7,,,5,5,10,15,30,15,10,5,5,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,2,0,0,1,3,8,13,20,24,17,13,1,0,,,,,,,,,
2021,36,1.9,,,,5,10,20,40,20,5,,,,,,,,,,,,
2021,37,1.9,,,,,,14,56,30,,,,,,,,,,,,,
2021,38,1.57,,,,,,10,80,10,,,,,,,,,,,,,
2021,39,1.6,,,,,5,30,40,20,5,,,,,,,,,,,,
2021,41,1.5,,,,,,50,50,,,,,,,,,,,,,,
2021,45,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,1.2,,,,,15,75,10,,,,,,,,,,,,,,
2021,49,1.4,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,30,50,20,,,,,,,,,,,,,,
2021,56,1.3,,,,,20,45,35,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.5,,,,,,30,50,20,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,1.8,,,,,,,,,,,,,,,,,,,,,
2021,80,1.9,.1280409731,.3841229193,.8962868118,3.7131882202,8.8348271447,16.9014084507,23.9436619719,20.4865556978,13.4443021767,7.8104993598,2.0486555698,1.4084507042,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.7267968974,.0132412527,.1207245585,.7868064354,3.4240980647,9.957453857,19.3608463795,25.1790384825,21.9058382486,12.7482567116,4.9610780578,1.2903575369,.2522604148,,,,,,,,,
2021,88,1.5,,3,8,11,12,14,15,14,10,8,5,,,,,,,,,,
2021,89,1.7531545352,0,0,0,.1,3.2,21.1,42.9,27.1,5.3,.3,0,0,,,,,,,,,
2021,91,1,0,0,0,10,32.5,40,15,2.5,0,0,0,0,,,,,,,,,
2021,93,1.8,,,,,,10,65,25,,,,,,,,,,,,,
2021,95,1.5725042283,.5979569422,1.124134571,3.2937063123,7.5158450806,13.3566377283,18.4859959432,21.9336354919,15.7228841132,9.9315533401,4.5639382537,2.2078373669,1.2658748566,,,,,,,,,
2021,96,1.6,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.8,,,,,5,25,45,20,5,,,,,,,,,,,,
2021,99,1.5,,,,,,30,65,5,,,,,,,,,,,,,
2021,101,1.6,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2021,102,1,,,,,,,,,,,,,,,,,,,,,
2021,103,1.7,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021,107,1.636918,.0118442827,.1267453857,.9116100124,4.170183331,12.1459104087,22.5417901435,26.6715521716,20.1219862037,9.677298674,2.9651260696,.5783005197,.0776527974,,,,,,,,,
2021,108,1.6562025,,,,.14,9.17,23.51,34.42,23.62,9.04,.1,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,114,1.9,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.8,.0814241533,.0485807124,.4466946745,2.5076287977,8.82127777,19.4653343723,26.9623465156,23.4503469261,12.8050241511,4.3874703587,.942447415,.0814241533,,,,,,,,,
2021,128,2.1,1,1,1,2,5,15,25,30,10,6,3,1,,,,,,,,,
2021Mar,1,1.6,,1,2,5,13,27,40,8,3,1,,,,,,,,,,,
2021Mar,2,1.5,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2021Mar,4,,,,,,,,,,,,,,,,,,,,,,
2021Mar,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2021Mar,7,,,,,,,,,,,,,,,,,,,,,,
2021Mar,14,2.3,0,0,0,1,3,6,14,21,23,17,10,5,,,,,,,,,
2021Mar,15,,,,,,,,,,,,,,,,,,,,,,
2021Mar,16,1.3,2,4,7,9,19,23,19,9,5,2,1,0,,,,,,,,,
2021Mar,20,1.6,,,,5,15,25,35,20,,,,,,,,,,,,,
2021Mar,22,1.6,,,,,10,20,55,15,,,,,,,,,,,,,
2021Mar,23,1.4,,,,4,15,21,21,19,15,5,,,,,,,,,,,
2021Mar,24,1.8322767247,.5,2,3,5,15,15,15,15,15,10,3,1.5,,,,,,,,,
2021Mar,26,1.6,,,5,5,10,20,30,15,10,5,,,,,,,,,,,
2021Mar,32,,,,,,,,,,,,,,,,,,,,,,
2021Mar,33,1.9,,,,,,,,,,,,,,,,,,,,,
2021Mar,36,1.9,,,,5,10,20,40,20,5,,,,,,,,,,,,
2021Mar,37,1.7,,,,,,15,65,20,,,,,,,,,,,,,
2021Mar,38,,,,,,,,,,,,,,,,,,,,,,
2021Mar,39,1.5,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021Mar,41,,,,,,,,,,,,,,,,,,,,,,
2021Mar,45,,,,,,,,,,,,,,,,,,,,,,
2021Mar,47,,,,,,,,,,,,,,,,,,,,,,
2021Mar,48,1.2,,,,,15,75,10,,,,,,,,,,,,,,
2021Mar,49,,,,,,,,,,,,,,,,,,,,,,
2021Mar,52,,,,,,,,,,,,,,,,,,,,,,
2021Mar,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Mar,56,1.3,,,,,20,45,35,,,,,,,,,,,,,,
2021Mar,61,,,,,,,,,,,,,,,,,,,,,,
2021Mar,63,1.6,,,,,,25,50,25,,,,,,,,,,,,,
2021Mar,67,,,,,,,,,,,,,,,,,,,,,,
2021Mar,68,,,,,,,,,,,,,,,,,,,,,,
2021Mar,80,,,,,,,,,,,,,,,,,,,,,,
2021Mar,82,,,,,,,,,,,,,,,,,,,,,,
2021Mar,85,1.6363507687,.0025190442,.0436129269,.4588902332,2.8453002726,10.4157413076,22.5452693977,28.8837046344,21.9091972508,9.8359392452,2.6108244653,.4091108598,.0398903623,,,,,,,,,
2021Mar,88,1.5,,3,8,11,12,14,15,14,10,8,5,,,,,,,,,,
2021Mar,89,1.6875135934,0,0,0,1.6,8.6,23.9,33.1,23.3,8.1,1.4,0,0,,,,,,,,,
2021Mar,91,1.2,0,0,2.5,7.5,25,37.5,25,2.5,0,0,0,0,,,,,,,,,
2021Mar,93,1.7,,,,,,12.5,70,17.5,,,,,,,,,,,,,
2021Mar,95,1.6275287714,.8007035679,1.3923273814,3.568509517,7.3368123976,12.100492001,16.9218249819,19.7284439772,16.2906755467,11.7044751219,6.3250880953,3.2912476703,.5393997418,,,,,,,,,
2021Mar,96,1.6,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2021Mar,97,,,,,,,,,,,,,,,,,,,,,,
2021Mar,98,1.6,,,,,5,25,35,30,5,,,,,,,,,,,,
2021Mar,99,1.4,,,,,,,,,,,,,,,,,,,,,
2021Mar,101,1.6,,,,,,,,,,,,,,,,,,,,,
2021Mar,102,,,,,,,,,,,,,,,,,,,,,,
2021Mar,103,1.8,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021Mar,107,1.603239,.017339333,.1672333609,1.1054589781,4.7071769802,12.9236509208,22.8942819978,26.1801331095,19.3269984617,9.208822851,2.8304424127,.5607421328,.0777194615,,,,,,,,,
2021Mar,108,1.26474,,,,6.07,20.38,33.68,26.8,12.23,.84,,,,,,,,,,,,
2021Mar,110,,,,,,,,,,,,,,,,,,,,,,
2021Mar,111,,,,,,,,,,,,,,,,,,,,,,
2021Mar,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Mar,114,1.8,,,,,,,,,,,,,,,,,,,,,
2021Mar,115,,,,,,,,,,,,,,,,,,,,,,
2021Mar,116,,,,,,,,,,,,,,,,,,,,,,
2021Mar,127,1.5,.0814241533,.0485807124,.4466946745,2.5076287977,8.82127777,19.4653343723,26.9623465156,23.4503469261,12.8050241511,4.3874703587,.942447415,.0814241533,,,,,,,,,
2021Mar,128,1.9,,1,1,2,5,17,35,25,8,3,2,1,,,,,,,,,
2023,1,1.8,,1,2,4,8,30,41,10,3,1,,,,,,,,,,,
2023,2,1.5,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2023,4,1.7,2,3,5,7.5,10,17.5,20,15,10,5,3,2,,,,,,,,,
2023,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,7,1.4999785278,,,,,,,,,,,,,,,,,,,,,
2023,14,2.4,0,0,2,3,6,12,14,16,16,12,9,10,,,,,,,,,
2023,15,2,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2023,20,1.9,,,3,7,13,20,30,22,5,,,,,,,,,,,,
2023,22,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,23,2.1,,1,2,4,10,15,17,18,16,11,5,1,,,,,,,,,
2023,24,1.8,,1,3,7,12,16,18,14,10,9,6,4,,,,,,,,,
2023,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,2,0,0,1,4,10,13,18,21,15,12,6,0,,,,,,,,,
2023,36,1.9,,,,,10,15,40,20,10,5,,,,,,,,,,,
2023,37,2,,,,,,1,31,47,20,1,,,,,,,,,,,
2023,38,1.66,,,,,,20,70,10,,,,,,,,,,,,,
2023,39,1.8,,,,5,10,15,40,20,10,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,1.8,,,,,5,25,35,20,10,5,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,1.4,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,25,50,25,,,,,,,,,,,,,,
2023,56,1.35,,,,,20,30,30,20,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,1.6,,,,,10,25,45,20,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,1.9,,,,,,,,,,,,,,,,,,,,,
2023,80,1.8,1.2804097311,1.5364916773,5.1216389245,7.4263764405,11.9078104994,15.2368758002,14.8527528809,14.980793854,11.3956466069,8.8348271447,4.3533930858,3.0729833547,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.95,.0166461886,.1183436145,.6587863526,2.6173861765,7.4248907767,15.0436405639,21.7749396845,22.5193747064,16.6401038446,8.7843887907,3.3123122024,1.0891870986,,,,,,,,,
2023,88,1.6,,3,8,11,12,14,15,14,10,8,5,,,,,,,,,,
2023,89,2,0,0,0,2.5,10,19,29,27,12.5,0,0,0,,,,,,,,,
2023,91,1.5,0,0,0,7.5,15,32.5,35,7.5,2.5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.6904328553,.6099632235,1.060064057,3.6007427207,7.4864461801,11.5894981462,17.17438876,18.1291834542,16.0368683311,12.4400547892,6.5306805419,3.2350093453,2.1071004508,,,,,,,,,
2023,96,2,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.9,,,,,5,25,30,30,10,,,,,,,,,,,,
2023,99,1.6,,,,,,10,70,20,,,,,,,,,,,,,
2023,101,1.7,,,2.5,5,12.5,25,35,12.5,5,2.5,,,,,,,,,,,
2023,102,1.4,,,,,,,,,,,,,,,,,,,,,
2023,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2023,107,1.9,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2023,108,1.8283925,,,,,4.74,18.61,32.41,28.48,14.1,1.66,,,,,,,,,,,
2023,110,1.6,.2061114976,.554425375,2.2745751338,6.2401404107,12.72070316,19.2716829614,21.7000802214,18.1613527004,11.2969772138,5.2222348887,1.7937269145,.5579895227,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,1.8,,,,5,10,20,30,25,10,,,,,,,,,,,,
2023,114,2.5,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2023,127,1.8,.583696121,.4366936414,1.7378735789,4.9684169607,10.6918929324,17.3217700048,21.1286988758,19.4049938577,13.418594859,6.9858812372,2.7377918101,.583696121,,,,,,,,,
2023,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2019,4,1.2,,,,,25,60,15,,,,,,,,,,,,,,
2019,6,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,1.1,0,0,0,0,21,77,2,0,0,0,0,0,,,,,,,,,
2019,15,1.3,,,,5,15,40,30,10,,,,,,,,,,,,,
2019,16,1.2,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.3,,,,0,25,50,25,,,,,,,,,,,,,,
2019,23,1.1,,,,,30,50,20,,,,,,,,,,,,,,
2019,24,1.1181870547,,,3,12,24,28,23,7,3,,,,,,,,,,,,
2019,26,1.2,,,,,25,50,25,,,,,,,,,,,,,,
2019,32,1.3,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,36,1.3,,,,10,15,50,25,,,,,,,,,,,,,,
2019,37,1.1,,,,,15,85,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,1.4,,,,5,20,45,20,10,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,1.2,,,5,10,30,35,15,5,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,.9,,,,,,,,,,,,,,,,,,,,,
2019,52,1.1,0,0,1,3,29,47,19,1,0,0,0,0,,,,,,,,,
2019,54,,,,,,50,50,,,,,,,,,,,,,,,
2019,56,1,,,,,40,60,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,1.1,,,,,,,,,,,,,,,,,,,,,
2019,85,1.2820101169,0,.0000000004,.0000251069,.0669662714,8.1727047514,58.3661118835,32.1629443598,1.2288503016,.0023971243,.0000002007,0,0,,,,,,,,,
2019,88,1.3,,,,,,,,,,,,,,,,,,,,,
2019,89,1.2347937846,0,0,.2,3.6,22.2,42.8,26,5,.2,0,0,0,,,,,,,,,
2019,91,1.2,0,0,0,2.5,35,47.5,15,0,0,0,0,0,,,,,,,,,
2019,93,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,95,1.0101164767,1.6518733546,5.2508880846,8.940934714,14.4792482219,16.9245882056,20.6529935831,14.7780515229,8.0554985379,5.4148432973,2.5802839322,1.2692508935,.0015456524,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1.1532236289,,,,,,,,,,,,,,,,,,,,,
2019,98,1.3,,,,,15,60,25,,,,,,,,,,,,,,
2019,99,1.1,,,,,20,75,5,,,,,,,,,,,,,,
2019,101,1,,,,,35,60,5,,,,,,,,,,,,,,
2019,102,1,,,,,,,,,,,,,,,,,,,,,
2019,103,1.2,,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,1.2,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,1,,,,,,,,,,,,,,,,,,,,,
2019,115,1.2,.0000528887,.0032065292,.1930851545,3.6005792478,21.4885635823,41.8511241447,26.8411560198,5.6339945708,.380119614,.0080653594,.0000527837,.0000001051,,,,,,,,,
2019,116,1.1,0,0,0,0,40,55,5,0,0,0,0,0,,,,,,,,,
2019,127,1,.0100070987,.0000364305,.0395423695,3.8984997887,39.6992435852,48.8215161536,7.4012150178,.1197528226,.0001796116,.0000000231,0,.0100070987,,,,,,,,,
2019,128,1.2,,,1,5,20,50,20,3,1,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2020,4,1.5,,,0,5,15,30,30,15,5,0,,,,,,,,,,,
2020,6,1.6,,,,,,20,60,20,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,2.1,0,0,0,0,1,8,30,39,19,3,0,0,,,,,,,,,
2020,15,1.7,,,,,10,25,30,25,10,,,,,,,,,,,,
2020,16,1.3,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.6,,,,,10,25,45,20,,,,,,,,,,,,,
2020,23,1.2,,,,2,30,43,20,5,,,,,,,,,,,,,
2020,24,1.3066898636,,,2,9,22,30,24,8,4,1,,,,,,,,,,,
2020,26,1.5,,,,5,15,25,35,15,5,,,,,,,,,,,,
2020,32,1.5,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,36,1.5,,,,5,30,35,25,5,,,,,,,,,,,,,
2020,37,1.4,,,,,8,54,38,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.4,,,,5,15,33,32,10,5,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,1.2,,,5,15,25,30,20,5,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,49,1.2,,,,,,,,,,,,,,,,,,,,,
2020,52,1.4,0,0,1,5,17,33,28,12,3,1,0,0,,,,,,,,,
2020,54,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,1.2,,,,,20,80,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.6,,,,,10,35,55,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,1.4,,,,,,,,,,,,,,,,,,,,,
2020,85,1.5057521393,.0000093658,.001259013,.0647526234,1.2840257935,9.9350629962,30.3395799002,36.8549702921,17.8355367485,3.4200360327,.2571891244,.0074940921,.0000840181,,,,,,,,,
2020,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020,89,1.6059269191,0,0,0,.4,6.4,29.3,42.2,19,2.7,0,0,0,,,,,,,,,
2020,91,1.4,0,0,0,5,20,37.5,32.5,5,0,0,0,0,,,,,,,,,
2020,93,1.6,,,,,,35,55,10,,,,,,,,,,,,,
2020,95,1.0805611924,1.0478490307,2.9823569564,6.5807209017,13.1138183568,18.7188668869,23.3698964472,18.0768543736,10.4059333828,4.2373524882,1.1675133685,.2176621174,.0811756898,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,1.4153589374,,,,,,,,,,,,,,,,,,,,,
2020,98,1.4,,,,,10,50,35,5,,,,,,,,,,,,,
2020,99,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2020,101,1.1,,,,,25,50,25,,,,,,,,,,,,,,
2020,102,1.2,,,,,,,,,,,,,,,,,,,,,
2020,103,1.2,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,1.3,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020,115,1.4,.0000050682,.0004512807,.0433323341,1.2824441315,12.0405014401,36.6332657454,36.6332657454,12.0405014401,1.2824441315,.0433323341,.0004548884,.0000014605,,,,,,,,,
2020,116,1.4,0,0,0,0,15,45,35,5,0,0,0,0,,,,,,,,,
2020,127,1.3,.0099972941,.0000001688,.0007999794,.3289812799,12.8314400293,55.2355554587,29.6938790875,1.8774553631,.0118873264,.0000067184,.0000000003,.0099972941,,,,,,,,,
2020,128,1.5,,1,1,3,15,30,30,15,3,1,1,,,,,,,,,,
2020Mar,1,,,,,,,,,,,,,,,,,,,,,,
2020Mar,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2020Mar,4,1.6,,,0,5,15,30,30,15,5,0,,,,,,,,,,,
2020Mar,6,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020Mar,7,,,,,,,,,,,,,,,,,,,,,,
2020Mar,14,2,0,0,0,0,1,11,34,38,14,2,0,0,,,,,,,,,
2020Mar,15,,,,,,,,,,,,,,,,,,,,,,
2020Mar,16,1.2,,,,,,,,,,,,,,,,,,,,,
2020Mar,20,,,,,,,,,,,,,,,,,,,,,,
2020Mar,22,1.4,,,,,25,50,25,,,,,,,,,,,,,,
2020Mar,23,1.2,,,,1,30,47,20,2,,,,,,,,,,,,,
2020Mar,24,1.2508338889,,2,4,10,19,23,22,12,5,2,1,,,,,,,,,,
2020Mar,26,1.4,,,,,25,35,30,10,,,,,,,,,,,,,
2020Mar,32,,,,,,,,,,,,,,,,,,,,,,
2020Mar,33,,,,,,,,,,,,,,,,,,,,,,
2020Mar,36,1.5,,,,5,30,35,25,5,,,,,,,,,,,,,
2020Mar,37,1.4,,,,,,54,46,,,,,,,,,,,,,,
2020Mar,38,,,,,,,,,,,,,,,,,,,,,,
2020Mar,39,1.6,,,,5,15,20,45,15,,,,,,,,,,,,,
2020Mar,41,,,,,,,,,,,,,,,,,,,,,,
2020Mar,45,,,,,,,,,,,,,,,,,,,,,,
2020Mar,47,1.3,,,5,20,25,35,10,5,,,,,,,,,,,,,
2020Mar,48,,,,,,,,,,,,,,,,,,,,,,
2020Mar,49,,,,,,,,,,,,,,,,,,,,,,
2020Mar,52,1.5,0,0,1,4,14,28,30,17,5,1,0,0,,,,,,,,,
2020Mar,54,,,,,,50,50,,,,,,,,,,,,,,,
2020Mar,56,1.25,,,,,30,60,10,,,,,,,,,,,,,,
2020Mar,61,,,,,,,,,,,,,,,,,,,,,,
2020Mar,63,1.5,,,,,10,40,50,,,,,,,,,,,,,,
2020Mar,67,,,,,,,,,,,,,,,,,,,,,,
2020Mar,68,,,,,,,,,,,,,,,,,,,,,,
2020Mar,80,,,,,,,,,,,,,,,,,,,,,,
2020Mar,82,1.4,,,,,,,,,,,,,,,,,,,,,
2020Mar,85,1.4361201482,.0000000115,.0000178634,.0061263184,.473316911,8.5279244503,37.395040732,41.2890176588,11.5102731098,.7856573917,.0125799451,.0000455716,.0000000364,,,,,,,,,
2020Mar,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020Mar,89,1.553669112,0,0,0,1.4,9.9,30.5,37,17.7,3.3,.2,0,0,,,,,,,,,
2020Mar,91,1.5,0,0,0,5,15,35,40,5,0,0,0,0,,,,,,,,,
2020Mar,93,1.6,,,,,,35,55,10,,,,,,,,,,,,,
2020Mar,95,.9660413539,1.5826664224,2.9760559674,8.1177995871,16.6031544126,21.3898660785,20.6623909614,15.0584769833,7.7651789686,3.2729332138,1.5024186598,1.0338731088,.0351856363,,,,,,,,,
2020Mar,96,,,,,,,,,,,,,,,,,,,,,,
2020Mar,97,1.4561400074,,,,,,,,,,,,,,,,,,,,,
2020Mar,98,1.6,,,,,5,35,35,20,5,,,,,,,,,,,,
2020Mar,99,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2020Mar,101,1.1,,,,,,,,,,,,,,,,,,,,,
2020Mar,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020Mar,103,,,,,,,,,,,,,,,,,,,,,,
2020Mar,107,,,,,,,,,,,,,,,,,,,,,,
2020Mar,108,,,,,,,,,,,,,,,,,,,,,,
2020Mar,110,1.3,,,,,,,,,,,,,,,,,,,,,
2020Mar,111,,,,,,,,,,,,,,,,,,,,,,
2020Mar,112,,,,,,,,,,,,,,,,,,,,,,
2020Mar,114,1.4,,,,,,,,,,,,,,,,,,,,,
2020Mar,115,1.4,.0000050682,.0004512807,.0433323341,1.2824441315,12.0405014401,36.6332657454,36.6332657454,12.0405014401,1.2824441315,.0433323341,.0004548884,.0000014605,,,,,,,,,
2020Mar,116,1.4,0,0,0,2.5,20,40,27.5,10,0,0,0,0,,,,,,,,,
2020Mar,127,1.2,.0099981345,.0000165,.0132608018,1.4195143287,21.8481893945,53.4091230127,21.8560456936,1.4205616159,.0132758515,.0000165297,.0000000026,.0099981345,,,,,,,,,
2020Mar,128,1.5,,,1,2,12,35,32,15,2,1,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,14,2.6,0,0,0,0,1,3,12,25,30,20,7,2,,,,,,,,,
2021,15,1.8,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2021,16,1.3,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.8,,,,,10,20,45,25,0,,,,,,,,,,,,
2021,23,1.4,,,,2,20,39,34,5,,,,,,,,,,,,,
2021,24,1.7,.5,1,3,7,11,15,20,19,12,9,2,.5,,,,,,,,,
2021,26,1.7,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,
2021,36,1.5,,,,,10,35,35,20,,,,,,,,,,,,,
2021,37,1.6,,,,,,46,54,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,1.6,,,,,10,30,40,15,5,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,49,1.3,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,30,50,20,,,,,,,,,,,,,,
2021,56,1.25,,,,,20,70,10,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.6226177966,.0002843604,.0103117701,.1939724361,1.8744470179,9.3434498427,24.1083065607,32.2760496896,22.4381496442,8.0921929544,1.5101624895,.1453099924,.007363242,,,,,,,,,
2021,88,1.5,,,,,,,,,,,,,,,,,,,,,
2021,89,1.8213222264,0,0,0,.2,3,18.3,39.4,30.2,8.2,.7,0,0,,,,,,,,,
2021,91,1.2,0,0,0,10,30,40,17.5,2.5,0,0,0,0,,,,,,,,,
2021,93,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2021,95,1.1265245933,2.2948112758,5.4105222332,7.3211445467,11.0393495675,16.1830138901,20.7001571,14.8951856368,10.309830809,6.9779483719,3.1350972295,1.0602089732,.6727303663,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.6,,,,,10,35,40,15,,,,,,,,,,,,,
2021,99,1.5,,,,,,25,65,10,,,,,,,,,,,,,
2021,101,1.2,,,,5,25,40,25,5,,,,,,,,,,,,,
2021,102,1.3,,,,,,,,,,,,,,,,,,,,,
2021,103,1.3,,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,
2021,108,,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,
2021,114,1.6,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.5,.0100001544,.0000044149,.0026168282,.3046310435,7.252167511,37.2363913131,43.1678656312,11.3571203767,.651466387,.0077180978,.0000180878,.0100001544,,,,,,,,,
2021,128,2.1,1,1,1,2,5,15,25,30,10,6,3,1,,,,,,,,,
2021Mar,1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2021Mar,4,,,,,,,,,,,,,,,,,,,,,,
2021Mar,6,1.6,,,,,,30,60,10,,,,,,,,,,,,,
2021Mar,7,,,,,,,,,,,,,,,,,,,,,,
2021Mar,14,2.6,0,0,0,0,0,3,12,25,31,20,7,2,,,,,,,,,
2021Mar,15,,,,,,,,,,,,,,,,,,,,,,
2021Mar,16,1.3,,,,,,,,,,,,,,,,,,,,,
2021Mar,20,,,,,,,,,,,,,,,,,,,,,,
2021Mar,22,1.7,,,,,10,25,45,20,,,,,,,,,,,,,
2021Mar,23,1.3,,,,2,25,40,28,5,,,,,,,,,,,,,
2021Mar,24,1.6265558514,1,3,4,7,9,15,20,18,14,5,3,1,,,,,,,,,
2021Mar,26,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2021Mar,32,,,,,,,,,,,,,,,,,,,,,,
2021Mar,33,,,,,,,,,,,,,,,,,,,,,,
2021Mar,36,1.5,,,,,10,35,35,20,,,,,,,,,,,,,
2021Mar,37,1.5,,,,,,48,52,,,,,,,,,,,,,,
2021Mar,38,,,,,,,,,,,,,,,,,,,,,,
2021Mar,39,1.5,,,,5,15,20,35,20,5,,,,,,,,,,,,
2021Mar,41,,,,,,,,,,,,,,,,,,,,,,
2021Mar,45,,,,,,,,,,,,,,,,,,,,,,
2021Mar,47,,,,,,,,,,,,,,,,,,,,,,
2021Mar,48,,,,,,,,,,,,,,,,,,,,,,
2021Mar,49,,,,,,,,,,,,,,,,,,,,,,
2021Mar,52,,,,,,,,,,,,,,,,,,,,,,
2021Mar,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Mar,56,1.25,,,,,30,60,10,,,,,,,,,,,,,,
2021Mar,61,,,,,,,,,,,,,,,,,,,,,,
2021Mar,63,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2021Mar,67,,,,,,,,,,,,,,,,,,,,,,
2021Mar,68,,,,,,,,,,,,,,,,,,,,,,
2021Mar,80,,,,,,,,,,,,,,,,,,,,,,
2021Mar,82,,,,,,,,,,,,,,,,,,,,,,
2021Mar,85,1.6100538598,.0000122158,.0012667508,.0549705884,1.0024586275,7.7523258218,25.6430138277,36.5080695233,22.4172982358,5.9201494908,.6678844794,.0319054613,.0006449774,,,,,,,,,
2021Mar,88,1.4,,,,,,,,,,,,,,,,,,,,,
2021Mar,89,1.553669112,0,0,.1,1.7,10.7,29.7,35.3,18.1,4,.4,0,0,,,,,,,,,
2021Mar,91,1.3,0,0,0,7.5,26.25,37.5,26.25,2.5,0,0,0,0,,,,,,,,,
2021Mar,93,1.8,,,,,,10,60,30,,,,,,,,,,,,,
2021Mar,95,1.1602907229,3.4747162707,4.9518578359,9.7774007675,11.6859243684,14.5719851307,15.722423816,13.1020149028,10.6219806908,7.9102182504,4.4194850329,2.3361394585,1.4258534754,,,,,,,,,
2021Mar,96,,,,,,,,,,,,,,,,,,,,,,
2021Mar,97,,,,,,,,,,,,,,,,,,,,,,
2021Mar,98,1.5,,,,,5,30,35,25,5,,,,,,,,,,,,
2021Mar,99,1.4,,,,,,40,50,10,,,,,,,,,,,,,
2021Mar,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021Mar,102,,,,,,,,,,,,,,,,,,,,,,
2021Mar,103,,,,,,,,,,,,,,,,,,,,,,
2021Mar,107,,,,,,,,,,,,,,,,,,,,,,
2021Mar,108,,,,,,,,,,,,,,,,,,,,,,
2021Mar,110,,,,,,,,,,,,,,,,,,,,,,
2021Mar,111,,,,,,,,,,,,,,,,,,,,,,
2021Mar,112,,,,,,,,,,,,,,,,,,,,,,
2021Mar,114,1.7,,,,,,,,,,,,,,,,,,,,,
2021Mar,115,,,,,,,,,,,,,,,,,,,,,,
2021Mar,116,,,,,,,,,,,,,,,,,,,,,,
2021Mar,127,1.4,.0100001589,.0000180521,.0077100132,.6509924696,11.352378885,43.1627698405,37.2429942404,7.2556398924,.3048721232,.0026197425,.0000044233,.0100001589,,,,,,,,,
2021Mar,128,1.7,,1,1,3,8,20,30,25,5,4,2,1,,,,,,,,,
2023,1,,,,,,,,,,,,,,,,,,,,,,
2023,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2023,4,1.7,2.6315789474,2.6315789474,5.2631578947,7.8947368421,13.1578947368,21.052631579,21.0526315789,10.5263157895,7.8947368421,5.2631578947,2.6315789474,0,,,,,,,,,
2023,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,14,2.4,0,0,0,1,4,10,18,22,22,15,6,2,,,,,,,,,
2023,15,2,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2023,16,1.6,,,,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,1.7,,,,,,25,50,25,,,,,,,,,,,,,
2023,23,1.6,,,1,10,15,22,26,20,5,1,,,,,,,,,,,
2023,24,1.8,,1,3,7,12,16,18,14,10,9,6,4,,,,,,,,,
2023,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,,,,,,,,,,,,,,,,,,,
2023,36,1.5,,,,5,15,25,25,20,10,,,,,,,,,,,,
2023,37,1.9,,,,,,2,51,45,2,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,1.6,,,,5,10,28,32,20,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,25,50,25,,,,,,,,,,,,,,
2023,56,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,1.6,,,,,15,25,50,10,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2023,88,1.6,,,,,,,,,,,,,,,,,,,,,
2023,89,2,0,0,0,2.5,10,19,29,27,12.5,0,0,0,,,,,,,,,
2023,91,1.4,0,0,0,7.5,15,40,30,5,2.5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.2889369998,2.3678067462,4.5729580085,6.2844338982,11.1116210015,13.539174602,18.3480504968,14.0779682473,12.8226896449,9.1630330685,4.8975973709,1.5443446577,1.2703222575,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.8,,,,,5,25,30,30,10,,,,,,,,,,,,
2023,99,1.7,,,,,,15,60,25,,,,,,,,,,,,,
2023,101,1.3,,,,10,25,30,25,10,,,,,,,,,,,,,
2023,102,1.4,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,,,,,,,,,,,,,,,,,,,,,,
2023,108,,,,,,,,,,,,,,,,,,,,,,
2023,110,1.5,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,,,,,,,,,,,,,,,,,,,
2023,114,1.8,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,1.7,0,0,0,5,10,20,30,20,10,5,0,0,,,,,,,,,
2023,127,1.8,.0100296135,.0000054569,.0014484088,.1126804843,2.6228339604,18.705737192,41.8081929163,29.6346612882,6.6264160354,.4583899801,.0095750506,.0100296135,,,,,,,,,
2023,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,1.1,,1,3,5,20,45,15,8,3,,,,,,,,,,,,
2019,2,1.4,0,0,0,0,10,50,40,0,0,0,0,0,,,,,,,,,
2019,4,1.2,,2.5,5,10,27.5,27.5,20,7.5,0,,,,,,,,,,,,
2019,6,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2019,7,1.239716455,,,,,,,,,,,,,,,,,,,,,
2019,14,1.5,0,0,1,6,15,25,28,16,7,2,0,0,,,,,,,,,
2019,15,1.3,,,,5,20,40,25,10,,,,,,,,,,,,,
2019,16,.9,2,4,12,19,24,22,12,4,1,0,0,0,,,,,,,,,
2019,20,1,,,,15,35,45,5,,,,,,,,,,,,,,
2019,22,1.1,,,,10,30,40,20,,,,,,,,,,,,,,
2019,23,.9,,,5,22,30,28,15,,,,,,,,,,,,,,
2019,24,.863813336,,1,5,14,34,24,18,3,1,,,,,,,,,,,,
2019,26,1.4,,,5,5,15,30,30,10,5,,,,,,,,,,,,
2019,32,1.2,.0591288004,.4353041187,2.7746330684,10.144350237,22.1556157938,28.7520405948,22.2016777681,10.1974005105,2.7833017964,.4507718241,.0432400705,.0025354173,,,,,,,,,
2019,33,1.4,0,0,3,9,14,24,29,16,5,0,0,0,,,,,,,,,
2019,36,1.4,,,,,5,50,35,10,,,,,,,,,,,,,
2019,37,1,,,,,38,60,2,,,,,,,,,,,,,,
2019,38,1.08,,,,,30,70,,,,,,,,,,,,,,,
2019,39,1.2,,,,10,30,35,15,10,,,,,,,,,,,,,
2019,41,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2019,45,1.5,,,,5,10,30,30,20,5,,,,,,,,,,,,
2019,47,1.2,5,5,5,15,25,30,10,5,,,,,,,,,,,,,
2019,48,1.3,,,,,10,85,5,,,,,,,,,,,,,,
2019,49,1,,,,,,,,,,,,,,,,,,,,,
2019,52,.9,0,0,1,12,40,35,8,3,1,0,0,0,,,,,,,,,
2019,54,,,,,10,40,50,,,,,,,,,,,,,,,
2019,56,1.3,,,,,35,50,15,,,,,,,,,,,,,,
2019,61,1.1,,,,,30,50,15,5,,,,,,,,,,,,,
2019,63,1.2,,,,,20,65,15,,,,,,,,,,,,,,
2019,67,1.3,,,,,,,,,,,,,,,,,,,,,
2019,68,1.2,,,,,,,,,,,,,,,,,,,,,
2019,80,1.7,0,0,0,.1275510204,3.8265306122,29.2091836735,48.724489796,17.4744897959,.637755102,0,0,0,,,,,,,,,
2019,82,1,,,,,,,,,,,,,,,,,,,,,
2019,85,1.0863222709,.0134284318,.2338659864,2.15363558,10.2329383463,25.1737585232,32.1365694425,21.3029060481,7.3247369636,1.3029352599,.1194655954,.0056228612,.0001369616,,,,,,,,,
2019,88,1.2,,,,,,,,,,,,,,,,,,,,,
2019,89,1.3,0,0,0,0,34,50,15,0,0,1,0,0,,,,,,,,,
2019,91,1,0,0,0,15,40,42.5,2.5,0,0,0,0,0,,,,,,,,,
2019,93,1.3,,,,,10,55,35,,,,,,,,,,,,,,
2019,95,1.0657078243,3.3727455041,5.7404077674,7.7675228399,11.7124309397,15.2936760888,19.1482174815,14.8653445629,11.8764496571,6.4653845714,2.3882305379,1.1248510887,.2447389606,,,,,,,,,
2019,96,1.2,,,,5,25,45,15,7,3,,,,,,,,,,,,
2019,97,1.0949570154,,,,,,,,,,,,,,,,,,,,,
2019,98,1.3,,,,,15,65,20,,,,,,,,,,,,,,
2019,99,1.2,,,,,,80,20,,,,,,,,,,,,,,
2019,101,1,,,,,35,50,15,,,,,,,,,,,,,,
2019,102,1.3,,,,,,,,,,,,,,,,,,,,,
2019,103,1.2,,,,5,40,50,5,,,,,,,,,,,,,,
2019,107,1.0415919901,.0046262333,.1419393755,1.9194633497,11.375776451,29.7617189778,34.5339488314,17.7862786842,4.0524040514,.4057903455,.0177164249,.0003345526,.0000027227,,,,,,,,,
2019,108,1.18580275,,,,6.69,23.12,36.58,25.21,8.4,,,,,,,,,,,,,
2019,110,1.2413332124,.0000115108,.0010578268,.0970485662,2.5096854758,18.9324184819,42.7494216263,29.2878129216,6.0480792622,.3680126056,.0064203099,.0000313707,.0000000422,,,,,,,,,
2019,111,1.1,,,,,,,,,,,,,,,,,,,,,
2019,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,1.2,,,,,,,,,,,,,,,,,,,,,
2019,115,1.1,5.7667210017,4.4692644803,8.5673918687,11.9760861869,14.482034232,15.1493766022,13.7091649822,10.7319132872,7.2675903668,4.257419753,2.1574427931,1.4655944459,,,,,,,,,
2019,116,1.2,.5,.5,1.5,2.5,40,50,5,0,0,0,0,0,,,,,,,,,
2019,127,1.3,.9263827751,2.8778451259,7.0484790023,12.6862757701,17.873753446,19.7132992273,17.0204208914,11.5037776025,6.0862269746,2.5203376062,.8168188035,.9263827751,,,,,,,,,
2019,128,1.2,1,1,3,5,15,40,20,10,5,,,,,,,,,,,,
2019Q4,1,1.1,,1,3,5,22,43,15,8,3,,,,,,,,,,,,
2019Q4,2,1.6,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2019Q4,4,1.5,,2.5,5,15,20,25,25,7.5,,,,,,,,,,,,,
2019Q4,6,1.6,,,,,10,30,60,,,,,,,,,,,,,,
2019Q4,7,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q4,14,2,3,3,5,7,9,11,12,12,11,9,7,11,,,,,,,,,
2019Q4,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2019Q4,16,1.1,1,2,4,12,20,26,18,12,4,1,0,0,,,,,,,,,
2019Q4,20,1.2,,,,15,30,45,10,,,,,,,,,,,,,,
2019Q4,22,1.4,,,,,20,50,30,,,,,,,,,,,,,,
2019Q4,23,1,,,5,18,25,30,20,2,,,,,,,,,,,,,
2019Q4,24,.989727217,1,3,6,15,24,20,15,10,3,2,1,,,,,,,,,,
2019Q4,26,1.7,,,,,10,20,45,20,5,,,,,,,,,,,,
2019Q4,32,,,,,,,,,,,,,,,,,,,,,,
2019Q4,33,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q4,36,1.5,,,,,5,50,35,10,,,,,,,,,,,,,
2019Q4,37,1.2,,,,,35,65,,,,,,,,,,,,,,,
2019Q4,38,1.34,,,,,30,70,,,,,,,,,,,,,,,
2019Q4,39,1.4,,,,5,15,45,30,5,,,,,,,,,,,,,
2019Q4,41,,,,,,,,,,,,,,,,,,,,,,
2019Q4,45,,,,,,,,,,,,,,,,,,,,,,
2019Q4,47,1.4,,5,5,5,15,30,20,15,5,,,,,,,,,,,,
2019Q4,48,1.6,,,,,,,,,,,,,,,,,,,,,
2019Q4,49,1.1,,,,,,,,,,,,,,,,,,,,,
2019Q4,52,,,,,,,,,,,,,,,,,,,,,,
2019Q4,54,,,,,20,40,40,,,,,,,,,,,,,,,
2019Q4,56,1.4,,,,,35,50,15,,,,,,,,,,,,,,
2019Q4,61,1.2,,,,,20,55,20,5,,,,,,,,,,,,,
2019Q4,63,1.4,,,,,20,60,20,,,,,,,,,,,,,,
2019Q4,67,,,,,,,,,,,,,,,,,,,,,,
2019Q4,68,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q4,80,,,,,,,,,,,,,,,,,,,,,,
2019Q4,82,1.1,,,,,,,,,,,,,,,,,,,,,
2019Q4,85,1.2966110642,.0032435745,.075365698,.917832254,5.7577434495,18.6758394114,31.4104767827,27.4302580062,12.4333459036,2.919245308,.3538747723,.0220591171,.0007157227,,,,,,,,,
2019Q4,88,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q4,89,1.4,0,0,2.5,5,10,50,25,5,2.5,0,0,0,,,,,,,,,
2019Q4,91,1.3,0,0,2.5,10,20,37.5,27.5,2.5,0,0,0,0,,,,,,,,,
2019Q4,93,1.7,,,,,,30,50,17.5,2.5,,,,,,,,,,,,
2019Q4,95,1.1670246038,3.6448166268,4.2702098079,6.5881844271,10.6114517396,14.7171787709,20.6090355958,14.8249362249,11.8985658445,7.9059482133,3.3081879125,1.2520695856,.3694152511,,,,,,,,,
2019Q4,96,1.4,,,3,7,15,35,20,10,7,3,,,,,,,,,,,
2019Q4,97,1.3446648468,,,,,,,,,,,,,,,,,,,,,
2019Q4,98,1.5,,,,,10,35,45,10,,,,,,,,,,,,,
2019Q4,99,1.5,,,,,,,,,,,,,,,,,,,,,
2019Q4,101,1.1,,,,,,,,,,,,,,,,,,,,,
2019Q4,102,1.6,,,,,,,,,,,,,,,,,,,,,
2019Q4,103,1.2,,,,5,40,50,5,,,,,,,,,,,,,,
2019Q4,107,1.1975294065,.2492125883,1.2012793848,4.503401652,11.5623643909,20.3398628135,24.5223188704,20.2640741807,11.4763388148,4.4532167879,1.1834542582,.2152743016,.0292019569,,,,,,,,,
2019Q4,108,1.43971,,,,2.4,15.38,29.63,31.7,17.35,3.54,,,,,,,,,,,,
2019Q4,110,1.3247788217,3.9753401452,3.351973957,6.7982537209,10.1473520375,13.160110572,14.829294385,14.5190035484,12.3511755001,9.1292112128,5.86284729,3.2713706103,2.6040670208,,,,,,,,,
2019Q4,111,,,,,,,,,,,,,,,,,,,,,,
2019Q4,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019Q4,114,1.4,,,,,,,,,,,,,,,,,,,,,
2019Q4,115,1.2,4.9341415043,3.9998669192,7.8740990933,11.330729831,14.1046606255,15.1885960611,14.1489333804,11.4019738743,7.9484821001,4.7932723833,2.5004496815,1.774794546,,,,,,,,,
2019Q4,116,1.5,.5,.5,1.5,5,15,35,35,5,2.5,0,0,0,,,,,,,,,
2019Q4,127,1.6,.3322211345,.6514122911,2.4918545418,6.7267795587,13.4380885882,19.8693520841,21.7463562151,17.617950231,10.5649696102,4.6889153047,1.5398793061,.3322211345,,,,,,,,,
2019Q4,128,1.5,1,1,4,6,10,25,38,10,4,1,,,,,,,,,,,
2020,1,1.3,,1,2,5,15,50,15,8,3,1,,,,,,,,,,,
2020,2,1.7,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,,,
2020,4,1.4,2.5,5,7.5,10,20,25,15,10,5,,,,,,,,,,,,
2020,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2020,7,1.4432723945,,,,,,,,,,,,,,,,,,,,,
2020,14,2.5,0,0,1,3,5,10,15,18,17,14,9,8,,,,,,,,,
2020,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2020,16,1.2,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2020,20,1.5,,,3,8,15,25,32,15,2,,,,,,,,,,,,
2020,22,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2020,23,1.4,,,5,15,20,30,25,5,,,,,,,,,,,,,
2020,24,1.2640077051,,1,5,13,19,19,16,13,10,4,,,,,,,,,,,
2020,26,1.8,,,,6,14,20,20,18,15,5,2,,,,,,,,,,
2020,32,1.5,1.0630919907,1.8834570269,4.7173613173,8.9806109354,13.9404958258,17.5411477038,17.9181585063,14.8588451955,10.0029162889,5.4664409315,2.4249285643,1.2025457136,,,,,,,,,
2020,33,1.5,0,0,4,9,12,21,25,20,8,1,0,0,,,,,,,,,
2020,36,1.5,,,,,10,30,35,20,5,,,,,,,,,,,,
2020,37,1.4,,,,,7,58,34,1,,,,,,,,,,,,,
2020,38,1.27,,,,,,80,20,,,,,,,,,,,,,,
2020,39,1.4,,,,5,20,45,20,10,,,,,,,,,,,,,
2020,41,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2020,45,1.6,,,,5,10,30,30,10,10,5,,,,,,,,,,,
2020,47,1.3,,5,5,15,20,25,20,5,5,,,,,,,,,,,,
2020,48,1.5,,,,,,50,50,,,,,,,,,,,,,,
2020,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020,52,1,0,1,3,13,30,32,16,4,1,0,0,0,,,,,,,,,
2020,54,,,,,20,30,50,,,,,,,,,,,,,,,
2020,56,1.4,,,,5,25,40,25,5,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.2,,,,,30,60,10,,,,,,,,,,,,,,
2020,67,1.4,,,,,,,,,,,,,,,,,,,,,
2020,68,1.4,,,,,,,,,,,,,,,,,,,,,
2020,80,1.5,0,.1275510204,.7653061224,6.1224489796,15.5612244898,27.4234693878,27.5510204081,15.6887755102,5.4846938776,1.2755102041,0,0,,,,,,,,,
2020,82,1.3,,,,,,,,,,,,,,,,,,,,,
2020,85,1.4003308144,.0887776348,.5314644456,2.4165507625,7.5206336077,16.0275581622,23.3985184073,23.4043722758,16.0395925173,7.5300504712,2.4207899815,.5326641476,.0890275865,,,,,,,,,
2020,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020,89,1.5,0,0,0,0,5,35,40,20,0,0,0,0,,,,,,,,,
2020,91,1.2,0,0,2.5,12.5,25,35,22.5,2.5,0,0,0,0,,,,,,,,,
2020,93,1.5,,,,,5,40,50,5,,,,,,,,,,,,,
2020,95,1.276311289,2.3436651849,4.57799861,6.3781639579,9.758885682,14.41878473,17.8294543573,15.0942429328,14.0719586363,9.6863843859,4.1818176286,.8996503262,.7589935681,,,,,,,,,
2020,96,1.2,,,5,10,20,35,15,10,5,,,,,,,,,,,,
2020,97,1.4975777216,,,,,,,,,,,,,,,,,,,,,
2020,98,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2020,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,101,1,,,2.5,5,30,35,20,5,2.5,,,,,,,,,,,,
2020,102,1.1,,,,,,,,,,,,,,,,,,,,,
2020,103,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,107,1.386546972,.0382198679,.3356810957,1.9879535925,7.4289332261,17.5359248119,26.1652162331,24.6868433446,14.727531899,5.5529388857,1.3221987057,.1986018342,.0199565036,,,,,,,,,
2020,108,1.22882,,,,7.13,21.38,33.95,25.71,11.26,.57,,,,,,,,,,,,
2020,110,1.3847165308,.4443249512,1.0277262345,3.6940690827,8.8325068157,15.7443777714,20.925920073,20.7390467902,15.3262996557,8.4450218888,3.4691461325,1.0622364317,.2893241726,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,.9,,,,,,,,,,,,,,,,,,,,,
2020,115,1.3,4.2004525106,3.5589815744,7.1950674726,10.6581731428,13.6577049682,15.1398841147,14.5183886007,12.0438363601,8.642904525,5.3653650521,2.8812317498,2.138009929,,,,,,,,,
2020,116,1.6,.5,.5,1.5,2.5,20,30,40,5,0,0,0,0,,,,,,,,,
2020,127,.8,4.839363838,6.703211219,10.6347073533,13.491800605,14.8808127902,14.269105966,11.8954209308,8.6213236374,5.4322017933,2.9756442054,1.4170438236,4.839363838,,,,,,,,,
2020,128,1.5,1,1,5,8,10,25,35,10,3,2,,,,,,,,,,,
2020Q4,1,1.3,,1,2,5,16,48,16,8,3,1,,,,,,,,,,,
2020Q4,2,1.8,0,0,0,0,0,30,60,10,0,0,0,0,,,,,,,,,
2020Q4,4,1.1,2.5,5,10,12.5,17.5,20,15,10,5,2.5,,,,,,,,,,,
2020Q4,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2020Q4,7,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q4,14,2.6,1,1,3,4,6,9,10,12,13,12,10,19,,,,,,,,,
2020Q4,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2020Q4,16,1,1,3,5,13,18,19,16,11,8,3,2,1,,,,,,,,,
2020Q4,20,1.5,,,5,5,10,25,35,15,5,,,,,,,,,,,,
2020Q4,22,1.6,,,,,10,30,40,20,,,,,,,,,,,,,
2020Q4,23,1.4,,,5,15,20,30,25,5,,,,,,,,,,,,,
2020Q4,24,1.2308750837,2,4,6,9,18,20,16,12,7,3,2,1,,,,,,,,,
2020Q4,26,1.8,,,,6,14,20,20,18,15,5,2,,,,,,,,,,
2020Q4,32,,,,,,,,,,,,,,,,,,,,,,
2020Q4,33,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q4,36,1.8,,,,,10,30,35,20,5,,,,,,,,,,,,
2020Q4,37,1.4,,,,,7,51,42,,,,,,,,,,,,,,
2020Q4,38,1.21,,,,,10,90,,,,,,,,,,,,,,,
2020Q4,39,1.4,,,,5,15,40,30,10,,,,,,,,,,,,,
2020Q4,41,,,,,,,,,,,,,,,,,,,,,,
2020Q4,45,,,,,,,,,,,,,,,,,,,,,,
2020Q4,47,1.2,,5,5,10,15,20,30,10,5,,,,,,,,,,,,
2020Q4,48,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q4,49,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q4,52,,,,,,,,,,,,,,,,,,,,,,
2020Q4,54,,,,,20,30,50,,,,,,,,,,,,,,,
2020Q4,56,1.4,,,,5,25,40,25,5,,,,,,,,,,,,,
2020Q4,61,,,,,,,,,,,,,,,,,,,,,,
2020Q4,63,1,,,,,30,55,15,,,,,,,,,,,,,,
2020Q4,67,,,,,,,,,,,,,,,,,,,,,,
2020Q4,68,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q4,80,,,,,,,,,,,,,,,,,,,,,,
2020Q4,82,,,,,,,,,,,,,,,,,,,,,,
2020Q4,85,1.3226348586,.1229695191,.6894373588,2.955375689,8.6717127898,17.4252842216,23.987243626,22.6242272979,14.6200094176,6.4715836019,1.9615448243,.4068968388,.0637148152,,,,,,,,,
2020Q4,88,1.3,,,,,,,,,,,,,,,,,,,,,
2020Q4,89,1.5,0,0,0,0,15,20,35,25,5,0,0,0,,,,,,,,,
2020Q4,91,1,0,0,2.5,15,35,37.5,7.5,2.5,0,0,0,0,,,,,,,,,
2020Q4,93,1.3,,,,,7.5,60,30,2.5,,,,,,,,,,,,,
2020Q4,95,1.3190230969,3.4214969134,3.9452260964,5.8566467017,9.1886414905,13.5377338793,17.4176705906,16.2625448105,13.7090665257,8.8756728265,4.5452701888,2.1662994358,1.0737305408,,,,,,,,,
2020Q4,96,1.1,,,5,10,25,30,15,10,3,2,,,,,,,,,,,
2020Q4,97,1.4480522261,,,,,,,,,,,,,,,,,,,,,
2020Q4,98,1.5,,,,,15,40,40,5,,,,,,,,,,,,,
2020Q4,99,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q4,101,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q4,102,,,,,,,,,,,,,,,,,,,,,,
2020Q4,103,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2020Q4,107,1.4234195323,.1857806893,.8452975036,3.1653135587,8.4798102104,16.2573762618,22.3100893472,21.9171672938,15.4133559393,7.7586988339,2.7948805677,.7202505356,.1519792587,,,,,,,,,
2020Q4,108,1.18945,,,,8.13,22.56,34.44,24.65,10.22,,,,,,,,,,,,,
2020Q4,110,1.4208563336,4.3807363344,3.314368522,6.466403429,9.4055230087,12.094986822,13.7509241294,13.8217585228,12.2828650792,9.6502864689,6.7032158226,4.1164814495,4.0124504115,,,,,,,,,
2020Q4,111,,,,,,,,,,,,,,,,,,,,,,
2020Q4,112,.5,,5,10,20,30,20,10,5,,,,,,,,,,,,,
2020Q4,114,.2,,,,,,,,,,,,,,,,,,,,,
2020Q4,115,1.2,4.9341415043,3.9998669192,7.8740990933,11.330729831,14.1046606255,15.1885960611,14.1489333804,11.4019738743,7.9484821001,4.7932723833,2.5004496815,1.774794546,,,,,,,,,
2020Q4,116,1.5,.5,.5,1.5,5,15,35,35,5,2.5,0,0,0,,,,,,,,,
2020Q4,127,.6,.8323476785,4.6131760977,13.0428928266,22.7625815088,25.8842812599,19.1804053805,9.2596302278,2.9108917625,.5954304383,.0791778229,.006837318,.8323476785,,,,,,,,,
2020Q4,128,1.5,1,1,5,7,10,25,35,10,4,2,,,,,,,,,,,
2021,1,1.4,1,3,5,9,15,40,15,8,3,1,,,,,,,,,,,
2021,2,1.9,0,0,0,0,0,0,60,40,0,0,0,0,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,1.3,,,,10,10,60,20,,,,,,,,,,,,,,
2021,7,1.4288277917,,,,,,,,,,,,,,,,,,,,,
2021,14,2.4,0,0,1,3,6,10,16,18,17,13,9,7,,,,,,,,,
2021,15,1.6,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,16,1.4,1,2,3,5,12,18,19,16,12,8,3,1,,,,,,,,,
2021,20,1.5,,,3,8,15,25,30,15,4,,,,,,,,,,,,
2021,22,1.7,,,,,10,30,40,20,,,,,,,,,,,,,
2021,23,1.3,,,5,15,20,30,25,5,,,,,,,,,,,,,
2021,24,1.1721534446,,2,6,12,20,19,18,14,6,2,1,,,,,,,,,,
2021,26,1.9,,,2,5,8,16,20,20,15,10,3,1,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,1.9,0,0,0,6,10,16,19,22,18,9,0,0,,,,,,,,,
2021,36,1.8,,,,,5,25,35,25,10,,,,,,,,,,,,
2021,37,1.6,,,,,4,38,56,2,,,,,,,,,,,,,
2021,38,1.24,,,,,,80,20,,,,,,,,,,,,,,
2021,39,1.4,,,,5,15,35,30,15,,,,,,,,,,,,,
2021,41,1.6,,,,,10,40,40,10,,,,,,,,,,,,,
2021,45,1.4,,,5,10,10,25,25,15,5,5,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,1.4,,,,,,60,40,,,,,,,,,,,,,,
2021,49,1.3,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021,56,1.4,,,,10,25,30,25,10,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,.8,,,,20,50,25,5,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,1.3,,,,,,,,,,,,,,,,,,,,,
2021,80,1.4,.2551020408,.5102040816,3.9540816327,9.5663265306,15.4336734694,26.2755102041,22.5765306122,13.5204081633,6.3775510204,1.4030612245,.1275510204,0,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.3374655552,.3381493307,1.2288085105,3.9442776214,9.3679644788,16.4665762271,21.4239543464,20.632972502,14.7090911399,7.7613346181,3.0307374626,.8756474517,.2204863108,,,,,,,,,
2021,88,1.2,,,,,,,,,,,,,,,,,,,,,
2021,89,1.6,0,0,0,0,10,30,40,20,0,0,0,0,,,,,,,,,
2021,91,1,0,0,2.5,15,35,35,10,2.5,0,0,0,0,,,,,,,,,
2021,93,1.6,,,,,2.5,30,50,15,2.5,,,,,,,,,,,,
2021,95,1.3393807888,2.2495378434,4.4043457642,6.0909620974,9.3041065244,13.8083388476,17.2016243533,15.5690689794,13.8742229359,9.6721590326,5.1396908058,1.8625423092,.8234005068,,,,,,,,,
2021,96,1.23,,,5,10,15,35,15,10,7,3,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.4,,,,,10,45,35,10,,,,,,,,,,,,,
2021,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2021,101,1.3,,,,,,,,,,,,,,,,,,,,,
2021,102,.7,,,,,,,,,,,,,,,,,,,,,
2021,103,1.4,,,2.5,7.5,15,35,25,10,5,,,,,,,,,,,,
2021,107,1.3798784306,.2656299686,1.0831802653,3.7402178353,9.352234079,16.938214801,22.2243390187,21.1268223481,14.5504700371,7.2595443835,2.6232770387,.6863719279,.1496982968,,,,,,,,,
2021,108,1.4772975,,,,2.03,14.46,28.35,32.22,18.41,4.53,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,114,.5,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.4,6.441679225,4.525676531,7.1035888568,9.321108924,11.1371019126,12.1169185639,12.0040508091,10.828768593,8.8949932027,6.6531432035,4.5312909534,6.441679225,,,,,,,,,
2021,128,1.3,1,1,3,5,10,35,25,10,5,3,1,1,,,,,,,,,
2023,1,1.4,,1,2,4,8,46,25,10,3,1,,,,,,,,,,,
2023,2,1.8,0,0,0,0,0,20,60,20,0,0,0,0,,,,,,,,,
2023,4,1,2.5,5,7.5,10,20,20,12.5,10,7.5,5,,,,,,,,,,,
2023,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2023,7,1.4072691633,,,,,,,,,,,,,,,,,,,,,
2023,14,1.4,1,3,6,11,16,18,17,13,8,4,2,1,,,,,,,,,
2023,15,1.5,,,,5,15,25,30,20,5,,,,,,,,,,,,
2023,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2023,20,1.5,,2,5,8,15,20,25,15,10,,,,,,,,,,,,
2023,22,1.6,,,,,,35,45,20,,,,,,,,,,,,,
2023,23,1.3,,,3,15,20,24,20,15,3,,,,,,,,,,,,
2023,24,.806676363,3,4,5,25,30,11,8,5,4,3,2,,,,,,,,,,
2023,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,1.8,0,0,0,6,12,14,21,20,17,9,1,0,,,,,,,,,
2023,36,2.5,,,,,5,5,20,30,30,10,,,,,,,,,,,
2023,37,1.7,,,,,1,16,52,30,1,,,,,,,,,,,,
2023,38,1.4,,,,,,80,20,,,,,,,,,,,,,,
2023,39,1.4,,,,10,15,30,25,15,5,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,1.2,,,5,10,25,25,20,10,5,,,,,,,,,,,,
2023,47,1.6,,,,,,,,,,,,,,,,,,,,,
2023,48,1.1,,,,,,,,,,,,,,,,,,,,,
2023,49,1.3,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,50,50,,,,,,,,,,,,,,,
2023,56,1.4,,,,5,20,30,30,15,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,1.4,,,,,25,40,30,5,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,1.3,,,,,,,,,,,,,,,,,,,,,
2023,80,1.3,1.9132653061,3.0612244898,5.9948979592,12.2448979592,13.2653061224,19.2602040817,17.6020408163,13.137755102,7.6530612245,4.2091836735,1.2755102041,.3826530612,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,1.4084971903,.8446117893,1.9437225133,4.7523402692,9.3001731564,14.5684028626,18.2679064106,18.3371144508,14.7346136939,9.4776990081,4.8798362285,2.011031542,.8825480753,,,,,,,,,
2023,88,1.2,,,,,,,,,,,,,,,,,,,,,
2023,89,1.5,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,,,
2023,91,1.4,0,0,2.5,5,17.5,40,27.5,5,2.5,0,0,0,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,1.5540190627,2.0311112489,3.1751760923,5.3160513733,7.9305416429,11.8143931595,15.0678912143,16.6356597529,14.3674902438,11.0825106509,6.8856209158,3.4458452232,2.2477084822,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,1.3,,,,5,15,35,30,10,5,,,,,,,,,,,,
2023,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2023,101,1.3,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2023,102,1.7,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,2.5,5,7.5,25,30,20,7.5,2.5,,,,,,,,,,,
2023,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2023,108,1.20255,,,,8.13,22.04,33.8,24.83,10.72,.48,,,,,,,,,,,,
2023,110,1.5,1.607246453,1.9874661736,4.9198835737,8.7759545711,13.064187193,16.2303421733,16.8280980723,14.5614719253,10.5156272073,6.3374937597,3.1874347161,1.9847941816,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2023,114,1.6,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,1.3,.5,.5,1.5,2.5,7.5,35,25,20,7.5,0,0,0,,,,,,,,,
2023,127,1.4,9.4135365929,4.8919209151,7.0449837099,8.6406460005,9.8773124289,10.5234441237,10.4496951034,9.6711014876,8.3420879737,6.7065613832,5.0251736882,9.4135365929,,,,,,,,,
2023,128,1.5,1,1,3,5,10,30,30,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2019,1,7.8,,,1,3,10,40,30,10,5,1,,,,,,,,,,,
2019,2,8,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,7.7,,,,,10,60,20,10,,,,,,,,,,,,,
2019,6,7.7,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,7.6,0,0,0,0,32,67,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,15,7.8,,,,5,15,50,25,5,,,,,,,,,,,,,
2019,16,7.6,2,5,7,11,17,20,14,9,7,5,2,1,0,0,0,0,0,0,0,0,0
2019,20,7.7,,,,,5,70,25,,,,,,,,,,,,,,
2019,22,7.7,,,,,20,50,30,,,,,,,,,,,,,,
2019,23,7.7,,,,,25,50,25,,,,,,,,,,,,,,
2019,24,7.8,,3,5,11,17,20,17,12,9,5,1,,,,,,,,,,
2019,26,7.7,,,5,10,25,30,15,10,5,,,,,,,,,,,,
2019,32,7.6,0,.0000033993,.008450349,1.6664640475,29.5006292122,56.1994454712,12.3527742761,.2717273875,.0005057847,.0000000725,0,0,0,0,0,0,0,0,0,0,0
2019,33,7.8,0,1,2,9,21,27,17,12,8,2,1,0,0,0,0,0,0,0,0,0,0
2019,36,7.7,,,,5,30,45,15,5,,,,,,,,,,,,,
2019,37,7.7,,,,,2,86,12,,,,,,,,,,,,,,
2019,38,7.6,,,,,,80,20,,,,,,,,,,,,,,
2019,39,7.8,,,,5,20,35,30,10,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,7.7,,,,5,20,40,25,5,5,,,,,,,,,,,,
2019,48,7.9,,,,,,,,,,,,,,,,,,,,,
2019,49,8,,,,,,,,,,,,,,,,,,,,,
2019,52,7.8,0,1,14,51,26,5,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,54,,,,,10,40,40,10,,,,,,,,,,,,,,
2019,56,7.7,,,,,10,80,10,,,,,,,,,,,,,,
2019,61,7.6,,,,,25,60,15,,,,,,,,,,,,,,
2019,63,7.4,,,,,55,40,5,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,7.7,,,,,,,,,,,,,,,,,,,,,
2019,80,7.7,0,0,0,1.6476552598,23.4474017744,55.0063371357,18.7579214195,1.1406844106,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,82,7.9,,,,,,,,,,,,,,,,,,,,,
2019,85,7.8099385281,0,.0000002092,.0007178263,.2549447534,10.1034882155,50.556152096,35.6129078067,3.4319679917,.0397713189,.000049776,.0000000063,0,0,0,0,0,0,0,0,0,0
2019,88,7.8,,,,,,,,,,,,,,,,,,,,,
2019,89,7.6,,,2.5,5,25,33,20,5.5,4,3,2,0,,,,,,,,,
2019,91,8,0,0,0,0,10,42.5,45,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,93,7.7,,,,,25,50,25,,,,,,,,,,,,,,
2019,95,7.7799135012,2.0756989563,6.2280093405,10.387419493,12.50688935,14.7601753224,15.3065325871,11.1685705854,7.0576468803,5.7631221126,4.8335417576,3.7031933745,3.4011327594,1.7815862215,.7358359247,.1398053365,.1116233478,.0329112869,.0055086284,.0007180728,.0000728987,.0000057636
2019,96,8.1,,,2,5,15,20,35,15,5,3,,,,,,,,,,,
2019,97,7.6,,,,,,,,,,,,,,,,,,,,,
2019,98,7.7,,,,,,65,35,,,,,,,,,,,,,,
2019,99,7.7,,,,,5,70,25,,,,,,,,,,,,,,
2019,101,7.8,,,,,20,55,25,,,,,,,,,,,,,,
2019,102,7.9,,,,,,,,,,,,,,,,,,,,,
2019,103,7.9,,,,,15,55,30,,,,,,,,,,,,,,
2019,107,7.6703795669,.0000000001,.0000012025,.0037735486,.9694019919,22.7636015876,58.0413330913,17.6494236948,.5708055168,.0016589751,.0000003913,0,0,0,0,0,0,0,0,0,0,0
2019,108,7.95012325,,,,.04,12.71,35.4,38.56,13.28,.01,,,,,,,,,,,,
2019,110,8.3,0,0,0,0,.0000000079,.0041321493,6.9900275772,76.7537706406,16.2234667197,.0286027289,.0000001764,0,0,0,0,0,0,0,0,0,0
2019,111,7.8,,,,,,,,,,,,,,,,,,,,,
2019,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,7.9,,,,,,,,,,,,,,,,,,,,,
2019,115,7.9,2.4439791696,3.3106254962,6.1099599496,9.6744762377,13.1426651182,15.3182940286,15.3182940287,13.1426651182,9.6744762377,6.1099599496,3.3106254962,1.538985484,.6137647141,.2099909863,.0616336007,.0155180772,.0033515504,.0006209032,.000098663,.0000134468,.000001744
2019,116,7.6,0,0,0,0,10,50,20,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2019,127,7.7,.0102704663,.022704206,.5973531463,6.0571636309,24.1659927913,38.2854505963,24.1704430052,6.0594029406,.5976861649,.0229228208,.0003378662,.0000018949,.000000004,0,0,0,0,0,0,0,.0102704663
2019,128,7.7,,,,,10,45,32,12,1,,,,,,,,,,,,
2020,1,7.6,,,1,3,15,35,25,12,6,2,1,,,,,,,,,,
2020,2,8,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,7.4,0,0,0,4.7619047619,23.8095238094,23.8095238095,19.0476190476,11.9047619048,7.1428571429,4.7619047619,2.380952381,2.380952381,0,0,0,0,0,0,0,0,0
2020,6,7.5,,,,,40,50,10,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,14,7.5,0,1,5,18,29,27,15,4,1,0,0,0,0,0,0,0,0,0,0,0,0
2020,15,7.7,,,,10,25,35,20,10,,,,,,,,,,,,,
2020,16,7.3,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020,20,7.5,,,,,30,45,20,5,,,,,,,,,,,,,
2020,22,7.5,,,,10,40,30,20,,,,,,,,,,,,,,
2020,23,7.5,,,,5,28,32,25,10,,,,,,,,,,,,,
2020,24,7.4,3,6,11,15,18,15,12,10,6,3,1,,,,,,,,,,
2020,26,7.3,,5,10,20,25,20,12,5,3,,,,,,,,,,,,
2020,32,7.2,0,.5306788612,5.7308461275,24.1991088149,39.0644199094,24.2083849776,5.7352588424,.5139077209,.0171822138,.0002115815,.0000009493,.0000000015,0,0,0,0,0,0,0,0,0
2020,33,7.7,0,1,9,19,23,14,11,8,8,4,2,1,0,0,0,0,0,0,0,0,0
2020,36,7.5,,,,10,35,35,15,5,,,,,,,,,,,,,
2020,37,7.6,,,,,15,65,20,,,,,,,,,,,,,,
2020,38,7.6,,,,,10,90,,,,,,,,,,,,,,,
2020,39,7.7,,,,5,20,45,25,5,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,7.5,,,,5,15,35,25,15,5,,,,,,,,,,,,
2020,48,7.8,,,,,,,,,,,,,,,,,,,,,
2020,49,7.8,,,,,,,,,,,,,,,,,,,,,
2020,52,7.6,2,11,21,35,19,8,3,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,54,,,,,30,40,20,10,,,,,,,,,,,,,,
2020,56,7.5,,,,,40,50,10,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,7,,,,20,40,30,10,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,7.6,,,,,,,,,,,,,,,,,,,,,
2020,80,7.7,.1267427123,.8871989861,5.0697084918,13.8149556401,24.4613434728,24.5880861849,18.6311787072,8.3650190114,3.6755386565,.3802281369,0,0,0,0,0,0,0,0,0,0,0
2020,82,7.7,,,,,,,,,,,,,,,,,,,,,
2020,85,7.6538438908,.0262708649,.3222844703,2.3380461166,9.6207286669,22.4999383298,29.9472622492,22.6956472862,9.7889622209,2.399720501,.3336883441,.0262554796,.001165913,.0000295575,0,0,0,0,0,0,0,0
2020,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020,89,7.2,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,,
2020,91,7.9,0,0,0,2.5,25,40,30,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,93,7.3,,,,15,55,20,10,,,,,,,,,,,,,,
2020,95,7.67189718,4.9188104847,6.6557994151,8.514459922,10.5498440151,14.4000437722,18.4217704083,12.8401066623,8.7204308638,4.2568090494,3.1981215699,2.035012702,1.5665777124,1.3562108588,1.2539487949,.7036458032,.3533242605,.158758824,.0638333071,.0229668733,.0073943748,.0021303262
2020,96,7.7,,2,5,10,20,30,15,10,6,2,,,,,,,,,,,
2020,97,7.4,,,,,,,,,,,,,,,,,,,,,
2020,98,7.7,,,,,5,55,35,5,,,,,,,,,,,,,
2020,99,7.4,,,,,65,30,5,,,,,,,,,,,,,,
2020,101,7.8,,,,5,20,45,25,5,,,,,,,,,,,,,
2020,102,7.8,,,,,,,,,,,,,,,,,,,,,
2020,103,7.8,,,,5,15,55,20,5,,,,,,,,,,,,,
2020,107,7.4854945582,.2073134758,1.1236079959,5.4131204931,15.2264757366,25.985803992,26.9227643801,16.9343146794,6.4632623817,1.4952876885,.2093965075,.0177198261,.000904522,.0000278019,.0000005137,.0000000057,0,0,0,0,0,0
2020,108,7.89580675,,,,1.47,16.51,34.83,33.58,13.35,.26,,,,,,,,,,,,
2020,110,7.8,.0000126027,.0011280011,.0447334868,.7875602338,6.2015429257,21.9971426216,35.3353184941,25.763389313,8.5131730929,1.2687538913,.0846983745,.002513833,.0000329396,.0000001894,.0000000005,0,0,0,0,0,0
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.8,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2020,114,7.9,,,,,,,,,,,,,,,,,,,,,
2020,115,7.9,2.4439791696,3.3106254962,6.1099599496,9.6744762377,13.1426651182,15.3182940286,15.3182940287,13.1426651182,9.6744762377,6.1099599496,3.3106254962,1.538985484,.6137647141,.2099909863,.0616336007,.0155180772,.0033515504,.0006209032,.000098663,.0000134468,.000001744
2020,116,7.3,0,0,0,0,30,27.5,22.5,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2020,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2020,128,7.6,,,,10,25,30,20,10,3,1,1,,,,,,,,,,
2020Feb,1,7.6,,,1,3,15,38,22,12,6,2,1,,,,,,,,,,
2020Feb,2,8,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Feb,4,7.5,,,,,35,35,15,10,5,,,,,,,,,,,,
2020Feb,6,7.6,,,,,20,60,20,,,,,,,,,,,,,,
2020Feb,7,,,,,,,,,,,,,,,,,,,,,,
2020Feb,14,7.4,0,0,2,16,39,32,10,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Feb,15,7.8,,,,5,20,40,30,5,,,,,,,,,,,,,
2020Feb,16,7.3,3,7,10,14,19,17,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020Feb,20,7.6,,,,,20,50,25,5,,,,,,,,,,,,,
2020Feb,22,7.6,,,,,35,45,20,,,,,,,,,,,,,,
2020Feb,23,7.6,,,,2,27,41,25,5,,,,,,,,,,,,,
2020Feb,24,7.5541902898,2,3,8,12,22,20,14,11,4,3,1,,,,,,,,,,
2020Feb,26,7.5,,,,15,40,25,15,5,,,,,,,,,,,,,
2020Feb,32,,,,,,,,,,,,,,,,,,,,,,
2020Feb,33,7.7,,,,,,,,,,,,,,,,,,,,,
2020Feb,36,7.7,,,,10,35,35,15,5,,,,,,,,,,,,,
2020Feb,37,7.6,,,,,5,70,25,,,,,,,,,,,,,,
2020Feb,38,,,,,,,,,,,,,,,,,,,,,,
2020Feb,39,7.7,,,,5,20,40,30,5,,,,,,,,,,,,,
2020Feb,41,,,,,,,,,,,,,,,,,,,,,,
2020Feb,45,,,,,,,,,,,,,,,,,,,,,,
2020Feb,47,7.6,,,,,,,,,,,,,,,,,,,,,
2020Feb,48,7.9,,,,,,,,,,,,,,,,,,,,,
2020Feb,49,7.9,,,,,,,,,,,,,,,,,,,,,
2020Feb,52,7.7,1,7,23,34,23,7,4,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Feb,54,,,,,10,40,40,10,,,,,,,,,,,,,,
2020Feb,56,7.6,,,,,10,80,10,,,,,,,,,,,,,,
2020Feb,61,,,,,,,,,,,,,,,,,,,,,,
2020Feb,63,7.1,,,,5,60,30,5,,,,,,,,,,,,,,
2020Feb,67,,,,,,,,,,,,,,,,,,,,,,
2020Feb,68,7.65,,,,,,,,,,,,,,,,,,,,,
2020Feb,80,,,,,,,,,,,,,,,,,,,,,,
2020Feb,82,7.7,,,,,,,,,,,,,,,,,,,,,
2020Feb,85,7.7021373317,.0000000024,.0000130941,.0099325783,1.0858531943,18.3042157623,52.0072439119,26.2845558481,2.2771575386,.0309666609,.0000613921,.000000017,0,0,0,0,0,0,0,0,0,0
2020Feb,88,7.5,,,,,,,,,,,,,,,,,,,,,
2020Feb,89,7.7,,,,2.5,25,34,24,10,3,1,.5,,,,,,,,,,
2020Feb,91,7.9,0,0,0,0,22.5,40,35,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Feb,93,7.48,,,,10,30,50,10,,,,,,,,,,,,,,
2020Feb,95,7.685693861,7.4752585504,8.801874512,8.9825674846,10.5301469313,12.235556476,12.8432644295,8.5602278891,7.8858430659,6.9606394309,5.4426489181,4.3312280412,2.2562601424,1.5988173407,1.0138030325,.5752456981,.2920775861,.1327052607,.0539539327,.0196292239,.0063904025,.0018616514
2020Feb,96,7.9,,,2,5,15,35,25,10,5,3,,,,,,,,,,,
2020Feb,97,,,,,,,,,,,,,,,,,,,,,,
2020Feb,98,7.6,,,,,10,65,25,,,,,,,,,,,,,,
2020Feb,99,7.5,,,,,,,,,,,,,,,,,,,,,
2020Feb,101,7.8,,,,,,,,,,,,,,,,,,,,,
2020Feb,102,,,,,,,,,,,,,,,,,,,,,,
2020Feb,103,,,,,,,,,,,,,,,,,,,,,,
2020Feb,107,7.5931182919,.0205426126,.2736138632,2.6510705873,12.3563348452,28.4108269082,32.3109858928,18.1834402449,5.0541221188,.6912372011,.0462915581,.0015101069,.000023878,.0000001822,.0000000007,0,0,0,0,0,0,0
2020Feb,108,8.340619,,,,,2.18,18.53,37.14,31.61,10.54,,,,,,,,,,,,
2020Feb,110,8,.0043865405,.0496672355,.3923129956,2.0468946968,7.0603768154,16.1114207938,24.3349409225,24.3349409224,16.1114207938,7.0603768154,2.0468946968,.3923129956,.0496672355,.0041495002,.0002285486,.0000082906,.0000001979,.0000000031,0,0,0
2020Feb,111,,,,,,,,,,,,,,,,,,,,,,
2020Feb,112,7.8,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Feb,114,7.9,,,,,,,,,,,,,,,,,,,,,
2020Feb,115,,,,,,,,,,,,,,,,,,,,,,
2020Feb,116,7.4,0,0,0,0,30,30,20,10,7.5,2.5,0,0,0,0,0,0,0,0,0,0,0
2020Feb,127,7.6,.9748110825,3.2752000636,7.6588008269,13.2311690976,18.0217535375,19.3540995762,16.3881394119,10.9410392027,5.7588969362,2.3896815399,.7816608873,.2015220334,.0409442063,.0065548274,.0008267166,.0000821301,.0000064257,.0000003958,.0000000192,.0000000007,.9748110825
2020Feb,128,7.7,,,,3,15,40,25,10,5,1,1,,,,,,,,,,
2021,1,7.5,,1,2,4,15,30,25,10,6,4,2,1,,,,,,,,,
2021,2,7.8,0,0,0,0,60,40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,7.4,,,,10,50,40,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,14,7.7,2,4,7,13,18,19,16,11,6,3,1,0,0,0,0,0,0,0,0,0,0
2021,15,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021,20,7.3,,,,20,35,25,15,5,,,,,,,,,,,,,
2021,22,7.2,,,,15,45,25,15,,,,,,,,,,,,,,
2021,23,7.2,,,5,20,25,20,15,10,5,,,,,,,,,,,,
2021,24,7.5220349313,6,8,9,11,15,14,12,9,7,5,3,1,,,,,,,,,
2021,26,7,2,7,15,25,25,15,7,3,1,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,7.7,0,1,9,19,20,14,11,9,8,4,3,2,0,0,0,0,0,0,0,0,0
2021,36,7.2,,,5,20,35,25,10,5,,,,,,,,,,,,,
2021,37,7.4,,,,5,46,37,12,,,,,,,,,,,,,,
2021,38,7.5,,,,,20,80,,,,,,,,,,,,,,,
2021,39,7.8,,,,5,15,40,30,10,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,7.7,,,,,,,,,,,,,,,,,,,,,
2021,49,7.6,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2021,56,7.3,,,,10,40,30,20,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,6.8,,,5,40,30,20,5,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,80,7.4,1.6476552598,3.8022813688,10.1394169835,17.6172370089,20.7858048162,23.0671736375,12.8010139417,6.9708491762,2.5348542459,.6337135615,0,0,0,0,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,7.4275801448,.2581673772,1.497680846,6.0631548381,15.5209589084,25.142764568,25.7847496459,16.7408634719,6.8785247932,1.7872971687,.2933848341,.0303868109,.0019831575,.0000835801,0,0,0,0,0,0,0,0
2021,88,7.2,,,,,,,,,,,,,,,,,,,,,
2021,89,7,,,8,18,43,17,6,5,2,1,,,,,,,,,,,
2021,91,7.8,0,0,0,2.5,25,40,25,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2021,93,7.1,,,5,30,55,10,,,,,,,,,,,,,,,
2021,95,7.5622786853,5.4774537248,7.3182462569,9.2179684922,11.3109461372,13.8612730349,17.142962523,11.9354322644,8.0388455279,6.176008683,4.0683348912,2.7350865646,1.4600241353,.8903688849,.2819235273,.0695214859,.013351595,.0019969796,.0002326165,.0000211025,.0000014909,.000000082
2021,96,7.5,,2,5,10,23,30,15,10,3,2,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,7.8,,,,5,5,45,30,10,5,,,,,,,,,,,,
2021,99,7.2,,,,15,70,15,,,,,,,,,,,,,,,
2021,101,7.5,,,5,10,30,40,10,5,,,,,,,,,,,,,
2021,102,7.9,,,,,,,,,,,,,,,,,,,,,
2021,103,7.8,,,,5,15,45,30,5,,,,,,,,,,,,,
2021,107,7.3490746942,3.1317361174,4.8146853701,10.3202193914,16.124336506,19.6560495679,18.6957821901,13.8746209103,8.0336215751,3.628968205,1.2787696389,.3514656657,.0753336085,.0125902744,.0016403657,.0001665784,.0000131819,.0000008127,.000000039,.0000000015,0,0
2021,108,7.7877795,,,,4.86,20.44,35.58,28.2,10.79,.13,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,8.2,,,,5,10,15,30,25,10,5,,,,,,,,,,,
2021,114,8.2,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,7.7,1.9615189389,4.6994601121,9.1408093476,13.6493492902,16.8392404096,17.1641302799,14.4547426845,10.0573526652,5.7813905555,2.7456302577,1.0771946459,.3491128035,.09346092,.0206660187,.0037740957,.0005691971,.0000708873,.0000072894,.0000006189,.0000000434,1.9615189389
2021,128,7.5,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2021Feb,1,7.5,,1,2,4,15,35,20,10,6,4,2,1,,,,,,,,,
2021Feb,2,7.9,0,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Feb,4,,,,,,,,,,,,,,,,,,,,,,
2021Feb,6,7.4,,,,10,50,40,,,,,,,,,,,,,,,
2021Feb,7,,,,,,,,,,,,,,,,,,,,,,
2021Feb,14,7.6,1,3,8,15,20,21,16,10,4,2,0,0,0,0,0,0,0,0,0,0,0
2021Feb,15,7.7,,,,10,20,35,25,10,,,,,,,,,,,,,
2021Feb,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021Feb,20,7.4,,,,5,35,30,20,10,,,,,,,,,,,,,
2021Feb,22,7.3,,,,15,45,25,15,,,,,,,,,,,,,,
2021Feb,23,7.3,,,2,13,27,26,20,10,2,,,,,,,,,,,,
2021Feb,24,7.3896830172,5,8,14,16,17,11,9,7,5,3,2,2,1,,,,,,,,
2021Feb,26,7.1,3,5,16,25,25,15,5,3,2,1,,,,,,,,,,,
2021Feb,32,,,,,,,,,,,,,,,,,,,,,,
2021Feb,33,7.7,,,,,,,,,,,,,,,,,,,,,
2021Feb,36,7.4,,,5,20,35,25,10,5,,,,,,,,,,,,,
2021Feb,37,7.5,,,,7,43,46,4,,,,,,,,,,,,,,
2021Feb,38,,,,,,,,,,,,,,,,,,,,,,
2021Feb,39,7.7,,,,5,30,45,15,5,,,,,,,,,,,,,
2021Feb,41,,,,,,,,,,,,,,,,,,,,,,
2021Feb,45,,,,,,,,,,,,,,,,,,,,,,
2021Feb,47,,,,,,,,,,,,,,,,,,,,,,
2021Feb,48,7.7,,,,,,,,,,,,,,,,,,,,,
2021Feb,49,7.7,,,,,,,,,,,,,,,,,,,,,
2021Feb,52,,,,,,,,,,,,,,,,,,,,,,
2021Feb,54,,,,,30,40,20,10,,,,,,,,,,,,,,
2021Feb,56,7.5,,,,,40,50,10,,,,,,,,,,,,,,
2021Feb,61,,,,,,,,,,,,,,,,,,,,,,
2021Feb,63,6.7,,,5,40,30,20,5,,,,,,,,,,,,,,
2021Feb,67,,,,,,,,,,,,,,,,,,,,,,
2021Feb,68,,,,,,,,,,,,,,,,,,,,,,
2021Feb,80,,,,,,,,,,,,,,,,,,,,,,
2021Feb,82,,,,,,,,,,,,,,,,,,,,,,
2021Feb,85,7.4969511421,.0946279727,.8047999713,4.307498323,13.6178436895,25.4648103447,28.1887032161,18.4744521397,7.1645159407,1.6421295591,.2220812139,.0176867667,.0008277743,.0000230883,0,0,0,0,0,0,0,0
2021Feb,88,7.2,,,,,,,,,,,,,,,,,,,,,
2021Feb,89,7.4,,,8,15,33,28,8,5,2,1,,,,,,,,,,,
2021Feb,91,7.9,0,0,0,2.5,27.5,35,27.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2021Feb,93,7.2,,,5,20,55,15,5,,,,,,,,,,,,,,
2021Feb,95,7.5910054974,5.670306644,7.1086900454,8.6188505557,10.3399312097,13.9173499524,16.6711361267,12.6835329071,8.2739782693,6.9259786817,4.9113810074,2.9516928976,1.2763199069,.4754378378,.1379285977,.0311631449,.0054834592,.00075144,.0000801974,.0000066658,.0000004315,.0000000218
2021Feb,96,7.6,,2,5,10,20,33,15,10,3,2,,,,,,,,,,,
2021Feb,97,,,,,,,,,,,,,,,,,,,,,,
2021Feb,98,7.8,,,,,10,45,35,10,,,,,,,,,,,,,
2021Feb,99,7.3,,,,,,,,,,,,,,,,,,,,,
2021Feb,101,7.7,,,,,,,,,,,,,,,,,,,,,
2021Feb,102,,,,,,,,,,,,,,,,,,,,,,
2021Feb,103,,,,,,,,,,,,,,,,,,,,,,
2021Feb,107,7.429480826,1.9421569691,3.8206830845,9.396729886,16.2516025331,21.0270758432,20.3539639169,14.7402034573,7.9856837443,3.2360763926,.9807168334,.2222215585,.0376381976,.0047636588,.0004503825,.0000317984,.000001676,.0000000659,.0000000019,0,0,0
2021Feb,108,8.213986,,,,,6.65,22.98,37,25.71,7.66,,,,,,,,,,,,
2021Feb,110,,,,,,,,,,,,,,,,,,,,,,
2021Feb,111,,,,,,,,,,,,,,,,,,,,,,
2021Feb,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021Feb,114,8.1,,,,,,,,,,,,,,,,,,,,,
2021Feb,115,,,,,,,,,,,,,,,,,,,,,,
2021Feb,116,,,,,,,,,,,,,,,,,,,,,,
2021Feb,127,7.7,1.5240004098,3.745477193,7.5385470662,11.7983980668,15.4363113876,16.883205229,15.4368645064,11.799243631,7.5393575197,4.0270780768,1.798076378,.671076466,.2093446684,.0545827182,.0118939613,.0021659502,.0003296033,.0000419107,.0000044526,.0000003952,1.5240004098
2021Feb,128,7.5,,,1,8,25,30,20,10,4,1,1,,,,,,,,,,
2023,1,7.4,1,2,3,8,23,22,10,9,7,5,4,3,2,1,,,,,,,
2023,2,7.6,0,0,0,0,20,50,30,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2023,4,7,2.5,5,7.5,15,15,12.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,
2023,6,7.2,,,,20,60,20,,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,14,8.2,2,2,5,8,12,14,16,15,11,8,4,2,1,0,0,0,0,0,0,0,0
2023,15,7.5,,,5,10,30,35,15,5,,,,,,,,,,,,,
2023,16,7.1,6,9,12,14,17,13,9,6,5,5,3,1,0,0,0,0,0,0,0,0,0
2023,20,7,,3,10,15,22,18,15,10,5,2,,,,,,,,,,,
2023,22,7,,,10,25,35,20,10,,,,,,,,,,,,,,
2023,23,6.8,1,5,15,20,19,15,10,7,5,2,1,,,,,,,,,,
2023,24,7.3009518802,7,11,14,15,13,11,9,7,5,3,2,2,1,,,,,,,,
2023,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,7.8,0,3,10,16,19,11,11,9,8,5,4,3,1,0,0,0,0,0,0,0,0
2023,36,6.5,,5,20,30,20,15,10,,,,,,,,,,,,,,
2023,37,6.9,,3,23,35,28,10,1,,,,,,,,,,,,,,
2023,38,7.2,,,,,90,10,,,,,,,,,,,,,,,
2023,39,8,,,,,15,35,20,15,10,5,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,7.5,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2023,56,7.5,,,,10,25,30,25,10,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,6.5,,,20,40,25,10,5,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,7.5,3.0418250951,4.9429657795,10.0126742712,16.4765525982,19.8986058302,18.3776932826,12.8010139417,8.4917617237,3.4220532319,2.0278833967,.5069708492,0,0,0,0,0,0,0,0,0,0
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,7.5,2.2750131948,4.1028017942,8.3628929142,13.6447504067,17.8208272835,18.6317852366,15.5936322546,10.4471749428,5.6026387421,2.4049342825,.8262227568,.2271608747,.0601653165,0,0,0,0,0,0,0,0
2023,88,7.2,,,,,,,,,,,,,,,,,,,,,
2023,89,6.7,,,23,54,17,4,1,.5,.5,,,,,,,,,,,,
2023,91,7.6,0,0,2.5,5,22.5,40,22.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,7.3871323329,5.0529482534,8.4865798494,10.6351522724,14.3271815743,19.4010305664,12.5485383204,9.6750972592,6.3934528315,5.7316207137,3.4980425436,2.7806338319,.7673712817,.3983835357,.1850726651,.0769357574,.0286193157,.0095265426,.0028376344,.0007563497,.0001803989,.0000385026
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,8.1,,,,5,10,20,25,25,10,5,,,,,,,,,,,
2023,99,6.9,,,,55,40,5,,,,,,,,,,,,,,,
2023,101,7.2,3,2,10,20,30,20,10,2,2,1,,,,,,,,,,,
2023,102,7.7,,,,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2023,108,7.74748475,,,,6.81,21.57,34.9,26.3,10.26,.16,,,,,,,,,,,,
2023,110,9,.9104597607,1.0301640639,1.8873909801,3.1713898993,4.8873214012,6.9075919998,8.9540144454,10.6449801381,11.6066873115,11.6066873115,10.6449801381,8.9540144454,6.9075919998,4.8873214012,3.1713898993,1.8873909801,1.0301640639,.51568179,.2367480892,.0996824455,.058347436
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2023,114,8,,,,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,7.4,0,0,5,15,25,25,12.5,10,5,2,.4,.1,0,0,0,0,0,0,0,0,0
2023,127,7.5,3.1852342037,5.4957731637,9.302615712,12.5813498784,14.737109606,14.9507181789,13.1364078744,9.9966522859,6.5885966986,3.7608591716,1.8592207313,.7960072979,.2951457012,.0947717719,.0263531948,.0063458059,.0013232017,.0002389113,.0000373511,.000005056,3.1852342037
2023,128,7.5,1,1,3,10,20,30,15,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,,,,2.4,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2.3,,,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,14,,,,2.2,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.5,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,,,,2.3,,,,,,,,,,,,,,,,,,
2019,23,,,,2.4,,,,,,,,,,,,,,,,,,
2019,24,,,,2.7,,,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,2.6,,,,,,,,,,,,,,,,,,
2019,36,,,,2.5,,,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,,,,2.3,,,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,49,,,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,,,,2.4,,,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,,,
2019,88,,,,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,,,
2019,93,,,,,,,,,,,,,,,,,,,,,,
2019,95,,,,1.3860288745,,,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.3,,,,,,,,,,,,,,,,,,
2019,99,,,,2.1,,,,,,,,,,,,,,,,,,
2019,101,,,,2.4,,,,,,,,,,,,,,,,,,
2019,102,,,,1.8,,,,,,,,,,,,,,,,,,
2019,103,,,,2.2,,,,,,,,,,,,,,,,,,
2019,107,,,,2.5,,,,,,,,,,,,,,,,,,
2019,108,,,,2.5807375,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,,,,2.2,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,,,
2019,127,,,,2,,,,,,,,,,,,,,,,,,
2019,128,,,,3,,,,,,,,,,,,,,,,,,
2019Q2,1,65,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,2,67,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,4,66.3,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,7,61.1711935216,0,1.1416529308,,,,,,,,,,,,,,,,,,,
2019Q2,14,65,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,15,65,,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,16,66,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,20,66,0,,,,,,,,,,,,,,,,,,,,
2019Q2,22,65,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,23,60,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q2,24,63,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q2,26,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,32,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,33,68,0,1.1363636364,,,,,,,,,,,,,,,,,,,
2019Q2,36,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q2,37,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,38,65,0,,,,,,,,,,,,,,,,,,,,
2019Q2,39,70,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,41,60,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q2,45,,,,,,,,,,,,,,,,,,,,,,
2019Q2,47,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,48,65,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,52,,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q2,54,,,,,,,,,,,,,,,,,,,,,,
2019Q2,56,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,61,68,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,63,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,67,,,,,,,,,,,,,,,,,,,,,,
2019Q2,68,68,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,80,61,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,82,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,85,63.7,0,1.1363636364,,,,,,,,,,,,,,,,,,,
2019Q2,88,,,,,,,,,,,,,,,,,,,,,,
2019Q2,89,69.5,0,1.1462,,,,,,,,,,,,,,,,,,,
2019Q2,91,67,0,1.125,,,,,,,,,,,,,,,,,,,
2019Q2,93,69.5,0,1.1466666667,,,,,,,,,,,,,,,,,,,
2019Q2,95,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,96,,0,1.175,,,,,,,,,,,,,,,,,,,
2019Q2,97,,,,,,,,,,,,,,,,,,,,,,
2019Q2,98,68,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,99,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,101,70.3,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q2,102,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,103,,0,,,,,,,,,,,,,,,,,,,,
2019Q2,107,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,108,51.6133142772,0,1.1409148247,,,,,,,,,,,,,,,,,,,
2019Q2,110,67.2,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q2,111,,,,,,,,,,,,,,,,,,,,,,
2019Q2,112,60,0,1.09,,,,,,,,,,,,,,,,,,,
2019Q2,114,65.7,0,1.1033,,,,,,,,,,,,,,,,,,,
2019Q2,115,68,0,,,,,,,,,,,,,,,,,,,,
2019Q2,116,65,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q2,127,70,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q2,128,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,1,65,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,2,66,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,4,66.1,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,7,61.3685049003,0,1.1416529308,,,,,,,,,,,,,,,,,,,
2019Q3,14,65,0,1.11,,,,,,,,,,,,,,,,,,,
2019Q3,15,65,,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,16,66,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q3,20,66,0,,,,,,,,,,,,,,,,,,,,
2019Q3,22,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,23,62,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q3,24,63,0,1.215,,,,,,,,,,,,,,,,,,,
2019Q3,26,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,32,66.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,33,60,0,1.1363636364,,,,,,,,,,,,,,,,,,,
2019Q3,36,70,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,37,67,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,38,66,0,,,,,,,,,,,,,,,,,,,,
2019Q3,39,73.5,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,41,60,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,45,,,,,,,,,,,,,,,,,,,,,,
2019Q3,47,71,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q3,48,63,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q3,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,52,,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q3,54,,,,,,,,,,,,,,,,,,,,,,
2019Q3,56,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,61,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,63,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,67,,,,,,,,,,,,,,,,,,,,,,
2019Q3,68,67.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,80,64,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,82,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,85,62.6,0,1.1494252874,,,,,,,,,,,,,,,,,,,
2019Q3,88,,,,,,,,,,,,,,,,,,,,,,
2019Q3,89,68,0,1.1633,,,,,,,,,,,,,,,,,,,
2019Q3,91,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,93,68,0,1.1633333333,,,,,,,,,,,,,,,,,,,
2019Q3,95,67,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,96,,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q3,97,,,,,,,,,,,,,,,,,,,,,,
2019Q3,98,68,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q3,99,66,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q3,101,75,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,102,70,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q3,103,,0,,,,,,,,,,,,,,,,,,,,
2019Q3,107,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,108,54.5428776659,0,1.1409148247,,,,,,,,,,,,,,,,,,,
2019Q3,110,67.5,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q3,111,,,,,,,,,,,,,,,,,,,,,,
2019Q3,112,57,0,1.12,,,,,,,,,,,,,,,,,,,
2019Q3,114,64.7,0,1.11,,,,,,,,,,,,,,,,,,,
2019Q3,115,67,0,,,,,,,,,,,,,,,,,,,,
2019Q3,116,65,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q3,127,70,0,1.11,,,,,,,,,,,,,,,,,,,
2019Q3,128,70,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,1,65,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,2,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,4,65.7,0,1.19,,,,,,,,,,,,,,,,,,,
2019Q4,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,7,61.2498514361,0,1.1416529308,,,,,,,,,,,,,,,,,,,
2019Q4,14,65,0,1.11,,,,,,,,,,,,,,,,,,,
2019Q4,15,65,,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,16,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,20,65,0,,,,,,,,,,,,,,,,,,,,
2019Q4,22,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,23,65,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,24,65,0,1.25,,,,,,,,,,,,,,,,,,,
2019Q4,26,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,32,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,33,57,0,1.1363636364,,,,,,,,,,,,,,,,,,,
2019Q4,36,70,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,37,68,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q4,38,64,0,,,,,,,,,,,,,,,,,,,,
2019Q4,39,72.4,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q4,41,60,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q4,45,,,,,,,,,,,,,,,,,,,,,,
2019Q4,47,76,0,1.18,,,,,,,,,,,,,,,,,,,
2019Q4,48,60,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,49,,0,,,,,,,,,,,,,,,,,,,,
2019Q4,52,,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,54,,,,,,,,,,,,,,,,,,,,,,
2019Q4,56,,0,,,,,,,,,,,,,,,,,,,,
2019Q4,61,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,63,,0,,,,,,,,,,,,,,,,,,,,
2019Q4,67,,,,,,,,,,,,,,,,,,,,,,
2019Q4,68,67,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,80,66,.25,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,82,,0,,,,,,,,,,,,,,,,,,,,
2019Q4,85,61.8,0,1.1764705882,,,,,,,,,,,,,,,,,,,
2019Q4,88,,,,,,,,,,,,,,,,,,,,,,
2019Q4,89,66.5,0,1.1833,,,,,,,,,,,,,,,,,,,
2019Q4,91,65,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,93,66.5,0,1.1833333333,,,,,,,,,,,,,,,,,,,
2019Q4,95,66,0,1.16,,,,,,,,,,,,,,,,,,,
2019Q4,96,,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,97,,,,,,,,,,,,,,,,,,,,,,
2019Q4,98,68,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q4,99,66,0,1.17,,,,,,,,,,,,,,,,,,,
2019Q4,101,72,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,102,70,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,103,,.1,,,,,,,,,,,,,,,,,,,,
2019Q4,107,66,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,108,54.0424414916,0,1.1409148247,,,,,,,,,,,,,,,,,,,
2019Q4,110,67.8,0,1.14,,,,,,,,,,,,,,,,,,,
2019Q4,111,,,,,,,,,,,,,,,,,,,,,,
2019Q4,112,53,0,1.15,,,,,,,,,,,,,,,,,,,
2019Q4,114,64.3,0,1.1333,,,,,,,,,,,,,,,,,,,
2019Q4,115,65,0,1.2,,,,,,,,,,,,,,,,,,,
2019Q4,116,65,0,1.13,,,,,,,,,,,,,,,,,,,
2019Q4,127,70,0,1.1,,,,,,,,,,,,,,,,,,,
2019Q4,128,65,0,1.18,,,,,,,,,,,,,,,,,,,
2020,1,67,0,1.14,,,,,,,,,,,,,,,,,,,
2020,2,65,0,1.15,2.4,,,,,,,,,,,,,,,,,,
2020,4,64.6,.125,1.22,,,,,,,,,,,,,,,,,,,
2020,6,65,.1,1.15,2.6,,,,,,,,,,,,,,,,,,
2020,7,61.0348753563,0,1.1416529308,,,,,,,,,,,,,,,,,,,
2020,14,64,.12,1.12,2.2,,,,,,,,,,,,,,,,,,
2020,15,65,,1.14,,,,,,,,,,,,,,,,,,,
2020,16,65,0,1.18,1.5,,,,,,,,,,,,,,,,,,
2020,20,65,.15,,,,,,,,,,,,,,,,,,,,
2020,22,65,.2,1.2,2.5,,,,,,,,,,,,,,,,,,
2020,23,70,0,1.18,2.5,,,,,,,,,,,,,,,,,,
2020,24,65,0,1.35,2.7,,,,,,,,,,,,,,,,,,
2020,26,65,.25,1.15,,,,,,,,,,,,,,,,,,,
2020,32,66.5,0,1.14,,,,,,,,,,,,,,,,,,,
2020,33,62,.25,1.1363636364,3,,,,,,,,,,,,,,,,,,
2020,36,75,.5,1.2,2,,,,,,,,,,,,,,,,,,
2020,37,66,.05,1.15,,,,,,,,,,,,,,,,,,,
2020,38,65.75,0,,,,,,,,,,,,,,,,,,,,
2020,39,74,.07,1.19,2.5,,,,,,,,,,,,,,,,,,
2020,41,60,.25,1.13,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,75.2,.23,1.23,,,,,,,,,,,,,,,,,,,
2020,48,63,0,1.2,,,,,,,,,,,,,,,,,,,
2020,49,,.25,,,,,,,,,,,,,,,,,,,,
2020,52,,.2,1.25,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,
2020,56,,0,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,,0,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,66.7,.18,1.14,,,,,,,,,,,,,,,,,,,
2020,80,68,.4,1.17,,,,,,,,,,,,,,,,,,,
2020,82,,0,,2.3,,,,,,,,,,,,,,,,,,
2020,85,55.75,.17,1.2195121951,,,,,,,,,,,,,,,,,,,
2020,88,,,,,,,,,,,,,,,,,,,,,,
2020,89,63.6,.29,1.16,,,,,,,,,,,,,,,,,,,
2020,91,65,0,1.17,,,,,,,,,,,,,,,,,,,
2020,93,63.63,.2916666667,1.2116666667,,,,,,,,,,,,,,,,,,,
2020,95,65,.13,1.17,1.4943523207,,,,,,,,,,,,,,,,,,
2020,96,,.35,1.1375,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,67,0,1.15,2.3,,,,,,,,,,,,,,,,,,
2020,99,65,.02,1.19,2.4,,,,,,,,,,,,,,,,,,
2020,101,69.3,.05,1.16,2.7,,,,,,,,,,,,,,,,,,
2020,102,70,0,1.28,1.7,,,,,,,,,,,,,,,,,,
2020,103,,.4,,2,,,,,,,,,,,,,,,,,,
2020,107,67,.1,1.14,2.4,,,,,,,,,,,,,,,,,,
2020,108,47.6390907489,.25,1.1409148247,2.3828275,,,,,,,,,,,,,,,,,,
2020,110,68.2,0,1.14,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,55,0,1.14,,,,,,,,,,,,,,,,,,,
2020,114,51.5,0,1.1642,2.3,,,,,,,,,,,,,,,,,,
2020,115,71,.5,1.25,,,,,,,,,,,,,,,,,,,
2020,116,65,.25,1.13,,,,,,,,,,,,,,,,,,,
2020,127,70,0,1.16,2.2,,,,,,,,,,,,,,,,,,
2020,128,65,.25,1.24,3.5,,,,,,,,,,,,,,,,,,
2020Q1,1,67,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,2,65,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q1,4,65.35,0,1.2,,,,,,,,,,,,,,,,,,,
2020Q1,6,65,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q1,7,61.1518623393,0,1.1416529308,,,,,,,,,,,,,,,,,,,
2020Q1,14,64,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,15,65,,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,16,65,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q1,20,65,0,,,,,,,,,,,,,,,,,,,,
2020Q1,22,65,0,1.18,,,,,,,,,,,,,,,,,,,
2020Q1,23,68,0,1.22,,,,,,,,,,,,,,,,,,,
2020Q1,24,65,0,1.29,,,,,,,,,,,,,,,,,,,
2020Q1,26,65,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q1,32,67.5,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,33,60,0,1.1363636364,,,,,,,,,,,,,,,,,,,
2020Q1,36,70,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q1,37,70,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q1,38,65,0,,,,,,,,,,,,,,,,,,,,
2020Q1,39,73,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q1,41,60,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q1,45,,,,,,,,,,,,,,,,,,,,,,
2020Q1,47,74.3,0,1.2,,,,,,,,,,,,,,,,,,,
2020Q1,48,62,0,1.2,,,,,,,,,,,,,,,,,,,
2020Q1,49,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,52,,.2,1.2,,,,,,,,,,,,,,,,,,,
2020Q1,54,,,,,,,,,,,,,,,,,,,,,,
2020Q1,56,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,61,,,,,,,,,,,,,,,,,,,,,,
2020Q1,63,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,67,,,,,,,,,,,,,,,,,,,,,,
2020Q1,68,66.5,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,80,67,.25,1.16,,,,,,,,,,,,,,,,,,,
2020Q1,82,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,85,60.4,0,1.1904761905,,,,,,,,,,,,,,,,,,,
2020Q1,88,,,,,,,,,,,,,,,,,,,,,,
2020Q1,89,65,.08,1.1967,,,,,,,,,,,,,,,,,,,
2020Q1,91,66,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q1,93,66,.0833333333,1.2,,,,,,,,,,,,,,,,,,,
2020Q1,95,66,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q1,96,,.08,1.18,,,,,,,,,,,,,,,,,,,
2020Q1,97,,,,,,,,,,,,,,,,,,,,,,
2020Q1,98,68,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,99,66,0,1.18,,,,,,,,,,,,,,,,,,,
2020Q1,101,70.9,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,102,72,0,1.27,,,,,,,,,,,,,,,,,,,
2020Q1,103,,.1,,,,,,,,,,,,,,,,,,,,
2020Q1,107,66.5,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,108,50.3968560106,0,1.1409148247,,,,,,,,,,,,,,,,,,,
2020Q1,110,68.2,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,111,,,,,,,,,,,,,,,,,,,,,,
2020Q1,112,50,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q1,114,61.6,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q1,115,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,116,65,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q1,127,70,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,128,65,0,1.19,,,,,,,,,,,,,,,,,,,
2021,1,67,.25,1.14,,,,,,,,,,,,,,,,,,,
2021,2,63,.2,1.15,2.4,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,65,.3,1.15,2.2,,,,,,,,,,,,,,,,,,
2021,7,60.8095670929,,1.1567926289,,,,,,,,,,,,,,,,,,,
2021,14,62,.56,1.13,2.3,,,,,,,,,,,,,,,,,,
2021,15,67,,1.14,,,,,,,,,,,,,,,,,,,
2021,16,63,0,1.19,2.4,,,,,,,,,,,,,,,,,,
2021,20,65,.4,,,,,,,,,,,,,,,,,,,,
2021,22,65,.7,1.2,2.8,,,,,,,,,,,,,,,,,,
2021,23,70,.1,1.24,2.5,,,,,,,,,,,,,,,,,,
2021,24,70,.1875,1.37,,,,,,,,,,,,,,,,,,,
2021,26,65,1,1.15,,,,,,,,,,,,,,,,,,,
2021,32,68,.1,1.14,,,,,,,,,,,,,,,,,,,
2021,33,65,.75,1.1363636364,2.7,,,,,,,,,,,,,,,,,,
2021,36,80,1,1.25,2,,,,,,,,,,,,,,,,,,
2021,37,70,.45,1.19,,,,,,,,,,,,,,,,,,,
2021,38,65.5,.19,,,,,,,,,,,,,,,,,,,,
2021,39,76,.4,1.24,2.4,,,,,,,,,,,,,,,,,,
2021,41,60,.75,1.13,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,66,.25,1.3,,,,,,,,,,,,,,,,,,,
2021,49,,.5,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,
2021,56,,.25,,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,,0,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,.46,1.14,,,,,,,,,,,,,,,,,,,
2021,80,69,.9,1.2,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,60.78,.67,1.2820512821,,,,,,,,,,,,,,,,,,,
2021,88,,,,,,,,,,,,,,,,,,,,,,
2021,89,63,.79,1.21,,,,,,,,,,,,,,,,,,,
2021,91,60,0,1.2,,,,,,,,,,,,,,,,,,,
2021,93,63,.79,,,,,,,,,,,,,,,,,,,,
2021,95,64,.25,1.2,1.4662304597,,,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,66,0,1.18,2.4,,,,,,,,,,,,,,,,,,
2021,99,64,.33,1.21,2.6,,,,,,,,,,,,,,,,,,
2021,101,66,.2,1.18,1.7,,,,,,,,,,,,,,,,,,
2021,102,65,.06,1.28,1.9,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,
2021,107,68,.3,1.14,2.1,,,,,,,,,,,,,,,,,,
2021,108,54.9621245278,.75,1.1409148247,2.05321,,,,,,,,,,,,,,,,,,
2021,110,68.2,0,1.14,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,58,0,1.17,,,,,,,,,,,,,,,,,,,
2021,114,51.6,0,1.2108,2.4,,,,,,,,,,,,,,,,,,
2021,115,72,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,70,.001,1.22,2.5,,,,,,,,,,,,,,,,,,
2021,128,65,.75,1.3,4,,,,,,,,,,,,,,,,,,
2023,1,,,,,,,,,,,,,,,,,,,,,,
2023,2,,,,2.4,,,,,,,,,,,,,,,,,,
2023,4,,,,,,,,,,,,,,,,,,,,,,
2023,6,,,,2.2,,,,,,,,,,,,,,,,,,
2023,7,,,,,,,,,,,,,,,,,,,,,,
2023,14,,,,2.3,,,,,,,,,,,,,,,,,,
2023,15,,,,,,,,,,,,,,,,,,,,,,
2023,16,,,,2,,,,,,,,,,,,,,,,,,
2023,20,,,,,,,,,,,,,,,,,,,,,,
2023,22,,,,2.7,,,,,,,,,,,,,,,,,,
2023,23,,,,2.5,,,,,,,,,,,,,,,,,,
2023,24,,,,,,,,,,,,,,,,,,,,,,
2023,26,,,,,,,,,,,,,,,,,,,,,,
2023,32,,,,,,,,,,,,,,,,,,,,,,
2023,33,,,,2.4,,,,,,,,,,,,,,,,,,
2023,36,,,,2,,,,,,,,,,,,,,,,,,
2023,37,,,,,,,,,,,,,,,,,,,,,,
2023,38,,,,,,,,,,,,,,,,,,,,,,
2023,39,,,,2.2,,,,,,,,,,,,,,,,,,
2023,41,,,,,,,,,,,,,,,,,,,,,,
2023,45,,,,,,,,,,,,,,,,,,,,,,
2023,47,,,,,,,,,,,,,,,,,,,,,,
2023,48,,,,,,,,,,,,,,,,,,,,,,
2023,49,,,,,,,,,,,,,,,,,,,,,,
2023,52,,,,,,,,,,,,,,,,,,,,,,
2023,54,,,,,,,,,,,,,,,,,,,,,,
2023,56,,,,,,,,,,,,,,,,,,,,,,
2023,61,,,,,,,,,,,,,,,,,,,,,,
2023,63,,,,,,,,,,,,,,,,,,,,,,
2023,67,,,,,,,,,,,,,,,,,,,,,,
2023,68,,,,,,,,,,,,,,,,,,,,,,
2023,80,,,,,,,,,,,,,,,,,,,,,,
2023,82,,,,,,,,,,,,,,,,,,,,,,
2023,85,,,,,,,,,,,,,,,,,,,,,,
2023,88,,,,,,,,,,,,,,,,,,,,,,
2023,89,,,,,,,,,,,,,,,,,,,,,,
2023,91,,,,,,,,,,,,,,,,,,,,,,
2023,93,,,,,,,,,,,,,,,,,,,,,,
2023,95,,,,1.3837345745,,,,,,,,,,,,,,,,,,
2023,96,,,,,,,,,,,,,,,,,,,,,,
2023,97,,,,,,,,,,,,,,,,,,,,,,
2023,98,,,,2.4,,,,,,,,,,,,,,,,,,
2023,99,,,,2.4,,,,,,,,,,,,,,,,,,
2023,101,,,,2,,,,,,,,,,,,,,,,,,
2023,102,,,,1.9,,,,,,,,,,,,,,,,,,
2023,103,,,,,,,,,,,,,,,,,,,,,,
2023,107,,,,2.5,,,,,,,,,,,,,,,,,,
2023,108,,,,2.2434675,,,,,,,,,,,,,,,,,,
2023,110,,,,,,,,,,,,,,,,,,,,,,
2023,111,,,,,,,,,,,,,,,,,,,,,,
2023,112,,,,,,,,,,,,,,,,,,,,,,
2023,114,,,,2.6,,,,,,,,,,,,,,,,,,
2023,115,,,,,,,,,,,,,,,,,,,,,,
2023,116,,,,,,,,,,,,,,,,,,,,,,
2023,127,,,,1.9,,,,,,,,,,,,,,,,,,
2023,128,,,,3.5,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2019Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,6,1.3,,,,,,70,30,,,,,,,,,,,,,,
2019,7,1.3110584376,,,,,,,,,,,,,,,,,,,,,
2019,10,1.1,,,,5,20,70,5,,,,,,,,,,,,,,
2019,14,.8,0,0,0,1,84,15,0,0,0,0,0,0,,,,,,,,,
2019,15,1.4,,,,,10,45,35,10,,,,,,,,,,,,,
2019,16,1.2,0,1,2,8,21,33,22,10,2,1,0,0,,,,,,,,,
2019,20,1.3,,,,,20,55,25,,,,,,,,,,,,,,
2019,22,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2019,23,1.4,,,,,15,35,30,15,5,,,,,,,,,,,,
2019,24,1.2,,,0,5,22,36,26,11,,,,,,,,,,,,,
2019,26,1.3,,,,5,20,40,30,5,,,,,,,,,,,,,
2019,32,1.3,0,0,.0000000054,.0023571197,4.6607866419,71.5289904289,23.7122183788,.0956454646,.0000019607,0,0,0,,,,,,,,,
2019,33,1.3,,0,0,11,21,31,20,10,5,2,0,,,,,,,,,,
2019,38,1.1,,,,,20,80,,,,,,,,,,,,,,,
2019,39,1.3,,,,5,20,45,25,5,0,,,,,,,,,,,,
2019,41,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2019,45,1.35,,,,5,15,35,35,10,,,,,,,,,,,,,
2019,47,1.3,,,5,10,20,50,10,5,,,,,,,,,,,,,
2019,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2019,52,1.3,0,0,1,1,20,49,24,4,1,0,0,0,,,,,,,,,
2019,54,,,,,,25,50,25,,,,,,,,,,,,,,
2019,56,1.1,,,,,30,50,20,,,,,,,,,,,,,,
2019,61,1.3,,,,,30,45,25,,,,,,,,,,,,,,
2019,63,1.2,0,0,1,5,15,60,15,4,0,0,0,0,,,,,,,,,
2019,68,1.4,,,,,,,,,,,,,,,,,,,,,
2019,80,1.5,0,0,0,.4126547455,10.5914718019,36.4511691884,39.4773039891,11.0041265475,2.0632737276,0,0,0,,,,,,,,,
2019,82,1.2,,,,,,,,,,,,,,,,,,,,,
2019,85,1.1782426319,.0000000619,.0001057577,.0325371282,1.8652306492,21.0070884127,49.3808411343,25.0007661769,2.6573343601,.0558761281,.0002200345,.0000001564,0,,,,,,,,,
2019,88,1.2,,,,,,,,,,,,,,,,,,,,,
2019,89,1.252723096,0,0,0,1.9,19.9,47.5,27,3.6,.1,0,0,0,,,,,,,,,
2019,91,1.1,0,0,0,5,40,50,5,0,0,0,0,0,,,,,,,,,
2019,93,1.3,,,,,10,65,25,,,,,,,,,,,,,,
2019,95,1.070542175,3.4764803864,6.4701567203,9.5395537899,13.0951249845,15.1291695736,17.1792511988,13.3436708888,7.751821651,5.5553129694,3.1975139813,3.1582133348,2.1037305212,,,,,,,,,
2019,96,1.3,,,,10,20,35,25,10,,,,,,,,,,,,,
2019,97,1.3,,,,,,,,,,,,,,,,,,,,,
2019,98,1.3,,,,,,75,25,,,,,,,,,,,,,,
2019,99,1.2,,,,,,90,10,,,,,,,,,,,,,,
2019,101,1.3,,,,,10,60,25,5,,,,,,,,,,,,,
2019,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019,103,1.4,,,,,5,55,35,5,,,,,,,,,,,,,
2019,107,1.129459,0,.0000000531,.0009183251,.6787473884,25.046667018,62.0569948067,12.0726669727,.1439246169,.0000808172,.0000000019,0,0,,,,,,,,,
2019,108,1.0840335,,,.27,11.4,28.18,37.59,20.05,2.51,,,,,,,,,,,,,
2019,110,1.4272276634,0,0,0,0,.0000000013,83.2072003784,16.792694089,.0001055313,0,0,0,0,,,,,,,,,
2019,111,1.3,,,,,,,,,,,,,,,,,,,,,
2019,112,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,1.3,,,,,,,,,,,,,,,,,,,,,
2019,115,1.2,.8243558496,1.6640066606,5.3362160494,11.3363365718,18.0227371343,21.4447149742,19.0979882771,12.7295162059,6.3497332731,2.3700391544,.6617994029,.1625564467,,,,,,,,,
2019,116,1.2,0,0,0,0,25,50,25,0,0,0,0,0,,,,,,,,,
2019,127,1.3,.0101530041,.013196288,.379307074,4.3159806013,19.8205926395,37.0677341752,28.3522945197,8.8525919182,1.1200309021,.0568224702,.0011434036,.0101530041,,,,,,,,,
2019,128,1.3,,,,1,9,60,20,9,1,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,7,1.4100974735,,,,,,,,,,,,,,,,,,,,,
2020,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2020,14,.7,0,3,9,26,33,20,8,1,0,0,0,0,,,,,,,,,
2020,15,1.5,,,,5,15,30,25,20,5,,,,,,,,,,,,
2020,16,1.2,2,5,7,8,18,24,20,11,3,1,1,0,,,,,,,,,
2020,20,1.4,,,,10,20,35,25,10,,,,,,,,,,,,,
2020,22,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2020,23,1.2,,,,2,22,28,22,15,10,1,,,,,,,,,,,
2020,24,1.4,,.5,3,7,13,29,25,13,8,1,.5,,,,,,,,,,
2020,26,1.4,,,5,5,15,30,25,10,5,5,,,,,,,,,,,
2020,32,1.3,.0005429834,.0195717633,.4707451472,4.6881000139,19.9201987454,36.1185821545,28.0588028113,9.3250786588,1.3178842059,.0785193609,.0019539333,.0000202221,,,,,,,,,
2020,33,1.4,,0,0,10,15,31,25,10,7,2,0,,,,,,,,,,
2020,38,1.2,,,,,20,80,,,,,,,,,,,,,,,
2020,39,1.2,,,,10,20,35,25,5,5,,,,,,,,,,,,
2020,41,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020,45,1.4,,,,5,15,35,30,10,5,,,,,,,,,,,,
2020,47,1.2,,,5,10,25,40,15,5,,,,,,,,,,,,,
2020,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2020,52,1.3,0,0,0,4,19,37,28,8,3,1,0,0,,,,,,,,,
2020,54,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,1.1,,,,,30,50,20,,,,,,,,,,,,,,
2020,61,1.4,,,,5,20,40,30,5,,,,,,,,,,,,,
2020,63,1.4,0,1,3,5,15,55,15,5,1,0,0,0,,,,,,,,,
2020,68,1.5,,,,,,,,,,,,,,,,,,,,,
2020,80,2,0,0,.2751031637,.6877579092,10.0412654746,15.5433287483,24.7592847317,23.3837689133,14.5804676754,7.1526822558,3.0261348006,.5502063274,,,,,,,,,
2020,82,1.4,,,,,,,,,,,,,,,,,,,,,
2020,85,1.3595980283,.0041536585,.0816689312,.8904167529,5.2585705548,16.8712999361,29.470983966,28.0611722674,14.5625354207,4.1134496874,.6309477938,.0523957309,.0024053003,,,,,,,,,
2020,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020,89,1.544059332,0,0,0,.2,6.1,34.1,44.7,13.9,1,0,0,0,,,,,,,,,
2020,91,1.2,0,0,2.5,10,22.5,35,22.5,5,2.5,0,0,0,,,,,,,,,
2020,93,1.5,,,,,2.5,40,55,2.5,,,,,,,,,,,,,
2020,95,1.3393112113,.3261019329,.7777076134,3.29995178,9.4744183029,18.4056531943,24.1937746993,21.5183886632,12.9499944069,5.2733079295,2.4308761894,1.248803622,.1010216662,,,,,,,,,
2020,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2020,97,1.4,,,,,,,,,,,,,,,,,,,,,
2020,98,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020,99,1.1,,,,,5,75,20,,,,,,,,,,,,,,
2020,101,1.3,,,,,10,35,30,20,5,,,,,,,,,,,,
2020,102,1.2,,,,,,,,,,,,,,,,,,,,,
2020,103,1.5,,,,,5,35,45,10,5,,,,,,,,,,,,
2020,107,1.253348,.0034492883,.088258506,1.1245861526,7.0400113573,21.7531383567,33.2893734986,25.265616817,9.5016461687,1.7652546753,.1612950802,.0072114661,.0001586332,,,,,,,,,
2020,108,1.4938575,,,,1.64,13.91,28.11,32.85,18.85,4.64,,,,,,,,,,,,
2020,110,1.3975619801,.0032593096,.0377886602,.5193283122,5.5218008246,17.6057670359,30.1476105411,27.7582504281,13.7401409062,3.6507745715,.9279124845,.0832858893,.0040810368,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020,115,1.4,.4449038979,1.01813776,3.6397682806,8.6833481503,15.5019088118,20.7119330994,20.7119330995,15.5019088118,8.6833481503,3.6397682806,1.1414788562,.3215628016,,,,,,,,,
2020,116,1.3,0,0,0,5,15,35,25,15,5,0,0,0,,,,,,,,,
2020,127,1.5,.0386911332,.1907260013,1.3302990542,5.6409329348,14.9986176775,25.0273601731,26.220715709,17.2487855523,7.1218106336,1.8441893556,.2991806422,.0386911332,,,,,,,,,
2020,128,1.5,,,1,2,4,30,50,10,2,1,,,,,,,,,,,
2020Jun,1,,,,,,,,,,,,,,,,,,,,,,
2020Jun,4,,,,,,,,,,,,,,,,,,,,,,
2020Jun,6,1.7,,,,,,40,60,,,,,,,,,,,,,,
2020Jun,7,,,,,,,,,,,,,,,,,,,,,,
2020Jun,10,1.1,,,,5,30,60,5,,,,,,,,,,,,,,
2020Jun,14,.7,0,3,8,27,32,20,9,1,0,0,0,0,,,,,,,,,
2020Jun,15,,,,,,,,,,,,,,,,,,,,,,
2020Jun,16,1.4,0,1,2,10,20,34,22,8,2,1,0,0,,,,,,,,,
2020Jun,20,1.3,,,,10,20,35,25,10,,,,,,,,,,,,,
2020Jun,22,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2020Jun,23,1.3,,,,2,22,28,22,15,10,1,,,,,,,,,,,
2020Jun,24,1.3,,2,3,5,14,20,30,19,5,2,,,,,,,,,,,
2020Jun,26,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2020Jun,32,1.3,,,,,,,,,,,,,,,,,,,,,
2020Jun,33,1.4,,,,,,,,,,,,,,,,,,,,,
2020Jun,38,,,,,,,,,,,,,,,,,,,,,,
2020Jun,39,1.1,,,,5,20,40,25,5,5,,,,,,,,,,,,
2020Jun,41,,,,,,,,,,,,,,,,,,,,,,
2020Jun,45,,,,,,,,,,,,,,,,,,,,,,
2020Jun,47,1.4,,,5,5,25,35,20,5,5,,,,,,,,,,,,
2020Jun,48,1.3,,,,,,45,55,,,,,,,,,,,,,,
2020Jun,52,1.3,0,0,1,7,20,32,25,11,3,1,0,0,,,,,,,,,
2020Jun,54,,,,,,25,50,25,,,,,,,,,,,,,,
2020Jun,56,.8,,,,20,60,20,,,,,,,,,,,,,,,
2020Jun,61,1.4,,,,5,20,40,30,5,,,,,,,,,,,,,
2020Jun,63,1.3,0,1,3,5,15,55,15,5,1,0,0,0,,,,,,,,,
2020Jun,68,1.45,,,,,,,,,,,,,,,,,,,,,
2020Jun,80,,,,,,,,,,,,,,,,,,,,,,
2020Jun,82,1.3,,,,,,,,,,,,,,,,,,,,,
2020Jun,85,1.3136058273,.0000040797,.0010531076,.0830293443,2.0325454837,15.784902265,39.710848274,32.7605548873,8.8385924527,.7673215605,.0209713074,.0001767851,.0000004527,,,,,,,,,
2020Jun,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020Jun,89,1.5402282232,0,0,.1,1.2,10,31.4,37.3,16.9,2.9,.2,0,0,,,,,,,,,
2020Jun,91,1.1,0,0,0,7.5,27.5,35,25,5,0,0,0,0,,,,,,,,,
2020Jun,93,1.5,,,,,2.5,45,50,2.5,,,,,,,,,,,,,
2020Jun,95,1.2398544485,.9221061246,1.5738706835,6.2409633099,8.9917169226,17.1669060815,25.4966255546,20.1694213504,11.0908985191,4.6746855779,2.1458839464,1.4766667682,.0502551613,,,,,,,,,
2020Jun,96,1.5,,,3,7,10,25,30,15,7,3,,,,,,,,,,,
2020Jun,97,1.4,,,,,,,,,,,,,,,,,,,,,
2020Jun,98,1.3,,,,,20,55,25,,,,,,,,,,,,,,
2020Jun,99,1,,,,,,,,,,,,,,,,,,,,,
2020Jun,101,1.3,,,,,,,,,,,,,,,,,,,,,
2020Jun,102,1.4,,,,,,,,,,,,,,,,,,,,,
2020Jun,103,1.5,,,,,5,35,45,10,5,,,,,,,,,,,,
2020Jun,107,1.306894,.0099443253,.1589040385,1.4412395131,7.1985663837,19.8505721559,30.2766985349,25.5626391394,11.943212413,3.0834649297,.4389035045,.0343468359,.0015082261,,,,,,,,,
2020Jun,108,1.54773,,,,1.12,12.65,26.7,33.63,20.23,5.67,,,,,,,,,,,,
2020Jun,110,1.4277728,.0384334771,.1926587168,1.2775382694,9.1286610547,18.7909485231,25.717910089,22.999466378,13.4388087898,4.9693608828,2.7954870135,.5684822306,.0822445752,,,,,,,,,
2020Jun,111,,,,,,,,,,,,,,,,,,,,,,
2020Jun,112,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Jun,114,1.9,,,,,,,,,,,,,,,,,,,,,
2020Jun,115,1.4,.4449038979,1.01813776,3.6397682806,8.6833481503,15.5019088118,20.7119330994,20.7119330995,15.5019088118,8.6833481503,3.6397682806,1.1414788562,.3215628016,,,,,,,,,
2020Jun,116,1.1,0,0,0,5,25,35,25,10,0,0,0,0,,,,,,,,,
2020Jun,127,1.5,.0386911332,.1907260013,1.3302990542,5.6409329348,14.9986176775,25.0273601731,26.220715709,17.2487855523,7.1218106336,1.8441893556,.2991806422,.0386911332,,,,,,,,,
2020Jun,128,1.5,,,1,2,4,30,50,10,2,1,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.2,,,,5,30,60,5,,,,,,,,,,,,,,
2021,14,1.1,1,2,7,13,22,21,20,9,4,1,0,0,,,,,,,,,
2021,15,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,16,1.2,2,4,7,9,19,23,19,9,5,2,1,0,,,,,,,,,
2021,20,1.5,,,,12,20,28,30,10,,,,,,,,,,,,,
2021,22,1.7,,,,,10,35,45,10,,,,,,,,,,,,,
2021,23,1.3,,,,3,18,23,20,18,15,3,,,,,,,,,,,
2021,24,1.6,1,2,5,11,12,15,14,12,10,10,6,2,,,,,,,,,
2021,26,1.6,,,5,5,10,25,25,15,10,5,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,1.5,,0,0,7,14,28,27,12,9,3,0,,,,,,,,,,
2021,38,1.5,,,,,10,40,50,,,,,,,,,,,,,,
2021,39,1.5,,,,,10,30,40,15,5,,,,,,,,,,,,
2021,41,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2021,45,1.525,,,,5,10,30,30,20,5,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,1.5,,,,,,50,50,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,30,50,20,,,,,,,,,,,,,,
2021,56,1.2,,,,10,20,40,20,10,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.4,1,1,5,10,10,50,10,10,2,1,0,0,,,,,,,,,
2021,68,1.7,,,,,,,,,,,,,,,,,,,,,
2021,80,1.9,.2751031637,.1375515818,1.2379642366,4.2640990371,10.7290233838,15.4057771664,22.9711141679,20.2200825309,14.5804676754,5.7771664374,3.7138927098,.6877579092,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.6317487,.0135089862,.132668061,.9010068242,3.9788812137,11.4354616667,21.404615515,26.1042835376,20.7457221786,10.7420284367,3.6223179759,.7949154559,.1245901485,,,,,,,,,
2021,88,1.4,,,,,,,,,,,,,,,,,,,,,
2021,89,1.7542544049,0,0,0,.1,3.2,21,42.9,27.1,5.4,.3,0,0,,,,,,,,,
2021,91,1.2,0,2.5,5,7.5,20,32.5,25,5,2.5,0,0,0,,,,,,,,,
2021,93,1.8,,,,,5,7.5,52.5,30,5,,,,,,,,,,,,
2021,95,1.3452108369,1.5859715175,2.1069191615,5.2488842868,9.4290567684,15.2117943893,20.290168937,17.7397922989,14.57264723,8.8388798533,3.5246166074,1.1919343741,.2593345758,,,,,,,,,
2021,96,1.6,,,3,7,10,20,35,15,7,3,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.7,,,,5,10,30,45,10,,,,,,,,,,,,,
2021,99,1.4,,,,,5,70,25,,,,,,,,,,,,,,
2021,101,1.5,,,,2.5,5,25,35,25,5,2.5,,,,,,,,,,,
2021,102,1.3,,,,,,,,,,,,,,,,,,,,,
2021,103,1.6,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,107,1.249766,.0430583958,.4125058664,2.5270624066,9.3431154924,20.8756416141,28.2130774812,23.0715424564,11.4134173576,3.4128865878,.6160932269,.0670341599,.0045649549,,,,,,,,,
2021,108,1.676415,,,,.07,8.67,23.11,34.61,24.18,9.25,.11,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,114,1.8,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.8,.3913613695,1.0014949663,3.3771162138,8.1417725013,14.7764418343,20.1906243238,20.7723625789,16.090917594,9.3845210369,4.1203432442,1.3616829675,.3913613695,,,,,,,,,
2021,128,1.9,1,1,1,2,6,15,30,25,10,6,2,1,,,,,,,,,
2021Jun,1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,4,,,,,,,,,,,,,,,,,,,,,,
2021Jun,6,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2021Jun,7,,,,,,,,,,,,,,,,,,,,,,
2021Jun,10,1.2,,,,5,30,60,5,,,,,,,,,,,,,,
2021Jun,14,1.1,1,2,7,13,20,25,18,10,4,0,0,0,,,,,,,,,
2021Jun,15,,,,,,,,,,,,,,,,,,,,,,
2021Jun,16,1.2,2,4,7,9,19,23,19,9,5,2,1,0,,,,,,,,,
2021Jun,20,1.5,,,,12,20,28,30,10,,,,,,,,,,,,,
2021Jun,22,1.7,,,,,10,35,45,10,,,,,,,,,,,,,
2021Jun,23,1.2,,,,3,18,23,20,18,15,3,,,,,,,,,,,
2021Jun,24,1.4,.5,2,3.5,9,15,20,20,15,9,3.5,2,.5,,,,,,,,,
2021Jun,26,1.6,,,5,5,10,25,25,15,10,5,,,,,,,,,,,
2021Jun,32,,,,,,,,,,,,,,,,,,,,,,
2021Jun,33,1.5,,,,,,,,,,,,,,,,,,,,,
2021Jun,38,,,,,,,,,,,,,,,,,,,,,,
2021Jun,39,1.6,,,,5,10,20,35,20,10,,,,,,,,,,,,
2021Jun,41,,,,,,,,,,,,,,,,,,,,,,
2021Jun,45,,,,,,,,,,,,,,,,,,,,,,
2021Jun,47,,,,,,,,,,,,,,,,,,,,,,
2021Jun,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2021Jun,52,,,,,,,,,,,,,,,,,,,,,,
2021Jun,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Jun,56,1.2,,,,10,20,40,20,10,,,,,,,,,,,,,
2021Jun,61,,,,,,,,,,,,,,,,,,,,,,
2021Jun,63,1.4,1,1,5,10,10,50,10,10,2,1,0,0,,,,,,,,,
2021Jun,68,1.7,,,,,,,,,,,,,,,,,,,,,
2021Jun,80,,,,,,,,,,,,,,,,,,,,,,
2021Jun,82,,,,,,,,,,,,,,,,,,,,,,
2021Jun,85,1.6163507687,.0028581822,.0484083011,.498665747,3.0273290897,10.8513175704,23.0001426792,28.8550807248,21.4333264678,9.4223687197,2.448951297,.375725922,.0358252991,,,,,,,,,
2021Jun,88,1.4,,,,,,,,,,,,,,,,,,,,,
2021Jun,89,1.5402282232,0,0,.3,2.8,12.5,28.2,32,18.2,5.2,.7,.1,0,,,,,,,,,
2021Jun,91,1.2,0,0,5,7.5,23.75,32.5,23.75,5,2.5,0,0,0,,,,,,,,,
2021Jun,93,1.7,,,,,5,7.5,52.5,30,5,,,,,,,,,,,,
2021Jun,95,1.3762810933,1.8480848873,2.4862968927,4.8338453402,9.8832170341,15.0220188257,19.2386851173,16.36034179,13.6361906511,9.6731727367,4.854507703,1.5817635411,.5818754808,,,,,,,,,
2021Jun,96,1.6,,,3,7,10,20,35,15,7,3,,,,,,,,,,,
2021Jun,97,,,,,,,,,,,,,,,,,,,,,,
2021Jun,98,1.6,,,,5,15,30,40,10,,,,,,,,,,,,,
2021Jun,99,1.4,,,,,,,,,,,,,,,,,,,,,
2021Jun,101,1.5,,,,,,,,,,,,,,,,,,,,,
2021Jun,102,,,,,,,,,,,,,,,,,,,,,,
2021Jun,103,1.6,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021Jun,107,1.234666,.0611178564,.5158375348,2.8742860275,9.8862131327,21.0135182549,27.6221071416,22.4607937339,11.2956664774,3.5109342469,.6737395964,.0797129603,.0060730372,,,,,,,,,
2021Jun,108,1.60519,,,,.35,10.53,25.15,34.63,22.15,7.19,,,,,,,,,,,,
2021Jun,110,,,,,,,,,,,,,,,,,,,,,,
2021Jun,111,,,,,,,,,,,,,,,,,,,,,,
2021Jun,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Jun,114,1.7,,,,,,,,,,,,,,,,,,,,,
2021Jun,115,,,,,,,,,,,,,,,,,,,,,,
2021Jun,116,,,,,,,,,,,,,,,,,,,,,,
2021Jun,127,1.8,.3913613695,1.0014949663,3.3771162138,8.1417725013,14.7764418343,20.1906243238,20.7723625789,16.090917594,9.3845210369,4.1203432442,1.3616829675,.3913613695,,,,,,,,,
2021Jun,128,1.9,1,1,1,2,6,15,30,25,10,6,2,1,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,6,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,1.5,,,,2,3,42,51,2,,,,,,,,,,,,,
2024,14,1.5,2,3,4,10,12,19,17,14,11,5,2,1,,,,,,,,,
2024,15,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2024,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2024,20,1.8,,,3,7,13,25,30,17,5,,,,,,,,,,,,
2024,22,1.7,,,,,10,30,40,20,,,,,,,,,,,,,
2024,23,1.6,,,2,4,14,18,20,18,14,8,2,,,,,,,,,,
2024,24,,,,,,,,,,,,,,,,,,,,,,
2024,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.8,,0,0,6,12,18,24,18,9,9,4,,,,,,,,,,
2024,38,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2024,39,1.6,,,,5,10,15,40,20,10,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,1.8,,,,,5,25,35,20,10,5,,,,,,,,,,,
2024,47,1.9,,,,,,,,,,,,,,,,,,,,,
2024,48,1.5,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,30,50,20,,,,,,,,,,,,,,
2024,56,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.7,1,1,1.5,2,5,15,50,15,5,2,1.5,1,,,,,,,,,
2024,68,1.9,,,,,,,,,,,,,,,,,,,,,
2024,80,1.7,3.4387895461,3.1636863824,6.1898211829,9.2159559835,14.5804676754,16.0935350757,16.7812929848,10.3163686382,9.4910591472,6.0522696011,2.2008253095,2.4759284732,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.8654175134,.0242663737,.1620227807,.8518901202,3.1970269088,8.5671151458,16.3977246036,22.422614165,21.9072870543,15.2928069378,7.6265712407,2.7165381954,.834136474,,,,,,,,,
2024,88,1.6,,,,,,,,,,,,,,,,,,,,,
2024,89,2,0,0,0,2.5,10,23,29,23,12.5,0,0,0,,,,,,,,,
2024,91,1.5,0,0,5,7.5,15,20,30,17.5,5,0,0,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.5602235455,1.4437631182,2.7303626346,4.3840524398,8.2041576663,12.2379421339,16.88445167,17.8231275723,14.0779402778,10.541847945,6.4204299508,3.1803960948,2.0715284965,,,,,,,,,
2024,96,2,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.9,,,,,10,30,30,25,5,,,,,,,,,,,,
2024,99,1.6,,,,,5,25,70,,,,,,,,,,,,,,
2024,101,1.5,,,2.5,5,12.5,25,35,12.5,5,2.5,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,1.8,,,,5,10,25,30,20,10,,,,,,,,,,,,
2024,107,1.9,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2024,108,1.7373525,,,,,6.85,21.12,33.87,25.97,11.54,.65,,,,,,,,,,,
2024,110,1.6,.2061114976,.554425375,2.2745751338,6.2401404107,12.72070316,19.2716829614,21.7000802214,18.1613527004,11.2969772138,5.2222348887,1.7937269145,.5579895227,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,1.8,,,,5,10,20,30,25,10,,,,,,,,,,,,
2024,114,2.2,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2024,127,1.8,2.9677370836,3.069021565,5.9597950822,9.3024814996,12.5773407802,14.7300656785,14.9433554408,13.131650563,9.9957831603,6.5907926564,3.7642394068,2.9677370836,,,,,,,,,
2024,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,6,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,1,,,,5,20,70,5,,,,,,,,,,,,,,
2019,14,.9,0,0,0,0,93,7,0,0,0,0,0,0,,,,,,,,,
2019,15,1.4,,,,,10,45,35,10,,,,,,,,,,,,,
2019,16,1.1,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1.2,,,,5,40,40,15,,,,,,,,,,,,,,
2019,23,1.1,,,,,40,60,,,,,,,,,,,,,,,
2019,24,1.03,,,3,12,24,28,23,7,3,,,,,,,,,,,,
2019,26,1.1,,,,,40,50,10,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,1.24,,,,,20,60,20,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,1.1,,,5,5,20,50,15,5,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,52,1.1,0,0,1,4,29,44,17,4,1,0,0,0,,,,,,,,,
2019,54,,,,,,50,50,,,,,,,,,,,,,,,
2019,56,1,,,,,30,70,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,1.1,0,0,1,5,15,60,15,4,0,0,0,0,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,,,,,,,,,,,,,,,,,,,,,,
2019,85,1.1363386109,0,0,.0000019553,.0532766043,14.6235755901,73.2598478702,12.028864499,.0344325055,.0000009756,0,0,0,,,,,,,,,
2019,88,1.2,,,,,,,,,,,,,,,,,,,,,
2019,89,1.1487365561,0,0,.3,5.3,27,42.6,21.3,3.3,.2,0,0,0,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,,,
2019,93,1.1,,,,,25,65,10,,,,,,,,,,,,,,
2019,95,1.0012862328,1.6730166984,5.318097433,9.0553752403,14.6645770315,17.1412164267,20.9173439591,13.6872433526,8.1586058216,5.4841512094,2.6133105744,1.2854968168,.0015654362,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1.1,,,,,,,,,,,,,,,,,,,,,
2019,98,1,,,,,25,75,,,,,,,,,,,,,,,
2019,99,1,,,,,5,95,,,,,,,,,,,,,,,
2019,101,1,,,,,40,60,,,,,,,,,,,,,,,
2019,102,1,,,,,,,,,,,,,,,,,,,,,
2019,103,1.11,,,,,,,,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,108,,,,,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,1.1,,,,,,,,,,,,,,,,,,,,,
2019,115,1.1,.0001559094,.0078537812,.377503168,5.6202212225,26.8433749664,41.8843409091,21.482657491,3.5891428291,.1915388465,.0031945077,.0000163438,.0000000253,,,,,,,,,
2019,116,1.06,0,0,0,0,10,90,0,0,0,0,0,0,,,,,,,,,
2019,127,1,.010338734,.0000000001,.0001038883,.6457214487,40.3972259647,56.8370883438,2.0983028136,.00088007,.0000000028,0,0,.010338734,,,,,,,,,
2019,128,1.1,,,1,6,25,50,15,2,1,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.6,,,,,,40,60,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2020,14,.7,0,0,3,25,48,22,2,0,0,0,0,0,,,,,,,,,
2020,15,1.5,,,,5,15,30,25,20,5,,,,,,,,,,,,
2020,16,1.2,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.4,,,,,10,45,35,10,,,,,,,,,,,,,
2020,23,1.2,,,,1,30,44,25,,,,,,,,,,,,,,
2020,24,1.22,,,2,9,22,30,24,8,4,1,,,,,,,,,,,
2020,26,1.4,,,,,25,35,30,10,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.12,,,,10,20,40,20,10,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,1.2,,,5,10,15,45,15,5,5,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,52,1.3,0,0,0,4,19,37,28,8,3,1,0,0,,,,,,,,,
2020,54,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,1.2,,,,,40,60,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.4,0,1,3,5,15,55,15,5,1,0,0,0,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,
2020,85,1.3533494013,.0000120254,.0019465353,.1088271461,2.126423961,14.7563499118,36.9182342553,33.5983721366,11.1117694766,1.3215888688,.0556547398,.0008168136,.0000041297,,,,,,,,,
2020,88,1.5,,,,,,,,,,,,,,,,,,,,,
2020,89,1.5931516917,0,0,0,.5,6.8,30,41.8,18.3,2.5,.1,0,0,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,,,
2020,93,1.6,,,,,,35,60,5,,,,,,,,,,,,,
2020,95,1.1178590898,1.02371563,2.9136691842,6.4291578714,12.8117891295,18.2877457024,22.8316556715,17.6605196181,10.9339828573,4.9074728432,1.9083363299,.2126490602,.0793061023,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,1.3,,,,,,,,,,,,,,,,,,,,,
2020,98,1.3,,,,,20,65,15,,,,,,,,,,,,,,
2020,99,1.2,,,,,5,75,20,,,,,,,,,,,,,,
2020,101,1.2,,,,,35,55,10,,,,,,,,,,,,,,
2020,102,1.2,,,,,,,,,,,,,,,,,,,,,
2020,103,1.3,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020,115,1.4,.0000049377,.0004431138,.042877323,1.2761958296,12.0259303911,36.6545484048,36.6545484049,12.0259303911,1.2761958296,.042877323,.0004466316,.0000014198,,,,,,,,,
2020,116,1.2,0,0,0,0,30,50,20,0,0,0,0,0,,,,,,,,,
2020,127,1.1,.0099972841,.0000067061,.0118724597,1.8759965079,29.683989631,55.2400995953,12.8379405923,.3292986332,.0008011372,.0000001691,0,.0099972841,,,,,,,,,
2020,128,1.3,,1,1,5,15,40,25,10,2,1,,,,,,,,,,,
2020Jun,1,,,,,,,,,,,,,,,,,,,,,,
2020Jun,4,,,,,,,,,,,,,,,,,,,,,,
2020Jun,6,1.4,,,,,20,60,20,,,,,,,,,,,,,,
2020Jun,7,,,,,,,,,,,,,,,,,,,,,,
2020Jun,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2020Jun,14,.7,0,0,5,26,43,22,4,0,0,0,0,0,,,,,,,,,
2020Jun,15,,,,,,,,,,,,,,,,,,,,,,
2020Jun,16,1.2,,,,,,,,,,,,,,,,,,,,,
2020Jun,20,,,,,,,,,,,,,,,,,,,,,,
2020Jun,22,1.4,,,,,10,45,35,10,,,,,,,,,,,,,
2020Jun,23,1.2,,,,1,30,44,25,,,,,,,,,,,,,,
2020Jun,24,1.2,,2,4,10,19,23,22,12,5,2,1,,,,,,,,,,
2020Jun,26,1.4,,,,,25,35,30,10,,,,,,,,,,,,,
2020Jun,32,,,,,,,,,,,,,,,,,,,,,,
2020Jun,33,,,,,,,,,,,,,,,,,,,,,,
2020Jun,38,,,,,,,,,,,,,,,,,,,,,,
2020Jun,39,.94,,,,5,35,30,25,5,,,,,,,,,,,,,
2020Jun,41,,,,,,,,,,,,,,,,,,,,,,
2020Jun,45,,,,,,,,,,,,,,,,,,,,,,
2020Jun,47,1.2,,,5,10,30,35,15,5,,,,,,,,,,,,,
2020Jun,48,,,,,,,,,,,,,,,,,,,,,,
2020Jun,52,1.03,0,1,3,13,27,30,17,6,2,1,0,0,,,,,,,,,
2020Jun,54,,,,,,50,50,,,,,,,,,,,,,,,
2020Jun,56,1,,,,,50,50,,,,,,,,,,,,,,,
2020Jun,61,,,,,,,,,,,,,,,,,,,,,,
2020Jun,63,1.4,0,1,3,5,15,55,15,5,1,0,0,0,,,,,,,,,
2020Jun,68,,,,,,,,,,,,,,,,,,,,,,
2020Jun,80,,,,,,,,,,,,,,,,,,,,,,
2020Jun,82,,,,,,,,,,,,,,,,,,,,,,
2020Jun,85,1.2930262033,.0000001098,.00011074,.0247208349,1.2540488544,15.0121858158,44.2522013623,32.9988812282,6.1753540594,.279555236,.002934842,.0000069136,.0000000036,,,,,,,,,
2020Jun,88,1.6,,,,,,,,,,,,,,,,,,,,,
2020Jun,89,1.6,0,0,0,.9,8.2,28.3,37.9,20.2,4.2,.3,0,0,,,,,,,,,
2020Jun,91,,,,,,,,,,,,,,,,,,,,,,
2020Jun,93,1.6,,,,,,35,60,5,,,,,,,,,,,,,
2020Jun,95,1.1056553633,1.4595723734,2.7445891377,7.486426604,14.4476394468,19.726239943,20.7837089743,14.7514651953,8.8895953118,4.7467401244,2.2497478778,1.8176440989,.8966309126,,,,,,,,,
2020Jun,96,,,,,,,,,,,,,,,,,,,,,,
2020Jun,97,1.3,,,,,,,,,,,,,,,,,,,,,
2020Jun,98,1.1,,,,5,25,45,20,5,,,,,,,,,,,,,
2020Jun,99,1.2,,,,,,,,,,,,,,,,,,,,,
2020Jun,101,1.2,,,,,,,,,,,,,,,,,,,,,
2020Jun,102,1.2,,,,,,,,,,,,,,,,,,,,,
2020Jun,103,,,,,,,,,,,,,,,,,,,,,,
2020Jun,107,,,,,,,,,,,,,,,,,,,,,,
2020Jun,108,,,,,,,,,,,,,,,,,,,,,,
2020Jun,110,,,,,,,,,,,,,,,,,,,,,,
2020Jun,111,,,,,,,,,,,,,,,,,,,,,,
2020Jun,112,,,,,,,,,,,,,,,,,,,,,,
2020Jun,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020Jun,115,1.5,.0000014198,.0001544895,.0189113343,.7103110467,8.4095137196,32.0751761963,40.0633880044,16.4387480156,2.1898029389,.0927647705,.0012231267,.0000049377,,,,,,,,,
2020Jun,116,1.1,0,0,0,0,30,45,20,5,0,0,0,0,,,,,,,,,
2020Jun,127,1.2,.0099972841,.0000067061,.0118724597,1.8759965079,29.683989631,55.2400995953,12.8379405923,.3292986332,.0008011372,.0000001691,0,.0099972841,,,,,,,,,
2020Jun,128,1.3,,1,1,5,15,40,25,10,2,1,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,1.7,,,,,,40,60,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.1,,,,5,30,60,5,,,,,,,,,,,,,,
2021,14,1.1,0,0,2,10,27,35,20,5,1,0,0,0,,,,,,,,,
2021,15,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,16,1.2,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2021,23,1.3,,,,2,30,40,27,1,,,,,,,,,,,,,
2021,24,1.34,.5,1,3,7,11,15,20,19,12,9,2,.5,,,,,,,,,
2021,26,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,1.37,,,,,10,40,40,10,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,30,50,20,,,,,,,,,,,,,,
2021,56,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.4,1,1,5,10,10,50,10,10,2,1,0,0,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.567750148,.0001745713,.0079877977,.1781601654,1.9270875533,10.1624922811,26.2483922041,33.3066196876,20.7797141468,6.3640658761,.9533083196,.0695023099,.0024950871,,,,,,,,,
2021,88,1.6,,,,,,,,,,,,,,,,,,,,,
2021,89,1.8213222264,0,0,0,.2,3,18.2,39.4,30.2,8.2,.8,0,0,,,,,,,,,
2021,91,,,,,,,,,,,,,,,,,,,,,,
2021,93,1.8,,,,,,10,65,15,10,,,,,,,,,,,,
2021,95,1.1265245933,2.2948112758,5.4105222332,7.3211445467,11.0393495675,16.1830138901,20.7001571,14.8951856368,10.309830809,6.9779483719,3.1350972295,1.0602089732,.6727303663,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.6,,,,,15,35,40,10,,,,,,,,,,,,,
2021,99,1.4,,,,,5,70,25,,,,,,,,,,,,,,
2021,101,1.2,,,,5,25,50,20,,,,,,,,,,,,,,
2021,102,1.4,,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,
2021,108,,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,
2021,114,1.6,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.5,.0100001544,.0000044149,.0026168282,.3046310435,7.252167511,37.2363913131,43.1678656312,11.3571203767,.651466387,.0077180978,.0000180878,.0100001544,,,,,,,,,
2021,128,1.9,1,1,1,2,5,20,30,20,10,6,3,1,,,,,,,,,
2021Jun,1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,4,,,,,,,,,,,,,,,,,,,,,,
2021Jun,6,1.6,,,,,,40,60,,,,,,,,,,,,,,
2021Jun,7,,,,,,,,,,,,,,,,,,,,,,
2021Jun,10,1.1,,,,5,30,60,5,,,,,,,,,,,,,,
2021Jun,14,1.1,0,0,2,11,27,33,20,6,1,0,0,0,,,,,,,,,
2021Jun,15,,,,,,,,,,,,,,,,,,,,,,
2021Jun,16,1.2,,,,,,,,,,,,,,,,,,,,,
2021Jun,20,,,,,,,,,,,,,,,,,,,,,,
2021Jun,22,1.6,,,,,10,35,45,10,,,,,,,,,,,,,
2021Jun,23,1.3,,,,2,30,40,27,1,,,,,,,,,,,,,
2021Jun,24,1.3,1,3,4,7,9,15,20,18,14,5,3,1,,,,,,,,,
2021Jun,26,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2021Jun,32,,,,,,,,,,,,,,,,,,,,,,
2021Jun,33,,,,,,,,,,,,,,,,,,,,,,
2021Jun,38,,,,,,,,,,,,,,,,,,,,,,
2021Jun,39,1.51,,,,,20,30,30,20,,,,,,,,,,,,,
2021Jun,41,,,,,,,,,,,,,,,,,,,,,,
2021Jun,45,,,,,,,,,,,,,,,,,,,,,,
2021Jun,47,,,,,,,,,,,,,,,,,,,,,,
2021Jun,48,,,,,,,,,,,,,,,,,,,,,,
2021Jun,52,,,,,,,,,,,,,,,,,,,,,,
2021Jun,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Jun,56,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2021Jun,61,,,,,,,,,,,,,,,,,,,,,,
2021Jun,63,1.4,1,1,5,10,10,50,10,10,2,1,0,0,,,,,,,,,
2021Jun,68,,,,,,,,,,,,,,,,,,,,,,
2021Jun,80,,,,,,,,,,,,,,,,,,,,,,
2021Jun,82,,,,,,,,,,,,,,,,,,,,,,
2021Jun,85,1.5400538598,.0000246942,.0022632729,.0869439096,1.4053203357,9.6448070884,28.3429820129,35.8697584717,19.5767388425,4.5918022618,.4595605573,.0194509247,.0003476283,,,,,,,,,
2021Jun,88,1.6,,,,,,,,,,,,,,,,,,,,,
2021Jun,89,1.6101844676,0,0,.1,1.3,9.1,27.6,36.2,20.4,4.8,.5,0,0,,,,,,,,,
2021Jun,91,,,,,,,,,,,,,,,,,,,,,,
2021Jun,93,1.8,,,,,,10,65,15,10,,,,,,,,,,,,
2021Jun,95,1.1602907229,3.4747162707,4.9518578359,9.7774007675,11.6859243684,14.5719851307,15.722423816,13.1020149028,10.6219806908,7.9102182504,4.4194850329,2.3361394585,1.4258534754,,,,,,,,,
2021Jun,96,,,,,,,,,,,,,,,,,,,,,,
2021Jun,97,,,,,,,,,,,,,,,,,,,,,,
2021Jun,98,1.3,,,,5,25,35,30,5,,,,,,,,,,,,,
2021Jun,99,1.4,,,,,,,,,,,,,,,,,,,,,
2021Jun,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021Jun,102,,,,,,,,,,,,,,,,,,,,,,
2021Jun,103,,,,,,,,,,,,,,,,,,,,,,
2021Jun,107,,,,,,,,,,,,,,,,,,,,,,
2021Jun,108,,,,,,,,,,,,,,,,,,,,,,
2021Jun,110,,,,,,,,,,,,,,,,,,,,,,
2021Jun,111,,,,,,,,,,,,,,,,,,,,,,
2021Jun,112,,,,,,,,,,,,,,,,,,,,,,
2021Jun,114,1.7,,,,,,,,,,,,,,,,,,,,,
2021Jun,115,,,,,,,,,,,,,,,,,,,,,,
2021Jun,116,,,,,,,,,,,,,,,,,,,,,,
2021Jun,127,1.5,.0100001544,.0000044149,.0026168282,.3046310435,7.252167511,37.2363913131,43.1678656312,11.3571203767,.651466387,.0077180978,.0000180878,.0100001544,,,,,,,,,
2021Jun,128,1.9,1,1,1,2,5,20,30,20,10,6,3,1,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,6,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,1.5,,,,2,3,42,51,2,,,,,,,,,,,,,
2024,14,1.5,0,0,2,7,16,24,25,17,7,2,0,0,,,,,,,,,
2024,15,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2024,16,1.6,,,,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,
2024,22,1.7,,,,,10,30,40,20,,,,,,,,,,,,,
2024,23,1.5,,,1,10,15,25,27,20,2,,,,,,,,,,,,
2024,24,,,,,,,,,,,,,,,,,,,,,,
2024,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,,,,,,,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,
2024,39,1.53,,,,5,10,30,35,15,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,1.6,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,30,50,20,,,,,,,,,,,,,,
2024,56,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.7,1,1,1.5,2,5,15,50,15,5,2,1.5,1,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,
2024,80,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2024,88,1.6,,,,,,,,,,,,,,,,,,,,,
2024,89,2,0,0,0,2.5,10,19,29,27,12.5,0,0,0,,,,,,,,,
2024,91,,,,,,,,,,,,,,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.2194628821,2.4759556424,4.7818265583,6.5714736198,11.6191411141,14.1575725313,19.1860924579,13.80748114,12.4948680463,8.668057702,4.2077994483,1.6148821585,.4148495811,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.8,,,,,10,35,35,15,5,,,,,,,,,,,,
2024,99,1.6,,,,,5,25,70,,,,,,,,,,,,,,
2024,101,1.2,,,,10,25,35,25,5,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,
2024,108,,,,,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,
2024,114,2.2,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.7,0,0,0,5,15,25,30,20,5,0,0,0,,,,,,,,,
2024,127,1.8,.0100011791,.0001798309,.0228494728,.8595105257,9.809711294,34.7962958784,39.0309384293,13.8695546051,1.5384061749,.0520272476,.0005241831,.0100011791,,,,,,,,,
2024,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,6,1.3,,,,,10,60,30,,,,,,,,,,,,,,
2019,7,1.1915115568,,,,,,,,,,,,,,,,,,,,,
2019,10,.7,,,15,15,60,10,,,,,,,,,,,,,,,
2019,14,1.5,0,0,0,1,12,38,37,11,1,0,0,0,,,,,,,,,
2019,15,1.2,,,,5,25,40,25,5,,,,,,,,,,,,,
2019,16,1.1,1,2,5,10,30,35,12,4,1,0,0,0,,,,,,,,,
2019,20,1.1,,,,,45,55,,,,,,,,,,,,,,,
2019,22,1.1,,,,10,30,50,10,,,,,,,,,,,,,,
2019,23,.9,,,,20,35,30,15,,,,,,,,,,,,,,
2019,24,1.1,,1,5,14,30,28,18,3,1,,,,,,,,,,,,
2019,26,1.3,,,5,5,15,40,20,10,5,,,,,,,,,,,,
2019,32,1.2,.0000032389,.0008526896,.1057907323,3.1445124313,23.6214349969,46.0924818351,23.7478699428,3.1795266037,.1066620627,.0008638237,.0000016423,.0000000007,,,,,,,,,
2019,33,1.2,,3,6,10,15,24,24,13,5,0,0,,,,,,,,,,
2019,38,1.1,,,,,30,70,,,,,,,,,,,,,,,
2019,39,1.1,,,,10,30,35,15,10,,,,,,,,,,,,,
2019,41,1.4,,,,,30,50,20,,,,,,,,,,,,,,
2019,45,1.325,,,,,15,50,30,5,,,,,,,,,,,,,
2019,47,1,,5,5,25,30,30,5,,,,,,,,,,,,,,
2019,48,1.3,,,,,,70,30,,,,,,,,,,,,,,
2019,52,1.1,0,0,1,5,29,44,17,3,1,0,0,0,,,,,,,,,
2019,54,,,,,10,40,50,,,,,,,,,,,,,,,
2019,56,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,61,1.2,,,,,25,55,20,,,,,,,,,,,,,,
2019,63,1,0,0,4,15,15,60,5,1,0,0,0,0,,,,,,,,,
2019,68,1.2,,,,,,,,,,,,,,,,,,,,,
2019,80,1.3,0,0,0,.5509641873,16.9421487603,47.3829201102,30.9917355372,4.132231405,0,0,0,0,,,,,,,,,
2019,82,1,,,,,,,,,,,,,,,,,,,,,
2019,85,1.1223275918,.0004401647,.0281492506,.6963640332,6.7027847581,25.4007098655,38.2386104237,22.9397430473,5.4627851986,.5115390734,.0186126863,.0002601133,.0000013853,,,,,,,,,
2019,88,1.2,,,,,,,,,,,,,,,,,,,,,
2019,89,1.3061295897,0,0,0,0,34,50,15,0,0,1,0,0,,,,,,,,,
2019,91,1.1,0,0,0,2.5,35,45,15,2.5,0,0,0,0,,,,,,,,,
2019,93,1.3,,,,,15,60,25,,,,,,,,,,,,,,
2019,95,1.2063438331,3.1101793895,5.2935206359,7.1628260759,10.8006255632,14.1030730316,17.6575408031,14.5730798517,12.6818615393,7.6920444647,3.9322943064,1.9022751458,1.0906791929,,,,,,,,,
2019,96,1.2,,,,5,25,50,15,5,,,,,,,,,,,,,
2019,97,1.2,,,,,,,,,,,,,,,,,,,,,
2019,98,1.2,,,,,15,80,5,,,,,,,,,,,,,,
2019,99,1.2,,,,,,80,20,,,,,,,,,,,,,,
2019,101,1.2,,,,,20,70,10,,,,,,,,,,,,,,
2019,102,1.4,,,,,,,,,,,,,,,,,,,,,
2019,103,1.2,,,,5,25,60,10,,,,,,,,,,,,,,
2019,107,1.120302,.000000424,.000466488,.0945882137,3.6704619224,28.8023672808,48.3484120315,17.6987021189,1.3640818446,.0208594506,.0000601938,.0000000317,0,,,,,,,,,
2019,108,1.2729075,,,,2.33,19.83,38.77,29.7,9.37,,,,,,,,,,,,,
2019,110,1.2490785832,.0000115108,.0010578268,.0970485662,2.5096854758,18.9324184819,42.7494216263,29.2878129216,6.0480792622,.3680126056,.0064203099,.0000313707,.0000000422,,,,,,,,,
2019,111,1.3,,,,,,,,,,,,,,,,,,,,,
2019,112,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,1.1,,,,,,,,,,,,,,,,,,,,,
2019,115,1.3,4.1236772542,3.5399770164,7.1951525275,10.7018102136,13.7437806464,15.2401718991,14.5918185379,12.0632509844,8.6109773592,5.3072520304,2.8242980647,2.0578334662,,,,,,,,,
2019,116,1.04,0,0,0,0,40,60,0,0,0,0,0,0,,,,,,,,,
2019,127,1.1,.7050972581,2.6809254338,7.0919666362,13.4014915866,19.2025707151,20.8648085166,17.1919442143,10.7417590384,5.0889476809,1.8277825529,.497609109,.7050972581,,,,,,,,,
2019,128,1.1,,1,2,5,30,45,15,2,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2020,7,1.4019509571,,,,,,,,,,,,,,,,,,,,,
2020,10,.9,,,5,20,60,15,,,,,,,,,,,,,,,
2020,14,2.5,0,0,1,2,5,10,15,18,18,15,9,7,,,,,,,,,
2020,15,1.5,,,,5,15,25,30,20,5,,,,,,,,,,,,
2020,16,1.2,2,3,5,12,18,19,16,12,8,3,2,0,,,,,,,,,
2020,20,1.3,,,3,10,20,30,20,15,2,,,,,,,,,,,,
2020,22,1.2,,,,10,20,50,20,,,,,,,,,,,,,,
2020,23,1.1,,,5,15,20,30,25,5,,,,,,,,,,,,,
2020,24,1,,1,5,13,25,25,15,10,5,1,,,,,,,,,,,
2020,26,1.7,,,,7,15,20,20,18,15,5,,,,,,,,,,,
2020,32,1.4,.9926903017,1.9662322924,5.1844221573,10.1271255353,15.6829570169,19.1407180312,18.4383124184,14.0189307779,8.412510224,3.9840795539,1.4889699058,.5630517852,,,,,,,,,
2020,33,1.3,,2,4,9,14,24,28,14,5,0,0,,,,,,,,,,
2020,38,1,,,,,40,60,,,,,,,,,,,,,,,
2020,39,1.3,,,5,5,20,45,20,5,,,,,,,,,,,,,
2020,41,1.5,,,,,10,50,40,,,,,,,,,,,,,,
2020,45,1.475,,,,5,10,30,40,10,5,,,,,,,,,,,,
2020,47,.8,5,5,10,30,35,10,5,,,,,,,,,,,,,,
2020,48,1.5,,,,,,50,50,,,,,,,,,,,,,,
2020,52,1,0,1,2,12,31,35,15,3,1,0,0,0,,,,,,,,,
2020,54,,,,,20,30,50,,,,,,,,,,,,,,,
2020,56,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2020,61,1.4,,,,10,25,35,25,5,,,,,,,,,,,,,
2020,63,1.1,1,1,3,5,20,55,10,5,0,0,0,0,,,,,,,,,
2020,68,1.35,,,,,,,,,,,,,,,,,,,,,
2020,80,1.7,0,0,.2754820937,2.7548209366,8.8154269972,23.8292011019,26.4462809918,23.2782369146,11.0192837466,3.0303030303,.5509641873,0,,,,,,,,,
2020,82,1.1,,,,,,,,,,,,,,,,,,,,,
2020,85,1.1501297724,.1845713936,1.0119886778,4.1398976419,11.3180236613,20.6898199427,25.2987142903,20.6941381934,11.3227499942,4.1424923313,1.0128349889,.1653766526,.019392232,,,,,,,,,
2020,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020,89,1.5269067245,0,0,0,0,5,35,40,20,0,0,0,0,,,,,,,,,
2020,91,1.1,0,0,2.5,15,30,35,10,5,2.5,0,0,0,,,,,,,,,
2020,93,1.5,,,,,2.5,35,60,2.5,,,,,,,,,,,,,
2020,95,1.3399071678,2.2250933208,4.3463862482,6.0554767438,9.2651593284,13.6893024672,16.9274178157,16.0170039828,14.2032313837,10.039534267,4.8134572638,1.6973429871,.7205941915,,,,,,,,,
2020,96,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,97,1.2,,,,,,,,,,,,,,,,,,,,,
2020,98,1.3,,,,5,25,45,20,5,,,,,,,,,,,,,
2020,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2020,101,1.2,,,2.5,5,30,37.5,20,5,,,,,,,,,,,,,
2020,102,1.1,,,,,,,,,,,,,,,,,,,,,
2020,103,1.2,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,107,1.450225,.0237486964,.23522667,1.5415094343,6.3054171567,16.1170452573,25.7645070275,25.7699432837,16.1272526353,6.3120783147,1.5437917786,.2356750316,.0238047139,,,,,,,,,
2020,108,1.1582725,,,.28,9.65,23.44,33.94,23.41,9.14,.14,,,,,,,,,,,,
2020,110,1.3547674914,.4443249512,1.0277262345,3.6940690827,8.8325068157,15.7443777714,20.925920073,20.7390467902,15.3262996557,8.4450218888,3.4691461325,1.0622364317,.2893241726,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1,,,,,,,,,,,,,,,,,,,,,
2020,115,1.3,4.1236772542,3.5399770164,7.1951525275,10.7018102136,13.7437806464,15.2401718991,14.5918185379,12.0632509844,8.6109773592,5.3072520304,2.8242980647,2.0578334662,,,,,,,,,
2020,116,1.4,1,2.5,5,10,15,30.75,30.75,5,0,0,0,0,,,,,,,,,
2020,127,.9,4.3687064879,6.1190009983,9.9715337796,13.0096049151,14.7563261987,14.5514298981,12.4751632564,9.2981890492,6.0250282012,3.3940950168,1.6622157108,4.3687064879,,,,,,,,,
2020,128,1.3,1,2,4,8,15,40,20,5,3,2,,,,,,,,,,,
2020Q1,1,,,,,,,,,,,,,,,,,,,,,,
2020Q1,4,,,,,,,,,,,,,,,,,,,,,,
2020Q1,6,1.3,,,,,10,30,60,,,,,,,,,,,,,,
2020Q1,7,1.2873566874,,,,,,,,,,,,,,,,,,,,,
2020Q1,10,.8,,,5,20,60,15,,,,,,,,,,,,,,,
2020Q1,14,2.3,2,2,4,6,8,10,12,12,12,11,7,14,,,,,,,,,
2020Q1,15,1.4,,,,5,20,30,25,15,5,,,,,,,,,,,,
2020Q1,16,1.2,1,2,4,12,20,26,18,12,4,1,0,0,,,,,,,,,
2020Q1,20,1.1,,,,15,33,42,10,,,,,,,,,,,,,,
2020Q1,22,1.1,,,,10,30,50,10,,,,,,,,,,,,,,
2020Q1,23,.9,,,3,21,28,25,20,3,,,,,,,,,,,,,
2020Q1,24,.9,1,3,6,15,24,20,15,10,3,2,1,,,,,,,,,,
2020Q1,26,1.7,,,,,10,20,45,20,5,,,,,,,,,,,,
2020Q1,32,,,,,,,,,,,,,,,,,,,,,,
2020Q1,33,1.3,,,,,,,,,,,,,,,,,,,,,
2020Q1,38,.86,,,,,80,20,,,,,,,,,,,,,,,
2020Q1,39,1.4,,,5,10,30,35,15,5,,,,,,,,,,,,,
2020Q1,41,,,,,,,,,,,,,,,,,,,,,,
2020Q1,45,,,,,,,,,,,,,,,,,,,,,,
2020Q1,47,.6,5,5,20,35,30,5,,,,,,,,,,,,,,,
2020Q1,48,1.5,,,,,,50,50,,,,,,,,,,,,,,
2020Q1,52,.9,0,0,4,17,30,28,14,6,1,0,0,0,,,,,,,,,
2020Q1,54,,,,,20,40,40,,,,,,,,,,,,,,,
2020Q1,56,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2020Q1,61,1.3,,,,10,30,35,20,5,,,,,,,,,,,,,
2020Q1,63,.9,1,1,3,5,55,20,10,5,0,0,0,0,,,,,,,,,
2020Q1,68,1.2,,,,,,,,,,,,,,,,,,,,,
2020Q1,80,,,,,,,,,,,,,,,,,,,,,,
2020Q1,82,1,,,,,,,,,,,,,,,,,,,,,
2020Q1,85,1.0840557655,.0136269824,.2365858716,2.172137967,10.2900282744,25.2389386117,32.1242001533,21.2315152721,7.2784636748,1.2908319447,.11799974,.0055370524,.0001344556,,,,,,,,,
2020Q1,88,1.3,,,,,,,,,,,,,,,,,,,,,
2020Q1,89,1.5449957259,0,0,2.5,5,10,35,40,5,2.5,0,0,0,,,,,,,,,
2020Q1,91,1.1,0,0,2.5,15,27.5,35,12.5,7.5,0,0,0,0,,,,,,,,,
2020Q1,93,1.5,,,,,2.5,35,60,2.5,,,,,,,,,,,,,
2020Q1,95,1.2624704737,3.4506107437,4.0426812512,6.2371477892,10.0460443223,13.933006893,19.5109293352,14.9230687028,12.1526234077,8.3727434564,4.019964506,2.0734018348,1.2377777577,,,,,,,,,
2020Q1,96,1.3,,,3,7,15,40,20,10,5,,,,,,,,,,,,
2020Q1,97,1.2,,,,,,,,,,,,,,,,,,,,,
2020Q1,98,1.2,,,,5,30,35,25,5,,,,,,,,,,,,,
2020Q1,99,1.4,,,,,,,,,,,,,,,,,,,,,
2020Q1,101,1.2,,,,,,,,,,,,,,,,,,,,,
2020Q1,102,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q1,103,,,,,,,,,,,,,,,,,,,,,,
2020Q1,107,1.21888,.3566396743,1.4401699356,4.8230282679,11.4742298485,19.3977655473,23.3068777248,19.9044043635,12.0815452602,5.2110824347,1.5967691946,.3474568187,.0600309299,,,,,,,,,
2020Q1,108,1.16912,,,.14,8.92,22.85,33.8,23.93,10.02,.34,,,,,,,,,,,,
2020Q1,110,1.3247788217,3.9753401452,3.351973957,6.7982537209,10.1473520375,13.160110572,14.829294385,14.5190035484,12.3511755001,9.1292112128,5.86284729,3.2713706103,2.6040670208,,,,,,,,,
2020Q1,111,,,,,,,,,,,,,,,,,,,,,,
2020Q1,112,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Q1,114,1.2,,,,,,,,,,,,,,,,,,,,,
2020Q1,115,1.3,4.1236772542,3.5399770164,7.1951525275,10.7018102136,13.7437806464,15.2401718991,14.5918185379,12.0632509844,8.6109773592,5.3072520304,2.8242980647,2.0578334662,,,,,,,,,
2020Q1,116,1.1,.5,1,2.5,7.5,25,30,28.5,5,0,0,0,0,,,,,,,,,
2020Q1,127,1,3.9747569435,5.5544492749,9.2975123118,12.4746045115,14.5511854951,14.7564914303,13.0101147819,9.9722037418,6.6452365613,3.8497713265,1.9389166779,3.9747569435,,,,,,,,,
2020Q1,128,1.3,1,2,4,8,15,40,20,5,3,2,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,1.3,,,,10,10,60,20,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.7,,,,,10,25,60,5,,,,,,,,,,,,,
2021,14,2.2,0,0,2,4,7,12,16,19,16,12,7,5,,,,,,,,,
2021,15,1.6,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,16,1.4,2,3,5,12,17,19,17,12,7,3,2,1,,,,,,,,,
2021,20,1.4,,,3,8,18,30,22,15,4,,,,,,,,,,,,
2021,22,1.4,,,,10,20,40,30,,,,,,,,,,,,,,
2021,23,1.3,,1,5,15,20,28,25,5,1,,,,,,,,,,,,
2021,24,1.3,,2,6,12,22,22,15,12,6,2,1,,,,,,,,,,
2021,26,1.9,,,2,5,9,16,20,20,15,10,3,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,1.7,,1,4,7,8,15,23,22,13,5,2,,,,,,,,,,
2021,38,1.1,,,,,30,70,,,,,,,,,,,,,,,
2021,39,1.4,,,5,5,20,30,30,10,,,,,,,,,,,,,
2021,41,1.6,,,,,,40,60,,,,,,,,,,,,,,
2021,45,1.425,,,5,10,10,25,25,15,5,5,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021,56,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,.9,1,5,5,10,50,20,5,3,1,0,0,0,,,,,,,,,
2021,68,1.3,,,,,,,,,,,,,,,,,,,,,
2021,80,1.4,.4132231405,.5509641873,2.8925619835,8.2644628099,19.696969697,25.2066115702,25.3443526172,12.6721763085,3.5812672176,.9641873278,.4132231405,0,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,1.2702445564,.3375833473,1.2905994109,4.2393209222,10.1298851369,17.6123898868,22.2846023198,20.5207641035,13.7522554445,6.706513864,2.3794486426,.6140361951,.1326007264,,,,,,,,,
2021,88,1.3,,,,,,,,,,,,,,,,,,,,,
2021,89,1.3769784475,0,0,0,0,10,40,30,20,0,0,0,0,,,,,,,,,
2021,91,1.2,0,0,5,10,25,35,15,5,5,0,0,0,,,,,,,,,
2021,93,1.4,,,,,2.5,55,40,2.5,,,,,,,,,,,,,
2021,95,1.3393807888,2.2495378434,4.4043457642,6.0909620974,9.3041065244,13.8083388476,17.2016243533,15.5690689794,13.8742229359,9.6721590326,5.1396908058,1.8625423092,.8234005068,,,,,,,,,
2021,96,1.3,,,3,7,20,35,20,10,5,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,.9,,,10,20,35,25,10,,,,,,,,,,,,,,
2021,99,1.5,,,,,,40,60,,,,,,,,,,,,,,
2021,101,1.3,,,,,,,,,,,,,,,,,,,,,
2021,102,.7,,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,
2021,107,1.601358,.1410936504,.6591455815,2.5539744986,7.1485840161,14.458308865,21.1348424435,22.3313264517,17.055770524,9.4152926485,3.7559959591,1.0825077208,.2631576408,,,,,,,,,
2021,108,1.4751025,,,,1.92,14.47,28.66,32.47,18.29,4.19,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,114,.1,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,1.4,6.441679225,4.525676531,7.1035888568,9.321108924,11.1371019126,12.1169185639,12.0040508091,10.828768593,8.8949932027,6.6531432035,4.5312909534,6.441679225,,,,,,,,,
2021,128,1.3,1,1,3,5,10,35,25,10,5,3,1,1,,,,,,,,,
2021Q1,1,,,,,,,,,,,,,,,,,,,,,,
2021Q1,4,,,,,,,,,,,,,,,,,,,,,,
2021Q1,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2021Q1,7,,,,,,,,,,,,,,,,,,,,,,
2021Q1,10,1.7,,,,,10,25,60,5,,,,,,,,,,,,,
2021Q1,14,2.5,2,2,3,4,7,9,11,12,12,12,9,17,,,,,,,,,
2021Q1,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2021Q1,16,1.2,1,3,5,13,18,19,16,11,8,3,2,1,,,,,,,,,
2021Q1,20,1.4,,,3,8,18,30,25,14,2,,,,,,,,,,,,
2021Q1,22,1.3,,,,10,20,50,20,,,,,,,,,,,,,,
2021Q1,23,1.3,,1,5,15,20,28,25,5,1,,,,,,,,,,,,
2021Q1,24,1.3,2,4,6,13,20,22,14,8,5,3,2,1,,,,,,,,,
2021Q1,26,1.8,,,,6,14,20,20,18,15,5,2,,,,,,,,,,
2021Q1,32,,,,,,,,,,,,,,,,,,,,,,
2021Q1,33,1.7,,,,,,,,,,,,,,,,,,,,,
2021Q1,38,1.19,,,,,20,80,,,,,,,,,,,,,,,
2021Q1,39,1.4,,,5,5,15,40,25,10,,,,,,,,,,,,,
2021Q1,41,,,,,,,,,,,,,,,,,,,,,,
2021Q1,45,,,,,,,,,,,,,,,,,,,,,,
2021Q1,47,,,,,,,,,,,,,,,,,,,,,,
2021Q1,48,1.4,,,,,,50,50,,,,,,,,,,,,,,
2021Q1,52,,,,,,,,,,,,,,,,,,,,,,
2021Q1,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021Q1,56,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2021Q1,61,,,,,,,,,,,,,,,,,,,,,,
2021Q1,63,1.1,1,5,5,10,20,50,5,3,1,0,0,0,,,,,,,,,
2021Q1,68,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q1,80,,,,,,,,,,,,,,,,,,,,,,
2021Q1,82,,,,,,,,,,,,,,,,,,,,,,
2021Q1,85,1.1984986346,.203217733,1.0251987247,3.9997360991,10.6828262566,19.5418553367,24.4903476211,21.0291377608,12.371232801,4.984931231,1.3752423102,.2596171735,.0366569523,,,,,,,,,
2021Q1,88,1.4,,,,,,,,,,,,,,,,,,,,,
2021Q1,89,1.4,0,0,0,0,15,35,20,25,5,0,0,0,,,,,,,,,
2021Q1,91,1.1,0,0,5,12.5,27.5,32.5,15,5,2.5,0,0,0,,,,,,,,,
2021Q1,93,1.4,,,,,2.5,55,40,2.5,,,,,,,,,,,,,
2021Q1,95,1.3905761038,3.3318519252,3.8418591329,5.7031995301,8.9478943326,13.1830382522,16.9613186154,14.9631071605,13.3498818947,9.5164761772,5.2995323276,2.9828918383,1.9189488133,,,,,,,,,
2021Q1,96,1.3,,,3,7,15,40,20,10,5,,,,,,,,,,,,
2021Q1,97,,,,,,,,,,,,,,,,,,,,,,
2021Q1,98,1.1,,,12.5,27.5,30,25,5,,,,,,,,,,,,,,
2021Q1,99,,,,,,,,,,,,,,,,,,,,,,
2021Q1,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q1,102,,,,,,,,,,,,,,,,,,,,,,
2021Q1,103,,,,,,,,,,,,,,,,,,,,,,
2021Q1,107,1.648222,.0511581839,.3219142874,1.5638627151,5.2997426054,12.5344473289,20.6965037601,23.8626877957,19.213129525,10.8017480442,4.2394098298,1.1611118365,.254284088,,,,,,,,,
2021Q1,108,1.31751,,,,5.38,19.18,32.69,28.03,13.43,1.29,,,,,,,,,,,,
2021Q1,110,1.4208563336,4.3807363344,3.314368522,6.466403429,9.4055230087,12.094986822,13.7509241294,13.8217585228,12.2828650792,9.6502864689,6.7032158226,4.1164814495,4.0124504115,,,,,,,,,
2021Q1,111,,,,,,,,,,,,,,,,,,,,,,
2021Q1,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Q1,114,0,,,,,,,,,,,,,,,,,,,,,
2021Q1,115,,,,,,,,,,,,,,,,,,,,,,
2021Q1,116,,,,,,,,,,,,,,,,,,,,,,
2021Q1,127,1.3,6.5316546867,4.9013788064,7.5566728057,9.7315786351,11.4117158642,12.1852392803,11.8476667951,10.4893161093,8.4562286699,6.2075583955,4.1493352651,6.5316546867,,,,,,,,,
2021Q1,128,1.3,1,1,3,5,10,35,25,10,5,3,1,1,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,1.4,,,,5,15,60,15,5,,,,,,,,,,,,,
2024,14,1.6,1,2,5,9,14,17,18,16,10,5,2,1,,,,,,,,,
2024,15,1.5,,,,5,15,25,30,20,5,,,,,,,,,,,,
2024,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2024,20,1.4,,2,5,8,15,25,20,15,10,,,,,,,,,,,,
2024,22,1.5,,,,,10,40,40,10,,,,,,,,,,,,,
2024,23,1,,1,3,15,20,24,18,15,3,1,,,,,,,,,,,
2024,24,.8,3,4,5,25,30,11,8,5,4,3,2,,,,,,,,,,
2024,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.8,,2,6,7,8,9,17,18,16,12,5,,,,,,,,,,
2024,38,1.4,,,,,,80,20,,,,,,,,,,,,,,
2024,39,1.3,,,5,10,20,25,25,10,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,1.175,,,5,10,25,25,20,10,5,,,,,,,,,,,,
2024,47,1.6,,,,,,,,,,,,,,,,,,,,,
2024,48,1.3,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,50,50,,,,,,,,,,,,,,,
2024,56,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.4,1,1,1,7.5,15,40,25,7.5,1,1,0,0,,,,,,,,,
2024,68,1.35,,,,,,,,,,,,,,,,,,,,,
2024,80,1.3,1.652892562,4.6831955923,7.5757575758,12.8099173554,17.4931129474,17.4931129477,14.8760330579,10.6060606061,7.1625344353,3.0303030303,1.652892562,.9641873278,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.2718440912,1.1944829928,2.5372040666,5.8371329398,10.7488563782,15.8441257417,18.6953554373,17.6589763708,13.3524599901,8.0818233166,3.9155167471,1.5183480887,.6157179303,,,,,,,,,
2024,88,1.2,,,,,,,,,,,,,,,,,,,,,
2024,89,1.5,0,0,0,0,0,25,60,15,0,0,0,0,,,,,,,,,
2024,91,1.3,0,0,5,7.5,22.5,30,25,7.5,2.5,0,0,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.3251233129,3.5202971424,5.4039146451,7.4608221995,9.972768988,12.1354425934,14.4769102354,13.629916177,13.0195555702,9.8634168633,5.8311342367,2.5262707211,2.1595506279,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.3,,,,5,25,30,20,15,5,,,,,,,,,,,,
2024,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.2,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2024,108,1.3570125,,,,4.06,17.78,31.79,29.32,14.95,2.1,,,,,,,,,,,,
2024,110,1.5,1.607246453,1.9874661736,4.9198835737,8.7759545711,13.064187193,16.2303421733,16.8280980723,14.5614719253,10.5156272073,6.3374937597,3.1874347161,1.9847941816,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2024,114,1.7,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.2,1,2.5,5,10,15,27.5,24,12.5,2.5,0,0,0,,,,,,,,,
2024,127,1,10.0962067744,6.1122724932,8.3417826007,9.6708836261,10.4496068275,10.5235033898,9.8775071265,8.6409379819,7.0453209668,5.3538571106,3.7919143281,10.0962067744,,,,,,,,,
2024,128,1.5,1,1,3,5,10,30,30,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,6,7.7,,,,,20,60,20,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,7.8,,,,,10,60,15,15,,,,,,,,,,,,,
2019,14,7.4,0,0,0,0,80,20,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,15,7.6,,,,,30,70,,,,,,,,,,,,,,,
2019,16,7.5,0,1,4,11,25,30,15,9,3,2,0,0,0,0,0,0,0,0,0,0,0
2019,20,7.5,,,,,40,60,,,,,,,,,,,,,,,
2019,22,7.5,,,,10,35,45,10,,,,,,,,,,,,,,
2019,23,7.5,,,,,40,60,,,,,,,,,,,,,,,
2019,24,7.5,,3,5,11,17,20,17,12,9,5,1,,,,,,,,,,
2019,26,7.5,,,,10,40,40,10,,,,,,,,,,,,,,
2019,32,7.6,0,0,.0000000182,.0197477773,20.644279283,76.510998893,2.8247933557,.0001806728,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,33,7.7,,2,4,13,21,25,15,10,7,2,1,0,0,0,0,0,0,0,0,0,
2019,38,7.4,,,,,55,45,,,,,,,,,,,,,,,
2019,39,7.58,,,,,40,60,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,7.6,,,,5,20,40,25,5,5,,,,,,,,,,,,
2019,48,7.8,,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,10,40,50,,,,,,,,,,,,,,,
2019,56,7.8,,,,,5,90,5,,,,,,,,,,,,,,
2019,61,7.4,,,,,50,45,5,,,,,,,,,,,,,,
2019,63,7.4,0,0,0,10,60,20,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,68,7.6,,,,,,,,,,,,,,,,,,,,,
2019,80,7.7,0,0,0,1.902173913,33.8315217391,49.4565217392,13.8586956522,.9510869565,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,82,7.7,,,,,,,,,,,,,,,,,,,,,
2019,85,7.650732015,0,.0000000097,.0002706313,.3164638143,17.7782091368,63.6696159184,17.9135539153,.321609005,.0002775592,.00000001,0,0,0,0,0,0,0,0,0,0,0
2019,88,7.6,,,,,,,,,,,,,,,,,,,,,
2019,89,7.6,,,2.5,5,25,33,20,5.5,4,3,2,0,,,,,,,,,
2019,91,7.5,0,0,0,5,40,50,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,93,7.9,,,,,5,60,35,,,,,,,,,,,,,,
2019,95,7.6946378685,2.1469982008,6.4419384169,10.7442222749,12.9364948855,15.2671801295,15.8323044996,11.5522055255,7.3000736007,5.5317136503,4.1408337748,3.401027367,2.2298533381,1.4134139476,.761111529,.1446075814,.1154575552,.0340417736,.0056978471,.0007427382,.0000754027,.0000059616
2019,96,8.1,,,,7,15,20,35,15,8,,,,,,,,,,,,
2019,97,7.7,,,,,,,,,,,,,,,,,,,,,
2019,98,7.5,,,,,25,65,10,,,,,,,,,,,,,,
2019,99,7.6,,,,,25,75,,,,,,,,,,,,,,,
2019,101,7.5,,,,,30,65,5,,,,,,,,,,,,,,
2019,102,7.7,,,,,,,,,,,,,,,,,,,,,
2019,103,7.6,,,,,25,45,30,,,,,,,,,,,,,,
2019,107,7.5885,0,0,.0000043347,.1341543697,25.6132645078,69.7920495708,4.4579696775,.0025575318,.0000000077,0,0,0,0,0,0,0,0,0,0,0,0
2019,108,7.7559555,,,,4.42,24.6,43.97,25.57,1.44,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,7.4,,,,,,,,,,,,,,,,,,,,,
2019,112,7.5,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,7.8,,,,,,,,,,,,,,,,,,,,,
2019,115,7.9,2.5373426171,3.3665642832,6.152562541,9.6705504588,13.0730853395,15.1998947603,15.1998947604,13.0730853395,9.6705504588,6.152562541,3.3665642832,1.5842959145,.6412021428,.2231783303,.0668028641,.0171953233,.0038061224,.0007244294,.0001185586,.0000166831,.0000022487
2019,116,7.5,0,0,0,0,40,45,15,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,127,7.5,.066856099,.7871393093,4.5530391242,14.6068097431,26.8861272016,28.4204435722,17.2544737073,6.0117561848,1.2002216904,.1370168905,.0089227053,.0003306349,.0000069549,.0000000829,.0000000006,0,0,0,0,0,.066856099
2019,128,7.7,,,,,8,50,35,6,1,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,7.5,,,,,40,50,10,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,8.3,,,,,,15,60,20,5,,,,,,,,,,,,
2020,14,7,0,2,14,32,35,14,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,15,7.5,,,,10,35,40,10,5,,,,,,,,,,,,,
2020,16,7.3,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020,20,7.2,,,,20,35,30,15,,,,,,,,,,,,,,
2020,22,7.4,,,,10,45,35,10,,,,,,,,,,,,,,
2020,23,7.3,,,,10,40,30,20,,,,,,,,,,,,,,
2020,24,7.1,3,6,11,15,18,15,12,10,6,3,1,,,,,,,,,,
2020,26,7,,2,20,30,25,15,6,2,,,,,,,,,,,,,
2020,32,7.2,0,.3210060236,4.7772930421,24.1798356156,41.4287361475,24.1902609719,4.7814379097,.3146266042,.0067570471,.0000465368,.0000001014,.0000000001,0,0,0,0,0,0,0,0,0
2020,33,7.6,,3,7,14,23,23,11,9,6,3,1,0,0,0,0,0,0,0,0,0,
2020,38,7.2,,,,,80,20,,,,,,,,,,,,,,,
2020,39,7.56,,,,10,20,50,20,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,7.5,,,,5,15,35,25,15,5,,,,,,,,,,,,
2020,48,7.6,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,30,40,20,10,,,,,,,,,,,,,,
2020,56,7.6,,,,,5,90,5,,,,,,,,,,,,,,
2020,61,7.1,,,,15,45,30,10,,,,,,,,,,,,,,
2020,63,7,0,0,5,15,50,10,10,5,5,0,0,0,0,0,0,0,0,0,0,0,0
2020,68,7.5,,,,,,,,,,,,,,,,,,,,,
2020,80,7.4,.4076086957,2.3097826087,7.2010869565,18.3423913043,25,25,13.9945652174,6.1141304348,1.4945652174,.1358695652,0,0,0,0,0,0,0,0,0,0,0
2020,82,7.5,,,,,,,,,,,,,,,,,,,,,
2020,85,7.5540011714,.0284052419,.3783602777,2.8349282454,11.5270826258,25.4997813872,30.7387467733,20.1994641892,7.2296461903,1.4065387016,.1483306551,.0084520322,.0002593692,.0000043111,0,0,0,0,0,0,0,0
2020,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020,89,7.2,,,2.5,25,30,24.5,10,5,2,1,,,,,,,,,,,
2020,91,7.3,0,0,5,7.5,42.5,37.5,7.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,93,7.3,,,,10,60,30,,,,,,,,,,,,,,,
2020,95,7.7008377556,4.8409411194,6.5504318922,8.3796680668,10.3828301282,14.1720776261,18.1301365724,12.636835778,8.5823782962,4.822657155,4.0973483724,2.0027965497,1.5417773236,1.3347407738,1.2340976139,.6925064328,.3477308074,.1562455235,.0628227662,.0226032863,.007277315,.0020966011
2020,96,7.7,,,7,10,20,30,15,10,6,2,,,,,,,,,,,
2020,97,7.5,,,,,,,,,,,,,,,,,,,,,
2020,98,7.5,,,,,15,45,25,15,,,,,,,,,,,,,
2020,99,7.4,,,,,75,25,,,,,,,,,,,,,,,
2020,101,7.1,,,,20,50,20,10,,,,,,,,,,,,,,
2020,102,7.6,,,,,,,,,,,,,,,,,,,,,
2020,103,7.6,,,,5,20,55,15,5,,,,,,,,,,,,,
2020,107,7.2307,.3609296349,1.9793939209,8.9373872445,21.8737670636,30.1715930935,23.4682039375,10.2890702999,2.5391448252,.3519620932,.0273328855,.0011859412,.0000286719,.0000003853,.0000000029,0,0,0,0,0,0,0
2020,108,7.7436165,,,,3.84,22.37,40.25,27.66,5.88,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.6,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2020,114,7.9,,,,,,,,,,,,,,,,,,,,,
2020,115,7.9,2.5373426171,3.3665642832,6.152562541,9.6705504588,13.0730853395,15.1998947603,15.1998947604,13.0730853395,9.6705504588,6.152562541,3.3665642832,1.5842959145,.6412021428,.2231783303,.0668028641,.0171953233,.0038061224,.0007244294,.0001185586,.0000166831,.0000022487
2020,116,7.2,0,0,2.5,10,35,25,10,7.5,5,2.5,1,1,.5,0,0,0,0,0,0,0,0
2020,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2020,128,7.6,,,,10,20,35,20,10,3,1,1,,,,,,,,,,
2020May,1,,,,,,,,,,,,,,,,,,,,,,
2020May,4,,,,,,,,,,,,,,,,,,,,,,
2020May,6,7.6,,,,,20,60,20,,,,,,,,,,,,,,
2020May,7,,,,,,,,,,,,,,,,,,,,,,
2020May,10,8.1,,,,,,15,60,20,5,,,,,,,,,,,,
2020May,14,7.1,0,1,11,32,39,15,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020May,15,7.5,,,,10,35,40,10,5,,,,,,,,,,,,,
2020May,16,7.3,3,7,10,14,19,17,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020May,20,7.3,,,,20,35,25,15,5,,,,,,,,,,,,,
2020May,22,7.4,,,,10,45,35,10,,,,,,,,,,,,,,
2020May,23,7.3,,,,20,35,25,20,,,,,,,,,,,,,,
2020May,24,7.2,1,3,5,14,25,20,13,11,5,2,1,,,,,,,,,,
2020May,26,7,,2,20,30,25,15,6,2,,,,,,,,,,,,,
2020May,32,,,,,,,,,,,,,,,,,,,,,,
2020May,33,7.6,,,,,,,,,,,,,,,,,,,,,
2020May,38,,,,,,,,,,,,,,,,,,,,,,
2020May,39,7.56,,,,5,20,40,30,5,,,,,,,,,,,,,
2020May,41,,,,,,,,,,,,,,,,,,,,,,
2020May,45,,,,,,,,,,,,,,,,,,,,,,
2020May,47,7.6,,,,,,,,,,,,,,,,,,,,,
2020May,48,7.7,,,,,,,,,,,,,,,,,,,,,
2020May,52,,,,,,,,,,,,,,,,,,,,,,
2020May,54,,,,,20,30,50,,,,,,,,,,,,,,,
2020May,56,7.6,,,,,5,90,5,,,,,,,,,,,,,,
2020May,61,7.1,,,,15,45,30,10,,,,,,,,,,,,,,
2020May,63,7,0,0,5,15,50,10,10,5,5,0,0,0,0,0,0,0,0,0,0,0,0
2020May,68,7.45,,,,,,,,,,,,,,,,,,,,,
2020May,80,,,,,,,,,,,,,,,,,,,,,,
2020May,82,,,,,,,,,,,,,,,,,,,,,,
2020May,85,7.5247634427,.0000000637,.0001723114,.0653664518,3.6472155341,32.3617894823,49.7418001251,13.5638731977,.6155222254,.0042563968,.0000042111,.0000000006,0,0,0,0,0,0,0,0,0,0
2020May,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020May,89,7.4,,,,2.5,25,34,24,10,3,1,.5,,,,,,,,,,
2020May,91,7.4,0,0,0,10,45,40,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020May,93,7.4,,,,5,60,35,,,,,,,,,,,,,,,
2020May,95,7.685693861,7.4752585504,8.801874512,8.9825674846,10.5301469313,12.235556476,12.8432644295,8.5602278891,7.8858430659,6.9606394309,5.4426489181,4.3312280412,2.2562601424,1.5988173407,1.0138030325,.5752456981,.2920775861,.1327052607,.0539539327,.0196292239,.0063904025,.0018616514
2020May,96,7.9,,,2,5,15,35,25,10,5,3,,,,,,,,,,,
2020May,97,7.5,,,,,,,,,,,,,,,,,,,,,
2020May,98,7.5,,,,,20,50,25,5,,,,,,,,,,,,,
2020May,99,7.4,,,,,,,,,,,,,,,,,,,,,
2020May,101,7.2,,,,,,,,,,,,,,,,,,,,,
2020May,102,7.6,,,,,,,,,,,,,,,,,,,,,
2020May,103,,,,,,,,,,,,,,,,,,,,,,
2020May,107,7.27,.2209619634,1.4672792012,7.6743604697,20.9778059132,31.0489705153,24.9040825394,10.8198662385,2.5418816176,.3220425476,.0219329707,.0008002685,.0000155923,.0000001617,.0000000009,0,0,0,0,0,0,0
2020May,108,7.626525,,,,7.22,26.55,40.74,22.81,2.68,,,,,,,,,,,,,
2020May,110,,,,,,,,,,,,,,,,,,,,,,
2020May,111,,,,,,,,,,,,,,,,,,,,,,
2020May,112,7.7,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020May,114,7.9,,,,,,,,,,,,,,,,,,,,,
2020May,115,,,,,,,,,,,,,,,,,,,,,,
2020May,116,7.1,0,0,0,25,35,20,10,5,2.5,1.5,1,0,0,0,0,0,0,0,0,0,0
2020May,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2020May,128,7.6,,,,10,20,35,20,10,3,1,1,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,7.4,,,,10,50,40,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,8.3,,,,,,15,60,20,5,,,,,,,,,,,,
2021,14,7.1,4,8,13,20,20,16,11,5,2,1,0,0,0,0,0,0,0,0,0,0,0
2021,15,7.3,,,5,20,35,30,5,5,,,,,,,,,,,,,
2021,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021,20,7,,,5,20,35,20,15,5,,,,,,,,,,,,,
2021,22,7.3,,,10,20,40,20,10,,,,,,,,,,,,,,
2021,23,7,,,10,20,25,20,15,10,,,,,,,,,,,,,
2021,24,6.8,6,8,9,17,14,11,10,9,7,5,3,1,,,,,,,,,
2021,26,6.7,3,18,20,25,15,12,5,2,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,7.5,,8,11,19,20,12,8,7,6,4,3,2,0,0,0,0,0,0,0,0,
2021,38,7.1,,,,20,80,,,,,,,,,,,,,,,,
2021,39,7.6,,,,10,20,40,20,10,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,7.5,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2021,56,7.4,,,,5,10,70,10,5,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,6.8,0,1,10,50,10,10,5,4,4,3,3,0,0,0,0,0,0,0,0,0,0
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,80,7.3,1.0869565217,3.5326086957,9.6467391304,17.527173913,21.8750000001,19.5652173913,17.7989130435,6.5217391304,1.7663043478,.5434782609,.1358695652,0,0,0,0,0,0,0,0,0,0
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,7.446552579,.17297867,1.1844990017,5.3872643355,15.0015765081,25.6025227136,26.7948617874,17.1974716475,6.7657617159,1.6300432234,.2401835907,.0216110102,.0011854107,.0000403853,0,0,0,0,0,0,0,0
2021,88,7.2,,,,,,,,,,,,,,,,,,,,,
2021,89,7,,,8,18,43,17,6,5,2,1,,,,,,,,,,,
2021,91,7.1,0,0,7.5,22.5,40,22.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,93,7.1,,,2.5,25,62.5,10,,,,,,,,,,,,,,,
2021,95,7.5246917926,5.3986411285,7.2129473321,9.0853353261,12.9467663488,15.46039775,16.8963002132,9.9651304615,7.5634645704,6.0871448963,4.0097974664,2.695732645,1.4390165105,.877557771,.2778670576,.0685211728,.013159485,.001968246,.0002292695,.0000207989,.0000014695,.0000000809
2021,96,7.5,,2,5,10,23,30,15,10,3,2,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,7.8,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,99,7.2,,,,,75,25,,,,,,,,,,,,,,,
2021,101,6.9,,,10,40,35,10,5,,,,,,,,,,,,,,
2021,102,7.6,,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,
2021,107,6.9394,7.3653568255,8.5953601936,15.1504730892,19.3145330278,19.2132187804,14.9132958455,9.0321260696,4.267961273,1.5733421754,.4524225841,.1014657271,.0177449687,.0024195329,.0002571595,.000021301,.0000013748,.0000000691,.0000000027,.0000000001,0,0
2021,108,7.650179,,,,7.6,25.51,38.74,23.54,4.61,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,7.8,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2021,114,8.3,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,7.7,1.3248590055,3.5260179674,7.3809943547,11.8962891895,15.8411907517,17.4281498326,15.8417956087,11.8971976955,7.3818399303,3.784006916,1.6024689502,.5606043169,.1620045008,.0386698666,.007623619,.0012412461,.0001668883,.0000185279,.0000016983,.0000001285,1.3248590055
2021,128,7.5,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2021May,1,,,,,,,,,,,,,,,,,,,,,,
2021May,4,,,,,,,,,,,,,,,,,,,,,,
2021May,6,7.4,,,,10,50,40,,,,,,,,,,,,,,,
2021May,7,,,,,,,,,,,,,,,,,,,,,,
2021May,10,8.3,,,,,,15,60,20,5,,,,,,,,,,,,
2021May,14,7.2,3,7,12,19,21,19,11,5,2,1,0,0,0,0,0,0,0,0,0,0,0
2021May,15,7.4,,,5,15,35,30,10,5,,,,,,,,,,,,,
2021May,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021May,20,7.1,,,5,20,35,20,15,5,,,,,,,,,,,,,
2021May,22,7.3,,,10,20,40,20,10,,,,,,,,,,,,,,
2021May,23,7.1,,,5,20,27,18,15,10,5,,,,,,,,,,,,
2021May,24,6.9,5,8,14,17,17,11,9,6,5,3,2,2,1,,,,,,,,
2021May,26,6.7,3,18,20,25,15,12,5,2,,,,,,,,,,,,,
2021May,32,,,,,,,,,,,,,,,,,,,,,,
2021May,33,7.5,,,,,,,,,,,,,,,,,,,,,
2021May,38,,,,,,,,,,,,,,,,,,,,,,
2021May,39,7.61,,,,5,30,45,15,5,,,,,,,,,,,,,
2021May,41,,,,,,,,,,,,,,,,,,,,,,
2021May,45,,,,,,,,,,,,,,,,,,,,,,
2021May,47,,,,,,,,,,,,,,,,,,,,,,
2021May,48,7.6,,,,,,,,,,,,,,,,,,,,,
2021May,52,,,,,,,,,,,,,,,,,,,,,,
2021May,54,,,,,40,30,20,10,,,,,,,,,,,,,,
2021May,56,7.4,,,,5,10,70,10,5,,,,,,,,,,,,,
2021May,61,,,,,,,,,,,,,,,,,,,,,,
2021May,63,6.7,0,1,10,50,10,10,5,4,4,3,3,0,0,0,0,0,0,0,0,0,0
2021May,68,,,,,,,,,,,,,,,,,,,,,,
2021May,80,,,,,,,,,,,,,,,,,,,,,,
2021May,82,,,,,,,,,,,,,,,,,,,,,,
2021May,85,7.4230863913,.1362515778,1.0659520354,5.2777659369,15.4387033918,26.7171282042,27.3715384778,16.6017263466,5.9575273405,1.263248643,.1580068572,.0116349139,.0005033187,.0000129562,0,0,0,0,0,0,0,0
2021May,88,7.3,,,,,,,,,,,,,,,,,,,,,
2021May,89,7.2,,,8,15,33,28,8,5,2,1,,,,,,,,,,,
2021May,91,7.2,0,0,7.5,22.5,35,27.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0
2021May,93,7.1,,,2.5,25,62.5,10,,,,,,,,,,,,,,,
2021May,95,7.5910054974,5.670306644,7.1086900454,8.6188505557,10.3399312097,13.9173499524,16.6711361267,12.6835329071,8.2739782693,6.9259786817,4.9113810074,2.9516928976,1.2763199069,.4754378378,.1379285977,.0311631449,.0054834592,.00075144,.0000801974,.0000066658,.0000004315,.0000000218
2021May,96,7.6,,2,5,10,20,33,15,10,3,2,,,,,,,,,,,
2021May,97,,,,,,,,,,,,,,,,,,,,,,
2021May,98,7.8,,,,5,15,35,30,10,5,,,,,,,,,,,,
2021May,99,7.2,,,,,,,,,,,,,,,,,,,,,
2021May,101,7,,,,,,,,,,,,,,,,,,,,,
2021May,102,,,,,,,,,,,,,,,,,,,,,,
2021May,103,,,,,,,,,,,,,,,,,,,,,,
2021May,107,6.9715,6.5797879456,8.1815082016,14.8926876247,19.4671797457,19.683343461,15.3943477724,9.3126742529,4.3571872525,1.5765567929,.4410865408,.0954060827,.0159508466,.0020608972,.00020573,.0000158638,.0000009447,.0000000434,.0000000015,0,0,0
2021May,108,7.54908,,,.09,10.97,29.26,38.05,19.48,2.15,,,,,,,,,,,,,
2021May,110,,,,,,,,,,,,,,,,,,,,,,
2021May,111,,,,,,,,,,,,,,,,,,,,,,
2021May,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021May,114,8.2,,,,,,,,,,,,,,,,,,,,,
2021May,115,,,,,,,,,,,,,,,,,,,,,,
2021May,116,,,,,,,,,,,,,,,,,,,,,,
2021May,127,7.7,1.3248590055,3.5260179674,7.3809943547,11.8962891895,15.8411907517,17.4281498326,15.8417956087,11.8971976955,7.3818399303,3.784006916,1.6024689502,.5606043169,.1620045008,.0386698666,.007623619,.0012412461,.0001668883,.0000185279,.0000016983,.0000001285,1.3248590055
2021May,128,7.7,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,6,7.2,,,,20,60,20,,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,7.8,,,,,5,60,25,10,,,,,,,,,,,,,
2024,14,7.8,4,4,8,11,14,18,14,11,8,5,2,1,0,0,0,0,0,0,0,0,0
2024,15,7.5,,,5,10,30,35,15,5,,,,,,,,,,,,,
2024,16,7.1,6,9,12,14,17,13,9,6,5,5,3,1,0,0,0,0,0,0,0,0,0
2024,20,6.7,,3,20,25,20,15,10,5,2,,,,,,,,,,,,
2024,22,7,,,15,30,40,10,5,,,,,,,,,,,,,,
2024,23,6.8,1,5,15,20,19,15,10,7,5,2,1,,,,,,,,,,
2024,24,7.1,7,11,14,15,13,11,9,7,5,3,2,2,1,,,,,,,,
2024,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,7.5,,10,13,17,18,11,9,7,6,3,2,2,1,1,0,0,0,0,0,0,
2024,38,7,,,,,,,,,,,,,,,,,,,,,
2024,39,8,,,,5,10,20,25,15,15,5,5,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2024,56,7,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,6.5,1,3,10,40,10,10,10,3,3,3,3,3,1,0,0,0,0,0,0,0,0
2024,68,,,,,,,,,,,,,,,,,,,,,,
2024,80,7.4,1.6304347826,3.9402173913,7.0652173913,18.4782608696,16.7119565217,20.3804347827,15.0815217391,8.6956521739,5.4347826087,2.3097826087,.2717391304,0,0,0,0,0,0,0,0,0,0
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,7.4530863913,2.5272634024,4.4280166611,8.8392244976,14.1238925473,18.065470806,18.4973314418,15.1612419573,9.9475943559,5.2244613012,2.1962359696,.7389180814,.1989536175,.0513953609,0,0,0,0,0,0,0,0
2024,88,7.2,,,,,,,,,,,,,,,,,,,,,
2024,89,6.7,,,23,54,17,4,1,.5,.5,,,,,,,,,,,,
2024,91,7.5,0,2.5,5,15,20,22.5,20,7.5,5,2.5,0,0,0,0,0,0,0,0,0,0,0
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,7.3213091641,5.3658762654,9.0121519368,11.2937849935,15.2144608859,20.6025322681,11.7774219435,8.7260292877,5.2411533177,4.5383340774,3.7146755753,2.9528378945,.8148944222,.4230553434,.1965341759,.0817003725,.0303917039,.0101165194,.0030133685,.0008031903,.000191571,.0000408871
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,8.1,,,,5,10,20,25,20,15,5,,,,,,,,,,,
2024,99,6.9,,,,20,80,,,,,,,,,,,,,,,,
2024,101,6.8,7.5,10,20,25,20,10,5,2.5,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2024,108,7.5514105,,,.4,11.94,28.53,36.57,19.65,2.91,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2024,114,8,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,7.4,2.5,2.5,5,15,25,20,10,5,2.5,2,2.5,2.5,2.5,1,1,1,0,0,0,0,0
2024,127,7.3,4.2505276017,6.6663802568,10.6793930991,13.6362070194,15.0801063829,14.4437561667,11.9817522644,8.6084090974,5.3565380341,2.8866826724,1.3472890943,.5445795882,.1906300292,.0577883078,.0151703466,.0034486172,.0006788512,.0001157096,.0000170771,.0000021822,4.2505276017
2024,128,7.5,1,1,3,10,20,30,15,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2.3,,,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,,,,2.1,,,,,,,,,,,,,,,,,,
2019,14,,,,2.7,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.3,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,,,,2.4,,,,,,,,,,,,,,,,,,
2019,23,,,,2.5,,,,,,,,,,,,,,,,,,
2019,24,,,,2.6,,,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,2.5,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,,,,2.3,,,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,52,,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,63,,,,,,,,,,,,,,,,,,,,,,
2019,68,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,,,,2.3,,,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,,,
2019,88,,,,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,91,,,,,,,,,,,,,,,,,,,,,,
2019,93,,,,,,,,,,,,,,,,,,,,,,
2019,95,,,,1.3946331138,,,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.5,,,,,,,,,,,,,,,,,,
2019,99,,,,2.1,,,,,,,,,,,,,,,,,,
2019,101,,,,2.5,,,,,,,,,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,,,
2019,103,,,,2.1,,,,,,,,,,,,,,,,,,
2019,107,,,,2.5,,,,,,,,,,,,,,,,,,
2019,108,,,,2.6845875,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,,,,2.1,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,,,
2019,127,,,,2,,,,,,,,,,,,,,,,,,
2019,128,,,,3,,,,,,,,,,,,,,,,,,
2019Q3,1,,,,,,,,,,,,,,,,,,,,,,
2019Q3,4,,,,,,,,,,,,,,,,,,,,,,
2019Q3,6,65,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q3,7,70.8154537445,1.1184660434,0,,,,,,,,,,,,,,,,,,,
2019Q3,10,70,1.12,,,,,,,,,,,,,,,,,,,,
2019Q3,14,60,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,15,62.33,1.1433,,,,,,,,,,,,,,,,,,,,
2019Q3,16,70,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,20,64,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,22,65,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q3,23,70,1.16,0,,,,,,,,,,,,,,,,,,,
2019Q3,24,72,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q3,26,63,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,32,61.3,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,33,66.2,1.1363636364,0,,,,,,,,,,,,,,,,,,,
2019Q3,38,,,,,,,,,,,,,,,,,,,,,,
2019Q3,39,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,41,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,45,,,,,,,,,,,,,,,,,,,,,,
2019Q3,47,,,0,,,,,,,,,,,,,,,,,,,
2019Q3,48,63,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q3,52,76,1.16,0,,,,,,,,,,,,,,,,,,,
2019Q3,54,,,,,,,,,,,,,,,,,,,,,,
2019Q3,56,67,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,61,64.5,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,63,69,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q3,68,61,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,80,68.7,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q3,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2019Q3,85,63,1.1376564278,0,,,,,,,,,,,,,,,,,,,
2019Q3,88,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,89,65.59538944,1.13338,0,,,,,,,,,,,,,,,,,,,
2019Q3,91,62.8,1.125,0,,,,,,,,,,,,,,,,,,,
2019Q3,93,64.2,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,95,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,96,,1.155,0,,,,,,,,,,,,,,,,,,,
2019Q3,97,,1.14,0,,,,,,,,,,,,,,,,,,,
2019Q3,98,67.1,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q3,99,61.9,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q3,101,64.58,1.12982435,0,,,,,,,,,,,,,,,,,,,
2019Q3,102,66.2,1.1235955056,0,,,,,,,,,,,,,,,,,,,
2019Q3,103,,,0,,,,,,,,,,,,,,,,,,,
2019Q3,107,66,,0,,,,,,,,,,,,,,,,,,,
2019Q3,108,64.02343007,1.1353675281,0,,,,,,,,,,,,,,,,,,,
2019Q3,110,61.1,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q3,111,,,,,,,,,,,,,,,,,,,,,,
2019Q3,112,60,1.1442931495,0,,,,,,,,,,,,,,,,,,,
2019Q3,114,,,0,,,,,,,,,,,,,,,,,,,
2019Q3,115,67,,0,,,,,,,,,,,,,,,,,,,
2019Q3,116,63,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,127,62,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q3,128,64,1.14,0,,,,,,,,,,,,,,,,,,,
2019Q4,1,,,,,,,,,,,,,,,,,,,,,,
2019Q4,4,,,,,,,,,,,,,,,,,,,,,,
2019Q4,6,65,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,7,69.2889569301,1.1184660434,0,,,,,,,,,,,,,,,,,,,
2019Q4,10,70,1.12,,,,,,,,,,,,,,,,,,,,
2019Q4,14,60,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,15,62,1.15,,,,,,,,,,,,,,,,,,,,
2019Q4,16,69,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,20,65,1.14,0,,,,,,,,,,,,,,,,,,,
2019Q4,22,65,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,23,70,1.18,0,,,,,,,,,,,,,,,,,,,
2019Q4,24,68,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,26,63,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,32,61.6,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,33,66.2,1.1363636364,0,,,,,,,,,,,,,,,,,,,
2019Q4,38,,,,,,,,,,,,,,,,,,,,,,
2019Q4,39,67,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,41,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,45,,,,,,,,,,,,,,,,,,,,,,
2019Q4,47,,,0,,,,,,,,,,,,,,,,,,,
2019Q4,48,63,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,52,71,1.2,0,,,,,,,,,,,,,,,,,,,
2019Q4,54,,,,,,,,,,,,,,,,,,,,,,
2019Q4,56,68,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,61,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,63,73,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,68,61,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,80,67.4,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q4,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2019Q4,85,61.5,1.1574074074,0,,,,,,,,,,,,,,,,,,,
2019Q4,88,60,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,89,69.2792590667,1.145845,0,,,,,,,,,,,,,,,,,,,
2019Q4,91,62.5,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,93,68.3,1.15,0,,,,,,,,,,,,,,,,,,,
2019Q4,95,65,1.14,0,,,,,,,,,,,,,,,,,,,
2019Q4,96,,1.18,0,,,,,,,,,,,,,,,,,,,
2019Q4,97,,1.17,0,,,,,,,,,,,,,,,,,,,
2019Q4,98,67.1,1.11,0,,,,,,,,,,,,,,,,,,,
2019Q4,99,60.8,1.16,0,,,,,,,,,,,,,,,,,,,
2019Q4,101,68,1.1363636364,0,,,,,,,,,,,,,,,,,,,
2019Q4,102,72.7,1.1494252874,0,,,,,,,,,,,,,,,,,,,
2019Q4,103,,,0,,,,,,,,,,,,,,,,,,,
2019Q4,107,66,,0,,,,,,,,,,,,,,,,,,,
2019Q4,108,63.83662619,1.1353675281,0,,,,,,,,,,,,,,,,,,,
2019Q4,110,61.4,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q4,111,,,,,,,,,,,,,,,,,,,,,,
2019Q4,112,55.7,1.1306604018,0,,,,,,,,,,,,,,,,,,,
2019Q4,114,,,0,,,,,,,,,,,,,,,,,,,
2019Q4,115,65,1.09,0,,,,,,,,,,,,,,,,,,,
2019Q4,116,63,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,127,61,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,128,66,1.15,0,,,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,6,65,1.15,0,2.6,,,,,,,,,,,,,,,,,,
2020,7,66.7889017763,1.1184660434,,,,,,,,,,,,,,,,,,,,
2020,10,76,1.17,,2,,,,,,,,,,,,,,,,,,
2020,14,58,1.14,0,2.6,,,,,,,,,,,,,,,,,,
2020,15,62,1.168,,,,,,,,,,,,,,,,,,,,
2020,16,67,1.19,0,1.6,,,,,,,,,,,,,,,,,,
2020,20,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020,22,67,1.14,0,2.5,,,,,,,,,,,,,,,,,,
2020,23,70,1.18,0,2.3,,,,,,,,,,,,,,,,,,
2020,24,65,1.205,0,2.6,,,,,,,,,,,,,,,,,,
2020,26,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020,32,62.4,1.13,0,,,,,,,,,,,,,,,,,,,
2020,33,66.2,1.1363636364,0,2.7,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,68,1.18,0,2.5,,,,,,,,,,,,,,,,,,
2020,41,65,1.13,.25,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,0,,,,,,,,,,,,,,,,,,,
2020,48,64,1.21,0,,,,,,,,,,,,,,,,,,,
2020,52,71,1.2,0,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,
2020,56,67,1.2,0,,,,,,,,,,,,,,,,,,,
2020,61,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020,63,74,1.18,0,,,,,,,,,,,,,,,,,,,
2020,68,61,1.14,.05,,,,,,,,,,,,,,,,,,,
2020,80,66.6,1.137,.03,,,,,,,,,,,,,,,,,,,
2020,82,,,0,2.4,,,,,,,,,,,,,,,,,,
2020,85,55.38,1.1862396204,0,,,,,,,,,,,,,,,,,,,
2020,88,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020,89,68.1388888889,1.1716666667,.02,,,,,,,,,,,,,,,,,,,
2020,91,58.5,1.14,0,,,,,,,,,,,,,,,,,,,
2020,93,68.1,1.17,.02,,,,,,,,,,,,,,,,,,,
2020,95,63.5,1.14,0,1.3576291706,,,,,,,,,,,,,,,,,,
2020,96,,1.14,0,,,,,,,,,,,,,,,,,,,
2020,97,,1.2,0,,,,,,,,,,,,,,,,,,,
2020,98,66.8,1.15,0,2.3,,,,,,,,,,,,,,,,,,
2020,99,60.5,1.18,0,2.4,,,,,,,,,,,,,,,,,,
2020,101,65.8185437405,1.16,0,2.5,,,,,,,,,,,,,,,,,,
2020,102,68.8,1.2345679012,0,,,,,,,,,,,,,,,,,,,
2020,103,,,0,2.2,,,,,,,,,,,,,,,,,,
2020,107,67,,0,2.4,,,,,,,,,,,,,,,,,,
2020,108,55.6997187075,1.1353675281,0,2.3843525,,,,,,,,,,,,,,,,,,
2020,110,62.3,1.12,0,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,59.3,1.1444700157,0,,,,,,,,,,,,,,,,,,,
2020,114,,,0,2.3,,,,,,,,,,,,,,,,,,
2020,115,71,1.15,0,,,,,,,,,,,,,,,,,,,
2020,116,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020,127,60,1.19,0,2.2,,,,,,,,,,,,,,,,,,
2020,128,68,1.17,0,3.5,,,,,,,,,,,,,,,,,,
2020Q1,1,,,,,,,,,,,,,,,,,,,,,,
2020Q1,4,,,,,,,,,,,,,,,,,,,,,,
2020Q1,6,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q1,7,68.1877461278,1.1184660434,0,,,,,,,,,,,,,,,,,,,
2020Q1,10,75,1.14,,,,,,,,,,,,,,,,,,,,
2020Q1,14,58,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q1,15,62,1.156,,,,,,,,,,,,,,,,,,,,
2020Q1,16,69,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q1,20,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q1,22,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,23,70,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q1,24,65,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q1,26,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,32,61.9,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,33,66.2,1.1363636364,0,,,,,,,,,,,,,,,,,,,
2020Q1,38,,,,,,,,,,,,,,,,,,,,,,
2020Q1,39,67,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q1,41,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,45,,,,,,,,,,,,,,,,,,,,,,
2020Q1,47,,,0,,,,,,,,,,,,,,,,,,,
2020Q1,48,63,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q1,52,65,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q1,54,,,,,,,,,,,,,,,,,,,,,,
2020Q1,56,68,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q1,61,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,63,70,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q1,68,61,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,80,66.6,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q1,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2020Q1,85,58.9,1.1682242991,0,,,,,,,,,,,,,,,,,,,
2020Q1,88,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,89,69.6666666667,1.1566666667,0,,,,,,,,,,,,,,,,,,,
2020Q1,91,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,93,69.7,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q1,95,64,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q1,96,,1.19,0,,,,,,,,,,,,,,,,,,,
2020Q1,97,,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q1,98,66.9,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,99,60.5,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q1,101,67.116,1.1494252874,0,,,,,,,,,,,,,,,,,,,
2020Q1,102,70,1.1904761905,0,,,,,,,,,,,,,,,,,,,
2020Q1,103,,,0,,,,,,,,,,,,,,,,,,,
2020Q1,107,66.33,,0,,,,,,,,,,,,,,,,,,,
2020Q1,108,59.49239632,1.1353675281,0,,,,,,,,,,,,,,,,,,,
2020Q1,110,61.7,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q1,111,,,,,,,,,,,,,,,,,,,,,,
2020Q1,112,54.3666666667,1.1448137144,0,,,,,,,,,,,,,,,,,,,
2020Q1,114,,,0,,,,,,,,,,,,,,,,,,,
2020Q1,115,,,0,,,,,,,,,,,,,,,,,,,
2020Q1,116,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,127,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,128,68,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q2,1,,,,,,,,,,,,,,,,,,,,,,
2020Q2,4,,,,,,,,,,,,,,,,,,,,,,
2020Q2,6,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q2,7,67.2431845619,1.1184660434,0,,,,,,,,,,,,,,,,,,,
2020Q2,10,75,1.16,,,,,,,,,,,,,,,,,,,,
2020Q2,14,58,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q2,15,62,1.162,,,,,,,,,,,,,,,,,,,,
2020Q2,16,68,1.18,0,,,,,,,,,,,,,,,,,,,
2020Q2,20,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q2,22,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q2,23,70,1.22,0,,,,,,,,,,,,,,,,,,,
2020Q2,24,65,1.19,0,,,,,,,,,,,,,,,,,,,
2020Q2,26,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,32,62.2,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,33,66.2,1.1363636364,0,,,,,,,,,,,,,,,,,,,
2020Q2,38,,,,,,,,,,,,,,,,,,,,,,
2020Q2,39,67,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q2,41,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,45,,,,,,,,,,,,,,,,,,,,,,
2020Q2,47,,,0,,,,,,,,,,,,,,,,,,,
2020Q2,48,63,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q2,52,66,1.21,0,,,,,,,,,,,,,,,,,,,
2020Q2,54,,,,,,,,,,,,,,,,,,,,,,
2020Q2,56,66,1.18,0,,,,,,,,,,,,,,,,,,,
2020Q2,61,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,63,74,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q2,68,61,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q2,80,66.6,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2020Q2,85,55.8,1.1806375443,0,,,,,,,,,,,,,,,,,,,
2020Q2,88,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,89,68.6666666667,1.1666666667,0,,,,,,,,,,,,,,,,,,,
2020Q2,91,59,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q2,93,68.7,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q2,95,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,96,,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q2,97,,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q2,98,67,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q2,99,60.58,1.18,0,,,,,,,,,,,,,,,,,,,
2020Q2,101,66.243492,1.1560693642,0,,,,,,,,,,,,,,,,,,,
2020Q2,102,70,1.2195121951,0,,,,,,,,,,,,,,,,,,,
2020Q2,103,,,0,,,,,,,,,,,,,,,,,,,
2020Q2,107,66.66165,,0,,,,,,,,,,,,,,,,,,,
2020Q2,108,55.36247733,1.1353675281,0,,,,,,,,,,,,,,,,,,,
2020Q2,110,62,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q2,111,,,,,,,,,,,,,,,,,,,,,,
2020Q2,112,54.5,1.129141602,0,,,,,,,,,,,,,,,,,,,
2020Q2,114,,,0,,,,,,,,,,,,,,,,,,,
2020Q2,115,,,0,,,,,,,,,,,,,,,,,,,
2020Q2,116,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,127,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,128,66,1.17,0,,,,,,,,,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,4,,,,,,,,,,,,,,,,,,,,,,
2021,6,65,1.15,.1,2.2,,,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,83,1.2,,1.9,,,,,,,,,,,,,,,,,,
2021,14,57,1.13,.5,2.7,,,,,,,,,,,,,,,,,,
2021,15,62,1.174,,,,,,,,,,,,,,,,,,,,
2021,16,65,1.2,0,2,,,,,,,,,,,,,,,,,,
2021,20,65,1.15,0,,,,,,,,,,,,,,,,,,,
2021,22,72,1.18,.1,2.6,,,,,,,,,,,,,,,,,,
2021,23,70,1.24,0,2.3,,,,,,,,,,,,,,,,,,
2021,24,70,,.0625,,,,,,,,,,,,,,,,,,,
2021,26,63,1.13,0,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,66.2,1.1363636364,0,2.7,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,70,1.2,0,2.5,,,,,,,,,,,,,,,,,,
2021,41,65,1.13,.75,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,0,,,,,,,,,,,,,,,,,,,
2021,48,66,1.3,.05,,,,,,,,,,,,,,,,,,,
2021,52,73,1.25,0,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,
2021,56,65,1.2,0,,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,75,1.23,0,,,,,,,,,,,,,,,,,,,
2021,68,61.5,1.14,.3,,,,,,,,,,,,,,,,,,,
2021,80,67.47,1.166,.23,,,,,,,,,,,,,,,,,,,
2021,82,,,,,,,,,,,,,,,,,,,,,,
2021,85,60.78,1.2345679012,0,,,,,,,,,,,,,,,,,,,
2021,88,60,1.13,0,,,,,,,,,,,,,,,,,,,
2021,89,63.75,1.2116666667,.33,,,,,,,,,,,,,,,,,,,
2021,91,57.5,1.16,0,,,,,,,,,,,,,,,,,,,
2021,93,63.8,1.21,.33,,,,,,,,,,,,,,,,,,,
2021,95,62,1.15,0,1.4631526338,,,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,66,1.19,0,1.9,,,,,,,,,,,,,,,,,,
2021,99,60.5,1.19,.13,2.6,,,,,,,,,,,,,,,,,,
2021,101,62.8520488073,1.18,.05,2,,,,,,,,,,,,,,,,,,
2021,102,,,.04,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,
2021,107,68,,.0025,2.3,,,,,,,,,,,,,,,,,,
2021,108,62.7071026725,1.1353675281,.375,2.0726325,,,,,,,,,,,,,,,,,,
2021,110,62.6,1.12,0,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,65,1.17,0,,,,,,,,,,,,,,,,,,,
2021,114,,,0,2.4,,,,,,,,,,,,,,,,,,
2021,115,72,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,127,70,1.235,0,2.5,,,,,,,,,,,,,,,,,,
2021,128,70,1.2,.5,4,,,,,,,,,,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,6,,,,2.2,,,,,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,,,,1.6,,,,,,,,,,,,,,,,,,
2024,14,,,,2.7,,,,,,,,,,,,,,,,,,
2024,15,,,,,,,,,,,,,,,,,,,,,,
2024,16,,,,2,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,
2024,22,,,,2.6,,,,,,,,,,,,,,,,,,
2024,23,,,,2.3,,,,,,,,,,,,,,,,,,
2024,24,,,,,,,,,,,,,,,,,,,,,,
2024,26,,,,,,,,,,,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,2.4,,,,,,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,
2024,39,,,,2.3,,,,,,,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,,,,,,,,,,,,
2024,56,,,,,,,,,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,
2024,80,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,,,,,,,,,,,,,,,,,,,,,,
2024,88,,,,,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,
2024,91,,,,,,,,,,,,,,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,,,,1.5409141246,,,,,,,,,,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,,,,2.2,,,,,,,,,,,,,,,,,,
2024,99,,,,2.4,,,,,,,,,,,,,,,,,,
2024,101,,,,1.5,,,,,,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,2.4,,,,,,,,,,,,,,,,,,
2024,108,,,,2.0814375,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,2.6,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,,,,,,,,,,,,,,,,,,,,,,
2024,127,,,,2,,,,,,,,,,,,,,,,,,
2024,128,,,,3.5,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2019Q4.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,1.2,,,,1,10,70,14,4,1,,,,,,,,,,,,
2019,2,1.2,0,0,0,0,10,80,10,0,0,0,0,0,,,,,,,,,
2019,4,1.2,,,,,,80,20,,,,,,,,,,,,,,
2019,5,1.1,,,,,25,75,,,,,,,,,,,,,,,
2019,6,1.2,,,,,,80,20,,,,,,,,,,,,,,
2019,7,1.2284152772,,,,,,,,,,,,,,,,,,,,,
2019,10,1.1,,,,,20,75,5,,,,,,,,,,,,,,
2019,14,1.3,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2019,15,1.2,,,,,10,75,15,,,,,,,,,,,,,,
2019,16,1.2,0,1,2,8,16,45,15,10,2,1,0,0,,,,,,,,,
2019,20,1.2,,,,,15,80,5,,,,,,,,,,,,,,
2019,22,1.1,,,,,25,75,,,,,,,,,,,,,,,
2019,23,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,24,1.217263873,,,,6,24,36,24,10,,,,,,,,,,,,,
2019,26,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,32,1.2,0,0,0,0,.8186526536,98.318915531,.8624318154,0,0,0,0,0,,,,,,,,,
2019,33,1.3,,0,0,11,21,31,20,10,5,2,0,,,,,,,,,,
2019,37,1.2,,,,,2,98,,,,,,,,,,,,,,,
2019,38,1.2,,,,,,90,10,,,,,,,,,,,,,,
2019,39,1.2,,,,,15,70,15,,,,,,,,,,,,,,
2019,41,1.2,,,,,50,50,,,,,,,,,,,,,,,
2019,45,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,47,1.2,,,,,10,85,5,,,,,,,,,,,,,,
2019,48,1.2,,,,,,100,,,,,,,,,,,,,,,
2019,54,,,,,,25,50,25,,,,,,,,,,,,,,
2019,56,1.2,,,,,5,90,5,,,,,,,,,,,,,,
2019,57,1.3,0,0,0,0,20,67,13,0,0,0,0,0,,,,,,,,,
2019,61,1.2,,,,,30,60,10,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,80,1.4,0,0,0,0,.2301495972,70.7710011508,28.998849252,0,0,0,0,0,,,,,,,,,
2019,82,1.2,,,,,,,,,,,,,,,,,,,,,
2019,85,1.1526947805,.0000000002,.0000034661,.005796145,1.0221576678,20.8145738752,55.8227977938,21.26056117,1.0679043776,.0062017032,.0000038009,.0000000002,0,,,,,,,,,
2019,88,1.1,,,5,20,30,15,10,8,7,5,,,,,,,,,,,
2019,89,1.1430860271,0,0,.2,3.6,27.2,47.5,19.6,1.9,0,0,0,0,,,,,,,,,
2019,93,1.1,,,,,30,52.5,17.5,,,,,,,,,,,,,,
2019,95,1.175664417,3.4764803864,5.4189342999,8.4883313695,12.0439025642,14.0779471533,17.1792511987,14.3948933092,8.8030440714,6.6065353897,4.2487364017,3.1582133348,2.1037305212,,,,,,,,,
2019,96,1.2,,,,10,20,50,15,5,,,,,,,,,,,,,
2019,97,1.2,,,,,,,,,,,,,,,,,,,,,
2019,98,1.2,,,,,,100,,,,,,,,,,,,,,,
2019,99,1.3,,,,,,90,10,,,,,,,,,,,,,,
2019,101,1.2,,,,,10,80,10,,,,,,,,,,,,,,
2019,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019,103,1.2,,,,,5,90,5,,,,,,,,,,,,,,
2019,107,1.129459,0,.0000000531,.0009183251,.6787473884,25.046667018,62.0569948067,12.0726669727,.1439246169,.0000808172,.0000000019,0,0,,,,,,,,,
2019,110,1.4752618392,0,0,0,0,.0000000026,19.5245873772,80.4753496948,.0000629254,0,0,0,0,,,,,,,,,
2019,111,1.2,,,,,,,,,,,,,,,,,,,,,
2019,112,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,1.3,,,,,,,,,,,,,,,,,,,,,
2019,115,1.2,.8120731148,1.650236226,5.3149193133,11.3292402907,18.0488554433,21.4924987572,19.1306232289,12.7281478018,6.3293174309,2.3520152783,.6530220503,.1590510645,,,,,,,,,
2019,116,1.2,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2019,121,1.1880211651,0,0,0,0,8,90,2,0,0,0,0,0,,,,,,,,,
2019,127,1.3,.0101530041,.013196288,.379307074,4.3159806013,19.8205926395,37.0677341752,28.3522945197,8.8525919182,1.1200309021,.0568224702,.0011434036,.0101530041,,,,,,,,,
2019,128,1.3,,,,,6,90,4,,,,,,,,,,,,,,
2020,1,1.2,,1,2,4,15,44,22,8,3,1,,,,,,,,,,,
2020,2,1.4,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,,,
2020,4,1.2,,,2.5,7.5,20,40,20,10,,,,,,,,,,,,,
2020,5,1.1,,,,10,30,40,15,5,,,,,,,,,,,,,
2020,6,1.1,,,,,,70,30,,,,,,,,,,,,,,
2020,7,1.309389739,,,,,,,,,,,,,,,,,,,,,
2020,10,.7,,,5,30,60,5,,,,,,,,,,,,,,,
2020,14,1.6,0,0,0,2,11,32,36,16,3,0,0,0,,,,,,,,,
2020,15,1.3,,,,10,20,35,20,10,5,,,,,,,,,,,,
2020,16,1,2,5,7,8,20,24,18,11,3,1,1,0,,,,,,,,,
2020,20,1.2,,,,10,25,40,20,5,,,,,,,,,,,,,
2020,22,1,,,,10,25,45,20,,,,,,,,,,,,,,
2020,23,1.2,,,,5,25,30,25,10,5,,,,,,,,,,,,
2020,24,1.2299928622,,1,3,10,20,30,20,8,8,,,,,,,,,,,,
2020,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,32,1.2,.0000600649,.0055568826,.2844857755,4.5811723777,24.1090472632,41.8881252934,24.2155277672,4.6239567819,.2863998714,.0056333171,.00003454,.0000000651,,,,,,,,,
2020,33,1.3,,0,0,11,21,31,20,10,5,2,0,,,,,,,,,,
2020,37,1.3,,,,,14,70,16,,,,,,,,,,,,,,
2020,38,1.1,,,,,20,70,10,,,,,,,,,,,,,,
2020,39,1.2,,,,10,20,35,25,5,5,,,,,,,,,,,,
2020,41,1.4,,,,,25,50,25,,,,,,,,,,,,,,
2020,45,1.4,,,,5,15,35,30,10,5,,,,,,,,,,,,
2020,47,1,,,5,10,20,50,10,5,,,,,,,,,,,,,
2020,48,1.2,,,,,5,90,5,,,,,,,,,,,,,,
2020,54,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,1.1,,,,,30,60,10,,,,,,,,,,,,,,
2020,57,1.2,0,0,0,10,25,50,15,0,0,0,0,0,,,,,,,,,
2020,61,1.3,,,,5,30,40,20,5,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,80,1.6,0,.1150747986,.5753739931,3.4522439586,13.4637514384,24.5109321059,26.1219792865,18.4119677791,9.666283084,2.8768699655,.8055235903,0,,,,,,,,,
2020,82,1.2,,,,,,,,,,,,,,,,,,,,,
2020,85,1.0516908799,.0167797041,.2786438404,2.4507268626,11.1244488691,26.1498384518,31.9012003024,20.2080429732,6.6388986681,1.1280989249,.098779572,.0044386962,.0001031352,,,,,,,,,
2020,88,1.2,,,5,20,30,15,10,8,7,5,,,,,,,,,,,
2020,89,1.2714634279,0,0,.1,1.7,18.7,47.2,28.3,3.9,.1,0,0,0,,,,,,,,,
2020,93,1.2,,,,2.5,25,45,25,2.5,,,,,,,,,,,,,
2020,95,1.2796400593,.342866873,.8176896564,3.4696027028,9.9614993014,19.351890066,25.4375796026,20.5682467741,12.587552761,5.5444093322,1.5276453951,.2848023331,.1062152023,,,,,,,,,
2020,96,1.1,,,5,10,25,30,15,10,5,,,,,,,,,,,,
2020,97,1.2,,,,,,,,,,,,,,,,,,,,,
2020,98,1.3,,,,5,30,40,25,,,,,,,,,,,,,,
2020,99,1.2,,,,,10,70,20,,,,,,,,,,,,,,
2020,101,1,,,,10,40,40,10,,,,,,,,,,,,,,
2020,102,1,,,,,,,,,,,,,,,,,,,,,
2020,103,1.2,,,,5,35,45,10,5,,,,,,,,,,,,,
2020,107,1.253348,.0034492883,.088258506,1.1245861526,7.0400113573,21.7531383567,33.2893734986,25.265616817,9.5016461687,1.7652546753,.1612950802,.0072114661,.0001586332,,,,,,,,,
2020,110,1.5796951075,.0014810146,.0193921214,.3062062902,2.4805270991,10.7506323982,24.9975692423,31.2405924967,20.9950683473,7.5806295974,1.4674443191,.1518393334,.0086177403,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1.7,,,,,,,,,,,,,,,,,,,,,
2020,115,1.2,.8120731148,1.650236226,5.3149193133,11.3292402907,18.0488554433,21.4924987572,19.1306232289,12.7281478018,6.3293174309,2.3520152783,.6530220503,.1590510645,,,,,,,,,
2020,116,1.2,0,0,0,5,20,40,20,15,0,0,0,0,,,,,,,,,
2020,121,1.1657323764,.5,1,5,10,25,28,20,8,2,.5,0,0,,,,,,,,,
2020,127,1.5,.0386911332,.1907260013,1.3302990542,5.6409329348,14.9986176775,25.0273601731,26.220715709,17.2487855523,7.1218106336,1.8441893556,.2991806422,.0386911332,,,,,,,,,
2020,128,1.3,,,1,2,9,50,30,5,2,1,,,,,,,,,,,
2020Sep,1,1.2,,1,2,4,15,41,25,8,3,1,,,,,,,,,,,
2020Sep,2,1.4,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2020Sep,4,1.2,,,2.5,5,20,40,20,10,2.5,,,,,,,,,,,,
2020Sep,5,1.2,,,,,30,50,20,,,,,,,,,,,,,,
2020Sep,6,1.1,,,,,,70,30,,,,,,,,,,,,,,
2020Sep,7,,,,,,,,,,,,,,,,,,,,,,
2020Sep,10,.8,,,5,30,60,5,,,,,,,,,,,,,,,
2020Sep,14,1.5,0,0,1,4,15,30,29,16,4,1,0,0,,,,,,,,,
2020Sep,15,,,,,,,,,,,,,,,,,,,,,,
2020Sep,16,1,0,1,2,10,24,31,21,8,2,1,0,0,,,,,,,,,
2020Sep,20,1.2,,,,10,25,40,20,5,,,,,,,,,,,,,
2020Sep,22,1.2,,,,10,30,40,20,,,,,,,,,,,,,,
2020Sep,23,1.3,,,,5,23,28,24,13,6,1,,,,,,,,,,,
2020Sep,24,1.2159286908,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2020Sep,26,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2020Sep,32,1.2,,,,,,,,,,,,,,,,,,,,,
2020Sep,33,1.3,,,,,,,,,,,,,,,,,,,,,
2020Sep,37,1.5,,,,,2,46,52,,,,,,,,,,,,,,
2020Sep,38,,,,,,,,,,,,,,,,,,,,,,
2020Sep,39,1.2,,,,5,20,40,25,5,5,,,,,,,,,,,,
2020Sep,41,,,,,,,,,,,,,,,,,,,,,,
2020Sep,45,,,,,,,,,,,,,,,,,,,,,,
2020Sep,47,1,,,5,5,25,35,20,5,5,,,,,,,,,,,,
2020Sep,48,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2020Sep,54,,,,,,25,50,25,,,,,,,,,,,,,,
2020Sep,56,1.2,,,,5,20,50,20,5,,,,,,,,,,,,,
2020Sep,57,1.3,0,0,0,10,20,55,15,0,0,0,0,0,,,,,,,,,
2020Sep,61,1.4,,,,,30,45,20,5,,,,,,,,,,,,,
2020Sep,67,,,,,,,,,,,,,,,,,,,,,,
2020Sep,80,,,,,,,,,,,,,,,,,,,,,,
2020Sep,82,1.2,,,,,,,,,,,,,,,,,,,,,
2020Sep,85,1.0748376101,.0000154999,.0040451111,.2811439215,5.3307723799,28.4236231833,43.7494419499,19.6014297972,2.5184957604,.0901569584,.0008732005,.0000022364,.0000000015,,,,,,,,,
2020Sep,88,1.2,,,5,9,11,15,20,20,15,5,,,,,,,,,,,
2020Sep,89,1.5342723402,0,0,.1,1.2,10.2,31.6,37.2,16.7,2.8,.2,0,0,,,,,,,,,
2020Sep,93,1.6,,,,,2.5,35,45,12.5,5,,,,,,,,,,,,
2020Sep,95,1.1600849928,.9099277014,1.5530842872,6.158537773,8.8729616826,16.9401796321,29.1220415222,22.5444764934,9.6237008275,3.292227977,.7968246883,.1364459831,.0495914322,,,,,,,,,
2020Sep,96,1.1,,,3,7,30,35,15,7,3,,,,,,,,,,,,
2020Sep,97,1.1,,,,,,,,,,,,,,,,,,,,,
2020Sep,98,1.3,,,,5,35,35,20,5,,,,,,,,,,,,,
2020Sep,99,1.1,,,,,,,,,,,,,,,,,,,,,
2020Sep,101,.9,,,,,,,,,,,,,,,,,,,,,
2020Sep,102,1.1,,,,,,,,,,,,,,,,,,,,,
2020Sep,103,1.3,,,,5,20,45,25,5,,,,,,,,,,,,,
2020Sep,107,1.306894,.0241806631,.3061983156,2.2744854356,9.5222217145,22.5155867076,30.1112733276,22.7873462013,9.7536715764,2.3580268604,.3213111273,.0246150243,.0010830463,,,,,,,,,
2020Sep,110,1.1036655564,.2396587988,.8780635822,4.2098845345,11.9441296839,21.9679766132,26.204006853,20.2742247553,10.1727248244,3.3085113884,.6969520745,.095002269,.0088646228,,,,,,,,,
2020Sep,111,,,,,,,,,,,,,,,,,,,,,,
2020Sep,112,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Sep,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020Sep,115,1.2,.8120731148,1.650236226,5.3149193133,11.3292402907,18.0488554433,21.4924987572,19.1306232289,12.7281478018,6.3293174309,2.3520152783,.6530220503,.1590510645,,,,,,,,,
2020Sep,116,1.3,0,0,0,5,20,35,30,10,0,0,0,0,,,,,,,,,
2020Sep,121,1.1623010149,.5,1,5,10,25,28,20,8,2,.5,0,0,,,,,,,,,
2020Sep,127,1.5,.0386911332,.1907260013,1.3302990542,5.6409329348,14.9986176775,25.0273601731,26.220715709,17.2487855523,7.1218106336,1.8441893556,.2991806422,.0386911332,,,,,,,,,
2020Sep,128,1.4,,,1,3,10,45,30,8,2,1,,,,,,,,,,,
2021,1,1.5,,1,2,5,12,33,35,8,3,1,,,,,,,,,,,
2021,2,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2021,4,1.1,,2.5,2.5,5,20,30,25,10,5,,,,,,,,,,,,
2021,5,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,6,1,,,,,20,60,20,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.1,,,,5,30,60,5,,,,,,,,,,,,,,
2021,14,1.7,0,0,2,5,11,23,22,21,11,4,1,0,,,,,,,,,
2021,15,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,16,1.2,2,4,7,9,19,23,19,9,5,2,1,0,,,,,,,,,
2021,20,1.4,,,,10,20,35,25,10,,,,,,,,,,,,,
2021,22,1.4,,,,,20,40,35,5,,,,,,,,,,,,,
2021,23,1.3,,,1,6,22,26,23,15,6,1,,,,,,,,,,,
2021,24,1.188191928,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2021,26,1.5,,,5,5,15,25,25,10,10,5,,,,,,,,,,,
2021,32,1.3,.0018589069,.0435687189,.7288606217,5.5760815022,20.1036034988,34.0797376722,27.2407171791,10.2574718332,1.8127661529,.1495137183,.0057185762,.0001016196,,,,,,,,,
2021,33,1.5,,0,0,7,14,28,27,12,9,3,0,,,,,,,,,,
2021,37,1.6,,,,,,25,68,7,,,,,,,,,,,,,
2021,38,1.4,,,,,10,70,20,,,,,,,,,,,,,,
2021,39,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,41,1.6,,,,,,40,30,30,,,,,,,,,,,,,
2021,45,1.525,,,,5,10,30,30,20,5,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2021,54,,,,,,30,50,20,,,,,,,,,,,,,,
2021,56,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2021,57,1.3,0,0,0,5,15,50,25,5,0,0,0,0,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,80,1.7,.2301495972,0,1.495972382,3.912543153,14.3843498274,22.4395857307,22.8998849254,19.2174913694,9.0909090909,4.3728423475,1.3808975834,.5753739931,,,,,,,,,
2021,82,1.4,,,,,,,,,,,,,,,,,,,,,
2021,85,1.46708848,.0199449079,.1978576942,1.3150290303,5.5202893715,14.6519954378,24.6084996332,26.1649985306,17.6127407041,7.5033380659,2.0216050215,.3441251347,.0395764683,,,,,,,,,
2021,88,1.3,,3,8,11,12,14,15,14,10,8,5,,,,,,,,,,
2021,89,1.7381768844,0,0,.1,.2,3.4,21.9,43,26.2,4.9,.3,0,0,,,,,,,,,
2021,93,1.7,,,,,2.5,30,47.5,15,5,,,,,,,,,,,,
2021,95,1.3329442875,1.6181387573,2.1496524472,5.3553440293,9.6203002596,15.5203254268,20.7017013776,17.0854792642,13.8540970298,9.0181531659,3.5961041381,1.2161096121,.2645944921,,,,,,,,,
2021,96,1.5,,,3,7,10,20,35,15,7,3,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.3,,,,5,30,35,25,5,,,,,,,,,,,,,
2021,99,1.3,,,,,10,70,20,,,,,,,,,,,,,,
2021,101,1.2,,,,10,20,40,20,7.5,2.5,,,,,,,,,,,,
2021,102,1.5,,,,,,,,,,,,,,,,,,,,,
2021,103,1.5,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,107,1.249766,.0430583958,.4125058664,2.5270624066,9.3431154924,20.8756416141,28.2130774812,23.0715424564,11.4134173576,3.4128865878,.6160932269,.0670341599,.0045649549,,,,,,,,,
2021,110,1.3756899594,.1723840581,.5778267825,2.7127438005,8.0212202837,16.4222628664,23.2873447092,22.875392925,15.5659382391,7.3361175329,2.3938774326,.5406118835,.0942794865,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,114,1.6,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,121,1.4575520844,.5,1,2,10,20,27,24,10,4,1.5,0,0,,,,,,,,,
2021,127,1.8,.3913613695,1.0014949663,3.3771162138,8.1417725013,14.7764418343,20.1906243238,20.7723625789,16.090917594,9.3845210369,4.1203432442,1.3616829675,.3913613695,,,,,,,,,
2021,128,1.7,1,1,1,2,7,20,30,20,10,5,2,1,,,,,,,,,
2021Sep,1,1.2,,1,2,5,12,33,35,8,3,1,,,,,,,,,,,
2021Sep,2,1.6,0,0,0,0,0,10,80,10,0,0,0,0,,,,,,,,,
2021Sep,4,1.2,,2.5,2.5,5,20,30,25,10,5,,,,,,,,,,,,
2021Sep,5,1.2,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,,
2021Sep,6,1,,,,,20,60,20,,,,,,,,,,,,,,
2021Sep,7,,,,,,,,,,,,,,,,,,,,,,
2021Sep,10,1.2,,,,5,30,60,5,,,,,,,,,,,,,,
2021Sep,14,1.6,0,1,2,7,14,22,23,17,10,3,1,0,,,,,,,,,
2021Sep,15,,,,,,,,,,,,,,,,,,,,,,
2021Sep,16,1.2,2,4,7,9,19,23,19,9,5,2,1,0,,,,,,,,,
2021Sep,20,1.4,,,,10,20,35,25,10,,,,,,,,,,,,,
2021Sep,22,1.4,,,,,20,40,35,5,,,,,,,,,,,,,
2021Sep,23,1.3,,,1,6,22,25,23,16,6,1,,,,,,,,,,,
2021Sep,24,1.2118761538,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2021Sep,26,1.6,,,5,5,10,25,25,15,10,5,,,,,,,,,,,
2021Sep,32,1.3,,,,,,,,,,,,,,,,,,,,,
2021Sep,33,1.5,,,,,,,,,,,,,,,,,,,,,
2021Sep,37,1.6,,,,,1,37,58,4,,,,,,,,,,,,,
2021Sep,38,,,,,,,,,,,,,,,,,,,,,,
2021Sep,39,1.4,,,,5,15,30,25,15,10,,,,,,,,,,,,
2021Sep,41,,,,,,,,,,,,,,,,,,,,,,
2021Sep,45,,,,,,,,,,,,,,,,,,,,,,
2021Sep,47,,,,,,,,,,,,,,,,,,,,,,
2021Sep,48,1.3,,,,,10,75,15,,,,,,,,,,,,,,
2021Sep,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Sep,56,1.2,,,,5,20,50,20,5,,,,,,,,,,,,,
2021Sep,57,1.4,0,0,0,5,15,45,30,5,0,0,0,0,,,,,,,,,
2021Sep,61,,,,,,,,,,,,,,,,,,,,,,
2021Sep,67,,,,,,,,,,,,,,,,,,,,,,
2021Sep,80,,,,,,,,,,,,,,,,,,,,,,
2021Sep,82,,,,,,,,,,,,,,,,,,,,,,
2021Sep,85,1.5766444506,.0019115821,.0386866245,.4541864097,3.0182819509,11.3809089635,24.3963259856,29.7668184951,20.6797661043,8.1752527486,1.8364049535,.2339041259,.0175520563,,,,,,,,,
2021Sep,88,1.3,,3,8,11,12,14,15,14,10,8,5,,,,,,,,,,
2021Sep,89,1.6,0,0,.3,2.5,11.7,27.5,32.4,19.1,5.7,.8,0,0,,,,,,,,,
2021Sep,93,1.6,,,,,2.5,32.5,45,15,5,,,,,,,,,,,,
2021Sep,95,1.3322726411,1.9238322314,2.5882025939,5.0319698685,10.2882998563,15.637725408,20.0272199472,16.0062286385,13.1704228807,9.0449729894,4.0288056218,1.6465951882,.6057247761,,,,,,,,,
2021Sep,96,1.6,,,3,7,10,20,35,15,7,3,,,,,,,,,,,
2021Sep,97,,,,,,,,,,,,,,,,,,,,,,
2021Sep,98,1.3,,,,5,30,40,20,5,,,,,,,,,,,,,
2021Sep,99,1.3,,,,,,,,,,,,,,,,,,,,,
2021Sep,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021Sep,102,,,,,,,,,,,,,,,,,,,,,,
2021Sep,103,1.5,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021Sep,107,1.234666,.1048044631,.7100439457,3.3834544876,10.3946714966,20.6050869511,26.3676263561,21.786245009,11.6210403279,3.9999628158,.887750535,.1269203776,.0123932345,,,,,,,,,
2021Sep,110,1.4057875718,.3116029992,.8172227824,3.215643562,8.2959814527,15.6218581847,21.4751764566,21.5535143155,15.7934563767,8.4484436079,3.2987042632,.9398776789,.2285183202,,,,,,,,,
2021Sep,111,,,,,,,,,,,,,,,,,,,,,,
2021Sep,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Sep,114,1.7,,,,,,,,,,,,,,,,,,,,,
2021Sep,115,,,,,,,,,,,,,,,,,,,,,,
2021Sep,116,,,,,,,,,,,,,,,,,,,,,,
2021Sep,121,1.4798597471,.5,1,2,10,20,27,24,10,4,1.5,0,0,,,,,,,,,
2021Sep,127,1.8,.3913613695,1.0014949663,3.3771162138,8.1417725013,14.7764418343,20.1906243238,20.7723625789,16.090917594,9.3845210369,4.1203432442,1.3616829675,.3913613695,,,,,,,,,
2021Sep,128,1.8,1,1,1,2,6,15,30,25,10,6,2,1,,,,,,,,,
2024,1,1.7,,1,2,4,8,32,39,10,3,1,,,,,,,,,,,
2024,2,1.6,0,0,0,0,0,20,70,10,0,0,0,0,,,,,,,,,
2024,4,1.7,2.5,2.5,5,10,12.5,20,20,12.5,7.5,5,2.5,,,,,,,,,,
2024,5,1.7,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2024,6,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,1.5,,,,2,3,42,51,2,,,,,,,,,,,,,
2024,14,1.7,2,2,6,7,11,14,17,16,11,7,4,3,,,,,,,,,
2024,15,2,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2024,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2024,20,1.7,,,3,7,13,25,30,17,5,,,,,,,,,,,,
2024,22,1.6,,,,,15,30,40,15,,,,,,,,,,,,,
2024,23,1.6,,,2,4,14,18,20,18,14,8,2,,,,,,,,,,
2024,24,1.1744046007,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2024,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.8,,0,0,6,12,18,24,18,9,9,4,,,,,,,,,,
2024,37,2,,,,,,2,45,48,5,,,,,,,,,,,,
2024,38,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2024,39,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,1.675,,,,,10,25,35,20,10,,,,,,,,,,,,
2024,47,1.8,,,,,,,,,,,,,,,,,,,,,
2024,48,1.5,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,30,50,20,,,,,,,,,,,,,,
2024,56,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2024,57,1.5,0,0,0,0,4,25,60,11,0,0,0,0,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,80,1.5,2.6467203682,3.2220943613,6.2140391254,12.6582278481,12.4280782509,16.9159953972,16.2255466053,13.3486766398,7.3647871116,5.0632911392,2.0713463751,1.8411967779,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.8654175134,.0242663737,.1620227807,.8518901202,3.1970269088,8.5671151458,16.3977246036,22.422614165,21.9072870543,15.2928069378,7.6265712407,2.7165381954,.834136474,,,,,,,,,
2024,88,1.3,,3,8,11,12,14,15,14,10,8,5,,,,,,,,,,
2024,89,1.8,0,0,.1,1,6.2,20.2,32.7,26.6,10.8,2.2,.2,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.3804084832,1.7024253872,3.2195299954,5.1694921959,9.6740013064,14.4304720857,19.9094427674,15.0443441529,13.614148238,9.4445353127,4.5847307257,1.7595419984,1.4473358343,,,,,,,,,
2024,96,2,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.6,,,,5,10,30,35,15,5,,,,,,,,,,,,
2024,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.4,,,2.5,5,12.5,30,30,12.5,5,2.5,,,,,,,,,,,
2024,102,1.5,,,,,,,,,,,,,,,,,,,,,
2024,103,1.7,,,,5,10,25,30,20,10,,,,,,,,,,,,
2024,107,1.9,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2024,110,1.6,.2061114976,.554425375,2.2745751338,6.2401404107,12.72070316,19.2716829614,21.7000802214,18.1613527004,11.2969772138,5.2222348887,1.7937269145,.5579895227,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,1.8,,,,5,10,20,30,25,10,,,,,,,,,,,,
2024,114,2,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2024,121,1.7673597579,.5,1,3,7,12,22,27,17,8,2,.5,0,,,,,,,,,
2024,127,1.8,2.9677370836,3.069021565,5.9597950822,9.3024814996,12.5773407802,14.7300656785,14.9433554408,13.131650563,9.9957831603,6.5907926564,3.7642394068,2.9677370836,,,,,,,,,
2024,128,1.9,1,1,1,2,5,10,35,25,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,1,0,0,0,0,50,50,0,0,0,0,0,0,,,,,,,,,
2019,4,1.1,,,,,50,50,,,,,,,,,,,,,,,
2019,5,1,,,,,50,50,,,,,,,,,,,,,,,
2019,6,1.1,,,,,30,60,10,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,1,,,,,40,60,,,,,,,,,,,,,,,
2019,14,1.2,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2019,15,1,,,,,40,60,,,,,,,,,,,,,,,
2019,16,1,,,,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,1,,,,,30,70,,,,,,,,,,,,,,,
2019,23,1,,,,,20,80,,,,,,,,,,,,,,,
2019,24,1.0376617561,,,,8,40,35,15,2,,,,,,,,,,,,,
2019,26,1,,,,,40,60,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,,,,,,,,,,,,,,,,,,,
2019,37,1,,,,,10,90,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,1.1,,,,,20,60,20,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,1,,,,,5,90,5,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,50,50,,,,,,,,,,,,,,,
2019,56,1,,,,,40,60,,,,,,,,,,,,,,,
2019,57,1.2,0,0,0,0,25,62,13,0,0,0,0,0,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,1.1,,,,,,,,,,,,,,,,,,,,,
2019,85,1.1299391247,0,0,.0000000388,.0131275226,12.5003353131,78.6406186687,8.8400199006,.0058985455,.0000000107,0,0,0,,,,,,,,,
2019,88,,,,,,,,,,,,,,,,,,,,,,
2019,89,1.1088768496,0,0,.4,6.3,29.2,42.1,19.2,2.7,.1,0,0,0,,,,,,,,,
2019,93,1.1,,,,,30,52.5,17.5,,,,,,,,,,,,,,
2019,95,1.148654083,1.4831758879,4.7146414557,8.0278422957,13.0005558708,15.1961656562,19.6785294112,14.4035654546,10.6369958914,7.1312958561,4.5862156951,1.1396287225,.0013878028,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,1,,,,,,,,,,,,,,,,,,,,,
2019,98,1.2,,,,,5,95,,,,,,,,,,,,,,,
2019,99,1,,,,,20,80,,,,,,,,,,,,,,,
2019,101,1,,,,,40,60,,,,,,,,,,,,,,,
2019,102,1.1,,,,,,,,,,,,,,,,,,,,,
2019,103,1,,,,,20,75,5,,,,,,,,,,,,,,
2019,107,,,,,,,,,,,,,,,,,,,,,,
2019,110,1.2,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,1.1,,,,,,,,,,,,,,,,,,,,,
2019,115,1,.0004437152,.018502586,.7081101595,8.4015312104,32.0814090547,40.0787093677,16.4325928299,2.1851730182,.0923107726,.0012124159,.000004864,.0000000059,,,,,,,,,
2019,116,1.04,0,0,0,0,5,95,0,0,0,0,0,0,,,,,,,,,
2019,121,1.030458462,0,0,0,0,15,85,0,0,0,0,0,0,,,,,,,,,
2019,127,1,.010338734,.0000000001,.0001038883,.6457214487,40.3972259647,56.8370883438,2.0983028136,.00088007,.0000000028,0,0,.010338734,,,,,,,,,
2019,128,1.1,,,,,20,70,10,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,1.1,0,0,0,0,30,70,0,0,0,0,0,0,,,,,,,,,
2020,4,1.2,,,2.5,7.5,20,40,20,10,,,,,,,,,,,,,
2020,5,1.1,,,,10,30,40,15,5,,,,,,,,,,,,,
2020,6,1.3,,,,,,70,30,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,.9,,,5,30,60,5,,,,,,,,,,,,,,,
2020,14,1.6,0,0,0,0,3,32,53,12,0,0,0,0,,,,,,,,,
2020,15,1.3,,,,10,20,35,20,10,5,,,,,,,,,,,,
2020,16,1.2,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.2,,,,15,30,45,10,,,,,,,,,,,,,,
2020,23,1.2,,,,,25,50,25,,,,,,,,,,,,,,
2020,24,1.227557867,,1,3,10,20,30,20,8,8,,,,,,,,,,,,
2020,26,1.3,,,,,30,35,30,5,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,37,1.2,,,,,20,70,10,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.2,,,,10,20,40,20,10,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,.9,,5,5,25,40,20,5,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,1.2,,,,,15,85,0,,,,,,,,,,,,,,
2020,57,1,0,0,0,10,35,45,10,0,0,0,0,0,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,1.1,,,,,,,,,,,,,,,,,,,,,
2020,85,1.2033116301,.0000154012,.0030546713,.1857567969,3.5231283756,21.3027888927,41.8827802637,27.0237244339,5.6872438445,.3833586225,.0080960647,.0000525298,.0000001032,,,,,,,,,
2020,88,,,,,,,,,,,,,,,,,,,,,,
2020,89,1.2985294536,0,0,.1,2.6,18.8,41.9,29.6,6.6,.4,0,0,0,,,,,,,,,
2020,93,1.3,,,,,20,50,27.5,2.5,,,,,,,,,,,,,
2020,95,1.2809189205,.2918526586,1.5712469089,3.8285891425,9.3545743883,18.2230139007,26.0288876202,20.1336112925,12.4651236481,5.5946910278,2.1755702954,.2424273811,.0904117359,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,1.2,,,,,,,,,,,,,,,,,,,,,
2020,98,1.2,,,,5,25,60,10,,,,,,,,,,,,,,
2020,99,1.1,,,,,20,80,,,,,,,,,,,,,,,
2020,101,1.1,,,,,45,50,5,,,,,,,,,,,,,,
2020,102,1,,,,,,,,,,,,,,,,,,,,,
2020,103,1.2,,,,5,35,45,10,5,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,110,1.2,,,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020,115,1.1,.000154253,.0077984938,.3761237397,5.6129334172,26.8445369207,41.9019304774,21.4795174951,3.5830954334,.1907243254,.0031692823,.0000161372,.0000000248,,,,,,,,,
2020,116,1.16,0,0,0,0,40,50,10,0,0,0,0,0,,,,,,,,,
2020,121,1.2080956203,.5,1,2,8,28,35,21,3,1,.5,0,0,,,,,,,,,
2020,127,1.1,.0099972841,.0000067061,.0118724597,1.8759965079,29.683989631,55.2400995953,12.8379405923,.3292986332,.0008011372,.0000001691,0,.0099972841,,,,,,,,,
2020,128,1.3,,1,1,5,15,40,25,10,2,1,,,,,,,,,,,
2020Sep,1,,,,,,,,,,,,,,,,,,,,,,
2020Sep,2,1.1,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2020Sep,4,1.2,,,2.5,5,20,40,20,10,2.5,,,,,,,,,,,,
2020Sep,5,1.2,,,,,30,50,20,,,,,,,,,,,,,,
2020Sep,6,1.3,,,,,,70,30,,,,,,,,,,,,,,
2020Sep,7,,,,,,,,,,,,,,,,,,,,,,
2020Sep,10,.9,,,5,30,60,5,,,,,,,,,,,,,,,
2020Sep,14,1.6,0,0,0,1,8,33,40,16,2,0,0,0,,,,,,,,,
2020Sep,15,,,,,,,,,,,,,,,,,,,,,,
2020Sep,16,1.2,,,,,,,,,,,,,,,,,,,,,
2020Sep,20,,,,,,,,,,,,,,,,,,,,,,
2020Sep,22,1.3,,,,,30,40,30,,,,,,,,,,,,,,
2020Sep,23,1.2,,,,2,25,45,26,2,,,,,,,,,,,,,
2020Sep,24,1.2119185084,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2020Sep,26,1.4,,,,,25,35,30,10,,,,,,,,,,,,,
2020Sep,32,,,,,,,,,,,,,,,,,,,,,,
2020Sep,33,,,,,,,,,,,,,,,,,,,,,,
2020Sep,37,1.2,,,,,18,80,2,,,,,,,,,,,,,,
2020Sep,38,,,,,,,,,,,,,,,,,,,,,,
2020Sep,39,1.2,,,,5,30,35,25,5,,,,,,,,,,,,,
2020Sep,41,,,,,,,,,,,,,,,,,,,,,,
2020Sep,45,,,,,,,,,,,,,,,,,,,,,,
2020Sep,47,.9,,5,5,25,35,20,5,5,,,,,,,,,,,,,
2020Sep,48,,,,,,,,,,,,,,,,,,,,,,
2020Sep,54,,,,,,50,50,,,,,,,,,,,,,,,
2020Sep,56,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2020Sep,57,1,0,0,0,10,35,45,10,0,0,0,0,0,,,,,,,,,
2020Sep,61,,,,,,,,,,,,,,,,,,,,,,
2020Sep,67,,,,,,,,,,,,,,,,,,,,,,
2020Sep,80,,,,,,,,,,,,,,,,,,,,,,
2020Sep,82,1.1,,,,,,,,,,,,,,,,,,,,,
2020Sep,85,1.2324414786,.0000000249,.0000512945,.0189790747,1.3024377477,17.4456538346,48.4827248799,28.9976319111,3.6600766539,.0920088302,.0004353753,.0000003731,.0000000001,,,,,,,,,
2020Sep,88,,,,,,,,,,,,,,,,,,,,,,
2020Sep,89,1.6,0,0,0,1.1,9.3,29.7,37.4,18.6,3.6,.3,0,0,,,,,,,,,
2020Sep,93,1.6,,,,,2.5,35,45,12.5,5,,,,,,,,,,,,
2020Sep,95,1.2370485121,.6337263227,1.0816577985,6.1288113739,13.5382408491,19.1567184029,22.1219246352,16.6211030147,9.4619760971,5.0523719045,3.314428607,1.9346780605,.9543629339,,,,,,,,,
2020Sep,96,,,,,,,,,,,,,,,,,,,,,,
2020Sep,97,1.2,,,,,,,,,,,,,,,,,,,,,
2020Sep,98,1.2,,,,,30,50,20,,,,,,,,,,,,,,
2020Sep,99,1.2,,,,,,,,,,,,,,,,,,,,,
2020Sep,101,1.1,,,,,,,,,,,,,,,,,,,,,
2020Sep,102,1,,,,,,,,,,,,,,,,,,,,,
2020Sep,103,,,,,,,,,,,,,,,,,,,,,,
2020Sep,107,,,,,,,,,,,,,,,,,,,,,,
2020Sep,110,1.2,,,,,,,,,,,,,,,,,,,,,
2020Sep,111,,,,,,,,,,,,,,,,,,,,,,
2020Sep,112,,,,,,,,,,,,,,,,,,,,,,
2020Sep,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020Sep,115,1,.0004437152,.018502586,.7081101595,8.4015312104,32.0814090547,40.0787093677,16.4325928299,2.1851730182,.0923107726,.0012124159,.000004864,.0000000059,,,,,,,,,
2020Sep,116,1.2,0,0,0,0,35,45,20,0,0,0,0,0,,,,,,,,,
2020Sep,121,1.1834447576,.5,1,2,8,28,35,21,3,1,.5,0,0,,,,,,,,,
2020Sep,127,1.2,.0099972841,.0000067061,.0118724597,1.8759965079,29.683989631,55.2400995953,12.8379405923,.3292986332,.0008011372,.0000001691,0,.0099972841,,,,,,,,,
2020Sep,128,1.4,,1,1,5,15,40,25,10,2,1,,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,2,1.2,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2021,4,1.4,,2.5,2.5,5,20,30,25,10,5,,,,,,,,,,,,
2021,5,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,6,1.2,,,,,10,70,20,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2021,14,1.7,0,0,0,1,6,25,37,23,7,1,0,0,,,,,,,,,
2021,15,1.7,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,16,1.2,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.4,,,,,15,40,30,15,,,,,,,,,,,,,
2021,23,1.3,,,,3,26,40,27,4,,,,,,,,,,,,,
2021,24,1.1984218987,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2021,26,1.5,,,,5,15,30,35,10,5,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,
2021,37,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,1.3,,,,,15,40,35,10,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,30,50,20,,,,,,,,,,,,,,
2021,56,1.3,,,,,15,80,5,,,,,,,,,,,,,,
2021,57,1,0,0,0,10,50,25,15,0,0,0,0,0,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,,,
2021,82,1.2,,,,,,,,,,,,,,,,,,,,,
2021,85,1.437835172,.0001972627,.0103658184,.2480827373,2.6995517773,13.4484335984,30.8511590801,32.7051908885,16.0258425752,3.6187079688,.3744531021,.0176360978,.0003790934,,,,,,,,,
2021,88,,,,,,,,,,,,,,,,,,,,,,
2021,89,1.74428305,0,0,.1,.3,4.2,22,40.4,26.4,6.1,.5,0,0,,,,,,,,,
2021,93,1.7,,,,,2.5,30,47.5,15,5,,,,,,,,,,,,
2021,95,1.3006523398,.5666675331,3.9195223637,5.9755665028,9.9767725952,14.5605294172,22.275693309,16.0288922167,12.9973426333,8.4604594846,3.3737166361,1.1409038982,.7239334101,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.3,,,,5,25,50,15,5,,,,,,,,,,,,,
2021,99,1.3,,,,,30,70,,,,,,,,,,,,,,,
2021,101,1.1,,,,,28.5714285714,42.8571428572,28.5714285714,,,,,,,,,,,,,,
2021,102,1.5,,,,,,,,,,,,,,,,,,,,,
2021,103,1.4,,,5,10,15,35,25,10,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,
2021,110,1.3,,,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,
2021,114,1.6,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,121,1.4671980214,.5,1,2,10,20,30,23,10,3,.5,0,0,,,,,,,,,
2021,127,1.5,.0100001544,.0000044149,.0026168282,.3046310435,7.252167511,37.2363913131,43.1678656312,11.3571203767,.651466387,.0077180978,.0000180878,.0100001544,,,,,,,,,
2021,128,1.7,,1,1,2,4,25,30,20,10,5,2,,,,,,,,,,
2021Sep,1,,,,,,,,,,,,,,,,,,,,,,
2021Sep,2,1.2,0,0,0,0,0,100,0,0,0,0,0,0,,,,,,,,,
2021Sep,4,1.4,,2.5,2.5,5,20,30,25,10,5,,,,,,,,,,,,
2021Sep,5,1.2,,,2.5,10,20,35,20,10,2.5,,,,,,,,,,,,
2021Sep,6,1.2,,,,,10,70,20,,,,,,,,,,,,,,
2021Sep,7,,,,,,,,,,,,,,,,,,,,,,
2021Sep,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2021Sep,14,1.6,0,0,0,3,12,27,33,18,6,1,0,0,,,,,,,,,
2021Sep,15,,,,,,,,,,,,,,,,,,,,,,
2021Sep,16,1.2,,,,,,,,,,,,,,,,,,,,,
2021Sep,20,,,,,,,,,,,,,,,,,,,,,,
2021Sep,22,1.5,,,,10,20,30,40,,,,,,,,,,,,,,
2021Sep,23,1.3,,,,3,26,40,27,4,,,,,,,,,,,,,
2021Sep,24,1.2140120255,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2021Sep,26,1.6,,,,5,10,25,40,15,5,,,,,,,,,,,,
2021Sep,32,,,,,,,,,,,,,,,,,,,,,,
2021Sep,33,,,,,,,,,,,,,,,,,,,,,,
2021Sep,37,1.3,,,,,10,62,28,,,,,,,,,,,,,,
2021Sep,38,,,,,,,,,,,,,,,,,,,,,,
2021Sep,39,1.4,,,,,20,30,30,20,,,,,,,,,,,,,
2021Sep,41,,,,,,,,,,,,,,,,,,,,,,
2021Sep,45,,,,,,,,,,,,,,,,,,,,,,
2021Sep,47,,,,,,,,,,,,,,,,,,,,,,
2021Sep,48,,,,,,,,,,,,,,,,,,,,,,
2021Sep,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Sep,56,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2021Sep,57,1,0,0,0,10,50,25,15,0,0,0,0,0,,,,,,,,,
2021Sep,61,,,,,,,,,,,,,,,,,,,,,,
2021Sep,67,,,,,,,,,,,,,,,,,,,,,,
2021Sep,80,,,,,,,,,,,,,,,,,,,,,,
2021Sep,82,1.2,,,,,,,,,,,,,,,,,,,,,
2021Sep,85,1.4700538598,.0000137291,.0017219848,.0827071474,1.5328602578,11.0947681931,31.7166727603,36.0788347179,16.347382823,2.9331459222,.2062206135,.0056131261,.0000587248,,,,,,,,,
2021Sep,88,,,,,,,,,,,,,,,,,,,,,,
2021Sep,89,1.5562098413,0,0,.2,1.6,10.6,29.6,35.4,18.2,4,.4,0,0,,,,,,,,,
2021Sep,93,1.6,,,,,2.5,32.5,45,15,5,,,,,,,,,,,,
2021Sep,95,1.304250357,.8389810217,1.4588872783,10.4317697864,12.4680245446,15.5472397858,16.7746735183,13.9788893238,11.332874644,8.4396229335,4.7152665145,2.4924895276,1.5212811215,,,,,,,,,
2021Sep,96,,,,,,,,,,,,,,,,,,,,,,
2021Sep,97,,,,,,,,,,,,,,,,,,,,,,
2021Sep,98,1.3,,,,5,25,50,15,5,,,,,,,,,,,,,
2021Sep,99,1.4,,,,,,,,,,,,,,,,,,,,,
2021Sep,101,1,,,,,,,,,,,,,,,,,,,,,
2021Sep,102,,,,,,,,,,,,,,,,,,,,,,
2021Sep,103,,,,,,,,,,,,,,,,,,,,,,
2021Sep,107,,,,,,,,,,,,,,,,,,,,,,
2021Sep,110,1.25,,,,,,,,,,,,,,,,,,,,,
2021Sep,111,,,,,,,,,,,,,,,,,,,,,,
2021Sep,112,,,,,,,,,,,,,,,,,,,,,,
2021Sep,114,1.6,,,,,,,,,,,,,,,,,,,,,
2021Sep,115,,,,,,,,,,,,,,,,,,,,,,
2021Sep,116,,,,,,,,,,,,,,,,,,,,,,
2021Sep,121,1.488581566,.5,1,2,10,20,30,23,10,3,.5,0,0,,,,,,,,,
2021Sep,127,1.5,.0100001544,.0000044149,.0026168282,.3046310435,7.252167511,37.2363913131,43.1678656312,11.3571203767,.651466387,.0077180978,.0000180878,.0100001544,,,,,,,,,
2021Sep,128,1.8,1,1,1,2,5,20,30,20,10,6,3,1,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,2,1.2,0,0,0,0,20,60,20,0,0,0,0,0,,,,,,,,,
2024,4,1.7,2.5,2.5,5,10,12.5,20,20,12.5,7.5,5,2.5,,,,,,,,,,
2024,5,1.7,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2024,6,1.5,,,,,,30,60,10,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,1.5,,,,2,3,42,51,2,,,,,,,,,,,,,
2024,14,1.7,0,0,1,4,11,22,27,21,10,3,1,0,,,,,,,,,
2024,15,1.95,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2024,16,1.6,,,,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,
2024,22,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2024,23,1.5,,,1,10,17,26,27,18,1,,,,,,,,,,,,
2024,24,1.2,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2024,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,,,,,,,,,,,,,,,,,,,
2024,37,1.9,,,,,,14,56,30,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,
2024,39,1.4,,,,5,15,30,30,15,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,1.6,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,30,50,20,,,,,,,,,,,,,,
2024,56,1.35,,,,,15,60,25,,,,,,,,,,,,,,
2024,57,1.2,0,0,0,0,10,55,30,5,0,0,0,0,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,80,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2024,88,,,,,,,,,,,,,,,,,,,,,,
2024,89,1.8,0,0,0,.6,4.7,20,36,28,9.3,1.3,.1,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.3198490072,.6800271221,3.0962587257,5.9287744139,12.1752418028,14.8351644253,20.1043530352,14.4683174011,13.0928816737,9.0829173556,4.4091878425,1.6921716131,.434704589,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.6,,,,,10,35,40,15,,,,,,,,,,,,,
2024,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.2,,,,10,25,35,25,5,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,
2024,110,1.6,,,,,,,,,,,,,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.6,0,0,0,5,15,27.5,32.5,15,5,0,0,0,,,,,,,,,
2024,121,1.7185815716,.5,1,2,6,10,25,30,17,6,2,.5,0,,,,,,,,,
2024,127,1.8,.0100011791,.0001798309,.0228494728,.8595105257,9.809711294,34.7962958784,39.0309384293,13.8695546051,1.5384061749,.0520272476,.0005241831,.0100011791,,,,,,,,,
2024,128,1.9,,1,1,2,5,10,40,25,10,5,1,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2019,1,1,,1,3,5,30,35,15,8,3,,,,,,,,,,,,
2019,2,1.1,0,0,0,0,20,80,0,0,0,0,0,0,,,,,,,,,
2019,4,1,,,,,40,50,10,,,,,,,,,,,,,,
2019,5,1.1,,,,,30,60,10,,,,,,,,,,,,,,
2019,6,1.1,,,,,30,70,,,,,,,,,,,,,,,
2019,7,1.101494415,,,,,,,,,,,,,,,,,,,,,
2019,10,.9,,,,15,60,25,,,,,,,,,,,,,,,
2019,14,1.4,0,0,0,0,6,68,26,0,0,0,0,0,,,,,,,,,
2019,15,1.1,,,,,30,65,5,,,,,,,,,,,,,,
2019,16,1.2,1,2,5,10,25,40,12,4,1,0,0,0,,,,,,,,,
2019,20,1.1,,,,,35,65,,,,,,,,,,,,,,,
2019,22,1.1,,,,,30,70,,,,,,,,,,,,,,,
2019,23,1,,,,,35,65,,,,,,,,,,,,,,,
2019,24,1.1069807324,,,1,11,30,34,20,3,1,,,,,,,,,,,,
2019,26,1.2,,,,,10,90,,,,,,,,,,,,,,,
2019,32,1.2,0,0,.0000000407,.011203964,10.8612129873,78.0708055469,11.0451326718,.0116447473,.000000042,0,0,0,,,,,,,,,
2019,33,1.1,,4,9,13,19,20,14,11,8,2,0,,,,,,,,,,
2019,37,1,,,,,25,75,,,,,,,,,,,,,,,
2019,38,1.1,,,,,30,70,,,,,,,,,,,,,,,
2019,39,1.1,,,,10,30,45,10,5,,,,,,,,,,,,,
2019,41,1.1,,,,,30,70,,,,,,,,,,,,,,,
2019,45,1.1,,,,5,25,55,15,,,,,,,,,,,,,,
2019,47,1,,,,20,75,5,,,,,,,,,,,,,,,
2019,48,1.2,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,10,40,50,,,,,,,,,,,,,,,
2019,56,1.2,,,,,,100,,,,,,,,,,,,,,,
2019,57,1.2,0,0,0,0,25,70,5,0,0,0,0,0,,,,,,,,,
2019,61,1.1,,,,,25,65,10,,,,,,,,,,,,,,
2019,67,1.1,,,,,,,,,,,,,,,,,,,,,
2019,80,1.2,0,0,0,0,6.1271676301,93.8728323699,0,0,0,0,0,0,,,,,,,,,
2019,82,1,,,,,,,,,,,,,,,,,,,,,
2019,85,1.0656366365,.0000745173,.0106455174,.4687365202,6.4749867787,28.6861831032,41.4861884967,19.6872341759,3.0347333107,.1489303008,.0022766208,.0000106433,.000000015,,,,,,,,,
2019,88,,,,,,,,,,,,,,,,,,,,,,
2019,89,1,0,0,.4,7.5,37,42.7,11.7,.7,0,0,0,0,,,,,,,,,
2019,93,1,,,,2.5,30,55,12.5,,,,,,,,,,,,,,
2019,95,1.1546346335,3.3817886008,5.8788305406,7.6632432331,11.13583548,14.2883054043,17.6813503667,13.9112571441,12.1059267316,7.3427175039,3.7537128609,1.8158851102,1.0411470238,,,,,,,,,
2019,96,1.1,,,,5,30,50,10,5,,,,,,,,,,,,,
2019,97,1.1,,,,,,,,,,,,,,,,,,,,,
2019,98,1.1,,,,,30,70,,,,,,,,,,,,,,,
2019,99,1.2,,,,,,100,,,,,,,,,,,,,,,
2019,101,1.1,,,,,15,85,,,,,,,,,,,,,,,
2019,102,1.2,,,,,,,,,,,,,,,,,,,,,
2019,103,1.1,,,,,25,70,5,,,,,,,,,,,,,,
2019,107,1.2007216093,0,0,.0000001918,.0203076293,11.8608297439,76.1021496864,11.9958760268,.020836522,.0000001998,0,0,0,,,,,,,,,
2019,110,1.1976604235,.0000251339,.0019478015,.1482410316,3.2575938584,21.3969600937,43.0155620952,26.7660540045,5.1150334524,.2936249902,.004933769,.0000237374,.0000000322,,,,,,,,,
2019,111,1.2,,,,,,,,,,,,,,,,,,,,,
2019,112,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,1.1,,,,,,,,,,,,,,,,,,,,,
2019,115,1.1,5.7051530017,4.4659797298,8.5918164862,12.039051454,14.5697095598,15.2287096209,13.7476803503,10.718861262,7.2180163138,4.1979035146,2.1085611027,1.4085576042,,,,,,,,,
2019,116,1.1,0,0,0,0,10,90,0,0,0,0,0,0,,,,,,,,,
2019,121,1.1701063762,.2,.3,1,18,30,45,5,.5,0,0,0,0,,,,,,,,,
2019,127,1.1,.7050972581,2.6809254338,7.0919666362,13.4014915866,19.2025707151,20.8648085166,17.1919442143,10.7417590384,5.0889476809,1.8277825529,.497609109,.7050972581,,,,,,,,,
2019,128,1.1,,,,,20,70,10,,,,,,,,,,,,,,
2020,1,.9,1,2,4,10,33,25,13,8,3,1,,,,,,,,,,,
2020,2,1.3,0,0,0,0,0,80,20,0,0,0,0,0,,,,,,,,,
2020,4,.7,5,5,10,15,30,20,10,5,,,,,,,,,,,,,
2020,5,.9,,,2.5,15,35,30,15,2.5,,,,,,,,,,,,,
2020,6,1,,,,,30,60,10,,,,,,,,,,,,,,
2020,7,1.1728267521,,,,,,,,,,,,,,,,,,,,,
2020,10,.6,,,5,20,60,15,,,,,,,,,,,,,,,
2020,14,1.9,0,1,2,5,10,17,19,18,14,8,4,2,,,,,,,,,
2020,15,1.2,,,,5,30,40,15,10,,,,,,,,,,,,,
2020,16,.8,2,3,9,17,20,18,12,9,7,2,1,0,,,,,,,,,
2020,20,.7,,,10,25,35,20,10,,,,,,,,,,,,,,
2020,22,1.1,,,,10,30,45,15,,,,,,,,,,,,,,
2020,23,.7,,,5,20,30,25,18,2,,,,,,,,,,,,,
2020,24,.7595696944,,2,10,20,35,15,10,5,3,,,,,,,,,,,,
2020,26,1.5,,,3,7,15,25,25,18,7,,,,,,,,,,,,
2020,32,1.2,.6304007658,1.7302542793,5.4574000587,11.9041955833,19.0746173073,22.319352565,19.0985096056,11.9506348085,5.4676571934,1.8286973407,.4469864078,.0912940846,,,,,,,,,
2020,33,.8,,9,13,17,19,16,10,9,6,1,0,,,,,,,,,,
2020,37,.9,,,1,6,53,38,2,,,,,,,,,,,,,,
2020,38,1.1,,,,,40,60,,,,,,,,,,,,,,,
2020,39,.9,,,5,15,30,35,15,0,,,,,,,,,,,,,
2020,41,1.2,,,,,30,50,20,,,,,,,,,,,,,,
2020,45,1.325,,,,5,20,30,35,10,,,,,,,,,,,,,
2020,47,.7,5,5,15,30,35,5,5,,,,,,,,,,,,,,
2020,48,1.2,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,20,40,40,,,,,,,,,,,,,,,
2020,56,1.1,,,,,40,60,,,,,,,,,,,,,,,
2020,57,1,0,0,0,5,40,50,5,0,0,0,0,0,,,,,,,,,
2020,61,1.2,,,,5,35,45,15,,,,,,,,,,,,,,
2020,67,1.3,,,,,,,,,,,,,,,,,,,,,
2020,80,1.4,0,0,.2312138728,5.7803468208,17.4566473988,37.456647399,29.4797687861,8.5549132948,1.0404624277,0,0,0,,,,,,,,,
2020,82,.7,,,,,,,,,,,,,,,,,,,,,
2020,85,.7553587153,.6684008202,2.868583233,9.167370628,19.077357685,25.86466304,22.8509872947,13.1544894697,4.9322566071,1.2037510363,.1910608371,.0197020215,.0013773274,,,,,,,,,
2020,88,,,,,,,,,,,,,,,,,,,,,,
2020,89,1.1,0,0,.2,4.6,30.3,46.6,17,1.3,0,0,0,0,,,,,,,,,
2020,93,1.1,,,,,30,55,12.5,2.5,,,,,,,,,,,,,
2020,95,.9471326224,4.303405796,7.5649217361,10.3729364837,12.9765090635,16.9162195861,13.9849357157,12.0556174306,9.1324324289,7.3346414431,4.3680302176,.9397109485,.0506391502,,,,,,,,,
2020,96,1.1,,,5,10,25,35,15,7,3,,,,,,,,,,,,
2020,97,1,,,,,,,,,,,,,,,,,,,,,
2020,98,.9,,,,10,45,35,10,,,,,,,,,,,,,,
2020,99,1.2,,,,,30,70,,,,,,,,,,,,,,,
2020,101,1,,,,10,40,40,10,,,,,,,,,,,,,,
2020,102,.9,,,,,,,,,,,,,,,,,,,,,
2020,103,1,,,,5,35,45,10,5,,,,,,,,,,,,,
2020,107,1.1600078095,.0689120763,.5965640767,3.3267701186,11.2100640672,22.8539431076,28.211719832,21.0921160955,9.5474178442,2.6142305284,.4324330572,.0431422974,.0026868989,,,,,,,,,
2020,110,1.2039665681,.8621562252,1.7010348037,5.3786729314,11.3081233682,17.8786165789,21.2591277834,19.0125579517,12.7881958419,6.4686951489,2.4603913988,.7035449247,.1788830432,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1.1,,,,,,,,,,,,,,,,,,,,,
2020,115,.7,10.1711327315,6.5885704183,11.3863049013,14.1896253766,15.2725771102,14.1973688668,11.3987358136,7.9041689661,4.7337157893,2.4484354809,1.0937250696,.6156394758,,,,,,,,,
2020,116,1,.5,1,3.5,10,30,40,15,0,0,0,0,0,,,,,,,,,
2020,121,1.20621243,4,8,14,18,20,25,10,1,0,0,0,0,,,,,,,,,
2020,127,.9,4.3687064879,6.1190009983,9.9715337796,13.0096049151,14.7563261987,14.5514298981,12.4751632564,9.2981890492,6.0250282012,3.3940950168,1.6622157108,4.3687064879,,,,,,,,,
2020,128,1.2,1,3,6,10,15,40,15,5,3,2,,,,,,,,,,,
2020Q2,1,1.1,1,2,4,10,33,25,13,8,3,1,,,,,,,,,,,
2020Q2,2,1.3,0,0,0,0,0,90,10,0,0,0,0,0,,,,,,,,,
2020Q2,4,.5,5,5,12.5,20,20,15,12.5,5,5,,,,,,,,,,,,
2020Q2,5,1,,,2.5,15,35,30,15,2.5,,,,,,,,,,,,,
2020Q2,6,1.3,,,,,30,60,10,,,,,,,,,,,,,,
2020Q2,7,1.1953068058,,,,,,,,,,,,,,,,,,,,,
2020Q2,10,.5,,,5,20,60,15,,,,,,,,,,,,,,,
2020Q2,14,2,3,3,5,7,9,11,12,12,12,9,7,10,,,,,,,,,
2020Q2,15,1,,,5,15,25,35,15,5,,,,,,,,,,,,,
2020Q2,16,.8,2,3,9,17,20,18,12,9,7,2,1,0,,,,,,,,,
2020Q2,20,.6,,,10,30,35,20,5,,,,,,,,,,,,,,
2020Q2,22,1,,,,10,30,45,15,,,,,,,,,,,,,,
2020Q2,23,.5,,,5,25,28,22,19,1,,,,,,,,,,,,,
2020Q2,24,.6702908125,1,3,10,21,36,15,10,3,1,,,,,,,,,,,,
2020Q2,26,1.6,,,,5,10,20,40,20,5,,,,,,,,,,,,
2020Q2,32,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q2,33,.8,,,,,,,,,,,,,,,,,,,,,
2020Q2,37,.6,,,,10,72,18,,,,,,,,,,,,,,,
2020Q2,38,.888,,,,,40,60,,,,,,,,,,,,,,,
2020Q2,39,.8,,,5,15,35,30,15,,,,,,,,,,,,,,
2020Q2,41,,,,,,,,,,,,,,,,,,,,,,
2020Q2,45,,,,,,,,,,,,,,,,,,,,,,
2020Q2,47,.4,5,5,20,35,25,5,5,,,,,,,,,,,,,,
2020Q2,48,.9,,,,,,,,,,,,,,,,,,,,,
2020Q2,54,,,,,20,40,40,,,,,,,,,,,,,,,
2020Q2,56,1.1,,,,5,35,45,15,,,,,,,,,,,,,,
2020Q2,57,1,0,0,0,15,35,35,15,0,0,0,0,0,,,,,,,,,
2020Q2,61,1.1,,,,15,35,40,10,,,,,,,,,,,,,,
2020Q2,67,,,,,,,,,,,,,,,,,,,,,,
2020Q2,80,,,,,,,,,,,,,,,,,,,,,,
2020Q2,82,.6,,,,,,,,,,,,,,,,,,,,,
2020Q2,85,.6385828514,.0785981301,1.1376139917,7.7493633702,24.2565805512,35.0493252056,23.4166389753,7.2208769614,1.0229007867,.0661379695,.0019383244,.0000255823,.0000001516,,,,,,,,,
2020Q2,88,,,,,,,,,,,,,,,,,,,,,,
2020Q2,89,.8,0,.2,3.8,19.6,38.5,28.8,8.2,.9,0,0,0,0,,,,,,,,,
2020Q2,93,.8,,,5,15,50,25,5,,,,,,,,,,,,,,
2020Q2,95,.9456504696,3.3435356174,7.359190579,9.4855611192,13.1762646401,17.8031009641,15.4635332118,12.7390158818,9.1940504367,7.2524415209,3.895221891,.288084138,0,,,,,,,,,
2020Q2,96,1,,,5,10,30,35,10,7,3,,,,,,,,,,,,
2020Q2,97,.9,,,,,,,,,,,,,,,,,,,,,
2020Q2,98,.9,,,,10,40,40,10,,,,,,,,,,,,,,
2020Q2,99,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q2,101,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q2,102,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q2,103,,,,,,,,,,,,,,,,,,,,,,
2020Q2,107,1.0193149891,.5753370235,2.1906814217,6.8153153449,14.7647684057,22.2811494405,23.4257741646,17.1595144694,8.7561570128,3.1117131012,.7698168436,.132512237,.0172605351,,,,,,,,,
2020Q2,110,1.1502248425,6.5919988928,4.4073241417,8.0477687186,10.9056435824,13.087161781,13.9078249443,13.0885922994,10.9080278574,8.0504080934,5.2614554626,3.045141259,2.6986529674,,,,,,,,,
2020Q2,111,,,,,,,,,,,,,,,,,,,,,,
2020Q2,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Q2,114,1,,,,,,,,,,,,,,,,,,,,,
2020Q2,115,.7,10.1711327315,6.5885704183,11.3863049013,14.1896253766,15.2725771102,14.1973688668,11.3987358136,7.9041689661,4.7337157893,2.4484354809,1.0937250696,.6156394758,,,,,,,,,
2020Q2,116,.8,.5,2.5,5,12,35,30,15,0,0,0,0,0,,,,,,,,,
2020Q2,121,1.124613719,4,8,14,18,20,25,10,1,0,0,0,0,,,,,,,,,
2020Q2,127,1,3.9747569435,5.5544492749,9.2975123118,12.4746045115,14.5511854951,14.7564914303,13.0101147819,9.9722037418,6.6452365613,3.8497713265,1.9389166779,3.9747569435,,,,,,,,,
2020Q2,128,1.2,1,3,6,10,15,40,15,5,3,2,,,,,,,,,,,
2021,1,1.3,1,3,5,9,20,35,15,8,3,1,,,,,,,,,,,
2021,2,1.6,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2021,4,1.1,5,5,10,15,20,22.5,12.5,5,5,,,,,,,,,,,,
2021,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2021,6,.8,,,,10,50,30,10,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,1.7,,,,,10,25,60,5,,,,,,,,,,,,,
2021,14,1.9,0,1,3,6,10,15,20,17,13,8,4,3,,,,,,,,,
2021,15,1.6,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,16,1.2,2,3,5,12,17,19,17,12,7,3,2,1,,,,,,,,,
2021,20,1.3,,,5,10,25,30,20,10,,,,,,,,,,,,,
2021,22,1.4,,,,10,20,45,25,,,,,,,,,,,,,,
2021,23,1.2,,1,8,15,20,25,20,10,1,,,,,,,,,,,,
2021,24,1.2089883533,,2,6,12,22,22,15,12,6,2,1,,,,,,,,,,
2021,26,1.9,,,2,5,9,16,20,20,15,10,3,,,,,,,,,,
2021,32,1.5,1.0630919907,1.8834570269,4.7173613173,8.9806109354,13.9404958258,17.5411477038,17.9181585063,14.8588451955,10.0029162889,5.4664409315,2.4249285643,1.2025457136,,,,,,,,,
2021,33,1.5,,2,5,10,12,17,19,17,11,5,2,,,,,,,,,,
2021,37,1.4,,,,1,9,56,33,1,,,,,,,,,,,,,
2021,38,1.3,,,,,20,80,,,,,,,,,,,,,,,
2021,39,1.4,,,5,5,20,30,30,10,,,,,,,,,,,,,
2021,41,1.3,,,,,20,50,30,,,,,,,,,,,,,,
2021,45,1.425,,,,10,15,25,25,20,5,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,1.3,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021,56,.9,,,,,60,40,,,,,,,,,,,,,,,
2021,57,1.2,0,0,0,5,20,50,20,5,0,0,0,0,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,80,1.4,.1156069364,.9248554913,2.5433526012,8.4393063584,21.2716763006,30.5202312138,21.1560693642,11.3294797688,3.1213872832,.5780346821,0,0,,,,,,,,,
2021,82,1,,,,,,,,,,,,,,,,,,,,,
2021,85,1.2211863187,.3158968775,1.291476636,4.3978309371,10.694463964,18.5768290847,23.0545196512,20.4429890694,12.9514602161,5.8615512337,1.8945854965,.4371924075,.0812044263,,,,,,,,,
2021,88,,,,,,,,,,,,,,,,,,,,,,
2021,89,1.3,0,0,.1,2.5,18.6,42.2,29.7,6.5,.4,0,0,0,,,,,,,,,
2021,93,1.3,,,,2.5,25,35,32.5,5,,,,,,,,,,,,,
2021,95,.9451149599,4.1522052495,8.2055764071,9.9652653103,13.3176190619,17.1143938847,13.4338681611,11.7305824058,9.0597040959,7.3833954142,4.4597645132,1.0406337187,.1369917776,,,,,,,,,
2021,96,1.4,,,3,7,15,35,25,10,5,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,.8,,,5,15,40,30,5,5,,,,,,,,,,,,,
2021,99,1.4,,,,,20,70,10,,,,,,,,,,,,,,
2021,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021,102,.6,,,,,,,,,,,,,,,,,,,,,
2021,103,1.3,,,5,10,15,35,25,10,,,,,,,,,,,,,
2021,107,1.3849114377,.2718795131,1.1027603659,3.7910200759,9.4388008868,17.0244955476,22.2486122117,21.068685994,14.456752267,7.1871113736,2.5882189763,.674976416,.1466863721,,,,,,,,,
2021,110,1.4592353125,1.6449606272,2.057384859,5.1070068396,9.09924198,13.4709860699,16.5713638684,16.9389609317,14.38750382,10.1543096282,5.9548844365,2.9016280885,1.711768851,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,114,-.2,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,121,1.5,2,5,9,14,19,23,19,6,2,1,0,0,,,,,,,,,
2021,127,1.4,6.441679225,4.525676531,7.1035888568,9.321108924,11.1371019126,12.1169185639,12.0040508091,10.828768593,8.8949932027,6.6531432035,4.5312909534,6.441679225,,,,,,,,,
2021,128,1.4,1,2,4,8,15,30,20,10,5,4,1,,,,,,,,,,
2021Q2,1,1.3,1,3,5,9,20,35,15,8,3,1,,,,,,,,,,,
2021Q2,2,1.5,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2021Q2,4,1.1,5,5,10,15,20,22.5,12.5,5,5,,,,,,,,,,,,
2021Q2,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2021Q2,6,1.3,,,,10,50,30,10,,,,,,,,,,,,,,
2021Q2,7,,,,,,,,,,,,,,,,,,,,,,
2021Q2,10,1.5,,,,,10,25,60,5,,,,,,,,,,,,,
2021Q2,14,2,3,3,4,6,9,11,15,12,11,9,7,10,,,,,,,,,
2021Q2,15,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2021Q2,16,1,1,3,5,13,18,19,16,11,8,3,2,1,,,,,,,,,
2021Q2,20,1.2,,,5,10,25,30,20,10,,,,,,,,,,,,,
2021Q2,22,1.2,,,,10,30,45,15,,,,,,,,,,,,,,
2021Q2,23,1.2,,1,8,15,20,25,20,10,1,,,,,,,,,,,,
2021Q2,24,1.2206820756,2,4,5,12,18,24,16,8,5,3,2,1,,,,,,,,,
2021Q2,26,1.8,,,,6,14,20,20,18,15,5,2,,,,,,,,,,
2021Q2,32,1.5,,,,,,,,,,,,,,,,,,,,,
2021Q2,33,1.5,,,,,,,,,,,,,,,,,,,,,
2021Q2,37,1.4,,,,1,14,62,22,1,,,,,,,,,,,,,
2021Q2,38,1.32,,,,,20,80,,,,,,,,,,,,,,,
2021Q2,39,1.3,,,5,5,15,40,25,10,,,,,,,,,,,,,
2021Q2,41,,,,,,,,,,,,,,,,,,,,,,
2021Q2,45,,,,,,,,,,,,,,,,,,,,,,
2021Q2,47,,,,,,,,,,,,,,,,,,,,,,
2021Q2,48,1.3,,,,,,,,,,,,,,,,,,,,,
2021Q2,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021Q2,56,1,,,,5,35,45,15,,,,,,,,,,,,,,
2021Q2,57,1.3,0,0,0,5,20,50,20,5,0,0,0,0,,,,,,,,,
2021Q2,61,,,,,,,,,,,,,,,,,,,,,,
2021Q2,67,,,,,,,,,,,,,,,,,,,,,,
2021Q2,80,,,,,,,,,,,,,,,,,,,,,,
2021Q2,82,,,,,,,,,,,,,,,,,,,,,,
2021Q2,85,1.165506059,.1732082443,.9629051692,3.9882719399,11.0393757035,20.4316430625,25.293824621,20.9475298744,11.6040585506,4.2983149358,1.0640504315,.1759118368,.0209056305,,,,,,,,,
2021Q2,88,,,,,,,,,,,,,,,,,,,,,,
2021Q2,89,1.4,0,0,.6,4.5,16.9,31.4,29.3,13.7,3.2,.4,0,0,,,,,,,,,
2021Q2,93,1.4,,,,2.5,15,45,27.5,5,5,,,,,,,,,,,,
2021Q2,95,.9709528071,3.5422165075,7.7983909895,9.7772516438,14.1552998335,17.7293481924,13.3897543467,11.2653809471,8.6218090951,7.3318470215,4.7056395202,1.3142406121,.3688212906,,,,,,,,,
2021Q2,96,1.3,,,3,7,15,40,20,10,5,,,,,,,,,,,,
2021Q2,97,,,,,,,,,,,,,,,,,,,,,,
2021Q2,98,.9,,,5,20,35,30,5,5,,,,,,,,,,,,,
2021Q2,99,1.4,,,,,,,,,,,,,,,,,,,,,
2021Q2,101,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q2,102,,,,,,,,,,,,,,,,,,,,,,
2021Q2,103,,,,,,,,,,,,,,,,,,,,,,
2021Q2,107,1.3422680163,.2705599591,1.1193217639,3.8848158202,9.7019482818,17.4396870598,22.5677589531,21.0253691905,14.1024476046,6.8090503294,2.3660472133,.5915229802,.1214708441,,,,,,,,,
2021Q2,110,1.4677087597,3.1473613725,2.8126361859,5.912969765,9.1800934439,12.3867022967,14.5256147965,14.8042091643,13.1131782462,10.0948885452,6.754033618,3.9272535205,3.3410590453,,,,,,,,,
2021Q2,111,,,,,,,,,,,,,,,,,,,,,,
2021Q2,112,1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Q2,114,0,,,,,,,,,,,,,,,,,,,,,
2021Q2,115,,,,,,,,,,,,,,,,,,,,,,
2021Q2,116,,,,,,,,,,,,,,,,,,,,,,
2021Q2,121,1.5,2,5,9,14,19,23,19,6,2,1,0,0,,,,,,,,,
2021Q2,127,1.3,6.5316546867,4.9013788064,7.5566728057,9.7315786351,11.4117158642,12.1852392803,11.8476667951,10.4893161093,8.4562286699,6.2075583955,4.1493352651,6.5316546867,,,,,,,,,
2021Q2,128,1.4,1,2,4,8,15,30,20,10,5,4,1,,,,,,,,,,
2024,1,1.4,1,2,4,7,13,40,20,7,3,2,1,,,,,,,,,,
2024,2,1.5,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2024,4,1,2.5,5,7.5,10,20,20,12.5,10,7.5,5,,,,,,,,,,,
2024,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2024,6,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,1.4,,,,5,15,60,15,5,,,,,,,,,,,,,
2024,14,1.9,0,1,3,6,10,16,19,18,13,8,4,2,,,,,,,,,
2024,15,1.5,,,,5,15,25,30,20,5,,,,,,,,,,,,
2024,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2024,20,1.4,,2,5,8,15,25,20,15,10,,,,,,,,,,,,
2024,22,1.5,,,,10,40,40,10,,,,,,,,,,,,,,
2024,23,1,,1,3,15,20,24,18,15,3,1,,,,,,,,,,,
2024,24,.8,3,4,5,25,30,11,8,5,4,3,2,,,,,,,,,,
2024,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.8,,3,6,7,8,9,17,17,16,12,5,,,,,,,,,,
2024,37,1.6,,,,,1,22,55,21,1,,,,,,,,,,,,
2024,38,1.4,,,,,,80,20,,,,,,,,,,,,,,
2024,39,1.3,,,5,10,20,25,25,10,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,1.275,,,,10,20,30,25,15,,,,,,,,,,,,,
2024,47,1.6,,,,,,,,,,,,,,,,,,,,,
2024,48,1.2,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,50,50,,,,,,,,,,,,,,,
2024,56,1.25,,,,5,20,50,20,5,,,,,,,,,,,,,
2024,57,1,0,0,0,5,40,40,15,0,0,0,0,0,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,80,1.3,1.2716763006,2.0809248555,7.5144508671,13.4104046243,14.5664739884,21.387283237,19.1907514451,11.7919075145,5.8959537572,2.3121387283,.3468208092,.2312138728,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.2718440912,1.1944829928,2.5372040666,5.8371329398,10.7488563782,15.8441257417,18.6953554373,17.6589763708,13.3524599901,8.0818233166,3.9155167471,1.5183480887,.6157179303,,,,,,,,,
2024,88,,,,,,,,,,,,,,,,,,,,,,
2024,89,1.5,0,0,.4,3.2,13.7,29.3,31.4,16.9,4.5,.6,0,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.039206256,5.0124629852,7.2057670586,8.687460006,11.6123973223,14.1306372629,17.7704587529,12.2172505005,8.7663645106,6.9181071121,4.9630503878,2.0282243658,.6878197353,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.2,,,5,5,15,35,25,10,5,,,,,,,,,,,,
2024,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.2,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2024,110,1.5,1.7664404955,2.0879567238,5.045831904,8.8217964212,12.9525221761,15.9710079382,16.5384634972,14.382803426,10.5044831267,6.4429140641,3.3186151068,2.1671651204,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2024,114,1.4,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.2,2.5,2.5,5,10,15,25,20,12.5,5,2.5,0,0,,,,,,,,,
2024,121,1.4,2.5,4,6,9,14,20,18,12,8,4,1.5,1,,,,,,,,,
2024,127,1,10.0962067744,6.1122724932,8.3417826007,9.6708836261,10.4496068275,10.5235033898,9.8775071265,8.6409379819,7.0453209668,5.3538571106,3.7919143281,10.0962067744,,,,,,,,,
2024,128,1.5,1,1,3,5,10,30,30,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2019,1,7.5,,,,1,30,60,8,1,,,,,,,,,,,,,
2019,2,7.6,0,0,0,0,0,100,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,4,7.5,,,,,20,80,,,,,,,,,,,,,,,
2019,5,7.5,,,,,,40,60,,,,,,,,,,,,,,
2019,6,7.6,,,,,20,80,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,7.7,,,,,35,60,5,,,,,,,,,,,,,,
2019,14,7.5,0,0,0,0,10,90,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,15,7.5,,,,,40,60,,,,,,,,,,,,,,,
2019,16,7.5,0,1,4,11,20,28,22,9,3,2,0,0,0,0,0,0,0,0,0,0,0
2019,20,7.5,,,,,40,60,,,,,,,,,,,,,,,
2019,22,7.5,,,,,25,75,,,,,,,,,,,,,,,
2019,23,7.6,,,,,20,80,,,,,,,,,,,,,,,
2019,24,7.5595907097,,3,6,16,22,18,15,10,6,3,1,,,,,,,,,,
2019,26,7.6,,,,,40,60,,,,,,,,,,,,,,,
2019,32,7.6,0,0,0,.0000000001,5.0891705686,94.9040016769,.0068277544,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,33,7.7,,2,4,13,21,25,15,10,7,2,1,0,0,0,0,0,0,0,0,0,
2019,37,7.6,,,,,2,98,,,,,,,,,,,,,,,
2019,38,7.5,,,,,10,90,,,,,,,,,,,,,,,
2019,39,7.55,,,,,30,70,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,7.6,,,,5,15,50,20,5,5,,,,,,,,,,,,
2019,48,7.6,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,10,60,30,,,,,,,,,,,,,,,
2019,56,7.7,,,,,20,75,5,,,,,,,,,,,,,,
2019,57,,0,0,0,5,90,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,61,7.5,,,,,25,75,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,80,7.5,0,0,0,0,37.4002280502,62.5997719498,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,82,7.6,,,,,,,,,,,,,,,,,,,,,
2019,85,7.6099632381,0,0,.000003774,.0801374769,17.4564701919,72.5943928763,9.8466974987,.0222976903,.0000004919,0,0,0,0,0,0,0,0,0,0,0,0
2019,88,7.6,,,,,,,,,,,,,,,,,,,,,
2019,89,7.6,,,2.5,5,20,33,25,5.5,4,3,2,0,,,,,,,,,
2019,93,8.3,,,,,,5,65,27.5,2.5,,,,,,,,,,,,
2019,95,7.5820888391,1.9020002767,7.6087010135,11.4200433264,15.2640157357,15.4268781192,15.927515105,10.2339620489,6.4670487397,4.9004796043,3.6683155964,3.0129298621,1.9754006615,1.2521266755,.6742596888,.1281061436,.1022824807,.030157204,.0050476553,.000657983,.0000667984,.0000052813
2019,96,7.6,,,7,15,20,35,15,8,,,,,,,,,,,,,
2019,97,7.7,,,,,,,,,,,,,,,,,,,,,
2019,98,7.5,,,,,40,60,,,,,,,,,,,,,,,
2019,99,7.5,,,,,40,60,,,,,,,,,,,,,,,
2019,101,7.5,,,,,25,75,,,,,,,,,,,,,,,
2019,102,7.6,,,,,,,,,,,,,,,,,,,,,
2019,103,7.6,,,,,10,85,5,,,,,,,,,,,,,,
2019,107,7.6396178668,0,0,0,.0000001903,5.2596993234,94.3402665243,.4000339618,.0000000002,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,110,7.8328252236,0,0,0,.000000005,.0026581951,5.3125949365,73.8225325411,20.80191253,.0603010515,.0000007408,0,0,0,0,0,0,0,0,0,0,0
2019,111,7.4,,,,,,,,,,,,,,,,,,,,,
2019,112,7.5,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2019,114,7.6,,,,,,,,,,,,,,,,,,,,,
2019,115,7.6,4.4087564696,4.9734585732,8.2348782068,11.7554784968,14.4681233559,15.3523683923,14.0452856615,11.0783911972,7.5337439794,4.4170102081,2.2326618797,.9729409658,.3655185282,.1183806158,.0330512305,.0079545718,.0016502634,.0002951081,.0000454866,.0000060429,.0000007664
2019,116,7.5,0,0,0,0,0,95,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,121,7.5083333333,0,0,0,2,43,55,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2019,127,7.5,.066856099,.7871393093,4.5530391242,14.6068097431,26.8861272016,28.4204435722,17.2544737073,6.0117561848,1.2002216904,.1370168905,.0089227053,.0003306349,.0000069549,.0000000829,.0000000006,0,0,0,0,0,.066856099
2019,128,7.7,,,,,8,50,35,6,1,,,,,,,,,,,,
2020,1,7.5,,,1,5,20,33,20,12,6,2,1,,,,,,,,,,
2020,2,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,7.4,,,,20,20,20,15,10,7.5,5,2.5,,,,,,,,,,
2020,5,7.6,,,,,2.5,35,50,10,2.5,,,,,,,,,,,,
2020,6,7.4,,,,,60,40,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,10,8.3,,,,,,15,60,20,5,,,,,,,,,,,,
2020,14,7.3,0,0,2,20,46,28,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,15,7.4,,,,10,45,35,10,,,,,,,,,,,,,,
2020,16,7.3,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020,20,7.3,,,,20,40,30,10,,,,,,,,,,,,,,
2020,22,7.6,,,,,30,60,10,,,,,,,,,,,,,,
2020,23,7.3,,,,10,50,30,10,,,,,,,,,,,,,,
2020,24,7.3695390148,3,6,11,15,18,15,12,10,6,3,1,,,,,,,,,,
2020,26,7.1,,2,15,25,30,20,6,2,,,,,,,,,,,,,
2020,32,7.2,0,.0830930121,2.8749513801,23.5039644887,47.0595118907,23.5170495902,2.8781936166,.0827001088,.0005351559,.0000007567,.0000000002,0,0,0,0,0,0,0,0,0,0
2020,33,7.6,,3,7,14,23,23,11,9,6,3,1,0,0,0,0,0,0,0,0,0,
2020,37,7.5,,,,,25,70,5,,,,,,,,,,,,,,
2020,38,7.5,,,,,20,80,,,,,,,,,,,,,,,
2020,39,7.53,,,,5,30,55,10,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,7.5,,,,5,15,30,25,10,5,5,5,,,,,,,,,,
2020,48,7.4,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,30,40,20,10,,,,,,,,,,,,,,
2020,56,7.5,,,,,40,60,,,,,,,,,,,,,,,
2020,57,,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,61,7.3,,,,10,45,35,10,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,80,7.2,0,1.3683010262,9.9201824401,27.023945268,34.6636259978,18.9281641961,7.2976054732,.7981755986,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,82,7.5,,,,,,,,,,,,,,,,,,,,,
2020,85,7.5969321313,.0125345222,.2215034548,2.0687229319,9.9680820111,24.8664151524,32.1887723907,21.6364222201,7.5439334445,1.3608728229,.1265502889,.00604146,.0001474558,.0000018447,0,0,0,0,0,0,0,0
2020,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020,89,7.4,,,2.5,21.5,30,28,10,5,2,1,,,,,,,,,,,
2020,93,7.9,,,,,15,45,27.5,12.5,,,,,,,,,,,,,
2020,95,7.3893147778,7.0476221589,8.5522621619,11.5556873339,11.925418534,18.0473730501,15.957575894,8.3357672704,6.1605503685,3.687395509,2.2129681145,1.7627985214,1.3570239008,1.1747968424,1.086213899,.6095223781,.3060617181,.1375223948,.0552946226,.0198947015,.0064052637,.0018453624
2020,96,7.4,,3,7,15,30,20,15,7,3,,,,,,,,,,,,
2020,97,7.5,,,,,,,,,,,,,,,,,,,,,
2020,98,7.6,,,,,10,45,40,5,,,,,,,,,,,,,
2020,99,7.3,,,,15,70,15,,,,,,,,,,,,,,,
2020,101,7.5,,,,5,45,45,5,,,,,,,,,,,,,,
2020,102,7.5,,,,,,,,,,,,,,,,,,,,,
2020,103,7.5,,,,5,35,45,15,,,,,,,,,,,,,,
2020,107,7.3954492214,.0277155399,.3951451399,3.8272303543,16.6038981207,33.1041025535,30.4232248787,12.8829160882,2.5044822036,.2221890234,.0089331278,.0001616565,.0000013088,.0000000047,0,0,0,0,0,0,0,0
2020,110,7.7755829628,.0000258992,.0019074875,.0641875592,.9870662819,6.9834672189,22.8741363872,34.8465348531,24.7342148108,8.1680811039,1.2495030852,.0879994034,.0028341583,.0000414763,.0000002743,.0000000008,0,0,0,0,0,0
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,7.6,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2020,114,7.4,,,,,,,,,,,,,,,,,,,,,
2020,115,7.7,3.7325054593,4.4170102081,7.5337439794,11.0783911972,14.0452856615,15.3523683921,14.4681233559,11.7554784968,8.2348782068,4.9734585732,2.5896331629,1.1624886039,.4498840297,.1500939098,.0431682059,.0107026148,.0022873159,.0004213637,.0000669062,.0000091566,.0000012003
2020,116,7.2,0,0,2.5,22.5,36,22.5,7.5,5,2.5,1,.5,0,0,0,0,0,0,0,0,0,0
2020,121,7.15,0,0,2,15,25,22,18,10,5,2,1,0,0,0,0,0,0,0,0,0,0
2020,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2020,128,7.6,,,,10,20,35,20,10,3,1,1,,,,,,,,,,
2020Aug,1,7.5,,,1,5,20,33,20,12,6,2,1,,,,,,,,,,
2020Aug,2,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Aug,4,7.4,,,5,10,20,20,15,10,7.5,5,2.5,2.5,2.5,,,,,,,,
2020Aug,5,7.6,,,,,2.5,35,50,10,2.5,,,,,,,,,,,,
2020Aug,6,7.6,,,,,60,40,,,,,,,,,,,,,,,
2020Aug,7,,,,,,,,,,,,,,,,,,,,,,
2020Aug,10,8.2,,,,,,15,60,20,5,,,,,,,,,,,,
2020Aug,14,7.4,0,0,2,16,37,33,11,1,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Aug,15,7.4,,,5,15,35,30,10,5,,,,,,,,,,,,,
2020Aug,16,7.3,3,7,10,14,19,17,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020Aug,20,7.3,,,,20,40,30,10,,,,,,,,,,,,,,
2020Aug,22,7.6,,,,5,20,50,20,5,,,,,,,,,,,,,
2020Aug,23,7.2,,,2,18,40,26,13,1,,,,,,,,,,,,,
2020Aug,24,7.3825878053,1,3,7,20,25,18,11,8,4,2,1,,,,,,,,,,
2020Aug,26,7,,2,20,30,25,15,6,2,,,,,,,,,,,,,
2020Aug,32,7.2,,,,,,,,,,,,,,,,,,,,,
2020Aug,33,7.6,,,,,,,,,,,,,,,,,,,,,
2020Aug,37,7.5,,,,,35,63,2,,,,,,,,,,,,,,
2020Aug,38,,,,,,,,,,,,,,,,,,,,,,
2020Aug,39,7.6,,,,,35,45,15,5,,,,,,,,,,,,,
2020Aug,41,,,,,,,,,,,,,,,,,,,,,,
2020Aug,45,,,,,,,,,,,,,,,,,,,,,,
2020Aug,47,7.4,,,,,,,,,,,,,,,,,,,,,
2020Aug,48,7.4,,,,,,,,,,,,,,,,,,,,,
2020Aug,54,,,,,10,40,50,,,,,,,,,,,,,,,
2020Aug,56,7.5,,,,,40,50,10,,,,,,,,,,,,,,
2020Aug,57,,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Aug,61,7.2,,,,10,45,35,10,,,,,,,,,,,,,,
2020Aug,67,,,,,,,,,,,,,,,,,,,,,,
2020Aug,80,,,,,,,,,,,,,,,,,,,,,,
2020Aug,82,7.5,,,,,,,,,,,,,,,,,,,,,
2020Aug,85,7.615971213,.0000000005,.0000064619,.0091416209,1.3706304138,23.9378813099,55.5746501818,18.3152876907,.7885087414,.0038915617,.0000020173,.0000000001,0,0,0,0,0,0,0,0,0,0
2020Aug,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020Aug,89,7.4,,,2.5,21.5,30,28,10,5,2,1,,,,,,,,,,,
2020Aug,93,7.3,,,,20,47.5,22.5,10,,,,,,,,,,,,,,
2020Aug,95,7.4626073645,7.8389621851,9.0328733576,10.3069640241,11.699735139,14.3460210777,14.8929384499,11.0383450133,5.9855291323,4.0414031099,2.897555647,2.5641967688,2.0305606672,1.4388835512,.9123897212,.5177023991,.2628603178,.1194304139,.0485567827,.0176656624,.0057511542,.0016754256
2020Aug,96,7.3,,2,5,25,30,20,10,5,3,,,,,,,,,,,,
2020Aug,97,7.5,,,,,,,,,,,,,,,,,,,,,
2020Aug,98,7.6,,,,,5,50,45,,,,,,,,,,,,,,
2020Aug,99,7.2,,,,,,,,,,,,,,,,,,,,,
2020Aug,101,7.5,,,,,,,,,,,,,,,,,,,,,
2020Aug,102,7.5,,,,,,,,,,,,,,,,,,,,,
2020Aug,103,,,,,,,,,,,,,,,,,,,,,,
2020Aug,107,7.41996975,.1629001259,1.1130049615,6.1344447162,18.1062889313,29.6255494721,26.8961915604,13.5463278888,3.7801211015,.5831850724,.0496063379,.0023195473,.0000594456,.0000008327,.0000000064,0,0,0,0,0,0,0
2020Aug,110,7.8,.0111566124,.1102650301,.7608802819,3.4459114887,10.2510543515,20.0446567237,25.7740773296,21.7969183691,12.1223186155,4.4318835533,1.0644676351,.1678279905,.0173529022,.0011754668,.0000521103,.0000015103,.0000000286,.0000000004,0,0,0
2020Aug,111,,,,,,,,,,,,,,,,,,,,,,
2020Aug,112,7.6,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Aug,114,7.4,,,,,,,,,,,,,,,,,,,,,
2020Aug,115,,,,,,,,,,,,,,,,,,,,,,
2020Aug,116,7,0,0,2.5,22.5,36,22.5,7.5,5,2.5,1,.5,0,0,0,0,0,0,0,0,0,0
2020Aug,121,7.2,0,0,2,15,25,22,18,10,5,2,1,0,0,0,0,0,0,0,0,0,0
2020Aug,127,7.5,.7831377593,3.1746896041,8.1380443737,14.7784530091,20.1996550426,20.782241635,16.0944744457,9.3815523597,4.1156603121,1.3586335014,.3374227446,.0630304129,.0088534171,.0009348202,.0000741766,.0000044217,.000000198,.0000000067,.0000000002,0,.7831377593
2020Aug,128,7.6,,,,10,20,35,20,10,3,1,1,,,,,,,,,,
2021,1,7.6,,1,2,7,17,30,20,10,6,4,2,1,,,,,,,,,
2021,2,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,4,7.5,,,5,10,20,20,15,10,7.5,5,2.5,2.5,2.5,,,,,,,,
2021,5,7.8,,,,,5,25,30,25,7.5,5,2.5,,,,,,,,,,
2021,6,7.5,,,,,40,60,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,8.3,,,,,,15,60,20,5,,,,,,,,,,,,
2021,14,7.5,1,3,8,15,22,24,15,8,3,1,0,0,0,0,0,0,0,0,0,0,0
2021,15,7.3,,,5,20,35,35,5,,,,,,,,,,,,,,
2021,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021,20,7.2,,,5,20,35,20,15,5,,,,,,,,,,,,,
2021,22,7.5,,,,,25,50,25,,,,,,,,,,,,,,
2021,23,7,,,5,25,30,22,15,3,,,,,,,,,,,,,
2021,24,7.1575028976,7,10,14,20,12,10,9,8,5,3,2,,,,,,,,,,
2021,26,6.7,3,18,20,25,15,12,5,2,,,,,,,,,,,,,
2021,32,6.9,0,2.606983992,15.2718572177,36.1830968271,32.8870017229,11.4572804255,1.5170218217,.0753628529,.0013857958,.0000093217,.0000000227,0,0,0,0,0,0,0,0,0,0
2021,33,7.5,,8,11,19,20,12,8,7,6,4,3,2,0,0,0,0,0,0,0,0,
2021,37,7.3,,,,5,48,42,5,,,,,,,,,,,,,,
2021,38,7.4,,,,,80,20,,,,,,,,,,,,,,,
2021,39,7.6,,,,5,35,40,15,5,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,7.4,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2021,56,7.3,,,,10,50,40,,,,,,,,,,,,,,,
2021,57,,0,0,10,20,50,10,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,80,7,1.5963511973,7.2976054732,15.9635119726,22.3489167617,24.857468643,18.015963512,7.6396807298,1.9384264538,.3420752566,0,0,0,0,0,0,0,0,0,0,0,0
2021,82,7.4,,,,,,,,,,,,,,,,,,,,,
2021,85,7.5449819421,.0742110723,.6662518355,3.7512793663,12.4737750571,24.531110693,28.5573176477,19.6828076255,8.0280739723,1.9355325702,.2753909512,.0230789662,.0011368347,.000033408,0,0,0,0,0,0,0,0
2021,88,7.3,,,,,,,,,,,,,,,,,,,,,
2021,89,7.3,,,7,16,43,20,6,5,2,1,,,,,,,,,,,
2021,93,7.8,,,,,20,45,25,10,,,,,,,,,,,,,
2021,95,7.2834323141,7.0994326088,11.3071092641,11.3733088484,13.2232301605,15.4773890101,15.1521597954,7.3235592133,5.814971687,5.1362104285,3.2732996249,2.7400442715,.9678905501,.7869708403,.2491839045,.0614479943,.0118010817,.0017650715,.0002056029,.0000186519,.0000013178,.0000000725
2021,96,7.3,,2,5,20,30,25,10,5,3,,,,,,,,,,,,
2021,97,,,,,,,,,,,,,,,,,,,,,,
2021,98,7.9,,,,5,10,30,25,25,5,,,,,,,,,,,,
2021,99,7.1,,,,15,70,15,,,,,,,,,,,,,,,
2021,101,7.4,,,,15,35,35,15,,,,,,,,,,,,,,
2021,102,7.5,,,,,,,,,,,,,,,,,,,,,
2021,103,7.4,,,5,10,40,30,10,5,,,,,,,,,,,,,
2021,107,7.1739484736,3.9305166406,5.9917288382,12.4211229371,18.3553795609,20.7121822684,17.8466800646,11.7421300295,5.8987915003,2.2623297766,.6623054186,.1479749023,.0252261227,.0032805084,.0003253482,.0000246012,.0000014179,.0000000623,.0000000021,.0000000001,0,0
2021,110,7.772270706,.5333826329,1.2846286051,3.3122694541,6.9330747653,11.7815528988,16.2544928028,18.2074656617,16.5590211769,12.2271615812,7.3301376576,3.5676060728,1.4096010836,.4521060974,.1176993571,.0248689455,.0042642834,.000593325,.0000669803,.0000061342,.0000004557,.0000000286
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,7.9,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2021,114,7.6,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,121,6.875,.5,2,12,24,20,15,10,5,4,3,2,1,.5,.5,.5,0,0,0,0,0,0
2021,127,7.7,1.3248590055,3.5260179674,7.3809943547,11.8962891895,15.8411907517,17.4281498326,15.8417956087,11.8971976955,7.3818399303,3.784006916,1.6024689502,.5606043169,.1620045008,.0386698666,.007623619,.0012412461,.0001668883,.0000185279,.0000016983,.0000001285,1.3248590055
2021,128,7.5,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2021Aug,1,7.6,,1,2,7,17,30,20,10,6,4,2,1,,,,,,,,,
2021Aug,2,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Aug,4,7.5,,,5,10,20,20,15,10,7.5,5,2.5,2.5,2.5,,,,,,,,
2021Aug,5,7.8,,,,,5,25,30,25,7.5,5,2.5,,,,,,,,,,
2021Aug,6,7.4,,,,,40,60,,,,,,,,,,,,,,,
2021Aug,7,,,,,,,,,,,,,,,,,,,,,,
2021Aug,10,8.3,,,,,,15,60,20,5,,,,,,,,,,,,
2021Aug,14,7.7,1,2,6,13,18,20,19,12,6,2,1,0,0,0,0,0,0,0,0,0,0
2021Aug,15,7.3,,,5,20,40,25,5,5,,,,,,,,,,,,,
2021Aug,16,7.2,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021Aug,20,7.1,,,5,20,35,20,15,5,,,,,,,,,,,,,
2021Aug,22,7.5,,,,10,15,50,15,10,,,,,,,,,,,,,
2021Aug,23,7,,,5,25,30,22,15,3,,,,,,,,,,,,,
2021Aug,24,7.2,6,8,14,16,20,10,9,6,5,3,2,1,,,,,,,,,
2021Aug,26,6.7,3,18,20,25,15,12,5,2,,,,,,,,,,,,,
2021Aug,32,6.9,,,,,,,,,,,,,,,,,,,,,
2021Aug,33,7.5,,,,,,,,,,,,,,,,,,,,,
2021Aug,37,7.3,,,,2,49,47,2,,,,,,,,,,,,,,
2021Aug,38,,,,,,,,,,,,,,,,,,,,,,
2021Aug,39,7.68,,,,,35,40,20,5,,,,,,,,,,,,,
2021Aug,41,,,,,,,,,,,,,,,,,,,,,,
2021Aug,45,,,,,,,,,,,,,,,,,,,,,,
2021Aug,47,,,,,,,,,,,,,,,,,,,,,,
2021Aug,48,7.4,,,,,,,,,,,,,,,,,,,,,
2021Aug,54,,,,,40,30,20,10,,,,,,,,,,,,,,
2021Aug,56,7.4,,,,10,50,40,,,,,,,,,,,,,,,
2021Aug,57,,0,0,10,20,50,10,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Aug,61,,,,,,,,,,,,,,,,,,,,,,
2021Aug,67,,,,,,,,,,,,,,,,,,,,,,
2021Aug,80,,,,,,,,,,,,,,,,,,,,,,
2021Aug,82,,,,,,,,,,,,,,,,,,,,,,
2021Aug,85,7.5247273193,.0540001583,.5677020877,3.5566883026,12.6462275107,25.5668716244,29.4231077661,19.2795185292,7.1878105109,1.5223883696,.1827891852,.0124103741,.0004752194,.0000103618,0,0,0,0,0,0,0,0
2021Aug,88,7.3,,,,,,,,,,,,,,,,,,,,,
2021Aug,89,7.3,,,7,16,43,20,6,5,2,1,,,,,,,,,,,
2021Aug,93,7,,,15,25,45,15,,,,,,,,,,,,,,,
2021Aug,95,7.326093858,8.2236283312,9.614722106,11.0752331789,12.7397299893,14.8296622227,13.3832964482,9.5267933701,6.6320833133,5.3284018102,4.2019611014,2.5806759099,1.23435843,.4598069025,.1333939292,.0301385964,.0053031799,.000726735,.0000775608,.0000064467,.0000004173,.000000021
2021Aug,96,7.2,,2,5,25,30,20,10,5,3,,,,,,,,,,,,
2021Aug,97,,,,,,,,,,,,,,,,,,,,,,
2021Aug,98,7.9,,,,,10,40,35,10,5,,,,,,,,,,,,
2021Aug,99,7.1,,,,,,,,,,,,,,,,,,,,,
2021Aug,101,7.4,,,,,,,,,,,,,,,,,,,,,
2021Aug,102,,,,,,,,,,,,,,,,,,,,,,
2021Aug,103,,,,,,,,,,,,,,,,,,,,,,
2021Aug,107,7.2016264949,5.2827488139,6.7167990149,12.7384307381,17.7076048581,19.4120490925,16.7824478002,11.4420583935,6.151748615,2.608001232,.8717469247,.2297182809,.0477159932,.0078114109,.0010076748,.0001024144,.0000081992,.000000517,.0000000257,.000000001,0,0
2021Aug,110,7.8,1.2170176004,2.0013833987,4.1690201167,7.4035932247,11.2089386636,14.4679185531,15.9210280223,14.9369217151,11.9474460304,8.1472235723,4.7365159988,2.3475514936,.9918995809,.3572764362,.1097010555,.0287124924,.0064057046,.0012180909,.0001974189,.0000272692,.0000035617
2021Aug,111,,,,,,,,,,,,,,,,,,,,,,
2021Aug,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021Aug,114,7.6,,,,,,,,,,,,,,,,,,,,,
2021Aug,115,,,,,,,,,,,,,,,,,,,,,,
2021Aug,116,,,,,,,,,,,,,,,,,,,,,,
2021Aug,121,6.9,.5,2,12,24,20,15,10,5,4,3,2,1,.5,.5,.5,0,0,0,0,0,0
2021Aug,127,7.7,1.3248590055,3.5260179674,7.3809943547,11.8962891895,15.8411907517,17.4281498326,15.8417956087,11.8971976955,7.3818399303,3.784006916,1.6024689502,.5606043169,.1620045008,.0386698666,.007623619,.0012412461,.0001668883,.0000185279,.0000016983,.0000001285,1.3248590055
2021Aug,128,7.7,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2024,1,7.4,1,2,3,8,25,20,10,9,7,5,4,3,2,1,,,,,,,
2024,2,8,0,0,0,0,20,40,40,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2024,4,7,2.5,5,7.5,15,15,12.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,
2024,5,7.3,,,2.5,7.5,20,30,15,10,7,5,2,1,,,,,,,,,
2024,6,7.8,,,,,25,50,25,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,7.8,,,,,5,60,25,10,,,,,,,,,,,,,
2024,14,8.3,2,2,5,7,11,14,16,14,12,8,5,3,1,0,0,0,0,0,0,0,0
2024,15,7.3,,,5,20,35,30,5,5,,,,,,,,,,,,,
2024,16,7.1,6,9,12,14,17,13,9,6,5,5,3,1,0,0,0,0,0,0,0,0,0
2024,20,6.8,,3,20,25,20,15,10,5,2,,,,,,,,,,,,
2024,22,7,,,15,30,40,10,5,,,,,,,,,,,,,,
2024,23,6.5,1,10,18,20,17,12,9,6,4,2,1,,,,,,,,,,
2024,24,7.3500961782,6,9,10,14,16,12,10,8,6,5,2,1,1,,,,,,,,
2024,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,7.5,,10,13,17,18,11,9,7,6,3,2,2,1,1,0,0,0,0,0,0,
2024,37,6.9,,1,8,36,30,23,2,,,,,,,,,,,,,,
2024,38,7,,,,40,60,,,,,,,,,,,,,,,,
2024,39,8,,,,5,10,20,25,15,15,5,5,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,7,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2024,56,7.3,,,5,15,30,20,20,10,,,,,,,,,,,,,
2024,57,,0,5,10,25,35,10,10,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,80,7.1,4.9030786773,6.7274800456,12.5427594071,19.9543899658,22.4629418472,15.9635119726,10.3762827822,4.9030786773,1.8244013683,.3420752566,0,0,0,0,0,0,0,0,0,0,0
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,7.4530863913,2.5272634024,4.4280166611,8.8392244976,14.1238925473,18.065470806,18.4973314418,15.1612419573,9.9475943559,5.2244613012,2.1962359696,.7389180814,.1989536175,.0513953609,0,0,0,0,0,0,0,0
2024,88,7.5,,,,,,,,,,,,,,,,,,,,,
2024,89,7,,,15,33,33,17,1,.5,.5,,,,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,7.1502557678,7.7545352124,10.1075827264,12.6665492235,15.3273504187,17.8974751607,13.2089724444,9.7866817512,4.141783197,3.3535359878,2.4297614545,1.575322089,.9139451757,.4744778951,.2204229861,.0916310865,.034085828,.0113461865,.0033796447,.0009008184,.0002148565,.0000458569
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,8.2,,,,10,10,15,25,25,10,5,,,,,,,,,,,
2024,99,7,,,,25,70,5,,,,,,,,,,,,,,,
2024,101,7,2.5,7.5,15,25,25,15,7.5,2.5,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,8,2.223630292,2.3,5.3,9.2550649933,13.2569536955,16.0025723702,16.2787553161,13.9552701652,10.0817995807,6.1378256454,3.1488975717,1.3613126239,.4959039969,.1522159577,.039366396,.0085777216,.0015746176,.0002435059,.0000317211,.0000034807,.0000003485
2024,110,9,.389767844,.6052896363,1.3037868891,2.5167320681,4.3536896241,6.7494855381,9.3773194871,11.6757068837,13.0282220294,13.0282220295,11.6757068837,9.3773194871,6.7494855381,4.3536896241,2.5167320681,1.3037868891,.6052896363,.2518275784,.0938907331,.0313701861,.0126793465
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2024,114,7.6,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,7.4,2.5,2.5,5,15,25,20,10,5,2.5,2,2.5,2.5,2.5,1,1,1,0,0,0,0,0
2024,121,6.59,2,5,14,20,17,13,9,5,4,3,2.5,2,1.5,1,.5,.5,0,0,0,0,0
2024,127,7.3,4.2505276017,6.6663802568,10.6793930991,13.6362070194,15.0801063829,14.4437561667,11.9817522644,8.6084090974,5.3565380341,2.8866826724,1.3472890943,.5445795882,.1906300292,.0577883078,.0151703466,.0034486172,.0006788512,.0001157096,.0000170771,.0000021822,4.2505276017
2024,128,7.5,1,1,3,10,20,30,15,10,5,3,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,,,
2019,1,,,,,,,,,,,,,,,,,,,,,,
2019,2,,,,2.7,,,,,,,,,,,,,,,,,,
2019,4,,,,,,,,,,,,,,,,,,,,,,
2019,5,,,,,,,,,,,,,,,,,,,,,,
2019,6,,,,2,,,,,,,,,,,,,,,,,,
2019,7,,,,,,,,,,,,,,,,,,,,,,
2019,10,,,,2.1,,,,,,,,,,,,,,,,,,
2019,14,,,,2.7,,,,,,,,,,,,,,,,,,
2019,15,,,,,,,,,,,,,,,,,,,,,,
2019,16,,,,2.3,,,,,,,,,,,,,,,,,,
2019,20,,,,,,,,,,,,,,,,,,,,,,
2019,22,,,,,,,,,,,,,,,,,,,,,,
2019,23,,,,2.5,,,,,,,,,,,,,,,,,,
2019,24,,,,2.3,,,,,,,,,,,,,,,,,,
2019,26,,,,,,,,,,,,,,,,,,,,,,
2019,32,,,,,,,,,,,,,,,,,,,,,,
2019,33,,,,2.3,,,,,,,,,,,,,,,,,,
2019,37,,,,,,,,,,,,,,,,,,,,,,
2019,38,,,,,,,,,,,,,,,,,,,,,,
2019,39,,,,2.3,,,,,,,,,,,,,,,,,,
2019,41,,,,,,,,,,,,,,,,,,,,,,
2019,45,,,,,,,,,,,,,,,,,,,,,,
2019,47,,,,,,,,,,,,,,,,,,,,,,
2019,48,,,,,,,,,,,,,,,,,,,,,,
2019,54,,,,,,,,,,,,,,,,,,,,,,
2019,56,,,,,,,,,,,,,,,,,,,,,,
2019,57,,,,1.5,,,,,,,,,,,,,,,,,,
2019,61,,,,,,,,,,,,,,,,,,,,,,
2019,67,,,,,,,,,,,,,,,,,,,,,,
2019,80,,,,,,,,,,,,,,,,,,,,,,
2019,82,,,,2.2,,,,,,,,,,,,,,,,,,
2019,85,,,,,,,,,,,,,,,,,,,,,,
2019,88,,,,,,,,,,,,,,,,,,,,,,
2019,89,,,,,,,,,,,,,,,,,,,,,,
2019,93,,,,,,,,,,,,,,,,,,,,,,
2019,95,,,,2.1439885589,,,,,,,,,,,,,,,,,,
2019,96,,,,,,,,,,,,,,,,,,,,,,
2019,97,,,,,,,,,,,,,,,,,,,,,,
2019,98,,,,2.5,,,,,,,,,,,,,,,,,,
2019,99,,,,2.2,,,,,,,,,,,,,,,,,,
2019,101,,,,2.5,,,,,,,,,,,,,,,,,,
2019,102,,,,,,,,,,,,,,,,,,,,,,
2019,103,,,,2.4,,,,,,,,,,,,,,,,,,
2019,107,,,,2.5,,,,,,,,,,,,,,,,,,
2019,110,,,,,,,,,,,,,,,,,,,,,,
2019,111,,,,,,,,,,,,,,,,,,,,,,
2019,112,,,,,,,,,,,,,,,,,,,,,,
2019,114,,,,2.2,,,,,,,,,,,,,,,,,,
2019,115,,,,,,,,,,,,,,,,,,,,,,
2019,116,,,,,,,,,,,,,,,,,,,,,,
2019,121,,,,2.1137641553,,,,,,,,,,,,,,,,,,
2019,127,,,,2,,,,,,,,,,,,,,,,,,
2019,128,,,,3,,,,,,,,,,,,,,,,,,
2019Q4,1,62,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,2,60,,0,,,,,,,,,,,,,,,,,,,
2019Q4,4,57.9,1.08,0,,,,,,,,,,,,,,,,,,,
2019Q4,5,,,0,,,,,,,,,,,,,,,,,,,
2019Q4,6,60,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,7,63.0129885863,1.1230714183,0,,,,,,,,,,,,,,,,,,,
2019Q4,10,60,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q4,14,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,15,61,1.11,0,,,,,,,,,,,,,,,,,,,
2019Q4,16,59,1.14,0,,,,,,,,,,,,,,,,,,,
2019Q4,20,58,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,22,56,,0,,,,,,,,,,,,,,,,,,,
2019Q4,23,63,1.16,0,,,,,,,,,,,,,,,,,,,
2019Q4,24,65,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,26,58,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,32,63,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,33,59,1.0869565217,0,,,,,,,,,,,,,,,,,,,
2019Q4,37,60,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,38,65.5,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,39,65,1.11,0,,,,,,,,,,,,,,,,,,,
2019Q4,41,60,1.11,0,,,,,,,,,,,,,,,,,,,
2019Q4,45,,,,,,,,,,,,,,,,,,,,,,
2019Q4,47,63,1.08,0,,,,,,,,,,,,,,,,,,,
2019Q4,48,62,1.07,0,,,,,,,,,,,,,,,,,,,
2019Q4,54,,,,,,,,,,,,,,,,,,,,,,
2019Q4,56,61,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,57,60,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,61,58,1.1,,,,,,,,,,,,,,,,,,,,
2019Q4,67,,,,,,,,,,,,,,,,,,,,,,
2019Q4,80,67.7,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q4,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2019Q4,85,62,1.100110011,0,,,,,,,,,,,,,,,,,,,
2019Q4,88,,,,,,,,,,,,,,,,,,,,,,
2019Q4,89,60,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,93,60,1.1011866667,0,,,,,,,,,,,,,,,,,,,
2019Q4,95,57,1.1094856581,0,,,,,,,,,,,,,,,,,,,
2019Q4,96,,1.08,0,,,,,,,,,,,,,,,,,,,
2019Q4,97,,1.08,0,,,,,,,,,,,,,,,,,,,
2019Q4,98,60,,0,,,,,,,,,,,,,,,,,,,
2019Q4,99,59,1.12,0,,,,,,,,,,,,,,,,,,,
2019Q4,101,61,1.09,0,,,,,,,,,,,,,,,,,,,
2019Q4,102,58.2,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,103,,,0,,,,,,,,,,,,,,,,,,,
2019Q4,107,61,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,110,63,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,111,,,,,,,,,,,,,,,,,,,,,,
2019Q4,112,56.3,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,114,61.7,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,115,62,1.09,0,,,,,,,,,,,,,,,,,,,
2019Q4,116,62,1.1,0,,,,,,,,,,,,,,,,,,,
2019Q4,121,61.0616666667,1.11,0,,,,,,,,,,,,,,,,,,,
2019Q4,127,62,1.13,0,,,,,,,,,,,,,,,,,,,
2019Q4,128,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020,1,57,1.1,0,,,,,,,,,,,,,,,,,,,
2020,2,57,,0,2.5,,,,,,,,,,,,,,,,,,
2020,4,55.7,1.17,0,,,,,,,,,,,,,,,,,,,
2020,5,,,.1,,,,,,,,,,,,,,,,,,,
2020,6,55,1.1,0,2,,,,,,,,,,,,,,,,,,
2020,7,61.3255096843,1.1230714183,0,,,,,,,,,,,,,,,,,,,
2020,10,65,1.17,0,1.9,,,,,,,,,,,,,,,,,,
2020,14,63,1.14,0,2.7,,,,,,,,,,,,,,,,,,
2020,15,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020,16,56,1.15,0,1.5,,,,,,,,,,,,,,,,,,
2020,20,60,1.12,0,,,,,,,,,,,,,,,,,,,
2020,22,54,,0,,,,,,,,,,,,,,,,,,,
2020,23,60,1.18,0,2.3,,,,,,,,,,,,,,,,,,
2020,24,60,1.205,0,2.4,,,,,,,,,,,,,,,,,,
2020,26,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020,32,63.8,1.1,0,,,,,,,,,,,,,,,,,,,
2020,33,61,1.0869565217,0,2.3,,,,,,,,,,,,,,,,,,
2020,37,65,1.14,0,,,,,,,,,,,,,,,,,,,
2020,38,64.25,1.17,0,,,,,,,,,,,,,,,,,,,
2020,39,65.5,1.16,0,2.5,,,,,,,,,,,,,,,,,,
2020,41,60,1.11,.25,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,60.6,1.11,0,,,,,,,,,,,,,,,,,,,
2020,48,60,1.09,0,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,
2020,56,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020,57,58,1.1,0,1,,,,,,,,,,,,,,,,,,
2020,61,58,1.1,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,80,66,1.13,0,,,,,,,,,,,,,,,,,,,
2020,82,,1.0989010989,0,2.1,,,,,,,,,,,,,,,,,,
2020,85,56.88,1.1325028313,0,,,,,,,,,,,,,,,,,,,
2020,88,,,,,,,,,,,,,,,,,,,,,,
2020,89,60.4,1.1,0,,,,,,,,,,,,,,,,,,,
2020,93,60.4,1.13,0,,,,,,,,,,,,,,,,,,,
2020,95,54,1.1262890074,0,1.9164086756,,,,,,,,,,,,,,,,,,
2020,96,,1.04,0,,,,,,,,,,,,,,,,,,,
2020,97,,,0,,,,,,,,,,,,,,,,,,,
2020,98,65,,0,2.2,,,,,,,,,,,,,,,,,,
2020,99,59,1.14,0,2.3,,,,,,,,,,,,,,,,,,
2020,101,56,1.12,0,2.4,,,,,,,,,,,,,,,,,,
2020,102,55.8,1.2,0,,,,,,,,,,,,,,,,,,,
2020,103,,,0,2.5,,,,,,,,,,,,,,,,,,
2020,107,62,1.1,0,2.4,,,,,,,,,,,,,,,,,,
2020,110,59.8,1.1,0,,,,,,,,,,,,,,,,,,,
2020,111,,,,,,,,,,,,,,,,,,,,,,
2020,112,59.5,1.08,0,,,,,,,,,,,,,,,,,,,
2020,114,55.9,1.13,0,2,,,,,,,,,,,,,,,,,,
2020,115,63.5,1.15,0,,,,,,,,,,,,,,,,,,,
2020,116,62,1.1,0,,,,,,,,,,,,,,,,,,,
2020,121,57.7875,1.11,0,2.2921050979,,,,,,,,,,,,,,,,,,
2020,127,60,1.19,0,2.2,,,,,,,,,,,,,,,,,,
2020,128,65,1.15,0,3,,,,,,,,,,,,,,,,,,
2020Q1,1,57,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,2,58,,0,,,,,,,,,,,,,,,,,,,
2020Q1,4,57.2,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,5,,,0,,,,,,,,,,,,,,,,,,,
2020Q1,6,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,7,62.2070782594,1.1230714183,0,,,,,,,,,,,,,,,,,,,
2020Q1,10,60,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q1,14,63,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,15,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q1,16,57,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q1,20,59,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q1,22,54,,0,,,,,,,,,,,,,,,,,,,
2020Q1,23,60,1.18,0,,,,,,,,,,,,,,,,,,,
2020Q1,24,61,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q1,26,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,32,63.3,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,33,56,1.0869565217,0,,,,,,,,,,,,,,,,,,,
2020Q1,37,62,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q1,38,65,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q1,39,65,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,41,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q1,45,,,,,,,,,,,,,,,,,,,,,,
2020Q1,47,59,1.09,0,,,,,,,,,,,,,,,,,,,
2020Q1,48,60,1.07,0,,,,,,,,,,,,,,,,,,,
2020Q1,54,,,,,,,,,,,,,,,,,,,,,,
2020Q1,56,59,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,57,60,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q1,61,58,1.1,,,,,,,,,,,,,,,,,,,,
2020Q1,67,,,,,,,,,,,,,,,,,,,,,,
2020Q1,80,66,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q1,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2020Q1,85,60.4,1.1086474501,0,,,,,,,,,,,,,,,,,,,
2020Q1,88,,,,,,,,,,,,,,,,,,,,,,
2020Q1,89,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,93,60,1.1083333333,0,,,,,,,,,,,,,,,,,,,
2020Q1,95,56,1.1167997581,0,,,,,,,,,,,,,,,,,,,
2020Q1,96,,1.06,0,,,,,,,,,,,,,,,,,,,
2020Q1,97,,1.08,0,,,,,,,,,,,,,,,,,,,
2020Q1,98,63,,0,,,,,,,,,,,,,,,,,,,
2020Q1,99,59,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,101,57,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q1,102,56.5,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,103,,,0,,,,,,,,,,,,,,,,,,,
2020Q1,107,61.305,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,110,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,111,,,,,,,,,,,,,,,,,,,,,,
2020Q1,112,51.3,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,114,58.9,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,115,62,,0,,,,,,,,,,,,,,,,,,,
2020Q1,116,62,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q1,121,58.9766666667,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q1,127,61,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q1,128,65,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q2,1,57,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,2,56,,0,,,,,,,,,,,,,,,,,,,
2020Q2,4,56.8,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q2,5,,,.1,,,,,,,,,,,,,,,,,,,
2020Q2,6,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,7,61.6178104935,1.1230714183,0,,,,,,,,,,,,,,,,,,,
2020Q2,10,65,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q2,14,63,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q2,15,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q2,16,56,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q2,20,60,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q2,22,54,,0,,,,,,,,,,,,,,,,,,,
2020Q2,23,60,1.2,0,,,,,,,,,,,,,,,,,,,
2020Q2,24,61,1.19,0,,,,,,,,,,,,,,,,,,,
2020Q2,26,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,32,63.6,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,33,58,1.0869565217,0,,,,,,,,,,,,,,,,,,,
2020Q2,37,64,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,38,64.5,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q2,39,65,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q2,41,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q2,45,,,,,,,,,,,,,,,,,,,,,,
2020Q2,47,57,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,48,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,54,,,,,,,,,,,,,,,,,,,,,,
2020Q2,56,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,57,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,61,58,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,67,,,,,,,,,,,,,,,,,,,,,,
2020Q2,80,66,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2020Q2,85,57.3,1.1235955056,0,,,,,,,,,,,,,,,,,,,
2020Q2,88,,,,,,,,,,,,,,,,,,,,,,
2020Q2,89,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,93,60,1.1208333333,0,,,,,,,,,,,,,,,,,,,
2020Q2,95,55,1.1232049,0,,,,,,,,,,,,,,,,,,,
2020Q2,96,,1.05,0,,,,,,,,,,,,,,,,,,,
2020Q2,97,,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,98,65,,0,,,,,,,,,,,,,,,,,,,
2020Q2,99,59,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q2,101,56,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q2,102,56.5,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q2,103,,,0,,,,,,,,,,,,,,,,,,,
2020Q2,107,61.611525,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,110,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,111,,,,,,,,,,,,,,,,,,,,,,
2020Q2,112,57,1.09,0,,,,,,,,,,,,,,,,,,,
2020Q2,114,58,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q2,115,63,,0,,,,,,,,,,,,,,,,,,,
2020Q2,116,62,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q2,121,57.94,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q2,127,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q2,128,65,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q3,1,57,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,2,56,,0,,,,,,,,,,,,,,,,,,,
2020Q3,4,56.4,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q3,5,,,0,,,,,,,,,,,,,,,,,,,
2020Q3,6,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,7,61.0285427276,1.1230714183,0,,,,,,,,,,,,,,,,,,,
2020Q3,10,65,1.16,0,,,,,,,,,,,,,,,,,,,
2020Q3,14,63,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q3,15,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q3,16,56,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q3,20,62,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q3,22,54,,0,,,,,,,,,,,,,,,,,,,
2020Q3,23,60,1.22,0,,,,,,,,,,,,,,,,,,,
2020Q3,24,59,1.22,0,,,,,,,,,,,,,,,,,,,
2020Q3,26,58,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,32,63.9,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,33,64,1.0869565217,0,,,,,,,,,,,,,,,,,,,
2020Q3,37,66,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q3,38,64.5,1.18,0,,,,,,,,,,,,,,,,,,,
2020Q3,39,65,1.17,0,,,,,,,,,,,,,,,,,,,
2020Q3,41,60,1.11,.25,,,,,,,,,,,,,,,,,,,
2020Q3,45,,,,,,,,,,,,,,,,,,,,,,
2020Q3,47,62,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q3,48,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,54,,,,,,,,,,,,,,,,,,,,,,
2020Q3,56,57,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,57,60,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q3,61,58,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,67,,,,,,,,,,,,,,,,,,,,,,
2020Q3,80,66,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q3,82,,1.0989010989,0,,,,,,,,,,,,,,,,,,,
2020Q3,85,53.8,1.1415525114,0,,,,,,,,,,,,,,,,,,,
2020Q3,88,,,,,,,,,,,,,,,,,,,,,,
2020Q3,89,60.5,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,93,60.5,1.1333333333,0,,,,,,,,,,,,,,,,,,,
2020Q3,95,55,1.1295266857,0,,,,,,,,,,,,,,,,,,,
2020Q3,96,,1.02,0,,,,,,,,,,,,,,,,,,,
2020Q3,97,,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q3,98,65,,0,,,,,,,,,,,,,,,,,,,
2020Q3,99,58,1.14,0,,,,,,,,,,,,,,,,,,,
2020Q3,101,55,1.12,0,,,,,,,,,,,,,,,,,,,
2020Q3,102,55,1.19,0,,,,,,,,,,,,,,,,,,,
2020Q3,103,,,0,,,,,,,,,,,,,,,,,,,
2020Q3,107,61.919582625,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,110,60,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,111,,,,,,,,,,,,,,,,,,,,,,
2020Q3,112,66.7,1.07,0,,,,,,,,,,,,,,,,,,,
2020Q3,114,56.1,1.15,0,,,,,,,,,,,,,,,,,,,
2020Q3,115,64,,0,,,,,,,,,,,,,,,,,,,
2020Q3,116,62,1.1,0,,,,,,,,,,,,,,,,,,,
2020Q3,121,57.3466666667,1.11,0,,,,,,,,,,,,,,,,,,,
2020Q3,127,60,1.13,0,,,,,,,,,,,,,,,,,,,
2020Q3,128,65,1.15,0,,,,,,,,,,,,,,,,,,,
2021,1,57,1.1,0,,,,,,,,,,,,,,,,,,,
2021,2,55,,0,2.5,,,,,,,,,,,,,,,,,,
2021,4,55.6,1.22,0,,,,,,,,,,,,,,,,,,,
2021,5,,,.5,,,,,,,,,,,,,,,,,,,
2021,6,55,1.1,0,1.8,,,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,10,73,1.2,0,1.7,,,,,,,,,,,,,,,,,,
2021,14,60,1.15,0,2.7,,,,,,,,,,,,,,,,,,
2021,15,63,1.11,0,,,,,,,,,,,,,,,,,,,
2021,16,55,1.16,0,1.8,,,,,,,,,,,,,,,,,,
2021,20,63,1.14,0,,,,,,,,,,,,,,,,,,,
2021,22,57,,0,,,,,,,,,,,,,,,,,,,
2021,23,60,1.24,0,2.3,,,,,,,,,,,,,,,,,,
2021,24,62,1.3,0,,,,,,,,,,,,,,,,,,,
2021,26,58,1.1,0,,,,,,,,,,,,,,,,,,,
2021,32,65,1.1,0,,,,,,,,,,,,,,,,,,,
2021,33,70,1.0869565217,0,2.2,,,,,,,,,,,,,,,,,,
2021,37,70,1.18,.2,,,,,,,,,,,,,,,,,,,
2021,38,63.88,1.19,0,,,,,,,,,,,,,,,,,,,
2021,39,61,1.19,0,2.5,,,,,,,,,,,,,,,,,,
2021,41,60,1.11,.5,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,,,,,,,,,,,,,,,,,,,,,,
2021,48,60,1.18,0,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,
2021,56,56,1.1,0,,,,,,,,,,,,,,,,,,,
2021,57,55,1.05,0,1.2,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,80,67,1.16,.01,,,,,,,,,,,,,,,,,,,
2021,82,,,0,2.1,,,,,,,,,,,,,,,,,,
2021,85,60.78,1.2004801921,0,,,,,,,,,,,,,,,,,,,
2021,88,,,,,,,,,,,,,,,,,,,,,,
2021,89,62.3,1.2,0,,,,,,,,,,,,,,,,,,,
2021,93,62.3,1.18,.02,,,,,,,,,,,,,,,,,,,
2021,95,54,1.1494895382,0,1.8231624954,,,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,,,0,,,,,,,,,,,,,,,,,,,
2021,98,65,,0,1.8,,,,,,,,,,,,,,,,,,
2021,99,58,1.17,0,2.4,,,,,,,,,,,,,,,,,,
2021,101,60,1.15,0,2,,,,,,,,,,,,,,,,,,
2021,102,59.5,1.2,0,,,,,,,,,,,,,,,,,,,
2021,103,,,0,,,,,,,,,,,,,,,,,,,
2021,107,63.4,1.1,0,2.1,,,,,,,,,,,,,,,,,,
2021,110,61,1.1,0,,,,,,,,,,,,,,,,,,,
2021,111,,,,,,,,,,,,,,,,,,,,,,
2021,112,65,1.09,0,,,,,,,,,,,,,,,,,,,
2021,114,43.4,1.19,0,2.1,,,,,,,,,,,,,,,,,,
2021,115,67,,,,,,,,,,,,,,,,,,,,,
2021,116,,,,,,,,,,,,,,,,,,,,,,
2021,121,56.8866666667,1.11,0,2.3999961853,,,,,,,,,,,,,,,,,,
2021,127,70,1.235,0,2.5,,,,,,,,,,,,,,,,,,
2021,128,65,1.15,.25,3.5,,,,,,,,,,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,2,,,,2.5,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,5,,,,,,,,,,,,,,,,,,,,,,
2024,6,,,,1.5,,,,,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,10,,,,1.6,,,,,,,,,,,,,,,,,,
2024,14,,,,2.7,,,,,,,,,,,,,,,,,,
2024,15,,,,,,,,,,,,,,,,,,,,,,
2024,16,,,,1.9,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,
2024,22,,,,,,,,,,,,,,,,,,,,,,
2024,23,,,,2.3,,,,,,,,,,,,,,,,,,
2024,24,,,,,,,,,,,,,,,,,,,,,,
2024,26,,,,,,,,,,,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,2.2,,,,,,,,,,,,,,,,,,
2024,37,,,,,,,,,,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,
2024,39,,,,2.3,,,,,,,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,,,,,,,,,,,,
2024,56,,,,,,,,,,,,,,,,,,,,,,
2024,57,,,,1,,,,,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,80,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,,,,,,,,,,,,,,,,,,,,,,
2024,88,,,,,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,,,,1.7795933195,,,,,,,,,,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,,,,2.1,,,,,,,,,,,,,,,,,,
2024,99,,,,2.4,,,,,,,,,,,,,,,,,,
2024,101,,,,1.8,,,,,,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,2.3,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,
2024,111,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,2.5,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,,,,,,,,,,,,,,,,,,,,,,
2024,121,,,,2.6999961964,,,,,,,,,,,,,,,,,,
2024,127,,,,2,,,,,,,,,,,,,,,,,,
2024,128,,,,3.5,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2020Q1.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2020,1,1.2,,1,2,4,15,44,22,8,3,1,,,,,,,,,,,
2020,2,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2020,4,1.2,,,,10,20,40,20,10,,,,,,,,,,,,,
2020,5,1,,,,7.5,25,40,20,7.5,,,,,,,,,,,,,
2020,6,1.2,,,,,10,50,25,10,5,,,,,,,,,,,,
2020,7,1.1766426795,,,,,,,,,,,,,,,,,,,,,
2020,8,1,,,,5,30,35,20,10,,,,,,,,,,,,,
2020,10,1,,,,5,15,70,10,,,,,,,,,,,,,,
2020,14,1.1,0,0,0,6,34,46,12,2,0,0,0,0,,,,,,,,,
2020,15,1.3,,,,10,20,35,20,10,5,,,,,,,,,,,,
2020,16,1.2,2,5,7,8,20,24,18,11,3,1,1,0,,,,,,,,,
2020,20,1.3,,,,5,20,40,30,5,,,,,,,,,,,,,
2020,22,1.2,,,,,25,50,25,,,,,,,,,,,,,,
2020,23,1.3,,,,2,22,32,27,12,5,,,,,,,,,,,,
2020,24,1.24,,,,6,24,36,24,10,,,,,,,,,,,,,
2020,26,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,30,1.2,,,,,,,,,,,,,,,,,,,,,
2020,31,1.2,,,,5,25,40,25,5,,,,,,,,,,,,,
2020,32,1.2,.0000000138,.0000256946,.0167385151,1.5424841148,22.0124587122,52.6795881198,22.1668510806,1.5649042151,.0169234388,.0000260897,.0000000055,0,,,,,,,,,
2020,33,1.2,,0,0,11,22,38,19,7,3,0,0,0,,,,,,,,,
2020,35,,,,,,,50,50,,,,,,,,,,,,,,
2020,37,1.4,,,,,2,53,45,,,,,,,,,,,,,,
2020,38,1.2,,,,,20,80,,,,,,,,,,,,,,,
2020,39,1.2,,,,10,20,35,25,5,5,,,,,,,,,,,,
2020,41,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2020,42,1.4,,,,5,10,50,30,5,,,,,,,,,,,,,
2020,45,1.2,,,,5,25,40,25,5,,,,,,,,,,,,,
2020,47,1.1,,,,5,25,40,20,5,5,,,,,,,,,,,,
2020,48,1.3,,,,,5,90,5,,,,,,,,,,,,,,
2020,52,1,0,0,0,7,35,41,12,5,0,0,0,0,,,,,,,,,
2020,54,,,,,,25,50,25,,,,,,,,,,,,,,
2020,56,1.17,,,,,25,50,25,,,,,,,,,,,,,,
2020,57,1,0,0,0,8,20,67,5,0,0,0,0,0,,,,,,,,,
2020,61,1.3,,,,5,30,40,20,5,,,,,,,,,,,,,
2020,63,1.2,,,,,20,65,10,5,,,,,,,,,,,,,
2020,65,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,1.2,,,,,,,,,,,,,,,,,,,,,
2020,70,1.2,,,,,,,,,,,,,,,,,,,,,
2020,72,1.2,,,,,,,,,,,,,,,,,,,,,
2020,73,1.4,0,0,0,5,10,55,30,0,0,0,0,0,,,,,,,,,
2020,80,1.3,0,0,.4968944099,4.9689440994,23.4782608696,33.4161490683,26.2111801242,9.3167701863,1.9875776398,.1242236025,0,0,,,,,,,,,
2020,82,1.3,,,,,,,,,,,,,,,,,,,,,
2020,85,1.1175584621,.0012004418,.0522812999,.9658391573,7.5654237674,25.3444220289,36.5414244864,22.7229921349,6.077616657,.6945016072,.0336099529,.0006826726,.0000057937,,,,,,,,,
2020,88,1.34,0,0,0,1.1675361142,8.5971122551,32.974364174,41.1107913295,15.4725470278,.6776490994,0,0,0,,,,,,,,,
2020,89,1.2,0,0,.1,2.7,23.4,47.9,23.3,2.6,0,0,0,0,,,,,,,,,
2020,90,1,0,.3,1.8,7,22.5,44.5,15.8,6,1.8,.2,.1,0,,,,,,,,,
2020,91,1.3,0,0,0,2.5,20,45,30,2.5,0,0,0,0,,,,,,,,,
2020,93,1.2,,,,2.5,25,45,25,2.5,,,,,,,,,,,,,
2020,95,1.2469555158,3.7105149786,4.6617436459,7.9377707008,10.6107107453,12.7816860066,18.3357481731,15.3639489663,9.3956597632,7.0512834234,4.5347588096,3.3708223783,2.2453524089,,,,,,,,,
2020,96,1.1,,,,5,25,45,15,7,3,,,,,,,,,,,,
2020,97,1.4,,,,,,,,,,,,,,,,,,,,,
2020,98,1.4,,,,5,20,45,30,,,,,,,,,,,,,,
2020,99,1.3,,,,,,80,20,,,,,,,,,,,,,,
2020,101,1.2,,,,,20,60,20,,,,,,,,,,,,,,
2020,102,1.2,,,,,,,,,,,,,,,,,,,,,
2020,103,1.2,,,,5,25,45,20,5,,,,,,,,,,,,,
2020,105,1.3,,,,1.5,2,80,15,1,.5,,,,,,,,,,,,
2020,107,1.2777816786,.0000400788,.0052919228,.2385948237,3.7196554275,20.3920242447,39.8929000216,28.0454801951,7.0585223484,.6278725603,.0194123259,.0002053169,.0000007343,,,,,,,,,
2020,108,1.4194414454,,,,4.14,16.26,28.57,29.44,16.97,4.62,,,,,,,,,,,,
2020,109,1.2,1,1,2,4,10,55,20,3,2,1,1,0,,,,,,,,,
2020,110,1.4752618392,0,0,0,0,.0000000026,19.5245873772,80.4753496948,.0000629254,0,0,0,0,,,,,,,,,
2020,112,1.1,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1.6,,,,,,,,,,,,,,,,,,,,,
2020,115,1.2,.8033578621,1.6403959201,5.2996286704,11.3240719391,18.067544893,21.5267850055,19.1540019952,12.727086067,6.3146419051,2.3391278803,.6467798079,.1565780543,,,,,,,,,
2020,116,1.3,0,0,0,5,15,40,30,10,0,0,0,0,,,,,,,,,
2020,117,1.6,,,,,,,,,,,,,,,,,,,,,
2020,118,1.1,,,,,,,,,,,,,,,,,,,,,
2020,119,1.2,,,1,3,18,44,23,8,3,,,,,,,,,,,,
2020,121,1.37,0,0,0,5,20,40,30,5,0,0,0,0,,,,,,,,,
2020,127,1.4,.0143819692,.086512943,.9402254482,5.4401962421,17.1537141909,29.5389562412,27.8102751477,14.3131110951,4.0216297578,.6154640958,.0511508998,.0143819692,,,,,,,,,
2020,128,1.3,,,1,2,9,50,30,5,2,1,,,,,,,,,,,
2020Dec,1,1.2,,1,2,4,15,36,30,8,3,1,,,,,,,,,,,
2020Dec,2,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2020Dec,4,1.2,,,2.5,10,20,30,20,10,5,2.5,,,,,,,,,,,
2020Dec,5,1,,,,7.5,22.5,40,22.5,7.5,,,,,,,,,,,,,
2020Dec,6,1.1,,,,5,20,50,25,,,,,,,,,,,,,,
2020Dec,7,,,,,,,,,,,,,,,,,,,,,,
2020Dec,8,.9,,,,5,30,35,20,10,,,,,,,,,,,,,
2020Dec,10,.9,,,5,15,70,10,,,,,,,,,,,,,,,
2020Dec,14,1.1,0,0,3,12,29,31,18,6,1,0,0,0,,,,,,,,,
2020Dec,15,,,,,,,,,,,,,,,,,,,,,,
2020Dec,16,1.3,2,4,7,10,18,21,19,10,6,2,1,0,,,,,,,,,
2020Dec,20,1.3,,,,5,20,38,32,5,,,,,,,,,,,,,
2020Dec,22,1.3,,,,5,25,40,25,5,,,,,,,,,,,,,
2020Dec,23,1.3,,,,4,22,29,25,14,5,1,,,,,,,,,,,
2020Dec,24,1.21,,,3,10,25,27,21,8,5,1,,,,,,,,,,,
2020Dec,26,1.4,,,5,7,17,28,22,10,8,3,,,,,,,,,,,
2020Dec,30,,,,,,,,,,,,,,,,,,,,,,
2020Dec,31,1.3,,,,5,20,35,30,10,,,,,,,,,,,,,
2020Dec,32,,,,,,,,,,,,,,,,,,,,,,
2020Dec,33,,,,,,,,,,,,,,,,,,,,,,
2020Dec,35,,,,,,,,,,,,,,,,,,,,,,
2020Dec,37,1.4,,,,,1,52,47,,,,,,,,,,,,,,
2020Dec,38,1.47,,,,,,40,60,,,,,,,,,,,,,,
2020Dec,39,1.4,,,,,20,40,30,10,,,,,,,,,,,,,
2020Dec,41,,,,,,,,,,,,,,,,,,,,,,
2020Dec,42,,,,,,,,,,,,,,,,,,,,,,
2020Dec,45,,,,,,,,,,,,,,,,,,,,,,
2020Dec,47,1.1,,,,,,,,,,,,,,,,,,,,,
2020Dec,48,1.3,0,0,0,0,13.6363636364,63.6363636363,9.0909090909,13.6363636364,0,0,0,0,,,,,,,,,
2020Dec,52,.8,0,1,6,20,31,25,11,5,1,0,0,0,,,,,,,,,
2020Dec,54,,,,,,25,50,25,,,,,,,,,,,,,,
2020Dec,56,1.13,,,,10,20,50,15,5,,,,,,,,,,,,,
2020Dec,57,1.2,0,0,0,10,20,55,15,0,0,0,0,0,,,,,,,,,
2020Dec,61,1.4,,,,5,25,35,30,5,,,,,,,,,,,,,
2020Dec,63,1.3,,,,,20,65,10,5,,,,,,,,,,,,,
2020Dec,65,1.4,,,,,,,,,,,,,,,,,,,,,
2020Dec,67,,,,,,,,,,,,,,,,,,,,,,
2020Dec,68,1.4,,,,,,,,,,,,,,,,,,,,,
2020Dec,70,1.4,,,,,,,,,,,,,,,,,,,,,
2020Dec,72,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,73,1.2,0,0,0,0,20,80,0,0,0,0,0,0,,,,,,,,,
2020Dec,80,,,,,,,,,,,,,,,,,,,,,,
2020Dec,82,1.4,,,,,,,,,,,,,,,,,,,,,
2020Dec,85,1.1857171786,.0000037626,.001320901,.1229027799,3.1004952732,21.845686655,44.223368511,26.0648264788,4.4276543567,.21099492,.0027369237,.0000094296,.0000000085,,,,,,,,,
2020Dec,88,1.4,0,0,0,1.9716663363,8.6789055913,24.4685419682,33.7378112878,24.4553215737,6.5145800692,.1731731735,0,0,,,,,,,,,
2020Dec,89,1.1,0,0,.9,8.2,28.8,38.5,19.6,3.8,.2,0,0,0,,,,,,,,,
2020Dec,90,1,0,.3,1.8,8.5,21,42.5,16.3,7.5,1.8,.2,.1,0,,,,,,,,,
2020Dec,91,1.2,0,0,0,7.5,27.5,35,25,5,0,0,0,0,,,,,,,,,
2020Dec,93,1.9,,,,,2.5,10,45,37.5,5,,,,,,,,,,,,
2020Dec,95,1.2616700118,.8535619614,1.4568780228,5.7770453334,8.3233234531,15.8908152063,27.318068067,21.1479522448,11.5053696429,4.3271958449,1.9863710493,1.3668996978,.0465194763,,,,,,,,,
2020Dec,96,1.2,,,5,10,25,30,15,10,5,,,,,,,,,,,,
2020Dec,97,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,98,1.5,,,,5,25,35,30,5,,,,,,,,,,,,,
2020Dec,99,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,101,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,102,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,103,1.3,,,,5,25,45,20,5,,,,,,,,,,,,,
2020Dec,105,1.3,,,,,5,75,15,5,,,,,,,,,,,,,
2020Dec,107,1.2013872609,.0057984879,.1137987266,1.2051497876,6.7348735106,19.9261041341,31.2860318465,26.0962473895,11.5588798918,2.7136679202,.336683747,.0219969544,.0007676038,,,,,,,,,
2020Dec,108,1.1470406278,,,,12.44,22.49,30.93,22.25,10.78,1.11,,,,,,,,,,,,
2020Dec,109,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,110,1.4,.0668834414,.3088359984,1.8731902892,6.8192058685,16.1294333013,24.8024511012,24.8024511012,16.1294333013,6.8192058685,1.8731902892,.3340455072,.0416739326,,,,,,,,,
2020Dec,112,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020Dec,114,1.8,,,,,,,,,,,,,,,,,,,,,
2020Dec,115,1,1.4315394702,2.5672503904,7.4366186042,14.137787113,20.0700089793,21.2768472931,16.8448126464,9.9586831356,4.3960741857,1.4487082972,.3563304983,.0753393866,,,,,,,,,
2020Dec,116,1.4,0,0,0,2.5,15,30,30,15,5,2.5,0,0,,,,,,,,,
2020Dec,117,1.6,,,,,,,,,,,,,,,,,,,,,
2020Dec,118,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,119,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,121,1.42,0,0,0,5,20,40,30,5,0,0,0,0,,,,,,,,,
2020Dec,127,1.5,.0139646396,.0501695139,.6151955823,4.0203648437,14.3103443374,27.8082606372,29.5403827144,17.156615495,5.4417756896,.9406128684,.0883490389,.0139646396,,,,,,,,,
2020Dec,128,1.4,,1,1,3,10,40,30,10,3,2,,,,,,,,,,,
2021,1,1.5,,1,2,5,12,33,35,8,3,1,,,,,,,,,,,
2021,2,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2021,4,1.2,,2.5,2.5,5,20,30,25,10,5,,,,,,,,,,,,
2021,5,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,6,1.1,,,,5,20,50,25,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,8,1.1,,,5,12,25,30,15,10,3,,,,,,,,,,,,
2021,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2021,14,1.7,0,0,1,4,12,21,28,21,11,2,0,0,,,,,,,,,
2021,15,1.5,,,,10,15,20,25,15,10,5,,,,,,,,,,,
2021,16,1.2,2,4,7,10,18,21,19,10,6,2,1,0,,,,,,,,,
2021,20,1.4,,,,5,20,35,30,10,,,,,,,,,,,,,
2021,22,1.4,,,,5,25,40,25,5,,,,,,,,,,,,,
2021,23,1.3,,,1,5,22,27,23,15,6,1,,,,,,,,,,,
2021,24,1.125,,2,5,13,24,22,18,8,8,,,,,,,,,,,,
2021,26,1.5,,,5,5,15,25,25,10,10,5,,,,,,,,,,,
2021,30,1.3,,,,,,,,,,,,,,,,,,,,,
2021,31,1.4,,,5,10,25,35,20,5,,,,,,,,,,,,,
2021,32,1.3,.0013578779,.0336981338,.5991044989,4.8709070418,18.6557245646,33.5875019993,28.51129139,11.4034470371,2.1414175912,.1877665282,.0076388105,.0001445267,,,,,,,,,
2021,33,1.3,,0,3,11,19,27,19,11,8,2,0,,,,,,,,,,
2021,35,,,,,,,30,70,,,,,,,,,,,,,,
2021,37,1.6,,,,,1,42,56,1,,,,,,,,,,,,,
2021,38,1.4,,,,,10,60,30,,,,,,,,,,,,,,
2021,39,1.4,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,41,1.5,,,,,0,60,40,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,1.375,,,,5,20,30,30,10,5,,,,,,,,,,,,
2021,47,1.3,,,5,15,25,30,15,5,5,,,,,,,,,,,,
2021,48,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2021,52,1,0,0,2,13,30,32,16,5,2,0,0,0,,,,,,,,,
2021,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021,56,1.32,,,,,20,50,30,,,,,,,,,,,,,,
2021,57,1,0,0,0,5,25,55,15,0,0,0,0,0,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.3,,,,,10,55,25,10,,,,,,,,,,,,,
2021,65,1.4,,,,10,20,40,20,10,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,1.4,,,,,,,,,,,,,,,,,,,,,
2021,70,1.5,,,,,,,,,,,,,,,,,,,,,
2021,72,1.4,,,,,,,,,,,,,,,,,,,,,
2021,73,1.6,0,0,0,0,5,40,55,0,0,0,0,0,,,,,,,,,
2021,80,1.7,0,.1242236025,.9937888199,4.9689440994,10.1863354037,24.099378882,26.0869565216,18.2608695652,9.9378881988,4.2236024845,.8695652174,.248447205,,,,,,,,,
2021,82,1.4,,,,,,,,,,,,,,,,,,,,,
2021,85,1.4994584289,.0031782933,.0587306628,.6314121561,3.8439895317,13.282762064,26.0993297444,29.1930585014,18.5917716486,6.7364206179,1.3865145041,.1617572141,.0110750616,,,,,,,,,
2021,88,1.49,0,0,0,1.9716663363,8.6789055913,24.4685419682,33.7378112878,24.4553215737,6.5145800692,.1731731735,0,0,,,,,,,,,
2021,89,1.4,0,0,0,.7,11.7,42.7,37,7.5,.4,0,0,0,,,,,,,,,
2021,90,1.3,.1,.2,1.4,5.2,16.1,35,28.2,8.9,3.1,1.3,.4,.1,,,,,,,,,
2021,91,1.3,0,0,0,5,27.5,32.5,27.5,5,2.5,0,0,0,,,,,,,,,
2021,93,1.7,,,,,2.5,30,47.5,15,5,,,,,,,,,,,,
2021,95,1.3234351987,.3229437783,.7701758551,3.2679931895,9.382662703,18.2274024885,23.9594685669,22.2784487634,13.79303566,6.1906945356,1.4388779277,.2682532165,.1000433155,,,,,,,,,
2021,96,1.3,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2021,97,1.2,,,,,,,,,,,,,,,,,,,,,
2021,98,1.4,,,,5,30,35,25,5,,,,,,,,,,,,,
2021,99,1.4,,,,,,70,30,,,,,,,,,,,,,,
2021,101,1.3,,,,5,20,45,25,5,,,,,,,,,,,,,
2021,102,1.3,,,,,,,,,,,,,,,,,,,,,
2021,103,1.5,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021,105,1.5,,,,,5,45,45,5,,,,,,,,,,,,,
2021,107,1.2437003793,.0045805815,.1064315605,1.2569807561,7.424912709,22.0294463786,32.9295200101,24.8294804674,9.4357164644,1.8022244745,.172303498,.008206993,.0001961069,,,,,,,,,
2021,108,1.5760834359,,,,2.19,12.77,24.18,30.77,20.61,9.03,.45,,,,,,,,,,,
2021,109,1.4,1,1,2,4,10,50,25,3,2,1,1,0,,,,,,,,,
2021,110,1.5496951075,.0014810146,.0193921214,.3062062902,2.4805270991,10.7506323982,24.9975692423,31.2405924967,20.9950683473,7.5806295974,1.4674443191,.1518393334,.0086177403,,,,,,,,,
2021,112,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,114,1.5,,,,,,,,,,,,,,,,,,,,,
2021,115,1.3,.5921081123,1.2882700698,4.3960741857,9.9586831356,16.8448126464,21.276847293,20.0700089793,14.137787113,7.4366186042,2.9205860158,.8562116189,.221992226,,,,,,,,,
2021,116,1.36,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,,,
2021,117,1.3,,,,,,,,,,,,,,,,,,,,,
2021,118,1.5,,,,,,,,,,,,,,,,,,,,,
2021,119,1.5,,,,2,14,34,32,12,5,1,,,,,,,,,,,
2021,121,1.35,.5,1,5,10,25,28,20,8,2,.5,0,0,,,,,,,,,
2021,127,1.6,.0152526106,.0283847448,.3928156288,2.8997632886,11.6527640873,25.5542397958,30.6294803496,20.0734680277,7.1867846356,1.4028925004,.1489017202,.0152526106,,,,,,,,,
2021,128,1.5,1,1,3,5,10,25,30,15,5,3,1,1,,,,,,,,,
2021Dec,1,1.5,1,2,3,5,10,25,39,10,3,1,1,,,,,,,,,,
2021Dec,2,1.5,0,0,0,0,0,40,60,0,0,0,0,0,,,,,,,,,
2021Dec,4,1.2,,2.5,2.5,5,20,25,20,15,5,2.5,2.5,,,,,,,,,,
2021Dec,5,1.5,,,,5,10,25,35,20,5,,,,,,,,,,,,
2021Dec,6,1.2,,,,5,20,50,25,,,,,,,,,,,,,,
2021Dec,7,,,,,,,,,,,,,,,,,,,,,,
2021Dec,8,1.3,,,5,10,20,30,22,10,3,,,,,,,,,,,,
2021Dec,10,1.1,,,,5,30,60,5,,,,,,,,,,,,,,
2021Dec,14,1.7,0,1,3,8,15,24,22,16,8,2,1,0,,,,,,,,,
2021Dec,15,,,,,,,,,,,,,,,,,,,,,,
2021Dec,16,1.1,2,4,8,11,17,20,18,11,6,2,1,0,,,,,,,,,
2021Dec,20,1.4,,,,5,18,35,32,10,,,,,,,,,,,,,
2021Dec,22,1.5,,,,,15,30,40,15,,,,,,,,,,,,,
2021Dec,23,1.4,,,1,5,22,26,24,15,6,1,,,,,,,,,,,
2021Dec,24,1.168,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2021Dec,26,1.6,,,5,5,12,23,25,13,10,6,1,,,,,,,,,,
2021Dec,30,,,,,,,,,,,,,,,,,,,,,,
2021Dec,31,1.4,,,5,15,25,30,15,10,,,,,,,,,,,,,
2021Dec,32,,,,,,,,,,,,,,,,,,,,,,
2021Dec,33,,,,,,,,,,,,,,,,,,,,,,
2021Dec,35,,,,,,,,,,,,,,,,,,,,,,
2021Dec,37,1.6,,,,,,41,58,1,,,,,,,,,,,,,
2021Dec,38,1,,,,,20,70,10,,,,,,,,,,,,,,
2021Dec,39,1.1,,,,5,20,30,20,15,10,,,,,,,,,,,,
2021Dec,41,,,,,,,,,,,,,,,,,,,,,,
2021Dec,42,,,,,,,,,,,,,,,,,,,,,,
2021Dec,45,,,,,,,,,,,,,,,,,,,,,,
2021Dec,47,1.2,,,,,,,,,,,,,,,,,,,,,
2021Dec,48,1.3,,,,,20,60,20,,,,,,,,,,,,,,
2021Dec,52,,,,,,,,,,,,,,,,,,,,,,
2021Dec,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Dec,56,1.31,,,,5,15,50,20,10,,,,,,,,,,,,,
2021Dec,57,1.2,0,0,0,5,15,45,30,5,0,0,0,0,,,,,,,,,
2021Dec,61,,,,,,,,,,,,,,,,,,,,,,
2021Dec,63,1.4,,,,,10,50,30,10,,,,,,,,,,,,,
2021Dec,65,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,67,,,,,,,,,,,,,,,,,,,,,,
2021Dec,68,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,70,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,72,1.4,,,,,,,,,,,,,,,,,,,,,
2021Dec,73,1.7,0,0,0,0,0,20,80,0,0,0,0,0,,,,,,,,,
2021Dec,80,,,,,,,,,,,,,,,,,,,,,,
2021Dec,82,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,85,1.6132068027,.0014954093,.0315946694,.386726133,2.6789516565,10.5280297327,23.5183898781,29.9021367319,21.6473830732,8.9183282073,2.0879978816,.2772377526,.0217288744,,,,,,,,,
2021Dec,88,1.6,0,0,0,2.0045161294,7.8275396803,21.8251638926,31.7945337248,26.8944520586,8.4205430201,1.2332514942,0,0,,,,,,,,,
2021Dec,89,1.6,0,0,.2,2.2,10.8,26.6,32.7,20.2,6.2,1,.1,0,,,,,,,,,
2021Dec,90,1.4,.1,.2,1.4,5.9,17.2,31.4,29.8,9.1,3.1,1.3,.4,.1,,,,,,,,,
2021Dec,91,1.2,0,0,2.5,7.5,20,35,25,7.5,2.5,0,0,0,,,,,,,,,
2021Dec,93,1.7,,,,,2.5,27.5,45,20,5,,,,,,,,,,,,
2021Dec,95,1.3322726411,1.9238322314,2.5882025939,5.0319698685,10.2882998563,15.637725408,20.0272199472,16.0062286385,13.1704228807,9.0449729894,4.0288056218,1.6465951882,.6057247761,,,,,,,,,
2021Dec,96,1.3,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2021Dec,97,,,,,,,,,,,,,,,,,,,,,,
2021Dec,98,1.5,,,,5,20,35,35,5,,,,,,,,,,,,,
2021Dec,99,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,101,1.3,,,,,,,,,,,,,,,,,,,,,
2021Dec,102,1.3,,,,,,,,,,,,,,,,,,,,,
2021Dec,103,1.5,,,,5,10,25,35,15,10,,,,,,,,,,,,
2021Dec,105,1.5,,,,,2.5,10,75,10,2.5,,,,,,,,,,,,
2021Dec,107,1.2359799379,.0371477983,.3868077761,2.5037484091,9.5654532374,21.6031160151,28.8717931795,22.8426185642,10.6953885599,2.9607594098,.483848718,.0465909091,.0027274235,,,,,,,,,
2021Dec,108,2.055383469,,,,,2.85,13.42,24.42,30.13,19.98,8.76,.44,,,,,,,,,,
2021Dec,109,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,110,1.5,.220153308,.6174538741,2.5809365762,7.0916270092,14.2057039231,20.7495955712,22.1020375898,17.1687433795,9.7251765782,4.0164426703,1.2091195611,.3130099593,,,,,,,,,
2021Dec,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Dec,114,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,115,1.4,.4316698849,.9998695854,3.6041824639,8.6561821028,15.5224542101,20.785641753,20.7856417528,15.5224542101,8.6561821028,3.6041824639,1.1202689923,.311270478,,,,,,,,,
2021Dec,116,1.4,0,0,0,2.5,15,30,30,15,5,2.5,0,0,,,,,,,,,
2021Dec,117,1.1,,,,,,,,,,,,,,,,,,,,,
2021Dec,118,1.6,,,,,,,,,,,,,,,,,,,,,
2021Dec,119,1.4,,,,,,,,,,,,,,,,,,,,,
2021Dec,121,1.4,.5,1,5,10,25,28,20,8,2,.5,0,0,,,,,,,,,
2021Dec,127,1.7,.1051469863,.1467611399,.9608681114,4.0375588628,11.2509358707,20.8031548826,25.5330515988,20.8048594704,11.252780297,4.0385522482,.9611835456,.1051469863,,,,,,,,,
2021Dec,128,1.6,1,1,2,4,8,23,30,16,8,4,2,1,,,,,,,,,
2022,1,1.6,1,2,3,5,10,25,39,10,3,1,1,,,,,,,,,,
2022,2,1.6,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.5,,,,5,10,25,35,20,5,,,,,,,,,,,,
2022,6,1.3,,,,5,20,50,25,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,8,1.3,,2,5,10,20,25,22,10,5,1,,,,,,,,,,,
2022,10,1.3,,,,5,35,55,5,,,,,,,,,,,,,,
2022,14,1.7,0,1,2,6,12,19,20,19,12,6,2,1,,,,,,,,,
2022,15,2,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2022,16,1.2,2,4,8,11,17,20,18,11,6,2,1,0,,,,,,,,,
2022,20,1.6,,,,5,15,30,40,10,,,,,,,,,,,,,
2022,22,1.7,,,,,10,25,45,20,,,,,,,,,,,,,
2022,23,1.4,,,1,5,22,26,24,15,6,1,,,,,,,,,,,
2022,24,1.168,1,2,6,12,28,14,14,12,6,4,1,,,,,,,,,,
2022,26,1.7,,,5,5,10,20,25,15,10,7,3,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,31,1.6,,,5,10,15,20,30,15,5,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,1.4,,0,5,12,16,18,21,16,7,3,2,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,37,1.7,,,,,1,38,58,3,,,,,,,,,,,,,
2022,38,1.7,,,,,,10,90,,,,,,,,,,,,,,
2022,39,1.3,,,,5,10,30,35,15,5,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.65,,,,5,10,20,30,25,10,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,30,50,20,,,,,,,,,,,,,,
2022,56,1.35,,,,,20,50,30,,,,,,,,,,,,,,
2022,57,1.2,0,0,0,5,15,50,25,5,0,0,0,0,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.6,,,,,10,30,40,20,,,,,,,,,,,,,
2022,65,1.6,,,2.5,5,10,20,35,20,5,2.5,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,1.7,,,,,,,,,,,,,,,,,,,,,
2022,70,1.5,,,,,,,,,,,,,,,,,,,,,
2022,72,1.5,,,,,,,,,,,,,,,,,,,,,
2022,73,1.7,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2022,80,1.7,.248447205,.7453416149,3.1055900621,7.0807453416,13.1677018634,18.6335403727,21.1180124222,16.7701863354,12.7950310559,4.347826087,1.7391304348,.248447205,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.6529296217,.012100375,.1211683843,.8380679704,3.7689674231,11.0308881486,21.0256260055,26.1115400259,21.1314139818,11.1422084116,3.8261969217,.8550912185,.1367311336,,,,,,,,,
2022,88,1.57,0,0,0,2.0045161294,7.8275396803,21.8251638926,31.7945337248,26.8944520586,8.4205430201,1.2332514942,0,0,,,,,,,,,
2022,89,1.5,0,0,0,.8,9.6,35.1,39.3,13.7,1.5,0,0,0,,,,,,,,,
2022,90,1.6,.3,.4,1.6,5.5,14.5,30.1,32.2,9.6,3.4,1.6,.6,.2,,,,,,,,,
2022,91,1.3,0,0,2.5,5,15,35,30,10,2.5,0,0,0,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.3430703318,1.5108837659,2.0071671668,5.9472752096,9.9295376094,15.4384917727,19.3295317837,16.899902615,13.8827058897,9.3673025943,4.3046429074,1.1355022938,.2470563917,,,,,,,,,
2022,96,1.6,,,3,7,10,15,35,20,7,3,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.5,,,,5,25,35,30,5,,,,,,,,,,,,,
2022,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2022,101,1.4,,,2.5,5,15,40,30,5,2.5,,,,,,,,,,,,
2022,102,1.3,,,,,,,,,,,,,,,,,,,,,
2022,103,1.6,,,5,10,15,20,35,10,5,,,,,,,,,,,,
2022,105,1.7,,,,,,10,85,5,,,,,,,,,,,,,
2022,107,1.1283990279,.0762601739,.6534770738,3.5901010939,11.8584700589,23.5805766029,28.2508094653,20.3963602392,8.8705443858,2.3217261056,.3651966849,.0344633923,.0020147235,,,,,,,,,
2022,108,1.8953319636,,,,,5.65,16.94,28.24,27.91,16.38,4.88,,,,,,,,,,,
2022,109,1.6,1,1,2,5,15,25,35,10,3,2,1,0,,,,,,,,,
2022,110,1.3956899594,.1723840581,.5778267825,2.7127438005,8.0212202837,16.4222628664,23.2873447092,22.875392925,15.5659382391,7.3361175329,2.3938774326,.5406118835,.0942794865,,,,,,,,,
2022,112,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2022,114,2,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,
2022,118,1.8,,,,,,,,,,,,,,,,,,,,,
2022,119,1.4,,,1,3,21,29,33,11,2,,,,,,,,,,,,
2022,121,1.45,.5,1,2,10,20,27,24,10,4,1.5,0,0,,,,,,,,,
2022,127,1.8,.1438030934,.0966969753,.6863386656,3.1311820838,9.4717882102,19.0100022361,25.3245137579,22.396820363,13.1487515742,5.1226412785,1.3236586686,.1438030934,,,,,,,,,
2022,128,1.7,1,1,1,3,8,20,30,20,8,5,2,1,,,,,,,,,
2024,1,1.7,1,2,3,5,10,24,40,10,3,1,1,,,,,,,,,,
2024,2,1.5,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2024,4,1.7,2.5,2.5,5,10,12.5,20,20,12.5,7.5,5,2.5,,,,,,,,,,
2024,5,1.5,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2024,6,1.5,,,,5,20,50,25,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,8,1.7,,,2,10,18,22,26,15,5,2,,,,,,,,,,,
2024,10,1.5,,,,2,3,42,51,2,,,,,,,,,,,,,
2024,14,1.8,1,3,4,8,10,14,17,15,13,9,4,2,,,,,,,,,
2024,15,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2024,16,1.6,1,2,3,5,11,20,22,17,9,6,3,1,,,,,,,,,
2024,20,1.7,,,3,7,13,25,30,17,5,,,,,,,,,,,,
2024,22,1.7,,,,,,20,60,20,,,,,,,,,,,,,
2024,23,1.6,,,2,4,14,18,20,18,14,8,2,,,,,,,,,,
2024,24,1.193,4,6,8,10,15,16,13,11,8,4,3,2,,,,,,,,,
2024,26,2,,,5,5,10,10,20,20,10,10,5,5,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,
2024,31,1.6,,,5,10,15,25,30,10,5,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.5,,0,6,10,15,17,19,15,9,5,3,1,,,,,,,,,
2024,35,,,,,,,,,,,,,,,,,,,,,,
2024,37,2,,,,,,2,45,48,5,,,,,,,,,,,,
2024,38,1.7,,,,,,20,70,10,,,,,,,,,,,,,
2024,39,1.6,,,,5,10,25,30,20,10,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,
2024,45,1.75,,,,,10,20,30,30,10,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,1.5,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,30,50,20,,,,,,,,,,,,,,
2024,56,1.35,,,,5,10,45,30,10,,,,,,,,,,,,,
2024,57,1,0,0,0,0,25,45,20,10,0,0,0,0,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.6,,,,,20,65,10,5,,,,,,,,,,,,,
2024,65,1.7,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,68,1.85,,,,,,,,,,,,,,,,,,,,,
2024,70,1.5,,,,,,,,,,,,,,,,,,,,,
2024,72,1.8,,,,,,,,,,,,,,,,,,,,,
2024,73,1.7,0,0,0,0,20,30,50,0,0,0,0,0,,,,,,,,,
2024,80,1.5,2.2360248447,2.6086956522,6.5838509317,10.3105590062,16.8944099379,18.6335403726,14.7826086957,12.1739130435,7.3291925466,3.3540372671,2.8571428571,2.2360248447,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.8654175134,.0242663737,.1620227807,.8518901202,3.1970269088,8.5671151458,16.3977246036,22.422614165,21.9072870543,15.2928069378,7.6265712407,2.7165381954,.834136474,,,,,,,,,
2024,88,1.61,0,0,.5,1.3500632845,7.0612963957,20.1678054454,31.1502088673,27.5966814972,10.3948103254,1.7791341845,0,0,,,,,,,,,
2024,89,1.8,0,0,.1,1,6.2,20.2,32.7,26.6,10.8,2.2,.2,0,,,,,,,,,
2024,90,1.7,.5,1,2.3,4.6,10.5,22.1,30.2,17.4,7.1,2.9,1.1,.3,,,,,,,,,
2024,91,1.4,0,0,2.5,5,15,30,30,10,5,2.5,0,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.3715198417,1.6691975279,3.1566913591,5.0685942883,9.4851846,14.1488188046,19.5208511918,15.7266070135,14.3243255958,10.2360949811,5.4711438334,.7493016716,.4431891329,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.6,,,,5,10,30,35,15,5,,,,,,,,,,,,
2024,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.5,,,2.5,5,12.5,30,30,12.5,5,2.5,,,,,,,,,,,
2024,102,1.5,,,,,,,,,,,,,,,,,,,,,
2024,103,1.7,,,,5,10,25,30,20,10,,,,,,,,,,,,
2024,105,1.8,,,,,,10,80,10,,,,,,,,,,,,,
2024,107,1.9,.0001573862,.0050721514,.0920424623,.9274040078,5.2030094817,16.2941399317,28.5377404107,27.9805077603,15.3576122592,4.713661344,.8074531034,.0811997013,,,,,,,,,
2024,108,1.9009798469,,,,,5.29,16.77,28.25,28.21,16.55,4.93,,,,,,,,,,,
2024,109,1.5,,,,,,,,,,,,,,,,,,,,,
2024,110,1.6,.2061114976,.554425375,2.2745751338,6.2401404107,12.72070316,19.2716829614,21.7000802214,18.1613527004,11.2969772138,5.2222348887,1.7937269145,.5579895227,,,,,,,,,
2024,112,1.8,,,,5,10,20,30,25,10,,,,,,,,,,,,
2024,114,2,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.8,0,0,2.5,5,10,20,25,20,10,5,2.5,0,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,
2024,118,2,,,,,,,,,,,,,,,,,,,,,
2024,119,1.6,,,,,,,,,,,,,,,,,,,,,
2024,121,1.64,.5,1,3,7,12,22,27,17,8,2,.5,0,,,,,,,,,
2024,127,1.8,.4310545015,.3212414099,1.441064229,4.5403005377,10.4878837014,17.76578804,22.0716070355,20.1122783709,13.4417462894,6.5882685045,2.3677128787,.4310545015,,,,,,,,,
2024,128,1.9,1,1,1,2,5,15,35,20,10,5,3,2,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,1.2,0,0,0,0,20,70,10,0,0,0,0,0,,,,,,,,,
2020,4,1.3,,,2.5,7.5,22.5,35,22.5,10,,,,,,,,,,,,,
2020,5,1,,,,7.5,25,40,20,7.5,,,,,,,,,,,,,
2020,6,1.1,,,,,25,50,25,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,8,1.2,,,,,25,60,15,,,,,,,,,,,,,,
2020,10,1,,,,5,15,70,10,,,,,,,,,,,,,,
2020,14,1.1,0,0,0,1,36,58,5,0,0,0,0,0,,,,,,,,,
2020,15,1.2,,,,10,25,35,20,10,,,,,,,,,,,,,
2020,16,1.1,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2020,23,1.2,,,,,20,55,25,,,,,,,,,,,,,,
2020,24,1.015,,,,8,40,35,15,2,,,,,,,,,,,,,
2020,26,1.3,,,,,30,35,30,5,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,
2020,31,1.6,,,,5,15,25,30,25,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,1.3,,,,,2,68,30,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.4,,,,10,20,40,20,10,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,1.2,,,5,10,25,40,15,5,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,52,1.1,0,0,1,3,29,44,17,5,1,0,0,0,,,,,,,,,
2020,54,,,,,,50,50,,,,,,,,,,,,,,,
2020,56,1.24,,,,,10,80,10,,,,,,,,,,,,,,
2020,57,.8,0,0,0,10,45,35,10,0,0,0,0,0,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.2,,,,,10,70,20,,,,,,,,,,,,,,
2020,65,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,70,1.4,,,,,,,,,,,,,,,,,,,,,
2020,72,1.4,,,,,,,,,,,,,,,,,,,,,
2020,73,1.2,0,0,0,5,30,60,5,0,0,0,0,0,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,1.2,,,,,,,,,,,,,,,,,,,,,
2020,85,1.280611871,.0000000109,.0000265107,.0115607817,.9313831671,14.563155367,46.9835967678,32.5805083649,4.7879960957,.1409869995,.0007851404,.0000007942,.0000000001,,,,,,,,,
2020,88,1.3,,,,,,,,,,,,,,,,,,,,,
2020,89,,0,0,.2,3.8,22.8,42.8,25.4,4.7,.3,0,0,0,,,,,,,,,
2020,90,1.2,0,.2,1.4,5.5,22.3,47.1,16.4,5.5,1.4,.1,.1,0,,,,,,,,,
2020,91,1.2,0,0,0,0,27.5,40,30,2.5,0,0,0,0,,,,,,,,,
2020,93,1.3,,,,,20,50,27.5,2.5,,,,,,,,,,,,,
2020,95,1.2421561986,.3785204043,2.6561800873,8.7205174308,11.6570371576,15.2747231319,21.3764735805,15.6463641144,10.3221695142,7.7466132898,4.9819331817,1.2379605594,.0015075481,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,1.3,,,,,,,,,,,,,,,,,,,,,
2020,98,1.3,,,,5,20,45,30,,,,,,,,,,,,,,
2020,99,1.3,,,,,,90,10,,,,,,,,,,,,,,
2020,101,1.2,,,,,30,60,10,,,,,,,,,,,,,,
2020,102,1.4,,,,,,,,,,,,,,,,,,,,,
2020,103,1.2,,,,,20,70,10,,,,,,,,,,,,,,
2020,105,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,
2020,109,1.3,,,,5,15,60,15,5,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,1.4,,,,,,,,,,,,,,,,,,,,,
2020,115,1.1,.0001367892,.0072026396,.3609469764,5.5315189469,26.8569430308,42.0990899266,21.4437319959,3.5157209925,.1817958357,.0028988609,.0000139854,.0000000201,,,,,,,,,
2020,116,1.2,0,0,0,0,30,60,10,0,0,0,0,0,,,,,,,,,
2020,117,1.3,,,,,,,,,,,,,,,,,,,,,
2020,118,1.2,,,,,,,,,,,,,,,,,,,,,
2020,119,1.2,,,1,2,19,45,24,7,2,,,,,,,,,,,,
2020,121,1.34,0,0,0,5,15,50,25,5,0,0,0,0,,,,,,,,,
2020,127,1.3,.0099958691,.0000000597,.0004549387,.2597516374,12.2320533057,56.38923351,29.4662947982,1.6243733311,.0078437545,.0000029264,.0000000001,.0099958691,,,,,,,,,
2020,128,1.3,,,1,2,10,60,20,4,2,1,,,,,,,,,,,
2020Dec,1,,,,,,,,,,,,,,,,,,,,,,
2020Dec,2,1.2,0,0,0,0,10,60,30,0,0,0,0,0,,,,,,,,,
2020Dec,4,1.4,,,2.5,5,15,40,22.5,12.5,2.5,,,,,,,,,,,,
2020Dec,5,1,,,,7.5,22.5,40,22.5,7.5,,,,,,,,,,,,,
2020Dec,6,1.2,,,,,25,50,25,,,,,,,,,,,,,,
2020Dec,7,,,,,,,,,,,,,,,,,,,,,,
2020Dec,8,1.2,,,,,25,60,15,,,,,,,,,,,,,,
2020Dec,10,.9,,,5,15,70,10,,,,,,,,,,,,,,,
2020Dec,14,1.8,0,0,0,1,10,35,38,14,2,0,0,0,,,,,,,,,
2020Dec,15,,,,,,,,,,,,,,,,,,,,,,
2020Dec,16,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,20,,,,,,,,,,,,,,,,,,,,,,
2020Dec,22,1.4,,,,,15,40,35,10,,,,,,,,,,,,,
2020Dec,23,1.3,,,,1,22,50,26,1,,,,,,,,,,,,,
2020Dec,24,1.273,1,2,5,11,17,22,19,12,6,4,1,,,,,,,,,,
2020Dec,26,1.4,,,,5,20,35,25,10,5,,,,,,,,,,,,
2020Dec,30,,,,,,,,,,,,,,,,,,,,,,
2020Dec,31,1.7,,,,5,10,15,35,25,10,,,,,,,,,,,,
2020Dec,32,,,,,,,,,,,,,,,,,,,,,,
2020Dec,33,,,,,,,,,,,,,,,,,,,,,,
2020Dec,35,,,,,,,,,,,,,,,,,,,,,,
2020Dec,37,1.4,,,,,,60,40,,,,,,,,,,,,,,
2020Dec,38,,,,,,,,,,,,,,,,,,,,,,
2020Dec,39,1.3,,,,5,30,35,25,5,,,,,,,,,,,,,
2020Dec,41,,,,,,,,,,,,,,,,,,,,,,
2020Dec,42,,,,,,,,,,,,,,,,,,,,,,
2020Dec,45,,,,,,,,,,,,,,,,,,,,,,
2020Dec,47,1.1,,,,,,,,,,,,,,,,,,,,,
2020Dec,48,,,,,,,,,,,,,,,,,,,,,,
2020Dec,52,1,0,0,3,11,28,30,22,5,1,0,0,0,,,,,,,,,
2020Dec,54,,,,,,50,50,,,,,,,,,,,,,,,
2020Dec,56,1.21,,,,,15,75,10,,,,,,,,,,,,,,
2020Dec,57,1,0,0,0,5,40,40,15,0,0,0,0,0,,,,,,,,,
2020Dec,61,,,,,,,,,,,,,,,,,,,,,,
2020Dec,63,1.3,,,,,10,65,25,,,,,,,,,,,,,,
2020Dec,65,1.4,,,,,,,,,,,,,,,,,,,,,
2020Dec,67,,,,,,,,,,,,,,,,,,,,,,
2020Dec,68,,,,,,,,,,,,,,,,,,,,,,
2020Dec,70,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,72,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,73,1.1,0,0,0,0,40,60,0,0,0,0,0,0,,,,,,,,,
2020Dec,80,,,,,,,,,,,,,,,,,,,,,,
2020Dec,82,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,85,1.3300538598,.0000000002,.0000017493,.0021938659,.3916547552,10.5648902288,46.9612126895,36.9082277013,5.0600327592,.1114226379,.0003634459,.0000001668,0,,,,,,,,,
2020Dec,88,1.4,,,,,,,,,,,,,,,,,,,,,
2020Dec,89,,0,0,0,1,8.5,28.6,37.8,19.7,4.1,.3,0,0,,,,,,,,,
2020Dec,90,1.2,0,.3,1.5,7.9,21,42.5,16.3,7.5,2.4,.5,.1,0,,,,,,,,,
2020Dec,91,1.3,0,0,0,0,22.5,40,32.5,5,0,0,0,0,,,,,,,,,
2020Dec,93,1.9,,,,,2.5,10,47.5,35,5,,,,,,,,,,,,
2020Dec,95,1.2370485121,.6337263227,1.0816577985,6.1288113739,13.5382408491,19.1567184029,22.1219246352,16.6211030147,9.4619760971,5.0523719045,3.314428607,1.9346780605,.9543629339,,,,,,,,,
2020Dec,96,,,,,,,,,,,,,,,,,,,,,,
2020Dec,97,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,98,1.5,,,,5,20,35,40,,,,,,,,,,,,,,
2020Dec,99,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,101,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,102,1.5,,,,,,,,,,,,,,,,,,,,,
2020Dec,103,,,,,,,,,,,,,,,,,,,,,,
2020Dec,105,,,,,,,,,,,,,,,,,,,,,,
2020Dec,107,,,,,,,,,,,,,,,,,,,,,,
2020Dec,108,,,,,,,,,,,,,,,,,,,,,,
2020Dec,109,1.3,,,,,,,,,,,,,,,,,,,,,
2020Dec,110,,,,,,,,,,,,,,,,,,,,,,
2020Dec,112,,,,,,,,,,,,,,,,,,,,,,
2020Dec,114,1.5,,,,,,,,,,,,,,,,,,,,,
2020Dec,115,1,.000397733,.0172398859,.6838117203,8.3121155767,32.1507570778,40.2503188428,16.3631660005,2.1337370169,.0873537848,.0010981928,.0000041638,.0000000047,,,,,,,,,
2020Dec,116,1.3,0,0,0,0,30,45,25,0,0,0,0,0,,,,,,,,,
2020Dec,117,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,118,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,119,1.2,,,,,,,,,,,,,,,,,,,,,
2020Dec,121,1.41,.5,1,2,10,20,33,25,7,1,.5,0,0,,,,,,,,,
2020Dec,127,1.3,.0099958691,.0000000597,.0004549387,.2597516374,12.2320533057,56.38923351,29.4662947982,1.6243733311,.0078437545,.0000029264,.0000000001,.0099958691,,,,,,,,,
2020Dec,128,1.4,,1,1,3,10,45,25,8,4,2,1,,,,,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,
2021,2,1.3,0,0,0,0,10,70,20,0,0,0,0,0,,,,,,,,,
2021,4,1.6,,,2.5,5,15,25,30,15,5,2.5,,,,,,,,,,,
2021,5,1.5,,,,5,10,30,35,15,5,,,,,,,,,,,,
2021,6,1.2,,,,,25,50,25,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,8,1.1,,,,,30,40,30,,,,,,,,,,,,,,
2021,10,.9,,,5,30,60,5,,,,,,,,,,,,,,,
2021,14,1.8,0,0,0,0,4,22,38,28,7,1,0,0,,,,,,,,,
2021,15,1.3,,,,10,20,30,20,15,5,,,,,,,,,,,,
2021,16,1.2,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.5,,,,,15,35,40,10,,,,,,,,,,,,,
2021,23,1.3,,,,1,25,45,28,1,,,,,,,,,,,,,
2021,24,1.235,,1,3,10,20,30,20,8,8,,,,,,,,,,,,
2021,26,1.5,,,,5,15,30,35,10,5,,,,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,,,
2021,31,1.4,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,37,1.5,,,,,,45,55,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,1.3,,,,,15,40,35,10,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,1.2,,,5,15,25,35,15,5,,,,,,,,,,,,,
2021,48,,,,,,,,,,,,,,,,,,,,,,
2021,52,1.1,0,0,1,10,27,34,22,5,1,0,0,0,,,,,,,,,
2021,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021,56,1.28,,,,,5,80,15,,,,,,,,,,,,,,
2021,57,.8,0,0,0,5,45,35,15,0,0,0,0,0,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.4,,,,,5,55,40,,,,,,,,,,,,,,
2021,65,1.4,,,,10,20,40,20,10,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,
2021,70,1.4,,,,,,,,,,,,,,,,,,,,,
2021,72,1.4,,,,,,,,,,,,,,,,,,,,,
2021,73,1.3,0,0,0,5,30,60,5,0,0,0,0,0,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,,,
2021,82,1.3,,,,,,,,,,,,,,,,,,,,,
2021,85,1.4453598379,.0000041923,.0008268953,.0561875202,1.3306409919,11.1581685385,33.6502789405,36.8789920256,14.7021174762,2.1129986317,.1078491586,.0019237773,.0000118519,,,,,,,,,
2021,88,1.5,,,,,,,,,,,,,,,,,,,,,
2021,89,,0,0,.1,1.5,14,39.2,34.7,9.7,.8,0,0,0,,,,,,,,,
2021,90,1.5,0,.2,1.4,5.2,16.1,35.1,28.3,8.9,3.1,1.3,.4,0,,,,,,,,,
2021,91,1.4,0,0,0,5,17.5,32.5,30,12.5,2.5,0,0,0,,,,,,,,,
2021,93,1.7,,,,,2.5,30,47.5,15,5,,,,,,,,,,,,
2021,95,1.2809189205,.2918526586,1.5712469089,3.8285891425,9.3545743883,18.2230139007,26.0288876202,20.1336112925,12.4651236481,5.5946910278,2.1755702954,.2424273811,.0904117359,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,
2021,97,1.4,,,,,,,,,,,,,,,,,,,,,
2021,98,1.3,,,,5,30,35,25,5,,,,,,,,,,,,,
2021,99,1.4,,,,,,70,30,,,,,,,,,,,,,,
2021,101,1.2,,,,5,25,50,20,,,,,,,,,,,,,,
2021,102,1.2,,,,,,,,,,,,,,,,,,,,,
2021,103,1.4,,,,5,10,50,30,5,,,,,,,,,,,,,
2021,105,,,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,
2021,108,,,,,,,,,,,,,,,,,,,,,,
2021,109,1.4,,,,5,15,55,20,5,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,
2021,114,1.6,,,,,,,,,,,,,,,,,,,,,
2021,115,1.1,.0001367892,.0072026396,.3609469764,5.5315189469,26.8569430308,42.0990899266,21.4437319959,3.5157209925,.1817958357,.0028988609,.0000139854,.0000000201,,,,,,,,,
2021,116,1.34,0,0,0,0,30,50,20,0,0,0,0,0,,,,,,,,,
2021,117,1.1,,,,,,,,,,,,,,,,,,,,,
2021,118,1.4,,,,,,,,,,,,,,,,,,,,,
2021,119,1.3,,,,1,22,42,25,8,2,,,,,,,,,,,,
2021,121,1.46,.5,1,2,10,20,33,25,7,1,.5,0,0,,,,,,,,,
2021,127,1.4,.0100108407,.0000000073,.0000938569,.0894759345,6.8620864281,49.5577629623,39.9382919128,3.5043572565,.0278924823,.0000174771,.0000000008,.0100108407,,,,,,,,,
2021,128,1.4,,1,2,4,10,35,25,10,6,5,2,,,,,,,,,,
2021Dec,1,,,,,,,,,,,,,,,,,,,,,,
2021Dec,2,1.3,0,0,0,0,0,70,30,0,0,0,0,0,,,,,,,,,
2021Dec,4,,,,,,,,,,,,,,,,,,,,,,
2021Dec,5,1.5,,,,5,10,25,35,20,5,,,,,,,,,,,,
2021Dec,6,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2021Dec,7,,,,,,,,,,,,,,,,,,,,,,
2021Dec,8,1.1,,,,,30,40,30,,,,,,,,,,,,,,
2021Dec,10,1,,,,5,30,60,5,,,,,,,,,,,,,,
2021Dec,14,1.8,0,0,0,2,8,23,33,25,8,1,0,0,,,,,,,,,
2021Dec,15,,,,,,,,,,,,,,,,,,,,,,
2021Dec,16,1.1,,,,,,,,,,,,,,,,,,,,,
2021Dec,20,,,,,,,,,,,,,,,,,,,,,,
2021Dec,22,1.6,,,,,15,30,45,10,,,,,,,,,,,,,
2021Dec,23,1.4,,,,1,25,43,29,2,,,,,,,,,,,,,
2021Dec,24,1.358,1,2,6,10,12,22,20,12,10,4,1,,,,,,,,,,
2021Dec,26,1.6,,,,5,13,24,35,15,6,2,,,,,,,,,,,
2021Dec,30,,,,,,,,,,,,,,,,,,,,,,
2021Dec,31,1.3,,,,10,20,30,25,10,5,,,,,,,,,,,,
2021Dec,32,,,,,,,,,,,,,,,,,,,,,,
2021Dec,33,,,,,,,,,,,,,,,,,,,,,,
2021Dec,35,,,,,,,,,,,,,,,,,,,,,,
2021Dec,37,1.4,,,,,,52,48,,,,,,,,,,,,,,
2021Dec,38,,,,,,,,,,,,,,,,,,,,,,
2021Dec,39,1.4,,,,5,15,30,30,20,,,,,,,,,,,,,
2021Dec,41,,,,,,,,,,,,,,,,,,,,,,
2021Dec,42,,,,,,,,,,,,,,,,,,,,,,
2021Dec,45,,,,,,,,,,,,,,,,,,,,,,
2021Dec,47,1.2,,,,,,,,,,,,,,,,,,,,,
2021Dec,48,,,,,,,,,,,,,,,,,,,,,,
2021Dec,52,,,,,,,,,,,,,,,,,,,,,,
2021Dec,54,,,,,,40,50,10,,,,,,,,,,,,,,
2021Dec,56,1.26,,,,,15,60,25,,,,,,,,,,,,,,
2021Dec,57,1,0,0,0,5,30,50,15,0,0,0,0,0,,,,,,,,,
2021Dec,61,,,,,,,,,,,,,,,,,,,,,,
2021Dec,63,1.4,,,,,5,50,45,,,,,,,,,,,,,,
2021Dec,65,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,67,,,,,,,,,,,,,,,,,,,,,,
2021Dec,68,,,,,,,,,,,,,,,,,,,,,,
2021Dec,70,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,72,1.4,,,,,,,,,,,,,,,,,,,,,
2021Dec,73,1.3,0,0,0,0,30,50,20,0,0,0,0,0,,,,,,,,,
2021Dec,80,,,,,,,,,,,,,,,,,,,,,,
2021Dec,82,1.4,,,,,,,,,,,,,,,,,,,,,
2021Dec,85,1.5000538598,.0000003782,.0001525954,.0186975037,.7062859903,8.3940226518,32.083227309,40.0912569864,16.4306971039,2.1824293036,.0920200079,.0012053453,.0000048245,,,,,,,,,
2021Dec,88,1.6,,,,,,,,,,,,,,,,,,,,,
2021Dec,89,,0,0,0,.8,6.8,24,36.6,24,6.8,1,0,0,,,,,,,,,
2021Dec,90,1.6,0,.2,1.2,4.9,15.8,32.8,30.1,9.1,3.8,1.6,.5,0,,,,,,,,,
2021Dec,91,1.4,0,0,0,7.5,17.5,30,27.5,15,2.5,0,0,0,,,,,,,,,
2021Dec,93,1.7,,,,,2.5,17.5,52.5,25,2.5,,,,,,,,,,,,
2021Dec,95,1.3163666371,.8232391174,1.4315139966,10.2360372049,12.2340854643,15.2555250106,16.4599282528,14.6547578605,12.05839068,8.2812692489,4.626793388,2.4457226396,1.4927371364,,,,,,,,,
2021Dec,96,,,,,,,,,,,,,,,,,,,,,,
2021Dec,97,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,98,1.5,,,,5,20,35,35,5,,,,,,,,,,,,,
2021Dec,99,1.4,,,,,,,,,,,,,,,,,,,,,
2021Dec,101,1.3,,,,,,,,,,,,,,,,,,,,,
2021Dec,102,1.1,,,,,,,,,,,,,,,,,,,,,
2021Dec,103,,,,,,,,,,,,,,,,,,,,,,
2021Dec,105,,,,,,,,,,,,,,,,,,,,,,
2021Dec,107,,,,,,,,,,,,,,,,,,,,,,
2021Dec,108,,,,,,,,,,,,,,,,,,,,,,
2021Dec,109,1.5,,,,,,,,,,,,,,,,,,,,,
2021Dec,110,,,,,,,,,,,,,,,,,,,,,,
2021Dec,112,,,,,,,,,,,,,,,,,,,,,,
2021Dec,114,1.7,,,,,,,,,,,,,,,,,,,,,
2021Dec,115,1.3,.0000140055,.0010883558,.0873537848,2.1337370169,16.3631660005,40.2503188427,32.1507570778,8.3121155767,.6838117203,.0175008298,.0001364699,.0000003193,,,,,,,,,
2021Dec,116,1.37,0,0,0,2.5,25,40,30,2.5,0,0,0,0,,,,,,,,,
2021Dec,117,1.1,,,,,,,,,,,,,,,,,,,,,
2021Dec,118,1.6,,,,,,,,,,,,,,,,,,,,,
2021Dec,119,1.3,,,,,,,,,,,,,,,,,,,,,
2021Dec,121,1.49,.5,1,2.5,12,20,30,23,8,2,1,0,0,,,,,,,,,
2021Dec,127,1.4,.0100108407,.0000000073,.0000938569,.0894759345,6.8620864281,49.5577629623,39.9382919128,3.5043572565,.0278924823,.0000174771,.0000000008,.0100108407,,,,,,,,,
2021Dec,128,1.6,,1,1,4,7,30,27,15,8,5,2,,,,,,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,,,
2022,2,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.5,,,,5,10,25,35,20,5,,,,,,,,,,,,
2022,6,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,8,1.1,,,,5,30,35,25,5,,,,,,,,,,,,,
2022,10,1.3,,,,5,35,55,5,,,,,,,,,,,,,,
2022,14,1.8,0,0,0,2,7,21,31,26,11,2,0,0,,,,,,,,,
2022,15,1.5,,,,10,15,25,25,15,10,,,,,,,,,,,,
2022,16,1.1,,,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,
2022,22,1.7,,,,,,30,50,20,,,,,,,,,,,,,
2022,23,1.4,,,,1,25,42,30,2,,,,,,,,,,,,,
2022,24,1.425,,1,6,10,12,20,22,16,8,4,1,,,,,,,,,,
2022,26,1.7,,,,5,12,18,35,20,7,3,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,31,1.5,,,5,5,15,25,30,15,5,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,37,1.6,,,,,,32,65,3,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,1.3,,,,10,20,30,30,10,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,30,50,20,,,,,,,,,,,,,,
2022,56,1.35,,,,,5,70,25,,,,,,,,,,,,,,
2022,57,1,0,0,0,5,30,50,15,0,0,0,0,0,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.6,,,,,5,35,55,5,,,,,,,,,,,,,
2022,65,1.6,,,2.5,5,10,20,35,20,5,2.5,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,70,1.5,,,,,,,,,,,,,,,,,,,,,
2022,72,1.4,,,,,,,,,,,,,,,,,,,,,
2022,73,1.4,0,0,0,5,25,55,15,0,0,0,0,0,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.5827676069,.000153797,.0071951935,.1640219129,1.8130022303,9.7686886671,25.7766198531,33.4129144109,21.2955440188,6.6632234016,1.0198613013,.0759860075,.002789206,,,,,,,,,
2022,88,1.6,,,,,,,,,,,,,,,,,,,,,
2022,89,,0,0,.1,1.6,12.7,35.7,35.7,12.6,1.5,.1,0,0,,,,,,,,,
2022,90,1.6,.1,.4,1.6,5.5,14.5,30.2,32.3,9.7,3.4,1.6,.6,.1,,,,,,,,,
2022,91,1.5,0,0,0,5,15,27.5,32.5,15,5,0,0,0,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.3127774554,.556086284,3.8463340476,5.8639861597,9.7904786751,14.2886440877,21.8597445449,16.6632266952,13.6882845216,8.3024793213,3.3107200215,1.119600069,.7104155724,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.4,,,,5,20,35,35,5,,,,,,,,,,,,,
2022,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2022,101,1.3,,,,5,25,45,25,,,,,,,,,,,,,,
2022,102,1.3,,,,,,,,,,,,,,,,,,,,,
2022,103,1.4,,,,5,10,45,35,5,,,,,,,,,,,,,
2022,105,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,,,
2022,108,,,,,,,,,,,,,,,,,,,,,,
2022,109,1.6,,,,5,15,30,45,5,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,
2022,114,1.5,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,
2022,118,1.8,,,,,,,,,,,,,,,,,,,,,
2022,119,1.4,,,,1,19,35,37,7,1,,,,,,,,,,,,
2022,121,1.51,.5,1,2.5,12,20,30,23,8,2,1,0,0,,,,,,,,,
2022,127,1.6,.0099998999,.0000003958,.0004744444,.1007923227,3.9508975502,30.2994794447,48.2499307887,16.2513716789,1.1124907852,.0145284161,.0000343735,.0099998999,,,,,,,,,
2022,128,1.7,,1,1,2,4,25,30,20,10,5,2,,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,2,1.3,0,0,0,0,0,70,30,0,0,0,0,0,,,,,,,,,
2024,4,1.7,2.5,2.5,5,10,12.5,20,20,12.5,7.5,5,2.5,,,,,,,,,,
2024,5,1.5,,,1,2,7,25,30,25,7,2,1,,,,,,,,,,
2024,6,1.5,,,,5,20,50,25,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,8,1.3,,,,10,25,35,25,5,,,,,,,,,,,,,
2024,10,1.5,,,,2,3,42,51,2,,,,,,,,,,,,,
2024,14,1.9,0,0,0,2,7,17,27,26,15,5,1,0,,,,,,,,,
2024,15,1.9,,,,5,10,15,20,20,15,10,5,,,,,,,,,,
2024,16,1.6,,,,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,
2024,22,1.6,,,,,10,30,50,10,,,,,,,,,,,,,
2024,23,1.5,,,1,10,17,26,27,18,1,,,,,,,,,,,,
2024,24,1.359,3,5,8,10,12,14,13,12,10,8,5,,,,,,,,,,
2024,26,2,,,,2,8,15,25,25,15,8,2,,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,
2024,31,1.6,,,,5,15,25,30,20,5,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,,,,,,,,,,,,,,,,,,,
2024,35,,,,,,,,,,,,,,,,,,,,,,
2024,37,1.8,,,,,,15,58,27,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,
2024,39,1.4,,,,5,15,30,30,15,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,30,50,20,,,,,,,,,,,,,,
2024,56,1.35,,,,,10,65,25,,,,,,,,,,,,,,
2024,57,1.2,0,0,0,0,25,45,25,5,0,0,0,0,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.6,,,,,5,40,50,5,,,,,,,,,,,,,
2024,65,1.7,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,
2024,70,1.5,,,,,,,,,,,,,,,,,,,,,
2024,72,1.8,,,,,,,,,,,,,,,,,,,,,
2024,73,1.5,0,0,0,0,10,40,45,5,0,0,0,0,,,,,,,,,
2024,80,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.75,.0183669954,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300115,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,,,,,,
2024,88,1.6,,,,,,,,,,,,,,,,,,,,,
2024,89,,0,0,0,.6,5.7,22,36.5,26.1,8,1,.1,0,,,,,,,,,
2024,90,1.7,.5,1,2.3,4.6,10.5,22.1,30.2,17.4,7.1,2.9,1.1,.3,,,,,,,,,
2024,91,1.4,0,0,0,5,15,30,30,15,5,0,0,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.3444182718,.6610442811,3.0098271922,5.7632736887,11.8353720073,14.4210433441,19.5431434539,14.9949310988,13.6578904249,9.7598635758,4.286106117,1.6449349316,.4225698846,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.6,,,,5,10,30,35,15,5,,,,,,,,,,,,
2024,99,1.6,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.2,,,,5,25,40,25,5,,,,,,,,,,,,,
2024,102,1.6,,,,,,,,,,,,,,,,,,,,,
2024,103,1.6,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,
2024,108,,,,,,,,,,,,,,,,,,,,,,
2024,109,1.5,,,,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,
2024,114,1.6,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.6,0,0,0,5,15,27.5,32.5,15,5,0,0,0,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,
2024,118,2,,,,,,,,,,,,,,,,,,,,,
2024,119,1.3,,,,,,,,,,,,,,,,,,,,,
2024,121,1.66,.5,1,2,6,10,25,30,17,6,2,.5,0,,,,,,,,,
2024,127,1.7,.0100042539,.0000084802,.0023679746,.1810187665,3.8802897415,23.9872736743,43.8702523576,23.9930750074,3.8821825193,.1811526363,.0023703345,.0100042539,,,,,,,,,
2024,128,1.9,1,1,1,3,5,10,40,25,8,4,1,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN1_0,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,,,,,,
2020,1,.9,1,2,4,10,30,28,13,8,3,1,,,,,,,,,,,
2020,2,1.4,0,0,0,0,0,60,40,0,0,0,0,0,,,,,,,,,
2020,4,.6,2.5,5,7.5,17.5,25,20,15,5,2.5,,,,,,,,,,,,
2020,5,1,,,2.5,15,35,30,15,2.5,,,,,,,,,,,,,
2020,6,.8,,,,30,50,20,,,,,,,,,,,,,,,
2020,7,1.1159756929,,,,,,,,,,,,,,,,,,,,,
2020,8,.8,,,5,20,35,30,10,,,,,,,,,,,,,,
2020,10,.8,,,5,20,60,15,,,,,,,,,,,,,,,
2020,14,2.1,0,0,1,3,7,14,20,21,18,10,4,2,,,,,,,,,
2020,15,1.2,,,,5,30,40,15,10,,,,,,,,,,,,,
2020,16,.8,2,3,9,17,20,18,12,9,7,2,1,0,,,,,,,,,
2020,20,1,,,,10,35,40,15,,,,,,,,,,,,,,
2020,22,1.1,,,,,25,65,10,,,,,,,,,,,,,,
2020,23,.9,,,5,20,29,26,18,2,,,,,,,,,,,,,
2020,24,.965,,,4,15,27,33,20,1,,,,,,,,,,,,,
2020,26,1.5,,,3,7,15,25,25,18,7,,,,,,,,,,,,
2020,30,1.2,,,,,,,,,,,,,,,,,,,,,
2020,31,1.1,,,,15,35,40,10,,,,,,,,,,,,,,
2020,32,1.2,.0591288004,.4353041187,2.7746330684,10.144350237,22.1556157938,28.7520405948,22.2016777681,10.1974005105,2.7833017964,.4507718241,.0432400705,.0025354173,,,,,,,,,
2020,33,1.1,,0,4,14,23,31,18,7,3,0,0,,,,,,,,,,
2020,35,,,,,10,60,30,,,,,,,,,,,,,,,
2020,37,1.1,,,,,27,65,8,,,,,,,,,,,,,,
2020,38,1.1,,,,,30,70,,,,,,,,,,,,,,,
2020,39,.9,,,5,15,30,35,15,0,,,,,,,,,,,,,
2020,41,1.3,,,,,20,50,30,,,,,,,,,,,,,,
2020,42,1.3,,,,,15,70,15,,,,,,,,,,,,,,
2020,45,1.125,,,5,5,25,35,25,5,,,,,,,,,,,,,
2020,47,.8,,,5,20,40,30,5,,,,,,,,,,,,,,
2020,48,1.2,,,,,,,,,,,,,,,,,,,,,
2020,52,.8,0,0,2,17,44,29,5,3,0,0,0,0,,,,,,,,,
2020,54,,,,,10,45,45,,,,,,,,,,,,,,,
2020,56,1.1,,,,,15,85,,,,,,,,,,,,,,,
2020,57,1,0,0,0,5,40,50,5,0,0,0,0,0,,,,,,,,,
2020,61,1.1,,,,5,30,45,20,,,,,,,,,,,,,,
2020,63,.8,,,,5,50,45,,,,,,,,,,,,,,,
2020,65,1.1,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,67,.9,,,,,,,,,,,,,,,,,,,,,
2020,68,1.1,,,,,,,,,,,,,,,,,,,,,
2020,70,1,,,,,,,,,,,,,,,,,,,,,
2020,72,1,,,,,,,,,,,,,,,,,,,,,
2020,73,1.2,0,0,0,0,35,60,5,0,0,0,0,0,,,,,,,,,
2020,80,1.3,0,0,.25,4.5,18.25,40.625,28.75,7.125,.5,0,0,0,,,,,,,,,
2020,82,.7,,,,,,,,,,,,,,,,,,,,,
2020,85,.8765101856,.1179811678,1.0376915301,5.4950081985,16.5244169697,28.2662930266,27.5282687691,15.2628968977,4.8131012321,.861763416,.0874049671,.0050090789,.0001647464,,,,,,,,,
2020,88,1,0,0,0,20.4938399594,20.7904152582,23.838313455,20.8727142617,10.8602568207,3.144460245,0,0,0,,,,,,,,,
2020,89,1.0773667851,0,0,.2,5.2,31.8,45.9,15.7,1.2,0,0,0,0,,,,,,,,,
2020,90,1.3,.5,1.8,4.5,10.4,25.2,34.6,16,4.8,2,.2,0,0,,,,,,,,,
2020,91,1.2,0,0,0,2.5,20,50,27.5,0,0,0,0,0,,,,,,,,,
2020,93,1.1,,,,,28.5,55,15,1.5,,,,,,,,,,,,,
2020,95,.9737417719,3.5580643968,7.0540150169,8.9314402554,12.5850414401,18.5080848831,15.9967401319,12.8988810485,9.2619471114,6.8567064741,3.080624895,1.0417878355,.2266665113,,,,,,,,,
2020,96,1.1,,,5,10,20,45,15,5,,,,,,,,,,,,,
2020,97,1,,,,,,,,,,,,,,,,,,,,,
2020,98,.9,,,,5,45,45,5,,,,,,,,,,,,,,
2020,99,1.2,,,,,10,90,,,,,,,,,,,,,,,
2020,101,1,,,,10,40,40,10,,,,,,,,,,,,,,
2020,102,.9,,,,,,,,,,,,,,,,,,,,,
2020,103,1,,,,5,30,45,15,5,,,,,,,,,,,,,
2020,105,1.1,,,,,5,90,5,,,,,,,,,,,,,,
2020,107,1.0382260934,.0464486818,.5430438621,3.6319541632,13.3267442442,26.8889245144,29.8728077209,18.277786022,6.1531312967,1.1374509031,.1151495809,.0063644013,.0001946094,,,,,,,,,
2020,108,.8389407435,,,6.71,18.17,29.5,26.77,15.13,3.72,,,,,,,,,,,,,
2020,109,1.1,,,,10,20,60,10,,,,,,,,,,,,,,
2020,110,1.1976604235,.0000313025,.0022591764,.160585016,3.3625866721,21.4608999774,42.6942918329,26.7556536165,5.2433514244,.3146694516,.0056419,.0000295855,.0000000447,,,,,,,,,
2020,112,1.3,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2020,114,1.1,,,,,,,,,,,,,,,,,,,,,
2020,115,.8,8.6974385937,6.0100847928,10.7277574139,13.8208729496,15.3436484042,14.6787719857,12.100914329,8.5963016413,5.2621826905,2.7757162529,1.2616283614,.724682585,,,,,,,,,
2020,116,1.17,0,0,0,5,25,40,25,5,0,0,0,0,,,,,,,,,
2020,117,.5,,,,,,,,,,,,,,,,,,,,,
2020,118,1,,,,,,,,,,,,,,,,,,,,,
2020,119,1,,,4,9,33,35,12,4,2,1,,,,,,,,,,,
2020,121,1.04,1,3,4,8,15,30,30,8,1,0,0,0,,,,,,,,,
2020,127,1.2,3.0529430486,4.3455575405,7.8831152229,11.4130057697,14.2502379375,15.3449965369,14.2506597578,11.4136814603,7.8838153122,4.69637333,2.412671035,3.0529430486,,,,,,,,,
2020,128,1.2,1,4,10,12,15,25,15,10,5,2,1,,,,,,,,,,
2020Q3,1,1,1,2,4,10,28,30,13,8,3,1,,,,,,,,,,,
2020Q3,2,1.4,0,0,0,0,0,50,50,0,0,0,0,0,,,,,,,,,
2020Q3,4,.6,2.5,5,12.5,20,25,15,12.5,5,2.5,,,,,,,,,,,,
2020Q3,5,1,,,2.5,15,32.5,32.5,15,2.5,,,,,,,,,,,,,
2020Q3,6,.8,,,,30,50,20,,,,,,,,,,,,,,,
2020Q3,7,1.2000564564,,,,,,,,,,,,,,,,,,,,,
2020Q3,8,.8,,,5,20,35,30,10,,,,,,,,,,,,,,
2020Q3,10,.8,,,5,20,60,15,,,,,,,,,,,,,,,
2020Q3,14,2,4,3,5,7,9,11,12,12,11,9,7,10,,,,,,,,,
2020Q3,15,1.2,,,,10,25,30,25,10,,,,,,,,,,,,,
2020Q3,16,.8,2,3,9,17,20,18,12,9,7,2,1,0,,,,,,,,,
2020Q3,20,1.3,,,5,10,25,35,20,5,,,,,,,,,,,,,
2020Q3,22,1.2,,,,,30,50,20,,,,,,,,,,,,,,
2020Q3,23,.9,,,6,18,25,26,19,6,,,,,,,,,,,,,
2020Q3,24,.798,1,3,8,14,30,30,10,3,1,,,,,,,,,,,,
2020Q3,26,1.6,,,3,6,13,21,22,19,11,5,,,,,,,,,,,
2020Q3,30,,,,,,,,,,,,,,,,,,,,,,
2020Q3,31,1.3,,,5,10,20,35,25,5,,,,,,,,,,,,,
2020Q3,32,,,,,,,,,,,,,,,,,,,,,,
2020Q3,33,,,,,,,,,,,,,,,,,,,,,,
2020Q3,35,,,,,,,,,,,,,,,,,,,,,,
2020Q3,37,1.1,,,,,27,65,8,,,,,,,,,,,,,,
2020Q3,38,1.1,,,,,30,70,,,,,,,,,,,,,,,
2020Q3,39,.9,,,5,15,35,30,15,,,,,,,,,,,,,,
2020Q3,41,,,,,,,,,,,,,,,,,,,,,,
2020Q3,42,,,,,,,,,,,,,,,,,,,,,,
2020Q3,45,,,,,,,,,,,,,,,,,,,,,,
2020Q3,47,.8,,,,,,,,,,,,,,,,,,,,,
2020Q3,48,1.2,,,,,,,,,,,,,,,,,,,,,
2020Q3,52,.8,0,0,2,17,44,29,5,3,0,0,0,0,,,,,,,,,
2020Q3,54,,,,,20,40,40,,,,,,,,,,,,,,,
2020Q3,56,1.1,0,0,0,0,19.0476190476,76.1904761905,4.7619047619,0,0,0,0,0,,,,,,,,,
2020Q3,57,1.2,0,0,0,15,35,35,15,0,0,0,0,0,,,,,,,,,
2020Q3,61,1.2,,,,5,25,40,25,5,,,,,,,,,,,,,
2020Q3,63,.8,,,,5,50,45,,,,,,,,,,,,,,,
2020Q3,65,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q3,67,,,,,,,,,,,,,,,,,,,,,,
2020Q3,68,1.2,,,,,,,,,,,,,,,,,,,,,
2020Q3,70,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q3,72,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q3,73,1.4,0,0,0,0,35,60,5,0,0,0,0,0,,,,,,,,,
2020Q3,80,,,,,,,,,,,,,,,,,,,,,,
2020Q3,82,.7,,,,,,,,,,,,,,,,,,,,,
2020Q3,85,.8714606957,.0168879109,.356331607,3.4941226759,15.6993409835,32.5024855272,31.1027340029,13.7544025533,2.8011983611,.2612064369,.0110759861,.0002121243,.0000018309,,,,,,,,,
2020Q3,88,1,0,0,0,26.6823351931,18.2648863126,18.2648863126,16.8638010768,12.3119510071,5.2823820938,2.329758004,0,0,,,,,,,,,
2020Q3,89,1.1236263139,0,0,.1,4.1,28.6,47.1,18.4,1.7,0,0,0,0,,,,,,,,,
2020Q3,90,1.2,.5,1.8,4.5,10.4,25.2,34.6,16,4.8,2,.2,0,0,,,,,,,,,
2020Q3,91,1.35,0,0,0,2.5,20,35,30,10,2.5,0,0,0,,,,,,,,,
2020Q3,93,1.1,,,,,28.5,55,15,1.5,,,,,,,,,,,,,
2020Q3,95,1.0288161762,3.0213194533,7.4275501458,9.3490025882,11.9064694489,14.5322901331,19.4162619386,12.2889222689,9.0855847585,7.3310884829,4.2974037438,1.037885464,.306221574,,,,,,,,,
2020Q3,96,1.2,,,5,10,15,35,25,7,3,,,,,,,,,,,,
2020Q3,97,1,,,,,,,,,,,,,,,,,,,,,
2020Q3,98,.9,,,,15,40,35,10,,,,,,,,,,,,,,
2020Q3,99,1.3,,,,,,,,,,,,,,,,,,,,,
2020Q3,101,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q3,102,.9,,,,,,,,,,,,,,,,,,,,,
2020Q3,103,,,,,,,,,,,,,,,,,,,,,,
2020Q3,105,1.1,,,,,5,85,10,,,,,,,,,,,,,,
2020Q3,107,.9722898335,.40232219,1.7384730463,5.9215822663,13.816962393,22.0933612522,24.2149264403,18.1926550101,9.3678593556,3.3050669133,.7985710092,.1320638932,.0161562305,,,,,,,,,
2020Q3,108,.8988634373,,.05,6.27,16.72,27.16,27.09,16.59,6.09,.03,,,,,,,,,,,,
2020Q3,109,1.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,110,1.1502248425,6.4774002422,4.384780506,8.0429999924,10.9385290825,13.1550407214,13.9900464241,13.1564957115,10.9409489091,8.0456690898,5.2319025385,3.0084617178,2.6277250647,,,,,,,,,
2020Q3,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2020Q3,114,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q3,115,.8,8.6974385937,6.0100847928,10.7277574139,13.8208729496,15.3436484042,14.6787719857,12.100914329,8.5963016413,5.2621826905,2.7757162529,1.2616283614,.724682585,,,,,,,,,
2020Q3,116,1.26,0,0,0,5,15,40,30,10,0,0,0,0,,,,,,,,,
2020Q3,117,.4,,,,,,,,,,,,,,,,,,,,,
2020Q3,118,1.1,,,,,,,,,,,,,,,,,,,,,
2020Q3,119,1,,,,,,,,,,,,,,,,,,,,,
2020Q3,121,1.06,1,3,4,8,15,30,30,8,1,0,0,0,,,,,,,,,
2020Q3,127,1.2,3.0529430486,4.3455575405,7.8831152229,11.4130057697,14.2502379375,15.3449965369,14.2506597578,11.4136814603,7.8838153122,4.69637333,2.412671035,3.0529430486,,,,,,,,,
2020Q3,128,1.3,1,4,10,12,15,25,15,10,5,2,1,,,,,,,,,,
2021,1,1.3,1,3,5,9,20,35,15,8,3,1,,,,,,,,,,,
2021,2,1.7,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2021,4,1.1,5,5,10,15,20,22.5,12.5,5,5,,,,,,,,,,,,
2021,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2021,6,.9,,,,25,50,25,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,8,1,,,5,15,25,30,15,10,,,,,,,,,,,,,
2021,10,1.3,,,,5,20,60,15,,,,,,,,,,,,,,
2021,14,2.4,0,0,1,3,5,11,16,20,17,13,8,6,,,,,,,,,
2021,15,1.4,,,,5,10,40,30,15,,,,,,,,,,,,,
2021,16,1.1,2,3,5,12,17,19,17,12,7,3,2,1,,,,,,,,,
2021,20,1.3,,,5,10,25,35,20,5,,,,,,,,,,,,,
2021,22,1.2,,,,,25,60,15,,,,,,,,,,,,,,
2021,23,1.1,,1,8,15,20,25,20,10,1,,,,,,,,,,,,
2021,24,1.205,,1,5,9,15,30,30,7,3,,,,,,,,,,,,
2021,26,1.9,,,2,5,9,16,20,20,15,10,3,,,,,,,,,,
2021,30,1.3,,,,,,,,,,,,,,,,,,,,,
2021,31,1.3,,,5,5,20,35,30,5,,,,,,,,,,,,,
2021,32,1.5,1.0630919907,1.8834570269,4.7173613173,8.9806109354,13.9404958258,17.5411477038,17.9181585063,14.8588451955,10.0029162889,5.4664409315,2.4249285643,1.2025457136,,,,,,,,,
2021,33,1.4,,0,0,9,18,27,25,13,5,3,0,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,37,1.3,,,,,18,58,24,,,,,,,,,,,,,,
2021,38,1.3,,,,,10,80,10,,,,,,,,,,,,,,
2021,39,1.3,,,5,5,20,30,30,10,,,,,,,,,,,,,
2021,41,1.4,,,,,20,50,30,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,1.3,,,5,10,15,25,25,15,5,,,,,,,,,,,,
2021,47,1.2,,,,5,25,35,20,10,5,,,,,,,,,,,,
2021,48,1.3,,,,,,,,,,,,,,,,,,,,,
2021,52,1.3,0,0,0,7,20,32,26,10,5,0,0,0,,,,,,,,,
2021,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021,56,1.2,,,,,15,65,20,,,,,,,,,,,,,,
2021,57,1,0,0,0,5,30,50,15,0,0,0,0,0,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,1,,,,5,40,50,5,,,,,,,,,,,,,,
2021,65,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2021,67,1.3,,,,,,,,,,,,,,,,,,,,,
2021,68,1.3,,,,,,,,,,,,,,,,,,,,,
2021,70,1.2,,,,,,,,,,,,,,,,,,,,,
2021,72,1.2,,,,,,,,,,,,,,,,,,,,,
2021,73,1.2,0,0,0,0,35,60,5,0,0,0,0,0,,,,,,,,,
2021,80,1.4,0,.25,1.625,5.875,19.625,28.75,25.5,14,4.125,.25,0,0,,,,,,,,,
2021,82,1,,,,,,,,,,,,,,,,,,,,,
2021,85,1.2227161273,.1845702711,.9505819572,3.7773711435,10.2756758645,19.1446781334,24.4360469444,21.3703049466,12.8043898603,5.2549523587,1.4765996486,.2839250029,.0409038688,,,,,,,,,
2021,88,1,0,0,0,26.6823351931,18.2648863126,18.2648863126,16.8638010768,12.3119510071,5.2823820938,2.329758004,0,0,,,,,,,,,
2021,89,1.2871678477,0,0,0,1.5,17.7,46.9,29.4,4.4,.1,0,0,0,,,,,,,,,
2021,90,1.5,.8,2.1,3.7,7.8,19.2,25,26.5,8.4,3.9,1.6,.6,.4,,,,,,,,,
2021,91,1.15,0,0,0,7.5,27.5,37.5,22.5,5,0,0,0,0,,,,,,,,,
2021,93,1.3,,,,2.5,25,35,32.5,5,,,,,,,,,,,,,
2021,95,.9471326224,4.303405796,7.5649217361,10.3729364837,12.9765090635,16.9162195861,13.9849357157,12.0556174306,9.1324324289,7.3346414431,4.3680302176,.9397109485,.0506391502,,,,,,,,,
2021,96,1.2,,,5,10,15,35,25,7,3,,,,,,,,,,,,
2021,97,1.1,,,,,,,,,,,,,,,,,,,,,
2021,98,.7,,,15,25,35,20,5,,,,,,,,,,,,,,
2021,99,1.4,,,,,10,70,20,,,,,,,,,,,,,,
2021,101,1.1,,,5,10,30,40,10,5,,,,,,,,,,,,,
2021,102,.6,,,,,,,,,,,,,,,,,,,,,
2021,103,1.3,,,,5,25,40,25,5,,,,,,,,,,,,,
2021,105,1.3,,,,,5,80,15,,,,,,,,,,,,,,
2021,107,1.3731891765,.0452676337,.3770561233,2.1426620795,7.7420849806,17.8045174466,26.0770553416,24.3321798613,14.4634622138,5.4745197651,1.3184784334,.2018415753,.0208745458,,,,,,,,,
2021,108,1.3455591597,,,.25,7.47,17.83,28.08,25.9,15.46,5.01,,,,,,,,,,,,
2021,109,1.5,,,,10,15,30,40,5,,,,,,,,,,,,,
2021,110,1.2039665681,.8662378732,1.7054649961,5.3853931783,11.31025944,17.8703201322,21.2440184472,19.0020697464,12.7883686296,6.4750726475,2.4662163224,.706472348,.1801062391,,,,,,,,,
2021,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021,114,-.2,,,,,,,,,,,,,,,,,,,,,
2021,115,1.2,4.7440989997,3.953339594,7.8695457569,11.4204980257,14.2818579462,15.3904533431,14.2917719123,11.4363591744,7.8859460455,4.6857550497,2.3991579379,1.6412162146,,,,,,,,,
2021,116,1.52,0,0,2.5,5,17.5,30,30,15,0,0,0,0,,,,,,,,,
2021,117,1,,,,,,,,,,,,,,,,,,,,,
2021,118,1.3,,,,,,,,,,,,,,,,,,,,,
2021,119,1.2,,,3,10,26,30,24,5,2,,,,,,,,,,,,
2021,121,1.5,2,4,5,10,15,25,25,10,3,1,0,0,,,,,,,,,
2021,127,1.4,2.7966228065,3.3969141891,6.5225534935,10.0191987462,13.2729262947,15.1642911292,14.9417304747,12.6970507979,9.3052065867,5.8812094088,3.2056732662,2.7966228065,,,,,,,,,
2021,128,1.3,1,2,4,8,15,30,20,10,5,3,1,1,,,,,,,,,
2021Q3,1,1.3,1,3,5,9,20,33,17,8,3,1,,,,,,,,,,,
2021Q3,2,1.7,0,0,0,0,0,30,70,0,0,0,0,0,,,,,,,,,
2021Q3,4,1.2,5,5,10,15,20,22.5,12.5,5,5,,,,,,,,,,,,
2021Q3,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2021Q3,6,1,,,,20,20,50,10,,,,,,,,,,,,,,
2021Q3,7,,,,,,,,,,,,,,,,,,,,,,
2021Q3,8,1,,,5,15,25,30,15,10,,,,,,,,,,,,,
2021Q3,10,1.4,,,,5,20,60,15,,,,,,,,,,,,,,
2021Q3,14,2,3,3,4,7,9,11,14,13,11,9,6,10,,,,,,,,,
2021Q3,15,1.5,,,,5,10,30,30,20,5,,,,,,,,,,,,
2021Q3,16,1,1,3,5,13,18,19,16,11,8,3,2,1,,,,,,,,,
2021Q3,20,1.4,,,5,10,25,30,25,5,,,,,,,,,,,,,
2021Q3,22,1.3,,,,,25,50,25,,,,,,,,,,,,,,
2021Q3,23,1.2,,1,8,15,19,25,21,10,1,,,,,,,,,,,,
2021Q3,24,1.156,2,4,5,12,18,24,16,8,5,3,2,1,,,,,,,,,
2021Q3,26,1.9,,,2,5,9,16,20,20,15,10,3,,,,,,,,,,
2021Q3,30,,,,,,,,,,,,,,,,,,,,,,
2021Q3,31,1.4,,,5,10,20,30,25,10,,,,,,,,,,,,,
2021Q3,32,,,,,,,,,,,,,,,,,,,,,,
2021Q3,33,,,,,,,,,,,,,,,,,,,,,,
2021Q3,35,,,,,,,,,,,,,,,,,,,,,,
2021Q3,37,1.3,,,,,15,60,25,,,,,,,,,,,,,,
2021Q3,38,1.24,,,,,10,90,,,,,,,,,,,,,,,
2021Q3,39,1.3,,,5,5,15,40,25,10,,,,,,,,,,,,,
2021Q3,41,,,,,,,,,,,,,,,,,,,,,,
2021Q3,42,,,,,,,,,,,,,,,,,,,,,,
2021Q3,45,,,,,,,,,,,,,,,,,,,,,,
2021Q3,47,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q3,48,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q3,52,,,,,,,,,,,,,,,,,,,,,,
2021Q3,54,,,,,20,30,50,,,,,,,,,,,,,,,
2021Q3,56,1.2,0,0,0,0,16.6666666667,62.5,20.8333333333,0,0,0,0,0,,,,,,,,,
2021Q3,57,1.3,0,0,0,5,20,50,20,5,0,0,0,0,,,,,,,,,
2021Q3,61,,,,,,,,,,,,,,,,,,,,,,
2021Q3,63,1,,,,5,40,50,5,,,,,,,,,,,,,,
2021Q3,65,1.4,,,,,,,,,,,,,,,,,,,,,
2021Q3,67,,,,,,,,,,,,,,,,,,,,,,
2021Q3,68,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q3,70,1.3,,,,,,,,,,,,,,,,,,,,,
2021Q3,72,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q3,73,1.1,0,0,0,0,35,60,5,0,0,0,0,0,,,,,,,,,
2021Q3,80,,,,,,,,,,,,,,,,,,,,,,
2021Q3,82,1,,,,,,,,,,,,,,,,,,,,,
2021Q3,85,1.2694352686,.1116569646,.6812274414,3.068416062,9.2349690126,18.5828509321,25.0102268783,22.5178601647,13.5616908315,5.461980869,1.4703394733,.2643763523,.0344050182,,,,,,,,,
2021Q3,88,1,0,0,0,27.6304044744,17.3377280153,17.3377280153,16.3407264338,12.5185878111,5.7711417486,3.0636835015,0,0,,,,,,,,,
2021Q3,89,1.2210627306,0,0,.1,2.3,21.9,47.9,24.8,2.9,.1,0,0,0,,,,,,,,,
2021Q3,90,1.4,.8,2.1,3.7,7.8,19.2,25,26.5,8.4,3.9,1.6,.6,.4,,,,,,,,,
2021Q3,91,1.1,0,0,0,10,30,35,20,5,0,0,0,0,,,,,,,,,
2021Q3,93,1.2,,,,2.5,25,37.5,32.5,2.5,,,,,,,,,,,,,
2021Q3,95,.9266563516,3.8803614325,8.4522094553,10.3687866987,14.6090385387,17.171327961,12.9683201385,10.9108100733,8.3504430047,7.1010816868,4.5575324367,1.2728757045,.3572128693,,,,,,,,,
2021Q3,96,1.2,,,5,10,15,30,20,10,7,3,,,,,,,,,,,
2021Q3,97,1.1,,,,,,,,,,,,,,,,,,,,,
2021Q3,98,.7,,,10,25,30,30,5,,,,,,,,,,,,,,
2021Q3,99,1.5,,,,,,,,,,,,,,,,,,,,,
2021Q3,101,1.1,,,,,,,,,,,,,,,,,,,,,
2021Q3,102,.6,,,,,,,,,,,,,,,,,,,,,
2021Q3,103,,,,,,,,,,,,,,,,,,,,,,
2021Q3,105,1.3,,,,,5,80,10,5,,,,,,,,,,,,,
2021Q3,107,1.3900081763,.2220716792,.9631125401,3.4741957566,9.0003180476,16.74989822,22.3976217843,21.5212581557,14.8594867362,7.3715502777,2.6268663729,.6722148252,.1414056045,,,,,,,,,
2021Q3,108,1.5167394843,,,,4.16,14.37,24.63,28.81,18.96,8.54,.53,,,,,,,,,,,
2021Q3,109,1.5,,,,,,,,,,,,,,,,,,,,,
2021Q3,110,1.4677087597,3.0500213403,2.7729320666,5.8752498072,9.181340857,12.443645386,14.6269622768,14.9117082402,13.1846195872,10.1105185831,6.7242218247,3.8785470059,3.240233025,,,,,,,,,
2021Q3,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2021Q3,114,-.6,,,,,,,,,,,,,,,,,,,,,
2021Q3,115,1.3,4.02467266,3.5074537251,7.1753970014,10.7277574139,13.8208729496,15.3436484042,14.6787719857,12.100914329,8.5963016413,5.2621826905,2.7757162529,1.9863109464,,,,,,,,,
2021Q3,116,1.46,0,0,2.5,5,17.5,30,30,15,0,0,0,0,,,,,,,,,
2021Q3,117,1.1,,,,,,,,,,,,,,,,,,,,,
2021Q3,118,1.3,,,,,,,,,,,,,,,,,,,,,
2021Q3,119,1,,,,,,,,,,,,,,,,,,,,,
2021Q3,121,1.5,2,4,5,10,15,25,25,10,3,1,0,0,,,,,,,,,
2021Q3,127,1.4,2.7966228065,3.3969141891,6.5225534935,10.0191987462,13.2729262947,15.1642911292,14.9417304747,12.6970507979,9.3052065867,5.8812094088,3.2056732662,2.7966228065,,,,,,,,,
2021Q3,128,1.3,1,2,4,8,15,30,20,10,5,3,1,1,,,,,,,,,
2022,1,1.4,1,3,5,9,20,33,17,8,3,1,,,,,,,,,,,
2022,2,2,0,0,0,0,0,10,40,50,0,0,0,0,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2022,6,1.1,,,,,25,50,25,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,8,1.5,,,5,10,17,23,25,15,5,,,,,,,,,,,,
2022,10,1.4,,,,5,20,60,15,,,,,,,,,,,,,,
2022,14,1.9,0,1,2,6,11,15,20,18,13,8,4,2,,,,,,,,,
2022,15,1.5,,,,5,10,30,30,20,5,,,,,,,,,,,,
2022,16,1.3,2,3,5,12,17,19,17,12,7,3,2,1,,,,,,,,,
2022,20,1.4,,,5,10,25,30,25,5,,,,,,,,,,,,,
2022,22,1.4,,,,,15,40,30,15,,,,,,,,,,,,,
2022,23,1.3,,1,8,15,18,25,22,10,1,,,,,,,,,,,,
2022,24,1.015,,3,8,13,25,22,15,8,5,1,,,,,,,,,,,
2022,26,1.9,,,2,5,9,16,20,20,15,10,3,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,31,1.2,,,5,10,25,35,20,5,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,1.6,,0,1,9,13,19,26,16,10,6,0,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,37,1.3,,,,,17,54,29,,,,,,,,,,,,,,
2022,38,1.4,,,,,,70,30,,,,,,,,,,,,,,
2022,39,1.2,,,5,5,20,30,30,10,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.3,,,5,10,15,25,25,15,5,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,20,30,50,,,,,,,,,,,,,,,
2022,56,1.3,,,,5,15,60,20,,,,,,,,,,,,,,
2022,57,1.2,0,0,0,0,25,55,15,5,0,0,0,0,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.1,,,,5,40,45,10,,,,,,,,,,,,,,
2022,65,1.3,,,,5,20,50,20,5,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,1.3,,,,,,,,,,,,,,,,,,,,,
2022,70,1.3,,,,,,,,,,,,,,,,,,,,,
2022,72,1.3,,,,,,,,,,,,,,,,,,,,,
2022,73,1.3,0,0,0,0,35,60,5,0,0,0,0,0,,,,,,,,,
2022,80,1.4,0,0,.25,4.5,18.25,40.625,28.75,7.125,.5,0,0,0,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.393094261,.4341239211,1.3611600303,4.005976424,8.9915154728,15.3936367465,20.1035839333,20.0285686507,15.2219477355,8.8249775452,3.9024688569,1.3160995108,.4159411729,,,,,,,,,
2022,88,1,0,0,0,27.6304044744,17.3377280153,17.3377280153,16.3407264338,12.5185878111,5.7711417486,3.0636835015,0,0,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,
2022,90,1.7,.8,1.6,3.5,8.3,17.6,25,29.7,7.2,4,1.2,.6,.5,,,,,,,,,
2022,91,1.1,0,0,0,12.5,30,32.5,20,5,0,0,0,0,,,,,,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.0041945819,3.7161572687,7.3438596064,8.9187530221,11.9190559968,15.31710872,17.6778046991,13.7299450763,9.7239209712,6.6080207715,3.9914178891,.9313505295,.1226054493,,,,,,,,,
2022,96,1.5,,,,5,10,20,33,25,5,2,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,.9,,,10,15,30,30,10,5,,,,,,,,,,,,,
2022,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2022,101,1.3,,,5,10,30,40,10,5,,,,,,,,,,,,,
2022,102,1.5,,,,,,,,,,,,,,,,,,,,,
2022,103,1.5,,,2.5,5,15,30,35,10,2.5,,,,,,,,,,,,
2022,105,1.5,,,,,,10,80,10,,,,,,,,,,,,,
2022,107,1.3541542366,.3877920431,1.3841350996,4.3562167555,10.1055502785,17.2829164831,21.7940596479,20.2650925702,13.8944202647,7.0238100259,2.6174209099,.7188575823,.1697283393,,,,,,,,,
2022,108,1.4381061978,,,.01,5.61,15.99,26.38,27.83,17.32,6.76,.1,,,,,,,,,,,
2022,109,1.5,,,,10,15,30,40,5,,,,,,,,,,,,,
2022,110,1.4592353125,1.664249314,2.0699303955,5.1227156758,9.1044987702,13.4559588295,16.538084736,16.9033427457,14.3673714991,10.1553651495,5.969241207,2.9176673617,1.731574316,,,,,,,,,
2022,112,1.6,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2022,114,.8,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,
2022,118,1.3,,,,,,,,,,,,,,,,,,,,,
2022,119,1.2,,,3,8,23,32,25,6,2,1,,,,,,,,,,,
2022,121,1.47,2,4,5,11,16,23,23,11,4,1,0,0,,,,,,,,,
2022,127,1.2,6.169335254,5.2138349868,8.0384458071,10.2979848336,11.9481786821,12.5551239586,11.9484154502,10.2983929743,8.0389236974,5.6832239128,3.6388051891,6.169335254,,,,,,,,,
2022,128,1.3,1,2,3,6,15,33,20,10,5,3,1,1,,,,,,,,,
2024,1,1.4,1,2,4,7,13,40,20,7,3,2,1,,,,,,,,,,
2024,2,1.8,0,0,0,0,0,10,60,30,0,0,0,0,,,,,,,,,
2024,4,1,2.5,5,7.5,10,20,20,12.5,10,7.5,5,,,,,,,,,,,
2024,5,1.5,,,,5,10,35,35,10,5,,,,,,,,,,,,
2024,6,1.3,,,,,,30,60,10,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,8,1.5,,,5,10,17,23,25,15,5,,,,,,,,,,,,
2024,10,1.4,,,,5,15,60,15,5,,,,,,,,,,,,,
2024,14,1.7,0,1,3,7,12,16,21,17,12,7,3,1,,,,,,,,,
2024,15,1.5,,,,5,15,25,30,20,5,,,,,,,,,,,,
2024,16,1.6,5,5,6,7,13,14,16,12,9,7,5,1,,,,,,,,,
2024,20,1.4,,2,5,8,18,25,20,15,7,,,,,,,,,,,,
2024,22,1.5,,,,,15,40,35,10,,,,,,,,,,,,,
2024,23,1,,1,3,15,20,24,18,15,3,1,,,,,,,,,,,
2024,24,.824,3,4,5,25,30,11,8,5,4,3,2,,,,,,,,,,
2024,26,1.9,1,2,2,5,5,18,23,17,12,8,5,2,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,
2024,31,1.2,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.7,,1,1,8,12,16,20,20,12,7,2,1,,,,,,,,,
2024,35,,,,,,,,,,,,,,,,,,,,,,
2024,37,1.5,,,,,1,22,57,19,1,,,,,,,,,,,,
2024,38,1.4,,,,,,80,20,,,,,,,,,,,,,,
2024,39,1.2,,,5,10,20,25,25,10,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,
2024,45,1.175,,,5,10,20,30,25,5,5,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,1.2,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,50,50,,,,,,,,,,,,,,,
2024,56,1.2,,,5,10,15,40,15,10,5,,,,,,,,,,,,
2024,57,1,0,0,0,5,40,40,15,0,0,0,0,0,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.1,,,,10,35,45,10,,,,,,,,,,,,,,
2024,65,1.4,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,68,1.3,,,,,,,,,,,,,,,,,,,,,
2024,70,1.5,,,,,,,,,,,,,,,,,,,,,
2024,72,1.3,,,,,,,,,,,,,,,,,,,,,
2024,73,1.3,0,0,0,0,35,60,5,0,0,0,0,0,,,,,,,,,
2024,80,1.4,1.25,3.125,5.875,11.375,16.875,21.125,18.375,11.875,6.375,2.875,.625,.25,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,1.25,1.2607422566,2.6435272403,6.0228701875,10.9835559749,16.0334383589,18.7357156634,17.525900865,13.1236324477,7.8664603188,3.7742896125,1.4494130171,.5804540573,,,,,,,,,
2024,88,1,0,0,18.2037836718,10.5750497186,16.620843135,16.620843135,15.7284080471,12.4137594986,6.0673994433,3.7699133506,0,0,,,,,,,,,
2024,89,1.5,0,0,0,.8,9.6,35,39.3,13.7,1.6,0,0,0,,,,,,,,,
2024,90,1.6,1.2,1.8,3.2,6.6,16.8,30.2,22.9,9.6,4.2,2,1,.5,,,,,,,,,
2024,91,1.3,0,0,0,2.5,25,37.5,30,5,0,0,0,0,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.2398342979,4.0619693975,6.2354213371,7.7037031178,8.7919169995,13.0976128409,17.6096139673,13.9169182753,9.5921425473,8.6657387349,5.8232531545,2.9149909635,1.5867186644,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.1,,,5,5,15,35,25,10,5,,,,,,,,,,,,
2024,99,1.5,,,,,,30,70,,,,,,,,,,,,,,
2024,101,1.2,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,,,,,,,
2024,102,1.8,,,,,,,,,,,,,,,,,,,,,
2024,103,1.4,,,,,,,,,,,,,,,,,,,,,
2024,105,1.6,,,,,,5,80,15,,,,,,,,,,,,,
2024,107,1.3,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,,,,,,,,,
2024,108,1.292357741,,,.6,8.67,19,28.82,24.76,14.27,3.88,,,,,,,,,,,,
2024,109,1.4,,,,,,,,,,,,,,,,,,,,,
2024,110,1.5,1.7588937965,2.0833297649,5.0401305337,8.8198361996,12.9577320265,15.9828736416,16.5516901197,14.3910387083,10.5051301122,6.4381922375,3.3126074927,2.1585453668,,,,,,,,,
2024,112,1.5,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2024,114,1.4,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,1.2,2.5,2.5,5,10,15,25,20,12.5,5,2.5,0,0,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,
2024,118,1.2,,,,,,,,,,,,,,,,,,,,,
2024,119,1.2,,,,,,,,,,,,,,,,,,,,,
2024,121,1.4,2.5,4,6,9,14,20,18,12,8,4,1.5,1,,,,,,,,,
2024,127,1,9.5040248626,6.1271258152,8.4622340717,9.8946854706,10.7393752455,10.8197251826,10.1184419089,8.7835717596,7.0776412989,5.2937752591,3.6753742627,9.5040248626,,,,,,,,,
2024,128,1.3,1,2,5,7,15,25,20,12,6,4,2,1,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0
2020,1,7.5,,,1,5,23,30,20,12,6,2,1,,,,,,,,,,
2020,2,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,4,7.4,,,,15,30,30,12.5,10,2.5,,,,,,,,,,,,
2020,5,7.6,,,,,2.5,30,55,10,2.5,,,,,,,,,,,,
2020,6,7.5,,,,,20,80,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,8,7.6,,,,,40,45,15,,,,,,,,,,,,,,
2020,10,8,,,,,,15,60,20,5,,,,,,,,,,,,
2020,14,7.5,0,0,0,4,49,44,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,15,7.5,,,,10,35,40,15,,,,,,,,,,,,,,
2020,16,7.4,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020,20,7.4,,,,15,40,35,10,,,,,,,,,,,,,,
2020,22,7.3,,,,,60,40,,,,,,,,,,,,,,,
2020,23,7.3,,,,10,50,35,5,,,,,,,,,,,,,,
2020,24,7.335,,5,13,20,20,15,13,10,3,1,,,,,,,,,,,
2020,26,7.1,,2,15,25,30,20,6,2,,,,,,,,,,,,,
2020,30,7.4,,,,,,,,,,,,,,,,,,,,,
2020,31,7.3,,,,20,40,30,10,,,,,,,,,,,,,,
2020,32,7.2,0,.0021729834,.7059925116,19.9620861132,58.6408165345,19.9794776305,.7072751097,.0021785932,.0000005239,0,0,0,0,0,0,0,0,0,0,0,0
2020,33,7.4,,2,8,18,27,27,11,4,3,0,0,0,0,0,0,0,0,0,0,0,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,7.4,,,,,70,30,,,,,,,,,,,,,,,
2020,38,7.4,,,,,70,30,,,,,,,,,,,,,,,
2020,39,7.5,,,,5,30,55,10,,,,,,,,,,,,,,
2020,41,7.3,,,,10,80,10,,,,,,,,,,,,,,,
2020,42,,,,,5,45,45,5,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,7.6,,,5,5,20,40,25,5,,,,,,,,,,,,,
2020,48,7.4,,,,,,,,,,,,,,,,,,,,,
2020,52,7.7,0,0,0,5,22,42,22,5,3,1,0,0,0,0,0,0,0,0,0,0,0
2020,54,,,,,30,50,20,,,,,,,,,,,,,,,
2020,56,7.5,,,,,30,70,,,,,,,,,,,,,,,
2020,57,7.2,0,0,5,25,65,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,61,7.4,,,,10,47.5,37.5,5,,,,,,,,,,,,,,
2020,63,7.3,,,,5,50,40,5,,,,,,,,,,,,,,
2020,65,7.4,,,,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,7.4,,,,,,,,,,,,,,,,,,,,,
2020,70,7.7,,,,,,,,,,,,,,,,,,,,,
2020,72,7.5,,,,,,,,,,,,,,,,,,,,,
2020,73,7.5,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,80,7.3,0,.1242236025,3.3540372671,21.1180124224,41.9875776397,26.3354037267,6.5838509317,.4968944099,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,82,7.6,,,,,,,,,,,,,,,,,,,,,
2020,85,7.58575,.0002096501,.0191290689,.6081154252,6.8139371,27.3465253933,39.8000281914,21.0875517529,4.0414926078,.2763239741,.0066316286,.0000550513,.0000001562,.0000000002,0,0,0,0,0,0,0,0
2020,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,
2020,90,7.4,0,1,3,12.1,34.9,31.1,10.1,4.8,1.8,.7,.4,.1,0,0,0,0,0,0,0,0,0
2020,91,7.3,0,0,0,10,52.5,35,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,93,7.3,,,5,25,55,7.5,7.5,,,,,,,,,,,,,,
2020,95,7.4690603202,1.867198923,7.4694827923,13.0781532716,16.8517915989,17.0116740504,13.7690203461,9.6732957575,6.348719603,4.8108143576,3.6011955491,2.5843885227,1.5658432418,.8558031729,.2885095566,.1257621549,.0630696895,.0296054104,.0049552971,.0006459437,.0000655762,.0000051847
2020,96,7.4,,,,10,40,30,12,8,,,,,,,,,,,,,
2020,97,7.5,,,,,,,,,,,,,,,,,,,,,
2020,98,7.6,,,,,20,55,25,,,,,,,,,,,,,,
2020,99,7.4,,,,10,70,20,,,,,,,,,,,,,,,
2020,101,7.4,,,,,55,45,,,,,,,,,,,,,,,
2020,102,7.5,,,,,,,,,,,,,,,,,,,,,
2020,103,7.5,,,,10,35,45,10,,,,,,,,,,,,,,
2020,105,7.5,,,,,25,70,5,,,,,,,,,,,,,,
2020,107,7.5362453316,0,0,0,0,.2310311556,99.7688813132,.0000875312,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,108,7.765698469,,,,3.65,21.26,38.81,28.52,7.76,,,,,,,,,,,,,
2020,109,,,,,,,,,,,,,,,,,,,,,,
2020,110,7.5,0,0,0,.00005505,.7417916272,49.2581533228,49.2581533228,.7417916272,.00005505,0,0,0,0,0,0,0,0,0,0,0,0
2020,112,7.3,,5,10,20,30,20,10,5,,,,,,,,,,,,,
2020,114,7.7,,,,,,,,,,,,,,,,,,,,,
2020,115,7.8,3.2267348652,3.9415685308,6.8772962399,10.3643736993,13.491176939,15.1684477923,14.7305292189,12.3560916141,8.9521507589,5.6021327029,3.0279849678,1.4135830604,.5699643434,.1984827522,.0596946251,.015505024,.0034779287,.0006736978,.0001126913,.0000162772,.0000022708
2020,116,7.5,0,0,0,0,36.3636363636,48.4848484849,12.1212121212,3.0303030303,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,117,7.3,,,,,,,,,,,,,,,,,,,,,
2020,118,7.4,,,,,,,,,,,,,,,,,,,,,
2020,119,7.4,,,,2.5,95,2.5,,,,,,,,,,,,,,,
2020,121,7.4,0,0,0,2,50,45,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,127,7.5,.7547626376,3.1192691895,8.0874187952,14.8049558826,20.3211624542,20.9152542773,16.141859926,9.341058646,4.0526730293,1.3180057673,.3212401996,.0586635572,.0080243182,.0008218914,.0000630153,.0000036154,.0000001552,.000000005,.0000000001,0,.7547626376
2020,128,7.6,,,,10,20,35,20,10,3,1,1,,,,,,,,,,
2020Nov,1,7.5,,,1,5,24,28,20,12,6,2,1,1,,,,,,,,,
2020Nov,2,7.4,0,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,4,7.4,,,5,10,20,20,15,10,7.5,5,2.5,2.5,2.5,,,,,,,,
2020Nov,5,7.8,,,,,5,25,30,25,10,5,,,,,,,,,,,
2020Nov,6,7.5,,,,,40,60,,,,,,,,,,,,,,,
2020Nov,7,,,,,,,,,,,,,,,,,,,,,,
2020Nov,8,7.6,,,,,40,45,15,,,,,,,,,,,,,,
2020Nov,10,8.1,,,,,,15,60,20,5,,,,,,,,,,,,
2020Nov,14,7.7,0,0,1,7,29,39,20,4,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,15,7.4,,,5,15,35,30,10,5,,,,,,,,,,,,,
2020Nov,16,7.3,3,7,10,14,19,17,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2020Nov,20,7.3,,,,15,45,30,10,,,,,,,,,,,,,,
2020Nov,22,7.3,,,,10,60,30,,,,,,,,,,,,,,,
2020Nov,23,7.3,,,1,19,43,29,7,1,,,,,,,,,,,,,
2020Nov,24,7.275,1,3,15,25,20,13,10,6,4,2,1,,,,,,,,,,
2020Nov,26,6.9,2,10,17,25,24,15,5,2,,,,,,,,,,,,,
2020Nov,30,,,,,,,,,,,,,,,,,,,,,,
2020Nov,31,7.3,,,,15,30,30,15,10,,,,,,,,,,,,,
2020Nov,32,,,,,,,,,,,,,,,,,,,,,,
2020Nov,33,,,,,,,,,,,,,,,,,,,,,,
2020Nov,35,,,,,,,,,,,,,,,,,,,,,,
2020Nov,37,7.4,,,,1,80,19,,,,,,,,,,,,,,,
2020Nov,38,,,,,,,,,,,,,,,,,,,,,,
2020Nov,39,7.6,,,,,35,45,15,5,,,,,,,,,,,,,
2020Nov,41,,,,,,,,,,,,,,,,,,,,,,
2020Nov,42,,,,,,,,,,,,,,,,,,,,,,
2020Nov,45,,,,,,,,,,,,,,,,,,,,,,
2020Nov,47,7.6,,,,,,,,,,,,,,,,,,,,,
2020Nov,48,7.4,,,,,,,,,,,,,,,,,,,,,
2020Nov,52,7.7,0,0,0,3,21,45,21,6,3,1,0,0,0,0,0,0,0,0,0,0,0
2020Nov,54,,,,,20,60,20,,,,,,,,,,,,,,,
2020Nov,56,7.5,,,,,30,70,,,,,,,,,,,,,,,
2020Nov,57,7,0,0,5,50,40,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,61,7.3,,,,10,47.5,37.5,5,,,,,,,,,,,,,,
2020Nov,63,7.2,,,,5,55,35,5,,,,,,,,,,,,,,
2020Nov,65,7.3,,,,,,,,,,,,,,,,,,,,,
2020Nov,67,,,,,,,,,,,,,,,,,,,,,,
2020Nov,68,7.4,,,,,,,,,,,,,,,,,,,,,
2020Nov,70,7.6,,,,,,,,,,,,,,,,,,,,,
2020Nov,72,7.5,,,,,,,,,,,,,,,,,,,,,
2020Nov,73,7.6,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,80,,,,,,,,,,,,,,,,,,,,,,
2020Nov,82,7.6,,,,,,,,,,,,,,,,,,,,,
2020Nov,85,7.627,.0000001437,.0002057592,.0531888852,2.5737022138,24.6207798741,49.4214438094,21.3671168038,1.9292064092,.0342427305,.0001133036,.0000000675,0,0,0,0,0,0,0,0,0,0
2020Nov,88,7.4,,,,,,,,,,,,,,,,,,,,,
2020Nov,89,,,,,,,,,,,,,,,,,,,,,,
2020Nov,90,7.3,0,1,3,12.1,34.9,31.1,10.1,4.8,1.8,.7,.4,.1,0,0,0,0,0,0,0,0,0
2020Nov,91,7.2,0,0,2.5,30,40,25,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,93,7.2,,,,30,55,10,5,,,,,,,,,,,,,,
2020Nov,95,7.454832591,8.0171797413,9.2382342941,10.5412912089,11.9657267532,14.6721755809,12.9580429663,11.2893000284,6.1216091834,4.1332837656,2.963431113,2.6224933738,2.0767251405,1.4715963395,.9331327561,.5294722806,.2688364053,.1221456453,.0496607135,.0180672885,.0058819057,.0017135161
2020Nov,96,7.2,,,7,25,35,15,10,5,3,,,,,,,,,,,,
2020Nov,97,7.5,,,,,,,,,,,,,,,,,,,,,
2020Nov,98,7.8,,,,,25,45,30,,,,,,,,,,,,,,
2020Nov,99,7.4,,,,,,,,,,,,,,,,,,,,,
2020Nov,101,7.4,,,,,,,,,,,,,,,,,,,,,
2020Nov,102,7.7,,,,,,,,,,,,,,,,,,,,,
2020Nov,103,,,,,,,,,,,,,,,,,,,,,,
2020Nov,105,7.5,,,,,20,75,5,,,,,,,,,,,,,,
2020Nov,107,7.5361404758,.0097631584,.17574733,2.1602415269,11.8328600251,29.5603108142,33.8129416396,17.7207634323,4.2427600783,.4614672596,.0226422351,.0004976123,.0000048671,.0000000211,0,0,0,0,0,0,0,0
2020Nov,108,7.7758090027,,,,4.62,20.91,36.68,28.15,9.63,.01,,,,,,,,,,,,
2020Nov,109,,,,,,,,,,,,,,,,,,,,,,
2020Nov,110,7.3,.1115179961,.7240674882,3.3614028502,10.1796195485,20.1242559991,25.9828529694,21.9134413879,12.070879345,4.3410421136,1.0185621973,.1557914826,.015517652,.0010054594,.0000423331,.0000011569,.0000000205,.0000000002,0,0,0,0
2020Nov,112,7.2,,5,10,20,30,20,10,5,,,,,,,,,,,,,
2020Nov,114,7.7,,,,,,,,,,,,,,,,,,,,,
2020Nov,115,,,,,,,,,,,,,,,,,,,,,,
2020Nov,116,7.4,0,0,0,10,45,30,10,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,117,7.3,,,,,,,,,,,,,,,,,,,,,
2020Nov,118,7.3,,,,,,,,,,,,,,,,,,,,,
2020Nov,119,7.4,,,,,,,,,,,,,,,,,,,,,
2020Nov,121,7.3,0,0,0,2,50,45,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020Nov,127,7.6,.5729737821,2.5253920623,6.9227631132,13.4243578157,19.5183436266,21.2795218562,17.396352008,10.663835377,4.9009853758,1.6884956696,.4359869861,.0843522041,.0122249318,.0013267545,.0001077925,.0000065539,.0000002981,.0000000101,.0000000003,0,.5729737821
2020Nov,128,7.6,,,2,10,20,33,18,10,4,2,1,,,,,,,,,,
2021,1,7.5,,1,2,7,22,25,20,10,6,4,2,1,,,,,,,,,
2021,2,7.2,0,0,0,10,80,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,4,7.5,,,2.5,12.5,20,20,15,12.5,7.5,5,2.5,2.5,,,,,,,,,
2021,5,7.8,,,,,5,25,30,25,10,5,,,,,,,,,,,
2021,6,7.5,,,,,40,60,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,8,7.6,,,,15,25,30,20,10,,,,,,,,,,,,,
2021,10,8.1,,,,,,15,60,20,5,,,,,,,,,,,,
2021,14,7.7,0,1,4,12,22,27,20,10,3,1,0,0,0,0,0,0,0,0,0,0,0
2021,15,7.3,,,5,20,35,35,5,,,,,,,,,,,,,,
2021,16,7.3,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021,20,7.3,,,3,20,35,22,15,5,,,,,,,,,,,,,
2021,22,7.3,,,,15,50,25,10,,,,,,,,,,,,,,
2021,23,7.1,,,1,28,35,27,8,1,,,,,,,,,,,,,
2021,24,7.03,6,12,17,17,13,12,10,8,4,1,,,,,,,,,,,
2021,26,6.7,3,18,20,25,15,12,5,2,,,,,,,,,,,,,
2021,30,7.2,,,,,,,,,,,,,,,,,,,,,
2021,31,7.2,,,5,20,30,20,10,10,5,,,,,,,,,,,,
2021,32,7,0,1.5921496797,11.450241217,32.879447468,36.188637098,15.2800650376,2.4574063206,.1486868777,.0033387348,.0000274844,.0000000821,.0000000001,0,0,0,0,0,0,0,0,0
2021,33,7.4,,4,10,18,24,22,12,6,3,1,0,0,0,0,0,0,0,0,0,0,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,37,7.3,,,,,82,18,,,,,,,,,,,,,,,
2021,38,7.3,,,,,80,20,,,,,,,,,,,,,,,
2021,39,7.6,,,,5,35,40,15,5,,,,,,,,,,,,,
2021,41,7,,,,35,60,5,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,7.5,,,5,15,30,25,15,5,5,,,,,,,,,,,,
2021,48,7.3,,,,,,,,,,,,,,,,,,,,,
2021,52,7.5,0,0,5,13,28,29,16,5,3,1,0,0,0,0,0,0,0,0,0,0,0
2021,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2021,56,7.4,,,,,50,50,,,,,,,,,,,,,,,
2021,57,6.9,0,0,10,45,40,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,7,,,,25,50,20,5,,,,,,,,,,,,,,
2021,65,7.2,,,,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,7.4,,,,,,,,,,,,,,,,,,,,,
2021,70,7.5,,,,,,,,,,,,,,,,,,,,,
2021,72,7.3,,,,,,,,,,,,,,,,,,,,,
2021,73,7.4,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,80,6.8,3.4782608696,8.9440993789,20.8695652174,26.5838509317,23.602484472,11.4285714286,4.5962732919,.4968944099,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,82,7.6,,,,,,,,,,,,,,,,,,,,,
2021,85,7.513,.0119026009,.239510669,2.394102515,11.6737009803,27.8908741871,32.7439275061,18.8996941952,5.3534015767,.7413012677,.0499315729,.00162721,.0000255265,.0000001926,0,0,0,0,0,0,0,0
2021,88,7.4,,,,,,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,,,
2021,90,7,.8,2.1,5.8,15.1,32.5,23.1,10.1,5.9,2.4,1.2,.7,.3,0,0,0,0,0,0,0,0,0
2021,91,7.2,0,0,2.5,30,40,25,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021,93,7.1,,,10,22.5,45,15,7.5,,,,,,,,,,,,,,
2021,95,7.3660484675,6.856545454,8.3203913215,11.24238696,12.957705084,18.9136798033,15.524930535,8.1097660878,5.993524152,3.587422019,2.1529696291,1.7150051345,1.3202319659,1.1429454882,1.0567642253,.5929968713,.2977637045,.1337938569,.0537954625,.0193553119,.0062316028,.0017953305
2021,96,7.3,,,7,25,35,15,10,5,3,,,,,,,,,,,,
2021,97,7.5,,,,,,,,,,,,,,,,,,,,,
2021,98,7.9,,,,,15,30,25,25,5,,,,,,,,,,,,
2021,99,7.3,,,,10,70,20,,,,,,,,,,,,,,,
2021,101,7.4,,,,15,35,35,15,,,,,,,,,,,,,,
2021,102,7.7,,,,,,,,,,,,,,,,,,,,,
2021,103,7.4,,,5,15,40,25,10,5,,,,,,,,,,,,,
2021,105,7.5,,,,,30,60,10,,,,,,,,,,,,,,
2021,107,7.4550120643,.0008638321,.0398724457,1.0530992405,9.7056843716,31.9788607844,38.094513886,16.4372284007,2.5474861568,.1397062814,.0026670887,.0000174732,.0000000389,0,0,0,0,0,0,0,0,0
2021,108,7.7538221507,,,,7.1,21.31,34.25,26.23,10.8,.31,,,,,,,,,,,,
2021,109,,,,,,,,,,,,,,,,,,,,,,
2021,110,7.3,.0014939674,.0528703105,.8607765344,6.410500652,21.9797516376,34.8639857638,25.6346633193,8.7254305736,1.3688928186,.0983707663,.0032158268,.0000475133,.0000003155,.0000000009,0,0,0,0,0,0,0
2021,112,7.4,,5,10,15,30,25,10,5,,,,,,,,,,,,,
2021,114,7.8,,,,,,,,,,,,,,,,,,,,,
2021,115,7.9,2.7084211674,3.464846661,6.2252679447,9.6606780762,12.9490466445,14.9917395063,14.9917395062,12.9490466445,9.6606780762,6.2252679447,3.464846661,1.6656310739,.6915668661,.2479935493,.0768044417,.0205428012,.0047451161,.0009465276,.0001630435,.0000242517,.0000034962
2021,116,7.3,0,0,2.5,15,38,28,7.5,5,2.5,1,.5,0,0,0,0,0,0,0,0,0,0
2021,117,7,,,,,,,,,,,,,,,,,,,,,
2021,118,7.1,,,,,,,,,,,,,,,,,,,,,
2021,119,7.4,,,,2.5,95,2.5,,,,,,,,,,,,,,,
2021,121,7.13,0,0,2,15,25,22,18,10,5,2,1,0,0,0,0,0,0,0,0,0,0
2021,127,7.7,.4310567969,2.0210436735,5.8579295328,12.0330969719,18.5325949621,21.4022662935,18.5336620218,12.0344828283,5.858941727,2.1383211481,.5849290423,.1198962486,.018410286,.002117078,.0001822618,.0000117434,.0000005661,.0000000204,.0000000006,0,.4310567969
2021,128,7.5,,,5,10,20,30,15,10,5,3,1,1,,,,,,,,,
2021Nov,1,7.5,,1,2,7,23,24,20,10,6,4,2,1,,,,,,,,,
2021Nov,2,7.1,0,0,0,20,80,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Nov,4,,,,,,,,,,,,,,,,,,,,,,
2021Nov,5,7.8,,,,,5,30,30,20,7.5,5,2.5,,,,,,,,,,
2021Nov,6,7.5,,,,,40,60,,,,,,,,,,,,,,,
2021Nov,7,,,,,,,,,,,,,,,,,,,,,,
2021Nov,8,7.6,,,,15,25,30,20,10,,,,,,,,,,,,,
2021Nov,10,8.1,,,,,,15,60,20,5,,,,,,,,,,,,
2021Nov,14,8.1,0,1,3,7,14,21,21,17,10,4,2,0,0,0,0,0,0,0,0,0,0
2021Nov,15,7.3,,,5,20,40,25,5,5,,,,,,,,,,,,,
2021Nov,16,7.3,3,7,10,15,19,16,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2021Nov,20,7.2,,,5,25,30,20,15,5,,,,,,,,,,,,,
2021Nov,22,7.3,,,10,20,40,20,10,,,,,,,,,,,,,,
2021Nov,23,6.9,,,2,30,32,27,8,1,,,,,,,,,,,,,
2021Nov,24,7.24,6,8,14,16,20,10,9,6,5,3,2,1,,,,,,,,,
2021Nov,26,6.7,3,18,20,25,15,12,5,2,,,,,,,,,,,,,
2021Nov,30,,,,,,,,,,,,,,,,,,,,,,
2021Nov,31,7.2,,,,15,25,25,20,10,5,,,,,,,,,,,,
2021Nov,32,,,,,,,,,,,,,,,,,,,,,,
2021Nov,33,,,,,,,,,,,,,,,,,,,,,,
2021Nov,35,,,,,,,,,,,,,,,,,,,,,,
2021Nov,37,7.2,,,,25,67,8,,,,,,,,,,,,,,,
2021Nov,38,,,,,,,,,,,,,,,,,,,,,,
2021Nov,39,7.6,,,,,35,40,20,5,,,,,,,,,,,,,
2021Nov,41,,,,,,,,,,,,,,,,,,,,,,
2021Nov,42,,,,,,,,,,,,,,,,,,,,,,
2021Nov,45,,,,,,,,,,,,,,,,,,,,,,
2021Nov,47,7.4,,,,,,,,,,,,,,,,,,,,,
2021Nov,48,7.3,,,,,,,,,,,,,,,,,,,,,
2021Nov,52,,,,,,,,,,,,,,,,,,,,,,
2021Nov,54,,,,,30,40,20,10,,,,,,,,,,,,,,
2021Nov,56,7.4,,,,,50,50,,,,,,,,,,,,,,,
2021Nov,57,6.8,0,0,10,50,20,10,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Nov,61,,,,,,,,,,,,,,,,,,,,,,
2021Nov,63,6.9,,,,40,35,20,5,,,,,,,,,,,,,,
2021Nov,65,7.1,,,,,,,,,,,,,,,,,,,,,
2021Nov,67,,,,,,,,,,,,,,,,,,,,,,
2021Nov,68,7.4,,,,,,,,,,,,,,,,,,,,,
2021Nov,70,7.5,,,,,,,,,,,,,,,,,,,,,
2021Nov,72,7.3,,,,,,,,,,,,,,,,,,,,,
2021Nov,73,7.4,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Nov,80,,,,,,,,,,,,,,,,,,,,,,
2021Nov,82,7.6,,,,,,,,,,,,,,,,,,,,,
2021Nov,85,7.461,.0089383843,.2179182646,2.4591222203,12.700444168,30.1979987917,33.1773288256,16.8496807063,3.9442093658,.4232214375,.0206765022,.0004567787,.0000045348,.0000000202,0,0,0,0,0,0,0,0
2021Nov,88,7.3,,,,,,,,,,,,,,,,,,,,,
2021Nov,89,,,,,,,,,,,,,,,,,,,,,,
2021Nov,90,6.8,.8,2.1,5.8,15.1,32.5,23.1,10.1,5.9,2.4,1.2,.7,.3,0,0,0,0,0,0,0,0,0
2021Nov,91,7.1,0,0,7.5,32.5,35,15,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2021Nov,93,7,,,5,27.5,55,7.5,5,,,,,,,,,,,,,,
2021Nov,95,7.3574321406,8.0043301796,9.3583278843,10.7798917473,12.4000016935,14.4342020455,13.0264062709,11.9394275728,6.4552266324,5.1863101907,4.089908092,2.5118574476,1.2014419957,.4475453071,.1298367351,.0293348954,.0051617609,.0007073553,.0000754925,.0000062747,.0000004062,.0000000205
2021Nov,96,7.2,,,7,25,35,15,10,5,3,,,,,,,,,,,,
2021Nov,97,7.5,,,,,,,,,,,,,,,,,,,,,
2021Nov,98,8.1,,,,5,15,25,25,25,5,,,,,,,,,,,,
2021Nov,99,7.3,,,,,,,,,,,,,,,,,,,,,
2021Nov,101,7.4,,,,,,,,,,,,,,,,,,,,,
2021Nov,102,7.8,,,,,,,,,,,,,,,,,,,,,
2021Nov,103,,,,,,,,,,,,,,,,,,,,,,
2021Nov,105,7.6,,,,,20,80,,,,,,,,,,,,,,,
2021Nov,107,7.4436608831,1.7379084736,3.4981513188,8.7867732125,15.5680343836,20.6838189024,20.6084930796,15.3985552834,8.6279039563,3.6246854409,1.1415631075,.2694626473,.047659961,.0063145051,.0006264984,.0000465323,.0000025864,.0000001075,.0000000033,.0000000001,0,0
2021Nov,108,7.7127037953,,,.21,8.98,22.18,33.45,24.55,10.28,.35,,,,,,,,,,,,
2021Nov,109,,,,,,,,,,,,,,,,,,,,,,
2021Nov,110,7.5,2.1826920655,3.1445514269,5.9782675142,9.6789714076,13.3452786423,15.6702389437,15.6702389432,13.3452786423,9.6789714076,5.9782675142,3.1445514269,1.4085413707,.5372744586,.1745116969,.0482657238,.0113663622,.0022790479,.000389058,.0000565435,.0000069958,.0000008082
2021Nov,112,7.5,,,5,10,20,30,20,10,5,,,,,,,,,,,,
2021Nov,114,7.8,,,,,,,,,,,,,,,,,,,,,
2021Nov,115,,,,,,,,,,,,,,,,,,,,,,
2021Nov,116,,,,,,,,,,,,,,,,,,,,,,
2021Nov,117,7,,,,,,,,,,,,,,,,,,,,,
2021Nov,118,7.1,,,,,,,,,,,,,,,,,,,,,
2021Nov,119,7.4,,,,,,,,,,,,,,,,,,,,,
2021Nov,121,7,0,0,2,15,25,22,18,10,5,2,1,0,0,0,0,0,0,0,0,0,0
2021Nov,127,7.7,.4310567969,2.0210436735,5.8579295328,12.0330969719,18.5325949621,21.4022662935,18.5336620218,12.0344828283,5.858941727,2.1383211481,.5849290423,.1198962486,.018410286,.002117078,.0001822618,.0000117434,.0000005661,.0000000204,.0000000006,0,.4310567969
2021Nov,128,7.5,,1,5,10,18,28,16,10,6,3,1,1,1,,,,,,,,
2022,1,7.5,,1,2,7,23,24,20,7,6,4,3,2,1,,,,,,,,
2022,2,7,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,4,,,,,,,,,,,,,,,,,,,,,,
2022,5,7.8,,,,,5,30,30,20,7.5,5,2.5,,,,,,,,,,
2022,6,7.5,,,,,40,60,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,8,7.6,,,5,10,20,25,20,15,5,,,,,,,,,,,,
2022,10,8.1,,,,,,15,60,20,5,,,,,,,,,,,,
2022,14,8,1,2,5,9,14,18,18,15,10,5,2,1,0,0,0,0,0,0,0,0,0
2022,15,7.3,,,5,15,40,35,5,,,,,,,,,,,,,,
2022,16,7.3,3,7,10,16,19,15,11,7,5,3,2,1,1,0,0,0,0,0,0,0,0
2022,20,7.1,,,5,25,33,20,12,5,,,,,,,,,,,,,
2022,22,7.2,,,5,20,45,20,10,,,,,,,,,,,,,,
2022,23,6.9,,,2,32,30,27,8,1,,,,,,,,,,,,,
2022,24,7.135,7,10,20,14,12,10,9,8,5,3,2,,,,,,,,,,
2022,26,6.7,4,18,20,22,16,13,5,2,,,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,31,7.5,,,5,10,20,25,20,10,5,5,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,
2022,33,7.3,1,6,12,21,20,17,11,5,3,3,1,0,0,0,0,0,0,0,0,0,0
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,37,7.1,,,,20,70,10,,,,,,,,,,,,,,,
2022,38,7.1,,,,,90,10,,,,,,,,,,,,,,,
2022,39,7.6,,,,5,35,40,15,5,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,10,40,20,20,10,,,,,,,,,,,,,,
2022,56,7.3,,,,,60,40,,,,,,,,,,,,,,,
2022,57,6.6,0,5,10,45,35,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,6.7,,,5,40,35,20,,,,,,,,,,,,,,,
2022,65,7,,,,,,,,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,
2022,70,7.5,,,,,,,,,,,,,,,,,,,,,
2022,72,7.2,,,,,,,,,,,,,,,,,,,,,
2022,73,7.3,0,0,0,0,40,60,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,80,6.6,6.7080745342,14.5341614907,20.1242236025,24.8447204969,19.2546583851,10.9316770186,2.8571428571,.7453416149,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,7.513,.1269847622,.9333457553,4.5314097344,13.4675286065,24.5285243928,27.3941449483,18.7628511163,7.8780490699,2.0259721933,.3187079813,.0306220046,.0017940473,.0000653878,0,0,0,0,0,0,0,0
2022,88,7.3,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,
2022,90,6.5,3.1,8.2,16.4,30.1,20.3,15.4,5.4,.9,.2,0,0,0,0,0,0,0,0,0,0,0,0
2022,91,7.1,0,0,7.5,32.5,35,15,10,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2022,93,,,,,,,,,,,,,,,,,,,,,,
2022,95,7.306398313,6.9646327852,11.0924165671,11.1573591928,12.9721552942,15.1835135102,14.864459555,7.8174174069,6.6539308477,5.3551439057,3.2111481493,2.6880179329,.9495128173,.7720283038,.244452548,.0602812562,.0115770097,.0017315574,.000201699,.0000182977,.0000012928,.0000000711
2022,96,7.3,,,7,25,35,15,10,5,3,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,8.2,,,,5,10,25,25,25,10,,,,,,,,,,,,
2022,99,7.2,,,,10,70,20,,,,,,,,,,,,,,,
2022,101,7.3,,,5,15,30,30,15,5,,,,,,,,,,,,,
2022,102,7.8,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,
2022,105,7.6,,,,,10,80,10,,,,,,,,,,,,,,
2022,107,7.3348887998,1.1216856855,2.8202791706,8.0859702538,15.7409129566,21.9976610728,22.0708438997,15.8985562093,8.2214161776,3.0513744875,.8125956901,.1552103205,.0212542013,.0020856427,.0001465845,.0000073751,.0000002655,.0000000068,.0000000001,0,0,0
2022,108,7.6785589506,,,.71,10.36,22.68,32.5,23.26,10.04,.45,,,,,,,,,,,,
2022,109,,,,,,,,,,,,,,,,,,,,,,
2022,110,7.5,1.0469966344,2.188530295,5.060379781,9.4881390288,14.4267202197,17.7892340414,17.7892340413,14.4267202197,9.4881390288,5.060379781,2.188530295,.7674705674,.2182112297,.0502990681,.0093986835,.00142348,.0001747282,.00001738,.0000014007,.0000000915,.0000000048
2022,112,7.5,,,5,10,15,30,25,10,5,,,,,,,,,,,,
2022,114,7.9,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,
2022,118,6.9,,,,,,,,,,,,,,,,,,,,,
2022,119,7.4,,,,2.5,95,2.5,,,,,,,,,,,,,,,
2022,121,6.95,.5,2,12,24,20,15,10,5,4,3,2,1,.5,.5,.5,0,0,0,0,0,0
2022,127,7.6,1.5720436201,4.0392817167,8.2172091495,12.8240279002,16.49227541,17.478315341,15.2645153635,10.9856870604,6.5151324291,3.1838829494,1.282064689,.4253617827,.1162720299,.0261835911,.0048572008,.0007421793,.0000934025,.0000096804,.0000008262,.0000000581,1.5720436201
2022,128,7.5,,2,5,10,15,26,17,10,6,4,2,2,1,,,,,,,,
2024,1,7.3,1,2,3,8,25,20,10,9,7,5,4,3,2,1,,,,,,,
2024,2,7,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2024,4,7,2.5,5,7.5,15,15,12.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,,
2024,5,7.3,,,,10,20,30,15,10,7,5,2,1,,,,,,,,,
2024,6,7.8,,,,,25,50,25,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,8,7.5,,2,5,15,18,20,16,13,8,3,,,,,,,,,,,
2024,10,8,,,,,5,15,60,15,5,,,,,,,,,,,,
2024,14,8.5,1,2,3,6,9,13,15,16,13,10,6,3,2,1,0,0,0,0,0,0,0
2024,15,7.3,,,5,20,35,30,5,5,,,,,,,,,,,,,
2024,16,7.1,6,9,12,14,17,13,9,6,5,5,3,1,0,0,0,0,0,0,0,0,0
2024,20,6.8,,3,20,25,20,15,10,5,2,,,,,,,,,,,,
2024,22,7,,,10,20,40,20,10,,,,,,,,,,,,,,
2024,23,6.5,1,10,18,20,17,12,9,6,4,2,1,,,,,,,,,,
2024,24,7.23,7.5,15,14,12,11,10,9,7,6,5,2,1,.5,,,,,,,,
2024,26,6.7,10,16,17,22,15,8,6,3,2,1,,,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,
2024,31,8,,,5,5,10,15,25,20,10,5,5,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,7.2,2,7,16,19,16,14,9,6,4,3,2,1,1,0,0,0,0,0,0,0,
2024,35,,,,,,,,,,,,,,,,,,,,,,
2024,37,6.8,,1,9,38,31,20,1,,,,,,,,,,,,,,
2024,38,7,,,,40,60,,,,,,,,,,,,,,,,
2024,39,8,,,,5,10,20,25,15,15,5,5,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,10,30,30,20,10,,,,,,,,,,,,,,
2024,56,7,,,,20,30,40,10,,,,,,,,,,,,,,
2024,57,6.2,0,0,50,30,10,5,5,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,6.5,,5,30,40,20,5,,,,,,,,,,,,,,,
2024,65,6.9,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,
2024,70,7.5,,,,,,,,,,,,,,,,,,,,,
2024,72,6.8,,,,,,,,,,,,,,,,,,,,,
2024,73,7.3,0,0,0,0,60,40,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2024,80,6.8,5.8385093168,9.0683229814,16.8944099379,23.2298136645,21.2422360248,12.7950310559,7.3291925466,2.4844720497,.9937888199,.1242236025,0,0,0,0,0,0,0,0,0,0,0
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,7.4530863913,2.5272634024,4.4280166611,8.8392244976,14.1238925473,18.065470806,18.4973314418,15.1612419573,9.9475943559,5.2244613012,2.1962359696,.7389180814,.1989536175,.0513953609,0,0,0,0,0,0,0,0
2024,88,7.3,,,,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,
2024,90,6.5,4.7,5.9,9.1,23.9,19.6,16.8,6.8,3.9,2.9,2.5,1.5,.9,.6,.3,.2,.2,.1,0,0,0,.1
2024,91,7.6,0,0,5,10,25,35,20,5,0,0,0,0,0,0,0,0,0,0,0,0,0
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,7.197181357,7.3463297647,9.5755108203,11.9997711054,14.5205054219,16.9553365721,15.8036948122,9.2715023503,5.8977886118,3.1770029498,2.3018567078,1.4923957703,.8658343104,.4495009679,.2088197293,.0868075468,.0322915205,.0107489134,.0032017373,.0008533985,.0002035463,.000043443
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,8.2,,,,10,10,15,25,25,10,5,,,,,,,,,,,
2024,99,7,,,,10,70,20,,,,,,,,,,,,,,,
2024,101,7.1,2.5,7.5,15,25,25,15,7.5,2.5,,,,,,,,,,,,,
2024,102,7.4,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,105,7.7,,,,,10,80,10,,,,,,,,,,,,,,
2024,107,7.5361404758,.0097631584,.17574733,2.1602415269,11.8328600251,29.5603108142,33.8129416396,17.7207634323,4.2427600783,.4614672596,.0226422351,.0004976123,.0000048671,.0000000211,0,0,0,0,0,0,0,0
2024,108,7.5824634373,,,2.57,13.14,24.27,30.76,20.42,8.55,.29,,,,,,,,,,,,
2024,109,,,,,,,,,,,,,,,,,,,,,,
2024,110,8.7,.6905557511,.970431077,1.9582079832,3.5408508611,5.7373847176,8.3306741983,10.8394681985,12.6385930822,13.2054488849,12.3643560292,10.3741711711,7.8000616105,5.2553783124,3.1729947454,1.7166893614,.8322774975,.3615723913,.1407567327,.0491004636,.0153475756,.0056793554
2024,112,8,,,,5,10,20,30,20,10,5,,,,,,,,,,,
2024,114,7.6,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,7.4,1,2.5,5,15,25,20,10,5,2.5,2,2.5,2.5,2.5,2.5,1,1,0,0,0,0,0
2024,117,,,,,,,,,,,,,,,,,,,,,,
2024,118,6.5,,,,,,,,,,,,,,,,,,,,,
2024,119,7.4,,,,,,,,,,,,,,,,,,,,,
2024,121,6.8,1,5,12,14,20,17,11,5,4,3,2.5,2,1.5,1,.5,.5,0,0,0,0,0
2024,127,7.5,3.1204464,5.4649740784,9.3039706745,12.6350613896,14.8319548453,15.0498890904,13.2002525284,10.0079171015,6.5586505756,3.7152650399,1.8191278015,.7698866516,.2816249678,.0890400853,.0243308919,.0057461293,.0011727987,.0002068651,.0000315319,.0000041533,3.1204464
2024,128,7.5,1,3,6,10,15,25,12,12,6,4,2,2,1,1,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,
2020,2,,,,2.5,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,
2020,5,,,,,,,,,,,,,,,,,,,,,,
2020,6,,,,2,,,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,
2020,8,,,,2.3,,,,,,,,,,,,,,,,,,
2020,10,,,,1.8,,,,,,,,,,,,,,,,,,
2020,14,,,,2.7,,,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,,,
2020,16,,,,1.6,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,
2020,22,,,,2.2,,,,,,,,,,,,,,,,,,
2020,23,,,,2.5,,,,,,,,,,,,,,,,,,
2020,24,,,,2.4,,,,,,,,,,,,,,,,,,
2020,26,,,,,,,,,,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,2.3,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,
2020,39,,,,2.3,,,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,
2020,48,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,
2020,56,,,,,,,,,,,,,,,,,,,,,,
2020,57,,,,.8,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,
2020,63,,,,,,,,,,,,,,,,,,,,,,
2020,65,,,,3,,,,,,,,,,,,,,,,,,
2020,67,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,
2020,70,,,,2.5,,,,,,,,,,,,,,,,,,
2020,72,,,,,,,,,,,,,,,,,,,,,,
2020,73,,,,2,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,2.1,,,,,,,,,,,,,,,,,,
2020,85,,,,,,,,,,,,,,,,,,,,,,
2020,88,,,,2.5,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,
2020,90,,,,1.5,,,,,,,,,,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,,,
2020,93,,,,,,,,,,,,,,,,,,,,,,
2020,95,,,,1.9942811178,,,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,
2020,98,,,,2.4,,,,,,,,,,,,,,,,,,
2020,99,,,,2.1,,,,,,,,,,,,,,,,,,
2020,101,,,,2.6,,,,,,,,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,2.6,,,,,,,,,,,,,,,,,,
2020,105,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,2.5,,,,,,,,,,,,,,,,,,
2020,108,,,,1.18905201,,,,,,,,,,,,,,,,,,
2020,109,,,,2.2,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,
2020,114,,,,2,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,
2020,116,,,,,,,,,,,,,,,,,,,,,,
2020,117,,,,,,,,,,,,,,,,,,,,,,
2020,118,,,,2.6,,,,,,,,,,,,,,,,,,
2020,119,,,,2.5,,,,,,,,,,,,,,,,,,
2020,121,,,,2.1,,,,,,,,,,,,,,,,,,
2020,127,,,,2.2,,,,,,,,,,,,,,,,,,
2020,128,,,,2.4,,,,,,,,,,,,,,,,,,
2020Q1,1,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,2,65,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,4,65.3,0,1.09,,,,,,,,,,,,,,,,,,,
2020Q1,5,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,6,66,-.5,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,7,60.1946355159,,1.1117104935,,,,,,,,,,,,,,,,,,,
2020Q1,8,63,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,10,60,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q1,14,62.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,15,64,,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,16,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,20,66,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,22,62,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q1,23,65,0,,,,,,,,,,,,,,,,,,,,
2020Q1,24,57,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q1,26,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,30,62.2573079642,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,31,,,,,,,,,,,,,,,,,,,,,,
2020Q1,32,61.9,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,33,65.4,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q1,35,,,,,,,,,,,,,,,,,,,,,,
2020Q1,37,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,38,,,,,,,,,,,,,,,,,,,,,,
2020Q1,39,70.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,41,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,42,,,,,,,,,,,,,,,,,,,,,,
2020Q1,45,,,,,,,,,,,,,,,,,,,,,,
2020Q1,47,61,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,48,62,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,52,60,,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,54,,,,,,,,,,,,,,,,,,,,,,
2020Q1,56,66.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,57,65,,,,,,,,,,,,,,,,,,,,,
2020Q1,61,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,63,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,65,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,67,,,,,,,,,,,,,,,,,,,,,,
2020Q1,68,65.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,70,,-.5,,,,,,,,,,,,,,,,,,,,
2020Q1,72,62,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q1,73,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,80,54.2,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,85,63.5,0,1.123,,,,,,,,,,,,,,,,,,,
2020Q1,88,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,89,63,0,1.1083333333,,,,,,,,,,,,,,,,,,,
2020Q1,90,65,0,1.125,,,,,,,,,,,,,,,,,,,
2020Q1,91,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,93,63,0,1.1083333333,,,,,,,,,,,,,,,,,,,
2020Q1,95,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,96,,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q1,97,,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,98,65,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,99,65,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q1,101,61,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,102,60.3,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,103,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,105,64,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,107,66,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,108,61.9448659606,0,1.1115239978,,,,,,,,,,,,,,,,,,,
2020Q1,109,63,0,,,,,,,,,,,,,,,,,,,,
2020Q1,110,63,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,112,64.7,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,114,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,115,62,0,,,,,,,,,,,,,,,,,,,,
2020Q1,116,66.9,0,1.116,,,,,,,,,,,,,,,,,,,
2020Q1,117,65,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q1,118,,0,,,,,,,,,,,,,,,,,,,,
2020Q1,119,60,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q1,121,68.6,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q1,127,60,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q1,128,62,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q2,1,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,2,64,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q2,4,63.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,5,,.1,,,,,,,,,,,,,,,,,,,,
2020Q2,6,65,-.5,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,7,58.8914471875,,1.1117104935,,,,,,,,,,,,,,,,,,,
2020Q2,8,58,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,10,55,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q2,14,62.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,15,63,,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,16,64,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,20,64,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q2,22,60,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,23,62,0,,,,,,,,,,,,,,,,,,,,
2020Q2,24,53,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q2,26,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,30,62.5662867235,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,31,,,,,,,,,,,,,,,,,,,,,,
2020Q2,32,62.2,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,33,65,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q2,35,,,,,,,,,,,,,,,,,,,,,,
2020Q2,37,65,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,38,,,,,,,,,,,,,,,,,,,,,,
2020Q2,39,72.5,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q2,41,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,42,,,,,,,,,,,,,,,,,,,,,,
2020Q2,45,,,,,,,,,,,,,,,,,,,,,,
2020Q2,47,63,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,48,60,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q2,52,54,,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,54,,,,,,,,,,,,,,,,,,,,,,
2020Q2,56,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,57,62,,,,,,,,,,,,,,,,,,,,,
2020Q2,61,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,63,,0,,,,,,,,,,,,,,,,,,,,
2020Q2,65,,0,,,,,,,,,,,,,,,,,,,,
2020Q2,67,,,,,,,,,,,,,,,,,,,,,,
2020Q2,68,64.8,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,70,,-.5,,,,,,,,,,,,,,,,,,,,
2020Q2,72,60,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q2,73,65,0,1.125,,,,,,,,,,,,,,,,,,,
2020Q2,80,52.8,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q2,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q2,85,61.4,0,1.137,,,,,,,,,,,,,,,,,,,
2020Q2,88,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q2,89,62.6666666667,0,1.1208333333,,,,,,,,,,,,,,,,,,,
2020Q2,90,65,0,1.135,,,,,,,,,,,,,,,,,,,
2020Q2,91,70,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q2,93,62.6666666667,0,1.1208333333,,,,,,,,,,,,,,,,,,,
2020Q2,95,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q2,96,,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q2,97,,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q2,98,65,0,1.09,,,,,,,,,,,,,,,,,,,
2020Q2,99,62,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,101,59,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,102,56,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q2,103,64,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q2,105,63,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q2,107,66.495,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,108,56.5701130495,0,1.1115239978,,,,,,,,,,,,,,,,,,,
2020Q2,109,65,0,,,,,,,,,,,,,,,,,,,,
2020Q2,110,60,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q2,112,58.7,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q2,114,,0,,,,,,,,,,,,,,,,,,,,
2020Q2,115,63,0,,,,,,,,,,,,,,,,,,,,
2020Q2,116,66.9,0,1.116,,,,,,,,,,,,,,,,,,,
2020Q2,117,68,0,1.08,,,,,,,,,,,,,,,,,,,
2020Q2,118,,0,,,,,,,,,,,,,,,,,,,,
2020Q2,119,60,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q2,121,66.9,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q2,127,60,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q2,128,64,0,1.19,,,,,,,,,,,,,,,,,,,
2020Q3,1,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,2,62,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q3,4,62,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,5,,.25,,,,,,,,,,,,,,,,,,,,
2020Q3,6,63,-.5,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,7,58.1015350805,,1.1117104935,,,,,,,,,,,,,,,,,,,
2020Q3,8,53,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q3,10,55,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q3,14,62.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,15,61,,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,16,62,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,20,64,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,22,60,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q3,23,60,0,,,,,,,,,,,,,,,,,,,,
2020Q3,24,53,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q3,26,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,30,62.8767989233,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,31,,,,,,,,,,,,,,,,,,,,,,
2020Q3,32,62.6,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,33,65,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q3,35,,,,,,,,,,,,,,,,,,,,,,
2020Q3,37,67,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q3,38,,,,,,,,,,,,,,,,,,,,,,
2020Q3,39,71,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q3,41,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,42,,,,,,,,,,,,,,,,,,,,,,
2020Q3,45,,,,,,,,,,,,,,,,,,,,,,
2020Q3,47,65,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,48,60,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q3,52,57,,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,54,,,,,,,,,,,,,,,,,,,,,,
2020Q3,56,63,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,57,60,,,,,,,,,,,,,,,,,,,,,
2020Q3,61,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,63,,0,,,,,,,,,,,,,,,,,,,,
2020Q3,65,,0,,,,,,,,,,,,,,,,,,,,
2020Q3,67,,,,,,,,,,,,,,,,,,,,,,
2020Q3,68,64.5,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,70,,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,72,60,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q3,73,65,0,1.125,,,,,,,,,,,,,,,,,,,
2020Q3,80,57.3,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q3,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q3,85,59.6,0,1.153,,,,,,,,,,,,,,,,,,,
2020Q3,88,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q3,89,62.1666666667,0,1.1333333333,,,,,,,,,,,,,,,,,,,
2020Q3,90,68,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q3,91,68,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q3,93,62.1666666667,0,1.1333333333,,,,,,,,,,,,,,,,,,,
2020Q3,95,66,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,96,,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q3,97,,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q3,98,65,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q3,99,62,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q3,101,58,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q3,102,56.8,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q3,103,63,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q3,105,61,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q3,107,66.9937125,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,108,52.768021053,0,1.1115239978,,,,,,,,,,,,,,,,,,,
2020Q3,109,67,0,,,,,,,,,,,,,,,,,,,,
2020Q3,110,60,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q3,112,63.5,0,1.09,,,,,,,,,,,,,,,,,,,
2020Q3,114,,0,,,,,,,,,,,,,,,,,,,,
2020Q3,115,64,0,,,,,,,,,,,,,,,,,,,,
2020Q3,116,66.9,0,1.116,,,,,,,,,,,,,,,,,,,
2020Q3,117,70,0,1.07,,,,,,,,,,,,,,,,,,,
2020Q3,118,,0,,,,,,,,,,,,,,,,,,,,
2020Q3,119,60,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q3,121,64.9,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q3,127,60,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q3,128,66,0,1.2,,,,,,,,,,,,,,,,,,,
2020Q4,1,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,2,61,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q4,4,60.9,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q4,5,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,6,62,-.5,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,7,57.526265757,,1.1117104935,,,,,,,,,,,,,,,,,,,
2020Q4,8,55,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q4,10,60,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q4,14,62.5,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q4,15,60,,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,16,61,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q4,20,65,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q4,22,65,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q4,23,60,0,,,,,,,,,,,,,,,,,,,,
2020Q4,24,53,0,1.2,,,,,,,,,,,,,,,,,,,
2020Q4,26,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,30,63.1888521739,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,31,,,,,,,,,,,,,,,,,,,,,,
2020Q4,32,62.9,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,33,65,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q4,35,,,,,,,,,,,,,,,,,,,,,,
2020Q4,37,68,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q4,38,,,,,,,,,,,,,,,,,,,,,,
2020Q4,39,66.5,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q4,41,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,42,,,,,,,,,,,,,,,,,,,,,,
2020Q4,45,,,,,,,,,,,,,,,,,,,,,,
2020Q4,47,67,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q4,48,60,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q4,52,60,,1.14,,,,,,,,,,,,,,,,,,,
2020Q4,54,,,,,,,,,,,,,,,,,,,,,,
2020Q4,56,62,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,57,58,,,,,,,,,,,,,,,,,,,,,
2020Q4,61,65,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,63,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,65,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,67,,,,,,,,,,,,,,,,,,,,,,
2020Q4,68,64.2,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q4,70,,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,72,60,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2020Q4,73,65,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q4,80,60.4,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q4,82,,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q4,85,60.1,0,1.166,,,,,,,,,,,,,,,,,,,
2020Q4,88,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q4,89,61.6666666667,0,1.1458333333,,,,,,,,,,,,,,,,,,,
2020Q4,90,70,0,1.17,,,,,,,,,,,,,,,,,,,
2020Q4,91,65,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q4,93,61.6666666667,0,1.1458333333,,,,,,,,,,,,,,,,,,,
2020Q4,95,67,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q4,96,,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,97,,0,1.14,,,,,,,,,,,,,,,,,,,
2020Q4,98,65,0,1.12,,,,,,,,,,,,,,,,,,,
2020Q4,99,61,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q4,101,58,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q4,102,55.3,0,1.19,,,,,,,,,,,,,,,,,,,
2020Q4,103,64,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q4,105,59,0,1.13,,,,,,,,,,,,,,,,,,,
2020Q4,107,67.4961653438,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,108,52.3350408766,0,1.1115239978,,,,,,,,,,,,,,,,,,,
2020Q4,109,70,0,,,,,,,,,,,,,,,,,,,,
2020Q4,110,60,0,1.1,,,,,,,,,,,,,,,,,,,
2020Q4,112,71.1,0,1.09,,,,,,,,,,,,,,,,,,,
2020Q4,114,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,115,65,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q4,116,66.9,0,1.116,,,,,,,,,,,,,,,,,,,
2020Q4,117,75,0,1.05,,,,,,,,,,,,,,,,,,,
2020Q4,118,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,119,60,0,1.15,,,,,,,,,,,,,,,,,,,
2020Q4,121,63.3,0,1.11,,,,,,,,,,,,,,,,,,,
2020Q4,127,57,0,1.16,,,,,,,,,,,,,,,,,,,
2020Q4,128,63,0,1.16,,,,,,,,,,,,,,,,,,,
2021,1,65,0,1.11,,,,,,,,,,,,,,,,,,,
2021,2,59,0,1.1,2.5,,,,,,,,,,,,,,,,,,
2021,4,58.9,0,1.22,,,,,,,,,,,,,,,,,,,
2021,5,,.1,,,,,,,,,,,,,,,,,,,,
2021,6,60,-.5,1.11,2,,,,,,,,,,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,
2021,8,57,0,1.17,2.1,,,,,,,,,,,,,,,,,,
2021,10,60,0,1.2,1.6,,,,,,,,,,,,,,,,,,
2021,14,59,0,1.13,2.8,,,,,,,,,,,,,,,,,,
2021,15,59,,1.11,,,,,,,,,,,,,,,,,,,
2021,16,59,0,1.14,1.8,,,,,,,,,,,,,,,,,,
2021,20,67,,,,,,,,,,,,,,,,,,,,,
2021,22,62,0,,2.2,,,,,,,,,,,,,,,,,,
2021,23,62,0,,2.3,,,,,,,,,,,,,,,,,,
2021,24,62,0,1.27,2.4,,,,,,,,,,,,,,,,,,
2021,26,65,0,1.11,,,,,,,,,,,,,,,,,,,
2021,30,63.98,0,1.11,,,,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,,,
2021,32,63.7,0,1.11,,,,,,,,,,,,,,,,,,,
2021,33,65,0,1.1111111111,2.3,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,
2021,37,72,.15,1.16,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,
2021,39,60.9,0,1.19,1.98,,,,,,,,,,,,,,,,,,
2021,41,65,0,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,
2021,47,64,0,1.13,,,,,,,,,,,,,,,,,,,
2021,48,60,0,1.18,,,,,,,,,,,,,,,,,,,
2021,52,,,1.18,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,
2021,56,60,0,1.11,,,,,,,,,,,,,,,,,,,
2021,57,55,,,.8,,,,,,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,
2021,63,,0,,,,,,,,,,,,,,,,,,,,
2021,65,,0,,3.2,,,,,,,,,,,,,,,,,,
2021,67,,,,,,,,,,,,,,,,,,,,,,
2021,68,64.4,0,1.12,,,,,,,,,,,,,,,,,,,
2021,70,,-.5,,2.5,,,,,,,,,,,,,,,,,,
2021,72,61.5,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2021,73,70,0,1.15,2.1,,,,,,,,,,,,,,,,,,
2021,80,61,0,1.1,,,,,,,,,,,,,,,,,,,
2021,82,,0,1.1,2.1,,,,,,,,,,,,,,,,,,
2021,85,60.8,0,1.2,,,,,,,,,,,,,,,,,,,
2021,88,65,0,1.12,2.5,,,,,,,,,,,,,,,,,,
2021,89,62.3125,0,1.18,,,,,,,,,,,,,,,,,,,
2021,90,70,0,1.18,1.7,,,,,,,,,,,,,,,,,,
2021,91,60,0,1.16,,,,,,,,,,,,,,,,,,,
2021,93,62.3,.02,1.1271,,,,,,,,,,,,,,,,,,,
2021,95,68,0,1.14,1.8994269683,,,,,,,,,,,,,,,,,,
2021,96,,.05,1.1,,,,,,,,,,,,,,,,,,,
2021,97,,0,1.17,,,,,,,,,,,,,,,,,,,
2021,98,65,0,1.16,2.1,,,,,,,,,,,,,,,,,,
2021,99,60,0,1.16,2.3,,,,,,,,,,,,,,,,,,
2021,101,59,0,1.12,2.4,,,,,,,,,,,,,,,,,,
2021,102,59.9,0,1.24,,,,,,,,,,,,,,,,,,,
2021,103,64,0,1.14,2.2,,,,,,,,,,,,,,,,,,
2021,105,62,.1,1.16,,,,,,,,,,,,,,,,,,,
2021,107,68.7,0,1.11,2.1,,,,,,,,,,,,,,,,,,
2021,108,59.4540029493,.125,1.1115239978,1.9365641741,,,,,,,,,,,,,,,,,,
2021,109,70,0,,2.4,,,,,,,,,,,,,,,,,,
2021,110,59.8,0,1.1,,,,,,,,,,,,,,,,,,,
2021,112,65.4,0,1.09,,,,,,,,,,,,,,,,,,,
2021,114,,0,,1.8,,,,,,,,,,,,,,,,,,
2021,115,67,0,1.15,,,,,,,,,,,,,,,,,,,
2021,116,66.9,0,1.116,,,,,,,,,,,,,,,,,,,
2021,117,77,0,1.05,,,,,,,,,,,,,,,,,,,
2021,118,,0,,2.8,,,,,,,,,,,,,,,,,,
2021,119,55,0,1.18,2.5,,,,,,,,,,,,,,,,,,
2021,121,60.7,0,1.11,2.1,,,,,,,,,,,,,,,,,,
2021,127,55,0,1.19,2.5,,,,,,,,,,,,,,,,,,
2021,128,65,0,1.2,2.6,,,,,,,,,,,,,,,,,,
2022,1,65,.25,1.11,,,,,,,,,,,,,,,,,,,
2022,2,57,0,1.1,2.7,,,,,,,,,,,,,,,,,,
2022,4,57.1,0,,,,,,,,,,,,,,,,,,,,
2022,5,,.5,,,,,,,,,,,,,,,,,,,,
2022,6,58,-.4,1.11,1.8,,,,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,
2022,8,60,0,1.19,2,,,,,,,,,,,,,,,,,,
2022,10,60,0,1.2,1.5,,,,,,,,,,,,,,,,,,
2022,14,57,.24,1.15,2.8,,,,,,,,,,,,,,,,,,
2022,15,59,,1.11,,,,,,,,,,,,,,,,,,,
2022,16,57,.25,1.15,1.8,,,,,,,,,,,,,,,,,,
2022,20,69,,,,,,,,,,,,,,,,,,,,,
2022,22,62,.25,,2.5,,,,,,,,,,,,,,,,,,
2022,23,60,0,,2.3,,,,,,,,,,,,,,,,,,
2022,24,67.45,0,1.325,,,,,,,,,,,,,,,,,,,
2022,26,65,0,1.11,,,,,,,,,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,
2022,31,,,,,,,,,,,,,,,,,,,,,,
2022,32,65,0,1.11,,,,,,,,,,,,,,,,,,,
2022,33,75,.25,1.1111111111,2.3,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,
2022,37,75,.4,1.18,,,,,,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,
2022,39,55,0,1.21,2.16,,,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,
2022,47,68,,1.16,,,,,,,,,,,,,,,,,,,
2022,48,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,,,,,,,,,,,,
2022,56,59,0,1.11,,,,,,,,,,,,,,,,,,,
2022,57,55,,,1,,,,,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,
2022,63,,.15,,,,,,,,,,,,,,,,,,,,
2022,65,,0,,3.3,,,,,,,,,,,,,,,,,,
2022,67,,,,,,,,,,,,,,,,,,,,,,
2022,68,65.3,0,1.12,,,,,,,,,,,,,,,,,,,
2022,70,,,,2.6,,,,,,,,,,,,,,,,,,
2022,72,63,0,1.1111111111,,,,,,,,,,,,,,,,,,,
2022,73,68,0,1.15,2.1,,,,,,,,,,,,,,,,,,
2022,80,62.4,0,1.1,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,
2022,85,60,.021,1.26,,,,,,,,,,,,,,,,,,,
2022,88,65,.5,1.12,2.5,,,,,,,,,,,,,,,,,,
2022,89,63,0,,,,,,,,,,,,,,,,,,,,
2022,90,70,.25,1.2,2,,,,,,,,,,,,,,,,,,
2022,91,55,0,1.17,,,,,,,,,,,,,,,,,,,
2022,93,63,.33,1.2454,,,,,,,,,,,,,,,,,,,
2022,95,69,0,1.15,1.875810239,,,,,,,,,,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,
2022,98,65,0,1.2,1.9,,,,,,,,,,,,,,,,,,
2022,99,59,.1,1.18,2.4,,,,,,,,,,,,,,,,,,
2022,101,62,.05,1.15,2.3,,,,,,,,,,,,,,,,,,
2022,102,59,0,1.28,,,,,,,,,,,,,,,,,,,
2022,103,66,0,1.15,,,,,,,,,,,,,,,,,,,
2022,105,63,.25,1.18,,,,,,,,,,,,,,,,,,,
2022,107,71,.25,1.11,1.8,,,,,,,,,,,,,,,,,,
2022,108,63.0034956636,.375,1.1115239978,2.1357177252,,,,,,,,,,,,,,,,,,
2022,109,,,,2.6,,,,,,,,,,,,,,,,,,
2022,110,61,0,1.1,,,,,,,,,,,,,,,,,,,
2022,112,65,0,1.09,,,,,,,,,,,,,,,,,,,
2022,114,,0,,2.3,,,,,,,,,,,,,,,,,,
2022,115,70,0,1.18,,,,,,,,,,,,,,,,,,,
2022,116,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,
2022,118,,.125,,3,,,,,,,,,,,,,,,,,,
2022,119,55,0,1.18,2.5,,,,,,,,,,,,,,,,,,
2022,121,59.4,0,1.11,2.2,,,,,,,,,,,,,,,,,,
2022,127,55,0,1.22,2,,,,,,,,,,,,,,,,,,
2022,128,70,0,1.2,2.6,,,,,,,,,,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,
2024,2,,,,2.7,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,
2024,5,,,,,,,,,,,,,,,,,,,,,,
2024,6,,,,1.5,,,,,,,,,,,,,,,,,,
2024,7,,,,,,,,,,,,,,,,,,,,,,
2024,8,,,,2.2,,,,,,,,,,,,,,,,,,
2024,10,,,,1.5,,,,,,,,,,,,,,,,,,
2024,14,,,,2.8,,,,,,,,,,,,,,,,,,
2024,15,,,,,,,,,,,,,,,,,,,,,,
2024,16,,,,1.9,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,
2024,22,,,,2.7,,,,,,,,,,,,,,,,,,
2024,23,,,,2.3,,,,,,,,,,,,,,,,,,
2024,24,,,,,,,,,,,,,,,,,,,,,,
2024,26,,,,,,,,,,,,,,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,
2024,31,,,,,,,,,,,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,2.3,,,,,,,,,,,,,,,,,,
2024,35,,,,,,,,,,,,,,,,,,,,,,
2024,37,,,,,,,,,,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,
2024,39,,,,2.5,,,,,,,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,
2024,47,,,,,,,,,,,,,,,,,,,,,,
2024,48,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,,,,,,,,,,,,
2024,56,,,,,,,,,,,,,,,,,,,,,,
2024,57,,,,1,,,,,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,
2024,63,,,,,,,,,,,,,,,,,,,,,,
2024,65,,,,,,,,,,,,,,,,,,,,,,
2024,67,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,
2024,70,,,,2.7,,,,,,,,,,,,,,,,,,
2024,72,,,,,,,,,,,,,,,,,,,,,,
2024,73,,,,2.1,,,,,,,,,,,,,,,,,,
2024,80,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,
2024,85,,,,,,,,,,,,,,,,,,,,,,
2024,88,,,,2.5,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,
2024,90,,,,2,,,,,,,,,,,,,,,,,,
2024,91,,,,,,,,,,,,,,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,
2024,95,,,,1.75201388,,,,,,,,,,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,
2024,98,,,,2.1,,,,,,,,,,,,,,,,,,
2024,99,,,,2.4,,,,,,,,,,,,,,,,,,
2024,101,,,,2.2,,,,,,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,2.3,,,,,,,,,,,,,,,,,,
2024,108,,,,2.3215260054,,,,,,,,,,,,,,,,,,
2024,109,,,,,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,2.5,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,
2024,116,,,,,,,,,,,,,,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,
2024,118,,,,3.5,,,,,,,,,,,,,,,,,,
2024,119,,,,2.5,,,,,,,,,,,,,,,,,,
2024,121,,,,2.3,,,,,,,,,,,,,,,,,,
2024,127,,,,2,,,,,,,,,,,,,,,,,,
2024,128,,,,2.5,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2020Q2.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN4_0,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,
2020,1,.4,,,,,,,1,3,10,35,30,15,5,1,,,,,,,,
2020,2,0,0,0,0,0,0,0,0,20,50,20,10,0,0,0,0,0,0,0,,,,
2020,4,.6,,,,1,2,3,4,5,15,20,22.5,15,9,2.5,1,,,,,,,
2020,5,.7,,,,,,,,,7.5,25,40,20,7.5,,,,,,,,,
2020,6,.3,,,,,,,,,20,50,25,5,,,,,,,,,,
2020,8,.3,,,,,,3,7,10,20,30,20,7,3,,,,,,,,,
2020,14,.7,,,,,,,0,0,0,14,70,16,0,0,0,0,0,0,,,,
2020,15,.6,,,,,,,,5,10,30,30,15,10,,,,,,,,,
2020,16,.5,0,0,0,1,2,3,4,8,11,18,20,15,8,4,3,2,1,0,,,,
2020,20,.3,,,,,,,,15,22,30,23,10,,,,,,,,,,
2020,22,-.5,,,,,,,10,25,30,20,15,0,,,,,,,,,,
2020,23,.6,,,,,,,,5,10,25,30,20,10,,,,,,,,,
2020,24,.4120938812,,,,,,,,3,15,45,20,15,2,,,,,,,,,
2020,26,.9,,,,,,,,5,5,15,25,25,15,10,,,,,,,,
2020,30,.2,,,,,,,,,,,,,,,,,,,,,,
2020,31,.5,,,,,,,,5,15,35,35,10,,,,,,,,,,
2020,32,.3,.0000000516,.0000021628,.0000893534,.0022636417,.0355159385,.3456347282,2.0894640204,9.1744370316,19.5185229834,27.1151956977,23.5971774382,12.7777708904,4.3106218983,.9051007463,.1181361581,.0095713953,.0004806371,.000015227,,,,
2020,33,.3,,,,,,,1,8,21,35,20,11,3,1,,,,,,,,
2020,36,1,,,,,,,,5,10,15,30,35,5,,,,,,,,,
2020,37,.7,,,,,,,,,4,11,42,35,8,,,,,,,,,
2020,38,-.2,,,,,,,,45,55,,,,,,,,,,,,,
2020,39,.7,,,,,,,,,10,25,35,25,5,,,,,,,,,
2020,41,.6,,,,,,,,,,30,60,10,,,,,,,,,,
2020,42,,,,,,,,,,5,45,35,15,,,,,,,,,,
2020,45,,,,,,,,,,10,30,35,15,10,,,,,,,,,
2020,52,.2,0,0,0,0,0,1,3,8,23,45,16,3,1,0,0,0,0,0,,,,
2020,54,,,,,,,,,,35,50,15,,,,,,,,,,,
2020,56,0,,,,,,,,0,45,40,15,,,,,,,,,,,
2020,61,.6,,,,,,,,5,10,20,25,20,15,5,,,,,,,,
2020,63,.9,,,,,,,,,,5,45,30,20,,,,,,,,,
2020,65,.1,,,,,,,,10,20,40,20,10,,,,,,,,,,
2020,68,.8,,,,,,,,,,,,,,,,,,,,,,
2020,73,.2,,,,,,,,,10,85,5,,,,,,,,,,,
2020,82,.3,,,,,,,,,,,,,,,,,,,,,,
2020,89,1.2,,,,,,,0,0,.1,5.1,36.3,48.4,10,0,.1,0,0,0,,,,
2020,90,-.2,0,0,1,2.5,5,8,10,15,30,10,8,5,3,1.5,1,0,0,0,,,,
2020,93,.9,,,,,,,,2.5,2.5,15,40,25,10,5,,,,,,,,
2020,95,.3281902783,.0004452336,.0039746594,.027633649,.149624577,.6309486469,2.0721036262,5.299749074,10.5566354419,16.3765388584,19.7854118784,18.6163463625,13.6417531007,7.785245266,3.4601967405,1.1977210043,.3228768581,.0677867091,.005008314,,,,
2020,96,.5,,,,,,,5,10,15,25,30,10,5,,,,,,,,,
2020,97,.7,,,,,,,,,,,,,,,,,,,,,,
2020,98,.5,,,,,,,,,5,40,50,5,,,,,,,,,,
2020,99,.8,,,,,,,,,,15,75,10,,,,,,,,,,
2020,101,-.2,,,,,,,5,20,30,25,15,5,,,,,,,,,,
2020,102,.2,,,,,,,,,,,,,,,,,,,,,,
2020,103,0,,,,,,,,,,,,,,,,,,,,,,
2020,105,.5,,,,,,,,,,15,85,,,,,,,,,,,
2020,107,1.1419356705,0,0,0,0,0,.0000000025,.0000043963,.0018127259,.179355004,4.3813567197,27.4100494085,45.4220425623,20.1764838321,2.3584083772,.0699772816,.0005088064,.0000008831,.0000000004,,,,
2020,108,-.73514225,,,,,.02,5.49,15.28,25.08,27.48,17.91,8.18,.56,,,,,,,,,,
2020,110,.2,,,,,,,,,,,,,,,,,,,,,,
2020,112,.1,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,114,1,,,,,,,,,,,,,,,,,,,,,,
2020,115,.4,.0000688421,.0004995056,.0055654647,.0435975977,.2543308803,1.1052135174,3.5786968932,8.636507947,15.5369914247,20.8385279273,20.8385279274,15.5369914247,8.636507947,3.5786968932,1.1052135174,.2543308803,.0435975977,.0061338123,,,,
2020,117,-.3,,,,,,,,,,,,,,,,,,,,,,
2020,119,.8,,,,,,,,5,5,10,60,10,5,5,,,,,,,,
2020,121,.6,0,0,0,0,0,0,1,5,15,22,25,20,8,3,1,0,0,0,,,,
2020,127,1,0,0,0,0,0,0,.6321204507,2.812370444,7.7878180468,14.9343411708,21.0033914596,21.6653091037,16.3913997047,9.0951708663,3.7006943548,1.1039155069,.241348441,.6321204507,,,,
2020,128,.8,,,,,,,,,3,15,40,30,10,2,,,,,,,,
2021,1,2.2,,,,,,,,,1,2,4,10,25,30,22,5,1,,,,,
2021,2,1,0,0,0,0,0,0,0,0,0,0,30,70,0,0,0,0,0,0,,,,
2021,4,1.1,,,,,1,1,1,5,5,12.5,17.5,20,15,12.5,5,2.5,1,1,,,,
2021,5,1.5,,,,,,,,,,5,10,35,30,15,5,,,,,,,
2021,6,1.4,,,,,,,,,,,10,45,35,10,,,,,,,,
2021,8,1.2,,,,,,,,5,10,15,20,25,15,7,3,,,,,,,
2021,14,1.7,,,,,,,0,0,1,4,11,26,28,20,8,2,0,0,,,,
2021,15,1.1,,,,,,,,5,10,15,20,15,15,10,5,5,,,,,,
2021,16,1.2,0,0,0,0,0,1,2,3,5,8,15,20,18,13,10,4,1,0,,,,
2021,20,.8,,,,,,,,,12,20,30,20,15,3,,,,,,,,
2021,22,1.6,,,,,,,,,0,10,15,20,40,15,,,,,,,,
2021,23,1.6,,,,,,,,,5,10,15,20,25,15,10,,,,,,,
2021,24,1.074473486,,,,,,,,3,5,13,24,22,18,8,7,,,,,,,
2021,26,1.8,,,,,,,,,5,10,15,20,25,15,5,5,,,,,,
2021,30,.7,,,,,,,,,,,,,,,,,,,,,,
2021,31,2,,,,,,,,,,,,,,,,,,,,,,
2021,32,1.2,.0002066748,.0010708655,.0068408139,.0348668441,.1470224204,.5129226475,1.4806276063,4.0574571708,7.4058677421,11.8584839051,15.7826786202,17.3555924142,15.7946304677,11.89565558,7.414279617,3.8241886694,1.632236387,.795371554,,,,
2021,33,1.8,,,,,,,,,,5,10,17,24,24,17,3,,,,,,
2021,36,1.25,,,,,,,,5,5,15,25,30,15,5,,,,,,,,
2021,37,2,,,,,,,,,,1,5,21,28,30,11,4,,,,,,
2021,38,1.1,,,,,,,,,,,45,55,,,,,,,,,,
2021,39,1.7,,,,,,,,,,,10,20,40,25,5,,,,,,,
2021,41,1.1,,,,,,,,,,,40,60,,,,,,,,,,
2021,42,,,,,,,,,,,15,50,30,5,,,,,,,,,
2021,45,,,,,,,,,,5,15,35,20,15,10,,,,,,,,
2021,52,1.2,0,0,0,0,0,0,0,1,2,8,24,35,20,7,2,1,0,0,,,,
2021,54,,,,,,,,,,,20,50,30,,,,,,,,,,
2021,56,.8,,,,,,,,,5,15,40,30,10,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.4,,,,,,,,,,,25,40,25,10,,,,,,,,
2021,65,1.3,,,,,,,,,2.5,10,20,35,20,10,2.5,,,,,,,
2021,68,1,,,,,,,,,,,,,,,,,,,,,,
2021,73,.4,,,,,,,,,5,60,35,,,,,,,,,,,
2021,82,1.3,,,,,,,,,,,,,,,,,,,,,,
2021,89,1.4,,,,,,,0,0,.1,1.8,25.8,41.3,22.7,7.8,.5,0,0,0,,,,
2021,90,.9,0,0,0,0,2,2,3,5,10,20,25,20,10,2,1,0,0,0,,,,
2021,93,1.8,,,,,,,,,,2.5,10,12.5,35,25,15,,,,,,,
2021,95,1.0328225758,.0000005269,.0000121445,.0002055683,.002555592,.0233337955,.1564724037,.7706347946,2.7875198358,7.4053538025,14.4488123783,20.705083398,21.7911580108,16.8438796135,9.562301677,3.9869541965,1.2208956462,.274583437,.0202431789,,,,
2021,96,1.3,,,,,,,,,3,5,10,30,25,15,5,7,,,,,,
2021,97,1,,,,,,,,,,,,,,,,,,,,,,
2021,98,.3,,,,,,,,5,10,40,35,10,,,,,,,,,,
2021,99,1.6,,,,,,,,,,,,35,65,,,,,,,,,
2021,101,1.2,,,,,,,,,5,15,25,30,20,5,,,,,,,,
2021,102,1.3,,,,,,,,,,,,,,,,,,,,,,
2021,103,1.7,,,,,,,,,,,,,,,,,,,,,,
2021,105,1.3,,,,,,,,,,,,90,10,,,,,,,,,
2021,107,1.2521954371,0,0,0,.0000000017,.0000004356,.0000520025,.0029693007,.0814641567,1.0795073121,6.9467340869,21.8158292685,33.5549723555,25.3150781869,9.3586718782,1.6899394363,.1483542528,.0062974835,.0001298421,,,,
2021,108,-.499193825,,,,,.24,6.23,14.65,23.08,26.15,18.1,9.72,1.83,,,,,,,,,,
2021,110,.7,,,,,,,,,,,,,,,,,,,,,,
2021,112,.7,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,114,1.4,,,,,,,,,,,,,,,,,,,,,,
2021,115,1,.0000020471,.0000202995,.0003188239,.0035590461,.0295744602,.1829983152,.8434549212,2.8965791962,7.4135211824,14.1437598209,20.1171998008,21.333721965,16.8681681504,9.943711634,4.3697629406,1.4312642482,.3493297433,.073053405,,,,
2021,117,.5,,,,,,,,,,,,,,,,,,,,,,
2021,119,1.1,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2021,121,1.8,0,0,0,0,0,0,2,3,7,10,17,22,25,10,3,1,0,0,,,,
2021,127,1.7,0,0,0,0,0,0,2.6051633318,2.0691468739,4.4991396558,7.796359283,11.5460303556,14.6136149629,15.8077532949,14.6140740213,11.5467557714,7.7970940613,4.4997050563,2.6051633318,,,,
2021,128,1.2,,,,,,1,1,2,4,7,15,40,15,7,4,2,1,1,,,,
2021Mar,1,2.5,,,,,,,,,1,2,4,15,20,24,25,6,2,1,,,,
2021Mar,2,.8,0,0,0,0,0,0,0,0,0,0,60,40,0,0,0,0,0,0,,,,
2021Mar,4,2,,,,,,1,1,1,2,4,10,15,17.5,17.5,17.5,10,2.5,1,,,,
2021Mar,5,1.4,,,,,,,,,,5,15,35,30,15,,,,,,,,
2021Mar,6,.9,,,,,,,,,,15,50,25,10,,,,,,,,,
2021Mar,8,.9,,,,,,,5,7,10,18,25,20,10,5,,,,,,,,
2021Mar,14,2,,,,,,,0,1,4,16,31,30,14,4,0,0,0,0,,,,
2021Mar,15,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,16,.5,0,0,0,0,1,2,3,5,8,15,20,18,13,10,4,1,0,0,,,,
2021Mar,20,.5,,,,,,,,2,13,25,30,17,10,3,,,,,,,,
2021Mar,22,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,23,1.2,,,,,,,,,6,11,18,22,23,13,7,,,,,,,
2021Mar,24,.7930614887,,,,,,,,3,7,25,20,25,15,5,,,,,,,,
2021Mar,26,1.8,,,,,,,,,5,10,15,20,25,15,5,5,,,,,,
2021Mar,30,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,31,.9,,,,,,,,,,,,,,,,,,,,,,
2021Mar,32,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,33,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,36,1.25,,,,,,,,5,5,15,25,30,15,5,,,,,,,,
2021Mar,37,1.8,,,,,,,,,,2,8,27,35,26,2,,,,,,,
2021Mar,38,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,39,1.8,,,,,,,,,,,10,25,40,15,10,,,,,,,
2021Mar,41,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,42,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,45,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,52,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,54,,,,,,,,,,,20,50,30,,,,,,,,,,
2021Mar,56,.2,,,,,,,,,20,40,20,10,5,5,,,,,,,,
2021Mar,61,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,63,1.4,,,,,,,,,,,25,40,25,10,,,,,,,,
2021Mar,65,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,68,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,73,.5,,,,,,,,,,45,55,,,,,,,,,,,
2021Mar,82,1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,89,1.3,,,,,,,,,,,,,,,,,,,,,,
2021Mar,90,.6,0,0,0,.5,1.5,2,5,10,15,18,18,13,10,5,2,0,0,0,,,,
2021Mar,93,1.3,,,,,,,,,,5,20,45,22.5,5,2.5,,,,,,,
2021Mar,95,.9983250592,.0000160112,.0001998267,.0019422708,.0147025407,.0866765041,.397957563,1.4229790898,3.9626585624,8.5941151466,14.5158363183,19.0945459692,19.5615376311,15.607129079,9.6977153971,4.6929100101,1.7686479611,.5191190288,.06131109,,,,
2021Mar,96,1.2,,,,,,,,,3,10,15,30,25,10,5,2,,,,,,
2021Mar,97,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,98,.3,,,,,,,,10,15,30,30,15,,,,,,,,,,
2021Mar,99,1.6,,,,,,,,,,,,30,70,,,,,,,,,
2021Mar,101,-.3,,,,,,,,,,,,,,,,,,,,,,
2021Mar,102,.8,,,,,,,,,,,,,,,,,,,,,,
2021Mar,103,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,105,1,,,,,,,,,,,5,95,,,,,,,,,,
2021Mar,107,1.2716587587,0,0,.0000000002,.0000000383,.0000044496,.0002747193,.0090401603,.1590633465,1.5015697452,7.6303529031,20.9323646398,31.0634785423,24.9580758974,10.8515991145,2.5488785555,.3225626823,.0219221687,.000813037,,,,
2021Mar,108,-.9,,,,.01,4.55,12.98,21.4,26.8,19.77,11.39,3.1,,,,,,,,,,,
2021Mar,110,.5,,,,,,,,,,,,,,,,,,,,,,
2021Mar,112,-.5,,,,,,5,10,25,30,15,10,5,,,,,,,,,,
2021Mar,114,1.7,,,,,,,,,,,,,,,,,,,,,,
2021Mar,115,1.1,.0000010938,.0000114175,.0001899315,.0022492505,.0198266347,.1301303242,.6361594319,2.3170669897,6.289368135,12.7251057187,19.1941096454,21.5857133206,18.0995667222,11.3150401236,5.2733307823,1.8318236889,.4741956047,.1061111848,,,,
2021Mar,117,.1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,119,1.2,,,,,,,,,,5,5,80,5,5,,,,,,,,
2021Mar,121,1.2,0,0,0,0,0,1,2,4,10,15,20,25,15,5,2,1,0,0,,,,
2021Mar,127,1.6,0,0,0,0,0,0,2.6051633318,2.0691468739,4.4991396558,7.796359283,11.5460303556,14.6136149629,15.8077532949,14.6140740213,11.5467557714,7.7970940613,4.4997050563,2.6051633318,,,,
2021Mar,128,1.1,,,,,,,1,2,4,12,22,35,13,5,3,1,1,1,,,,
2022,1,1.8,,,,,,,,1,3,5,10,20,30,20,7,3,1,,,,,
2022,2,1.5,0,0,0,0,0,0,0,0,0,0,0,30,60,10,0,0,0,0,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.6,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022,6,1.5,,,,,,,,,,,15,35,35,15,,,,,,,,
2022,8,1.3,,,,,,1,3,5,10,12,15,20,15,12,5,2,,,,,,
2022,14,1.6,,,,,,,0,1,3,6,16,22,22,16,8,4,2,0,,,,
2022,15,1.2,,,,,,,,5,5,10,20,25,15,10,5,5,,,,,,
2022,16,1.2,,,,,1,1,3,4,6,11,15,20,15,11,6,4,2,1,,,,
2022,20,1.3,,,,,,,,,5,12,20,30,20,10,3,,,,,,,
2022,22,1.4,,,,,,,,,,10,15,35,30,10,,,,,,,,
2022,23,1.4,,,,,,,,,8,13,22,25,20,10,2,,,,,,,
2022,24,1.1827692804,,,,,,,1,2,6,12,28,14,14,12,6,4,1,,,,,
2022,26,1.4,,,,,,,,,,10,20,30,30,10,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,31,2.15,,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,1.6,,,,,,,,,2,7,15,20,24,17,10,4,1,,,,,
2022,36,1.5,,,,,,,,,5,15,20,25,25,10,,,,,,,,
2022,37,2.1,,,,,,,,,,,4,25,30,32,9,,,,,,,
2022,38,1.6,,,,,,,,,,,,40,60,,,,,,,,,
2022,39,1.5,,,,,,,,,,5,10,30,35,15,5,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,5,10,25,25,20,10,5,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,15,50,35,,,,,,,,,,
2022,56,1.1,,,,,,,,,5,5,30,40,20,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.6,,,,,,,,,,,10,30,40,20,,,,,,,,
2022,65,,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,73,1,,,,,,,,,,5,45,50,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,,
2022,90,1.3,0,0,0,0,0,0,5,5,5,10,15,25,15,10,5,5,0,0,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.2422266184,.0080916295,.0288792982,.0915160015,.2574940455,.6432756267,1.426877715,2.8101931202,4.9141151596,7.6298191795,10.5182360749,12.8745285566,13.9919907113,13.5016682867,11.56791562,8.7999973773,5.9438757963,3.5646480862,1.426877715,,,,
2022,96,1.6,,,,,,,,,3,5,10,15,32,20,10,5,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.3,,,,,,,,,,5,30,30,25,10,,,,,,,,
2022,99,1.6,,,,,,,,,,,,30,70,,,,,,,,,
2022,101,1.5,,,,,,,,,5,10,20,30,30,5,,,,,,,,
2022,102,1.3,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,1.7,,,,,,,,,,,,,95,5,,,,,,,,
2022,107,1.4707827431,0,0,0,.0000000003,.0000000885,.0000120882,.0008111798,.0268371063,.4397359823,3.5857960229,14.6192327601,29.910897763,30.777236084,15.9280925953,4.1378156799,.5376229813,.0347773001,.001132368,,,,
2022,108,1.06657975,,,,,,,,.06,5.22,13.64,22.06,26.71,19.17,10.69,2.45,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,1.3,,,,,,,,,5,10,20,30,20,10,5,,,,,,,
2022,114,1.4,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,,
2022,119,1,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2022,121,1.59,0,0,0,0,0,0,2,3,7,10,17,20,25,12,3,1,0,0,,,,
2022,127,1.7,0,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.2726225167,12.9354022877,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,,,,
2022,128,1.3,,,,,,1,1,4,6,8,12,15,35,10,4,2,1,1,,,,
2022Mar,1,1.8,,,,,,,1,3,5,7,10,20,26,17,5,3,2,1,,,,
2022Mar,2,1.3,0,0,0,0,0,0,0,0,0,0,0,60,40,0,0,0,0,0,,,,
2022Mar,4,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,5,1.6,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022Mar,6,1.5,,,,,,,,,,,15,35,35,15,,,,,,,,
2022Mar,8,1.3,,,,,,1,3,5,10,12,15,20,15,12,5,2,,,,,,
2022Mar,14,1.6,,,,,,,0,1,2,7,14,25,22,16,8,4,1,0,,,,
2022Mar,15,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,16,1.6,0,0,0,0,0,0,1,2,3,5,8,15,20,18,13,10,4,1,,,,
2022Mar,20,1.2,,,,,,,,,5,12,20,30,20,10,3,,,,,,,
2022Mar,22,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,23,1.5,,,,,,,,,8,13,22,25,20,10,2,,,,,,,
2022Mar,24,1.154040007,,,,,,,1,2,6,12,28,14,14,12,6,4,1,,,,,
2022Mar,26,1.4,,,,,,,,,,10,20,30,30,10,,,,,,,,
2022Mar,30,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,31,2.25,,,,,,,,,,,,,,,,,,,,,,
2022Mar,32,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,33,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,36,1.5,,,,,,,,,5,15,20,25,25,10,,,,,,,,
2022Mar,37,1.4,,,,,,,,,,1,17,32,30,15,5,,,,,,,
2022Mar,38,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,39,1.6,,,,,,,,,,5,15,30,30,15,5,,,,,,,
2022Mar,41,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,42,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,45,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,52,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,54,,,,,,,,,,,20,50,30,,,,,,,,,,
2022Mar,56,1.1,,,,,,,,,5,10,30,30,20,5,,,,,,,,
2022Mar,61,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,63,1.5,,,,,,,,,,,10,35,35,20,,,,,,,,
2022Mar,65,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,68,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,73,.7,,,,,,,,,5,30,40,25,,,,,,,,,,
2022Mar,82,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,89,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,90,1.1,0,0,0,0,0,0,5,5,5,10,15,20,15,10,5,5,5,0,,,,
2022Mar,93,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,95,1.1806728024,.0000739978,.0006425663,.0045382348,.0260690825,.1217963474,.462820425,1.4304098907,3.5956567577,7.3513260471,12.2242684352,16.5329292125,18.1863887214,16.2709484092,11.8399263713,7.0073671099,3.3731097683,1.3206137457,.2511148772,,,,
2022Mar,96,1.5,,,,,,,,,3,7,10,25,30,15,7,3,,,,,,
2022Mar,97,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,98,1.2,,,,,,,,,,5,35,30,25,5,,,,,,,,
2022Mar,99,1.6,,,,,,,,,,,,25,75,,,,,,,,,
2022Mar,101,1.4,,,,,,,,,,,,,,,,,,,,,,
2022Mar,102,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,103,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,105,1.2,,,,,,,,,,,5,95,,,,,,,,,,
2022Mar,107,1.2241428857,0,0,.0000000022,.0000002948,.0000220748,.0009258073,.0218024072,.2890494626,2.1630694085,9.1596488747,21.9936589751,29.9870441867,23.2281437096,10.2176822637,2.5490225596,.3599164413,.0286925477,.0013209842,,,,
2022Mar,108,1.14402,,,,,,,,,4.13,12.39,20.66,26.74,20.37,12.02,3.69,,,,,,,
2022Mar,110,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,112,1.3,,,,,,,,,5,10,20,30,20,10,5,,,,,,,
2022Mar,114,1.1,,,,,,,,,,,,,,,,,,,,,,
2022Mar,115,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,117,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,119,1.2,,,,,,,,,,5,5,80,5,5,,,,,,,,
2022Mar,121,1.65,0,0,0,0,0,0,2,3,7,10,17,20,25,12,3,1,0,0,,,,
2022Mar,127,1.6,0,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.2726225167,12.9354022877,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,,,,
2022Mar,128,1.4,,,,,,1,1,3,5,8,10,20,30,14,4,2,1,1,,,,
2024,1,1.8,,,,,,,1,3,5,7,10,20,25,18,5,3,2,1,,,,
2024,2,2,,0,0,0,0,0,0,0,0,0,0,0,50,50,0,0,0,0,,,,
2024,4,1.7,1,1,1,1,1,1,1,1,1,6.5,12.5,20,20,12.5,10,5,3.5,1,,,,
2024,5,1.7,,,,,,,,,1,2,7,25,30,25,7,2,1,,,,,
2024,6,1.5,,,,,,,,,,,15,35,35,15,,,,,,,,
2024,8,1.6,,,,,,,,,,10,15,23,27,17,5,2,1,,,,,
2024,14,2.2,,,,,,,0,1,2,5,7,12,16,17,15,11,9,5,,,,
2024,15,1.9,,,,,,,,,,5,10,15,20,20,15,10,5,,,,,
2024,16,1.3,,,,,,1,2,3,5,10,18,22,18,10,5,3,2,1,,,,
2024,20,1.6,,,,,,,,,3,7,13,25,30,17,5,,,,,,,
2024,22,1.7,,,,,,,,,,,10,20,40,20,10,,,,,,,
2024,23,1.6,,,,,,,,,,5,14,17,20,17,14,10,3,,,,,
2024,24,1.1744046007,,,,,,,4,6,8,10,15,16,13,11,8,4,3,2,,,,
2024,26,1.9,,,,,,,,,5,5,10,10,20,20,10,10,5,5,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,,
2024,31,2,,,,,,,,,,,5,15,30,30,15,5,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.6,,,,,,,,1,2,7,14,19,24,15,11,5,2,,,,,
2024,36,1.5,,,,,,,,,,5,15,25,30,20,5,,,,,,,
2024,37,2.1,,,,,,,,,,,2,25,33,34,6,,,,,,,
2024,38,1.7,,,,,,,,,,,,20,80,,,,,,,,,
2024,39,1.6,,,,,,,,,,5,10,25,30,20,10,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,5,10,30,35,15,5,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,15,50,35,,,,,,,,,,
2024,56,1.3,,,,,,,,,,5,20,45,25,5,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.7,,,,,,,,,,,15,30,40,15,,,,,,,,
2024,65,,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,,
2024,73,1.4,,,,,,,,,,5,10,45,40,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,,
2024,89,1.6,,,,,,,,,,,,,,,,,,,,,,
2024,90,1.5,0,0,0,0,0,0,0,3,5,10,15,20,20,15,7,5,0,0,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.4929795789,.0000010334,.0000165169,.0002055883,.0019929384,.015045816,.0884634733,.4050779531,1.4445733751,4.0120559886,8.6780219326,14.6184350112,19.1781803688,19.5947756678,15.5919190838,9.6624048069,4.6633419675,1.7528133768,.2926751015,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.6,,,,,,,,,,5,15,20,30,25,5,,,,,,,
2024,99,1.8,,,,,,,,,,,,10,80,10,,,,,,,,
2024,101,1.5,,,,,,,,,2.5,7.5,15,25,35,15,,,,,,,,
2024,102,1.5,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,,
2024,108,1.296155,,,,,,,,,1.92,9.82,18.15,26.11,22.97,14.59,6.2,.24,,,,,,
2024,110,2,,,,,,,,,,,,,,,,,,,,,,
2024,112,1.8,,,,,,,,,,5,10,20,30,20,10,5,,,,,,
2024,114,2,,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,,
2024,119,1.6,,,,,,,,,,5,5,10,60,10,5,5,,,,,,
2024,121,1.65,0,0,0,0,0,0,0,0,5,12,15,22,27,15,4,0,0,0,,,,
2024,127,1.7,0,0,0,.1,.5,2.3,3.1,3.7,6.1,8,9.7,10.9,11.9,11.2,9.7,8.3,6.1,8.4,,,,
2024,128,1.8,,,,,,,1,1,1,3,5,10,40,25,8,4,1,1,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN4_0,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,,
2020,2,.7,0,0,0,0,0,0,0,0,0,10,70,20,0,0,0,0,0,0,,,,
2020,4,.9,,,,,,2,2,5,10,15,20,20,17.5,7.5,1,,,,,,,
2020,5,.6,,,,,,,,,7.5,30,40,15,7.5,,,,,,,,,
2020,6,1.1,,,,,,,,,,5,25,50,20,,,,,,,,,
2020,8,.5,,,,,3,5,7,10,15,20,25,10,5,,,,,,,,,
2020,14,.9,,,,,,,0,0,0,0,63,37,0,0,0,0,0,0,,,,
2020,15,1.1,,,,,,,,,5,10,30,30,15,10,,,,,,,,
2020,16,1.1,,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,,
2020,22,0,,,,,,,,20,30,30,20,,,,,,,,,,,
2020,23,1.1,,,,,,,,,,,40,50,10,,,,,,,,,
2020,24,.7805107367,,,,,,,,,5,20,35,25,15,,,,,,,,,
2020,26,.9,,,,,,,,,5,15,40,35,5,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,,
2020,31,.3,,,,,,,,,5,45,35,15,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,,
2020,36,.75,,,,,,,,5,10,20,35,25,5,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,,
2020,39,1.1,,,,,,,,,,10,35,30,15,10,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,30,50,20,,,,,,,,,,
2020,56,.7,,,,,,,,,,20,60,20,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,,
2020,63,1.1,,,,,,,,,,,30,65,5,,,,,,,,,
2020,65,.9,,,,,,,,5,10,25,40,15,5,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,,
2020,73,.4,,,,,,,,,10,55,35,,,,,,,,,,,
2020,82,.6,,,,,,,,,,,,,,,,,,,,,,
2020,89,1,,,,,,,,,.1,5.4,46.1,36.4,11.5,.5,0,0,0,0,,,,
2020,90,.3,0,0,0,1,1.5,5,8,11,15,30,10,8,5,3,1.5,1,0,0,,,,
2020,93,1,,,,,,,,,5,20,20,40,10,5,,,,,,,,
2020,95,.8616574308,.0000327127,.0003813019,.0034613716,.0244711198,.1347366796,.5777556729,1.9294297721,5.0181092525,10.164303601,16.0339869007,19.6984384492,18.8472701068,14.044021608,8.1500618185,3.6834662615,1.2965189513,.355408182,.0381462379,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,,
2020,97,1.1,,,,,,,,,,,,,,,,,,,,,,
2020,98,1.1,,,,,,,,,,10,30,35,20,5,,,,,,,,
2020,99,.9,,,,,,,,,,,65,35,,,,,,,,,,
2020,101,.8,,,,,,,,,,20,60,20,,,,,,,,,,
2020,102,.7,,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,,
2020,105,,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,,
2020,108,,,,,,,,,,,,,,,,,,,,,,,
2020,110,.5,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,,
2020,114,1,,,,,,,,,,,,,,,,,,,,,,
2020,115,.6,0,0,0,0,.0000000713,.0000407095,.0068857736,.3503766508,5.4734258356,26.8651454599,42.2405331693,21.4173958102,3.4678518756,.1756138269,.0027181868,.0000126132,.0000000173,0,,,,
2020,117,.5,,,,,,,,,,,,,,,,,,,,,,
2020,119,1,,,,,,,,5,5,10,60,10,5,5,,,,,,,,
2020,121,1,0,0,0,0,0,0,0,0,4,15,35,35,10,1,0,0,0,0,,,,
2020,127,1.2,0,0,0,0,0,0,.2,1.9,6.5,11.9,18.4,24.5,18.3,12.3,4,.9,.4,.7,,,,
2020,128,1.2,,,,,,,,,1,2,15,50,25,4,2,1,,,,,,
2021,1,,,,,,,,,,,,,,,,,,,,,,,
2021,2,.9,0,0,0,0,0,0,0,0,0,0,40,60,0,0,0,0,0,0,,,,
2021,4,1.3,,,,,1,1,1,5,5,12.5,15,20,17.5,12.5,5,2.5,1,1,,,,
2021,5,1.5,,,,,,,,,,5,10,35,30,15,5,,,,,,,
2021,6,1.2,,,,,,,,,,5,25,50,15,5,,,,,,,,
2021,8,.8,,,,,,,5,10,15,20,25,15,7,3,,,,,,,,
2021,14,1.7,,,,,,,0,0,0,0,6,30,42,19,3,0,0,0,,,,
2021,15,.8,,,,,,,,5,10,15,30,20,15,5,,,,,,,,
2021,16,.8,,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.2,,,,,,,,,,10,20,40,20,10,,,,,,,,
2021,23,1.2,,,,,,,,,,10,30,40,20,,,,,,,,,
2021,24,1.0242291352,,,,,,,,,2,12,40,28,16,2,,,,,,,,
2021,26,1.2,,,,,,,,,5,15,30,40,10,,,,,,,,,
2021,30,,,,,,,,,,,,,,,,,,,,,,,
2021,31,2.25,,,,,,,,,,,,,,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,,
2021,36,1,,,,,,,,5,5,15,30,30,10,5,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,,,,
2021,38,,,,,,,,,,,,,,,,,,,,,,,
2021,39,1.6,,,,,,,,,,,10,35,45,10,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,,
2021,42,,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,20,50,30,,,,,,,,,,
2021,56,.9,,,,,,,,,,20,35,35,10,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,,
2021,63,1.2,,,,,,,,,,,30,60,10,,,,,,,,,
2021,65,1.1,,,,,,,,,2.5,10,20,35,20,10,2.5,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,,
2021,73,.15,,,,,,,,,25,70,5,,,,,,,,,,,
2021,82,1.2,,,,,,,,,,,,,,,,,,,,,,
2021,89,1.4,,,,,,,,,0,.6,21.3,43.1,27.4,7.3,.3,0,0,0,,,,
2021,90,.6,0,0,0,0,2,2,3,5,10,20,25,20,10,2,1,0,0,0,,,,
2021,93,1.4,,,,,,,,,,2.5,20,35,20,20,2.5,,,,,,,
2021,95,1.1755891943,.0000002033,.0000051177,.0000946077,.0012845029,.0128086176,.0938054198,.5045591616,1.9932177887,5.7830361316,12.3229745133,19.2856236761,22.1671734283,18.7130872853,11.6021656232,5.2831284698,1.7668585219,.4339811564,.0361957748,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,,
2021,97,1.4,,,,,,,,,,,,,,,,,,,,,,
2021,98,.5,,,,,,,,,5,35,30,25,5,,,,,,,,,
2021,99,1.2,,,,,,,,,,,5,90,5,,,,,,,,,
2021,101,1.2,,,,,,,,,,10,30,50,10,,,,,,,,,
2021,102,1.1,,,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,,
2021,105,,,,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,,
2021,108,,,,,,,,,,,,,,,,,,,,,,,
2021,110,.7,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,,
2021,114,1,,,,,,,,,,,,,,,,,,,,,,
2021,115,.7,0,0,0,0,.0000000173,.0000126132,.0027181868,.1756138269,3.4678518756,21.4173958102,42.2405331693,26.8651454599,5.4734258356,.3503766508,.0068857736,.0000407095,.0000000713,0,,,,
2021,117,.5,,,,,,,,,,,,,,,,,,,,,,
2021,119,.8,,,,,,,,5,5,10,60,10,5,5,,,,,,,,
2021,121,1.45,0,0,0,0,0,0,0,0,1,5,18,30,35,10,1,0,0,0,,,,
2021,127,1.5,0,0,0,0,0,.2,2.2,3.2,6.8,10.5,11.4,13,19.1,12.7,10.9,4.3,3.1,2.6,,,,
2021,128,1.4,,,,,,,,1,2,4,10,35,25,10,6,5,2,,,,,
2021Mar,1,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,2,.8,0,0,0,0,0,0,0,0,0,0,40,60,0,0,0,0,0,0,,,,
2021Mar,4,1.1,,,,1,1,1,1,4,10,15,17.5,17.5,17.5,10,2.5,1,1,,,,,
2021Mar,5,1.4,,,,,,,,,,5,15,35,30,15,,,,,,,,
2021Mar,6,1.2,,,,,,,,,,5,25,50,15,5,,,,,,,,
2021Mar,8,.6,,,,,3,5,7,10,15,20,23,12,5,,,,,,,,,
2021Mar,14,.9,,,,,,,0,0,1,14,45,34,6,0,0,0,0,0,,,,
2021Mar,15,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,16,1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,20,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,22,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,23,1.3,,,,,,,,,3,12,28,37,20,,,,,,,,,
2021Mar,24,.9171887405,,,,,,,,,2,14,40,28,14,2,,,,,,,,
2021Mar,26,1.2,,,,,,,,,5,15,30,40,10,,,,,,,,,
2021Mar,30,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,31,2.25,,,,,,,,,,,,5,30,35,25,5,,,,,,
2021Mar,32,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,33,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,36,1,,,,,,,,5,5,15,30,30,10,5,,,,,,,,
2021Mar,37,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,38,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,39,1.7,,,,,,,,,,,10,25,50,15,,,,,,,,
2021Mar,41,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,42,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,45,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,52,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,54,,,,,,,,,,,25,50,25,,,,,,,,,,
2021Mar,56,.7,,,,,,,,,5,25,35,30,5,,,,,,,,,
2021Mar,61,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,63,1,,,,,,,,,,,35,60,5,,,,,,,,,
2021Mar,65,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,68,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,73,.1,,,,,,,,,35,60,5,,,,,,,,,,,
2021Mar,82,.8,,,,,,,,,,,,,,,,,,,,,,
2021Mar,89,1.4,,,,,,,,,,,,,,,,,,,,,,
2021Mar,90,.4,0,0,0,0,1,2.5,5,15,24,25,15,10,2.5,0,0,0,0,0,,,,
2021Mar,93,1.3,,,,,,,,,,5,20,45,22.5,5,2.5,,,,,,,
2021Mar,95,.8537238289,.0000340785,.00039565,.0035774015,.0251912977,.138152828,.5900589435,1.9627156923,5.084470966,10.2579488271,16.1176479044,19.7228276573,18.7958977953,13.9502936479,8.0636190751,3.6299700114,1.2726308603,.347478744,.0370886197,,,,
2021Mar,96,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,97,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,98,.5,,,,,,,,,10,30,35,20,5,,,,,,,,,
2021Mar,99,1.1,,,,,,,,,,,15,85,,,,,,,,,,
2021Mar,101,.6,,,,,,,,,,,,,,,,,,,,,,
2021Mar,102,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,103,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,105,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,107,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,108,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,110,.5,,,,,,,,,,,,,,,,,,,,,,
2021Mar,112,,,,,,,,,,,,,,,,,,,,,,,
2021Mar,114,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Mar,115,1,0,0,0,0,.0000000002,.0000002799,.0001251499,.016624618,.6667949908,8.2480417808,32.1999247065,40.3732896275,16.3128733703,2.0973560919,.0839431393,.0010225189,.000003722,.000000004,,,,
2021Mar,117,.4,,,,,,,,,,,,,,,,,,,,,,
2021Mar,119,.7,,,,,,,,,5,5,80,5,5,,,,,,,,,
2021Mar,121,1.29,0,0,0,0,0,0,0,0,5,10,25,30,25,5,0,0,0,0,,,,
2021Mar,127,1.6,0,0,0,0,0,0,2.6051633318,2.0691468739,4.4991396558,7.796359283,11.5460303556,14.6136149629,15.8077532949,14.6140740213,11.5467557714,7.7970940613,4.4997050563,2.6051633318,,,,
2021Mar,128,1.1,,,,,,,,1,1,3,12,40,25,8,5,4,1,,,,,
2022,1,,,,,,,,,,,,,,,,,,,,,,,
2022,2,1.3,0,0,0,0,0,0,0,0,0,0,0,40,60,0,0,0,0,0,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.6,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022,6,1.3,,,,,,,,,,,20,50,25,5,,,,,,,,
2022,8,1,,,,,,,2,5,7,15,23,25,16,5,2,,,,,,,
2022,14,1.6,,,,,,,0,0,0,3,13,29,31,18,5,1,0,0,,,,
2022,15,1,,,,,,,,5,5,15,25,25,10,10,5,,,,,,,
2022,16,.9,,,,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,,
2022,22,,,,,,,,,,,,,,,,,,,,,,,
2022,23,1.3,,,,,,,,,5,15,25,35,20,,,,,,,,,
2022,24,1.0126092968,,,,,,,,1,2,11,40,26,15,2,2,1,,,,,,
2022,26,1.4,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,31,2,,,,,,,,,,,5,15,30,35,15,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,,,,
2022,36,1,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,,,,
2022,38,,,,,,,,,,,,,,,,,,,,,,,
2022,39,1.3,,,,,,,,,,10,20,30,30,10,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,15,50,35,,,,,,,,,,
2022,56,1.2,,,,,,,,,,5,25,45,25,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.4,,,,,,,,,,,10,55,35,,,,,,,,,
2022,65,1.3,,,,,,,,,2.5,10,20,35,20,10,2.5,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,73,.5,,,,,,,,,,55,40,5,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,,
2022,90,1.3,0,0,0,0,0,0,5,5,5,10,15,25,15,10,5,5,0,0,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.2868276342,.0003124864,.0020025963,.0107884087,.0488565745,.1859902979,.5951949238,1.6011418152,3.6207791282,6.8829706727,10.9989558171,14.7750394223,16.6842808425,15.8375495756,12.6377609306,8.4772294101,4.7801264936,2.2658256807,.5951949238,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,,
2022,97,1.56,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.1,,,,,,,,,,20,30,35,10,5,,,,,,,,
2022,99,1.4,,,,,,,,,,,,70,30,,,,,,,,,
2022,101,1.3,,,,,,,,,,10,35,45,10,,,,,,,,,
2022,102,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,,,,
2022,108,,,,,,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,,
2022,114,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,,
2022,119,1.1,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2022,121,1.51,0,0,0,0,0,0,0,0,1,5,18,30,35,10,1,0,0,0,,,,
2022,127,1.7,0,0,0,0,0,0,1.5,3.2,5.6,8.1,10.4,12.2,16.5,12.3,10.5,8.6,5.6,5.5,,,,
2022,128,1.7,,,,,,,,1,1,2,4,25,30,20,10,5,2,,,,,
2022Mar,1,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,2,1.2,0,0,0,0,0,0,0,0,0,0,0,60,40,0,0,0,0,0,,,,
2022Mar,4,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,5,1.6,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022Mar,6,1.3,,,,,,,,,,,10,40,40,5,5,,,,,,,
2022Mar,8,1,,,,,,,2,5,7,15,23,25,16,5,2,,,,,,,
2022Mar,14,1.6,,,,,,,0,0,0,2,12,28,33,19,5,1,0,0,,,,
2022Mar,15,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,16,.8,,,,,,,,,,,,,,,,,,,,,,
2022Mar,20,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,22,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,23,1.3,,,,,,,,,5,15,25,35,20,,,,,,,,,
2022Mar,24,.9392008353,,,,,,,,1,2,14,40,24,15,2,1,1,,,,,,
2022Mar,26,1.4,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2022Mar,30,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,31,2,,,,,,,,,,,,10,25,35,25,5,,,,,,
2022Mar,32,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,33,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,36,1,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2022Mar,37,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,38,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,39,1.4,,,,,,,,,,5,15,30,30,20,,,,,,,,
2022Mar,41,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,42,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,45,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,52,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,54,,,,,,,,,,,20,50,30,,,,,,,,,,
2022Mar,56,1.1,,,,,,,,,,10,30,40,20,,,,,,,,,
2022Mar,61,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,63,1.3,,,,,,,,,,,10,55,35,,,,,,,,,
2022Mar,65,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,68,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,73,.6,,,,,,,,,5,25,65,5,,,,,,,,,,
2022Mar,82,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,89,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,90,1.1,0,0,0,0,0,.5,2.5,5,7,10,15,20,15,10,7,5,2.5,.5,,,,
2022Mar,93,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,95,1.2610663682,.0000513119,.0004606218,.0033631096,.0199713432,.0964591131,.378921274,1.2106662851,3.1460791381,6.649432361,11.4306055321,15.9817244201,18.1738848852,16.8089909451,12.6446044644,7.7363941771,3.8498309993,1.5581686999,.310391319,,,,
2022Mar,96,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,97,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,98,1,,,,,,,,,,20,35,35,10,,,,,,,,,
2022Mar,99,1.3,,,,,,,,,,,10,80,10,,,,,,,,,
2022Mar,101,1.3,,,,,,,,,,,,,,,,,,,,,,
2022Mar,102,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,103,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,105,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,107,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,108,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,110,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,112,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,114,1.1,,,,,,,,,,,,,,,,,,,,,,
2022Mar,115,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,117,,,,,,,,,,,,,,,,,,,,,,,
2022Mar,119,.9,,,,,,,,,5,5,80,5,5,,,,,,,,,
2022Mar,121,1.49,0,0,0,0,0,0,0,0,1,5,18,30,35,10,1,0,0,0,,,,
2022Mar,127,1.6,0,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.2726225167,12.9354022877,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,,,,
2022Mar,128,1.4,,,,,,,,1,1,3,5,30,30,15,8,5,2,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,,
2024,2,2,,0,0,0,0,0,0,0,0,0,0,0,50,50,,0,0,0,,,,
2024,4,1.7,1,1,1,1,1,1,1,1,1,6.5,12.5,20,20,12.5,10,5,3.5,1,,,,
2024,5,1.7,,,,,,,,,1,2,7,25,30,25,7,2,1,,,,,
2024,6,1.5,,,,,,,,,,,10,40,40,5,5,,,,,,,
2024,8,1.2,,,,,,,,,,10,30,35,20,5,,,,,,,,
2024,14,2.2,,,,,,,0,0,0,1,5,11,21,25,21,11,4,1,,,,
2024,15,1.95,,,,,,,,,,5,10,15,20,20,15,10,5,,,,,
2024,16,1.4,,,,,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,,
2024,22,,,,,,,,,,,,,,,,,,,,,,,
2024,23,1.5,,,,,,,,,1,9,15,24,27,20,4,,,,,,,
2024,24,1.2,,,,,,,3,5,8,12,15,18,12,10,8,6,3,,,,,
2024,26,1.9,,,,,,,,,,2,8,15,25,25,15,8,2,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,,
2024,31,2,,,,,,,,,,,5,15,30,30,15,5,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,,,,,,,,,,,,,,,,,,,,
2024,36,1.25,,,,,,,,5,10,15,25,25,15,5,,,,,,,,
2024,37,,,,,,,,,,,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,,
2024,39,1.4,,,,,,,,,,5,15,30,30,15,5,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,15,50,35,,,,,,,,,,
2024,56,1.3,,,,,,,,,,5,20,45,30,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.6,,,,,,,,,,5,15,35,30,15,,,,,,,,
2024,65,,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,,
2024,73,.8,,,,,,,,,,20,75,5,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,,
2024,89,1.6,,,,,,,,,,,,,,,,,,,,,,
2024,90,1.5,0,0,0,0,1,2,2.5,5,10,15,17,20,15,7.5,5,0,0,0,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,,
2024,95,1.3889592733,.000001876,.0000284638,.0003363369,.003095154,.0221828022,.1238160441,.5382249448,1.8221205194,4.8041521731,9.8646752221,15.7752120946,19.6468985246,19.0563261267,14.3949688947,8.4685423638,3.8800111855,1.3844703852,.2149368885,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.6,,,,,,,,,,5,10,30,35,15,5,,,,,,,
2024,99,1.6,,,,,,,,,,,,35,65,,,,,,,,,
2024,101,1.3,,,,,,,,,,10,35,45,10,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,,
2024,108,,,,,,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,,
2024,119,1.5,,,,,,,,,,5,5,10,60,10,5,5,,,,,,
2024,121,1.65,0,0,0,0,0,0,0,0,1,3,15,30,35,15,1,0,0,0,,,,
2024,127,1.7,0,0,0,.1,.5,2.3,3.1,3.7,6.1,8,9.7,10.9,11.9,11.2,9.7,8.3,6.1,8.4,,,,
2024,128,1.9,,,,,,,1,1,1,3,5,10,40,25,8,4,1,1,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN15_0,FN15_0TN13_1,FN13_0TN11_1,FN11_0TN9_1,FN9_0TN7_1,FN7_0TN5_1,FN5_0TN3_1,FN3_0TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0T5_9,F6_0T7_9,F8_0T9_9,F10_0
2020,1,-5,,1,3,5,10,25,40,10,5,1,,,,,,,,,,,,
2020,2,-4,0,0,0,0,10,20,60,10,0,0,0,0,0,0,0,0,0,0,0,,,
2020,4,-5,5,5,7.5,10,20,25,20,7.5,0,0,0,0,,,,,,,,,,
2020,5,-4.5,,,,5,15,20,30,20,10,,,,,,,,,,,,,
2020,6,-3.6,,,,5,10,15,50,15,5,,,,,,,,,,,,,
2020,8,-13,10,20,25,20,15,10,,,,,,,,,,,,,,,,
2020,14,-3.9,,,,,0,5,84,11,0,0,0,0,0,0,0,0,0,0,0,,,
2020,15,-5.5,,,5,10,15,35,25,10,,,,,,,,,,,,,,
2020,16,-12,4,18,22,16,13,11,9,4,2,1,0,0,0,0,0,0,0,0,0,,,
2020,20,-5,1,3,5,8,15,25,28,15,,,,,,,,,,,,,,
2020,22,-7,,,,25,30,30,15,0,,,,,,,,,,,,,,
2020,23,-4,,,,5,15,28,35,17,,,,,,,,,,,,,,
2020,24,-6.8708,,2,5,15,25,30,12.5,5,2.5,3,,,,,,,,,,,,
2020,26,-6.6,,5,10,15,20,20,15,10,5,,,,,,,,,,,,,
2020,30,-5.3,,,,,,,,,,,,,,,,,,,,,,
2020,31,-5,,,,,,,,,,,,,,,,,,,,,,
2020,32,-5.3,.0052228232,.0982774742,1.0268841264,5.8132779095,17.881560712,29.9506195569,27.3455194365,13.6070158823,1.3999660975,1.0852139253,.7128974513,.4518765898,.2745535724,.1602948734,.0899284943,.0484797126,.0251135228,.0125008625,.0107969771,0,0,0
2020,33,-5.5,,1,3,10,15,30,18,11,5,2,2,2,1,,,,,,,,,
2020,36,-5,,,,,15,30,30,20,5,,,,,,,,,,,,,
2020,37,-7,,,11,16,26,31,12,4,,,,,,,,,,,,,,
2020,38,-5.1,,,,,30,70,,,,,,,,,,,,,,,,
2020,39,-4.8,,,,25,25,25,25,,,,,,,,,,,,,,,
2020,41,-.6,,,,,,,,10,30,50,10,,,,,,,,,,,
2020,42,,,,,,,,5,65,15,10,5,,,,,,,,,,,
2020,45,,5,5,5,10,10,20,20,10,10,5,,,,,,,,,,,,
2020,52,-4.3,0,0,0,1,2,14,53,18,8,3,1,0,0,0,0,0,0,0,0,,,
2020,54,,,,,,10,30,50,10,,,,,,,,,,,,,,
2020,56,-9,,,30,30,30,10,,,,,,,,,,,,,,,,
2020,61,-4,,,,5,15,35,40,5,,,,,,,,,,,,,,
2020,63,-5,,,,,5,40,45,10,,,,,,,,,,,,,,
2020,65,-4,,,,2.5,12.5,25,40,15,5,,,,,,,,,,,,,
2020,68,-5.5,,,,,,,,,,,,,,,,,,,,,,
2020,73,-4.5,,,,,15,35,45,5,,,,,,,,,,,,,,
2020,82,-6.4,,,,,,,,,,,,,,,,,,,,,,
2020,89,-3.1,,,,,,,,,,,,,,,,,,,,,,
2020,90,-4.4,1,1,5,5,10,15,20,15,10,5,5,3.5,2,2,.5,0,0,0,0,,,
2020,93,-3.1,,,,,5,6,37,37,10,5,,,,,,,,,,,,
2020,95,-7.5322399771,.0045860444,.1967429158,3.1050276281,18.027576706,38.5047895022,30.2550359308,8.7455295316,.929993828,.1379188483,.0576209064,.0226148204,.0083380174,.0028879458,.0009396625,.0002872178,.0000824722,.0000222464,.0000056373,.0000001386,0,0,0
2020,96,-6.5,,,8,15,20,25,15,10,5,2,,,,,,,,,,,,
2020,97,-7.6,,,,,,,,,,,,,,,,,,,,,,
2020,98,-5.2,,,,,10,45,40,5,,,,,,,,,,,,,,
2020,99,-5.5,,,,,25,65,10,,,,,,,,,,,,,,,
2020,101,-2.7,,,,2.5,7.5,15,30,40,5,,,,,,,,,,,,,
2020,102,-6.1,,,,,,,,,,,,,,,,,,,,,,
2020,103,-4.4,,,,,,,,,,,,,,,,,,,,,,
2020,105,-4.6,,,,,5,10,85,,,,,,,,,,,,,,,
2020,107,-6.4626447493,0,0,.0000000004,.0058817509,19.0941550948,79.124800725,1.7751434933,.0000189356,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,108,-8.0448475,,,,17.89,65.55,16.56,,,,,,,,,,,,,,,,
2020,110,-5.3,,,,,,,,,,,,,,,,,,,,,,
2020,112,-4.4,,,,5,15,20,30,15,10,5,,,,,,,,,,,,
2020,114,-7,,,,,,,,,,,,,,,,,,,,,,
2020,115,-4.5,0,.0000000013,.0000157391,.018688021,2.2503896194,30.5661739562,53.861364628,12.9227494712,.2691915237,.0830962942,.0220848713,.0050534337,.0009954998,.0001688271,.0000246475,.0000030975,.0000003351,.0000000312,.0000000027,0,0,0
2020,117,-9,,,,,,,,,,,,,,,,,,,,,,
2020,119,-4.1,,,,5,10,10,50,10,10,5,,,,,,,,,,,,
2020,121,-3.5,1,2,3,5,12,20,25,20,8,3,1,0,0,0,0,0,0,0,0,,,
2020,127,,2.2,1.5,6.3,12,22,27,23,4,1,.5,.3,.2,0,0,0,0,0,0,0,,,
2020,128,-6,,1,2,5,20,40,25,5,2,,,,,,,,,,,,,
2020Q4,1,-3,,1,3,5,10,15,20,25,14,4,2,1,,,,,,,,,,
2020Q4,2,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,20,40,40,0,0,0,0,0
2020Q4,4,-.4,2.5,2.5,2.5,2.5,5,5,7.5,12.5,12.5,10,7.5,5,5,5,5,5,2.5,2.5,,,,
2020Q4,5,1,,,,,,,,,1,5,20,25,25,16,8,,,,,,,
2020Q4,6,-2.1,,,,,5,10,15,50,15,5,,,,,,,,,,,,
2020Q4,8,-8.4,,10,15,20,25,20,10,,,,,,,,,,,,,,,
2020Q4,14,-.6,,,,,0,0,7,33,13,12,11,9,6,4,3,1,1,0,0,0,0,
2020Q4,15,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,16,-7,,3,6,10,16,17,16,10,7,5,4,3,2,1,,,,,,,,
2020Q4,20,-3,,,,,10,15,30,35,10,,,,,,,,,,,,,
2020Q4,22,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,23,-.6,,,,,3,5,10,19,25,21,10,5,2,,,,,,,,,
2020Q4,24,-4.3762031899,,1,2.5,5,7.5,20,30,15,10,5,3,1,,,,,,,,,,
2020Q4,26,0,,,,,5,10,10,10,10,10,10,10,10,10,3,2,,,,,,
2020Q4,30,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,31,1.5,,,,,,,,,,,10,20,30,30,5,5,,,,,,
2020Q4,32,-3.1,,,,,,,,,,,,,,,,,,,,,,
2020Q4,33,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,36,2,,,,,,,,,,,10,10,20,25,30,5,,,,,,
2020Q4,37,-4.7,,,,1,15,31,37,15,1,,,,,,,,,,,,,
2020Q4,38,-5.54,,,,,,,,,,,,,,,,,,,,,,
2020Q4,39,-1.6,,,,,,10,25,30,25,5,5,,,,,,,,,,,
2020Q4,41,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,42,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,45,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,52,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,54,,,,,,,,40,50,10,,,,,,,,,,,,,
2020Q4,56,-4,,,,,20,30,40,10,,,,,,,,,,,,,,
2020Q4,61,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,63,-3.6,,,,,,25,35,20,15,5,,,,,,,,,,,,
2020Q4,65,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,68,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,73,-4.4,,,,,10,30,50,10,,,,,,,,,,,,,,
2020Q4,82,-3.8436765717,,,,,,,,,,,,,,,,,,,,,,
2020Q4,89,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,90,-4.5,0,2,5,10,15,20,20,12.5,7,5,2.5,1,0,0,0,0,0,0,0,0,0,0
2020Q4,93,0,,,,,,,1,1.5,10,30,40,10,5,2.5,,,,,,,,
2020Q4,95,-10.9452832,11.1454933586,16.3572943994,22.4952374031,22.866998834,15.4548806567,8.4133736886,2.2821761538,.5353274538,.1794865864,.1113651841,.0675300157,.0400197373,.0231783003,.0131195491,.0072574859,.0039235886,.0020730544,.0010704538,.0001854992,.0000083324,.0000002592,.0000000056
2020Q4,96,-2.2,,,,3,5,10,20,30,15,10,5,2,,,,,,,,,,
2020Q4,97,-1.6,,,,,,,,,,,,,,,,,,,,,,
2020Q4,98,-3.9,,,,,5,30,35,20,10,,,,,,,,,,,,,
2020Q4,99,-4,,,,,,20,75,5,,,,,,,,,,,,,,
2020Q4,101,-2,,,,,,,,,,,,,,,,,,,,,,
2020Q4,102,.4,,,,,,,,,,,,,,,,,,,,,,
2020Q4,103,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,105,-4.5,,,,,,,90,10,,,,,,,,,,,,,,
2020Q4,107,-7.0614595904,,,,,,,,,,,,,,,,,,,,,,
2020Q4,108,-7.5,,,,1.13,71.48,27.39,,,,,,,,,,,,,,,,
2020Q4,110,.7,,,,,,,,,,,,,,,,,,,,,,
2020Q4,112,-1.9,,,,,5,15,20,30,15,10,5,,,,,,,,,,,
2020Q4,114,-4.3,,,,,,,,,,,,,,,,,,,,,,
2020Q4,115,-4.6,0,.000000003,.0000307254,.0301537844,3.0210270289,34.5227799022,51.6761746824,10.4915956548,.1860439281,.054675478,.0138343259,.0030136784,.0005651886,.0000912495,.0000126821,.0000015172,.0000001562,.0000000138,.0000000011,0,0,0
2020Q4,117,-4.3,,,,,,,,,,,,,,,,,,,,,,
2020Q4,119,.7,,,,,,,,,,5,5,80,5,5,,,,,,,,
2020Q4,121,-.1,0,0,0,0,1,2,4,20,15,20,20,10,5,2,1,0,0,0,0,0,0,0
2020Q4,127,,0,1.1,3.7,8.8,15.7,21.1,20.7,15.3,2.7,2.3,1.9,1.5,1.1,1,1.2,.7,.4,.3,.4,.1,0,0
2020Q4,128,-2,,,1,3,8,10,12,30,20,10,3,2,1,,,,,,,,,
2021,1,3.5,,,,,,,,,,,,,1,3,5,10,28,35,10,5,2,1
2021,2,3,0,0,0,0,0,0,0,0,0,0,0,0,10,20,20,30,20,0,0,0,0,0
2021,4,2.9,1.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,5,5,7.5,10,10,10,10,7.5,5,2.5,2.5,1
2021,5,2.2,,,,,,,,1,2,3,5,10,15,22.5,27.5,12,2,,,,,
2021,6,1.1,,,,,,,,,,10,15,30,40,5,,,,,,,,
2021,8,10,,,,,,,,,,,,,1,2,3,4,5,8,12,15,20,30
2021,14,4.4,,,,,0,0,0,0,0,0,0,0,0,1,2,5,10,16,59,7,0,
2021,15,5.6,,,,,,,,,,,,,,,5,5,10,20,35,20,5,
2021,16,9,,,,,,,,,,,,2,5,6,7,8,9,10,12,14,15,12
2021,20,4.5,,,,,,,,,,,,,,,2,3,7,10,40,25,10,3
2021,22,6,,,,,,,,,,,,,,,,,,15,30,40,15,
2021,23,4.5,,,,,,,,,,,,,,,2,5,15,27,35,16,,
2021,24,4.7532,,,,,,,,,,,.5,.5,1,1,5,5,12.5,20,30,15,9.5,
2021,26,6.4,,,,,,,,,,,,,5,5,5,5,5,5,15,20,15,20
2021,30,5.8,,,,,,,,,,,,,,,,,,,,,,
2021,31,3.5,,,,,,,,,,,,,,,,5,20,30,30,15,,
2021,32,4.9,.0000326238,.0003494327,.0031369062,.0220237047,.1209516064,.5196866053,1.7472265213,4.5972197706,1.6413800365,2.1430685091,2.4957150275,2.8729642776,3.2499917378,3.6195723482,3.9687637021,4.2842637479,4.5532357152,4.7641677739,19.2668825215,17.466632194,12.097757871,10.5649773667
2021,33,4,,,,,,,,,,,,1,2,5,6,11,15,23,25,10,2,
2021,36,0,,,,,,,,10,20,30,30,10,,,,,,,,,,
2021,37,4,,,,,,,,,,,,6,8,10,12,13,14,16,21,,,
2021,38,3.4,,,,,,,,,,,,,,,,,55,45,,,,
2021,39,4.8,,,,,,,,,,,,,5,5,5,10,20,20,20,10,5,
2021,41,1.5,,,,,,,,,,,,,40,40,20,,,,,,,
2021,42,,,,,,,,,,,,10,35,50,5,,,,,,,,
2021,45,,,,,,,,,,,,10,10,10,10,10,10,10,10,10,10,,
2021,52,6.4,0,0,0,0,0,0,0,0,0,0,0,0,0,1,2,3,6,15,28,39,5,1
2021,54,,,,,,,,,,,,,,20,50,30,,,,,,,
2021,56,9.5,,,,,,,,,,,,,,,,,,,10,30,30,30
2021,61,,,,,,,,,,,,,,,,,,,,,,,
2021,63,3.2,,,,,,,,,,,,,,5,15,20,30,15,10,5,,
2021,65,4,,,,,,,,,,,,,,,,10,15,20,40,15,,
2021,68,3.8,,,,,,,,,,,,,,,,,,,,,,
2021,73,2,,,,,,,,,,,,,10,35,55,,,,,,,
2021,82,6.1,,,,,,,,,,,,,,,,,,,,,,
2021,89,4.4,,,,,,,,,,,,,,,,,,,,,,
2021,90,1.2,0,0,0,0,0,0,0,1,2,5,10,15,20,15,10,8,5,5,2,2,0,0
2021,93,4.4,,,,,,,,,,,,,,,2.5,10,17.5,25,27.5,17.5,,
2021,95,.3692346262,0,0,0,0,.2691048301,.5382205955,1.0967277296,3.4212585239,12.2071761871,16.392309374,18.2540368873,16.6877047405,13.541859427,9.1362994794,5.0497690801,2.1749928085,.838312497,.3799636732,.0122588919,.0000052748,.0000000001,0
2021,96,7,,,,,,,,,,,,,,,2,3,10,15,20,30,15,5
2021,97,8.3,,,,,,,,,,,,,,,,,,,,,,
2021,98,4.3,,,,,,,,,,,,,,,5,10,10,25,50,,,
2021,99,3.7,,,,,,,,,,,,,,,,,20,65,15,,,
2021,101,3,,,,,,,,,2.5,2.5,2.5,2.5,2.5,5,17.5,25,30,10,,,,
2021,102,7.1,,,,,,,,,,,,,,,,,,,,,,
2021,103,2.1,,,,,,,,,,,,,,,,,,,,,,
2021,105,1.8,,,,,,,,,,,,,5,85,10,,,,,,,
2021,107,4.743926195,0,0,0,0,0,0,0,.0000003494,.0000057186,.0000766309,.0008030293,.0065819582,.0422045275,.2117496495,.8314185059,2.5551477632,6.147075425,11.5777311099,67.2268222438,11.3327596516,.0676234372,0
2021,108,.03212125,,,,,,,,18.31,13.42,17.09,17.54,13.89,10.21,6.54,2.86,.14,,,,,,
2021,110,5.8,,,,,,,,,,,,,,,,,,,,,,
2021,112,1.6,,,,,,,,,,5,10,15,20,30,15,5,,,,,,
2021,114,5.7,,,,,,,,,,,,,,,,,,,,,,
2021,115,1.8,0,0,0,0,.0000000002,.0000040673,.0070155829,1.2127522772,1.9125968418,3.9115471309,6.8882879466,10.4452423905,13.638776097,15.3350518466,14.8473701736,12.3784953633,8.8866472485,5.4935827337,4.9732857243,.0692448583,.0000997034,.0000000139
2021,117,10,,,,,,,,,,,,,,,,,,,,,,
2021,119,2,,,,,,,,,,,,5,10,10,50,10,10,5,,,,
2021,121,4.9,2,0,0,0,0,0,.5,1,1.5,2,3,5,6,7,8,9,10,12,15,12,5,1
2021,127,,0,0,0,0,0,.5,1,2,.5,.8,1,1.2,2,2.5,3.5,4.5,8.5,10.5,26.5,20,9,6
2021,128,4,,,,,,,1,1,2,2,2,2,3,4,5,6,10,20,30,10,2,
2021Q4,1,3.5,,,,,,,,,,,,,1,3,5,10,22,27,20,8,3,1
2021Q4,2,2.5,0,0,0,0,0,0,0,0,0,0,0,0,0,10,20,40,30,0,0,0,0,0
2021Q4,4,2.5,1.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,5,5,7.5,10,10,10,10,7.5,5,2.5,2.5,1
2021Q4,5,1.5,,,,,,,,1,2,3,6,12,20,25,20,10,1,,,,,
2021Q4,6,1.2,,,,,,,,,,,5,15,50,30,,,,,,,,
2021Q4,8,5,,,,,,,,,,,,1,2,3,5,7,10,18,20,15,12,7
2021Q4,14,2.6,,,,,0,0,0,1,2,3,4,7,9,11,13,12,11,9,17,1,0,
2021Q4,15,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,16,5,,,,,,,,,,,,2,5,6,7,8,9,14,15,14,12,8
2021Q4,20,2.7,,,,,,,,,,,,,,10,25,30,20,10,5,,,
2021Q4,22,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,23,1,,,,,,,,,2,5,10,20,26,20,10,5,2,,,,,
2021Q4,24,3.0873495605,,,,,,,,,,,.5,1,3,5,14,20,30,15,10,1.5,,
2021Q4,26,1.6,,,,,,,,,5,5,5,10,15,25,15,10,5,5,,,,
2021Q4,30,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,31,2.5,,,,,,,,,,,,,,10,20,35,25,10,,,,
2021Q4,32,3,,,,,,,,,,,,,,,,,,,,,,
2021Q4,33,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,36,1,,,,,,,,,,,20,30,25,15,10,,,,,,,
2021Q4,37,2.3,,,,,,,,,,,2,8,18,22,30,15,5,,,,,
2021Q4,38,5.5,,,,,,,,,,,,,,,,,,,,,,
2021Q4,39,1.7,,,,,,,,,,5,10,25,25,25,10,,,,,,,
2021Q4,41,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,42,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,45,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,52,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,54,,,,,,,,,,,,,,20,50,30,,,,,,,
2021Q4,56,4,,,,,,,,,,,,,,,,10,30,30,20,10,,
2021Q4,61,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,63,2.1,,,,,,,,,,,,,15,25,40,20,,,,,,
2021Q4,65,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,68,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,73,1.8,,,,,,,,,,,,10,15,65,10,,,,,,,
2021Q4,82,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,89,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,90,1.9,0,0,0,0,0,0,0,0,0,0,0,5,15,25,25,15,10,5,0,0,0,0
2021Q4,93,3,,,,,,,,,,,,,,,5,30,30,30,5,,,
2021Q4,95,5.50566656,0,0,0,0,.0000000022,.0000011583,.0002269654,.0163605898,.1426948855,.3041944097,.6091870252,1.1460581558,2.0254394386,3.3627026264,5.2446228031,7.6841644304,10.576345636,13.6751221926,19.7773349739,15.8373308263,11.8790643215,7.7191495593
2021Q4,96,4.5,,,,,,,,,,,,,2,3,5,10,15,20,25,15,5,
2021Q4,97,1.7,,,,,,,,,,,,,,,,,,,,,,
2021Q4,98,3.2,,,,,,,,,,,,,,,10,25,35,20,10,,,
2021Q4,99,2.7,,,,,,,,,,,,,,,15,70,15,,,,,
2021Q4,101,2.5,,,,,,,,,,,,,,,,,,,,,,
2021Q4,102,0,,,,,,,,,,,,,,,,,,,,,,
2021Q4,103,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,105,2.6,,,,,,,,,,,,,,,5,90,5,,,,,
2021Q4,107,5.271711784,,,,,,,,,,,,,,,,,,,,,,
2021Q4,108,2.72216,,,,,,,,,,,,.04,4.32,11.52,18.72,25.01,20.65,13.35,6.39,,,
2021Q4,110,,,,,,,,,,,,,,,,,,,,,,,
2021Q4,112,1.6,,,,,,,,,,,5,10,20,30,20,10,5,,,,,
2021Q4,114,3.2,,,,,,,,,,,,,,,,,,,,,,
2021Q4,115,2.7,0,0,0,0,0,.0000000713,.0003464684,.1641988462,.3740478099,.9967297928,2.2869098207,4.5180575971,7.6858840938,11.2585315937,14.2010432755,15.4245402357,14.4264248086,11.6187358771,16.439246374,.6029085869,.0023938061,.0000009422
2021Q4,117,4.6,,,,,,,,,,,,,,,,,,,,,,
2021Q4,119,2.2,,,,,,,,,,,,,5,5,80,5,5,,,,,
2021Q4,121,1.5,0,0,0,0,0,0,1,4,5,7,10,13,20,20,13,4,2,1,0,0,0,0
2021Q4,127,,0,0,.1,.1,.1,.2,.3,.3,.4,.7,1.2,1.5,1.7,1.8,2.1,6.8,9.5,10.9,30.5,18.2,6.4,7.2
2021Q4,128,3.5,,,,,,,1,1,2,2,2,2,3,5,8,10,12,18,25,8,1,
2022,1,2,,,,,,,,1,2,3,4,11,15,18,30,10,3,2,1,,,
2022,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,30,50,20,0,0,0,0,0,0
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.7,,,,,,,,,,,5,10,35,35,10,5,,,,,,
2022,6,1.3,,,,,,,,,,,,15,50,30,5,,,,,,,
2022,8,2,,,,,,,,1,2,3,5,7,10,14,16,14,10,7,5,3,2,1
2022,14,2.2,,,,,0,0,0,0,0,2,4,8,14,17,18,16,11,6,4,0,0,
2022,15,1.5,,,,,,,,,,,5,10,30,30,20,5,,,,,,
2022,16,2.5,,,,,,,,,,1,2,4,6,12,16,18,16,12,7,3,2,1
2022,20,1.5,,,,,,,,,,,,5,15,30,25,15,10,,,,,
2022,22,,,,,,,,,,,,,,,,,,,,,,,
2022,23,1.3,,,,,,,,,,3,10,25,30,20,10,2,,,,,,
2022,24,1.1649756846,,,,,,,,,3,5,12,20,25,16,12,5,2,,,,,
2022,26,1.6,,,,,,,,,5,5,5,10,15,25,15,10,5,5,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,31,1,,,,,,,,,,,15,30,35,15,5,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,1.7,,,,,,,,,1,2,5,13,19,22,18,15,4,1,,,,
2022,36,1,,,,,,,,,,,20,30,25,15,10,,,,,,,
2022,37,1.9,,,,,,,,,,,2,10,16,30,28,10,3,1,,,,
2022,38,1.7,,,,,,,,,,,,,30,70,,,,,,,,
2022,39,1.2,,,,,,,,,,5,10,20,30,25,10,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,20,20,20,20,20,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,,20,30,50,,,,,,,,,
2022,56,1.6,,,,,,,,,,,,,30,40,30,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,63,1.9,,,,,,,,,,,,,15,40,30,15,,,,,,
2022,65,1.5,,,,,,,,,,,2.5,10,20,35,20,10,2.5,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,73,1.5,,,,,,,,,,,,10,35,55,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,,
2022,90,1.7,0,0,0,0,0,0,0,0,2.5,5,7.5,10,15,20,15,10,7.5,5,2.5,0,0,0
2022,93,1.3,,,,,,,,,,,5,22.5,37.5,22.5,10,2.5,,,,,,
2022,95,2.7701393929,0,0,0,0,.0000000001,.0000004489,.0004687964,.0827538495,.851077785,1.7798996808,3.3309403333,5.5780607394,8.3588144002,11.2085951535,13.449394774,16.0717789294,14.9623964742,12.4732214587,6.6596814416,2.472081054,1.6336900032,1.0871446778
2022,96,,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.6,,,,,,,,,,,5,15,30,35,15,,,,,,,
2022,99,2.2,,,,,,,,,,,,,,10,80,10,,,,,,
2022,101,1.3,,,,,,,,,,2.5,10,30,35,17.5,5,,,,,,,
2022,102,1.1,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,2,,,,,,,,,,,,,,5,90,5,,,,,,
2022,107,1.5382727506,0,0,0,0,0,.000001387,.0070494354,1.9742425001,3.2755940045,6.5785665391,10.9459580363,15.0893361183,17.2340894324,16.3084147051,12.7861253227,8.3054636324,4.4696737728,1.9927814931,1.0302813155,.0024219962,.0000003091,0
2022,108,1.7765725,,,,,,,,,,.07,4.72,12.1,19.48,25.38,20.17,12.7,5.23,.15,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,1.6,,,,,,,,,,,5,10,20,30,20,10,5,,,,,
2022,114,1.7,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,,
2022,119,1.5,,,,,,,,,,5,10,10,50,10,10,5,,,,,,
2022,121,1.5,0,0,0,0,0,0,2,4,5,7,10,13,17,22,13,4,2,1,0,0,0,0
2022,127,,0,0,0,.2,.4,1.5,8.1,12.6,4.1,4.4,4.8,5.1,5.2,5.4,10.3,5,4.4,4.2,14.1,7,2.9,.3
2022,128,3,,,,,,,,,1,1,2,2,3,10,20,25,30,3,2,1,,
2024,1,1.4,,,,,,,,1,2,3,5,10,30,25,15,5,3,1,,,,
2024,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,50,50,0,0,0,0,0,0,0
2024,4,1,1,1,1,1,1,1,1,2.5,5,7.5,10,15,16.5,12.5,7.5,6.5,5,1,1,1,1,1
2024,5,1.5,,,,,,,,,,,5,10,35,35,10,5,,,,,,
2024,6,1.3,,,,,,,,,,,,15,50,30,5,,,,,,,
2024,8,1.3,,,,,,,,,3,7,15,22,25,20,5,3,,,,,,
2024,14,2,,,,,0,0,0,0,1,2,5,10,16,19,18,15,8,4,2,0,0,
2024,15,1.5,,,,,,,,,,,5,15,25,30,20,5,,,,,,
2024,16,1.1,,,,,,0,0,3,6,8,14,15,17,14,9,7,5,2,,,,
2024,20,1.4,,,,,,,,,2,5,8,15,25,22,16,7,,,,,,
2024,22,,,,,,,,,,,,,,,,,,,,,,,
2024,23,1.1,,,,,,,,,,1,10,17,26,27,18,1,,,,,,
2024,24,.8,,,,,,,,3,4,5,25,30,11,8,5,4,3,2,,,,
2024,26,1.7,,,,,,,,1,2,2,5,5,18,23,17,12,8,5,2,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,,
2024,31,1.25,,,,,,,,,,,5,25,40,25,5,,,,,,,
2024,32,1.2,,,,,,,,,,,,,,,,,,,,,,
2024,33,1.6,,,,,,,,,1,6,9,11,16,19,16,12,6,3,1,,,
2024,36,2,,,,,,,,,,,5,10,15,30,25,10,5,,,,,
2024,37,1.7,,,,,,,,,,,2,9,22,40,22,5,,,,,,
2024,38,1.5,,,,,,,,,,,,,,,,,,,,,,
2024,39,1.2,,,,,,,,,,5,10,20,25,25,10,5,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,10,25,40,15,10,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,,,50,50,,,,,,,,,
2024,56,1.25,,,,,,,,,,,,20,70,10,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,,
2024,63,1.2,,,,,,,,,,,5,30,40,20,5,,,,,,,
2024,65,,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,,
2024,73,1.3,,,,,,,,,,,,30,50,20,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,,
2024,90,1.6,0,0,0,0,0,0,0,0,1,2.5,5.5,12,18,22,18,12,5.5,2.5,1,0,0,0
2024,93,,,,,,,,,,,,,,,,,,,,,,,
2024,95,2.1878572728,0,0,0,0,0,.0000000009,.0000212836,.5027252439,1.1790818731,2.3014828151,4.4511417245,7.7473247497,11.6539385998,14.9191942955,16.6350383752,14.7978812883,11.4669376972,7.5655868409,4.4136582658,1.8939817716,.4720051749,0
2024,96,,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,,
2024,98,1.2,,,,,,,,,,5,10,20,30,20,15,,,,,,,
2024,99,1.6,,,,,,,,,,,,,20,75,5,,,,,,,
2024,101,1.1,,,,,,,,,,2.5,10,22.5,30,22.5,10,2.5,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,,
2024,108,1.5504975,,,,,,,,,,1.03,7.8,15.45,23.1,24.56,16.93,9.24,1.89,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,,
2024,112,1.5,,,,,,,,,,,5,10,20,30,20,10,5,,,,,
2024,114,1.4,,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,,
2024,119,1.1,,,,,,,,,,5,10,10,50,10,10,5,,,,,,
2024,121,1.4,0,0,0,0,0,0,2,4,5,7,10,13,17,22,13,4,2,1,0,0,0,0
2024,127,,0,0,0,.2,.4,1.5,8.1,12.6,4.1,4.4,4.8,5.1,5.2,5.4,10.3,5,4.4,4.2,14.1,7,2.9,.3
2024,128,1.3,,,,,,,1,2,3,5,8,15,20,15,12,8,5,3,2,1,,
,,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0,
2020,1,9,,,,,1,2,5,20,30,20,10,6,3,2,1,,,,,,,
2020,2,10,0,0,0,0,0,0,0,0,20,20,20,20,20,0,0,0,0,0,0,0,0,
2020,4,9.6,,0,0,0,0,2.5,7.5,10,10,10,10,10,10,10,7.5,5,2.5,2.5,2.5,,,
2020,5,9.7,,,,,,,,2.5,30,40,25,2.5,,,,,,,,,,
2020,6,10,,,,,,,,,,5,30,20,15,10,5,5,5,5,,,,
2020,8,11.9,,,,,,,,,,,,10,15,25,20,15,10,5,,,,
2020,14,9,0,0,0,0,0,0,0,45,55,0,0,0,0,0,0,0,0,0,0,0,0,
2020,15,9.5,,,,,,5,5,10,25,20,10,10,5,5,5,,,,,,,
2020,16,10,,,,,,3,5,9,12,16,20,15,10,6,3,1,0,0,0,,,
2020,20,11,,,,,,,,,3,5,10,21,28,18,10,5,,,,,,
2020,22,10,,,,,,,,10,15,25,30,20,,,,,,,,,,
2020,23,8,,,,,,,35,30,20,10,5,,,,,,,,,,,
2020,24,10.1,,,,,,,1,5,20,20,20,20,10,3,1,,,,,,,
2020,26,9.8,,,,,5,5,5,10,10,15,10,10,10,10,5,5,,,,,,
2020,30,9.3,,,,,,,,,,,,,,,,,,,,,,
2020,31,10.5,,,,,,,,,5,10,15,30,20,15,5,,,,,,,
2020,32,9.8,0,.000000936,.0000486853,.001521964,.0283261151,.3144682838,2.0864153521,8.2874952758,19.736891056,28.2101084254,24.2097883678,12.4725584799,3.8543862814,.7135543203,.0790042057,.0052217384,.0002056299,.0000048156,.0000000675,0,0,
2020,33,8.6,,,,,3,15,21,32,16,10,3,,,,,,,,,,,
2020,36,10,,,,,,,,5,20,30,25,15,5,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,,,,
2020,38,9.5,,,,,,,,,,60,40,,,,,,,,,,,
2020,39,7.9,,,,,10,40,30,15,5,,,,,,,,,,,,,
2020,41,7.7,,,,,20,60,20,,,,,,,,,,,,,,,
2020,42,,,,,,,,10,20,40,20,10,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,,
2020,54,8,,,,,10,40,40,10,,,,,,,,,,,,,,
2020,56,8.5,,,,,,10,30,30,20,10,,,,,,,,,,,,
2020,61,8.9,,,,,,5,15,35,25,20,,,,,,,,,,,,
2020,63,8.5,,,,,,5,30,35,15,10,5,,,,,,,,,,,
2020,65,8.2,,,,,10,15,40,20,10,5,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,,
2020,73,10,,,,,,,,,,,,,,,,,,,,,,
2020,82,9.3,,,,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,,
2020,90,10,0,0,0,0,0,1,5,5,10,15,20,15,10,6,5,3.5,2,2,.5,0,0,
2020,93,7.8,,,5,10,24,30,8,7,6,5,5,,,,,,,,,,,
2020,95,11.090597666,.0001076033,.001414414,.0085910016,.0325479807,.1228194425,.394932684,1.0821610901,2.5268160985,5.0276870689,8.5246336711,12.3167490948,15.1645436916,15.9101942425,14.2244177983,10.8369333112,7.0354387201,3.892143566,1.8348450768,.7370939277,.2523243417,.0736051746,
2020,96,9.2,,,,,,,5,15,30,20,15,10,5,,,,,,,,,
2020,97,9,,,,,,,,,,,,,,,,,,,,,,
2020,98,9,,,,,,5,15,25,30,20,5,,,,,,,,,,,
2020,99,9.2,,,,,,,,20,60,20,,,,,,,,,,,,
2020,101,7.8,,,,,5,70,20,5,,,,,,,,,,,,,,
2020,102,8.4,,,,,,,,,,,,,,,,,,,,,,
2020,103,9.5,,,,,,,,,,,,,,,,,,,,,,
2020,105,11,,,,,,,,,,,,5,90,5,,,,,,,,
2020,107,9.2,0,0,.0000000001,.0000003731,.0003543058,.0679869021,2.7237421808,23.8730218106,48.0746522767,22.7347376398,2.4667615937,.0584538206,.0002888085,.0000002881,.0000000001,0,0,0,0,0,0,
2020,108,9.050531,,,,,,.13,11.18,29.22,37.91,19.42,2.14,,,,,,,,,,,
2020,110,9.3,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,,
2020,114,,,,,,,,,,,,,,,,,,,,,,,
2020,115,8.3,1.3453379045,2.0071607888,4.0030772616,6.9141122134,10.3422601094,13.3978617781,15.0313988799,14.6052318301,12.2902958998,8.9569290865,5.6532130466,3.0900531822,1.4627308195,.5996291924,.2128686511,.0654396021,.0174203885,.0040156,.0008015021,.0001385179,.0000237455,
2020,117,10,,,,,,,,,,,,,,,,,,,,,,
2020,119,13.5,,,,,,,,,,,,,,5,5,10,60,10,5,5,,
2020,121,8.2,0,0,0,0,5,20,30,20,13,7,3,2,0,0,0,0,0,0,0,0,0,
2020,127,8,1.4279062185,3.0721452344,5.9624258781,9.3023402568,12.5732612315,14.722902961,14.9358688821,13.1268107997,9.994894766,6.5930216416,3.7676757656,1.8652595076,.7999710345,.2972142957,.095656712,.0266686002,.0064403818,.0013472129,.0002440955,.000038306,1.4279062185,
2020,128,8.6,,,,,,5,30,35,25,4,1,,,,,,,,,,,
2021,1,8,,,1,2,5,20,30,20,10,6,3,2,1,,,,,,,,,
2021,2,9,0,0,0,0,0,0,0,30,30,20,20,0,0,0,0,0,0,0,0,0,0,
2021,4,8.5,,0,0,0,5,10,12.5,15,12.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,
2021,5,9.4,,,,,,,5,21,30,25,10,5,3,1,,,,,,,,
2021,6,8,,,,,,5,30,20,15,10,5,5,5,5,,,,,,,,
2021,8,11.1,,,,,,,,1,2,5,10,17,20,15,12,8,5,3,2,,,
2021,14,8.5,0,0,0,1,6,17,29,27,15,4,1,0,0,0,0,0,0,0,0,0,0,
2021,15,8.3,,,,,5,25,30,10,10,10,10,,,,,,,,,,,
2021,16,8.5,,,3,5,9,12,16,20,15,10,6,3,1,0,0,0,,,,,,
2021,20,9.3,,,,,,,10,20,25,20,12,8,5,,,,,,,,,
2021,22,8.5,,,,,,10,30,30,20,10,,,,,,,,,,,,
2021,23,7.7,,,,,,30,25,20,15,8,2,,,,,,,,,,,
2021,24,10.7,,,,,,,,3,7,17,20,18,12,10,8,4,1,,,,,
2021,26,9,,,,5,5,5,5,10,15,10,10,10,10,5,5,5,,,,,,
2021,30,8.7,,,,,,,,,,,,,,,,,,,,,,
2021,31,9,,,,,,5,15,25,30,15,5,5,,,,,,,,,,
2021,32,9.5,0,.0596009254,.2085766563,.7276608489,2.0681134488,4.7888685497,9.0350489889,13.8895172846,17.3986932818,17.7593168074,14.7712309425,10.0111034863,5.5285282267,2.4876005262,.9119490534,.2723636857,.0662645866,.0131319178,.002430783,0,0,
2021,33,8.2,,,1,3,12,24,24,22,11,3,,,,,,,,,,,,
2021,36,9,,,,,,,5,15,25,25,20,10,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,,,,
2021,38,9.2,,,,,,,,,60,40,,,,,,,,,,,,
2021,39,7.7,,,,,25,40,25,10,,,,,,,,,,,,,,
2021,41,8,,,,,,40,40,20,,,,,,,,,,,,,,
2021,42,,,,,,40,50,10,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,,
2021,54,7.5,,,,,10,50,30,10,,,,,,,,,,,,,,
2021,56,8,,,,,,30,30,30,10,,,,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,,
2021,63,8.4,,,,,,20,40,30,10,,,,,,,,,,,,,
2021,65,7.8,,,,5,10,35,20,15,10,5,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,,
2021,73,11,,,,,,,,,,,,,,,,,,,,,,
2021,82,8.5,,,,,,,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,,,,
2021,90,8.5,1,2,5,7,10,10,15,15,10,10,7,5,2,1,0,0,0,0,0,0,0,
2021,93,7.6,,,2.5,12.5,30,30,10,7.5,5,2.5,,,,,,,,,,,,
2021,95,9.175,.060322178,.3347263027,1.0324740496,2.246914433,4.5793538709,7.9530691594,11.7700469703,14.8434384435,15.9515804477,14.6078332958,11.3993679622,7.5803389268,4.2954568255,2.0741634421,.8534723886,.2992601287,.0894172119,.0227670244,.0049397424,.0009133037,.0001438928,
2021,96,10.2,,,,,,,,3,7,10,30,23,15,7,3,2,,,,,,
2021,97,9.8,,,,,,,,,,,,,,,,,,,,,,
2021,98,9.1,,,,,,5,10,20,30,20,10,5,,,,,,,,,,
2021,99,8.9,,,,,,,,45,45,10,,,,,,,,,,,,
2021,101,8.3,,,,,,10,40,30,15,5,,,,,,,,,,,,
2021,102,8,,,,,,,,,,,,,,,,,,,,,,
2021,103,8.8,,,,,,,,,,,,,,,,,,,,,,
2021,105,9,,,,,,,,5,90,5,,,,,,,,,,,,
2021,107,9.5,.0000411848,.0005510668,.0075653308,.070761519,.4603163913,2.0838585432,6.5684801029,14.4223792179,22.0659357665,23.5287340602,17.4854732747,9.0553330965,3.2670999712,.8208775894,.1435600382,.0174652502,.0014771568,.0000867965,.0000035409,.0000001002,.000000002,
2021,108,9.9098165,,,,,,,,3.64,17.13,31.17,30.94,15.32,1.8,,,,,,,,,
2021,110,8.7,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,,
2021,114,,,,,,,,,,,,,,,,,,,,,,,
2021,115,8.2,1.631681421,2.3310007263,4.5171009841,7.5806970308,11.0178300427,13.8683470389,15.1181129582,14.2730137404,11.6702014972,8.2638678719,5.0678868495,2.691557435,1.2379604505,.4930920836,.1700818051,.0508025397,.0131401025,.0029429631,.0005707286,.0000958337,.0000158972,
2021,117,8,,,,,,,,,,,,,,,,,,,,,,
2021,119,11.5,,,,,,,,,,5,5,10,60,10,5,5,,,,,,
2021,121,8.4,0,0,0,2,10,10,22,19,15,10,5,3,2,1,1,0,0,0,0,0,0,
2021,127,10,.5833889283,.6878416683,1.3328219214,2.2249442321,3.4555772091,4.9931790504,6.7125765202,8.3957082145,9.7697108279,10.5770017598,10.6536898218,9.9837600448,8.7045183484,7.0607639229,5.3286191843,3.7413930674,2.4440335681,1.4853732269,.8398813502,.4418282049,.5833889283,
2021,128,9.3,,,,,,5,12,25,35,15,5,2,1,,,,,,,,,
2021Feb,1,8.5,,,,1,2,5,20,30,20,10,6,3,2,1,,,,,,,,
2021Feb,2,9.8,0,0,0,0,0,0,0,0,20,30,30,20,0,0,0,0,0,0,0,0,0,
2021Feb,4,9.7,,0,0,0,2.5,2.5,5,7.5,10,12.5,10,10,10,10,7.5,5,2.5,2.5,2.5,,,
2021Feb,5,9.6,,,,,,,1,2.5,30,40,25,1.5,,,,,,,,,,
2021Feb,6,9,,,,,,5,30,20,15,10,5,5,5,5,,,,,,,,
2021Feb,8,12.2,,,,,,,,,,1,2,5,10,17,20,15,12,8,5,3,2,
2021Feb,14,9,0,0,0,0,0,2,14,35,35,12,2,0,0,0,0,0,0,0,0,0,0,
2021Feb,15,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,16,10.5,,,,,,,3,5,9,12,16,20,15,10,6,3,1,0,0,0,,
2021Feb,20,10,,,,,,,3,5,13,20,25,17,12,5,,,,,,,,
2021Feb,22,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,23,7.8,,,,,,11,30,28,18,9,4,,,,,,,,,,,
2021Feb,24,10.3,,,,,,,3,7,10,20,20,16,10,8,4,2,,,,,,
2021Feb,26,9.4,,,,5,5,5,5,10,10,15,10,10,10,5,5,5,,,,,,
2021Feb,30,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,31,9.5,,,,,,,5,15,25,30,15,10,,,,,,,,,,
2021Feb,32,10.1,,,,,,,,,,,,,,,,,,,,,,
2021Feb,33,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,36,10,,,,,,,5,10,15,25,25,15,5,,,,,,,,,
2021Feb,37,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,38,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,39,7.8,,,,,20,30,30,10,5,5,,,,,,,,,,,,
2021Feb,41,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,42,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,45,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,52,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,54,,,,,,20,60,20,,,,,,,,,,,,,,,
2021Feb,56,8.1,,,,,,20,30,30,20,,,,,,,,,,,,,
2021Feb,61,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,63,8.9,,,,,,5,20,35,30,10,,,,,,,,,,,,
2021Feb,65,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,68,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,73,10.5,,,,,,,,,,,,,,,,,,,,,,
2021Feb,82,9.1,,,,,,,,,,,,,,,,,,,,,,
2021Feb,89,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,90,9.7,0,0,.5,2.5,5,7,10,10,15,15,10,10,7,5,2.5,.5,0,0,0,0,0,
2021Feb,93,7.1,,,20,25,34,6,5,5,2.5,2.5,,,,,,,,,,,,
2021Feb,95,11.962390664,.0003409907,.0026166451,.0111364815,.0329577468,.0990105431,.2661646837,.6402719492,1.3782359638,2.6547751183,4.5759045469,7.0578306271,9.7411574948,12.0308124257,13.2961040134,13.1491872404,11.63639548,9.2147401704,6.5296931404,4.1404496554,2.3493477294,1.1928673539,
2021Feb,96,10.2,,,,,,,,3,7,10,30,20,18,7,3,2,,,,,,
2021Feb,97,9.8,,,,,,,,,,,,,,,,,,,,,,
2021Feb,98,9.2,,,,,,5,5,20,30,20,15,5,,,,,,,,,,
2021Feb,99,9.1,,,,,,,,10,70,20,,,,,,,,,,,,
2021Feb,101,8.4,,,,,,,,,,,,,,,,,,,,,,
2021Feb,102,8.6,,,,,,,,,,,,,,,,,,,,,,
2021Feb,103,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,105,10.8,,,,,,,,,,,,100,,,,,,,,,,
2021Feb,107,9.4,.0044502318,.0217846337,.1242362647,.5332064669,1.7888860983,4.6921454085,9.62304722,15.4328215691,19.3551258676,18.9835503701,14.5609110752,8.7340230084,4.0966260664,1.5023925383,.4307576476,.09654112,.0169102555,.0023145597,.0002475049,.0000206733,.00000142,
2021Feb,108,10.84119,,,,,,,,,,4.72,19.16,33.67,29.26,12.63,.56,,,,,,,
2021Feb,110,9,,,,,,,,,,,,,,,,,,,,,,
2021Feb,112,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,114,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,115,,,,,,,,,,,,,,,,,,,,,,,
2021Feb,117,9.5,,,,,,,,,,,,,,,,,,,,,,
2021Feb,119,12.7,,,,,,,,,,,,,,5,5,80,5,5,,,,
2021Feb,121,8.4,0,0,0,2,10,10,22,19,15,10,5,3,2,1,1,0,0,0,0,0,0,
2021Feb,127,10,.5833889283,.6878416683,1.3328219214,2.2249442321,3.4555772091,4.9931790504,6.7125765202,8.3957082145,9.7697108279,10.5770017598,10.6536898218,9.9837600448,8.7045183484,7.0607639229,5.3286191843,3.7413930674,2.4440335681,1.4853732269,.8398813502,.4418282049,.5833889283,
2021Feb,128,9,,,,,,5,20,30,30,10,3,1,1,,,,,,,,,
2022,1,7.3,,1,2,10,30,20,15,10,6,3,2,1,,,,,,,,,,
2022,2,8,0,0,0,0,0,20,30,40,10,0,0,0,0,0,0,0,0,0,0,0,0,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,8.8,,,,,1,5,28.5,30,20,7.5,5,2,1,,,,,,,,,
2022,6,7.8,,,,,5,30,20,15,10,5,5,5,5,,,,,,,,,
2022,8,9.7,,,,,3,5,7,10,12,15,12,10,8,7,5,3,2,1,,,,
2022,14,7.5,3,4,10,14,18,19,15,9,5,2,1,0,0,0,0,0,0,0,0,0,0,
2022,15,7.8,,,,5,15,40,25,10,5,,,,,,,,,,,,,
2022,16,8,,3,5,9,12,16,20,15,10,6,3,1,0,0,0,,,,,,,
2022,20,8.2,,,,,10,15,25,20,15,10,5,,,,,,,,,,,
2022,22,8,,,,,10,30,30,20,10,,,,,,,,,,,,,
2022,23,7.5,,,,,20,25,20,15,10,8,2,,,,,,,,,,,
2022,24,9,,,,2,5,10,15,20,16,10,9,8,4,1,,,,,,,,
2022,26,8.2,,,5,5,10,10,15,10,10,10,10,5,5,5,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,31,8.5,,,,,,10,30,35,15,10,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,7.7,,1,5,15,19,21,19,15,4,1,,,,,,,,,,,,
2022,36,8.5,,,,,,5,15,25,25,15,10,5,,,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,,,,
2022,38,8.9,,,,,,,,60,40,,,,,,,,,,,,,
2022,39,7.4,,,,10,35,40,10,5,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,7.3,,,,,40,30,20,10,,,,,,,,,,,,,,
2022,56,7.7,,,,,30,30,30,10,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,63,7.8,,,,,10,40,30,15,5,,,,,,,,,,,,,
2022,65,,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,73,11,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,,
2022,90,8,0,2,5,8,10,15,20,15,10,8,5,2,0,0,0,0,0,0,0,0,0,
2022,93,7.5,,,5,20,20,32.5,10,7.5,2.5,2.5,,,,,,,,,,,,
2022,95,7.65,3.4870489233,6.806991476,9.8821294509,12.1305615962,13.7075975146,13.8607534444,12.5417283585,10.1548380006,7.3575575276,4.7702307866,2.7675162083,1.4367659024,.6674625601,.277467975,.1032152519,.0343573728,.0102338978,.0027277669,.0006506067,.0001388592,.0000265202,
2022,96,11.2,,,,,,,,,2,3,8,15,35,22,10,3,2,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,8.5,,,,,,10,25,25,20,15,5,,,,,,,,,,,
2022,99,8.5,,,,,,,25,65,10,,,,,,,,,,,,,
2022,101,8.2,,,,,10,20,30,20,5,5,5,2.5,2.5,,,,,,,,,
2022,102,7.9,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,7.9,,,,,10,90,,,,,,,,,,,,,,,,
2022,107,9.7,0,.000000001,.0000002651,.0000346005,.0021459924,.0635517657,.9033956185,6.1985136031,20.633902697,33.4516538712,26.4564889537,10.199114468,1.9104485534,.1730521398,.0075388137,.0001570915,.0000015581,.0000000073,0,0,0,
2022,108,10.02265425,,,,,,,,2.71,14.41,26.84,31.82,18.91,5.31,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,,
2022,114,,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,,
2022,119,10.5,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2022,121,8.15,0,0,0,0,5,17,30,20,15,8,3,2,0,0,0,0,0,0,0,0,0,
2022,127,9,1.5248295561,2.048019324,3.4555772091,4.9931790504,6.7125765202,8.3957082145,9.7697108279,10.5770017598,10.6536898217,9.9837600448,8.7045183484,7.0607639229,5.3286191843,3.7413930674,2.4440335681,1.4853732269,.8398813502,.4418282049,.216242587,.0984646553,1.5248295561,
2022,128,8.8,,,,,2,10,20,25,25,10,5,2,1,,,,,,,,,
2022Feb,1,7.5,,,1,2,15,25,20,15,10,6,3,2,1,,,,,,,,,
2022Feb,2,8.5,0,0,0,0,0,0,30,60,10,0,0,0,0,0,0,0,0,0,0,0,0,
2022Feb,4,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,5,8.3,,,,,5,30,30,20,7.5,5,2.5,,,,,,,,,,,
2022Feb,6,7.8,,,,5,30,20,15,10,5,5,5,5,,,,,,,,,,
2022Feb,8,9.9,,,,,3,5,7,9,12,15,13,10,8,7,5,3,2,1,,,,
2022Feb,14,7.8,1,2,5,11,17,21,19,13,7,3,1,0,0,0,0,0,0,0,0,0,0,
2022Feb,15,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,16,8.2,,3,5,9,12,16,20,15,10,6,3,1,0,0,0,,,,,,,
2022Feb,20,8.5,,,,,,10,25,30,20,10,5,,,,,,,,,,,
2022Feb,22,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,23,7.6,,,,,10,27,22,18,13,8,2,,,,,,,,,,,
2022Feb,24,9.5,,,,,2,5,10,15,20,16,10,9,8,4,1,,,,,,,
2022Feb,26,8.6,,,5,5,5,10,10,10,15,10,10,10,5,5,,,,,,,,
2022Feb,30,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,31,8.5,,,,,5,15,25,30,20,5,,,,,,,,,,,,
2022Feb,32,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,33,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,36,9,,,,,,5,10,20,25,25,10,5,,,,,,,,,,
2022Feb,37,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,38,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,39,7.4,,,,5,40,30,20,5,,,,,,,,,,,,,,
2022Feb,41,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,42,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,45,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,52,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,54,,,,,,30,40,20,10,,,,,,,,,,,,,,
2022Feb,56,7.9,,,,,20,30,30,20,,,,,,,,,,,,,,
2022Feb,61,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,63,7.9,,,,,5,45,30,20,,,,,,,,,,,,,,
2022Feb,65,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,68,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,73,10.5,,,,,,,,,,,,,,,,,,,,,,
2022Feb,82,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,89,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,90,8.4,0,2,5,8,10,15,20,15,10,8,5,2,0,0,0,0,0,0,0,0,0,
2022Feb,93,7,,,24,32,25,5,5,5,2,2,,,,,,,,,,,,
2022Feb,95,8.1,1.8424770549,4.2020058848,6.8933832546,9.3517360784,11.8093942337,13.3446767293,13.4937777202,12.2096749918,9.8859796702,7.1627596754,4.6439347015,2.6942437654,1.3987262526,.6497908977,.2701217646,.1004825367,.0334477309,.0099629463,.0026555469,.0006333813,.0001351828,
2022Feb,96,10.5,,,,,,,,,3,7,10,30,20,15,10,3,2,,,,,
2022Feb,97,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,98,8.9,,,,,,5,15,30,25,20,5,,,,,,,,,,,
2022Feb,99,8.6,,,,,,,5,80,15,,,,,,,,,,,,,
2022Feb,101,8.2,,,,,,,,,,,,,,,,,,,,,,
2022Feb,102,8.2,,,,,,,,,,,,,,,,,,,,,,
2022Feb,103,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,105,9.8,,,,,,,,,,100,,,,,,,,,,,,
2022Feb,107,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,108,11.20301,,,,,,,,,,.56,10.01,22.52,32.99,23.83,9.81,.28,,,,,,
2022Feb,110,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,112,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,114,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,115,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,117,,,,,,,,,,,,,,,,,,,,,,,
2022Feb,119,11,,,,,,,,,,,,5,5,80,5,5,,,,,,
2022Feb,121,8.4,0,0,0,2,10,10,22,19,15,10,5,3,2,1,1,0,0,0,0,0,0,
2022Feb,127,9.5,.8703206659,1.2305575277,2.2249442321,3.4555772091,4.9931790504,6.7125765202,8.3957082145,9.7697108279,10.5770017598,10.6536898216,9.9837600448,8.7045183484,7.0607639229,5.3286191843,3.7413930674,2.4440335681,1.4853732269,.8398813502,.4418282049,.216242587,.8703206659,
2022Feb,128,9,,,,,1,8,17,25,28,13,5,2,1,,,,,,,,,
2024,1,7.3,,1,2,15,22,20,15,10,6,3,3,2,1,,,,,,,,,
2024,2,7,0,0,0,50,50,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
2024,4,7,2.5,5,7.5,15,15,12.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,1.5,1,1,1,1,1,1,
2024,5,7.4,,,10,20,30,15,10,7,5,2,1,,,,,,,,,,,
2024,6,7.8,,,,5,30,20,15,10,5,5,5,5,,,,,,,,,,
2024,8,8,,,2,5,15,18,20,16,13,8,3,,,,,,,,,,,
2024,14,7.3,6,6,9,12,14,16,13,10,7,4,2,1,0,0,0,0,0,0,0,0,0,
2024,15,7.3,,,5,20,35,30,5,5,,,,,,,,,,,,,,
2024,16,8,,3,5,9,12,16,20,15,10,6,3,1,0,0,0,,,,,,,
2024,20,7.7,,,,10,20,25,18,12,8,5,2,,,,,,,,,,,
2024,22,,,,,,,,,,,,,,,,,,,,,,,
2024,23,7,,,5,20,25,20,15,10,5,,,,,,,,,,,,,
2024,24,8,,2,8,13,16,15,12,10,9,7,5,3,,,,,,,,,,
2024,26,7.3,5,5,10,15,20,15,10,10,5,3,2,,,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,,
2024,31,7.5,,,,15,20,30,20,10,5,,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,,
2024,33,7.4,,4,13,19,20,18,15,5,3,2,1,,,,,,,,,,,
2024,36,7,,,10,15,25,20,15,10,5,,,,,,,,,,,,,
2024,37,,,,,,,,,,,,,,,,,,,,,,,
2024,38,8.2,,,,,,,,,,,,,,,,,,,,,,
2024,39,7.5,,,5,10,20,25,20,10,5,5,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,10,30,30,20,10,,,,,,,,,,,,,,
2024,56,7,,,,20,30,30,20,,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,,
2024,63,6.7,,5,30,35,15,10,5,,,,,,,,,,,,,,,
2024,65,,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,,
2024,73,9,,,,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,,
2024,90,7,5,10,12,15,16,15,12,10,5,0,0,0,0,0,0,0,0,0,0,0,0,
2024,93,,,,,,,,,,,,,,,,,,,,,,,
2024,95,7.5,2.4053201479,5.1547130771,8.05282183,10.4962974156,12.6785483217,13.7040201934,13.2547489724,11.4720249278,8.8849239414,6.1576131977,3.8187053699,2.1191659001,1.0523466423,.4676250202,.1859438067,.0661623242,.0210661342,.0060021106,.0015302705,.0003491222,.0000712741,
2024,96,,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,,
2024,98,8.2,,,,10,10,15,25,20,10,10,,,,,,,,,,,,
2024,99,7.5,,,,,10,70,20,,,,,,,,,,,,,,,
2024,101,7.5,0,2.4390243902,7.3170731707,14.6341463415,24.3902439026,24.3902439024,14.6341463415,7.3170731707,2.4390243902,2.4390243902,0,0,0,0,0,0,0,0,0,0,0,
2024,102,,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,,,,,,,,,,,,,,,,,,,,
2024,108,9.6239855,,,,,,,2.35,12.52,23.32,30.69,21.18,9.41,.53,,,,,,,,,
2024,110,8.5,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,,
2024,119,9.5,,,,,,5,5,10,60,10,5,5,,,,,,,,,,
2024,121,7.35,0,2,10,10,22,19,15,10,5,3,2,1,1,0,0,0,0,0,0,0,0,
2024,127,7.5,7.0374475041,6.1199348089,8.3957082145,9.7697108279,10.5770017598,10.6536898217,9.9837600448,8.7045183484,7.0607639229,5.3286191843,3.7413930674,2.4440335681,1.4853732269,.8398813502,.4418282049,.216242587,.0984646553,.0417128449,.016440251,.0060283029,7.0374475041,
2024,128,8.5,,,,3,5,15,25,25,15,5,3,2,1,1,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,IR,USD,LAB,,,,,,,,,,,,,,,,,,,
2020,1,,,,,,,,,,,,,,,,,,,,,,,
2020,2,,,,2,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,,
2020,5,,,,,,,,,,,,,,,,,,,,,,,
2020,6,,,,1.7,,,,,,,,,,,,,,,,,,,
2020,8,,,,1.5,,,,,,,,,,,,,,,,,,,
2020,14,,,,2.4,,,,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,,,,
2020,16,,,,1.3,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,,
2020,22,,,,,,,,,,,,,,,,,,,,,,,
2020,23,,,,2.3,,,,,,,,,,,,,,,,,,,
2020,24,,,,,,,,,,,,,,,,,,,,,,,
2020,26,,,,,,,,,,,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,,
2020,31,,,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,1.6,,,,,,,,,,,,,,,,,,,
2020,36,,,,,,,,,,,,,,,,,,,,,,,
2020,37,,,,,,,,,,,,,,,,,,,,,,,
2020,38,,,,,,,,,,,,,,,,,,,,,,,
2020,39,,,,2.3,,,,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,,
2020,42,,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,,
2020,56,,,,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,,
2020,63,,,,,,,,,,,,,,,,,,,,,,,
2020,65,,,,1.5,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,,
2020,73,,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,,
2020,90,,,,.5,,,,,,,,,,,,,,,,,,,
2020,93,,,,,,,,,,,,,,,,,,,,,,,
2020,95,,,,-.1370967583,,,,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,,
2020,98,,,,1.8,,,,,,,,,,,,,,,,,,,
2020,99,,,,1.8,,,,,,,,,,,,,,,,,,,
2020,101,,,,2.6,,,,,,,,,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,,
2020,105,,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,2.2,,,,,,,,,,,,,,,,,,,
2020,108,,,,-.4,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,,
2020,114,,,,1.7,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,,
2020,117,,,,,,,,,,,,,,,,,,,,,,,
2020,119,,,,2.2,,,,,,,,,,,,,,,,,,,
2020,121,,,,1.7,,,,,,,,,,,,,,,,,,,
2020,127,,,,,,,,,,,,,,,,,,,,,,,
2020,128,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,1,20,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,2,25,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,4,29,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,5,,0,,,,,,,,,,,,,,,,,,,,,
2020Q2,6,24,-.5,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,8,35,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,14,54,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,15,36.3,,1.11,,,,,,,,,,,,,,,,,,,,
2020Q2,16,40,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,20,30,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,22,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,23,50,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,24,25,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q2,26,30,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,30,34.1652571889,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,31,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,32,30,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,33,40,0,1,,,,,,,,,,,,,,,,,,,,
2020Q2,36,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,37,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,38,20,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,39,29.9,0,1.14,,,,,,,,,,,,,,,,,,,,
2020Q2,41,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,42,35,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,45,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,52,29,,1.2,,,,,,,,,,,,,,,,,,,,
2020Q2,54,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,56,28,-.5,1.11,,,,,,,,,,,,,,,,,,,,
2020Q2,61,25,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,63,,0,,,,,,,,,,,,,,,,,,,,,
2020Q2,65,27,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q2,68,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,73,35,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q2,82,,-.5,,,,,,,,,,,,,,,,,,,,,
2020Q2,89,30.7,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q2,90,30,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q2,93,30.7,0,1.11808,,,,,,,,,,,,,,,,,,,,
2020Q2,95,35,0,1.0844683333,,,,,,,,,,,,,,,,,,,,
2020Q2,96,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,97,,0,1.02,,,,,,,,,,,,,,,,,,,,
2020Q2,98,40,0,1.06,,,,,,,,,,,,,,,,,,,,
2020Q2,99,37,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,101,30,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q2,102,27.33,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q2,103,,,,,,,,,,,,,,,,,,,,,,,
2020Q2,105,27,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,107,32,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,108,30,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,110,27,-.3,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,112,23,0,,,,,,,,,,,,,,,,,,,,,
2020Q2,114,22.5,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q2,115,35,-.5,,,,,,,,,,,,,,,,,,,,,
2020Q2,117,36,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q2,119,25,0,1.0869565217,,,,,,,,,,,,,,,,,,,,
2020Q2,121,26.3,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,127,30,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q2,128,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,1,25,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,2,30,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,4,34,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q3,5,,0,,,,,,,,,,,,,,,,,,,,,
2020Q3,6,29.6,-.5,1.09,,,,,,,,,,,,,,,,,,,,
2020Q3,8,38,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q3,14,54,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q3,15,42.3,,1.11,,,,,,,,,,,,,,,,,,,,
2020Q3,16,40,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q3,20,35,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,22,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,23,25,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q3,24,25,0,1.17,,,,,,,,,,,,,,,,,,,,
2020Q3,26,35,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,30,36.3970558759,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,31,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,32,40,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,33,70,0,.95,,,,,,,,,,,,,,,,,,,,
2020Q3,36,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,37,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,38,23,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q3,39,40,0,1.16,,,,,,,,,,,,,,,,,,,,
2020Q3,41,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,42,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,45,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,52,35,,1.13,,,,,,,,,,,,,,,,,,,,
2020Q3,54,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,56,32,-.5,1.11,,,,,,,,,,,,,,,,,,,,
2020Q3,61,30,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,63,,0,,,,,,,,,,,,,,,,,,,,,
2020Q3,65,32,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q3,68,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,73,40,0,1.085,,,,,,,,,,,,,,,,,,,,
2020Q3,82,,-.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,89,36.4,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q3,90,35,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q3,93,36.4285714285714,0,1.13176,,,,,,,,,,,,,,,,,,,,
2020Q3,95,35,0,1.0874161667,,,,,,,,,,,,,,,,,,,,
2020Q3,96,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,97,,0,1.02,,,,,,,,,,,,,,,,,,,,
2020Q3,98,40,0,1.06,,,,,,,,,,,,,,,,,,,,
2020Q3,99,32,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q3,101,42,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q3,102,35,0,1.14,,,,,,,,,,,,,,,,,,,,
2020Q3,103,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,105,28,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q3,107,34,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q3,108,30,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q3,110,27,-.3,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,112,30,0,,,,,,,,,,,,,,,,,,,,,
2020Q3,114,35.3,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q3,115,37.5,-.5,,,,,,,,,,,,,,,,,,,,,
2020Q3,117,38,-.7,1.1,,,,,,,,,,,,,,,,,,,,
2020Q3,119,27,0,1.1111111111,,,,,,,,,,,,,,,,,,,,
2020Q3,121,32.8,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q3,127,30,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q3,128,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,1,30,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,2,35,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,4,37,0,1.16,,,,,,,,,,,,,,,,,,,,
2020Q4,5,,0,,,,,,,,,,,,,,,,,,,,,
2020Q4,6,32.6,-.5,1.09,,,,,,,,,,,,,,,,,,,,
2020Q4,8,40,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q4,14,54,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q4,15,48.3,,1.11,,,,,,,,,,,,,,,,,,,,
2020Q4,16,41,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q4,20,40,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,22,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,23,35,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q4,24,35,0,1.2,,,,,,,,,,,,,,,,,,,,
2020Q4,26,40,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,30,38.774643759,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,31,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,32,45,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,33,65,0,.9,,,,,,,,,,,,,,,,,,,,
2020Q4,36,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,37,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,38,26,0,1.095,,,,,,,,,,,,,,,,,,,,
2020Q4,39,48,0,1.17,,,,,,,,,,,,,,,,,,,,
2020Q4,41,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,42,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,45,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,52,48,,1.14,,,,,,,,,,,,,,,,,,,,
2020Q4,54,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,56,36,-.5,1.11,,,,,,,,,,,,,,,,,,,,
2020Q4,61,35,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,63,,0,,,,,,,,,,,,,,,,,,,,,
2020Q4,65,34,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q4,68,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,73,45,0,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,82,,-.5,,,,,,,,,,,,,,,,,,,,,
2020Q4,89,42.9,0,1.14,,,,,,,,,,,,,,,,,,,,
2020Q4,90,35,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q4,93,42.8571428571429,0,1.14544,,,,,,,,,,,,,,,,,,,,
2020Q4,95,37,0,1.0898087419,,,,,,,,,,,,,,,,,,,,
2020Q4,96,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,97,,0,1.05,,,,,,,,,,,,,,,,,,,,
2020Q4,98,40,0,1.08,,,,,,,,,,,,,,,,,,,,
2020Q4,99,36,0,1.11,,,,,,,,,,,,,,,,,,,,
2020Q4,101,52,0,1.13,,,,,,,,,,,,,,,,,,,,
2020Q4,102,40,0,1.15,,,,,,,,,,,,,,,,,,,,
2020Q4,103,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,105,30,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q4,107,36,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q4,108,30,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q4,110,33,-.3,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,112,33,0,,,,,,,,,,,,,,,,,,,,,
2020Q4,114,40.9,0,1.12,,,,,,,,,,,,,,,,,,,,
2020Q4,115,39,-.5,,,,,,,,,,,,,,,,,,,,,
2020Q4,117,40,-.7,1.1,,,,,,,,,,,,,,,,,,,,
2020Q4,119,30,0,1.1363636364,,,,,,,,,,,,,,,,,,,,
2020Q4,121,37,0,1.09,,,,,,,,,,,,,,,,,,,,
2020Q4,127,30,0,1.07,,,,,,,,,,,,,,,,,,,,
2020Q4,128,,,,,,,,,,,,,,,,,,,,,,,
2021,1,40,0,1.1,,,,,,,,,,,,,,,,,,,,
2021,2,40,0,1.1,2,,,,,,,,,,,,,,,,,,,
2021,4,40,0,1.18,,,,,,,,,,,,,,,,,,,,
2021,5,,0,,,,,,,,,,,,,,,,,,,,,
2021,6,36.6,-.5,1.09,1.7,,,,,,,,,,,,,,,,,,,
2021,8,41,0,1.17,1,,,,,,,,,,,,,,,,,,,
2021,14,54,0,1.12,1.7,,,,,,,,,,,,,,,,,,,
2021,15,55.2,,1.11,,,,,,,,,,,,,,,,,,,,
2021,16,40,0,1.11,.9,,,,,,,,,,,,,,,,,,,
2021,20,50,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2021,22,,,,,,,,,,,,,,,,,,,,,,,
2021,23,53,0,1.17,1.8,,,,,,,,,,,,,,,,,,,
2021,24,45,0,1.2625,,,,,,,,,,,,,,,,,,,,
2021,26,50,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2021,30,45.5342277446,0,1.1,,,,,,,,,,,,,,,,,,,,
2021,31,,,,,,,,,,,,,,,,,,,,,,,
2021,32,50,0,1.1,,,,,,,,,,,,,,,,,,,,
2021,33,70,0,.9,2.8,,,,,,,,,,,,,,,,,,,
2021,36,,,,,,,,,,,,,,,,,,,,,,,
2021,37,,,,,,,,,,,,,,,,,,,,,,,
2021,38,36.76666667,0,1.10375,,,,,,,,,,,,,,,,,,,,
2021,39,55,0,1.21,1.98,,,,,,,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,,
2021,42,60,0,1.1,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,,
2021,52,55,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,,
2021,56,39,-.5,1.11,,,,,,,,,,,,,,,,,,,,
2021,61,40,0,1.1,,,,,,,,,,,,,,,,,,,,
2021,63,,0,,,,,,,,,,,,,,,,,,,,,
2021,65,37,0,1.09,2,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,,
2021,73,50,0,1.14,,,,,,,,,,,,,,,,,,,,
2021,82,,-.5,,,,,,,,,,,,,,,,,,,,,
2021,89,54.2,0,1.17,,,,,,,,,,,,,,,,,,,,
2021,90,50,0,1.16,1,,,,,,,,,,,,,,,,,,,
2021,93,54.2,0,1.17,,,,,,,,,,,,,,,,,,,,
2021,95,40,0,1.1001800276,.0263881007,,,,,,,,,,,,,,,,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,,
2021,97,,0,,,,,,,,,,,,,,,,,,,,,
2021,98,40,0,1.12,1.3,,,,,,,,,,,,,,,,,,,
2021,99,41,0,1.13,2.3,,,,,,,,,,,,,,,,,,,
2021,101,60,0,1.14,2,,,,,,,,,,,,,,,,,,,
2021,102,44.8,0,1.21,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,,
2021,105,47,0,1.15,,,,,,,,,,,,,,,,,,,,
2021,107,41,0,1.09,2,,,,,,,,,,,,,,,,,,,
2021,108,30,0,1.09,.8,,,,,,,,,,,,,,,,,,,
2021,110,35,-.3,1.1,,,,,,,,,,,,,,,,,,,,
2021,112,45,0,,,,,,,,,,,,,,,,,,,,,
2021,114,37.3,0,1.15,1.8,,,,,,,,,,,,,,,,,,,
2021,115,47.5,-.5,1.18,,,,,,,,,,,,,,,,,,,,
2021,117,,,,,,,,,,,,,,,,,,,,,,,
2021,119,30,0,1.1363636364,2.2,,,,,,,,,,,,,,,,,,,
2021,121,40.3,0,1.09,2,,,,,,,,,,,,,,,,,,,
2021,127,40,0,1.05,,,,,,,,,,,,,,,,,,,,
2021,128,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,1,35,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,2,38,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,4,38,0,1.17,,,,,,,,,,,,,,,,,,,,
2021Q1,5,,0,,,,,,,,,,,,,,,,,,,,,
2021Q1,6,34.6,-.5,1.09,,,,,,,,,,,,,,,,,,,,
2021Q1,8,45,0,1.15,,,,,,,,,,,,,,,,,,,,
2021Q1,14,53.5,0,1.12,,,,,,,,,,,,,,,,,,,,
2021Q1,15,51.8,,1.11,,,,,,,,,,,,,,,,,,,,
2021Q1,16,42,0,1.15,,,,,,,,,,,,,,,,,,,,
2021Q1,20,45,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,22,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,23,47,0,1.15,,,,,,,,,,,,,,,,,,,,
2021Q1,24,,0,1.225,,,,,,,,,,,,,,,,,,,,
2021Q1,26,45,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,30,41.307544318,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,31,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,32,48,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,33,68,0,.92,,,,,,,,,,,,,,,,,,,,
2021Q1,36,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,37,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,38,33.66666667,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,39,55,0,1.19,,,,,,,,,,,,,,,,,,,,
2021Q1,41,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,42,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,45,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,52,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,54,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,56,37.5,-.5,1.11,,,,,,,,,,,,,,,,,,,,
2021Q1,61,40,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,63,,0,,,,,,,,,,,,,,,,,,,,,
2021Q1,65,35,0,1.08,,,,,,,,,,,,,,,,,,,,
2021Q1,68,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,73,45,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,82,,-.5,,,,,,,,,,,,,,,,,,,,,
2021Q1,89,48.3,0,1.16,,,,,,,,,,,,,,,,,,,,
2021Q1,90,45,0,1.14,,,,,,,,,,,,,,,,,,,,
2021Q1,93,48.3333333333333,0,1.155,,,,,,,,,,,,,,,,,,,,
2021Q1,95,40,0,1.0928030217,,,,,,,,,,,,,,,,,,,,
2021Q1,96,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,97,,0,1.08,,,,,,,,,,,,,,,,,,,,
2021Q1,98,40,0,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,99,39,0,1.12,,,,,,,,,,,,,,,,,,,,
2021Q1,101,58,0,1.13,,,,,,,,,,,,,,,,,,,,
2021Q1,102,41.33,0,1.17,,,,,,,,,,,,,,,,,,,,
2021Q1,103,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,105,35,0,1.14,,,,,,,,,,,,,,,,,,,,
2021Q1,107,38,0,1.09,,,,,,,,,,,,,,,,,,,,
2021Q1,108,30,0,1.09,,,,,,,,,,,,,,,,,,,,
2021Q1,110,35,-.3,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,112,42,0,,,,,,,,,,,,,,,,,,,,,
2021Q1,114,43.6,0,1.15,,,,,,,,,,,,,,,,,,,,
2021Q1,115,,-.5,,,,,,,,,,,,,,,,,,,,,
2021Q1,117,44,-.7,1.1,,,,,,,,,,,,,,,,,,,,
2021Q1,119,30,0,1.1363636364,,,,,,,,,,,,,,,,,,,,
2021Q1,121,38.7,0,1.09,,,,,,,,,,,,,,,,,,,,
2021Q1,127,35,0,1.06,,,,,,,,,,,,,,,,,,,,
2021Q1,128,,,,,,,,,,,,,,,,,,,,,,,
2022,1,50,0,1.1,,,,,,,,,,,,,,,,,,,,
2022,2,45,0,1.1,2,,,,,,,,,,,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,,.25,,,,,,,,,,,,,,,,,,,,,
2022,6,40.7,-.5,1.09,1.5,,,,,,,,,,,,,,,,,,,
2022,8,50,0,,1.3,,,,,,,,,,,,,,,,,,,
2022,14,54,.24,1.13,2.2,,,,,,,,,,,,,,,,,,,
2022,15,55.2,,1.11,,,,,,,,,,,,,,,,,,,,
2022,16,42,0,1.17,1.4,,,,,,,,,,,,,,,,,,,
2022,20,55,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2022,22,,,,,,,,,,,,,,,,,,,,,,,
2022,23,55,0,1.18,2.3,,,,,,,,,,,,,,,,,,,
2022,24,55,0,1.325,,,,,,,,,,,,,,,,,,,,
2022,26,50,-.5,1.1,,,,,,,,,,,,,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,31,,,,,,,,,,,,,,,,,,,,,,,
2022,32,51,0,1.1,,,,,,,,,,,,,,,,,,,,
2022,33,80,.25,.9,2.4,,,,,,,,,,,,,,,,,,,
2022,36,,,,,,,,,,,,,,,,,,,,,,,
2022,37,,,,,,,,,,,,,,,,,,,,,,,
2022,38,42.5174590725,0,1.10925,,,,,,,,,,,,,,,,,,,,
2022,39,55,0,,2.16,,,,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,42,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,,,,,,,,,,,,,
2022,56,41,-.5,1.11,,,,,,,,,,,,,,,,,,,,
2022,61,,0,,,,,,,,,,,,,,,,,,,,,
2022,63,,0,,,,,,,,,,,,,,,,,,,,,
2022,65,39,0,1.1,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,73,55,0,1.14,.5,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,89,62.1,.15,1.21,,,,,,,,,,,,,,,,,,,,
2022,90,55,0,1.18,1.5,,,,,,,,,,,,,,,,,,,
2022,93,61.8,.15,1.21,,,,,,,,,,,,,,,,,,,,
2022,95,41,0,1.114482368,.4375227825,,,,,,,,,,,,,,,,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,,
2022,97,,0,,,,,,,,,,,,,,,,,,,,,
2022,98,40,0,1.16,1.9,,,,,,,,,,,,,,,,,,,
2022,99,46,0,1.15,2.3,,,,,,,,,,,,,,,,,,,
2022,101,65,0,1.15,1.7,,,,,,,,,,,,,,,,,,,
2022,102,50,0,1.27,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,58,0,1.16,,,,,,,,,,,,,,,,,,,,
2022,107,48,0,1.09,2.3,,,,,,,,,,,,,,,,,,,
2022,108,30,0,1.09,1.8,,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,,0,,,,,,,,,,,,,,,,,,,,,
2022,114,45.1,0,1.15,2.3,,,,,,,,,,,,,,,,,,,
2022,115,55,-.5,,,,,,,,,,,,,,,,,,,,,
2022,117,,,,,,,,,,,,,,,,,,,,,,,
2022,119,30,0,1.1363636364,2.3,,,,,,,,,,,,,,,,,,,
2022,121,44,0,1.09,2.1,,,,,,,,,,,,,,,,,,,
2022,127,45,0,1.03,2,,,,,,,,,,,,,,,,,,,
2022,128,,,,,,,,,,,,,,,,,,,,,,,
2024,1,,,,,,,,,,,,,,,,,,,,,,,
2024,2,,,,2.3,,,,,,,,,,,,,,,,,,,
2024,4,,,,,,,,,,,,,,,,,,,,,,,
2024,5,,,,,,,,,,,,,,,,,,,,,,,
2024,6,,,,1.5,,,,,,,,,,,,,,,,,,,
2024,8,,,,1.7,,,,,,,,,,,,,,,,,,,
2024,14,,,,3.5,,,,,,,,,,,,,,,,,,,
2024,15,,,,,,,,,,,,,,,,,,,,,,,
2024,16,,,,1.4,,,,,,,,,,,,,,,,,,,
2024,20,,,,,,,,,,,,,,,,,,,,,,,
2024,22,,,,,,,,,,,,,,,,,,,,,,,
2024,23,,,,2.5,,,,,,,,,,,,,,,,,,,
2024,24,,,,,,,,,,,,,,,,,,,,,,,
2024,26,,,,,,,,,,,,,,,,,,,,,,,
2024,30,,,,,,,,,,,,,,,,,,,,,,,
2024,31,,,,,,,,,,,,,,,,,,,,,,,
2024,32,,,,,,,,,,,,,,,,,,,,,,,
2024,33,,,,2.4,,,,,,,,,,,,,,,,,,,
2024,36,,,,,,,,,,,,,,,,,,,,,,,
2024,37,,,,,,,,,,,,,,,,,,,,,,,
2024,38,,,,,,,,,,,,,,,,,,,,,,,
2024,39,,,,2.5,,,,,,,,,,,,,,,,,,,
2024,41,,,,,,,,,,,,,,,,,,,,,,,
2024,42,,,,,,,,,,,,,,,,,,,,,,,
2024,45,,,,,,,,,,,,,,,,,,,,,,,
2024,52,,,,,,,,,,,,,,,,,,,,,,,
2024,54,,,,,,,,,,,,,,,,,,,,,,,
2024,56,,,,,,,,,,,,,,,,,,,,,,,
2024,61,,,,,,,,,,,,,,,,,,,,,,,
2024,63,,,,,,,,,,,,,,,,,,,,,,,
2024,65,,,,,,,,,,,,,,,,,,,,,,,
2024,68,,,,,,,,,,,,,,,,,,,,,,,
2024,73,,,,1.5,,,,,,,,,,,,,,,,,,,
2024,82,,,,,,,,,,,,,,,,,,,,,,,
2024,89,,,,,,,,,,,,,,,,,,,,,,,
2024,90,,,,2,,,,,,,,,,,,,,,,,,,
2024,93,,,,,,,,,,,,,,,,,,,,,,,
2024,95,,,,.7701611919,,,,,,,,,,,,,,,,,,,
2024,96,,,,,,,,,,,,,,,,,,,,,,,
2024,97,,,,,,,,,,,,,,,,,,,,,,,
2024,98,,,,2,,,,,,,,,,,,,,,,,,,
2024,99,,,,2.3,,,,,,,,,,,,,,,,,,,
2024,101,,,,2,,,,,,,,,,,,,,,,,,,
2024,102,,,,,,,,,,,,,,,,,,,,,,,
2024,103,,,,,,,,,,,,,,,,,,,,,,,
2024,105,,,,,,,,,,,,,,,,,,,,,,,
2024,107,,,,2.4,,,,,,,,,,,,,,,,,,,
2024,108,,,,2.4,,,,,,,,,,,,,,,,,,,
2024,110,,,,,,,,,,,,,,,,,,,,,,,
2024,112,,,,,,,,,,,,,,,,,,,,,,,
2024,114,,,,2.6,,,,,,,,,,,,,,,,,,,
2024,115,,,,,,,,,,,,,,,,,,,,,,,
2024,117,,,,,,,,,,,,,,,,,,,,,,,
2024,119,,,,2.3,,,,,,,,,,,,,,,,,,,
2024,121,,,,2.3,,,,,,,,,,,,,,,,,,,
2024,127,,,,2,,,,,,,,,,,,,,,,,,,
2024,128,,,,,,,,,,,,,,,,,,,,,,,


==> anc/data/SPF_individual_forecasts/2020Q3.csv <==
INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN HICP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN4_0,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,
2020,4,.3,,,,1,2,3,4,7.5,18,25,18.5,10,7.5,2.5,1,,,,,,,
2020,5,.3,,,,,,,,2,20,40,20,15,3,,,,,,,,,
2020,6,.5,,,,,,,,,10,40,40,10,,,,,,,,,,
2020,7,.4,,,,,,,,,,,,,,,,,,,,,,
2020,14,.7,,,,,,,0,0,0,14,86,0,0,0,0,0,0,0,,,,
2020,15,.5,,,,,,,,5,10,30,35,15,5,,,,,,,,,
2020,16,.5,0,0,0,1,2,3,4,7,10,18,20,16,9,4,3,2,1,0,,,,
2020,20,.3,,,,,,,,5,20,35,30,10,,,,,,,,,,
2020,22,0,,,,,,,,,35,50,15,,,,,,,,,,,
2020,23,.5,,,,,,,,5,10,30,30,20,5,,,,,,,,,
2020,24,.318432212,,,,,,,,5,20,40,20,10,5,,,,,,,,,
2020,26,.7,,,,,,,,5,10,20,25,20,15,5,,,,,,,,
2020,30,.271,,,,,,,,,25,40,35,,,,,,,,,,,
2020,32,.6,0,0,0,0,.0000000135,.0000133335,.0034909129,.3541365022,6.0649692448,29.7757386157,43.0837549078,18.3643384236,2.2733282584,.0794653299,.0007624919,.0000019645,.0000000013,0,,,,
2020,33,.28,,,,,,,1,8,21,35,20,11,3,1,,,,,,,,
2020,35,,,,,,,,,,,70,30,,,,,,,,,,,
2020,36,.5,,,,,,,,10,20,30,30,10,,,,,,,,,,
2020,39,.24,,,,,,,,5,40,40,15,,,,,,,,,,,
2020,41,.4,,,,,,,,,10,55,35,,,,,,,,,,,
2020,45,.6,,,,,,,,,10,30,35,15,10,,,,,,,,,
2020,47,.5,,,,,,,,,,,,,,,,,,,,,,
2020,52,.1,0,0,0,0,0,0,1,5,29,44,17,3,1,0,0,0,0,0,,,,
2020,54,,,,,,,,,,35,50,15,,,,,,,,,,,
2020,56,.1,,,,,,,,,30,40,30,,,,,,,,,,,
2020,61,.5,,,,,,,,,15,35,35,15,,,,,,,,,,
2020,65,.1,,,,,,,,5,15,45,25,10,,,,,,,,,,
2020,68,.4,,,,,,,,,,,,,,,,,,,,,,
2020,72,.8,,,,,,,,,,,,,,,,,,,,,,
2020,73,.2,,,,,,,,,10,85,5,,,,,,,,,,,
2020,80,.64,0,0,0,0,0,0,0,0,4.9945711183,30.5103148751,43.7567861022,17.1552660152,3.2573289902,.325732899,0,0,0,0,,,,
2020,82,.5578026795,,,,,,,,,,,,,,,,,,,,,,
2020,85,.2743527369,0,0,0,0,0,0,.000001927,.0234879496,6.6908281968,62.5230205419,30.1462183609,.6161073708,.0003356491,.0000000039,0,0,0,0,,,,
2020,88,.5,,,,,,,,,,,,,,,,,,,,,,
2020,89,.9,,,,,,,,0,1,14.2,45.5,33.5,5.6,.2,0,0,0,0,,,,
2020,90,0,0,0,1,1.5,3,5,8,10,15,25,15,8,5,2.5,1,0,0,0,,,,
2020,91,.5,0,0,0,0,0,0,0,0,10,35,45,10,0,0,0,0,0,0,,,,
2020,93,.9,,,,,,,,,2.5,15,50,20,10,2.5,,,,,,,,
2020,95,-.4041943941,.0100966799,.0624964308,.3012716202,1.1310651217,3.3070699214,7.5305296665,13.3546973329,18.4445878507,19.8394779587,16.6194981245,10.842562866,5.5089949276,2.1799130718,.6717881801,.1612322522,.0301368504,.0043870257,.0001941189,,,,
2020,96,.5,,,,,,,5,7,13,20,25,15,10,5,,,,,,,,
2020,97,.4,,,,,,,,,,,,,,,,,,,,,,
2020,98,.3,,,,,,,,,10,60,30,,,,,,,,,,,
2020,99,.45,,,,,,,,,10,30,60,,,,,,,,,,,
2020,101,.2,,,,,,,,10,20,40,20,10,,,,,,,,,,
2020,102,.5,,,,,,,,,,,,,,,,,,,,,,
2020,103,.3,,,,,,,,,,,,,,,,,,,,,,
2020,105,.5,,,,,,,,,,15,85,,,,,,,,,,,
2020,107,.6053345921,0,0,0,0,0,0,0,0,.0014652019,16.0948532073,82.5054936355,1.3981843551,.0000036002,0,0,0,0,0,,,,
2020,109,.1845976412,0,0,0,0,0,0,0,0,5,90,5,0,0,0,0,0,0,0,,,,
2020,110,.2,0,0,0,0,0,0,0,0,.030999969,98.8444011556,1.1245988754,0,0,0,0,0,0,0,,,,
2020,112,.2,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2020,114,.6,,,,,,,,,,,,,,,,,,,,,,
2020,115,.3,.0001456453,.0009629771,.0097571315,.0696129102,.3717767034,1.4867019182,4.4527193463,9.9903068618,16.7940538663,21.1544928371,19.9683134583,14.1242856004,7.4859360457,2.9725093884,.8841335332,.1969382149,.0328430239,.004510538,,,,
2020,117,.4,,,,,,,,,,,,,,,,,,,,,,
2020,118,.4,,,,,,,,,,,,,,,,,,,,,,
2020,119,.8,,,,,,,,5,5,10,60,10,5,5,,,,,,,,
2020,121,.44,0,0,0,0,0,0,1,5,13,22,25,20,10,3,1,0,0,0,,,,
2020,127,.2,0,0,0,0,0,2,5,10,17,30,17,11,5,2,1,0,0,0,,,,
2020,128,.4,,,,,,,,2,8,60,27,3,,,,,,,,,,
2020,131,.1,,,,,,,,5,25,45,25,,,,,,,,,,,
2021,4,.2,.5,1,1,2,3,4,5,10,15,20,15,12.5,7.5,2.5,1,,,,,,,
2021,5,1.2,,,,,,,,,,5,10,35,30,15,5,,,,,,,
2021,6,1,,,,,,,,,,10,45,35,10,,,,,,,,,
2021,7,1,,,,,,,,,,,,,,,,,,,,,,
2021,14,.7,,,,,,,0,1,10,24,34,24,6,1,0,0,0,0,,,,
2021,15,1,,,,,,,,5,10,15,20,20,15,10,5,,,,,,,
2021,16,.9,0,0,0,0,1,2,3,5,8,15,20,18,13,10,4,1,0,0,,,,
2021,20,.8,,,,,,,,,12,15,30,25,15,3,,,,,,,,
2021,22,1.1,,,,,,,,,,,35,50,15,,,,,,,,,
2021,23,1,,,,,,,,,5,15,23,25,20,10,2,,,,,,,
2021,24,.8633848084,,,,,,,,2.5,5,20,30,25,10,5,2.5,,,,,,,
2021,26,1.7,,,,,,,,,5,10,15,20,25,15,5,5,,,,,,
2021,30,.919,,,,,,,,,,10,40,40,10,,,,,,,,,
2021,32,2,.0000055967,.0000395887,.0003404709,.002350664,.0134249263,.0634277443,.2479279842,.9384415995,2.3431379273,5.0773852388,9.1454772248,13.6136345334,16.7705341898,17.0974020434,14.4252804625,10.0722147367,5.8200021816,4.3689728871,,,,
2021,33,1.5,,,,,,,,,1,9,17,21,22,17,10,3,,,,,,
2021,35,,,,,,,,,,,10,50,40,,,,,,,,,,
2021,36,.7,,,,,,,,5,20,25,30,20,,,,,,,,,,
2021,39,1.14,,,,,,,,,5,15,25,30,20,5,,,,,,,,
2021,41,2,,,,,,,,,,,,,25,50,25,,,,,,,
2021,45,1,,,,,,,,,5,15,35,20,15,10,,,,,,,,
2021,47,1.3,,,,,,,,,,,,,,,,,,,,,,
2021,52,.9,0,0,0,0,0,0,0,1,3,16,33,30,13,3,1,0,0,0,,,,
2021,54,,,,,,,,,,10,20,50,20,,,,,,,,,,
2021,56,.7,,,,,,,,,,30,40,30,,,,,,,,,,
2021,61,.8,,,,,,,,,10,20,35,25,10,,,,,,,,,
2021,65,1,,,,,,,,,,10,20,50,20,,,,,,,,,
2021,68,.6,,,,,,,,,,,,,,,,,,,,,,
2021,72,1.6,,,,,,,,,,,,,,,,,,,,,,
2021,73,.6,,,,,,,,,,40,50,10,,,,,,,,,,
2021,80,1.2,0,0,0,0,0,0,0,1.4115092291,4.7774158523,14.223669924,22.0412595005,23.2356134638,17.6981541802,9.9891422367,4.4516829533,1.6286644951,.542888165,0,,,,
2021,82,1.2006468184,,,,,,,,,,,,,,,,,,,,,,
2021,85,.7216667649,0,0,0,.0000000015,.0000008324,.0001705822,.0132850707,.3970141302,4.6052266121,20.9846879747,37.932539313,27.3227149383,7.8223705171,.8825459207,.0387838158,.0006560527,.0000042283,.0000000103,,,,
2021,88,1,,,,,,,,,,,,,,,,,,,,,,
2021,89,1.8,,,,,,,,0,0,0,.9,24,37.1,25,11.9,1.1,0,0,,,,
2021,90,.9,0,0,0,0,2,2,3,5,10,20,25,20,10,2,1,0,0,0,,,,
2021,91,1.3,0,0,0,0,0,0,0,0,2.5,7.5,17.5,37.5,25,10,0,0,0,0,,,,
2021,93,1.8,,,,,,,,,,2.5,10,12.5,35,25,15,,,,,,,
2021,95,.9621723558,.0174773573,.0580820938,.1713833062,.4490084579,1.0444803631,2.1572763852,3.9561345339,6.4416343179,9.3128119678,11.9543331325,13.6247840177,13.7877579713,12.3884630105,9.8832767847,7.0007446988,4.402985698,2.4587255925,.8906403109,,,,
2021,96,1,,,,,,,,3,5,15,20,25,15,10,5,2,,,,,,
2021,97,.7,,,,,,,,,,,,,,,,,,,,,,
2021,98,1.5,,,,,,,,,5,15,30,35,15,,,,,,,,,
2021,99,1.28,,,,,,,,,,,30,70,,,,,,,,,,
2021,101,1,,,,,,,,,5,15,25,30,20,5,,,,,,,,
2021,102,1.3,,,,,,,,,,,,,,,,,,,,,,
2021,103,1.2,,,,,,,,,,,,,,,,,,,,,,
2021,105,1.2,,,,,,,,,,,,90,10,,,,,,,,,
2021,107,1.0063132968,0,0,0,.0000000006,.000000286,.0000550854,.0043964364,.1464784632,2.0548205648,12.2479365266,31.2732594629,34.3821747045,16.284926671,3.3090708032,.2862716527,.01044883,.0001594995,.0000010132,,,,
2021,109,.7766547904,0,0,0,0,0,0,0,5,5,20,40,20,5,5,0,0,0,0,,,,
2021,110,1.1,0,0,.0000000005,.0000001044,.0000109537,.0006069608,.0178076174,.2775612086,2.3064800913,10.2528603959,24.4496158056,31.3354019328,21.5962357135,7.9971959627,1.587858692,.1685427914,.0095310462,.0002907232,,,,
2021,112,.7,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2021,114,.7,,,,,,,,,,,,,,,,,,,,,,
2021,115,1,.0000026908,.0000255082,.0003828658,.0040994732,.0328430239,.1969382149,.8841335332,2.9725093884,7.4859360457,14.1242856004,19.9683134583,21.154492837,16.7940538663,9.9903068618,4.4527193463,1.4867019182,.3717767034,.0804786642,,,,
2021,117,1,,,,,,,,,,,,,,,,,,,,,,
2021,118,.5,,,,,,,,,,,,,,,,,,,,,,
2021,119,1.1,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2021,121,1.24,0,0,0,0,0,1,2,3,7,15,20,25,20,6,1,0,0,0,,,,
2021,127,.5,0,0,0,0,0,.5,1,5,10,15,25,17,14,7,4,1,.5,0,,,,
2021,128,1.2,,,,,,1,1,2,4,7,15,40,15,7,4,2,1,1,,,,
2021,131,.7,,,,,,,,,10,15,60,10,5,,,,,,,,,
2021Jun,4,.2,.5,1,1,2,3,4,5,10,15,20,15,12.5,7.5,2.5,1,,,,,,,
2021Jun,5,1.4,,,,,,,,,,5,15,35,30,15,,,,,,,,
2021Jun,6,1.1,,,,,,,,,,5,35,45,15,,,,,,,,,
2021Jun,7,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,14,.7,,,,,,,0,2,11,24,34,22,6,1,0,0,0,0,,,,
2021Jun,15,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,16,1.9,0,0,0,0,0,0,1,2,3,5,8,16,20,17,13,10,4,1,,,,
2021Jun,20,.6,,,,,,,,2,13,25,30,17,10,3,,,,,,,,
2021Jun,22,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,23,.9,,,,,,,,2,7,22,25,23,15,5,1,,,,,,,
2021Jun,24,.9672776773,,,,,,,,,5,15,25,30,20,5,,,,,,,,
2021Jun,26,1.8,,,,,,,,,5,10,15,20,25,15,5,5,,,,,,
2021Jun,30,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,32,2.1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,33,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,35,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,36,1.25,,,,,,,,,,10,25,30,25,10,,,,,,,,
2021Jun,39,.62,,,,,,,,,25,40,15,10,10,,,,,,,,,
2021Jun,41,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,45,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,47,1.6,,,,,,,,,,,,,,,,,,,,,,
2021Jun,52,.7,0,0,0,0,0,0,0,1,8,22,35,23,8,2,1,0,0,0,,,,
2021Jun,54,,,,,,,,,,10,30,40,20,,,,,,,,,,
2021Jun,56,.4,,,,,,,,10,10,30,30,10,10,,,,,,,,,
2021Jun,61,.7,,,,,,,,,10,20,35,25,10,,,,,,,,,
2021Jun,65,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,68,.5,,,,,,,,,,,,,,,,,,,,,,
2021Jun,72,1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,73,.6,,,,,,,,,,40,50,10,,,,,,,,,,
2021Jun,80,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,82,1.2464308542,,,,,,,,,,,,,,,,,,,,,,
2021Jun,85,.4721306931,0,0,0,0,0,0,0,.0000000449,.0539034415,33.9566402467,65.2651302254,.7243203179,.0000057236,0,0,0,0,0,,,,
2021Jun,88,1.3,,,,,,,,,,,,,,,,,,,,,,
2021Jun,89,2,,,,,,,,0,0,0,.9,10.8,37.1,38.2,11.9,1.1,0,0,,,,
2021Jun,90,.6,0,0,0,.5,1.5,2,5,10,15,18,18,13,10,5,2,0,0,0,,,,
2021Jun,91,1.3,0,0,0,0,0,0,0,0,2.5,5,17.5,37.5,27.5,10,0,0,0,0,,,,
2021Jun,93,2.1,,,,,,,,,,5,10,10,25,35,15,,,,,,,
2021Jun,95,.9104932051,.0000253959,.0003033343,.0028216638,.0204416259,.1153325748,.506774693,1.7342201582,4.6218933557,9.593166681,15.507094727,19.5220431699,19.1402002559,14.6148400056,8.6909656388,4.0250231257,1.451760937,.4078009307,.0452917268,,,,
2021Jun,96,1.1,,,,,,,,5,7,10,20,25,15,10,5,3,,,,,,
2021Jun,97,.9,,,,,,,,,,,,,,,,,,,,,,
2021Jun,98,1.3,,,,,,,,,5,20,25,35,15,,,,,,,,,
2021Jun,99,1.5,,,,,,,,,,,,,,,,,,,,,,
2021Jun,101,1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,102,1.4,,,,,,,,,,,,,,,,,,,,,,
2021Jun,103,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,105,1,,,,,,,,,,,,95,5,,,,,,,,,
2021Jun,107,1.267908834,0,0,0,.0000000137,.0000020431,.0001566702,.0061841554,.1261118847,1.3339097893,7.3468341945,21.143811946,31.8750656043,25.1973716407,10.4384171302,2.26134801,.2553536376,.0149721221,.0004611582,,,,
2021Jun,109,.8,0,0,0,0,0,0,0,5,5,20,40,20,5,5,0,0,0,0,,,,
2021Jun,110,1.4,0,.0000000014,.0000001011,.0000048667,.0001517071,.0030659525,.0402150997,.3427368434,1.8999657414,6.8574900568,16.1275285504,24.7288410796,24.7288410794,16.1275285504,6.8574900568,1.8999657414,.3427368434,.0434377285,,,,
2021Jun,112,.3,,,,,,,5,10,20,30,20,10,5,,,,,,,,,
2021Jun,114,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,115,1.1,.0000014532,.0000144914,.0002301345,.0026114012,.0221702553,.1408680558,.6700857817,2.3869520399,6.3687761243,12.7306778026,19.0674291669,21.4000516412,17.9982493831,11.342856706,5.3561071352,1.8947162203,.502017446,.1161847614,,,,
2021Jun,117,1.2,,,,,,,,,,,,,,,,,,,,,,
2021Jun,118,.6,,,,,,,,,,,,,,,,,,,,,,
2021Jun,119,,,,,,,,,,,5,5,80,5,5,,,,,,,,
2021Jun,121,1.3,0,0,0,0,0,1,2,3,7,15,20,25,20,6,1,0,0,0,,,,
2021Jun,127,.3,0,0,0,0,.5,1,5,10,15,25,17,14,7,4,1,.5,0,0,,,,
2021Jun,128,1,,,,,,1,1,2,4,10,20,40,10,5,4,2,1,,,,,
2021Jun,131,.9,,,,,,,,,5,10,40,20,15,10,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.7,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022,6,1.2,,,,,,,,,,10,15,40,30,5,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,,
2022,14,.8,,,,,,,1,3,10,19,25,23,13,5,1,0,0,0,,,,
2022,15,1.2,,,,,,,,5,5,10,20,25,15,10,5,5,,,,,,
2022,16,1.2,,,,,1,1,3,4,6,11,15,20,15,11,6,4,2,1,,,,
2022,20,1.3,,,,,,,,,5,12,20,30,20,10,3,,,,,,,
2022,22,1.1,,,,,,,,,,10,25,40,15,10,,,,,,,,
2022,23,1.2,,,,,,,,,5,15,22,25,21,10,2,,,,,,,
2022,24,1.1827692804,,,,,,,1,2,6,12,28,14,14,12,6,4,1,,,,,
2022,26,1.4,,,,,,,,,,10,20,30,30,10,,,,,,,,
2022,30,1.258,,,,,,,,,,,25,50,25,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,1.67,,,,,,,,,,2,14,22,26,26,7,3,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,,
2022,36,1,,,,,,,,,10,20,25,25,15,5,,,,,,,,
2022,39,1.62,,,,,,,,,,5,10,30,35,15,5,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.2,,,,,,,,,5,10,25,25,20,10,5,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,35,50,15,,,,,,,,,,
2022,56,.8,,,,,,,,,10,20,40,20,10,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,65,,,,,,,,,,,,,,,,,,,,,,,
2022,68,1.3,,,,,,,,,,,,,,,,,,,,,,
2022,72,1.5,,,,,,,,,,,,,,,,,,,,,,
2022,73,1.1,,,,,,,,,,10,25,35,30,,,,,,,,,
2022,80,1.64,0,0,0,0,0,0,.108577633,1.0857763301,3.4744842562,9.4462540717,15.0922909881,20.3040173724,22.2584147665,13.897937025,8.6862106406,2.9315960912,1.7372421281,.9771986971,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.3831705124,0,0,0,.0000000016,.0000003197,.00003282,.0017138832,.0456930467,.6244498707,4.3927571129,15.9681381728,30.0860670866,29.4297765589,14.9449039012,3.93297575,.5347148,.0374106061,.0013660696,,,,
2022,88,1.4,,,,,,,,,,,,,,,,,,,,,,
2022,89,2,,,,,,,,0,0,0,.9,10.8,37.1,38.2,11.9,1.1,0,0,,,,
2022,90,1.3,0,0,0,0,0,0,2.5,5,5,10,12.5,25,17.5,10,5,5,2.5,0,,,,
2022,91,1.4,0,0,0,0,0,0,0,0,2.5,7.5,12.5,32.5,27.5,15,2.5,0,0,0,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.2996074799,.0003129618,.0020053699,.0108018779,.0489109048,.1861717506,.5956944041,1.6022670832,3.6228299836,6.8859307156,11.0021863432,14.7773648601,16.6846326428,15.8357250969,12.6345829599,8.4739426658,4.7776219748,2.2643298845,.5946885205,,,,
2022,96,1.2,,,,,,,,3,5,10,20,25,20,10,5,2,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,1,,,,,,,,,,20,30,35,10,5,,,,,,,,
2022,99,1.29,,,,,,,,,,,20,70,10,,,,,,,,,
2022,101,1.2,,,,,,,,,5,10,20,30,20,15,,,,,,,,
2022,102,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,103,1.4,,,,,,,,,,,,,,,,,,,,,,
2022,105,1.5,,,,,,,,,,,,,95,5,,,,,,,,
2022,107,1.3453850824,0,0,0,.0000000008,.0000002069,.0000266721,.001658867,.0499935053,.7337002808,5.2709998493,18.627344708,32.5020388583,28.0520463003,11.9701064042,2.518485729,.2601473154,.0131256552,.0003256474,,,,
2022,109,1.3,0,0,0,0,0,0,0,5,5,5,15,40,15,5,5,5,0,0,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,1.3,,,,,,,,,5,10,20,30,20,10,5,,,,,,,
2022,114,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,1.3,,,,,,,,,,,,,,,,,,,,,,
2022,118,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,119,1,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2022,121,1.15,0,0,0,0,0,1,2,3,7,15,22,25,19,5,1,0,0,0,,,,
2022,127,1.2,0,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.9354022877,12.2726225167,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,,,,
2022,128,1.5,,,,,,,1,2,3,6,10,15,35,15,6,4,2,1,,,,
2022,131,1,,,,,,,,,5,10,15,50,15,5,,,,,,,,
2022Jun,4,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,5,1.6,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022Jun,6,1.2,,,,,,,,,,10,15,40,30,5,,,,,,,,
2022Jun,7,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,14,.8,,,,,,,1,4,11,19,25,22,12,5,1,0,0,0,,,,
2022Jun,15,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,16,1.2,0,0,0,0,0,1,2,3,5,8,17,20,16,13,10,4,1,0,,,,
2022Jun,20,1.3,,,,,,,,,5,12,20,30,20,10,3,,,,,,,
2022Jun,22,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,23,1.2,,,,,,,,,5,15,22,25,21,10,2,,,,,,,
2022Jun,24,1.2061591198,,,,,,,1,2,6,12,28,14,14,12,6,4,1,,,,,
2022Jun,26,1.4,,,,,,,,,,10,20,30,30,10,,,,,,,,
2022Jun,30,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,32,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,33,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,35,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,36,1,,,,,,,,,10,20,25,25,15,5,,,,,,,,
2022Jun,39,1.96,,,,,,,,,,5,15,30,30,15,5,,,,,,,
2022Jun,41,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,45,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,47,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,52,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,54,,,,,,,,,,,30,50,20,,,,,,,,,,
2022Jun,56,.8,,,,,,,,,10,20,40,20,10,,,,,,,,,
2022Jun,61,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,65,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,68,1.2,,,,,,,,,,,,,,,,,,,,,,
2022Jun,72,1.4,,,,,,,,,,,,,,,,,,,,,,
2022Jun,73,1,,,,,,,,,,10,30,50,10,,,,,,,,,
2022Jun,80,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,82,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,85,1.3803507687,0,0,0,0,.0000000002,.0000001254,.0000349939,.003701375,.1497331196,2.3422228682,14.33942042,34.7322654846,33.4993241335,12.8622850302,1.9524475485,.1158843353,.0026572035,.0000233621,,,,
2022Jun,88,1.4,,,,,,,,,,,,,,,,,,,,,,
2022Jun,89,2,,,,,,,,0,0,0,.9,10.8,37.1,38.2,11.9,1.1,0,0,,,,
2022Jun,90,1.1,0,0,0,0,0,1,5,5,5,10,15,20,15,10,6,5.5,2.5,0,,,,
2022Jun,91,1.5,0,0,0,0,0,0,0,0,0,7.5,12.5,27.5,35,12.5,5,0,0,0,,,,
2022Jun,93,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,95,2.0296583311,.0000033616,.0000343829,.0002910994,.0020400603,.011834434,.0568269977,.225873186,.7431515495,2.0239176703,4.5625857636,8.5139674284,13.1509059587,16.8144282514,17.7955445069,15.5898954307,11.3051900529,6.7860222255,2.4174876402,,,,
2022Jun,96,1,,,,,,,3,5,7,10,20,25,15,10,5,,,,,,,
2022Jun,97,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,98,.9,,,,,,,,,,20,35,30,10,5,,,,,,,,
2022Jun,99,1.3,,,,,,,,,,,,,,,,,,,,,,
2022Jun,101,1.4,,,,,,,,,,,,,,,,,,,,,,
2022Jun,102,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,103,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,105,1.1,,,,,,,,,,,5,95,,,,,,,,,,
2022Jun,107,1.309478024,0,0,.0000000007,.0000001032,.0000090623,.0004421692,.0120112676,.182134079,1.545938025,7.3644664973,19.7344825206,29.7951632708,25.3637844956,12.1704576062,3.2876365881,.4989634125,.0424392565,.0020716454,,,,
2022Jun,109,1.3,0,0,0,0,0,0,0,5,5,5,15,40,15,5,5,5,0,0,,,,
2022Jun,110,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,112,1.3,,,,,,,,,5,10,20,30,20,10,5,,,,,,,
2022Jun,114,1.2,,,,,,,,,,,,,,,,,,,,,,
2022Jun,115,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,117,1.3,,,,,,,,,,,,,,,,,,,,,,
2022Jun,118,1.1,,,,,,,,,,,,,,,,,,,,,,
2022Jun,119,,,,,,,,,,,5,5,80,5,5,,,,,,,,
2022Jun,121,1.15,0,0,0,0,0,1,2,3,7,15,22,25,19,5,1,0,0,0,,,,
2022Jun,127,1.2,0,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.9354022877,12.2726225167,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,,,,
2022Jun,128,1.5,,,,,,1,1,1,2,5,10,15,35,15,8,4,2,1,,,,
2022Jun,131,1.2,,,,,,,,,5,10,20,40,20,5,,,,,,,,
2025,4,1.7,1,1,1,1,1,1,1,1,1,6.5,12.5,20,20,12.5,10,5,3.5,1,,,,
2025,5,1.7,,,,,,,,,1,2,7,25,30,25,7,2,1,,,,,
2025,6,1.5,,,,,,,,,,,15,35,35,15,,,,,,,,
2025,7,,,,,,,,,,,,,,,,,,,,,,,
2025,14,2.1,,,,,,,0,0,2,4,8,14,18,21,16,10,4,3,,,,
2025,15,1.9,,,,,,,,,,5,10,15,20,20,15,10,5,,,,,
2025,16,1.2,,,,,,1,2,3,5,10,18,22,18,10,5,3,2,1,,,,
2025,20,1.6,,,,,,,,,3,7,10,25,30,20,5,,,,,,,
2025,22,1.7,,,,,,,,,,,10,20,40,20,10,,,,,,,
2025,23,1.6,,,,,,,,,,5,14,17,20,17,14,10,3,,,,,
2025,24,1.1744046007,,,,,,,4,6,8,10,15,16,13,11,8,4,3,2,,,,
2025,26,1.9,,,,,,,,,5,5,10,10,20,20,10,10,5,5,,,,
2025,30,1.7,,,,,,,,,,,,25,50,25,,,,,,,,
2025,32,,,,,,,,,,,,,,,,,,,,,,,
2025,33,1.65,,,,,,,,1,2,7,14,19,20,17,10,7,3,,,,,
2025,35,,,,,,,,,,,,,,,,,,,,,,,
2025,36,1.5,,,,,,,,,,10,15,25,35,15,,,,,,,,
2025,39,1.82,,,,,,,,,,,10,25,30,20,15,,,,,,,
2025,41,,,,,,,,,,,,,,,,,,,,,,,
2025,45,1.5,,,,,,,,,,5,10,30,35,15,5,,,,,,,
2025,47,1.8,,,,,,,,,,,,,,,,,,,,,,
2025,52,,,,,,,,,,,,,,,,,,,,,,,
2025,54,,,,,,,,,,,25,50,25,,,,,,,,,,
2025,56,1.2,,,,,,,,,,5,25,45,25,,,,,,,,,
2025,61,,,,,,,,,,,,,,,,,,,,,,,
2025,65,,,,,,,,,,,,,,,,,,,,,,,
2025,68,1.9,,,,,,,,,,,,,,,,,,,,,,
2025,72,1.8,,,,,,,,,,,,,,,,,,,,,,
2025,73,1.4,,,,,,,,,,,10,50,35,5,,,,,,,,
2025,80,1.66,0,0,0,.108577633,.217155266,.8686210641,1.8458197611,3.4744842562,7.1661237785,11.4006514658,14.549402823,14.983713355,15.3094462542,12.2692725299,7.4918566775,4.6688382193,3.2573289902,2.3887079262,,,,
2025,82,,,,,,,,,,,,,,,,,,,,,,,
2025,85,1.8654175134,.0000000001,.0000000063,.000000252,.0000072061,.0001466962,.0021272388,.0219849743,.1620227807,.8518901202,3.1970269088,8.5671151458,16.3977246036,22.4226141649,21.9072870543,15.2928069378,7.6265712407,2.7165381954,.834136474,,,,
2025,88,1.4,,,,,,,,,,,,,,,,,,,,,,
2025,89,2,,,,,,,,0,0,0,.9,10.8,37.1,38.2,11.9,1.1,0,0,,,,
2025,90,1.5,0,0,0,0,0,0,0,3,5,10,15,20,20,15,7,5,0,0,,,,
2025,91,1.6,0,0,0,0,0,0,0,0,0,5,12.5,22.5,32.5,22.5,5,0,0,0,,,,
2025,93,,,,,,,,,,,,,,,,,,,,,,,
2025,95,1.6298542155,.0000004641,.0000079421,.0001058583,.0010988598,.0088835405,.0559314755,.2742539214,1.0473113137,3.1147638357,7.2144101956,13.0137637794,18.2823233774,20.0025899985,17.043840421,11.3103244934,5.845330213,2.3527155072,.4323448034,,,,
2025,96,,,,,,,,,,,,,,,,,,,,,,,
2025,97,,,,,,,,,,,,,,,,,,,,,,,
2025,98,1.6,,,,,,,,,,5,15,25,25,20,10,,,,,,,
2025,99,1.65,,,,,,,,,,,,10,70,20,,,,,,,,
2025,101,1.4,,,,,,,,,2.5,7.5,15,30,30,12.5,2.5,,,,,,,
2025,102,,,,,,,,,,,,,,,,,,,,,,,
2025,103,,,,,,,,,,,,,,,,,,,,,,,
2025,105,1.8,,,,,,,,,,,,,90,10,,,,,,,,
2025,107,1.9,,,,,,,,,,,,,,,,,,,,,,
2025,109,1.6,0,0,0,0,0,0,0,0,5,5,5,25,50,10,0,0,0,0,,,,
2025,110,1.6,0,.000000481,.0000102826,.0001685883,.002050116,.0184974814,.1238748458,.6159350777,2.2745751338,6.2401404107,12.72070316,19.2716829614,21.7000802212,18.1613527004,11.2969772138,5.2222348887,1.7937269145,.5579895227,,,,
2025,112,1.8,,,,,,,,,,5,10,20,30,20,10,5,,,,,,
2025,114,2,,,,,,,,,,,,,,,,,,,,,,
2025,115,,,,,,,,,,,,,,,,,,,,,,,
2025,117,,,,,,,,,,,,,,,,,,,,,,,
2025,118,1.6,,,,,,,,,,,,,,,,,,,,,,
2025,119,,,,,,,,,,,5,5,10,60,10,5,5,,,,,,
2025,121,1.55,0,0,0,0,0,0,0,0,5,12,15,24,25,15,4,0,0,0,,,,
2025,127,1.5,0,0,0,.1,.5,2.3,3.1,3.7,6.1,8,9.7,10.9,11.9,11.2,9.7,8.3,6.1,8.4,,,,
2025,128,2,,,,,,,,1,1,1,3,6,30,35,12,6,4,1,,,,
2025,131,1.2,,,,,,,,,,10,20,45,20,5,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
CORE INFLATION EXPECTATIONS; YEAR-ON-YEAR CHANGE IN CORE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN4_0,FN4_0TN3_6,FN3_5TN3_1,FN3_0TN2_6,FN2_5TN2_1,FN2_0TN1_6,FN1_5TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0,,,,
2020,4,.7,,,,,,,,2.5,10,25,32.5,20,7.5,2.5,,,,,,,,
2020,5,.1,,,,,,,,2,30,40,15,10,3,,,,,,,,,
2020,6,1,,,,,,,,,,10,40,40,10,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,,
2020,14,.7,,,,,,,0,0,0,2,98,0,0,0,0,0,0,0,,,,
2020,15,.8,,,,,,,,,5,25,30,25,10,5,,,,,,,,
2020,16,.8,,,,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,,
2020,22,.4,,,,,,,,,10,50,40,,,,,,,,,,,
2020,23,.8,,,,,,,,,,5,60,30,5,,,,,,,,,
2020,24,.5254875023,,,,,,,,5,10,30,35,15,5,,,,,,,,,
2020,26,.9,,,,,,,,,5,15,40,35,5,,,,,,,,,
2020,30,.7,,,,,,,,,,,90,10,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,,
2020,36,0,,,,,,,5,10,30,40,15,,,,,,,,,,,
2020,39,.71,,,,,,,,,10,20,25,30,15,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,,
2020,47,.7,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,50,50,0,,,,,,,,,,
2020,56,.4,,,,,,,,,,50,50,0,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,,
2020,65,.8,,,,,,,,,5,20,50,20,5,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,,
2020,72,1.2,,,,,,,,,,,,,,,,,,,,,,
2020,73,.4,,,,,,,,,10,50,35,5,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,,
2020,82,.9226756981,,,,,,,,,,,,,,,,,,,,,,
2020,85,.997433028,0,0,0,0,0,0,0,0,0,.0000878815,21.7852273195,78.1507091882,.0639756108,0,0,0,0,0,,,,
2020,88,1.1,,,,,,,,,,,,,,,,,,,,,,
2020,89,1,,,,,,,,0,.1,4.9,34.7,47.3,12.4,.6,0,0,0,0,,,,
2020,90,.8,0,0,0,0,1,1.5,2.5,5,8,12,15,30,13.5,8,2.5,1,0,0,,,,
2020,91,1.1,0,0,0,0,0,0,0,0,0,2.5,35,40,20,2.5,0,0,0,0,,,,
2020,93,1,,,,,,,,,2.5,15,22.5,47.5,10,2.5,,,,,,,,
2020,95,.6000221641,.0001219604,.0012472642,.0099340039,.0616192727,.297670084,1.1199024414,3.2813425663,7.4877154654,13.3067951964,18.4172164511,19.8518457144,16.6649559411,10.8951654051,5.5474048959,2.1997447131,.6793304462,.1633865323,.0146016461,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,,
2020,97,.8,,,,,,,,,,,,,,,,,,,,,,
2020,98,1,,,,,,,,,,10,30,35,20,5,,,,,,,,
2020,99,.76,,,,,,,,,,10,90,,,,,,,,,,,
2020,101,.8,,,,,,,,,,15,70,15,,,,,,,,,,
2020,102,.9,,,,,,,,,,,,,,,,,,,,,,
2020,103,.8,,,,,,,,,,,,,,,,,,,,,,
2020,105,,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,,,,,,,,,,,,,,,,,,,,
2020,109,.6,0,0,0,0,0,0,0,0,0,10,85,5,0,0,0,0,0,0,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,,
2020,114,.8,,,,,,,,,,,,,,,,,,,,,,
2020,115,.8,0,0,0,0,.0000000042,.0000038542,.0010455002,.0849903817,2.1086165859,16.3285469399,40.3350841013,32.1846959746,8.2679483643,.6720468526,.01689258,.0001285694,.0000002915,.0000000002,,,,
2020,117,1.1,,,,,,,,,,,,,,,,,,,,,,
2020,118,1,,,,,,,,,,,,,,,,,,,,,,
2020,119,1,,,,,,,,5,5,10,60,10,5,5,,,,,,,,
2020,121,.7,0,0,0,0,0,0,0,0,4,17,45,20,13,1,0,0,0,0,,,,
2020,127,.7,0,0,0,0,0,0,2,5,10,17,30,17,11,5,2,1,0,0,,,,
2020,128,.6,,,,,,,,,10,15,55,20,,,,,,,,,,
2020,131,.6,,,,,,,,,5,25,45,20,5,,,,,,,,,
2021,4,.5,1,1,1,1,1,2.5,5,7.5,10,15,17.5,12.5,10,7.5,4.5,1,1,1,,,,
2021,5,1.3,,,,,,,,,,5,10,35,30,15,5,,,,,,,
2021,6,1.1,,,,,,,,,,5,25,50,20,,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,,
2021,14,.7,,,,,,,0,0,3,24,49,22,2,0,0,0,0,0,,,,
2021,15,.9,,,,,,,,,10,15,30,20,15,10,,,,,,,,
2021,16,.9,,,,,,,,,,,,,,,,,,,,,,
2021,20,,,,,,,,,,,,,,,,,,,,,,,
2021,22,1.1,,,,,,,,,,10,30,50,10,,,,,,,,,
2021,23,.9,,,,,,,,,,15,35,35,15,,,,,,,,,
2021,24,.4031203208,,,,,,,,2.5,15,35,30,15,2.5,,,,,,,,,
2021,26,1.2,,,,,,,,,5,15,30,40,10,,,,,,,,,
2021,30,.91,,,,,,,,,,10,40,40,10,,,,,,,,,
2021,32,,,,,,,,,,,,,,,,,,,,,,,
2021,33,,,,,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,,
2021,36,.25,,,,,,,5,10,25,35,20,5,,,,,,,,,,
2021,39,1.03,,,,,,,,,,,10,35,45,10,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,,
2021,47,.7,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,30,50,20,,,,,,,,,,
2021,56,.7,,,,,,,,,,25,50,25,,,,,,,,,,
2021,61,,,,,,,,,,,,,,,,,,,,,,,
2021,65,.9,,,,,,,,,10,20,40,20,10,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,,
2021,72,1.6,,,,,,,,,,,,,,,,,,,,,,
2021,73,.3,,,,,,,,,10,60,25,5,,,,,,,,,,
2021,80,,,,,,,,,,,,,,,,,,,,,,,
2021,82,1.1598610036,,,,,,,,,,,,,,,,,,,,,,
2021,85,.9334150352,0,0,0,0,0,0,.0000000006,.0000159898,.0285669108,3.7411983011,41.7958329417,48.4404542129,5.9302709411,.0636099284,.0000507708,.0000000028,0,0,,,,
2021,88,1.1,,,,,,,,,,,,,,,,,,,,,,
2021,89,1.4,,,,,,,,0,0,.6,10.4,42.1,38.6,8,.3,0,0,0,,,,
2021,90,.9,0,0,0,0,2,2,3,5,10,20,25,20,10,2,1,0,0,0,,,,
2021,91,1.3,0,0,0,0,0,0,0,0,0,2.5,25,40,30,2.5,0,0,0,0,,,,
2021,93,1.4,,,,,,,,,,2.5,20,35,20,20,2.5,,,,,,,
2021,95,1.1861881352,.0000001893,.0000047949,.000089222,.0012193316,.0122385625,.0902188899,.4884532907,1.9422587823,5.6721752586,12.1660803875,19.1650614252,22.1731932737,18.841035282,11.758171121,5.3893114595,1.8142005033,.4485344204,.0377538056,,,,
2021,96,,,,,,,,,,,,,,,,,,,,,,,
2021,97,.7,,,,,,,,,,,,,,,,,,,,,,
2021,98,.8,,,,,,,,,5,35,30,25,5,,,,,,,,,
2021,99,.66,,,,,,,,,,20,70,10,,,,,,,,,,
2021,101,1.2,,,,,,,,,,10,30,50,10,,,,,,,,,
2021,102,1.1,,,,,,,,,,,,,,,,,,,,,,
2021,103,1,,,,,,,,,,,,,,,,,,,,,,
2021,105,,,,,,,,,,,,,,,,,,,,,,,
2021,107,,,,,,,,,,,,,,,,,,,,,,,
2021,109,.8,0,0,0,0,0,0,0,5,5,10,65,15,0,0,0,0,0,0,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,,
2021,114,.6,,,,,,,,,,,,,,,,,,,,,,
2021,115,.8,0,0,0,0,.0000000042,.0000038542,.0010455002,.0849903817,2.1086165859,16.3285469399,40.3350841013,32.1846959746,8.2679483643,.6720468526,.01689258,.0001285694,.0000002915,.0000000002,,,,
2021,117,1.1,,,,,,,,,,,,,,,,,,,,,,
2021,118,.7,,,,,,,,,,,,,,,,,,,,,,
2021,119,.8,,,,,,,,5,5,10,60,10,5,5,,,,,,,,
2021,121,.9,0,0,0,0,0,0,0,0,4,20,35,30,10,1,0,0,0,0,,,,
2021,127,1,0,0,0,0,0,0,0,0,5,13.5,23,23,15,9,6,4,1,.5,,,,
2021,128,1,,,,,,,1,2,3,6,15,45,15,7,3,2,1,,,,,
2021,131,.7,,,,,,,,,10,20,65,5,,,,,,,,,,
2021Jun,4,.3,1,1,1,1,1,2.5,5,7.5,14.5,17.5,15,12.5,10,5,2.5,1,1,1,,,,
2021Jun,5,1.4,,,,,,,,,,5,15,35,30,15,,,,,,,,
2021Jun,6,1.2,,,,,,,,,,5,25,50,15,5,,,,,,,,
2021Jun,7,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,14,.7,,,,,,,0,0,3,24,48,23,2,0,0,0,0,0,,,,
2021Jun,15,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,16,1.2,,,,,,,,,,,,,,,,,,,,,,
2021Jun,20,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,22,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,23,.8,,,,,,,,,,15,35,35,15,,,,,,,,,
2021Jun,24,.2708589849,,,,,,,,5,25,35,25,7.5,2.5,,,,,,,,,
2021Jun,26,1.2,,,,,,,,,5,15,30,40,10,,,,,,,,,
2021Jun,30,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,32,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,33,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,35,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,36,.5,,,,,,,,5,15,30,30,15,5,,,,,,,,,
2021Jun,39,.1,,,,,,,,,25,40,20,15,,,,,,,,,,
2021Jun,41,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,45,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,47,.7,,,,,,,,,,,,,,,,,,,,,,
2021Jun,52,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,54,,,,,,,,,,,35,50,15,,,,,,,,,,
2021Jun,56,.2,,,,,,,,,5,50,40,5,,,,,,,,,,
2021Jun,61,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,65,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,68,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,72,1.2,,,,,,,,,,,,,,,,,,,,,,
2021Jun,73,.3,,,,,,,,,10,60,25,5,,,,,,,,,,
2021Jun,80,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,82,1.0859746745,,,,,,,,,,,,,,,,,,,,,,
2021Jun,85,.9100538598,0,0,0,0,0,0,0,0,0,.0000169344,45.9958201428,54.0041148729,.0000480499,0,0,0,0,0,,,,
2021Jun,88,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,89,1.4,,,,,,,,0,0,.9,12.4,41.5,36.4,8.3,.5,0,0,0,,,,
2021Jun,90,.9,0,0,0,0,0,0,2.5,2.5,12.5,19,25,20,12.5,5,1,0,0,0,,,,
2021Jun,91,1.2,0,0,0,0,0,0,0,0,0,2.5,30,40,25,2.5,0,0,0,0,,,,
2021Jun,93,1.4,,,,,,,,,,2.5,20,35,20,20,2.5,,,,,,,
2021Jun,95,.698206966,.0000750276,.0008059002,.0067416733,.0439218381,.2228536172,.8806133152,2.7100492761,6.4952445458,12.1238402626,17.6242759466,19.9530247786,17.5927033345,12.0804412096,6.4603997638,2.6906819697,.8727537509,.2204689628,.0211048274,,,,
2021Jun,96,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,97,.9,,,,,,,,,,,,,,,,,,,,,,
2021Jun,98,.6,,,,,,,,,5,30,35,25,5,,,,,,,,,
2021Jun,99,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,101,1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,102,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,103,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,105,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,107,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,109,.8,0,0,0,0,0,0,0,5,5,10,65,15,0,0,0,0,0,0,,,,
2021Jun,110,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,112,,,,,,,,,,,,,,,,,,,,,,,
2021Jun,114,.7,,,,,,,,,,,,,,,,,,,,,,
2021Jun,115,.7,0,0,0,0,.0000000181,.0000130253,.0027731907,.177515489,3.4826874182,21.4256399896,42.1965737536,26.8626585428,5.491452277,.35363377,.007010523,.0000419282,.0000000745,0,,,,
2021Jun,117,1.1,,,,,,,,,,,,,,,,,,,,,,
2021Jun,118,.8,,,,,,,,,,,,,,,,,,,,,,
2021Jun,119,.7,,,,,,,,,5,5,80,5,5,,,,,,,,,
2021Jun,121,.7,0,0,0,0,0,0,0,0,5,30,40,20,5,0,0,0,0,0,,,,
2021Jun,127,1,0,0,0,0,0,0,0,0,5,13.5,23,23,15,9,6,4,1,.5,,,,
2021Jun,128,1,,,,,,,1,2,3,8,20,50,8,4,3,1,,,,,,
2021Jun,131,.6,,,,,,,,,5,15,50,15,10,5,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.7,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022,6,1.3,,,,,,,,,,,20,50,25,5,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,,
2022,14,.7,,,,,,,0,2,9,27,35,20,6,1,0,0,0,0,,,,
2022,15,1,,,,,,,,5,5,15,25,25,10,10,5,,,,,,,
2022,16,.9,,,,,,,,,,,,,,,,,,,,,,
2022,20,,,,,,,,,,,,,,,,,,,,,,,
2022,22,1.2,,,,,,,,,,10,20,40,20,10,,,,,,,,
2022,23,1,,,,,,,,,5,15,30,35,15,,,,,,,,,
2022,24,1.0126092968,,,,,,,,1,2,11,40,26,15,2,2,1,,,,,,
2022,26,1.4,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2022,30,1.27,,,,,,,,,,,20,50,30,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,,,,,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,,
2022,36,.75,,,,,,,,5,10,25,30,20,10,,,,,,,,,
2022,39,1.43,,,,,,,,,,10,20,30,30,10,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,35,50,15,,,,,,,,,,
2022,56,.8,,,,,,,,,,20,50,30,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,65,,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,72,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,73,.8,,,,,,,,,,20,45,30,5,,,,,,,,,
2022,80,,,,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,85,1.2578507684,0,0,0,0,0,.0000000107,.0000080326,.0018171894,.1256319303,2.7028803746,18.493825177,41.0714301911,29.9253877547,7.1217536542,.5441138234,.0130552245,.0000964215,.000000216,,,,
2022,88,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,89,1.5,,,,,,,,0,0,.6,5.4,42.1,43.6,8,.3,0,0,0,,,,
2022,90,1.3,0,0,0,0,0,0,2.5,5,5,10,15,25,15,10,5,5,2.5,0,,,,
2022,91,1.3,0,0,0,0,0,0,0,0,0,2.5,22.5,40,30,5,0,0,0,0,,,,
2022,93,,,,,,,,,,,,,,,,,,,,,,,
2022,95,1.3481793114,.0000023632,.0000351319,.0004067499,.0036675827,.0257548367,.1408523385,.5999232635,1.9900029667,5.1408877845,10.3430566652,16.2063816988,19.7765076786,18.7948784173,13.9109188955,8.0185990096,3.5997103189,1.2585283107,.1898859878,,,,
2022,96,,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,1.1,,,,,,,,,,20,30,35,10,5,,,,,,,,
2022,99,.9,,,,,,,,,,,55,45,,,,,,,,,,
2022,101,1.1,,,,,,,,,,10,35,45,10,,,,,,,,,
2022,102,1.1,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,,,,,,,,,,,,,,,,,,,,,,,
2022,107,,,,,,,,,,,,,,,,,,,,,,,
2022,109,1.3,0,0,0,0,0,0,0,0,5,5,10,50,20,5,5,0,0,0,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,,
2022,114,.9,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,1.2,,,,,,,,,,,,,,,,,,,,,,
2022,118,1,,,,,,,,,,,,,,,,,,,,,,
2022,119,1.1,,,,,,,,,5,5,10,60,10,5,5,,,,,,,
2022,121,1,0,0,0,0,0,0,0,0,4,20,30,35,10,1,0,0,0,0,,,,
2022,127,1.2,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.9354022877,12.2726225167,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,0,,,,
2022,128,1.5,,,,,,,1,2,3,4,8,15,45,15,4,2,1,,,,,
2022,131,.9,,,,,,,,,15,20,45,15,5,,,,,,,,,
2022Jun,4,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,5,1.6,,,,,,,,,,5,10,25,35,20,5,,,,,,,
2022Jun,6,1.3,,,,,,,,,,,10,40,40,5,5,,,,,,,
2022Jun,7,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,14,.7,,,,,,,0,1,10,27,34,21,6,1,0,0,0,0,,,,
2022Jun,15,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,16,.9,,,,,,,,,,,,,,,,,,,,,,
2022Jun,20,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,22,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,23,1,,,,,,,,,5,15,30,35,15,,,,,,,,,
2022Jun,24,1.0083586,,,,,,,,1,2,14,38,25,16,2,1,1,,,,,,
2022Jun,26,1.4,,,,,,,,,5,15,30,30,15,5,,,,,,,,
2022Jun,30,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,32,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,33,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,35,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,36,.75,,,,,,,,5,10,25,30,20,10,,,,,,,,,
2022Jun,39,1.83,,,,,,,,,,,10,35,35,20,,,,,,,,
2022Jun,41,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,45,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,47,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,52,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,54,,,,,,,,,,,35,50,15,,,,,,,,,,
2022Jun,56,.8,,,,,,,,,,20,50,30,,,,,,,,,,
2022Jun,61,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,65,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,68,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,72,1.2,,,,,,,,,,,,,,,,,,,,,,
2022Jun,73,.7,,,,,,,,,,30,45,20,5,,,,,,,,,
2022Jun,80,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,82,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,85,1.2300538598,0,0,0,0,0,0,0,.0000000014,.0000660515,.1269999358,11.3760982747,61.6676062046,26.0870396522,.7411415921,.0010482247,.000000063,0,0,,,,
2022Jun,88,1.2,,,,,,,,,,,,,,,,,,,,,,
2022Jun,89,1.5,,,,,,,,0,0,.7,9.2,35.4,40.1,13.3,1.3,0,0,0,,,,
2022Jun,90,1.2,0,0,0,0,0,.5,2.5,5,7,10,15,20,15,10,7,5,2.5,.5,,,,
2022Jun,91,1.3,0,0,0,0,0,0,0,0,0,2.5,20,40,32.5,5,0,0,0,0,,,,
2022Jun,93,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,95,1.3299232124,.0000373454,.0003449222,.0025910438,.0158306264,.0786667437,.3179464524,1.0451690211,2.7944015216,6.0766024533,10.7473792724,15.4601627377,18.0881971147,17.2125905578,13.3219233149,8.3860482296,4.2935598123,1.7879172478,.3706315829,,,,
2022Jun,96,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,97,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,98,.4,,,,,,,,,5,30,30,30,5,,,,,,,,,
2022Jun,99,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,101,1.1,,,,,,,,,,,,,,,,,,,,,,
2022Jun,102,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,103,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,105,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,107,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,109,1.3,0,0,0,0,0,0,0,0,5,5,10,50,20,5,5,0,0,0,,,,
2022Jun,110,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,112,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,114,1,,,,,,,,,,,,,,,,,,,,,,
2022Jun,115,,,,,,,,,,,,,,,,,,,,,,,
2022Jun,117,1.2,,,,,,,,,,,,,,,,,,,,,,
2022Jun,118,.9,,,,,,,,,,,,,,,,,,,,,,
2022Jun,119,.9,,,,,,,,,5,5,80,5,5,,,,,,,,,
2022Jun,121,1,0,0,0,0,0,0,0,0,4,20,30,35,10,1,0,0,0,0,,,,
2022Jun,127,1.2,0,0,0,0,0,5.5407383568,3.2049151374,5.5763395688,8.0579193385,10.4813830916,12.9354022877,12.2726225167,12.2728806689,10.4818240463,8.0584278463,5.5768087842,5.5407383568,0,,,,
2022Jun,128,1.5,,,,,,,1,2,3,4,8,15,45,15,4,2,1,,,,,
2022Jun,131,1,,,,,,,,,,5,30,45,15,5,,,,,,,,
2025,4,1.7,1,1,1,1,1,1,1,1,1,6.5,12.5,20,20,12.5,10,5,3.5,1,,,,
2025,5,1.7,,,,,,,,,1,2,7,25,30,25,7,2,1,,,,,
2025,6,1.5,,,,,,,,,,,10,40,40,5,5,,,,,,,
2025,7,,,,,,,,,,,,,,,,,,,,,,,
2025,14,1.8,,,,,,,0,0,1,3,9,19,27,23,13,4,1,0,,,,
2025,15,1.95,,,,,,,,,,5,10,15,20,20,15,10,5,,,,,
2025,16,1.3,,,,,,,,,,,,,,,,,,,,,,
2025,20,,,,,,,,,,,,,,,,,,,,,,,
2025,22,,,,,,,,,,,,,,,,,,,,,,,
2025,23,1.5,,,,,,,,,1,9,15,25,26,20,4,,,,,,,
2025,24,1.2,,,,,,,3,5,8,12,15,18,12,10,8,6,3,,,,,
2025,26,1.9,,,,,,,,,,2,8,15,25,25,15,8,2,,,,,
2025,30,1.6,,,,,,,,,,,,,,,,,,,,,,
2025,32,,,,,,,,,,,,,,,,,,,,,,,
2025,33,,,,,,,,,,,,,,,,,,,,,,,
2025,35,,,,,,,,,,,,,,,,,,,,,,,
2025,36,1,,,,,,,,,5,15,20,30,20,10,,,,,,,,
2025,39,1.77,,,,,,,,,,5,15,20,35,20,5,,,,,,,
2025,41,,,,,,,,,,,,,,,,,,,,,,,
2025,45,,,,,,,,,,,,,,,,,,,,,,,
2025,47,1.5,,,,,,,,,,,,,,,,,,,,,,
2025,52,,,,,,,,,,,,,,,,,,,,,,,
2025,54,,,,,,,,,,,25,50,25,,,,,,,,,,
2025,56,1.3,,,,,,,,,,5,20,60,15,,,,,,,,,
2025,61,,,,,,,,,,,,,,,,,,,,,,,
2025,65,,,,,,,,,,,,,,,,,,,,,,,
2025,68,,,,,,,,,,,,,,,,,,,,,,,
2025,72,1.8,,,,,,,,,,,,,,,,,,,,,,
2025,73,.8,,,,,,,,,,20,45,30,5,,,,,,,,,
2025,80,,,,,,,,,,,,,,,,,,,,,,,
2025,82,,,,,,,,,,,,,,,,,,,,,,,
2025,85,1.75,0,.0000000011,.0000000659,.0000026347,.0000718253,.0013356932,.0169567753,.1470680905,.8720721799,3.5378552304,9.825075404,18.6870009039,24.3491300114,21.7381918556,13.2964406876,5.5707907634,1.5980623664,.3599455114,,,,
2025,88,1.2,,,,,,,,,,,,,,,,,,,,,,
2025,89,1.7,,,,,,,,0,0,.2,3.8,24,44,24,3.8,.2,0,0,,,,
2025,90,1.5,0,0,0,0,0,1,2,2.5,5,10,15,17,20,15,7.5,5,0,0,,,,
2025,91,1.4,0,0,0,0,0,0,0,0,0,2.5,10,40,35,10,2.5,0,0,0,,,,
2025,93,,,,,,,,,,,,,,,,,,,,,,,
2025,95,1.4828621266,.0000010957,.0000174229,.0002157708,.0020810918,.015632057,.0914465642,.4166247211,1.478253985,4.0848814815,8.7909587462,14.733957171,19.2321989832,19.5508148932,15.4784391257,9.5436794218,4.582799968,1.7138481484,.2841493525,,,,
2025,96,,,,,,,,,,,,,,,,,,,,,,,
2025,97,,,,,,,,,,,,,,,,,,,,,,,
2025,98,1.6,,,,,,,,,,5,10,30,35,15,5,,,,,,,
2025,99,1.6,,,,,,,,,,,,20,75,5,,,,,,,,
2025,101,1.2,,,,,,,,,,10,35,45,10,,,,,,,,,
2025,102,,,,,,,,,,,,,,,,,,,,,,,
2025,103,,,,,,,,,,,,,,,,,,,,,,,
2025,105,,,,,,,,,,,,,,,,,,,,,,,
2025,107,,,,,,,,,,,,,,,,,,,,,,,
2025,109,1.6,0,0,0,0,0,0,0,0,0,5,5,30,55,5,0,0,0,0,,,,
2025,110,,,,,,,,,,,,,,,,,,,,,,,
2025,112,,,,,,,,,,,,,,,,,,,,,,,
2025,114,,,,,,,,,,,,,,,,,,,,,,,
2025,115,,,,,,,,,,,,,,,,,,,,,,,
2025,117,,,,,,,,,,,,,,,,,,,,,,,
2025,118,1.6,,,,,,,,,,,,,,,,,,,,,,
2025,119,1.5,,,,,,,,,,5,5,10,60,10,5,5,,,,,,
2025,121,1.5,0,0,0,0,0,0,0,0,0,4,20,30,35,10,1,0,0,0,,,,
2025,127,1.5,0,0,0,.1,.5,2.3,3.1,3.7,6.1,8,9.7,10.9,11.9,11.2,9.7,8.3,6.1,8.4,,,,
2025,128,2,,,,,,,,1,1,1,3,6,30,35,12,6,4,1,,,,
2025,131,1,,,,,,,,,,5,25,45,25,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
GROWTH EXPECTATIONS; YEAR-ON-YEAR CHANGE IN REAL GDP,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,TN15_0,FN15_0TN13_1,FN13_0TN11_1,FN11_0TN9_1,FN9_0TN7_1,FN7_0TN5_1,FN5_0TN3_1,FN3_0TN1_1,FN1_0TN0_6,FN0_5TN0_1,F0_0T0_4,F0_5T0_9,F1_0T1_4,F1_5T1_9,F2_0T2_4,F2_5T2_9,F3_0T3_4,F3_5T3_9,F4_0T5_9,F6_0T7_9,F8_0T9_9,F10_0
2020,4,-9,5,10,15,20,20,15,10,5,0,0,0,0,,,,,,,,,,
2020,5,-6.5,,,,5,20,50,20,5,,,,,,,,,,,,,,
2020,6,-7.5,,,10,20,30,20,10,10,,,,,,,,,,,,,,
2020,7,-9.7,,,,,,,,,,,,,,,,,,,,,,
2020,14,-7.8,,,,,3,90,7,0,0,0,0,0,0,0,0,0,0,0,0,,,
2020,15,-8.5,,,10,40,35,15,,,,,,,,,,,,,,,,
2020,16,-10,1,5,20,25,21,13,9,5,1,0,0,0,0,0,0,0,0,0,0,,,
2020,20,-7.5,1,3,5,18,30,27,11,5,,,,,,,,,,,,,,
2020,22,-7.5,,,,20,50,30,,,,,,,,,,,,,,,,
2020,23,-7,,5,10,15,25,25,15,5,,,,,,,,,,,,,,
2020,24,-12,15,25,30,15,10,5,,,,,,,,,,,,,,,,
2020,26,-7.8,,5,5,20,30,20,20,,,,,,,,,,,,,,,
2020,30,-8.36,,,10,10,60,20,,,,,,,,,,,,,,,,
2020,32,-8.6,.0009920764,.1666797464,5.3122573472,34.0063618764,46.207589734,13.4863656271,.81030548,.0094278704,.0000162319,.0000034112,.0000005184,.0000000709,.0000000087,.0000000009,.0000000001,0,0,0,0,0,0,0
2020,33,-6.75,,3,7,14,17,30,17,9,2,1,,,,,,,,,,,,
2020,35,,,25,50,25,,,,,,,,,,,,,,,,,,
2020,36,-10,,,10,40,25,15,10,,,,,,,,,,,,,,,
2020,39,-8.28,,15,25,25,25,10,,,,,,,,,,,,,,,,
2020,41,-8.1,,,,15,70,15,,,,,,,,,,,,,,,,
2020,45,-6.1,,,5,10,20,30,20,10,5,,,,,,,,,,,,,
2020,47,-8.7,,,,,,,,,,,,,,,,,,,,,,
2020,52,-9,1,3,10,36,38,9,2,1,0,0,0,0,0,0,0,0,0,0,0,,,
2020,54,-8,,,,30,50,20,,,,,,,,,,,,,,,,
2020,56,-8.1,,,15,25,35,25,,,,,,,,,,,,,,,,
2020,61,-8.9,,5,15,25,30,20,5,,,,,,,,,,,,,,,
2020,65,-6.9,,,5,10,35,40,10,,,,,,,,,,,,,,,
2020,68,-9.8,,,,,,,,,,,,,,,,,,,,,,
2020,72,-8.7,,,,,,,,,,,,,,,,,,,,,,
2020,73,-8.5,,,,15,60,25,,,,,,,,,,,,,,,,
2020,80,-5.73,0,0,0,0,0,98.4782608696,1.5217391304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,82,-8.1429622789,,,,,,,,,,,,,,,,,,,,,,
2020,85,-8.497316359,.0481117875,1.0205040951,8.5884580379,28.5006187762,37.6040235375,19.7691033915,4.121082156,.3372611054,.0069075891,.0025870176,.0009104643,.0003011038,.0000935747,.0000273268,.0000074991,.0000019338,.0000004686,.0000001067,.0000000284,0,0,0
2020,88,-8,,,,,,,,,,,,,,,,,,,,,,
2020,89,-10.4,,,,,,,,,,,,,,,,,,,,,,
2020,90,-7.3,2,5,8,20,25,20,12,5,2,1,0,0,0,0,0,0,0,0,0,,,
2020,91,-8.5,0,0,5,27.5,50,15,2.5,0,0,0,0,0,0,0,0,0,0,0,0,,,
2020,93,-10.4,2,12.5,22.5,40,12.5,8,2.5,,,,,,,,,,,,,,,
2020,95,-10.2786587971,2.2272442769,10.2532451547,24.8889378287,31.8568562508,21.500620833,7.6515710716,1.4358258379,.1420706749,.0241816211,.011103942,.0048988843,.0020765644,.0008457107,.0003309226,.0001244112,.0000449387,.0000155959,.0000052003,.0000002803,0,0,0
2020,96,-10.4,5,15,20,30,15,10,5,,,,,,,,,,,,,,,
2020,97,-8.3,,,,,,,,,,,,,,,,,,,,,,
2020,98,-9.1,,,5,40,50,5,,,,,,,,,,,,,,,,
2020,99,-8.6,,,10,30,60,,,,,,,,,,,,,,,,,
2020,101,-8.6,,,10,20,40,20,10,,,,,,,,,,,,,,,
2020,102,-6.3,,,,,,,,,,,,,,,,,,,,,,
2020,103,-9,,,,,,,,,,,,,,,,,,,,,,
2020,105,-8,,,,10,90,,,,,,,,,,,,,,,,,
2020,107,-7.9743322594,0,0,0,.0461258196,99.7332234446,.2206507358,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,109,-8.2,0,5,10,15,50,10,5,5,0,0,0,0,0,0,0,0,0,0,0,,,
2020,110,-7.3,0,0,0,.0014184405,67.9067041293,32.0918618626,.0000155676,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
2020,112,-7.5,,5,15,20,30,15,10,5,,,,,,,,,,,,,,
2020,114,-6,,,,,,,,,,,,,,,,,,,,,,
2020,115,-8.2,.0000475969,.0215321569,1.9202415638,25.0896530166,52.9845324713,18.90090679,1.0742553214,.0088213496,.0000084441,.0000011392,.0000001348,.000000014,.0000000013,.0000000001,0,0,0,0,0,0,0,0
2020,117,-12,,,,,,,,,,,,,,,,,,,,,,
2020,118,-8.6,,,,,,,,,,,,,,,,,,,,,,
2020,119,-4.1,,,,5,10,10,50,10,10,5,,,,,,,,,,,,
2020,121,-6.4,0,1,2,11,24,30,20,8,3,1,0,0,0,0,0,0,0,0,0,,,
2020,127,-8.3,2.2,1.5,6.8,17.5,31,22,15,3,1,0,0,0,,,,,,,,,,
2020,128,-10,,4,10,70,10,4,2,,,,,,,,,,,,,,,
2020,131,-9,,5,10,25,30,25,5,,,,,,,,,,,,,,,
2021,4,6,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,5,5,5,5,5,15,15,7.5,5
2021,5,3.3,,,,,,,,,,,1,2,3,5,10,15,40,20,4,,,
2021,6,4.5,,,,,,,,,,,,,,,10,10,10,20,30,15,5,
2021,7,7.1,,,,,,,,,,,,,,,,,,,,,,
2021,14,4.2,,,,,0,0,0,0,0,0,0,0,1,2,3,6,9,11,13,44,11,0
2021,15,6.3,,,,,,,,,,,,,,,,,5,15,20,55,5,
2021,16,7,,,,,,,,,,,,2,3,4,6,8,10,12,16,18,14,7
2021,20,4.7,,,,,,,,,,,,,,,2,3,7,25,30,20,10,3
2021,22,5,,,,,,,,,,,,,0,,,5,15,15,40,25,,
2021,23,5,,,,,,,,,,,,,,,2,6,17,28,30,15,2,
2021,24,5.0105933341,,,,,,,,,,,,,,,2.5,10,10,20,25,25,7.5,
2021,26,7.4,,,,,,,,,,,,,,5,5,5,5,5,15,20,20,20
2021,30,6.08,,,,,,,,,,,,,,,,,,10,40,40,10,
2021,32,6.6,.000003332,.0000445863,.0004933361,.00426838,.0288832922,.1528884035,.6331722624,2.0519023891,.8211796243,1.1277925618,1.3848594904,1.6809745624,2.0051878985,2.3548973214,2.7227755745,3.0993790117,3.4734456109,3.8323864218,17.6794476199,19.6869647361,16.7904740499,20.4685795348
2021,33,4.64,,,,,,,,,,,,,,2,4,10,15,18,26,21,4,
2021,35,,,,,,,,,,,,,,,,,,10,50,40,,,
2021,36,5,,,,,,,,,,,,,,,,5,15,25,30,20,5,
2021,39,5.89,,,,,,,,,,,,,,5,10,20,20,20,10,10,5,
2021,41,4.6,,,,,,,,,,,,,,,,,,30,70,,,
2021,45,2.8,,,,,,,,,,,10,10,10,10,10,10,10,10,10,10,,
2021,47,6.9,,,,,,,,,,,,,,,,,,,,,,
2021,52,5.8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,4,15,33,31,12,4
2021,54,4,,,,,,,,,,,,,,,,,20,50,30,,,
2021,56,5.5,,,,,,,,,,,,,,,,,5,25,35,25,10,
2021,61,5.9,,,,,,,,,,,,,,,,,15,20,30,25,10,
2021,65,4.6,,,,,,,,,,,,,,,,,10,20,40,20,10,
2021,68,5.7,,,,,,,,,,,,,,,,,,,,,,
2021,72,6.8,,,,,,,,,,,,,,,,,,,,,,
2021,73,4,,,,,,,,,,,,,,,,5,25,50,20,,,
2021,80,4.98,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,.1086956522,1.3043478261,7.6086956522,89.2391304347,1.7391304348,0,0
2021,82,6.5206056705,,,,,,,,,,,,,,,,,,,,,,
2021,85,5.7929602476,0,0,0,0,.0000000057,.0000025631,.0004338749,.0279605734,.0411606883,.0911488321,.1896763605,.3709108584,.681586058,1.1769748471,1.9098948984,2.912379588,4.1733333757,5.6197252457,34.938927509,33.260745242,12.6040302768,2.0011092029
2021,88,6.1,,,,,,,,,,,,,,,,,,,,,,
2021,89,8.4,,,,,,,,,,,,,,,,,,,,,,
2021,90,4.9,0,0,0,0,0,0,0,0,0,0,0,0,0,2,3,5,12,18,25,20,10,5
2021,91,6.2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2.5,15,27.5,42.5,12.5,0
2021,93,8.4,,,,,,,,,,,,,,,,,2.5,5,10,22.5,35,25
2021,95,3.9077562516,0,0,0,0,0,.0000000021,.0000073555,.0044268908,.0979953187,.2784849877,.7081794254,1.6114984017,3.2814176572,5.9791328051,9.7489972198,14.2241639963,18.5711420818,21.6967923247,19.6866788843,3.9746719176,.1356285243,.000782207
2021,96,6.7,,,,,,,,,,,,,,,,3,10,12,15,30,20,10
2021,97,4.6,,,,,,,,,,,,,,,,,,,,,,
2021,98,6.1,,,,,,,,,,,,,,,,,10,20,30,35,5,
2021,99,5.4,,,,,,,,,,,,,,,,10,10,10,60,10,,
2021,101,6.4,,,,,,,,,,,,,,,,,5,10,20,30,20,15
2021,102,5.2,,,,,,,,,,,,,,,,,,,,,,
2021,103,6,,,,,,,,,,,,,,,,,,,,,,
2021,105,4.5,,,,,,,,,,,,,,,,,,10,85,5,,
2021,107,5.1814323824,.000000007,0,0,0,0,0,0,0,0,.0000000001,.0000000096,.0000006107,.0000250534,.0006600538,.0111808574,.1219180447,.8567747584,3.8846165619,80.0732565009,15.0418221843,.0097453578,0
2021,109,6.7,0,0,0,0,0,0,0,0,0,0,0,0,5,5,5,5,5,10,15,35,10,5
2021,110,7.5,0,0,0,0,0,0,0,0,0,0,0,0,.0000000013,.0000000454,.0000011984,.0000236011,.0003465725,.0037959961,4.0130242105,62.8835370367,32.6635284724,.4357428656
2021,112,5.9,,,,,,,,,,,,,,,,5,15,20,30,20,10,
2021,114,6.2,,,,,,,,,,,,,,,,,,,,,,
2021,115,6.2,0,0,0,0,0,0,.0000000009,.0000070148,.0000405812,.0002366123,.0012103429,.0054318639,.0213879521,.0738889065,.2239691179,.5956680152,1.3900653343,2.846345402,37.8703905094,46.9161039338,9.7409416595,.3143127533
2021,117,10,,,,,,,,,,,,,,,,,,,,,,
2021,118,5.9,,,,,,,,,,,,,,,,,,,,,,
2021,119,2,,,,,,,,,,,,5,10,10,50,10,10,5,,,,
2021,121,6.5,0,0,0,0,0,0,0,0,.5,1,2,3,3.5,4.5,6,7.5,10,13,16,22,10,1
2021,127,6.1,0,0,0,0,0,0,0,0,0,0,0,.5,1,1.5,2.5,3,7.5,12.5,24,28,13,6.5
2021,128,7,,,,,,,,1,1,1,1,1,1,1,2,3,5,8,25,40,8,2
2021,131,4.5,,,,,,,,,,,,,,,,20,20,20,30,10,,
2021Q1,4,-1,2.5,2.5,2.5,5,7.5,12.5,15,15,10,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,,,
2021Q1,5,.6,,,,,,,,,1,5,20,30,20,16,8,,,,,,,
2021Q1,6,-1.6,,,,,,5,5,40,30,15,5,,,,,,,,,,,
2021Q1,7,-2.3,,,,,,,,,,,,,,,,,,,,,,
2021Q1,14,3.5,,,,,0,0,0,2,10,5,6,7,8,8,8,9,8,7,6,13,3,0
2021Q1,15,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,16,-1,,,,,2,8,12,16,17,14,9,7,5,4,3,2,1,,,,,
2021Q1,20,-1,,,,,,,10,25,30,25,10,,,,,,,,,,,
2021Q1,22,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,23,.7,,,,,,,,5,10,15,20,25,20,5,,,,,,,,
2021Q1,24,-5.7558238243,,,7,10,15,25,25,10,5,2.5,.5,,,,,,,,,,,
2021Q1,26,.9,,,,,,5,5,5,10,10,10,10,10,10,10,5,5,5,,,,
2021Q1,30,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,32,-1.1,,,,,,,,,,,,,,,,,,,,,,
2021Q1,33,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,36,-5,,,,,5,20,30,25,15,5,,,,,,,,,,,,
2021Q1,39,-1.6,,,,,,10,25,30,25,5,5,,,,,,,,,,,
2021Q1,41,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,45,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,47,.1,,,,,,,,,,,,,,,,,,,,,,
2021Q1,52,1.4,0,0,0,0,0,0,0,0,0,1,4,13,33,32,8,6,2,1,0,0,0,0
2021Q1,54,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,56,-1.3,,,,,2.5,5,10,20,20,15,10,5,5,2.5,2.5,2.5,,,,,,
2021Q1,61,-1.8,,,,,,15,20,30,25,10,,,,,,,,,,,,
2021Q1,65,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,68,-2.5,,,,,,,,,,,,,,,,,,,,,,
2021Q1,72,0,,,,,,,,,,,,,,,,,,,,,,
2021Q1,73,-6,,,,,10,60,30,,,,,,,,,,,,,,,
2021Q1,80,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,82,-.7847782929,,,,,,,,,,,,,,,,,,,,,,
2021Q1,85,-1.0182135491,0,0,.0000000009,.0000035642,.0025082563,.3227240405,7.9337841766,39.566852377,13.1545584791,11.9973906368,9.8013749035,7.1725879503,4.7016674455,2.7606605864,1.4519665966,.6840371026,.2886546456,.109106161,.0519238072,.0001991321,.0000001378,0
2021Q1,88,.5,,,,,,,,,,,,,,,,,,,,,,
2021Q1,89,-1.2,,,,,,,,,,,,,,,,,,,,,,
2021Q1,90,1.3,0,0,0,0,0,0,0,2,3,5,8,15,25,20,12.5,5,4.5,0,0,0,0,0
2021Q1,91,-.8,0,0,0,0,0,0,0,20,40,30,10,0,0,0,0,0,0,0,0,0,0,0
2021Q1,93,-1.2,,,,,,2.5,2.5,35,25,17.5,12.5,5,,,,,,,,,,
2021Q1,95,-8.0164,.0125013214,.4210006398,5.2157300781,23.7713024673,39.8562437577,24.5835882123,5.5782721308,.4656500347,.0593600745,.0233435766,.0086237658,.0029928373,.0009757214,.0002988307,.0000859768,.0000232377,.0000059001,.0000014073,.0000000297,0,0,0
2021Q1,96,-6.2,,2,3,13,20,30,15,10,5,2,,,,,,,,,,,,
2021Q1,97,-.9,,,,,,,,,,,,,,,,,,,,,,
2021Q1,98,-2.9,,,,,,10,35,30,15,10,,,,,,,,,,,,
2021Q1,99,-2.1,,,,,,,,,,,,,,,,,,,,,,
2021Q1,101,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,102,1.7,,,,,,,,,,,,,,,,,,,,,,
2021Q1,103,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,105,-1,,,,,,,,20,80,,,,,,,,,,,,,
2021Q1,107,-1.7089087102,0,0,0,0,.0000000003,.0008216205,4.1858323536,76.0389138881,13.0220333748,5.1317133223,1.3522648868,.2381118351,.0279943121,.0021955542,.0001147639,.0000039944,.0000000925,.0000000014,0,0,0,0
2021Q1,109,-.1,0,0,0,0,0,0,0,0,0,0,0,0,5,5,5,5,5,10,15,35,10,5
2021Q1,110,3.4,0,0,0,0,.0000000002,.0000008576,.0008088772,.1409437041,.2566712734,.6139583343,1.3168807268,2.5328145663,4.3683034452,6.7558066642,9.3691178194,11.6514190317,12.9932746997,12.9932746997,32.1446469603,4.7203249008,.1409437041,.000809735
2021Q1,112,-.2,,,,,,,5,15,20,30,15,10,5,,,,,,,,,
2021Q1,114,.5,,,,,,,,,,,,,,,,,,,,,,
2021Q1,115,-.4,0,0,0,.0000000166,.0000687248,.0368975015,2.7027068099,29.3047867744,13.8559787009,14.3784062963,13.0925652543,10.4611255492,7.3344895094,4.5122821899,2.4358667342,1.153816457,.4795566458,.1748864664,.0763770125,.0001892956,.0000000613,0
2021Q1,117,-2.4,,,,,,,,,,,,,,,,,,,,,,
2021Q1,118,-2.4,,,,,,,,,,,,,,,,,,,,,,
2021Q1,119,.7,,,,,,,,,,5,5,80,5,5,,,,,,,,
2021Q1,121,1.8,0,0,0,0,0,0,2,2,4,5,7,10,13,19,18,13,4,2,1,0,0,0
2021Q1,127,-1.4,,1,2,3.5,6.5,9,11,18,16,12,10,5,3,2,1,,,,,,,
2021Q1,128,0,,,,,,,2,5,10,20,40,12,5,3,1,1,1,,,,,
2021Q1,131,5,,,,,,,,,,,,,,,,10,20,20,30,15,5,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,1.8,,,,,,,,,,,5,10,35,35,10,5,,,,,,
2022,6,2.5,,,,,,,,,,,,,10,10,30,20,20,10,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,,
2022,14,2.3,,,,,0,0,0,0,2,2,3,6,8,10,12,13,12,11,8,12,1,0
2022,15,1.5,,,,,,,,,,,5,10,30,30,20,5,,,,,,
2022,16,2.3,,,,,,,,,1,2,4,7,14,17,18,15,10,6,3,2,1,0
2022,20,2.2,,,,,,,,,,,,5,15,30,25,15,10,,,,,
2022,22,2.5,,,,,,,,,,,,,10,20,40,20,10,0,,,,
2022,23,1.5,,,,,,,,,,3,10,20,25,25,15,2,,,,,,
2022,24,1.1649756846,,,,,,,,,3,5,12,20,25,16,12,5,2,,,,,
2022,26,2.7,,,,,,,,,,,5,5,5,10,15,25,15,10,5,5,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,1.76,,,,,,,,,1,2,4,9,19,22,21,15,5,2,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,,
2022,36,3,,,,,,,,,,,,,,10,15,25,25,15,10,,,
2022,39,2.26,,,,,,,,,,,,5,10,20,30,25,10,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,45,1.7,,,,,,,,,,,,20,20,20,20,20,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,2.5,,,,,,,,,,,,,,10,40,40,10,,,,,
2022,56,3,,,,,,,,,,,,,,5,15,25,30,15,10,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,65,2.7,,,,,,,,,,,,,5,10,20,30,20,10,5,,,
2022,68,3.4,,,,,,,,,,,,,,,,,,,,,,
2022,72,2.1,,,,,,,,,,,,,,,,,,,,,,
2022,73,1.5,,,,,,,,,,,,10,35,55,,,,,,,,
2022,80,1.75,0,0,0,0,0,0,0,0,.1086956522,1.1956521739,5.2173913043,14.6739130435,26.3043478261,27.3913043478,17.9347826087,5.7608695652,1.4130434783,0,0,0,0,0
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,85,2.3284882625,0,0,0,0,0,0,.0000028417,.0303447973,.1399597074,.5877884474,1.9316253467,4.9678473918,10.0001491441,15.7570661859,19.4356919725,18.7668838534,14.1856705152,8.393778287,5.7854451777,.0177450692,.0000012627,0
2022,88,2.8,,,,,,,,,,,,,,,,,,,,,,
2022,89,2.2,,,,,,,,,,,,,,,,,,,,,,
2022,90,2,0,0,0,0,0,0,0,0,0,5,7,8,10,14.5,25,15.5,7.5,5,2.5,0,0,0
2022,91,1.8,0,0,0,0,0,0,0,0,0,0,2.5,7.5,20,32.5,27.5,10,0,0,0,0,0,0
2022,93,2.2,,,,,,,,,,,,5,5,17.5,37.5,20,15,,,,,
2022,95,6.7340466371,0,0,0,0,0,.000000001,.0000009047,.0002646755,.0052448424,.0153428933,.0418799634,.1066668641,.2534994182,.5621453352,1.1631733952,2.2457660598,4.0458406426,6.8010698676,18.4041935364,36.7853373372,24.2783949579,5.2911793055
2022,96,,,,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,2.1,,,,,,,,,,,,5,20,25,35,15,,,,,,
2022,99,3.3,,,,,,,,,,,,,,,20,20,50,10,,,,
2022,101,3,,,,,,,,,,,,,,2.5,15,20,25,20,15,2.5,,
2022,102,1.3,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,2,,,,,,,,,,,,,,15,80,5,,,,,,
2022,107,2.2352791864,0,0,0,0,0,0,.0000000001,.0006517065,.0102978695,.1103022251,.7704478134,3.5128756234,10.4646803804,20.3813827028,25.9645605842,21.6391970796,11.7966568994,4.2048997828,1.1440060907,.0000412421,0,0
2022,109,3,0,0,0,0,0,0,0,0,0,0,0,5,5,5,10,25,35,5,5,5,0,0
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,1.8,,,,,,,,,,,5,10,20,30,20,10,5,,,,,
2022,114,1.4,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,1.8,,,,,,,,,,,,,,,,,,,,,,
2022,118,4.5,,,,,,,,,,,,,,,,,,,,,,
2022,119,1.5,,,,,,,,,,5,10,10,50,10,10,5,,,,,,
2022,121,2,0,0,0,0,0,0,2,2,4,5,7,10,13,18,19,13,4,2,1,0,0,0
2022,127,2.4,0,0,0,0,0,0,0,0,1,1.5,3,7.5,12,23,25,12,7,5,3,0,0,0
2022,128,3,,,,,,,,,1,1,1,1,2,5,10,25,30,12,6,3,2,1
2022,131,2.5,,,,,,,,,,,,,,15,20,40,20,5,,,,
2022Q1,4,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,5,1.5,,,,,,,,1,2,3,6,12,20,25,20,10,1,,,,,
2022Q1,6,3.7,,,,,,,,,,,,,,,,5,40,40,10,5,,
2022Q1,7,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,14,.3,,,,,0,0,1,6,18,9,9,9,8,8,7,7,5,4,3,5,1,0
2022Q1,15,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,16,2,,,,,,,,2,5,6,7,9,10,14,15,13,10,6,3,,,
2022Q1,20,2.5,,,,,,,,,,,,,,10,25,30,20,10,5,,,
2022Q1,22,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,23,1,,,,,,,,,2,5,10,23,25,18,10,5,2,,,,,
2022Q1,24,2.5229564897,,,,,,,,,,,,2.5,10,10,20,25,25,7.5,,,,
2022Q1,26,3.6,,,,,,,,,,,,5,5,5,10,15,25,15,10,5,5,
2022Q1,30,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,32,4.1,,,,,,,,,,,,,,,,,,,,,,
2022Q1,33,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,36,5,,,,,,,,,,,,,,,,15,20,25,25,15,,
2022Q1,39,1.7,,,,,,,,,,5,10,25,25,20,10,5,,,,,,
2022Q1,41,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,45,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,47,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,52,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,54,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,56,3,,,,,,,,,,,,,,10,20,25,20,15,10,,,
2022Q1,61,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,65,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,68,3.7,,,,,,,,,,,,,,,,,,,,,,
2022Q1,72,2.2,,,,,,,,,,,,,,,,,,,,,,
2022Q1,73,1.8,,,,,,,,,,,,,15,60,25,,,,,,,
2022Q1,80,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,82,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,85,2.9542387501,0,0,0,0,0,0,.0000000093,.0009878394,.0081655492,.0560715539,.2934589929,1.1708511415,3.5620174574,8.2643247822,14.6250156161,19.7426459097,20.3309262227,15.971805156,15.8772308988,.0964892265,.0000096444,0
2022Q1,88,3.1,,,,,,,,,,,,,,,,,,,,,,
2022Q1,89,3.3,,,,,,,,,,,,,,,,,,,,,,
2022Q1,90,2.2,0,0,0,0,0,0,0,0,0,1,5,8,10,14,25,19,8.5,5,2.5,2,0,0
2022Q1,91,2.1,0,0,0,0,0,0,0,0,0,0,0,5,10,20,35,20,10,0,0,0,0,0
2022Q1,93,3.3,,,,,,,,,,,,2.5,2.5,2.5,7.5,15,40,15,10,5,,
2022Q1,95,10.25174384,0,0,0,.0000000001,.0000000105,.0000007264,.0000321108,.0009101737,.0058735753,.0117951183,.0230376582,.0437633564,.0808572897,.1452994603,.2539481696,.431680506,.7137005831,1.1476406703,3.3323590152,12.7831118188,31.4413815998,49.5846081575
2022Q1,96,2.9,,,,,,,,,,,,,5,8,20,25,20,15,5,2,,
2022Q1,97,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,98,4.8,,,,,,,,,,,,,,,5,10,15,30,25,15,,
2022Q1,99,4.4,,,,,,,,,,,,,,,,,,,,,,
2022Q1,101,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,102,.9,,,,,,,,,,,,,,,,,,,,,,
2022Q1,103,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,105,12.5,,,,,,,,,,,,,,,,,,,,,,100
2022Q1,107,3.6712681015,-.0000658814,0,0,0,0,0,.0000047155,.0000864358,.0012035243,.012251671,.0912209516,.4969631584,1.981718819,5.7861122468,12.3729370407,19.3813773405,22.2420062362,37.1344951261,.4995568527,.0000658814,.0000658814,0
2022Q1,109,3.5,0,0,0,0,0,0,0,0,0,0,0,5,5,5,10,25,35,5,5,5,0,0
2022Q1,110,,0,0,0,.000000006,.000025404,.0153905956,1.3991460688,20.4067917041,11.7388896837,13.6196261787,13.9611601093,12.6443397587,10.1178546259,7.1531407639,4.4680573244,2.4657614555,1.2022357901,.5178805966,.2882047637,.0014940303,.0000011406,.0000000001
2022Q1,112,1.6,,,,,,,,,,,5,10,20,30,20,10,5,,,,,
2022Q1,114,2.1,,,,,,,,,,,,,,,,,,,,,,
2022Q1,115,,,,,,,,,,,,,,,,,,,,,,,
2022Q1,117,3.7,,,,,,,,,,,,,,,,,,,,,,
2022Q1,118,6.5,,,,,,,,,,,,,,,,,,,,,,
2022Q1,119,2.2,,,,,,,,,,,,,,,,,,,,,,
2022Q1,121,2.5,0,0,0,0,0,0,0,2,2,4,5,7,10,13,18,19,13,4,2,1,0,0
2022Q1,127,4,,,,,,,,,,,1,1.5,3,7,12,18,25,17,7.5,5,3,
2022Q1,128,3,,,,,,,,,1,1,1,1,2,5,10,20,40,10,5,2,1,1
2022Q1,131,1,,,,,,,,,,,10,20,40,20,10,,,,,,,
2025,4,1,1,1,1,1,1,1,1,2.5,5,7.5,10,15,16.5,12.5,7.5,6.5,5,1,1,1,1,1
2025,5,1.5,,,,,,,,,,,5,10,35,35,10,5,,,,,,
2025,6,1.3,,,,,,,,,,,,15,50,30,5,,,,,,,
2025,7,,,,,,,,,,,,,,,,,,,,,,,
2025,14,.6,,,,,0,0,0,2,14,13,12,11,11,10,9,7,5,3,2,1,0,0
2025,15,1.5,,,,,,,,,,,5,15,25,30,20,5,,,,,,
2025,16,1.2,,,,,,0,0,3,6,8,14,15,17,14,9,7,5,2,,,,
2025,20,1.4,,,,,,,,,2,5,8,15,25,22,16,7,,,,,,
2025,22,1.2,,,,,,,,,,,10,20,40,20,10,,,,,,,
2025,23,1.1,,,,,,,,,,1,10,17,26,27,18,1,,,,,,
2025,24,.8,,,,,,,,3,4,5,25,30,11,8,5,4,3,2,,,,
2025,26,1.7,,,,,,,,1,2,2,5,5,18,23,17,12,8,5,2,,,
2025,30,1.4,,,,,,,,,,,,,,,,,,,,,,
2025,32,,,,,,,,,,,,,,,,,,,,,,,
2025,33,1.64,,,,,,,,2,3,3,8,9,12,18,20,14,8,3,,,,
2025,35,,,,,,,,,,,,,,,,,,,,,,,
2025,36,2,,,,,,,,,,,,10,15,20,25,20,10,,,,,
2025,39,1.33,,,,,,,,,,5,10,20,25,25,10,5,,,,,,
2025,41,,,,,,,,,,,,,,,,,,,,,,,
2025,45,1.7,,,,,,,,,,,,10,25,40,15,10,,,,,,
2025,47,1.4,,,,,,,,,,,,,,,,,,,,,,
2025,52,,,,,,,,,,,,,,,,,,,,,,,
2025,54,,,,,,,,,,,,,,,,,,,,,,,
2025,56,1.25,,,,,,,,,,,,20,70,10,,,,,,,,
2025,61,,,,,,,,,,,,,,,,,,,,,,,
2025,65,,,,,,,,,,,,,,,,,,,,,,,
2025,68,1.35,,,,,,,,,,,,,,,,,,,,,,
2025,72,1.3,,,,,,,,,,,,,,,,,,,,,,
2025,73,1.3,,,,,,,,,,,,20,50,30,,,,,,,,
2025,80,1.45,0,0,0,0,0,0,0,.2173913043,1.9565217391,3.9130434783,9.347826087,14.1304347826,22.3913043478,21.6304347826,16.847826087,7.1739130435,1.9565217391,.4347826087,0,0,0,0
2025,82,,,,,,,,,,,,,,,,,,,,,,,
2025,85,1.25,0,0,0,0,0,.0000000735,.0017149546,1.2590272285,2.6435272403,6.0228701875,10.9835559749,16.0334383589,18.7357156634,17.525900865,13.1236324477,7.8664603188,3.7742896125,1.4494130171,.5799797608,.0004742845,.000000012,0
2025,88,1,,,,,,,,,,,,,,,,,,,,,,
2025,89,,,,,,,,,,,,,,,,,,,,,,,
2025,90,1.7,0,0,0,0,0,0,0,0,1,2.5,5.5,12,18,22,18,12,5.5,2.5,1,0,0,0
2025,91,1.4,0,0,0,0,0,0,0,0,0,0,2.5,20,35,30,10,2.5,0,0,0,0,0,0
2025,93,,,,,,,,,,,,,,,,,,,,,,,
2025,95,2.2182166415,0,0,0,0,0,0,0,.0000166504,.020498195,.1782177446,1.0484313124,4.1733301326,11.2403340214,20.4846907077,25.2599986526,21.0761340947,11.8987763362,4.5453503852,.0742211277,.0000006395,0,0
2025,96,,,,,,,,,,,,,,,,,,,,,,,
2025,97,,,,,,,,,,,,,,,,,,,,,,,
2025,98,1.4,,,,,,,,,,,10,20,25,25,15,5,,,,,,
2025,99,1.65,,,,,,,,,,,,,15,80,5,,,,,,,
2025,101,.8,,,,,,,,,5,10,20,30,20,10,5,,,,,,,
2025,102,,,,,,,,,,,,,,,,,,,,,,,
2025,103,,,,,,,,,,,,,,,,,,,,,,,
2025,105,,,,,,,,,,,,,,,,,,,,,,,
2025,107,1.3,0,0,0,0,0,0,0,.0864165209,.5954697061,2.9111456843,9.2606830229,19.1832041559,25.8890518538,22.7677953419,13.0465464351,4.8693425277,1.182934915,.1868920998,.0205177366,0,0,0
2025,109,1.5,,,,,,,0,0,0,0,5,15,30,30,15,5,0,,,,,
2025,110,,,,,,,,,,,,,,,,,,,,,,,
2025,112,1.5,,,,,,,,,,,5,10,20,30,20,10,5,,,,,
2025,114,1.4,,,,,,,,,,,,,,,,,,,,,,
2025,115,,,,,,,,,,,,,,,,,,,,,,,
2025,117,,,,,,,,,,,,,,,,,,,,,,,
2025,118,1.4,,,,,,,,,,,,,,,,,,,,,,
2025,119,1.1,,,,,,,,,,,,,,,,,,,,,,
2025,121,1.5,0,0,0,0,0,0,2,4,5,7,10,13,19,20,13,4,2,1,0,0,0,0
2025,127,1.6,,,,,,,,1,1.5,3,6,10,18,25,18,8.5,4.5,3,1.5,,,
2025,128,1.5,,,,,,,1,2,3,5,8,10,20,20,12,8,5,3,2,1,,
2025,131,1.5,,,,,,,,,,,5,10,20,35,15,10,5,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
EXPECTED UNEMPLOYMENT RATE; PERCENTAGE OF LABOUR FORCE,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,POINT,T5_5,F5_5T5_9,F6_0T6_4,F6_5T6_9,F7_0T7_4,F7_5T7_9,F8_0T8_4,F8_5T8_9,F9_0T9_4,F9_5T9_9,F10_0T10_4,F10_5T10_9,F11_0T11_4,F11_5T11_9,F12_0T12_4,F12_5T12_9,F13_0T13_4,F13_5T13_9,F14_0T14_4,F14_5T14_9,F15_0,
2020,4,8.5,,0,0,0,5,12,20,20,11,7.5,7.5,5,5,2.5,2.5,1,1,,,,,
2020,5,9.7,,,,,,,,2.5,30,40,25,2.5,,,,,,,,,,
2020,6,9,,,,,,,5,5,20,15,15,15,15,5,5,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,,
2020,14,8.4,0,0,0,0,0,0,92,8,0,0,0,0,0,0,0,0,0,0,0,0,0,
2020,15,8.4,,,,,,10,25,35,20,10,,,,,,,,,,,,
2020,16,9.6,,,,,1,4,6,14,21,25,15,8,3,2,1,,,,,,,
2020,20,9.7,,,,,,,5,10,18,30,18,14,5,,,,,,,,,
2020,22,9,,,,,,,10,20,35,30,5,,,,,,,,,,,
2020,23,7.9,,,,,,35,30,20,10,5,,,,,,,,,,,,
2020,24,12.2144550094,,,,,,,,,,,,4,20,20,20,20,10,3,2,1,,
2020,26,9.2,,,,5,5,5,10,10,15,10,10,10,10,5,5,,,,,,,
2020,30,9.4,,,,,,,,20,30,30,20,,,,,,,,,,,
2020,32,10.1,0,0,0,0,.0000000055,.0000082868,.0029404504,.2527905397,5.4204293893,30.0647792515,44.5419483861,17.7894740568,1.8768357061,.0504593224,.0003340741,.0000005311,.0000000002,0,0,0,0,
2020,33,8.57,,,,,5,15,23,30,16,8,3,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,,
2020,36,9.5,,,,,,,,10,25,30,20,10,5,,,,,,,,,
2020,39,8.73,,,,,,,15,35,35,15,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,,
2020,47,8.6,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,,
2020,54,8,,,,,,40,50,10,,,,,,,,,,,,,,
2020,56,9.5,,,,,,,,10,30,30,20,10,,,,,,,,,,
2020,61,8.6,,,,,,5,15,35,25,15,5,,,,,,,,,,,
2020,65,8.4,,,,,5,20,50,20,5,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,,
2020,72,,,,,,,,,,,,,,,,,,,,,,,
2020,73,10,,,,,,,,,,,,,,,,,,,,,,
2020,80,10.2,0,0,0,0,0,0,0,0,.4287245445,21.5434083601,61.7363344051,15.9699892819,.3215434084,0,0,0,0,0,0,0,0,
2020,82,8.6,,,,,,,,,,,,,,,,,,,,,,
2020,85,9.386783,.0033487615,.021094631,.1165214886,.5035551159,1.7028024681,4.5062841775,9.3338448777,15.1331544217,19.2066607187,19.0827565607,14.8421506712,9.0365987367,6.5112273707,0,0,0,0,0,0,0,0,
2020,88,9.1,,,,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,,
2020,90,10,0,0,0,0,0,1,5,5,10,15,20,15,10,6,5,3.5,2,2,.5,0,0,
2020,91,9,,0,0,0,0,0,7.5,30,40,20,2.5,0,0,0,0,0,0,0,0,0,0,
2020,93,7.3,,,7.5,15,35,30,10,2.5,,,,,,,,,,,,,,
2020,95,10.490597666,.0010312059,.0103163931,.0505632269,.160728515,.4990508291,1.3204121552,2.9770568544,5.7197576342,9.3644226663,13.0646347093,15.5319655244,15.7350615996,13.5838650964,9.9928911138,6.2642896917,3.3463040155,1.5232522861,.5908689459,.1953095032,.0550133977,.0132046363,
2020,96,8,,,,3,15,25,30,15,10,2,,,,,,,,,,,,
2020,97,10.6,,,,,,,,,,,,,,,,,,,,,,
2020,98,8.5,,,,,,10,30,40,20,,,,,,,,,,,,,
2020,99,8.2,,,,,,,50,30,20,,,,,,,,,,,,,
2020,101,9.4,,,,,,,,20,30,30,20,,,,,,,,,,,
2020,102,8.8,,,,,,,,,,,,,,,,,,,,,,
2020,103,9.9,,,,,,,,,,,,,,,,,,,,,,
2020,105,7.7,,,,,,95,5,,,,,,,,,,,,,,,
2020,107,8.7516171376,0,0,0,0,.0000000001,.0008485255,5.2773604643,80.3668778498,14.3459819599,.008931194,.0000000064,0,0,0,0,0,0,0,0,0,0,
2020,109,9.2,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,,
2020,114,,,,,,,,,,,,,,,,,,,,,,,
2020,115,9.1,0,.3,.9,1.3945556248,3.5801646163,7.1,10.9771183382,13.7546155339,14.9686685476,14.3,11.613910942,8.2801164103,5.1270047709,2.95,1.4,.7,.6,.5222824377,.5222824377,.5222824377,.4869979029,
2020,117,12,,,,,,,,,,,,,,,,,,,,,,
2020,118,8.8,,,,,,,,,,,,,,,,,,,,,,
2020,119,8.5,,,,,5,5,10,60,10,5,5,,,,,,,,,,,
2020,121,7.8,0,0,0,5,20,30,20,13,7,3,2,0,0,0,0,0,0,0,0,0,0,
2020,127,7.5,,,,0,21,42,21,11,5,0,,,,,,,,,,,,
2020,128,10,,,,,,,1,5,12,30,35,15,2,,,,,,,,,
2020,131,10.5,,,,,,,,,,,10,40,30,15,5,,,,,,,
2021,4,9,,0,0,0,5,7.5,10,11,12.5,11.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,2.5,
2021,5,9.2,,,,,,,5,21,30,25,10,5,3,1,,,,,,,,
2021,6,8,,,,,,5,30,20,15,10,5,5,5,5,,,,,,,,
2021,7,,,,,,,,,,,,,,,,,,,,,,,
2021,14,8.5,0,0,0,0,3,14,32,33,15,3,0,0,0,0,0,0,0,0,0,0,0,
2021,15,8,,,,,10,25,30,15,10,5,5,,,,,,,,,,,
2021,16,9.2,,,,1,2,6,10,15,20,18,13,10,4,1,0,0,0,,,,,
2021,20,10,,,,,,,,5,15,25,30,18,7,,,,,,,,,
2021,22,9.5,,,,,,,,10,20,35,25,10,,,,,,,,,,
2021,23,8.9,,,,,,5,15,25,25,15,10,5,,,,,,,,,,
2021,24,12.2116755964,,,,,,,,,,,2.5,7.5,10,20,25,15,12.5,5,2.5,,,
2021,26,9,,,5,5,5,5,10,15,10,10,10,10,5,5,5,,,,,,,
2021,30,9.1,,,,,,,20,30,30,10,10,,,,,,,,,,,
2021,32,9.6,0,.0431012577,.158506764,.576127849,1.7059455136,4.1154641912,8.089223258,12.9553856864,16.906918668,17.9786795042,15.5787399761,10.999765333,6.3284862943,2.9666344799,1.1330588202,.3525624033,.0893676981,.0184521802,.0035801228,0,0,
2021,33,8.58,,,,3,5,15,20,26,16,10,4,1,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,,
2021,36,9,,,,,,5,15,30,25,20,5,,,,,,,,,,,
2021,39,7.92,,,,,,25,40,25,10,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,,
2021,47,9.4,,,,,,,,,,,,,,,,,,,,,,
2021,52,,,,,,,,,,,,,,,,,,,,,,,
2021,54,9,,,,,,,10,50,40,,,,,,,,,,,,,
2021,56,10.1,,,,,,,5,10,15,20,20,15,10,5,,,,,,,,
2021,61,9.3,,,,,,,5,15,30,20,15,10,5,,,,,,,,,
2021,65,8.4,,,,,10,25,40,15,10,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,,
2021,72,,,,,,,,,,,,,,,,,,,,,,,
2021,73,11,,,,,,,,,,,,,,,,,,,,,,
2021,80,8.95,0,0,0,0,.5359056806,3.536977492,17.4705251876,25.7234726688,29.2604501608,17.7920685959,4.9303322615,.7502679528,0,0,0,0,0,0,0,0,0,
2021,82,9.3,,,,,,,,,,,,,,,,,,,,,,
2021,85,9.46885275,.0023622596,.0155651335,.0895138451,.4027377833,1.4178163102,3.9061173568,8.4226885966,14.2160023714,18.7825378058,19.4265932212,15.7291953177,9.9694691037,7.6194008951,0,0,0,0,0,0,0,0,
2021,88,9,,,,,,,,,,,,,,,,,,,,,,
2021,89,,,,,,,,,,,,,,,,,,,,,,,
2021,90,8.5,1,2,5,7,10,10,15,15,10,10,7,5,2,1,0,0,0,0,0,0,0,
2021,91,9.4,,0,0,0,0,0,5,17.5,35,30,10,2.5,0,0,0,0,0,0,0,0,0,
2021,93,7.1,,,12.5,25,37.5,17.5,7.5,,,,,,,,,,,,,,,
2021,95,8.85,.1390320863,.6669513222,1.8348482565,3.6362821928,6.6789566424,10.4537606458,13.9427796169,15.8467080396,15.3476410406,12.666513566,8.9081072057,5.338591126,2.7263447267,1.1864454071,.4399746286,.1390337992,.0374391543,.0085910165,.0016798711,.0002799112,.0000397445,
2021,96,8.9,,,,,5,7,18,25,20,15,7,3,,,,,,,,,,
2021,97,9.7,,,,,,,,,,,,,,,,,,,,,,
2021,98,10,,,,,,,5,15,20,25,25,10,,,,,,,,,,
2021,99,9.9,,,,,,,,,,60,40,,,,,,,,,,,
2021,101,9.4,,,,,,,10,15,25,25,15,10,,,,,,,,,,
2021,102,9.2,,,,,,,,,,,,,,,,,,,,,,
2021,103,9.6,,,,,,,,,,,,,,,,,,,,,,
2021,105,8.5,,,,,,,20,80,,,,,,,,,,,,,,
2021,107,9.7091265957,.0000000056,.0000004169,.0000292738,.0011536484,.0257132743,.3249518299,2.3343281233,9.5547217419,22.3275553318,29.8263827637,22.7877263884,9.952952441,2.4819683222,.3526864239,.0284906332,.0013050694,.0000338138,.0000004944,.0000000041,0,0,
2021,109,9.2,,,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,,
2021,112,,,,,,,,,,,,,,,,,,,,,,,
2021,114,,,,,,,,,,,,,,,,,,,,,,,
2021,115,9.8,.0197087399,.0721286926,.2292345403,.6326823828,1.5164738133,3.15,5.7,9,12.2,14.8844981456,14.4706922239,13.3,10.3,6.95,4.06,2.0679723761,.9128421444,.3499401015,.1165009562,.0614825648,.0058433186,
2021,117,10,,,,,,,,,,,,,,,,,,,,,,
2021,118,8.6,,,,,,,,,,,,,,,,,,,,,,
2021,119,9.5,,,,,,,5,5,10,60,10,5,5,,,,,,,,,
2021,121,9.4,0,0,0,0,0,2,10,15,22,19,15,7,3,3,2,1,1,0,0,0,0,
2021,127,8.1,,,,1,4,22,26,21,13,7,3,2,1,,,,,,,,,
2021,128,11,,,,,,,1,2,3,5,15,25,30,15,3,1,,,,,,
2021,131,11,,,,,,,,,,,10,20,30,20,15,5,,,,,,
2021May,4,9,,0,0,0,2.5,5,7.5,12.5,15,12.5,11,9,7.5,5,2.5,2.5,2.5,2.5,2.5,,,
2021May,5,9.4,,,,,,,1,7,40,30,20,2,,,,,,,,,,
2021May,6,9,,,,,,5,30,20,15,10,5,5,5,5,,,,,,,,
2021May,7,,,,,,,,,,,,,,,,,,,,,,,
2021May,14,8.75,0,0,0,0,0,5,23,39,26,6,1,0,0,0,0,0,0,0,0,0,0,
2021May,15,,,,,,,,,,,,,,,,,,,,,,,
2021May,16,9.3,,,,1,2,6,10,15,20,18,13,10,4,1,0,0,0,,,,,
2021May,20,10.2,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2021May,22,,,,,,,,,,,,,,,,,,,,,,,
2021May,23,9,,,,,,5,15,25,25,15,10,5,,,,,,,,,,
2021May,24,12.5086262189,,,,,,,,,,,2,5,10,16,20,16,12,10,6,3,,
2021May,26,9,,,5,5,5,5,10,10,15,10,10,10,5,5,5,,,,,,,
2021May,30,,,,,,,,,,,,,,,,,,,,,,,
2021May,32,9.7,,,,,,,,,,,,,,,,,,,,,,
2021May,33,,,,,,,,,,,,,,,,,,,,,,,
2021May,35,,,,,,,,,,,,,,,,,,,,,,,
2021May,36,9.5,,,,,,,5,15,25,30,15,10,,,,,,,,,,
2021May,39,8.1,,,,,,15,30,30,10,10,5,,,,,,,,,,,
2021May,41,,,,,,,,,,,,,,,,,,,,,,,
2021May,45,,,,,,,,,,,,,,,,,,,,,,,
2021May,47,9.5,,,,,,,,,,,,,,,,,,,,,,
2021May,52,,,,,,,,,,,,,,,,,,,,,,,
2021May,54,,,,,,,,,,,,,,,,,,,,,,,
2021May,56,10.1,,,,,,,,,10,20,30,20,10,10,,,,,,,,
2021May,61,9.5,,,,,,,5,15,20,30,15,10,5,,,,,,,,,
2021May,65,,,,,,,,,,,,,,,,,,,,,,,
2021May,68,,,,,,,,,,,,,,,,,,,,,,,
2021May,72,,,,,,,,,,,,,,,,,,,,,,,
2021May,73,10.5,,,,,,,,,,,,,,,,,,,,,,
2021May,80,,,,,,,,,,,,,,,,,,,,,,,
2021May,82,,,,,,,,,,,,,,,,,,,,,,,
2021May,85,9.482075,.983419924,1.0499752813,1.8769535528,3.0939434512,4.7028007233,6.5915409005,8.5193047543,10.1533343318,11.1583734856,11.3078739799,10.566931973,9.1055171277,20.8900305146,0,0,0,0,0,0,0,0,
2021May,88,9,,,,,,,,,,,,,,,,,,,,,,
2021May,89,,,,,,,,,,,,,,,,,,,,,,,
2021May,90,9.7,0,0,.5,2.5,5,7,10,10,15,15,10,10,7,5,2.5,.5,0,0,0,0,0,
2021May,91,9.5,,0,0,0,0,0,2.5,15,27.5,37.5,12.5,5,0,0,0,0,0,0,0,0,0,
2021May,93,7.1,,,12.5,25,37.5,17.5,7.5,,,,,,,,,,,,,,,
2021May,95,10.2,.1713456383,.4885932404,1.0009823173,1.6792427476,2.7728790708,4.2387519403,5.9983899673,7.8581626756,9.5300890081,10.6994763193,11.1203308945,10.6994763193,9.5300890081,7.8581626756,5.9983899673,4.2387519403,2.7728790708,1.6792427476,.9414248463,.4885932404,.2347463648,
2021May,96,8.8,,,,,5,10,17,25,20,15,5,3,,,,,,,,,,
2021May,97,,,,,,,,,,,,,,,,,,,,,,,
2021May,98,10.1,,,,,,,5,10,15,25,25,15,5,,,,,,,,,
2021May,99,10.1,,,,,,,,,,,,,,,,,,,,,,
2021May,101,,,,,,,,,,,,,,,,,,,,,,,
2021May,102,9.1,,,,,,,,,,,,,,,,,,,,,,
2021May,103,,,,,,,,,,,,,,,,,,,,,,,
2021May,105,8.3,,,,,,5,90,5,,,,,,,,,,,,,,
2021May,107,9.8425878267,.0000000002,.000000027,.0000031488,.0001967328,.0066269772,.120717913,1.1929924944,6.4162913769,18.8328892108,30.2285569642,26.558503055,12.7690653764,3.3546977964,.480448066,.0373974538,.0015770477,.000035916,.0000004405,.0000000029,0,0,
2021May,109,7.4,,,,,,,,,,,,,,,,,,,,,,
2021May,110,,,,,,,,,,,,,,,,,,,,,,,
2021May,112,,,,,,,,,,,,,,,,,,,,,,,
2021May,114,,,,,,,,,,,,,,,,,,,,,,,
2021May,115,,,,,,,,,,,,,,,,,,,,,,,
2021May,117,10.2,,,,,,,,,,,,,,,,,,,,,,
2021May,118,9.3,,,,,,,,,,,,,,,,,,,,,,
2021May,119,9.7,,,,,,,5,5,80,5,5,,,,,,,,,,,
2021May,121,9,0,0,0,0,0,2,10,15,22,19,15,7,3,3,2,1,1,0,0,0,0,
2021May,127,8.1,,,,1,4,22,26,21,13,7,3,2,1,,,,,,,,,
2021May,128,11.5,,,,,,,1,1,2,3,5,10,35,20,15,5,2,1,,,,
2021May,131,12,,,,,,,,,,,,5,10,20,30,20,10,5,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,8.7,,,,,1,5,28.5,30,20,7.5,5,2,1,,,,,,,,,
2022,6,7.8,,,,,5,30,20,15,10,5,5,5,5,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,,
2022,14,7.5,2,4,9,15,19,20,17,9,4,1,0,0,0,0,0,0,0,0,0,0,0,
2022,15,7.8,,,,5,15,40,25,10,5,,,,,,,,,,,,,
2022,16,8.6,,,1,3,7,9,15,20,16,13,8,5,2,1,0,0,,,,,,
2022,20,9,,,,,,5,10,25,30,18,7,5,,,,,,,,,,
2022,22,9,,,,,,,10,20,35,30,5,,,,,,,,,,,
2022,23,8.4,,,,,,10,25,22,15,13,10,5,,,,,,,,,,
2022,24,10.975,,,,,,,,2,5,10,15,20,16,10,9,8,4,1,,,,
2022,26,8.2,,,5,5,10,10,15,10,10,10,10,5,5,5,,,,,,,,
2022,30,,,,,,,,,,,,,,,,,,,,,,,
2022,32,,,,,,,,,,,,,,,,,,,,,,,
2022,33,8.17,,1,4,9,10,19,18,16,10,9,3,1,0,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,,
2022,36,8,,,,,5,15,30,25,15,10,,,,,,,,,,,,
2022,39,7.2,,,,10,35,40,10,5,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,,
2022,47,,,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,8.5,,,,,,20,50,30,,,,,,,,,,,,,,
2022,56,9.1,,,,,,10,15,20,20,20,10,5,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,65,,,,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,72,,,,,,,,,,,,,,,,,,,,,,,
2022,73,8,,,,,,,,,,,,,,,,,,,,,,
2022,80,7.39,.2143622722,1.5005359057,5.6806002144,15.5412647374,25.2947481243,24.115755627,17.6848874598,7.8242229368,2.1436227224,0,0,0,0,0,0,0,0,0,0,0,0,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,85,8.617929,.5021529849,.9818155329,2.3163514298,4.6664380911,8.027550045,11.7924709765,14.7930084592,15.8467944795,14.4964142839,11.3243345216,7.5542975919,4.3032728922,3.3950987115,0,0,0,0,0,0,0,0,
2022,88,8.3,,,,,,,,,,,,,,,,,,,,,,
2022,89,,,,,,,,,,,,,,,,,,,,,,,
2022,90,8,0,2,5,8,10,15,20,15,10,8,5,2,0,0,0,0,0,0,0,0,0,
2022,91,9,,0,0,0,0,5,10,27.5,30,22.5,5,0,0,0,0,0,0,0,0,0,0,
2022,93,6.9,,2.5,20,37.5,27.5,10,2.5,,,,,,,,,,,,,,,
2022,95,7.875,.7661429451,2.9156952156,6.4255255146,10.3465065361,14.6782290079,17.2367874562,16.7548960642,13.4812416739,8.9788516218,4.9501053262,2.2589719029,.8533161457,.266815983,.0690583924,.0147953019,.0026238194,.000385165,.0000468018,.0000047074,.0000003919,.000000027,
2022,96,9.8,,,,,,2,3,8,15,35,22,10,3,2,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,9.5,,,,,,5,5,10,25,20,20,15,,,,,,,,,,
2022,99,9,,,,,,,,20,60,20,,,,,,,,,,,,
2022,101,9.1,,,,,,7.5,10,20,25,20,10,7.5,,,,,,,,,,
2022,102,9.2,,,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,7.4,,,,15,85,,,,,,,,,,,,,,,,,
2022,107,8.918820476,.0380701143,.1350730347,.579699513,1.8742548083,4.7772135454,9.6003189021,15.2123396365,19.0076702931,18.7281833881,14.5510905782,8.9148841342,4.3065700898,1.6402395921,.4924896938,.1165591035,.021741617,.0031956937,.0003700772,.0000337595,.0000024255,0,
2022,109,8.5,,,,,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,,,,,,,,,,,,,,,,,,,,,,,
2022,114,,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,9,,,,,,,,,,,,,,,,,,,,,,
2022,118,7.1,,,,,,,,,,,,,,,,,,,,,,
2022,119,9.3,,,,,,5,5,10,60,10,5,5,,,,,,,,,,
2022,121,8.6,0,0,0,0,2,10,15,22,19,15,7,3,3,2,1,1,0,0,0,0,0,
2022,127,7.6,,,0,5,22,23,21,13,7,5,3,1,,,,,,,,,,
2022,128,10,,,,,,1,2,3,12,25,30,20,5,1,1,,,,,,,
2022,131,10,,,,,,,,5,10,20,30,20,10,5,,,,,,,,
2022May,4,,,,,,,,,,,,,,,,,,,,,,,
2022May,5,8.5,,,,,1,5,28.5,30,20,7.5,5,2,1,,,,,,,,,
2022May,6,7.8,,,,5,30,20,15,10,5,5,5,5,,,,,,,,,,
2022May,7,,,,,,,,,,,,,,,,,,,,,,,
2022May,14,7.5,2,4,9,15,20,19,16,10,4,1,0,0,0,0,0,0,0,0,0,0,0,
2022May,15,,,,,,,,,,,,,,,,,,,,,,,
2022May,16,8.4,,1,2,6,8,14,20,17,14,10,5,2,1,0,0,,,,,,,
2022May,20,9.1,,,,,,3,10,26,30,20,8,3,,,,,,,,,,
2022May,22,,,,,,,,,,,,,,,,,,,,,,,
2022May,23,8.6,,,,,,10,25,22,15,13,10,5,,,,,,,,,,
2022May,24,11.05,,,,,,,,2,4,10,15,20,16,10,9,8,4,2,,,,
2022May,26,8.2,,,5,5,5,10,10,10,15,10,10,10,5,5,,,,,,,,
2022May,30,,,,,,,,,,,,,,,,,,,,,,,
2022May,32,,,,,,,,,,,,,,,,,,,,,,,
2022May,33,,,,,,,,,,,,,,,,,,,,,,,
2022May,35,,,,,,,,,,,,,,,,,,,,,,,
2022May,36,8.5,,,,,,10,25,30,20,10,5,,,,,,,,,,,
2022May,39,7.2,,,,5,40,30,20,5,,,,,,,,,,,,,,
2022May,41,,,,,,,,,,,,,,,,,,,,,,,
2022May,45,,,,,,,,,,,,,,,,,,,,,,,
2022May,47,,,,,,,,,,,,,,,,,,,,,,,
2022May,52,,,,,,,,,,,,,,,,,,,,,,,
2022May,54,,,,,,,,,,,,,,,,,,,,,,,
2022May,56,9.8,,,,,,,10,15,20,25,20,10,,,,,,,,,,
2022May,61,,,,,,,,,,,,,,,,,,,,,,,
2022May,65,,,,,,,,,,,,,,,,,,,,,,,
2022May,68,,,,,,,,,,,,,,,,,,,,,,,
2022May,72,,,,,,,,,,,,,,,,,,,,,,,
2022May,73,10.5,,,,,,,,,,,,,,,,,,,,,,
2022May,80,,,,,,,,,,,,,,,,,,,,,,,
2022May,82,,,,,,,,,,,,,,,,,,,,,,,
2022May,85,8.705429,.0474155635,.2038326889,.8058796923,2.4932508823,6.0369616166,11.4412676821,16.9733637503,19.7115877353,17.9202308142,12.7534753097,7.1048926503,3.0981223291,1.4097192854,0,0,0,0,0,0,0,0,
2022May,88,8.4,,,,,,,,,,,,,,,,,,,,,,
2022May,89,,,,,,,,,,,,,,,,,,,,,,,
2022May,90,8.4,0,2,5,8,10,15,20,15,10,8,5,2,0,0,0,0,0,0,0,0,0,
2022May,91,9.1,,0,0,0,0,5,7.5,25,30,25,7.5,0,0,0,0,0,0,0,0,0,0,
2022May,93,6.9,,2.5,20,37.5,27.5,10,2.5,,,,,,,,,,,,,,,
2022May,95,8,2.5739569257,4.8906150716,7.1900541279,9.117133517,10.9333346482,12.0248104915,12.129282561,11.2207854722,9.5201256047,7.4078703111,5.2865864201,3.4600993961,2.0769836917,1.143428128,.5773191051,.2673340397,.113533458,.0442206115,.0157963553,.0051751187,.0015549449,
2022May,96,9.1,,,,,3,5,15,20,30,15,7,3,2,,,,,,,,,
2022May,97,,,,,,,,,,,,,,,,,,,,,,,
2022May,98,9.6,,,,,,5,5,15,20,20,20,10,5,,,,,,,,,
2022May,99,9.1,,,,,,,,,,,,,,,,,,,,,,
2022May,101,,,,,,,,,,,,,,,,,,,,,,,
2022May,102,,,,,,,,,,,,,,,,,,,,,,,
2022May,103,,,,,,,,,,,,,,,,,,,,,,,
2022May,105,7.1,,,,,75,25,,,,,,,,,,,,,,,,
2022May,107,8.9498387909,.0253120434,.0994848461,.4622536406,1.6038114833,4.3379228474,9.1478699446,15.0421464016,19.2876816208,19.2861351846,15.0385284072,9.1442027758,4.3354881587,1.6026540402,.4618458536,.1037397115,.0181597561,.0024769148,.0002631854,.0000217807,.0000014036,0,
2022May,109,9,,,,,,,,,,,,,,,,,,,,,,
2022May,110,,,,,,,,,,,,,,,,,,,,,,,
2022May,112,,,,,,,,,,,,,,,,,,,,,,,
2022May,114,,,,,,,,,,,,,,,,,,,,,,,
2022May,115,,,,,,,,,,,,,,,,,,,,,,,
2022May,117,9,,,,,,,,,,,,,,,,,,,,,,
2022May,118,7.2,,,,,,,,,,,,,,,,,,,,,,
2022May,119,11,,,,,,5,5,80,5,5,,,,,,,,,,,,
2022May,121,9,0,0,0,0,0,2,10,15,22,19,15,7,3,3,2,1,1,0,0,0,0,
2022May,127,7.6,,,0,5,22,23,21,13,7,5,3,1,,,,,,,,,,
2022May,128,10,,,,,,1,2,3,12,25,30,20,5,1,1,,,,,,,
2022May,131,10,,,,,,,,5,10,15,30,20,15,5,,,,,,,,
2025,4,7,2.5,5,7.5,15,15,12.5,10,7.5,5,2.5,2.5,2.5,2.5,2.5,1.5,1,1,1,1,1,1,
2025,5,7.4,,,10,20,30,15,10,7,5,2,1,,,,,,,,,,,
2025,6,7.8,,,,5,30,20,15,10,5,5,5,5,,,,,,,,,,
2025,7,,,,,,,,,,,,,,,,,,,,,,,
2025,14,7.6,6,6,10,12,13,15,13,10,7,5,2,1,0,0,0,0,0,0,0,0,0,
2025,15,7.5,,,5,15,25,30,20,5,,,,,,,,,,,,,,
2025,16,7.7,1,3,7,11,17,21,17,11,7,3,1,1,0,0,0,,,,,,,
2025,20,7.7,,,,10,20,25,18,12,8,5,2,,,,,,,,,,,
2025,22,7.7,,,0,15,20,30,20,15,,,,,,,,,,,,,,
2025,23,7.5,,,5,15,22,25,18,10,5,,,,,,,,,,,,,
2025,24,7.95,,2,8,13,16,15,12,10,9,7,5,3,,,,,,,,,,
2025,26,7.3,5,5,10,15,20,15,10,10,5,3,2,,,,,,,,,,,
2025,30,7.6,,,,,,,,,,,,,,,,,,,,,,
2025,32,,,,,,,,,,,,,,,,,,,,,,,
2025,33,7.48,,4,13,15,18,19,15,9,4,2,1,,,,,,,,,,,
2025,35,,,,,,,,,,,,,,,,,,,,,,,
2025,36,7,,,5,15,30,25,15,10,,,,,,,,,,,,,,
2025,39,7.5,,,5,10,20,25,20,10,5,5,,,,,,,,,,,,
2025,41,,,,,,,,,,,,,,,,,,,,,,,
2025,45,,,,,,,,,,,,,,,,,,,,,,,
2025,47,8.5,,,,,,,,,,,,,,,,,,,,,,
2025,52,,,,,,,,,,,,,,,,,,,,,,,
2025,54,,,,,,,,,,,,,,,,,,,,,,,
2025,56,7.2,,,,20,30,30,20,,,,,,,,,,,,,,,
2025,61,,,,,,,,,,,,,,,,,,,,,,,
2025,65,,,,,,,,,,,,,,,,,,,,,,,
2025,68,,,,,,,,,,,,,,,,,,,,,,,
2025,72,,,,,,,,,,,,,,,,,,,,,,,
2025,73,8,,,,,,,,,,,,,,,,,,,,,,
2025,80,7.3,.9646302251,3.9657020364,9.7534833869,18.756698821,21.3290460879,20.9003215434,13.7191854234,7.3954983923,2.8938906752,.3215434084,0,0,0,0,0,0,0,0,0,0,0,
2025,82,,,,,,,,,,,,,,,,,,,,,,,
2025,85,7.4530863913,2.5272634024,4.4280166611,8.8392244976,14.1238925473,18.065470806,18.4973314418,15.1612419573,9.9475943559,5.2244613012,2.1962359696,.7389180814,.1989536175,.0513953609,0,0,0,0,0,0,0,0,
2025,88,7.5,,,,,,,,,,,,,,,,,,,,,,
2025,89,,,,,,,,,,,,,,,,,,,,,,,
2025,90,7,5,10,12,15,16,15,12,10,5,0,0,0,0,0,0,0,0,0,0,0,0,
2025,91,7.9,,0,0,7.5,20,30,25,10,7.5,0,0,0,0,0,0,0,0,0,0,0,0,
2025,93,,,,,,,,,,,,,,,,,,,,,,,
2025,95,7.8,2.7324893635,5.6764733997,8.6537852488,11.0562604738,13.061428438,13.807598388,13.061428438,11.0562604738,8.3747317593,5.6764733997,3.442955156,1.8686552387,.9075531258,.3944209626,.1533885627,.0533790727,.0166224153,.0046319332,.0011549828,.0002577115,.0000514561,
2025,96,,,,,,,,,,,,,,,,,,,,,,,
2025,97,,,,,,,,,,,,,,,,,,,,,,,
2025,98,8.2,,,,10,10,15,20,20,15,10,,,,,,,,,,,,
2025,99,7.8,,,,,5,60,35,,,,,,,,,,,,,,,
2025,101,8.5,,,,5,10,15,20,20,15,10,5,,,,,,,,,,,
2025,102,,,,,,,,,,,,,,,,,,,,,,,
2025,103,,,,,,,,,,,,,,,,,,,,,,,
2025,105,,,,,,,,,,,,,,,,,,,,,,,
2025,107,7.5361404758,.0097631584,.17574733,2.1602415269,11.8328600251,29.5603108142,33.8129416396,17.7207634323,4.2427600783,.4614672596,.0226422351,.0004976123,.0000048671,.0000000211,0,0,0,0,0,0,0,0,
2025,109,7.5,,,,,,,,,,,,,,,,,,,,,,
2025,110,,,,,,,,,,,,,,,,,,,,,,,
2025,112,,,,,,,,,,,,,,,,,,,,,,,
2025,114,,,,,,,,,,,,,,,,,,,,,,,
2025,115,,,,,,,,,,,,,,,,,,,,,,,
2025,117,,,,,,,,,,,,,,,,,,,,,,,
2025,118,6.8,,,,,,,,,,,,,,,,,,,,,,
2025,119,8.4,,,,5,5,10,60,10,5,5,,,,,,,,,,,,
2025,121,8,0,0,0,2,10,10,22,19,15,10,5,3,2,1,1,0,0,0,0,0,0,
2025,127,7.5,,1,2,6,17,22,19,15,11,4,2,1,,,,,,,,,,
2025,128,8.5,,,,3,5,15,25,25,15,5,3,2,1,1,,,,,,,,
2025,131,9,,,,,,5,5,15,25,20,15,10,5,,,,,,,,,
,,,,,,,,,,,,,,,,,,,,,,,,
ASSUMPTIONS,,,,,,,,,,,,,,,,,,,,,,,,
TARGET_PERIOD,FCT_SOURCE,OIL,USD,IR,LAB,,,,,,,,,,,,,,,,,,,
2020,4,,,,,,,,,,,,,,,,,,,,,,,
2020,5,,,,,,,,,,,,,,,,,,,,,,,
2020,6,,,,1.7,,,,,,,,,,,,,,,,,,,
2020,7,,,,,,,,,,,,,,,,,,,,,,,
2020,14,,,,-1.7,,,,,,,,,,,,,,,,,,,
2020,15,,,,,,,,,,,,,,,,,,,,,,,
2020,16,,,,1.3,,,,,,,,,,,,,,,,,,,
2020,20,,,,,,,,,,,,,,,,,,,,,,,
2020,22,,,,,,,,,,,,,,,,,,,,,,,
2020,23,,,,2,,,,,,,,,,,,,,,,,,,
2020,24,,,,,,,,,,,,,,,,,,,,,,,
2020,26,,,,,,,,,,,,,,,,,,,,,,,
2020,30,,,,,,,,,,,,,,,,,,,,,,,
2020,32,,,,,,,,,,,,,,,,,,,,,,,
2020,33,,,,2.2,,,,,,,,,,,,,,,,,,,
2020,35,,,,,,,,,,,,,,,,,,,,,,,
2020,36,,,,,,,,,,,,,,,,,,,,,,,
2020,39,,,,,,,,,,,,,,,,,,,,,,,
2020,41,,,,,,,,,,,,,,,,,,,,,,,
2020,45,,,,,,,,,,,,,,,,,,,,,,,
2020,47,,,,,,,,,,,,,,,,,,,,,,,
2020,52,,,,,,,,,,,,,,,,,,,,,,,
2020,54,,,,,,,,,,,,,,,,,,,,,,,
2020,56,,,,,,,,,,,,,,,,,,,,,,,
2020,61,,,,,,,,,,,,,,,,,,,,,,,
2020,65,,,,,,,,,,,,,,,,,,,,,,,
2020,68,,,,,,,,,,,,,,,,,,,,,,,
2020,72,,,,,,,,,,,,,,,,,,,,,,,
2020,73,,,,,,,,,,,,,,,,,,,,,,,
2020,80,,,,,,,,,,,,,,,,,,,,,,,
2020,82,,,,-2,,,,,,,,,,,,,,,,,,,
2020,85,,,,,,,,,,,,,,,,,,,,,,,
2020,88,,,,,,,,,,,,,,,,,,,,,,,
2020,89,,,,,,,,,,,,,,,,,,,,,,,
2020,90,,,,.5,,,,,,,,,,,,,,,,,,,
2020,91,,,,,,,,,,,,,,,,,,,,,,,
2020,93,,,,,,,,,,,,,,,,,,,,,,,
2020,95,,,,-.148211991,,,,,,,,,,,,,,,,,,,
2020,96,,,,,,,,,,,,,,,,,,,,,,,
2020,97,,,,,,,,,,,,,,,,,,,,,,,
2020,98,,,,2.5,,,,,,,,,,,,,,,,,,,
2020,99,,,,,,,,,,,,,,,,,,,,,,,
2020,101,,,,1.9,,,,,,,,,,,,,,,,,,,
2020,102,,,,,,,,,,,,,,,,,,,,,,,
2020,103,,,,,,,,,,,,,,,,,,,,,,,
2020,105,,,,,,,,,,,,,,,,,,,,,,,
2020,107,,,,2.7,,,,,,,,,,,,,,,,,,,
2020,109,,,,,,,,,,,,,,,,,,,,,,,
2020,110,,,,,,,,,,,,,,,,,,,,,,,
2020,112,,,,,,,,,,,,,,,,,,,,,,,
2020,114,,,,,,,,,,,,,,,,,,,,,,,
2020,115,,,,,,,,,,,,,,,,,,,,,,,
2020,117,,,,,,,,,,,,,,,,,,,,,,,
2020,118,,,,.7,,,,,,,,,,,,,,,,,,,
2020,119,,,,2.2,,,,,,,,,,,,,,,,,,,
2020,121,,,,,,,,,,,,,,,,,,,,,,,
2020,127,,,,.5,,,,,,,,,,,,,,,,,,,
2020,128,,,,,,,,,,,,,,,,,,,,,,,
2020,131,,,,2.5,,,,,,,,,,,,,,,,,,,
2020Q3,4,38.17,1.13,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,5,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,6,40,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,7,35.6513667364,1.0929690051,,,,,,,,,,,,,,,,,,,,,
2020Q3,14,43,1.09,0,,,,,,,,,,,,,,,,,,,,
2020Q3,15,40.7,1.13,,,,,,,,,,,,,,,,,,,,,
2020Q3,16,39,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q3,20,42,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,22,40,1.13,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,23,45,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,24,35,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,26,40,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,30,40.4,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q3,32,40.1,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,33,40,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q3,35,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,36,45,1.2,0,,,,,,,,,,,,,,,,,,,,
2020Q3,39,38,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q3,41,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,45,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,47,38,1.08,0,,,,,,,,,,,,,,,,,,,,
2020Q3,52,43,1.15,,,,,,,,,,,,,,,,,,,,,
2020Q3,54,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,56,41,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q3,61,45,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q3,65,36,,0,,,,,,,,,,,,,,,,,,,,
2020Q3,68,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,72,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,73,40,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,80,37.5,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q3,82,,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q3,85,38.5,1.1402508552,0,,,,,,,,,,,,,,,,,,,,
2020Q3,88,34,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q3,89,40.6666666667,1.1115966667,0,,,,,,,,,,,,,,,,,,,,
2020Q3,90,35,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,91,44,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q3,93,40.67,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q3,95,40,1.1198,0,,,,,,,,,,,,,,,,,,,,
2020Q3,96,40,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,97,,1.08,0,,,,,,,,,,,,,,,,,,,,
2020Q3,98,40,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q3,99,43,1.127,0,,,,,,,,,,,,,,,,,,,,
2020Q3,101,42.08,1.126,0,,,,,,,,,,,,,,,,,,,,
2020Q3,102,38,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q3,103,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,105,39,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,107,42.6,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,109,45,1.15,0,,,,,,,,,,,,,,,,,,,,
2020Q3,110,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,112,41.15,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q3,114,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,115,,,,,,,,,,,,,,,,,,,,,,,
2020Q3,117,41.6,1.15,-.5,,,,,,,,,,,,,,,,,,,,
2020Q3,118,,,0,,,,,,,,,,,,,,,,,,,,
2020Q3,119,25,1.0869565217,0,,,,,,,,,,,,,,,,,,,,
2020Q3,121,41.3,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,127,30,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q3,128,43,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q3,131,40,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q4,4,39.38,1.16,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,5,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,6,41,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,7,37.0538773587,1.0929690051,,,,,,,,,,,,,,,,,,,,,
2020Q4,14,43,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q4,15,43,1.13,,,,,,,,,,,,,,,,,,,,,
2020Q4,16,42,1.15,0,,,,,,,,,,,,,,,,,,,,
2020Q4,20,43,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,22,45,1.15,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,23,45,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q4,24,40,1.15,0,,,,,,,,,,,,,,,,,,,,
2020Q4,26,40,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,30,40.6,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q4,32,41.8,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q4,33,45,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q4,35,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,36,50,1.2,0,,,,,,,,,,,,,,,,,,,,
2020Q4,39,42.33,1.16,0,,,,,,,,,,,,,,,,,,,,
2020Q4,41,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,45,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,47,43,1.09,0,,,,,,,,,,,,,,,,,,,,
2020Q4,52,49,1.17,,,,,,,,,,,,,,,,,,,,,
2020Q4,54,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,56,43,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q4,61,47,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q4,65,37.5,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,68,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,72,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,73,42,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q4,80,45.6,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q4,82,,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q4,85,42.9,1.1481056257,0,,,,,,,,,,,,,,,,,,,,
2020Q4,88,34,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q4,89,41.6666666667,1.1360181481,0,,,,,,,,,,,,,,,,,,,,
2020Q4,90,40,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q4,91,45,1.16,0,,,,,,,,,,,,,,,,,,,,
2020Q4,93,41.67,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q4,95,41,1.1257,0,,,,,,,,,,,,,,,,,,,,
2020Q4,96,45,1.14,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,97,,1.05,0,,,,,,,,,,,,,,,,,,,,
2020Q4,98,40,1.11,0,,,,,,,,,,,,,,,,,,,,
2020Q4,99,43.55,1.136,0,,,,,,,,,,,,,,,,,,,,
2020Q4,101,48.392,1.13,0,,,,,,,,,,,,,,,,,,,,
2020Q4,102,40,1.1,0,,,,,,,,,,,,,,,,,,,,
2020Q4,103,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,105,40,1.125,0,,,,,,,,,,,,,,,,,,,,
2020Q4,107,42.8,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q4,109,50,1.2,0,,,,,,,,,,,,,,,,,,,,
2020Q4,110,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,112,47.11,1.08,0,,,,,,,,,,,,,,,,,,,,
2020Q4,114,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,115,,,,,,,,,,,,,,,,,,,,,,,
2020Q4,117,43.5,1.2,-.5,,,,,,,,,,,,,,,,,,,,
2020Q4,118,,,0,,,,,,,,,,,,,,,,,,,,
2020Q4,119,27,1.1111111111,0,,,,,,,,,,,,,,,,,,,,
2020Q4,121,42,1.12,0,,,,,,,,,,,,,,,,,,,,
2020Q4,127,30,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q4,128,40,1.14,0,,,,,,,,,,,,,,,,,,,,
2020Q4,131,42,1.15,0,,,,,,,,,,,,,,,,,,,,
2021,4,42.05,1.19,-.5,,,,,,,,,,,,,,,,,,,,
2021,5,,,,,,,,,,,,,,,,,,,,,,,
2021,6,43,1.12,-.5,1.7,,,,,,,,,,,,,,,,,,,
2021,7,39.712081605,1.0929690047,,,,,,,,,,,,,,,,,,,,,
2021,14,43,1.11,0,1,,,,,,,,,,,,,,,,,,,
2021,15,47.5,1.13,,,,,,,,,,,,,,,,,,,,,
2021,16,44,1.16,0,.8,,,,,,,,,,,,,,,,,,,
2021,20,44,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2021,22,50,1.16,-.5,,,,,,,,,,,,,,,,,,,,
2021,23,45,1.17,0,1.5,,,,,,,,,,,,,,,,,,,
2021,24,45,1.18125,0,,,,,,,,,,,,,,,,,,,,
2021,26,50,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2021,30,41.11,1.11,0,,,,,,,,,,,,,,,,,,,,
2021,32,46.5,1.12,0,,,,,,,,,,,,,,,,,,,,
2021,33,65,1.11,0,1.7,,,,,,,,,,,,,,,,,,,
2021,35,,,,,,,,,,,,,,,,,,,,,,,
2021,36,70,1.15,0,,,,,,,,,,,,,,,,,,,,
2021,39,50,1.21,0,,,,,,,,,,,,,,,,,,,,
2021,41,,,,,,,,,,,,,,,,,,,,,,,
2021,45,,,,,,,,,,,,,,,,,,,,,,,
2021,47,40.3,1.09,0,,,,,,,,,,,,,,,,,,,,
2021,52,59,1.22,,,,,,,,,,,,,,,,,,,,,
2021,54,,,,,,,,,,,,,,,,,,,,,,,
2021,56,44.5,1.13,0,,,,,,,,,,,,,,,,,,,,
2021,61,53,1.13,0,,,,,,,,,,,,,,,,,,,,
2021,65,39.9,,0,,,,,,,,,,,,,,,,,,,,
2021,68,,,,,,,,,,,,,,,,,,,,,,,
2021,72,,,,,,,,,,,,,,,,,,,,,,,
2021,73,53,1.14,0,,,,,,,,,,,,,,,,,,,,
2021,80,41.2,1.1,0,,,,,,,,,,,,,,,,,,,,
2021,82,,,0,2.8,,,,,,,,,,,,,,,,,,,
2021,85,49.8,1.1363636364,0,,,,,,,,,,,,,,,,,,,,
2021,88,36,1.13,0,,,,,,,,,,,,,,,,,,,,
2021,89,49.0416666667,1.16625,0,,,,,,,,,,,,,,,,,,,,
2021,90,55,1.18,0,1,,,,,,,,,,,,,,,,,,,
2021,91,47,1.17,0,,,,,,,,,,,,,,,,,,,,
2021,93,49.04,1.17,0,,,,,,,,,,,,,,,,,,,,
2021,95,43,1.13303,0,-.0602704125,,,,,,,,,,,,,,,,,,,
2021,96,60,1.18,-.5,,,,,,,,,,,,,,,,,,,,
2021,97,,1.11,0,,,,,,,,,,,,,,,,,,,,
2021,98,40,1.15,0,1.3,,,,,,,,,,,,,,,,,,,
2021,99,44.06,1.147,0,,,,,,,,,,,,,,,,,,,,
2021,101,56.353609114,1.1475,0,1.7,,,,,,,,,,,,,,,,,,,
2021,102,47.5,1.15,0,,,,,,,,,,,,,,,,,,,,
2021,103,,,,,,,,,,,,,,,,,,,,,,,
2021,105,43,1.145,0,,,,,,,,,,,,,,,,,,,,
2021,107,43.4,1.12,0,2.2,,,,,,,,,,,,,,,,,,,
2021,109,60,1.2,0,,,,,,,,,,,,,,,,,,,,
2021,110,,,,,,,,,,,,,,,,,,,,,,,
2021,112,55.7,1.1,0,,,,,,,,,,,,,,,,,,,,
2021,114,,,,,,,,,,,,,,,,,,,,,,,
2021,115,,,,,,,,,,,,,,,,,,,,,,,
2021,117,50,1.2,-.5,,,,,,,,,,,,,,,,,,,,
2021,118,,,0,2.1,,,,,,,,,,,,,,,,,,,
2021,119,30,1.1363636364,0,2.2,,,,,,,,,,,,,,,,,,,
2021,121,43.5,1.12,0,,,,,,,,,,,,,,,,,,,,
2021,127,40,1.2,0,1,,,,,,,,,,,,,,,,,,,
2021,128,45,1.15,0,,,,,,,,,,,,,,,,,,,,
2021,131,50,1.12,0,-1.2,,,,,,,,,,,,,,,,,,,
2021Q1,4,40.58,1.17,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,5,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,6,42,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,7,38.3477334034,1.0929690047,,,,,,,,,,,,,,,,,,,,,
2021Q1,14,43,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q1,15,45.1,1.13,,,,,,,,,,,,,,,,,,,,,
2021Q1,16,43,1.15,0,,,,,,,,,,,,,,,,,,,,
2021Q1,20,44,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,22,48,1.15,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,23,45,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q1,24,40,1.1625,0,,,,,,,,,,,,,,,,,,,,
2021Q1,26,45,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,30,40.8,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q1,32,43.6,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q1,33,50,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q1,35,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,36,60,1.15,0,,,,,,,,,,,,,,,,,,,,
2021Q1,39,45,1.17,0,,,,,,,,,,,,,,,,,,,,
2021Q1,41,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,45,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,47,42,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q1,52,61,1.19,,,,,,,,,,,,,,,,,,,,,
2021Q1,54,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,56,44,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q1,61,50,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q1,65,38.7,,0,,,,,,,,,,,,,,,,,,,,
2021Q1,68,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,72,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,73,45,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q1,80,51.1,1.1,0,,,,,,,,,,,,,,,,,,,,
2021Q1,82,,1.1,0,,,,,,,,,,,,,,,,,,,,
2021Q1,85,44.5,1.1574074074,0,,,,,,,,,,,,,,,,,,,,
2021Q1,88,35,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q1,89,44.1666666667,1.155,0,,,,,,,,,,,,,,,,,,,,
2021Q1,90,45,1.14,0,,,,,,,,,,,,,,,,,,,,
2021Q1,91,45.5,1.17,0,,,,,,,,,,,,,,,,,,,,
2021Q1,93,44.17,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q1,95,42,1.12843,0,,,,,,,,,,,,,,,,,,,,
2021Q1,96,45,1.15,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,97,,1.08,0,,,,,,,,,,,,,,,,,,,,
2021Q1,98,40,1.1,0,,,,,,,,,,,,,,,,,,,,
2021Q1,99,43.78,1.14,0,,,,,,,,,,,,,,,,,,,,
2021Q1,101,53.2312,1.14,0,,,,,,,,,,,,,,,,,,,,
2021Q1,102,43.3,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q1,103,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,105,42,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q1,107,43,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q1,109,55,1.2,0,,,,,,,,,,,,,,,,,,,,
2021Q1,110,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,112,49.42,1.08,0,,,,,,,,,,,,,,,,,,,,
2021Q1,114,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,115,,,,,,,,,,,,,,,,,,,,,,,
2021Q1,117,46,1.2,-.5,,,,,,,,,,,,,,,,,,,,
2021Q1,118,,,0,,,,,,,,,,,,,,,,,,,,
2021Q1,119,30,1.1363636364,0,,,,,,,,,,,,,,,,,,,,
2021Q1,121,42.5,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q1,127,30,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q1,128,45,1.15,0,,,,,,,,,,,,,,,,,,,,
2021Q1,131,45,1.15,0,,,,,,,,,,,,,,,,,,,,
2021Q2,4,41.75,1.18,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,5,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,6,43,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,7,39.3722860776,1.0929690047,,,,,,,,,,,,,,,,,,,,,
2021Q2,14,43,,0,,,,,,,,,,,,,,,,,,,,
2021Q2,15,46.8,1.13,,,,,,,,,,,,,,,,,,,,,
2021Q2,16,44,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q2,20,44,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,22,48,1.15,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,23,45,1.18,0,,,,,,,,,,,,,,,,,,,,
2021Q2,24,45,1.175,0,,,,,,,,,,,,,,,,,,,,
2021Q2,26,50,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,30,41,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q2,32,45.4,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,33,65,1.11,0,,,,,,,,,,,,,,,,,,,,
2021Q2,35,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,36,60,1.15,0,,,,,,,,,,,,,,,,,,,,
2021Q2,39,50,1.19,0,,,,,,,,,,,,,,,,,,,,
2021Q2,41,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,45,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,47,43,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,52,54,1.2,,,,,,,,,,,,,,,,,,,,,
2021Q2,54,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,56,44,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q2,61,52,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q2,65,39.6,,0,,,,,,,,,,,,,,,,,,,,
2021Q2,68,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,72,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,73,50,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,80,57.1,,0,,,,,,,,,,,,,,,,,,,,
2021Q2,82,,1.1,0,,,,,,,,,,,,,,,,,,,,
2021Q2,85,50.8,1.1695906433,0,,,,,,,,,,,,,,,,,,,,
2021Q2,88,40,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q2,89,47.4166666667,1.1625,0,,,,,,,,,,,,,,,,,,,,
2021Q2,90,50,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q2,91,46,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q2,93,47.42,1.16,0,,,,,,,,,,,,,,,,,,,,
2021Q2,95,43,1.13075,0,,,,,,,,,,,,,,,,,,,,
2021Q2,96,55,1.17,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,97,,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,98,40,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,99,43.96,1.145,0,,,,,,,,,,,,,,,,,,,,
2021Q2,101,55.89276,1.14,0,,,,,,,,,,,,,,,,,,,,
2021Q2,102,47,1.13,0,,,,,,,,,,,,,,,,,,,,
2021Q2,103,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,105,43,1.14,0,,,,,,,,,,,,,,,,,,,,
2021Q2,107,43.2,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,109,60,1.2,0,,,,,,,,,,,,,,,,,,,,
2021Q2,110,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,112,53.55,1.09,0,,,,,,,,,,,,,,,,,,,,
2021Q2,114,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,115,,,,,,,,,,,,,,,,,,,,,,,
2021Q2,117,48.5,1.2,-.5,,,,,,,,,,,,,,,,,,,,
2021Q2,118,,,0,,,,,,,,,,,,,,,,,,,,
2021Q2,119,30,1.1363636364,0,,,,,,,,,,,,,,,,,,,,
2021Q2,121,43.2,1.12,0,,,,,,,,,,,,,,,,,,,,
2021Q2,127,35,1.18,0,,,,,,,,,,,,,,,,,,,,
2021Q2,128,45,1.15,0,,,,,,,,,,,,,,,,,,,,
2021Q2,131,50,1.1,0,,,,,,,,,,,,,,,,,,,,
2022,4,,,,,,,,,,,,,,,,,,,,,,,
2022,5,,,,,,,,,,,,,,,,,,,,,,,
2022,6,45,1.12,-.5,1.5,,,,,,,,,,,,,,,,,,,
2022,7,,,,,,,,,,,,,,,,,,,,,,,
2022,14,46,1.13,.26,1.1,,,,,,,,,,,,,,,,,,,
2022,15,,,,,,,,,,,,,,,,,,,,,,,
2022,16,46,1.17,0,1.3,,,,,,,,,,,,,,,,,,,
2022,20,45,1.1,-.5,,,,,,,,,,,,,,,,,,,,
2022,22,52,1.18,-.5,,,,,,,,,,,,,,,,,,,,
2022,23,45,1.18,0,1.8,,,,,,,,,,,,,,,,,,,
2022,24,55,1.25,0,,,,,,,,,,,,,,,,,,,,
2022,26,50,1.12,-.5,,,,,,,,,,,,,,,,,,,,
2022,30,41.93,1.11,0,,,,,,,,,,,,,,,,,,,,
2022,32,,1.12,,,,,,,,,,,,,,,,,,,,,
2022,33,70,1.11,0,1.7,,,,,,,,,,,,,,,,,,,
2022,35,,,,,,,,,,,,,,,,,,,,,,,
2022,36,70,1.1,0,,,,,,,,,,,,,,,,,,,,
2022,39,55,,0,,,,,,,,,,,,,,,,,,,,
2022,41,,,,,,,,,,,,,,,,,,,,,,,
2022,45,,,,,,,,,,,,,,,,,,,,,,,
2022,47,45,1.12,,,,,,,,,,,,,,,,,,,,,
2022,52,,,,,,,,,,,,,,,,,,,,,,,
2022,54,,,,,,,,,,,,,,,,,,,,,,,
2022,56,46,1.13,0,,,,,,,,,,,,,,,,,,,,
2022,61,,,,,,,,,,,,,,,,,,,,,,,
2022,65,42.9,,0,,,,,,,,,,,,,,,,,,,,
2022,68,,,,,,,,,,,,,,,,,,,,,,,
2022,72,,,,,,,,,,,,,,,,,,,,,,,
2022,73,55,1.14,0,,,,,,,,,,,,,,,,,,,,
2022,80,57.3,1.1,0,,,,,,,,,,,,,,,,,,,,
2022,82,,,,,,,,,,,,,,,,,,,,,,,
2022,85,56.5,1.1750881316,0,,,,,,,,,,,,,,,,,,,,
2022,88,40,1.13,0,,,,,,,,,,,,,,,,,,,,
2022,89,57.0833333333,1.1908333333,0,,,,,,,,,,,,,,,,,,,,
2022,90,60,1.2,0,1.5,,,,,,,,,,,,,,,,,,,
2022,91,49,1.17,0,,,,,,,,,,,,,,,,,,,,
2022,93,57.08,1.19,0,,,,,,,,,,,,,,,,,,,,
2022,95,44,1.14296,0,.5895247321,,,,,,,,,,,,,,,,,,,
2022,96,80,1.2,-.2,,,,,,,,,,,,,,,,,,,,
2022,97,,,,,,,,,,,,,,,,,,,,,,,
2022,98,40,1.15,0,1.7,,,,,,,,,,,,,,,,,,,
2022,99,45.16,1.163,0,1.9,,,,,,,,,,,,,,,,,,,
2022,101,60.204,1.175,0,1.7,,,,,,,,,,,,,,,,,,,
2022,102,50,1.21,0,,,,,,,,,,,,,,,,,,,,
2022,103,,,,,,,,,,,,,,,,,,,,,,,
2022,105,45,1.15,0,,,,,,,,,,,,,,,,,,,,
2022,107,44.2,1.12,1,2.3,,,,,,,,,,,,,,,,,,,
2022,109,60,1.2,0,,,,,,,,,,,,,,,,,,,,
2022,110,,,,,,,,,,,,,,,,,,,,,,,
2022,112,60,1.1,0,,,,,,,,,,,,,,,,,,,,
2022,114,,,,,,,,,,,,,,,,,,,,,,,
2022,115,,,,,,,,,,,,,,,,,,,,,,,
2022,117,58,1.2,-.5,,,,,,,,,,,,,,,,,,,,
2022,118,,,0,2.4,,,,,,,,,,,,,,,,,,,
2022,119,30,1.1363636364,0,2.3,,,,,,,,,,,,,,,,,,,
2022,121,44,1.12,0,1.7,,,,,,,,,,,,,,,,,,,
2022,127,45,1.2,0,2,,,,,,,,,,,,,,,,,,,
2022,128,55,1.15,0,2,,,,,,,,,,,,,,,,,,,
2022,131,50,1.12,0,.5,,,,,,,,,,,,,,,,,,,
2025,4,,,,,,,,,,,,,,,,,,,,,,,
2025,5,,,,,,,,,,,,,,,,,,,,,,,
2025,6,,,,1.5,,,,,,,,,,,,,,,,,,,
2025,7,,,,,,,,,,,,,,,,,,,,,,,
2025,14,,,,2.5,,,,,,,,,,,,,,,,,,,
2025,15,,,,,,,,,,,,,,,,,,,,,,,
2025,16,,,,1.3,,,,,,,,,,,,,,,,,,,
2025,20,,,,,,,,,,,,,,,,,,,,,,,
2025,22,,,,,,,,,,,,,,,,,,,,,,,
2025,23,,,,2,,,,,,,,,,,,,,,,,,,
2025,24,,,,,,,,,,,,,,,,,,,,,,,
2025,26,,,,,,,,,,,,,,,,,,,,,,,
2025,30,,,,,,,,,,,,,,,,,,,,,,,
2025,32,,,,,,,,,,,,,,,,,,,,,,,
2025,33,,,,2,,,,,,,,,,,,,,,,,,,
2025,35,,,,,,,,,,,,,,,,,,,,,,,
2025,36,,,,,,,,,,,,,,,,,,,,,,,
2025,39,,,,,,,,,,,,,,,,,,,,,,,
2025,41,,,,,,,,,,,,,,,,,,,,,,,
2025,45,,,,,,,,,,,,,,,,,,,,,,,
2025,47,,,,,,,,,,,,,,,,,,,,,,,
2025,52,,,,,,,,,,,,,,,,,,,,,,,
2025,54,,,,,,,,,,,,,,,,,,,,,,,
2025,56,,,,,,,,,,,,,,,,,,,,,,,
2025,61,,,,,,,,,,,,,,,,,,,,,,,
2025,65,,,,,,,,,,,,,,,,,,,,,,,
2025,68,,,,,,,,,,,,,,,,,,,,,,,
2025,72,,,,,,,,,,,,,,,,,,,,,,,
2025,73,,,,,,,,,,,,,,,,,,,,,,,
2025,80,,,,,,,,,,,,,,,,,,,,,,,
2025,82,,,,,,,,,,,,,,,,,,,,,,,
2025,85,,,,,,,,,,,,,,,,,,,,,,,
2025,88,,,,,,,,,,,,,,,,,,,,,,,
2025,89,,,,,,,,,,,,,,,,,,,,,,,
2025,90,,,,2,,,,,,,,,,,,,,,,,,,
2025,91,,,,,,,,,,,,,,,,,,,,,,,
2025,93,,,,,,,,,,,,,,,,,,,,,,,
2025,95,,,,.8864324914,,,,,,,,,,,,,,,,,,,
2025,96,,,,,,,,,,,,,,,,,,,,,,,
2025,97,,,,,,,,,,,,,,,,,,,,,,,
2025,98,,,,2.5,,,,,,,,,,,,,,,,,,,
2025,99,,,,1.9,,,,,,,,,,,,,,,,,,,
2025,101,,,,1.7,,,,,,,,,,,,,,,,,,,
2025,102,,,,,,,,,,,,,,,,,,,,,,,
2025,103,,,,,,,,,,,,,,,,,,,,,,,
2025,105,,,,,,,,,,,,,,,,,,,,,,,
2025,107,,,,2.4,,,,,,,,,,,,,,,,,,,
2025,109,,,,,,,,,,,,,,,,,,,,,,,
2025,110,,,,,,,,,,,,,,,,,,,,,,,
2025,112,,,,,,,,,,,,,,,,,,,,,,,
2025,114,,,,,,,,,,,,,,,,,,,,,,,
2025,115,,,,,,,,,,,,,,,,,,,,,,,
2025,117,,,,,,,,,,,,,,,,,,,,,,,
2025,118,,,,3,,,,,,,,,,,,,,,,,,,
2025,119,,,,2.3,,,,,,,,,,,,,,,,,,,
2025,121,,,,2,,,,,,,,,,,,,,,,,,,
2025,127,,,,2,,,,,,,,,,,,,,,,,,,
2025,128,,,,3,,,,,,,,,,,,,,,,,,,
2025,131,,,,.8,,,,,,,,,,,,,,,,,,,


==> anc/data/data_hicp_20200727.csv <==
Data Source in SDW: https://sdw.ecb.europa.eu/quickview.do?SERIES_KEY=122.ICP.M.U2.N.000000.4.ANR
,ICP.M.U2.N.000000.4.ANR
,"Euro area (changing composition) - HICP - Overall index, Annual rate of change, Eurostat, Neither seasonally nor working day adjusted"
Collection:,Average of observations through period (A)
Period\Unit:,[Percentage change ]
2020Jun,0.3
2020May,0.1
2020Apr,0.3
2020Mar,0.7
2020Feb,1.2
2020Jan,1.4
2019Dec,1.3
2019Nov,1.0
2019Oct,0.7
2019Sep,0.8
2019Aug,1.0
2019Jul,1.0
2019Jun,1.3
2019May,1.2
2019Apr,1.7
2019Mar,1.4
2019Feb,1.5
2019Jan,1.4
2018Dec,1.5
2018Nov,1.9
2018Oct,2.3
2018Sep,2.1
2018Aug,2.1
2018Jul,2.2
2018Jun,2.0
2018May,2.0
2018Apr,1.2
2018Mar,1.4
2018Feb,1.1
2018Jan,1.3
2017Dec,1.3
2017Nov,1.5
2017Oct,1.4
2017Sep,1.6
2017Aug,1.5
2017Jul,1.3
2017Jun,1.3
2017May,1.4
2017Apr,1.9
2017Mar,1.5
2017Feb,2.0
2017Jan,1.7
2016Dec,1.1
2016Nov,0.6
2016Oct,0.5
2016Sep,0.4
2016Aug,0.2
2016Jul,0.2
2016Jun,0.0
2016May,-0.1
2016Apr,-0.3
2016Mar,0.0
2016Feb,-0.1
2016Jan,0.3
2015Dec,0.3
2015Nov,0.1
2015Oct,0.4
2015Sep,0.2
2015Aug,0.4
2015Jul,0.5
2015Jun,0.5
2015May,0.6
2015Apr,0.2
2015Mar,-0.1
2015Feb,-0.3
2015Jan,-0.6
2014Dec,-0.2
2014Nov,0.3
2014Oct,0.4
2014Sep,0.3
2014Aug,0.4
2014Jul,0.4
2014Jun,0.5
2014May,0.5
2014Apr,0.7
2014Mar,0.5
2014Feb,0.7
2014Jan,0.8
2013Dec,0.8
2013Nov,0.9
2013Oct,0.7
2013Sep,1.1
2013Aug,1.3
2013Jul,1.6
2013Jun,1.6
2013May,1.4
2013Apr,1.2
2013Mar,1.7
2013Feb,1.9
2013Jan,2.0
2012Dec,2.2
2012Nov,2.2
2012Oct,2.5
2012Sep,2.6
2012Aug,2.6
2012Jul,2.4
2012Jun,2.4
2012May,2.4
2012Apr,2.6
2012Mar,2.7
2012Feb,2.7
2012Jan,2.7
2011Dec,2.8
2011Nov,3.0
2011Oct,3.0
2011Sep,3.0
2011Aug,2.5
2011Jul,2.6
2011Jun,2.7
2011May,2.7
2011Apr,2.8
2011Mar,2.7
2011Feb,2.4
2011Jan,2.3
2010Dec,2.2
2010Nov,1.9
2010Oct,1.9
2010Sep,1.9
2010Aug,1.6
2010Jul,1.7
2010Jun,1.5
2010May,1.7
2010Apr,1.6
2010Mar,1.6
2010Feb,0.8
2010Jan,0.9
2009Dec,0.9
2009Nov,0.5
2009Oct,-0.1
2009Sep,-0.3
2009Aug,-0.2
2009Jul,-0.6
2009Jun,-0.1
2009May,0.0
2009Apr,0.6
2009Mar,0.6
2009Feb,1.2
2009Jan,1.1
2008Dec,1.6
2008Nov,2.1
2008Oct,3.2
2008Sep,3.6
2008Aug,3.8
2008Jul,4.1
2008Jun,3.9
2008May,3.7
2008Apr,3.3
2008Mar,3.6
2008Feb,3.3
2008Jan,3.2
2007Dec,3.1
2007Nov,3.1
2007Oct,2.5
2007Sep,2.1
2007Aug,1.7
2007Jul,1.8
2007Jun,1.9
2007May,1.9
2007Apr,1.9
2007Mar,1.9
2007Feb,1.8
2007Jan,1.8
2006Dec,1.9
2006Nov,1.8
2006Oct,1.6
2006Sep,1.8
2006Aug,2.3
2006Jul,2.4
2006Jun,2.5
2006May,2.5
2006Apr,2.4
2006Mar,2.2
2006Feb,2.4
2006Jan,2.4
2005Dec,2.3
2005Nov,2.3
2005Oct,2.5
2005Sep,2.6
2005Aug,2.2
2005Jul,2.1
2005Jun,2.0
2005May,2.0
2005Apr,2.1
2005Mar,2.2
2005Feb,2.1
2005Jan,1.9
2004Dec,2.3
2004Nov,2.2
2004Oct,2.4
2004Sep,2.1
2004Aug,2.4
2004Jul,2.3
2004Jun,2.4
2004May,2.5
2004Apr,2.1
2004Mar,1.7
2004Feb,1.6
2004Jan,1.8
2003Dec,2.0
2003Nov,2.2
2003Oct,2.0
2003Sep,2.1
2003Aug,2.0
2003Jul,1.9
2003Jun,2.0
2003May,1.8
2003Apr,2.1
2003Mar,2.4
2003Feb,2.4
2003Jan,2.1
2002Dec,2.3
2002Nov,2.3
2002Oct,2.3
2002Sep,2.1
2002Aug,2.1
2002Jul,2.0
2002Jun,1.9
2002May,2.1
2002Apr,2.4
2002Mar,2.5
2002Feb,2.5
2002Jan,2.6
2001Dec,2.1
2001Nov,2.0
2001Oct,2.2
2001Sep,2.2
2001Aug,2.3
2001Jul,2.5
2001Jun,2.9
2001May,3.1
2001Apr,2.7
2001Mar,2.2
2001Feb,2.0
2001Jan,2.0
2000Dec,2.5
2000Nov,2.5
2000Oct,2.4
2000Sep,2.4
2000Aug,2.0
2000Jul,2.1
2000Jun,2.1
2000May,1.8
2000Apr,1.7
2000Mar,2.0
2000Feb,1.9
2000Jan,1.9
1999Dec,1.7
1999Nov,1.5
1999Oct,1.3
1999Sep,1.2
1999Aug,1.1
1999Jul,1.0
1999Jun,0.9
1999May,0.9
1999Apr,1.1
1999Mar,0.9
1999Feb,0.7
1999Jan,0.8
1998Dec,0.8
1998Nov,0.8
1998Oct,0.9
1998Sep,1.0
1998Aug,1.1
1998Jul,1.3
1998Jun,1.3
1998May,1.3
1998Apr,1.4
1998Mar,1.1
1998Feb,1.1
1998Jan,1.1
1997Dec,1.5
1997Nov,1.6
1997Oct,1.5
1997Sep,1.6
1997Aug,1.7
1997Jul,1.5
1997Jun,1.4
1997May,1.4
1997Apr,1.3
1997Mar,1.6
1997Feb,1.8
1997Jan,2.0

==> anc/data/data_rgdp_20200727.csv <==
Data Source in SDW: https://sdw.ecb.europa.eu/quickview.do?SERIES_KEY=320.MNA.Q.Y.I8.W2.S1.S1.B.B1GQ._Z._Z._Z.EUR.LR.GY
,MNA.Q.Y.I8.W2.S1.S1.B.B1GQ._Z._Z._Z.EUR.LR.GY
,"Gross domestic product at market prices - Euro area 19 (fixed composition) - Domestic (home or reference area), Total economy, Euro, Chain linked volume (rebased), Growth rate, over 1 year, Calendar and seasonally adjusted data"
Collection:,Summed through period (S)
Period\Unit:,
2020Q1,-3.1
2019Q4,1.0
2019Q3,1.4
2019Q2,1.3
2019Q1,1.4
2018Q4,1.2
2018Q3,1.6
2018Q2,2.2
2018Q1,2.6
2017Q4,3.0
2017Q3,3.0
2017Q2,2.6
2017Q1,2.2
2016Q4,2.1
2016Q3,1.7
2016Q2,1.7
2016Q1,1.9
2015Q4,2.0
2015Q3,2.0
2015Q2,2.1
2015Q1,1.8
2014Q4,1.5
2014Q3,1.4
2014Q2,1.2
2014Q1,1.6
2013Q4,0.7
2013Q3,0.0
2013Q2,-0.4
2013Q1,-1.2
2012Q4,-1.0
2012Q3,-1.0
2012Q2,-0.8
2012Q1,-0.5
2011Q4,0.6
2011Q3,1.6
2011Q2,1.9
2011Q1,2.9
2010Q4,2.4
2010Q3,2.3
2010Q2,2.3
2010Q1,1.2
2009Q4,-2.3
2009Q3,-4.5
2009Q2,-5.4
2009Q1,-5.6
2008Q4,-2.1
2008Q3,0.1
2008Q2,1.1
2008Q1,2.2
2007Q4,2.3
2007Q3,3.0
2007Q2,3.1
2007Q1,3.5
2006Q4,3.8
2006Q3,3.2
2006Q2,3.4
2006Q1,2.9
2005Q4,2.2
2005Q3,1.9
2005Q2,1.4
2005Q1,1.5
2004Q4,1.7
2004Q3,2.1
2004Q2,2.4
2004Q1,1.9
2003Q4,1.1
2003Q3,0.5
2003Q2,0.3
2003Q1,0.8
2002Q4,1.2
2002Q3,1.2
2002Q2,0.9
2002Q1,0.4
2001Q4,1.3
2001Q3,1.9
2001Q2,2.4
2001Q1,3.1
2000Q4,3.4
2000Q3,3.9
2000Q2,4.5
2000Q1,4.2
1999Q4,4.0
1999Q3,2.9
1999Q2,2.3
1999Q1,2.2
1998Q4,1.8
1998Q3,2.8
1998Q2,3.1
1998Q1,3.9
1997Q4,3.4
1997Q3,2.7
1997Q2,2.5
1997Q1,2.0
1996Q4,1.9
1996Q3,1.8
1996Q2,1.5
1996Q1,1.2

==> anc/data/data_unemp_20200727.csv <==
Data Source in SDW: https://sdw.ecb.europa.eu/quickview.do?SERIES_KEY=132.STS.M.I8.S.UNEH.RTT000.4.000
,STS.M.I8.S.UNEH.RTT000.4.000
,"Euro area 19 (fixed composition) - Standardised unemployment, Rate, Total (all ages), Total (male and female); unspecified; Eurostat; Seasonally adjusted, not working day adjusted,  percentage of civilian workforce"
Collection:,Average of observations through period (A)
Period\Unit:,[Percent ]
2020May,7.420000
2020Apr,7.330000
2020Mar,7.140000
2020Feb,7.200000
2020Jan,7.360000
2019Dec,7.340000
2019Nov,7.370000
2019Oct,7.400000
2019Sep,7.480000
2019Aug,7.500000
2019Jul,7.560000
2019Jun,7.530000
2019May,7.570000
2019Apr,7.640000
2019Mar,7.700000
2019Feb,7.760000
2019Jan,7.800000
2018Dec,7.840000
2018Nov,7.910000
2018Oct,8.010000
2018Sep,8.000000
2018Aug,8.030000
2018Jul,8.100000
2018Jun,8.210000
2018May,8.240000
2018Apr,8.380000
2018Mar,8.450000
2018Feb,8.520000
2018Jan,8.610000
2017Dec,8.650000
2017Nov,8.710000
2017Oct,8.780000
2017Sep,8.880000
2017Aug,8.980000
2017Jul,9.050000
2017Jun,9.060000
2017May,9.180000
2017Apr,9.220000
2017Mar,9.370000
2017Feb,9.430000
2017Jan,9.550000
2016Dec,9.650000
2016Nov,9.770000
2016Oct,9.770000
2016Sep,9.870000
2016Aug,9.900000
2016Jul,9.970000
2016Jun,10.090000
2016May,10.150000
2016Apr,10.220000
2016Mar,10.240000
2016Feb,10.360000
2016Jan,10.370000
2015Dec,10.460000
2015Nov,10.490000
2015Oct,10.600000
2015Sep,10.620000
2015Aug,10.670000
2015Jul,10.770000
2015Jun,10.980000
2015May,11.030000
2015Apr,11.090000
2015Mar,11.190000
2015Feb,11.190000
2015Jan,11.270000
2014Dec,11.350000
2014Nov,11.520000
2014Oct,11.510000
2014Sep,11.510000
2014Aug,11.480000
2014Jul,11.580000
2014Jun,11.520000
2014May,11.660000
2014Apr,11.710000
2014Mar,11.790000
2014Feb,11.870000
2014Jan,11.920000
2013Dec,11.880000
2013Nov,11.910000
2013Oct,11.950000
2013Sep,12.030000
2013Aug,12.020000
2013Jul,12.050000
2013Jun,12.060000
2013May,12.070000
2013Apr,12.100000
2013Mar,12.050000
2013Feb,12.050000
2013Jan,12.020000
2012Dec,11.880000
2012Nov,11.820000
2012Oct,11.740000
2012Sep,11.590000
2012Aug,11.510000
2012Jul,11.470000
2012Jun,11.400000
2012May,11.310000
2012Apr,11.210000
2012Mar,11.080000
2012Feb,10.910000
2012Jan,10.770000
2011Dec,10.720000
2011Nov,10.610000
2011Oct,10.460000
2011Sep,10.380000
2011Aug,10.250000
2011Jul,10.160000
2011Jun,10.050000
2011May,10.000000
2011Apr,9.960000
2011Mar,10.010000
2011Feb,10.030000
2011Jan,10.080000
2010Dec,10.120000
2010Nov,10.140000
2010Oct,10.200000
2010Sep,10.190000
2010Aug,10.190000
2010Jul,10.190000
2010Jun,10.260000
2010May,10.290000
2010Apr,10.290000
2010Mar,10.230000
2010Feb,10.210000
2010Jan,10.150000
2009Dec,10.140000
2009Nov,10.080000
2009Oct,10.060000
2009Sep,10.000000
2009Aug,9.880000
2009Jul,9.790000
2009Jun,9.690000
2009May,9.570000
2009Apr,9.470000
2009Mar,9.320000
2009Feb,9.010000
2009Jan,8.710000
2008Dec,8.310000
2008Nov,8.050000
2008Oct,7.810000
2008Sep,7.660000
2008Aug,7.580000
2008Jul,7.480000
2008Jun,7.470000
2008May,7.390000
2008Apr,7.360000
2008Mar,7.270000
2008Feb,7.310000
2008Jan,7.330000
2007Dec,7.330000
2007Nov,7.320000
2007Oct,7.350000
2007Sep,7.390000
2007Aug,7.470000
2007Jul,7.510000
2007Jun,7.460000
2007May,7.540000
2007Apr,7.570000
2007Mar,7.670000
2007Feb,7.760000
2007Jan,7.870000
2006Dec,7.930000
2006Nov,8.050000
2006Oct,8.110000
2006Sep,8.170000
2006Aug,8.250000
2006Jul,8.290000
2006Jun,8.360000
2006May,8.490000
2006Apr,8.580000
2006Mar,8.680000
2006Feb,8.760000
2006Jan,8.800000
2005Dec,8.890000
2005Nov,8.940000
2005Oct,9.020000
2005Sep,9.040000
2005Aug,9.020000
2005Jul,9.080000
2005Jun,9.180000
2005May,9.180000
2005Apr,9.240000
2005Mar,9.170000
2005Feb,9.170000
2005Jan,9.150000
2004Dec,9.210000
2004Nov,9.280000
2004Oct,9.260000
2004Sep,9.270000
2004Aug,9.230000
2004Jul,9.210000
2004Jun,9.220000
2004May,9.260000
2004Apr,9.270000
2004Mar,9.280000
2004Feb,9.240000
2004Jan,9.210000
2003Dec,9.140000
2003Nov,9.080000
2003Oct,9.080000
2003Sep,9.080000
2003Aug,9.070000
2003Jul,9.080000
2003Jun,9.090000
2003May,9.040000
2003Apr,9.010000
2003Mar,9.030000
2003Feb,8.990000
2003Jan,8.980000
2002Dec,8.930000
2002Nov,8.860000
2002Oct,8.800000
2002Sep,8.770000
2002Aug,8.720000
2002Jul,8.680000
2002Jun,8.610000
2002May,8.560000
2002Apr,8.540000
2002Mar,8.480000
2002Feb,8.500000
2002Jan,8.450000
2001Dec,8.470000
2001Nov,8.460000
2001Oct,8.430000
2001Sep,8.390000
2001Aug,8.370000
2001Jul,8.360000
2001Jun,8.360000
2001May,8.380000
2001Apr,8.360000
2001Mar,8.390000
2001Feb,8.420000
2001Jan,8.460000
2000Dec,8.570000
2000Nov,8.650000
2000Oct,8.710000
2000Sep,8.830000
2000Aug,8.880000
2000Jul,8.940000
2000Jun,8.990000
2000May,9.030000
2000Apr,9.090000
2000Mar,9.180000
2000Feb,9.280000
2000Jan,9.360000
1999Dec,9.470000
1999Nov,9.550000
1999Oct,9.590000
1999Sep,9.660000
1999Aug,9.720000
1999Jul,9.770000
1999Jun,9.830000
1999May,9.870000
1999Apr,9.920000
1999Mar,9.930000
1999Feb,9.990000
1999Jan,10.070000
1998Dec,10.200000
1998Nov,10.270000
1998Oct,10.320000
1998Sep,10.350000
1998Aug,10.410000
1998Jul,10.470000
1998Jun,10.550000
1998May,10.570000
1998Apr,10.610000
